Biased self-diffusion on Cu surface due to electric field gradients

Under strong electric fields, an arc of strong current flowing through plasma can link two metal surfaces even in ultra high vacuum. Despite decades of research, the chain of events leading to vacuum arc breakdowns is hitherto unknown. Previously we showed that a tall and sharp Cu nanotip exposed to strong electric fields heats up by field emission currents and eventually melts, evaporating neutral atoms that can contribute to plasma buildup. In this work, we investigate by means of molecular dynamics simulations whether surface diffusion biased by the presence of an electric field gradient can provide sufficient mass transport of atoms toward the top of the nanotip to maintain supply of neutrals for feeding plasma. To reach the necessary timescales and to add electric field in MD, we utilized a novel combination of collective variable~-driven hyperdynamics acceleration and coupling to a finite element mesh. In our simulations, we observed biased self-diffusion on Cu surfaces, that can contribute to the continuous replenishment of particle-emitting nanotips. This mechanism implies a need to reduce the rate of surface diffusion in devices that are susceptible to vacuum arcs. Finding suitable alloys or surface treatments that hinder the observed biased diffusion could guide the design of future devices, and greatly improve their efficiency.

==> anc/supplementary/100/short_mid/colvar.LAMMPS <==
# collective variable test: CVHD

colvarsTrajFrequency 90367
colvarsRestartFrequency 10000

indexFile surface.ndx
colvar {
  name coord

  width 0.05               # CV width,default = 1.0

  bondBreak {
    group1 {
      indexGroup surface
    }
    group2 {
      indexGroup surface
    }
    rmin 2.56466           # rmin
    rmax 3.30              # rmax
    rcut 3.00              # rcut
    waitTime 2500          # t_w
    power 20               # p
  }
}

cvhd {
  name hd                  # Something descriptive (or not)
  colvars coord            # The CV (ONLY ONE ALLOWED!)
  outputEnergy on          # Communicate energy to calling program
  dynamicBias on           # Toggle dynamic/static bias
  maxBias 0.3              # Maximal bias in the static case (no not active)
  hillWidth 1.0            # Width of Gaussian (see metadynamics in Colvars)
  hillWeight 0.005         # Height of Gaussian (see metadynamics in Colvars)
  newHillFrequency 1000    # Frequency of Guassian addition (see metadynamics in Colvars)
  wellTempered on          # Use Well-Tempered Metadynamics
  biasTemperature 2000     # Well-Tempered Metadynamics bias temperature
}



==> anc/supplementary/100/short_mid/extension.xyz <==
7548
comment
Cu 268.378 178.811 0 1
Cu 268.378 179.753 0 1
Cu 268.378 180.691 0 1
Cu 268.349 181.622 0 1
Cu 268.133 182.542 0 1
Cu 267.857 183.447 0 1
Cu 267.521 184.333 0 1
Cu 267.129 185.198 0 1
Cu 266.679 186.038 0 1
Cu 266.176 186.849 0 1
Cu 265.62 187.628 0 1
Cu 265.013 188.373 0 1
Cu 264.359 189.08 0 1
Cu 263.659 189.746 0 1
Cu 262.917 190.369 0 1
Cu 262.135 190.947 0 1
Cu 261.317 191.476 0 1
Cu 260.465 191.956 0 1
Cu 259.584 192.384 0 1
Cu 258.675 192.758 0 1
Cu 257.745 193.077 0 1
Cu 256.794 193.34 0 1
Cu 255.829 193.511 0 1
Cu 254.852 193.511 0 1
Cu 253.866 193.511 0 1
Cu 252.878 193.511 0 1
Cu 251.889 193.511 0 1
Cu 250.904 193.511 0 1
Cu 249.926 193.511 0 1
Cu 248.961 193.34 0 1
Cu 248.01 193.077 0 1
Cu 247.08 192.758 0 1
Cu 246.171 192.384 0 1
Cu 245.29 191.956 0 1
Cu 244.438 191.476 0 1
Cu 243.62 190.947 0 1
Cu 242.838 190.369 0 1
Cu 242.096 189.746 0 1
Cu 241.396 189.08 0 1
Cu 240.742 188.373 0 1
Cu 240.135 187.628 0 1
Cu 239.579 186.849 0 1
Cu 239.076 186.038 0 1
Cu 238.626 185.198 0 1
Cu 238.234 184.333 0 1
Cu 237.898 183.447 0 1
Cu 237.622 182.542 0 1
Cu 237.406 181.622 0 1
Cu 237.378 180.691 0 1
Cu 237.378 179.753 0 1
Cu 237.378 178.811 0 1
Cu 237.378 177.87 0 1
Cu 237.378 176.931 0 1
Cu 237.406 176.001 0 1
Cu 237.622 175.081 0 1
Cu 237.898 174.176 0 1
Cu 238.234 173.29 0 1
Cu 238.626 172.425 0 1
Cu 239.076 171.585 0 1
Cu 239.579 170.774 0 1
Cu 240.135 169.995 0 1
Cu 240.742 169.25 0 1
Cu 241.396 168.543 0 1
Cu 242.096 167.877 0 1
Cu 242.838 167.254 0 1
Cu 243.62 166.676 0 1
Cu 244.438 166.146 0 1
Cu 245.29 165.667 0 1
Cu 246.171 165.239 0 1
Cu 247.08 164.865 0 1
Cu 248.01 164.546 0 1
Cu 248.961 164.283 0 1
Cu 249.926 164.111 0 1
Cu 250.904 164.111 0 1
Cu 251.889 164.111 0 1
Cu 252.878 164.111 0 1
Cu 253.866 164.111 0 1
Cu 254.852 164.111 0 1
Cu 255.829 164.111 0 1
Cu 256.794 164.283 0 1
Cu 257.745 164.546 0 1
Cu 258.675 164.865 0 1
Cu 259.584 165.239 0 1
Cu 260.465 165.667 0 1
Cu 261.317 166.146 0 1
Cu 262.135 166.676 0 1
Cu 262.917 167.254 0 1
Cu 263.659 167.877 0 1
Cu 264.359 168.543 0 1
Cu 265.013 169.25 0 1
Cu 265.62 169.995 0 1
Cu 266.176 170.774 0 1
Cu 266.679 171.585 0 1
Cu 267.129 172.425 0 1
Cu 267.521 173.29 0 1
Cu 267.857 174.176 0 1
Cu 268.133 175.081 0 1
Cu 268.349 176.001 0 1
Cu 268.378 176.931 0 1
Cu 268.378 177.87 0 1
Cu 268.378 178.811 0 1
Cu 268.383 178.811 -0.27215 1
Cu 268.383 179.754 -0.27215 1
Cu 268.383 180.692 -0.27215 1
Cu 268.354 181.623 -0.27215 1
Cu 268.138 182.543 -0.27215 1
Cu 267.862 183.448 -0.27215 1
Cu 267.527 184.335 -0.27215 1
Cu 267.134 185.2 -0.27215 1
Cu 266.684 186.04 -0.27215 1
Cu 266.18 186.852 -0.27215 1
Cu 265.624 187.631 -0.27215 1
Cu 265.017 188.376 -0.27215 1
Cu 264.363 189.083 -0.27215 1
Cu 263.663 189.75 -0.27215 1
Cu 262.921 190.373 -0.27215 1
Cu 262.138 190.951 -0.27215 1
Cu 261.32 191.481 -0.27215 1
Cu 260.468 191.961 -0.27215 1
Cu 259.586 192.389 -0.27215 1
Cu 258.678 192.763 -0.27215 1
Cu 257.746 193.082 -0.27215 1
Cu 256.796 193.345 -0.27215 1
Cu 255.83 193.517 -0.27215 1
Cu 254.852 193.517 -0.27215 1
Cu 253.867 193.517 -0.27215 1
Cu 252.878 193.517 -0.27215 1
Cu 251.888 193.517 -0.27215 1
Cu 250.903 193.517 -0.27215 1
Cu 249.925 193.517 -0.27215 1
Cu 248.959 193.345 -0.27215 1
Cu 248.009 193.082 -0.27215 1
Cu 247.077 192.763 -0.27215 1
Cu 246.169 192.389 -0.27215 1
Cu 245.287 191.961 -0.27215 1
Cu 244.435 191.481 -0.27215 1
Cu 243.617 190.951 -0.27215 1
Cu 242.834 190.373 -0.27215 1
Cu 242.092 189.75 -0.27215 1
Cu 241.392 189.083 -0.27215 1
Cu 240.738 188.376 -0.27215 1
Cu 240.131 187.631 -0.27215 1
Cu 239.575 186.852 -0.27215 1
Cu 239.071 186.04 -0.27215 1
Cu 238.621 185.2 -0.27215 1
Cu 238.228 184.335 -0.27215 1
Cu 237.893 183.448 -0.27215 1
Cu 237.617 182.543 -0.27215 1
Cu 237.401 181.623 -0.27215 1
Cu 237.372 180.692 -0.27215 1
Cu 237.372 179.754 -0.27215 1
Cu 237.372 178.811 -0.27215 1
Cu 237.372 177.869 -0.27215 1
Cu 237.372 176.931 -0.27215 1
Cu 237.401 176 -0.27215 1
Cu 237.617 175.08 -0.27215 1
Cu 237.893 174.174 -0.27215 1
Cu 238.228 173.288 -0.27215 1
Cu 238.621 172.422 -0.27215 1
Cu 239.071 171.583 -0.27215 1
Cu 239.575 170.771 -0.27215 1
Cu 240.131 169.991 -0.27215 1
Cu 240.738 169.247 -0.27215 1
Cu 241.392 168.54 -0.27215 1
Cu 242.092 167.873 -0.27215 1
Cu 242.834 167.25 -0.27215 1
Cu 243.617 166.672 -0.27215 1
Cu 244.435 166.142 -0.27215 1
Cu 245.287 165.662 -0.27215 1
Cu 246.169 165.234 -0.27215 1
Cu 247.077 164.86 -0.27215 1
Cu 248.009 164.54 -0.27215 1
Cu 248.959 164.277 -0.27215 1
Cu 249.925 164.106 -0.27215 1
Cu 250.903 164.106 -0.27215 1
Cu 251.888 164.106 -0.27215 1
Cu 252.878 164.106 -0.27215 1
Cu 253.867 164.106 -0.27215 1
Cu 254.852 164.106 -0.27215 1
Cu 255.83 164.106 -0.27215 1
Cu 256.796 164.277 -0.27215 1
Cu 257.746 164.54 -0.27215 1
Cu 258.678 164.86 -0.27215 1
Cu 259.586 165.234 -0.27215 1
Cu 260.468 165.662 -0.27215 1
Cu 261.32 166.142 -0.27215 1
Cu 262.138 166.672 -0.27215 1
Cu 262.921 167.25 -0.27215 1
Cu 263.663 167.873 -0.27215 1
Cu 264.363 168.54 -0.27215 1
Cu 265.017 169.247 -0.27215 1
Cu 265.624 169.991 -0.27215 1
Cu 266.18 170.771 -0.27215 1
Cu 266.684 171.583 -0.27215 1
Cu 267.134 172.422 -0.27215 1
Cu 267.527 173.288 -0.27215 1
Cu 267.862 174.174 -0.27215 1
Cu 268.138 175.08 -0.27215 1
Cu 268.354 176 -0.27215 1
Cu 268.383 176.931 -0.27215 1
Cu 268.383 177.869 -0.27215 1
Cu 268.383 178.811 -0.27215 1
Cu 268.403 178.811 -0.583367 1
Cu 268.403 179.755 -0.583367 1
Cu 268.403 180.694 -0.583367 1
Cu 268.374 181.627 -0.583367 1
Cu 268.158 182.548 -0.583367 1
Cu 267.881 183.454 -0.583367 1
Cu 267.546 184.342 -0.583367 1
Cu 267.152 185.209 -0.583367 1
Cu 266.702 186.05 -0.583367 1
Cu 266.198 186.862 -0.583367 1
Cu 265.641 187.643 -0.583367 1
Cu 265.033 188.389 -0.583367 1
Cu 264.378 189.097 -0.583367 1
Cu 263.677 189.764 -0.583367 1
Cu 262.933 190.388 -0.583367 1
Cu 262.15 190.967 -0.583367 1
Cu 261.331 191.497 -0.583367 1
Cu 260.478 191.978 -0.583367 1
Cu 259.595 192.406 -0.583367 1
Cu 258.685 192.781 -0.583367 1
Cu 257.753 193.101 -0.583367 1
Cu 256.801 193.364 -0.583367 1
Cu 255.834 193.536 -0.583367 1
Cu 254.855 193.536 -0.583367 1
Cu 253.868 193.536 -0.583367 1
Cu 252.878 193.536 -0.583367 1
Cu 251.887 193.536 -0.583367 1
Cu 250.9 193.536 -0.583367 1
Cu 249.921 193.536 -0.583367 1
Cu 248.954 193.364 -0.583367 1
Cu 248.002 193.101 -0.583367 1
Cu 247.07 192.781 -0.583367 1
Cu 246.16 192.406 -0.583367 1
Cu 245.277 191.978 -0.583367 1
Cu 244.424 191.497 -0.583367 1
Cu 243.605 190.967 -0.583367 1
Cu 242.822 190.388 -0.583367 1
Cu 242.078 189.764 -0.583367 1
Cu 241.377 189.097 -0.583367 1
Cu 240.722 188.389 -0.583367 1
Cu 240.114 187.643 -0.583367 1
Cu 239.557 186.862 -0.583367 1
Cu 239.053 186.05 -0.583367 1
Cu 238.603 185.209 -0.583367 1
Cu 238.209 184.342 -0.583367 1
Cu 237.874 183.454 -0.583367 1
Cu 237.597 182.548 -0.583367 1
Cu 237.381 181.627 -0.583367 1
Cu 237.352 180.694 -0.583367 1
Cu 237.352 179.755 -0.583367 1
Cu 237.352 178.811 -0.583367 1
Cu 237.352 177.868 -0.583367 1
Cu 237.352 176.928 -0.583367 1
Cu 237.381 175.996 -0.583367 1
Cu 237.597 175.075 -0.583367 1
Cu 237.874 174.168 -0.583367 1
Cu 238.209 173.28 -0.583367 1
Cu 238.603 172.414 -0.583367 1
Cu 239.053 171.573 -0.583367 1
Cu 239.557 170.761 -0.583367 1
Cu 240.114 169.98 -0.583367 1
Cu 240.722 169.234 -0.583367 1
Cu 241.377 168.526 -0.583367 1
Cu 242.078 167.859 -0.583367 1
Cu 242.822 167.235 -0.583367 1
Cu 243.605 166.656 -0.583367 1
Cu 244.424 166.126 -0.583367 1
Cu 245.277 165.645 -0.583367 1
Cu 246.16 165.217 -0.583367 1
Cu 247.07 164.842 -0.583367 1
Cu 248.002 164.522 -0.583367 1
Cu 248.954 164.259 -0.583367 1
Cu 249.921 164.087 -0.583367 1
Cu 250.9 164.087 -0.583367 1
Cu 251.887 164.087 -0.583367 1
Cu 252.878 164.087 -0.583367 1
Cu 253.868 164.087 -0.583367 1
Cu 254.855 164.087 -0.583367 1
Cu 255.834 164.087 -0.583367 1
Cu 256.801 164.259 -0.583367 1
Cu 257.753 164.522 -0.583367 1
Cu 258.685 164.842 -0.583367 1
Cu 259.595 165.217 -0.583367 1
Cu 260.478 165.645 -0.583367 1
Cu 261.331 166.126 -0.583367 1
Cu 262.15 166.656 -0.583367 1
Cu 262.933 167.235 -0.583367 1
Cu 263.677 167.859 -0.583367 1
Cu 264.378 168.526 -0.583367 1
Cu 265.033 169.234 -0.583367 1
Cu 265.641 169.98 -0.583367 1
Cu 266.198 170.761 -0.583367 1
Cu 266.702 171.573 -0.583367 1
Cu 267.152 172.414 -0.583367 1
Cu 267.546 173.28 -0.583367 1
Cu 267.881 174.168 -0.583367 1
Cu 268.158 175.075 -0.583367 1
Cu 268.374 175.996 -0.583367 1
Cu 268.403 176.928 -0.583367 1
Cu 268.403 177.868 -0.583367 1
Cu 268.403 178.811 -0.583367 1
Cu 268.44 178.811 -0.91126 1
Cu 268.44 179.757 -0.91126 1
Cu 268.44 180.699 -0.91126 1
Cu 268.411 181.633 -0.91126 1
Cu 268.194 182.557 -0.91126 1
Cu 267.917 183.465 -0.91126 1
Cu 267.58 184.356 -0.91126 1
Cu 267.186 185.224 -0.91126 1
Cu 266.735 186.067 -0.91126 1
Cu 266.229 186.881 -0.91126 1
Cu 265.671 187.664 -0.91126 1
Cu 265.062 188.411 -0.91126 1
Cu 264.405 189.121 -0.91126 1
Cu 263.703 189.79 -0.91126 1
Cu 262.957 190.416 -0.91126 1
Cu 262.172 190.996 -0.91126 1
Cu 261.351 191.527 -0.91126 1
Cu 260.496 192.009 -0.91126 1
Cu 259.611 192.438 -0.91126 1
Cu 258.699 192.814 -0.91126 1
Cu 257.764 193.135 -0.91126 1
Cu 256.81 193.399 -0.91126 1
Cu 255.841 193.571 -0.91126 1
Cu 254.859 193.571 -0.91126 1
Cu 253.87 193.571 -0.91126 1
Cu 252.878 193.571 -0.91126 1
Cu 251.885 193.571 -0.91126 1
Cu 250.896 193.571 -0.91126 1
Cu 249.914 193.571 -0.91126 1
Cu 248.945 193.399 -0.91126 1
Cu 247.991 193.135 -0.91126 1
Cu 247.056 192.814 -0.91126 1
Cu 246.144 192.438 -0.91126 1
Cu 245.259 192.009 -0.91126 1
Cu 244.404 191.527 -0.91126 1
Cu 243.583 190.996 -0.91126 1
Cu 242.798 190.416 -0.91126 1
Cu 242.052 189.79 -0.91126 1
Cu 241.35 189.121 -0.91126 1
Cu 240.693 188.411 -0.91126 1
Cu 240.084 187.664 -0.91126 1
Cu 239.526 186.881 -0.91126 1
Cu 239.02 186.067 -0.91126 1
Cu 238.569 185.224 -0.91126 1
Cu 238.175 184.356 -0.91126 1
Cu 237.838 183.465 -0.91126 1
Cu 237.561 182.557 -0.91126 1
Cu 237.344 181.633 -0.91126 1
Cu 237.315 180.699 -0.91126 1
Cu 237.315 179.757 -0.91126 1
Cu 237.315 178.811 -0.91126 1
Cu 237.315 177.866 -0.91126 1
Cu 237.315 176.924 -0.91126 1
Cu 237.344 175.989 -0.91126 1
Cu 237.561 175.066 -0.91126 1
Cu 237.838 174.157 -0.91126 1
Cu 238.175 173.267 -0.91126 1
Cu 238.569 172.399 -0.91126 1
Cu 239.02 171.556 -0.91126 1
Cu 239.526 170.742 -0.91126 1
Cu 240.084 169.959 -0.91126 1
Cu 240.693 169.212 -0.91126 1
Cu 241.35 168.502 -0.91126 1
Cu 242.052 167.833 -0.91126 1
Cu 242.798 167.207 -0.91126 1
Cu 243.583 166.627 -0.91126 1
Cu 244.404 166.095 -0.91126 1
Cu 245.259 165.614 -0.91126 1
Cu 246.144 165.184 -0.91126 1
Cu 247.056 164.809 -0.91126 1
Cu 247.991 164.488 -0.91126 1
Cu 248.945 164.224 -0.91126 1
Cu 249.914 164.052 -0.91126 1
Cu 250.896 164.052 -0.91126 1
Cu 251.885 164.052 -0.91126 1
Cu 252.878 164.052 -0.91126 1
Cu 253.87 164.052 -0.91126 1
Cu 254.859 164.052 -0.91126 1
Cu 255.841 164.052 -0.91126 1
Cu 256.81 164.224 -0.91126 1
Cu 257.764 164.488 -0.91126 1
Cu 258.699 164.809 -0.91126 1
Cu 259.611 165.184 -0.91126 1
Cu 260.496 165.614 -0.91126 1
Cu 261.351 166.095 -0.91126 1
Cu 262.172 166.627 -0.91126 1
Cu 262.957 167.207 -0.91126 1
Cu 263.703 167.833 -0.91126 1
Cu 264.405 168.502 -0.91126 1
Cu 265.062 169.212 -0.91126 1
Cu 265.671 169.959 -0.91126 1
Cu 266.229 170.742 -0.91126 1
Cu 266.735 171.556 -0.91126 1
Cu 267.186 172.399 -0.91126 1
Cu 267.58 173.267 -0.91126 1
Cu 267.917 174.157 -0.91126 1
Cu 268.194 175.066 -0.91126 1
Cu 268.411 175.989 -0.91126 1
Cu 268.44 176.924 -0.91126 1
Cu 268.44 177.866 -0.91126 1
Cu 268.44 178.811 -0.91126 1
Cu 268.495 178.811 -1.25048 1
Cu 268.495 179.76 -1.25048 1
Cu 268.495 180.706 -1.25048 1
Cu 268.466 181.643 -1.25048 1
Cu 268.249 182.57 -1.25048 1
Cu 267.97 183.482 -1.25048 1
Cu 267.633 184.375 -1.25048 1
Cu 267.237 185.247 -1.25048 1
Cu 266.784 186.093 -1.25048 1
Cu 266.277 186.91 -1.25048 1
Cu 265.716 187.695 -1.25048 1
Cu 265.105 188.445 -1.25048 1
Cu 264.446 189.158 -1.25048 1
Cu 263.741 189.829 -1.25048 1
Cu 262.993 190.457 -1.25048 1
Cu 262.205 191.039 -1.25048 1
Cu 261.381 191.572 -1.25048 1
Cu 260.523 192.056 -1.25048 1
Cu 259.634 192.487 -1.25048 1
Cu 258.719 192.864 -1.25048 1
Cu 257.781 193.186 -1.25048 1
Cu 256.824 193.45 -1.25048 1
Cu 255.851 193.623 -1.25048 1
Cu 254.866 193.623 -1.25048 1
Cu 253.874 193.623 -1.25048 1
Cu 252.878 193.623 -1.25048 1
Cu 251.881 193.623 -1.25048 1
Cu 250.889 193.623 -1.25048 1
Cu 249.904 193.623 -1.25048 1
Cu 248.931 193.45 -1.25048 1
Cu 247.974 193.186 -1.25048 1
Cu 247.036 192.864 -1.25048 1
Cu 246.121 192.487 -1.25048 1
Cu 245.232 192.056 -1.25048 1
Cu 244.374 191.572 -1.25048 1
Cu 243.55 191.039 -1.25048 1
Cu 242.762 190.457 -1.25048 1
Cu 242.014 189.829 -1.25048 1
Cu 241.309 189.158 -1.25048 1
Cu 240.65 188.445 -1.25048 1
Cu 240.039 187.695 -1.25048 1
Cu 239.478 186.91 -1.25048 1
Cu 238.971 186.093 -1.25048 1
Cu 238.518 185.247 -1.25048 1
Cu 238.122 184.375 -1.25048 1
Cu 237.785 183.482 -1.25048 1
Cu 237.507 182.57 -1.25048 1
Cu 237.289 181.643 -1.25048 1
Cu 237.26 180.706 -1.25048 1
Cu 237.26 179.76 -1.25048 1
Cu 237.26 178.811 -1.25048 1
Cu 237.26 177.862 -1.25048 1
Cu 237.26 176.917 -1.25048 1
Cu 237.289 175.979 -1.25048 1
Cu 237.507 175.053 -1.25048 1
Cu 237.785 174.141 -1.25048 1
Cu 238.122 173.248 -1.25048 1
Cu 238.518 172.376 -1.25048 1
Cu 238.971 171.53 -1.25048 1
Cu 239.478 170.713 -1.25048 1
Cu 240.039 169.928 -1.25048 1
Cu 240.65 169.177 -1.25048 1
Cu 241.309 168.465 -1.25048 1
Cu 242.014 167.794 -1.25048 1
Cu 242.762 167.166 -1.25048 1
Cu 243.55 166.584 -1.25048 1
Cu 244.374 166.05 -1.25048 1
Cu 245.232 165.567 -1.25048 1
Cu 246.121 165.136 -1.25048 1
Cu 247.036 164.759 -1.25048 1
Cu 247.974 164.437 -1.25048 1
Cu 248.931 164.172 -1.25048 1
Cu 249.904 164 -1.25048 1
Cu 250.889 164 -1.25048 1
Cu 251.881 164 -1.25048 1
Cu 252.878 164 -1.25048 1
Cu 253.874 164 -1.25048 1
Cu 254.866 164 -1.25048 1
Cu 255.851 164 -1.25048 1
Cu 256.824 164.172 -1.25048 1
Cu 257.781 164.437 -1.25048 1
Cu 258.719 164.759 -1.25048 1
Cu 259.634 165.136 -1.25048 1
Cu 260.523 165.567 -1.25048 1
Cu 261.381 166.05 -1.25048 1
Cu 262.205 166.584 -1.25048 1
Cu 262.993 167.166 -1.25048 1
Cu 263.741 167.794 -1.25048 1
Cu 264.446 168.465 -1.25048 1
Cu 265.105 169.177 -1.25048 1
Cu 265.716 169.928 -1.25048 1
Cu 266.277 170.713 -1.25048 1
Cu 266.784 171.53 -1.25048 1
Cu 267.237 172.376 -1.25048 1
Cu 267.633 173.248 -1.25048 1
Cu 267.97 174.141 -1.25048 1
Cu 268.249 175.053 -1.25048 1
Cu 268.466 175.979 -1.25048 1
Cu 268.495 176.917 -1.25048 1
Cu 268.495 177.862 -1.25048 1
Cu 268.495 178.811 -1.25048 1
Cu 268.57 178.811 -1.59837 1
Cu 268.57 179.765 -1.59837 1
Cu 268.57 180.715 -1.59837 1
Cu 268.541 181.657 -1.59837 1
Cu 268.322 182.588 -1.59837 1
Cu 268.043 183.504 -1.59837 1
Cu 267.703 184.402 -1.59837 1
Cu 267.306 185.277 -1.59837 1
Cu 266.851 186.127 -1.59837 1
Cu 266.341 186.949 -1.59837 1
Cu 265.778 187.738 -1.59837 1
Cu 265.164 188.492 -1.59837 1
Cu 264.501 189.207 -1.59837 1
Cu 263.793 189.882 -1.59837 1
Cu 263.042 190.513 -1.59837 1
Cu 262.25 191.097 -1.59837 1
Cu 261.422 191.634 -1.59837 1
Cu 260.559 192.119 -1.59837 1
Cu 259.667 192.552 -1.59837 1
Cu 258.747 192.931 -1.59837 1
Cu 257.805 193.254 -1.59837 1
Cu 256.843 193.521 -1.59837 1
Cu 255.865 193.694 -1.59837 1
Cu 254.876 193.694 -1.59837 1
Cu 253.879 193.694 -1.59837 1
Cu 252.878 193.694 -1.59837 1
Cu 251.876 193.694 -1.59837 1
Cu 250.879 193.694 -1.59837 1
Cu 249.89 193.694 -1.59837 1
Cu 248.912 193.521 -1.59837 1
Cu 247.95 193.254 -1.59837 1
Cu 247.008 192.931 -1.59837 1
Cu 246.088 192.552 -1.59837 1
Cu 245.196 192.119 -1.59837 1
Cu 244.333 191.634 -1.59837 1
Cu 243.505 191.097 -1.59837 1
Cu 242.713 190.513 -1.59837 1
Cu 241.962 189.882 -1.59837 1
Cu 241.254 189.207 -1.59837 1
Cu 240.591 188.492 -1.59837 1
Cu 239.977 187.738 -1.59837 1
Cu 239.414 186.949 -1.59837 1
Cu 238.904 186.127 -1.59837 1
Cu 238.449 185.277 -1.59837 1
Cu 238.052 184.402 -1.59837 1
Cu 237.712 183.504 -1.59837 1
Cu 237.433 182.588 -1.59837 1
Cu 237.214 181.657 -1.59837 1
Cu 237.185 180.715 -1.59837 1
Cu 237.185 179.765 -1.59837 1
Cu 237.185 178.811 -1.59837 1
Cu 237.185 177.858 -1.59837 1
Cu 237.185 176.908 -1.59837 1
Cu 237.214 175.966 -1.59837 1
Cu 237.433 175.035 -1.59837 1
Cu 237.712 174.119 -1.59837 1
Cu 238.052 173.221 -1.59837 1
Cu 238.449 172.345 -1.59837 1
Cu 238.904 171.495 -1.59837 1
Cu 239.414 170.674 -1.59837 1
Cu 239.977 169.885 -1.59837 1
Cu 240.591 169.131 -1.59837 1
Cu 241.254 168.416 -1.59837 1
Cu 241.962 167.741 -1.59837 1
Cu 242.713 167.11 -1.59837 1
Cu 243.505 166.525 -1.59837 1
Cu 244.333 165.989 -1.59837 1
Cu 245.196 165.504 -1.59837 1
Cu 246.088 165.07 -1.59837 1
Cu 247.008 164.692 -1.59837 1
Cu 247.95 164.368 -1.59837 1
Cu 248.912 164.102 -1.59837 1
Cu 249.89 163.929 -1.59837 1
Cu 250.879 163.929 -1.59837 1
Cu 251.876 163.929 -1.59837 1
Cu 252.878 163.929 -1.59837 1
Cu 253.879 163.929 -1.59837 1
Cu 254.876 163.929 -1.59837 1
Cu 255.865 163.929 -1.59837 1
Cu 256.843 164.102 -1.59837 1
Cu 257.805 164.368 -1.59837 1
Cu 258.747 164.692 -1.59837 1
Cu 259.667 165.07 -1.59837 1
Cu 260.559 165.504 -1.59837 1
Cu 261.422 165.989 -1.59837 1
Cu 262.25 166.525 -1.59837 1
Cu 263.042 167.11 -1.59837 1
Cu 263.793 167.741 -1.59837 1
Cu 264.501 168.416 -1.59837 1
Cu 265.164 169.131 -1.59837 1
Cu 265.778 169.885 -1.59837 1
Cu 266.341 170.674 -1.59837 1
Cu 266.851 171.495 -1.59837 1
Cu 267.306 172.345 -1.59837 1
Cu 267.703 173.221 -1.59837 1
Cu 268.043 174.119 -1.59837 1
Cu 268.322 175.035 -1.59837 1
Cu 268.541 175.966 -1.59837 1
Cu 268.57 176.908 -1.59837 1
Cu 268.57 177.858 -1.59837 1
Cu 268.57 178.811 -1.59837 1
Cu 268.665 178.811 -1.95333 1
Cu 268.665 179.771 -1.95333 1
Cu 268.665 180.726 -1.95333 1
Cu 268.636 181.674 -1.95333 1
Cu 268.416 182.611 -1.95333 1
Cu 268.135 183.533 -1.95333 1
Cu 267.794 184.436 -1.95333 1
Cu 267.393 185.317 -1.95333 1
Cu 266.936 186.172 -1.95333 1
Cu 266.423 186.998 -1.95333 1
Cu 265.856 187.792 -1.95333 1
Cu 265.239 188.55 -1.95333 1
Cu 264.572 189.27 -1.95333 1
Cu 263.859 189.949 -1.95333 1
Cu 263.103 190.584 -1.95333 1
Cu 262.307 191.172 -1.95333 1
Cu 261.474 191.712 -1.95333 1
Cu 260.606 192.2 -1.95333 1
Cu 259.708 192.636 -1.95333 1
Cu 258.783 193.017 -1.95333 1
Cu 257.835 193.342 -1.95333 1
Cu 256.867 193.61 -1.95333 1
Cu 255.884 193.784 -1.95333 1
Cu 254.888 193.784 -1.95333 1
Cu 253.885 193.784 -1.95333 1
Cu 252.878 193.784 -1.95333 1
Cu 251.87 193.784 -1.95333 1
Cu 250.867 193.784 -1.95333 1
Cu 249.871 193.784 -1.95333 1
Cu 248.888 193.61 -1.95333 1
Cu 247.92 193.342 -1.95333 1
Cu 246.972 193.017 -1.95333 1
Cu 246.047 192.636 -1.95333 1
Cu 245.149 192.2 -1.95333 1
Cu 244.281 191.712 -1.95333 1
Cu 243.448 191.172 -1.95333 1
Cu 242.652 190.584 -1.95333 1
Cu 241.896 189.949 -1.95333 1
Cu 241.183 189.27 -1.95333 1
Cu 240.516 188.55 -1.95333 1
Cu 239.899 187.792 -1.95333 1
Cu 239.332 186.998 -1.95333 1
Cu 238.819 186.172 -1.95333 1
Cu 238.362 185.317 -1.95333 1
Cu 237.961 184.436 -1.95333 1
Cu 237.62 183.533 -1.95333 1
Cu 237.339 182.611 -1.95333 1
Cu 237.119 181.674 -1.95333 1
Cu 237.09 180.726 -1.95333 1
Cu 237.09 179.771 -1.95333 1
Cu 237.09 178.811 -1.95333 1
Cu 237.09 177.852 -1.95333 1
Cu 237.09 176.896 -1.95333 1
Cu 237.119 175.948 -1.95333 1
Cu 237.339 175.012 -1.95333 1
Cu 237.62 174.09 -1.95333 1
Cu 237.961 173.187 -1.95333 1
Cu 238.362 172.306 -1.95333 1
Cu 238.819 171.451 -1.95333 1
Cu 239.332 170.625 -1.95333 1
Cu 239.899 169.831 -1.95333 1
Cu 240.516 169.072 -1.95333 1
Cu 241.183 168.352 -1.95333 1
Cu 241.896 167.674 -1.95333 1
Cu 242.652 167.039 -1.95333 1
Cu 243.448 166.451 -1.95333 1
Cu 244.281 165.911 -1.95333 1
Cu 245.149 165.423 -1.95333 1
Cu 246.047 164.987 -1.95333 1
Cu 246.972 164.606 -1.95333 1
Cu 247.92 164.281 -1.95333 1
Cu 248.888 164.013 -1.95333 1
Cu 249.871 163.838 -1.95333 1
Cu 250.867 163.838 -1.95333 1
Cu 251.87 163.838 -1.95333 1
Cu 252.878 163.838 -1.95333 1
Cu 253.885 163.838 -1.95333 1
Cu 254.888 163.838 -1.95333 1
Cu 255.884 163.838 -1.95333 1
Cu 256.867 164.013 -1.95333 1
Cu 257.835 164.281 -1.95333 1
Cu 258.783 164.606 -1.95333 1
Cu 259.708 164.987 -1.95333 1
Cu 260.606 165.423 -1.95333 1
Cu 261.474 165.911 -1.95333 1
Cu 262.307 166.451 -1.95333 1
Cu 263.103 167.039 -1.95333 1
Cu 263.859 167.674 -1.95333 1
Cu 264.572 168.352 -1.95333 1
Cu 265.239 169.072 -1.95333 1
Cu 265.856 169.831 -1.95333 1
Cu 266.423 170.625 -1.95333 1
Cu 266.936 171.451 -1.95333 1
Cu 267.393 172.306 -1.95333 1
Cu 267.794 173.187 -1.95333 1
Cu 268.135 174.09 -1.95333 1
Cu 268.416 175.012 -1.95333 1
Cu 268.636 175.948 -1.95333 1
Cu 268.665 176.896 -1.95333 1
Cu 268.665 177.852 -1.95333 1
Cu 268.665 178.811 -1.95333 1
Cu 268.783 178.811 -2.31429 1
Cu 268.783 179.778 -2.31429 1
Cu 268.783 180.741 -2.31429 1
Cu 268.753 181.696 -2.31429 1
Cu 268.531 182.639 -2.31429 1
Cu 268.248 183.568 -2.31429 1
Cu 267.904 184.478 -2.31429 1
Cu 267.501 185.365 -2.31429 1
Cu 267.04 186.227 -2.31429 1
Cu 266.523 187.059 -2.31429 1
Cu 265.952 187.859 -2.31429 1
Cu 265.33 188.623 -2.31429 1
Cu 264.659 189.348 -2.31429 1
Cu 263.941 190.032 -2.31429 1
Cu 263.179 190.671 -2.31429 1
Cu 262.377 191.264 -2.31429 1
Cu 261.537 191.807 -2.31429 1
Cu 260.663 192.299 -2.31429 1
Cu 259.759 192.738 -2.31429 1
Cu 258.827 193.122 -2.31429 1
Cu 257.872 193.45 -2.31429 1
Cu 256.897 193.72 -2.31429 1
Cu 255.906 193.896 -2.31429 1
Cu 254.903 193.896 -2.31429 1
Cu 253.892 193.896 -2.31429 1
Cu 252.878 193.896 -2.31429 1
Cu 251.863 193.896 -2.31429 1
Cu 250.852 193.896 -2.31429 1
Cu 249.849 193.896 -2.31429 1
Cu 248.858 193.72 -2.31429 1
Cu 247.883 193.45 -2.31429 1
Cu 246.928 193.122 -2.31429 1
Cu 245.996 192.738 -2.31429 1
Cu 245.092 192.299 -2.31429 1
Cu 244.218 191.807 -2.31429 1
Cu 243.378 191.264 -2.31429 1
Cu 242.576 190.671 -2.31429 1
Cu 241.814 190.032 -2.31429 1
Cu 241.096 189.348 -2.31429 1
Cu 240.425 188.623 -2.31429 1
Cu 239.803 187.859 -2.31429 1
Cu 239.232 187.059 -2.31429 1
Cu 238.715 186.227 -2.31429 1
Cu 238.254 185.365 -2.31429 1
Cu 237.851 184.478 -2.31429 1
Cu 237.507 183.568 -2.31429 1
Cu 237.224 182.639 -2.31429 1
Cu 237.002 181.696 -2.31429 1
Cu 236.972 180.741 -2.31429 1
Cu 236.972 179.778 -2.31429 1
Cu 236.972 178.811 -2.31429 1
Cu 236.972 177.845 -2.31429 1
Cu 236.972 176.882 -2.31429 1
Cu 237.002 175.927 -2.31429 1
Cu 237.224 174.984 -2.31429 1
Cu 237.507 174.055 -2.31429 1
Cu 237.851 173.145 -2.31429 1
Cu 238.254 172.258 -2.31429 1
Cu 238.715 171.396 -2.31429 1
Cu 239.232 170.564 -2.31429 1
Cu 239.803 169.764 -2.31429 1
Cu 240.425 169 -2.31429 1
Cu 241.096 168.275 -2.31429 1
Cu 241.814 167.591 -2.31429 1
Cu 242.576 166.952 -2.31429 1
Cu 243.378 166.359 -2.31429 1
Cu 244.218 165.816 -2.31429 1
Cu 245.092 165.323 -2.31429 1
Cu 245.996 164.884 -2.31429 1
Cu 246.928 164.5 -2.31429 1
Cu 247.883 164.173 -2.31429 1
Cu 248.858 163.903 -2.31429 1
Cu 249.849 163.727 -2.31429 1
Cu 250.852 163.727 -2.31429 1
Cu 251.863 163.727 -2.31429 1
Cu 252.878 163.727 -2.31429 1
Cu 253.892 163.727 -2.31429 1
Cu 254.903 163.727 -2.31429 1
Cu 255.906 163.727 -2.31429 1
Cu 256.897 163.903 -2.31429 1
Cu 257.872 164.173 -2.31429 1
Cu 258.827 164.5 -2.31429 1
Cu 259.759 164.884 -2.31429 1
Cu 260.663 165.323 -2.31429 1
Cu 261.537 165.816 -2.31429 1
Cu 262.377 166.359 -2.31429 1
Cu 263.179 166.952 -2.31429 1
Cu 263.941 167.591 -2.31429 1
Cu 264.659 168.275 -2.31429 1
Cu 265.33 169 -2.31429 1
Cu 265.952 169.764 -2.31429 1
Cu 266.523 170.564 -2.31429 1
Cu 267.04 171.396 -2.31429 1
Cu 267.501 172.258 -2.31429 1
Cu 267.904 173.145 -2.31429 1
Cu 268.248 174.055 -2.31429 1
Cu 268.531 174.984 -2.31429 1
Cu 268.753 175.927 -2.31429 1
Cu 268.783 176.882 -2.31429 1
Cu 268.783 177.845 -2.31429 1
Cu 268.783 178.811 -2.31429 1
Cu 268.922 178.811 -2.68045 1
Cu 268.922 179.786 -2.68045 1
Cu 268.922 180.757 -2.68045 1
Cu 268.892 181.721 -2.68045 1
Cu 268.669 182.673 -2.68045 1
Cu 268.383 183.61 -2.68045 1
Cu 268.036 184.527 -2.68045 1
Cu 267.629 185.422 -2.68045 1
Cu 267.164 186.292 -2.68045 1
Cu 266.643 187.131 -2.68045 1
Cu 266.067 187.938 -2.68045 1
Cu 265.44 188.709 -2.68045 1
Cu 264.762 189.44 -2.68045 1
Cu 264.038 190.13 -2.68045 1
Cu 263.27 190.775 -2.68045 1
Cu 262.46 191.373 -2.68045 1
Cu 261.613 191.921 -2.68045 1
Cu 260.732 192.418 -2.68045 1
Cu 259.819 192.861 -2.68045 1
Cu 258.879 193.248 -2.68045 1
Cu 257.916 193.579 -2.68045 1
Cu 256.932 193.851 -2.68045 1
Cu 255.932 194.028 -2.68045 1
Cu 254.921 194.028 -2.68045 1
Cu 253.901 194.028 -2.68045 1
Cu 252.878 194.028 -2.68045 1
Cu 251.854 194.028 -2.68045 1
Cu 250.834 194.028 -2.68045 1
Cu 249.823 194.028 -2.68045 1
Cu 248.823 193.851 -2.68045 1
Cu 247.839 193.579 -2.68045 1
Cu 246.876 193.248 -2.68045 1
Cu 245.936 192.861 -2.68045 1
Cu 245.023 192.418 -2.68045 1
Cu 244.142 191.921 -2.68045 1
Cu 243.295 191.373 -2.68045 1
Cu 242.485 190.775 -2.68045 1
Cu 241.717 190.13 -2.68045 1
Cu 240.993 189.44 -2.68045 1
Cu 240.316 188.709 -2.68045 1
Cu 239.688 187.938 -2.68045 1
Cu 239.112 187.131 -2.68045 1
Cu 238.591 186.292 -2.68045 1
Cu 238.126 185.422 -2.68045 1
Cu 237.719 184.527 -2.68045 1
Cu 237.372 183.61 -2.68045 1
Cu 237.086 182.673 -2.68045 1
Cu 236.863 181.721 -2.68045 1
Cu 236.833 180.757 -2.68045 1
Cu 236.833 179.786 -2.68045 1
Cu 236.833 178.811 -2.68045 1
Cu 236.833 177.836 -2.68045 1
Cu 236.833 176.865 -2.68045 1
Cu 236.863 175.902 -2.68045 1
Cu 237.086 174.95 -2.68045 1
Cu 237.372 174.013 -2.68045 1
Cu 237.719 173.096 -2.68045 1
Cu 238.126 172.2 -2.68045 1
Cu 238.591 171.331 -2.68045 1
Cu 239.112 170.492 -2.68045 1
Cu 239.688 169.685 -2.68045 1
Cu 240.316 168.914 -2.68045 1
Cu 240.993 168.182 -2.68045 1
Cu 241.717 167.493 -2.68045 1
Cu 242.485 166.848 -2.68045 1
Cu 243.295 166.25 -2.68045 1
Cu 244.142 165.701 -2.68045 1
Cu 245.023 165.205 -2.68045 1
Cu 245.936 164.762 -2.68045 1
Cu 246.876 164.375 -2.68045 1
Cu 247.839 164.044 -2.68045 1
Cu 248.823 163.772 -2.68045 1
Cu 249.823 163.595 -2.68045 1
Cu 250.834 163.595 -2.68045 1
Cu 251.854 163.595 -2.68045 1
Cu 252.878 163.595 -2.68045 1
Cu 253.901 163.595 -2.68045 1
Cu 254.921 163.595 -2.68045 1
Cu 255.932 163.595 -2.68045 1
Cu 256.932 163.772 -2.68045 1
Cu 257.916 164.044 -2.68045 1
Cu 258.879 164.375 -2.68045 1
Cu 259.819 164.762 -2.68045 1
Cu 260.732 165.205 -2.68045 1
Cu 261.613 165.701 -2.68045 1
Cu 262.46 166.25 -2.68045 1
Cu 263.27 166.848 -2.68045 1
Cu 264.038 167.493 -2.68045 1
Cu 264.762 168.182 -2.68045 1
Cu 265.44 168.914 -2.68045 1
Cu 266.067 169.685 -2.68045 1
Cu 266.643 170.492 -2.68045 1
Cu 267.164 171.331 -2.68045 1
Cu 267.629 172.2 -2.68045 1
Cu 268.036 173.096 -2.68045 1
Cu 268.383 174.013 -2.68045 1
Cu 268.669 174.95 -2.68045 1
Cu 268.892 175.902 -2.68045 1
Cu 268.922 176.865 -2.68045 1
Cu 268.922 177.836 -2.68045 1
Cu 268.922 178.811 -2.68045 1
Cu 269.085 178.811 -3.05124 1
Cu 269.085 179.796 -3.05124 1
Cu 269.085 180.777 -3.05124 1
Cu 269.055 181.75 -3.05124 1
Cu 268.829 182.712 -3.05124 1
Cu 268.541 183.658 -3.05124 1
Cu 268.19 184.585 -3.05124 1
Cu 267.779 185.49 -3.05124 1
Cu 267.309 186.368 -3.05124 1
Cu 266.783 187.216 -3.05124 1
Cu 266.201 188.031 -3.05124 1
Cu 265.567 188.809 -3.05124 1
Cu 264.883 189.548 -3.05124 1
Cu 264.151 190.245 -3.05124 1
Cu 263.375 190.897 -3.05124 1
Cu 262.558 191.501 -3.05124 1
Cu 261.702 192.055 -3.05124 1
Cu 260.812 192.556 -3.05124 1
Cu 259.89 193.003 -3.05124 1
Cu 258.94 193.395 -3.05124 1
Cu 257.967 193.729 -3.05124 1
Cu 256.973 194.003 -3.05124 1
Cu 255.964 194.183 -3.05124 1
Cu 254.942 194.183 -3.05124 1
Cu 253.912 194.183 -3.05124 1
Cu 252.878 194.183 -3.05124 1
Cu 251.843 194.183 -3.05124 1
Cu 250.813 194.183 -3.05124 1
Cu 249.792 194.183 -3.05124 1
Cu 248.782 194.003 -3.05124 1
Cu 247.788 193.729 -3.05124 1
Cu 246.815 193.395 -3.05124 1
Cu 245.865 193.003 -3.05124 1
Cu 244.943 192.556 -3.05124 1
Cu 244.053 192.055 -3.05124 1
Cu 243.197 191.501 -3.05124 1
Cu 242.38 190.897 -3.05124 1
Cu 241.604 190.245 -3.05124 1
Cu 240.872 189.548 -3.05124 1
Cu 240.188 188.809 -3.05124 1
Cu 239.554 188.031 -3.05124 1
Cu 238.972 187.216 -3.05124 1
Cu 238.446 186.368 -3.05124 1
Cu 237.976 185.49 -3.05124 1
Cu 237.565 184.585 -3.05124 1
Cu 237.214 183.658 -3.05124 1
Cu 236.926 182.712 -3.05124 1
Cu 236.7 181.75 -3.05124 1
Cu 236.67 180.777 -3.05124 1
Cu 236.67 179.796 -3.05124 1
Cu 236.67 178.811 -3.05124 1
Cu 236.67 177.827 -3.05124 1
Cu 236.67 176.846 -3.05124 1
Cu 236.7 175.872 -3.05124 1
Cu 236.926 174.911 -3.05124 1
Cu 237.214 173.965 -3.05124 1
Cu 237.565 173.037 -3.05124 1
Cu 237.976 172.133 -3.05124 1
Cu 238.446 171.255 -3.05124 1
Cu 238.972 170.407 -3.05124 1
Cu 239.554 169.592 -3.05124 1
Cu 240.188 168.813 -3.05124 1
Cu 240.872 168.074 -3.05124 1
Cu 241.604 167.378 -3.05124 1
Cu 242.38 166.726 -3.05124 1
Cu 243.197 166.122 -3.05124 1
Cu 244.053 165.568 -3.05124 1
Cu 244.943 165.067 -3.05124 1
Cu 245.865 164.619 -3.05124 1
Cu 246.815 164.228 -3.05124 1
Cu 247.788 163.894 -3.05124 1
Cu 248.782 163.619 -3.05124 1
Cu 249.792 163.44 -3.05124 1
Cu 250.813 163.44 -3.05124 1
Cu 251.843 163.44 -3.05124 1
Cu 252.878 163.44 -3.05124 1
Cu 253.912 163.44 -3.05124 1
Cu 254.942 163.44 -3.05124 1
Cu 255.964 163.44 -3.05124 1
Cu 256.973 163.619 -3.05124 1
Cu 257.967 163.894 -3.05124 1
Cu 258.94 164.228 -3.05124 1
Cu 259.89 164.619 -3.05124 1
Cu 260.812 165.067 -3.05124 1
Cu 261.702 165.568 -3.05124 1
Cu 262.558 166.122 -3.05124 1
Cu 263.375 166.726 -3.05124 1
Cu 264.151 167.378 -3.05124 1
Cu 264.883 168.074 -3.05124 1
Cu 265.567 168.813 -3.05124 1
Cu 266.201 169.592 -3.05124 1
Cu 266.783 170.407 -3.05124 1
Cu 267.309 171.255 -3.05124 1
Cu 267.779 172.133 -3.05124 1
Cu 268.19 173.037 -3.05124 1
Cu 268.541 173.965 -3.05124 1
Cu 268.829 174.911 -3.05124 1
Cu 269.055 175.872 -3.05124 1
Cu 269.085 176.846 -3.05124 1
Cu 269.085 177.827 -3.05124 1
Cu 269.085 178.811 -3.05124 1
Cu 269.273 178.811 -3.42617 1
Cu 269.273 179.808 -3.42617 1
Cu 269.273 180.8 -3.42617 1
Cu 269.242 181.784 -3.42617 1
Cu 269.014 182.757 -3.42617 1
Cu 268.722 183.714 -3.42617 1
Cu 268.367 184.652 -3.42617 1
Cu 267.952 185.567 -3.42617 1
Cu 267.476 186.455 -3.42617 1
Cu 266.944 187.313 -3.42617 1
Cu 266.355 188.137 -3.42617 1
Cu 265.714 188.925 -3.42617 1
Cu 265.022 189.673 -3.42617 1
Cu 264.282 190.377 -3.42617 1
Cu 263.497 191.037 -3.42617 1
Cu 262.67 191.648 -3.42617 1
Cu 261.804 192.208 -3.42617 1
Cu 260.903 192.715 -3.42617 1
Cu 259.971 193.168 -3.42617 1
Cu 259.01 193.564 -3.42617 1
Cu 258.026 193.901 -3.42617 1
Cu 257.021 194.179 -3.42617 1
Cu 255.999 194.36 -3.42617 1
Cu 254.966 194.36 -3.42617 1
Cu 253.924 194.36 -3.42617 1
Cu 252.878 194.36 -3.42617 1
Cu 251.831 194.36 -3.42617 1
Cu 250.79 194.36 -3.42617 1
Cu 249.756 194.36 -3.42617 1
Cu 248.734 194.179 -3.42617 1
Cu 247.729 193.901 -3.42617 1
Cu 246.745 193.564 -3.42617 1
Cu 245.784 193.168 -3.42617 1
Cu 244.852 192.715 -3.42617 1
Cu 243.951 192.208 -3.42617 1
Cu 243.085 191.648 -3.42617 1
Cu 242.258 191.037 -3.42617 1
Cu 241.473 190.377 -3.42617 1
Cu 240.733 189.673 -3.42617 1
Cu 240.041 188.925 -3.42617 1
Cu 239.4 188.137 -3.42617 1
Cu 238.811 187.313 -3.42617 1
Cu 238.279 186.455 -3.42617 1
Cu 237.803 185.567 -3.42617 1
Cu 237.388 184.652 -3.42617 1
Cu 237.033 183.714 -3.42617 1
Cu 236.741 182.757 -3.42617 1
Cu 236.513 181.784 -3.42617 1
Cu 236.482 180.8 -3.42617 1
Cu 236.482 179.808 -3.42617 1
Cu 236.482 178.811 -3.42617 1
Cu 236.482 177.815 -3.42617 1
Cu 236.482 176.823 -3.42617 1
Cu 236.513 175.838 -3.42617 1
Cu 236.741 174.866 -3.42617 1
Cu 237.033 173.908 -3.42617 1
Cu 237.388 172.971 -3.42617 1
Cu 237.803 172.056 -3.42617 1
Cu 238.279 171.168 -3.42617 1
Cu 238.811 170.31 -3.42617 1
Cu 239.4 169.485 -3.42617 1
Cu 240.041 168.698 -3.42617 1
Cu 240.733 167.95 -3.42617 1
Cu 241.473 167.245 -3.42617 1
Cu 242.258 166.586 -3.42617 1
Cu 243.085 165.975 -3.42617 1
Cu 243.951 165.415 -3.42617 1
Cu 244.852 164.908 -3.42617 1
Cu 245.784 164.455 -3.42617 1
Cu 246.745 164.059 -3.42617 1
Cu 247.729 163.722 -3.42617 1
Cu 248.734 163.444 -3.42617 1
Cu 249.756 163.262 -3.42617 1
Cu 250.79 163.262 -3.42617 1
Cu 251.831 163.262 -3.42617 1
Cu 252.878 163.262 -3.42617 1
Cu 253.924 163.262 -3.42617 1
Cu 254.966 163.262 -3.42617 1
Cu 255.999 163.262 -3.42617 1
Cu 257.021 163.444 -3.42617 1
Cu 258.026 163.722 -3.42617 1
Cu 259.01 164.059 -3.42617 1
Cu 259.971 164.455 -3.42617 1
Cu 260.903 164.908 -3.42617 1
Cu 261.804 165.415 -3.42617 1
Cu 262.67 165.975 -3.42617 1
Cu 263.497 166.586 -3.42617 1
Cu 264.282 167.245 -3.42617 1
Cu 265.022 167.95 -3.42617 1
Cu 265.714 168.698 -3.42617 1
Cu 266.355 169.485 -3.42617 1
Cu 266.944 170.31 -3.42617 1
Cu 267.476 171.168 -3.42617 1
Cu 267.952 172.056 -3.42617 1
Cu 268.367 172.971 -3.42617 1
Cu 268.722 173.908 -3.42617 1
Cu 269.014 174.866 -3.42617 1
Cu 269.242 175.838 -3.42617 1
Cu 269.273 176.823 -3.42617 1
Cu 269.273 177.815 -3.42617 1
Cu 269.273 178.811 -3.42617 1
Cu 269.486 178.811 -3.80488 1
Cu 269.486 179.821 -3.80488 1
Cu 269.486 180.826 -3.80488 1
Cu 269.455 181.823 -3.80488 1
Cu 269.223 182.808 -3.80488 1
Cu 268.927 183.778 -3.80488 1
Cu 268.568 184.728 -3.80488 1
Cu 268.147 185.655 -3.80488 1
Cu 267.666 186.554 -3.80488 1
Cu 267.126 187.423 -3.80488 1
Cu 266.53 188.258 -3.80488 1
Cu 265.881 189.056 -3.80488 1
Cu 265.18 189.814 -3.80488 1
Cu 264.43 190.528 -3.80488 1
Cu 263.635 191.195 -3.80488 1
Cu 262.797 191.814 -3.80488 1
Cu 261.92 192.382 -3.80488 1
Cu 261.008 192.896 -3.80488 1
Cu 260.063 193.354 -3.80488 1
Cu 259.09 193.755 -3.80488 1
Cu 258.092 194.097 -3.80488 1
Cu 257.074 194.379 -3.80488 1
Cu 256.04 194.562 -3.80488 1
Cu 254.993 194.562 -3.80488 1
Cu 253.937 194.562 -3.80488 1
Cu 252.878 194.562 -3.80488 1
Cu 251.818 194.562 -3.80488 1
Cu 250.762 194.562 -3.80488 1
Cu 249.715 194.562 -3.80488 1
Cu 248.681 194.379 -3.80488 1
Cu 247.663 194.097 -3.80488 1
Cu 246.665 193.755 -3.80488 1
Cu 245.692 193.354 -3.80488 1
Cu 244.747 192.896 -3.80488 1
Cu 243.835 192.382 -3.80488 1
Cu 242.958 191.814 -3.80488 1
Cu 242.12 191.195 -3.80488 1
Cu 241.325 190.528 -3.80488 1
Cu 240.575 189.814 -3.80488 1
Cu 239.874 189.056 -3.80488 1
Cu 239.225 188.258 -3.80488 1
Cu 238.629 187.423 -3.80488 1
Cu 238.089 186.554 -3.80488 1
Cu 237.608 185.655 -3.80488 1
Cu 237.187 184.728 -3.80488 1
Cu 236.828 183.778 -3.80488 1
Cu 236.532 182.808 -3.80488 1
Cu 236.3 181.823 -3.80488 1
Cu 236.269 180.826 -3.80488 1
Cu 236.269 179.821 -3.80488 1
Cu 236.269 178.811 -3.80488 1
Cu 236.269 177.802 -3.80488 1
Cu 236.269 176.797 -3.80488 1
Cu 236.3 175.8 -3.80488 1
Cu 236.532 174.814 -3.80488 1
Cu 236.828 173.845 -3.80488 1
Cu 237.187 172.895 -3.80488 1
Cu 237.608 171.968 -3.80488 1
Cu 238.089 171.068 -3.80488 1
Cu 238.629 170.199 -3.80488 1
Cu 239.225 169.364 -3.80488 1
Cu 239.874 168.567 -3.80488 1
Cu 240.575 167.809 -3.80488 1
Cu 241.325 167.095 -3.80488 1
Cu 242.12 166.427 -3.80488 1
Cu 242.958 165.809 -3.80488 1
Cu 243.835 165.241 -3.80488 1
Cu 244.747 164.727 -3.80488 1
Cu 245.692 164.269 -3.80488 1
Cu 246.665 163.868 -3.80488 1
Cu 247.663 163.526 -3.80488 1
Cu 248.681 163.244 -3.80488 1
Cu 249.715 163.061 -3.80488 1
Cu 250.762 163.061 -3.80488 1
Cu 251.818 163.061 -3.80488 1
Cu 252.878 163.061 -3.80488 1
Cu 253.937 163.061 -3.80488 1
Cu 254.993 163.061 -3.80488 1
Cu 256.04 163.061 -3.80488 1
Cu 257.074 163.244 -3.80488 1
Cu 258.092 163.526 -3.80488 1
Cu 259.09 163.868 -3.80488 1
Cu 260.063 164.269 -3.80488 1
Cu 261.008 164.727 -3.80488 1
Cu 261.92 165.241 -3.80488 1
Cu 262.797 165.809 -3.80488 1
Cu 263.635 166.427 -3.80488 1
Cu 264.43 167.095 -3.80488 1
Cu 265.18 167.809 -3.80488 1
Cu 265.881 168.567 -3.80488 1
Cu 266.53 169.364 -3.80488 1
Cu 267.126 170.199 -3.80488 1
Cu 267.666 171.068 -3.80488 1
Cu 268.147 171.968 -3.80488 1
Cu 268.568 172.895 -3.80488 1
Cu 268.927 173.845 -3.80488 1
Cu 269.223 174.814 -3.80488 1
Cu 269.455 175.8 -3.80488 1
Cu 269.486 176.797 -3.80488 1
Cu 269.486 177.802 -3.80488 1
Cu 269.486 178.811 -3.80488 1
Cu 269.725 178.811 -4.18705 1
Cu 269.725 179.835 -4.18705 1
Cu 269.725 180.855 -4.18705 1
Cu 269.693 181.866 -4.18705 1
Cu 269.459 182.866 -4.18705 1
Cu 269.159 183.85 -4.18705 1
Cu 268.794 184.813 -4.18705 1
Cu 268.367 185.753 -4.18705 1
Cu 267.879 186.666 -4.18705 1
Cu 267.332 187.547 -4.18705 1
Cu 266.727 188.395 -4.18705 1
Cu 266.068 189.204 -4.18705 1
Cu 265.357 189.972 -4.18705 1
Cu 264.596 190.696 -4.18705 1
Cu 263.79 191.374 -4.18705 1
Cu 262.94 192.002 -4.18705 1
Cu 262.05 192.577 -4.18705 1
Cu 261.125 193.099 -4.18705 1
Cu 260.166 193.564 -4.18705 1
Cu 259.179 193.97 -4.18705 1
Cu 258.168 194.317 -4.18705 1
Cu 257.135 194.603 -4.18705 1
Cu 256.085 194.789 -4.18705 1
Cu 255.023 194.789 -4.18705 1
Cu 253.952 194.789 -4.18705 1
Cu 252.878 194.789 -4.18705 1
Cu 251.803 194.789 -4.18705 1
Cu 250.732 194.789 -4.18705 1
Cu 249.67 194.789 -4.18705 1
Cu 248.62 194.603 -4.18705 1
Cu 247.587 194.317 -4.18705 1
Cu 246.576 193.97 -4.18705 1
Cu 245.589 193.564 -4.18705 1
Cu 244.63 193.099 -4.18705 1
Cu 243.705 192.577 -4.18705 1
Cu 242.815 192.002 -4.18705 1
Cu 241.965 191.374 -4.18705 1
Cu 241.159 190.696 -4.18705 1
Cu 240.398 189.972 -4.18705 1
Cu 239.687 189.204 -4.18705 1
Cu 239.028 188.395 -4.18705 1
Cu 238.423 187.547 -4.18705 1
Cu 237.876 186.666 -4.18705 1
Cu 237.388 185.753 -4.18705 1
Cu 236.961 184.813 -4.18705 1
Cu 236.596 183.85 -4.18705 1
Cu 236.296 182.866 -4.18705 1
Cu 236.062 181.866 -4.18705 1
Cu 236.03 180.855 -4.18705 1
Cu 236.03 179.835 -4.18705 1
Cu 236.03 178.811 -4.18705 1
Cu 236.03 177.788 -4.18705 1
Cu 236.03 176.768 -4.18705 1
Cu 236.062 175.756 -4.18705 1
Cu 236.296 174.757 -4.18705 1
Cu 236.596 173.773 -4.18705 1
Cu 236.961 172.81 -4.18705 1
Cu 237.388 171.87 -4.18705 1
Cu 237.876 170.957 -4.18705 1
Cu 238.423 170.075 -4.18705 1
Cu 239.028 169.228 -4.18705 1
Cu 239.687 168.419 -4.18705 1
Cu 240.398 167.651 -4.18705 1
Cu 241.159 166.926 -4.18705 1
Cu 241.965 166.249 -4.18705 1
Cu 242.815 165.621 -4.18705 1
Cu 243.705 165.046 -4.18705 1
Cu 244.63 164.524 -4.18705 1
Cu 245.589 164.059 -4.18705 1
Cu 246.576 163.652 -4.18705 1
Cu 247.587 163.305 -4.18705 1
Cu 248.62 163.02 -4.18705 1
Cu 249.67 162.834 -4.18705 1
Cu 250.732 162.834 -4.18705 1
Cu 251.803 162.834 -4.18705 1
Cu 252.878 162.834 -4.18705 1
Cu 253.952 162.834 -4.18705 1
Cu 255.023 162.834 -4.18705 1
Cu 256.085 162.834 -4.18705 1
Cu 257.135 163.02 -4.18705 1
Cu 258.168 163.305 -4.18705 1
Cu 259.179 163.652 -4.18705 1
Cu 260.166 164.059 -4.18705 1
Cu 261.125 164.524 -4.18705 1
Cu 262.05 165.046 -4.18705 1
Cu 262.94 165.621 -4.18705 1
Cu 263.79 166.249 -4.18705 1
Cu 264.596 166.926 -4.18705 1
Cu 265.357 167.651 -4.18705 1
Cu 266.068 168.419 -4.18705 1
Cu 266.727 169.228 -4.18705 1
Cu 267.332 170.075 -4.18705 1
Cu 267.879 170.957 -4.18705 1
Cu 268.367 171.87 -4.18705 1
Cu 268.794 172.81 -4.18705 1
Cu 269.159 173.773 -4.18705 1
Cu 269.459 174.757 -4.18705 1
Cu 269.693 175.756 -4.18705 1
Cu 269.725 176.768 -4.18705 1
Cu 269.725 177.788 -4.18705 1
Cu 269.725 178.811 -4.18705 1
Cu 269.992 178.811 -4.57243 1
Cu 269.992 179.851 -4.57243 1
Cu 269.992 180.887 -4.57243 1
Cu 269.96 181.915 -4.57243 1
Cu 269.722 182.93 -4.57243 1
Cu 269.417 183.929 -4.57243 1
Cu 269.047 184.908 -4.57243 1
Cu 268.613 185.863 -4.57243 1
Cu 268.117 186.79 -4.57243 1
Cu 267.561 187.686 -4.57243 1
Cu 266.947 188.546 -4.57243 1
Cu 266.277 189.369 -4.57243 1
Cu 265.555 190.149 -4.57243 1
Cu 264.782 190.885 -4.57243 1
Cu 263.963 191.573 -4.57243 1
Cu 263.099 192.211 -4.57243 1
Cu 262.196 192.795 -4.57243 1
Cu 261.255 193.325 -4.57243 1
Cu 260.282 193.797 -4.57243 1
Cu 259.279 194.211 -4.57243 1
Cu 258.251 194.563 -4.57243 1
Cu 257.202 194.853 -4.57243 1
Cu 256.136 195.042 -4.57243 1
Cu 255.057 195.042 -4.57243 1
Cu 253.969 195.042 -4.57243 1
Cu 252.878 195.042 -4.57243 1
Cu 251.786 195.042 -4.57243 1
Cu 250.698 195.042 -4.57243 1
Cu 249.619 195.042 -4.57243 1
Cu 248.553 194.853 -4.57243 1
Cu 247.504 194.563 -4.57243 1
Cu 246.476 194.211 -4.57243 1
Cu 245.473 193.797 -4.57243 1
Cu 244.5 193.325 -4.57243 1
Cu 243.559 192.795 -4.57243 1
Cu 242.656 192.211 -4.57243 1
Cu 241.792 191.573 -4.57243 1
Cu 240.973 190.885 -4.57243 1
Cu 240.2 190.149 -4.57243 1
Cu 239.478 189.369 -4.57243 1
Cu 238.808 188.546 -4.57243 1
Cu 238.194 187.686 -4.57243 1
Cu 237.638 186.79 -4.57243 1
Cu 237.142 185.863 -4.57243 1
Cu 236.708 184.908 -4.57243 1
Cu 236.338 183.929 -4.57243 1
Cu 236.033 182.93 -4.57243 1
Cu 235.795 181.915 -4.57243 1
Cu 235.763 180.887 -4.57243 1
Cu 235.763 179.851 -4.57243 1
Cu 235.763 178.811 -4.57243 1
Cu 235.763 177.771 -4.57243 1
Cu 235.763 176.736 -4.57243 1
Cu 235.795 175.708 -4.57243 1
Cu 236.033 174.693 -4.57243 1
Cu 236.338 173.693 -4.57243 1
Cu 236.708 172.714 -4.57243 1
Cu 237.142 171.76 -4.57243 1
Cu 237.638 170.832 -4.57243 1
Cu 238.194 169.937 -4.57243 1
Cu 238.808 169.076 -4.57243 1
Cu 239.478 168.254 -4.57243 1
Cu 240.2 167.474 -4.57243 1
Cu 240.973 166.738 -4.57243 1
Cu 241.792 166.05 -4.57243 1
Cu 242.656 165.412 -4.57243 1
Cu 243.559 164.827 -4.57243 1
Cu 244.5 164.298 -4.57243 1
Cu 245.473 163.825 -4.57243 1
Cu 246.476 163.412 -4.57243 1
Cu 247.504 163.06 -4.57243 1
Cu 248.553 162.769 -4.57243 1
Cu 249.619 162.58 -4.57243 1
Cu 250.698 162.58 -4.57243 1
Cu 251.786 162.58 -4.57243 1
Cu 252.878 162.58 -4.57243 1
Cu 253.969 162.58 -4.57243 1
Cu 255.057 162.58 -4.57243 1
Cu 256.136 162.58 -4.57243 1
Cu 257.202 162.769 -4.57243 1
Cu 258.251 163.06 -4.57243 1
Cu 259.279 163.412 -4.57243 1
Cu 260.282 163.825 -4.57243 1
Cu 261.255 164.298 -4.57243 1
Cu 262.196 164.827 -4.57243 1
Cu 263.099 165.412 -4.57243 1
Cu 263.963 166.05 -4.57243 1
Cu 264.782 166.738 -4.57243 1
Cu 265.555 167.474 -4.57243 1
Cu 266.277 168.254 -4.57243 1
Cu 266.947 169.076 -4.57243 1
Cu 267.561 169.937 -4.57243 1
Cu 268.117 170.832 -4.57243 1
Cu 268.613 171.76 -4.57243 1
Cu 269.047 172.714 -4.57243 1
Cu 269.417 173.693 -4.57243 1
Cu 269.722 174.693 -4.57243 1
Cu 269.96 175.708 -4.57243 1
Cu 269.992 176.736 -4.57243 1
Cu 269.992 177.771 -4.57243 1
Cu 269.992 178.811 -4.57243 1
Cu 270.288 178.811 -4.96078 1
Cu 270.288 179.869 -4.96078 1
Cu 270.288 180.923 -4.96078 1
Cu 270.255 181.968 -4.96078 1
Cu 270.013 183.001 -4.96078 1
Cu 269.702 184.018 -4.96078 1
Cu 269.326 185.014 -4.96078 1
Cu 268.885 185.985 -4.96078 1
Cu 268.38 186.928 -4.96078 1
Cu 267.814 187.839 -4.96078 1
Cu 267.19 188.715 -4.96078 1
Cu 266.509 189.551 -4.96078 1
Cu 265.774 190.345 -4.96078 1
Cu 264.988 191.093 -4.96078 1
Cu 264.154 191.793 -4.96078 1
Cu 263.276 192.442 -4.96078 1
Cu 262.357 193.037 -4.96078 1
Cu 261.4 193.576 -4.96078 1
Cu 260.41 194.056 -4.96078 1
Cu 259.39 194.477 -4.96078 1
Cu 258.344 194.835 -4.96078 1
Cu 257.277 195.13 -4.96078 1
Cu 256.192 195.323 -4.96078 1
Cu 255.095 195.323 -4.96078 1
Cu 253.988 195.323 -4.96078 1
Cu 252.878 195.323 -4.96078 1
Cu 251.767 195.323 -4.96078 1
Cu 250.66 195.323 -4.96078 1
Cu 249.563 195.323 -4.96078 1
Cu 248.478 195.13 -4.96078 1
Cu 247.411 194.835 -4.96078 1
Cu 246.365 194.477 -4.96078 1
Cu 245.345 194.056 -4.96078 1
Cu 244.355 193.576 -4.96078 1
Cu 243.398 193.037 -4.96078 1
Cu 242.479 192.442 -4.96078 1
Cu 241.601 191.793 -4.96078 1
Cu 240.767 191.093 -4.96078 1
Cu 239.981 190.345 -4.96078 1
Cu 239.246 189.551 -4.96078 1
Cu 238.565 188.715 -4.96078 1
Cu 237.941 187.839 -4.96078 1
Cu 237.375 186.928 -4.96078 1
Cu 236.87 185.985 -4.96078 1
Cu 236.429 185.014 -4.96078 1
Cu 236.053 184.018 -4.96078 1
Cu 235.742 183.001 -4.96078 1
Cu 235.5 181.968 -4.96078 1
Cu 235.467 180.923 -4.96078 1
Cu 235.467 179.869 -4.96078 1
Cu 235.467 178.811 -4.96078 1
Cu 235.467 177.753 -4.96078 1
Cu 235.467 176.7 -4.96078 1
Cu 235.5 175.654 -4.96078 1
Cu 235.742 174.621 -4.96078 1
Cu 236.053 173.605 -4.96078 1
Cu 236.429 172.609 -4.96078 1
Cu 236.87 171.638 -4.96078 1
Cu 237.375 170.695 -4.96078 1
Cu 237.941 169.784 -4.96078 1
Cu 238.565 168.908 -4.96078 1
Cu 239.246 168.072 -4.96078 1
Cu 239.981 167.278 -4.96078 1
Cu 240.767 166.529 -4.96078 1
Cu 241.601 165.829 -4.96078 1
Cu 242.479 165.181 -4.96078 1
Cu 243.398 164.586 -4.96078 1
Cu 244.355 164.047 -4.96078 1
Cu 245.345 163.567 -4.96078 1
Cu 246.365 163.146 -4.96078 1
Cu 247.411 162.788 -4.96078 1
Cu 248.478 162.492 -4.96078 1
Cu 249.563 162.3 -4.96078 1
Cu 250.66 162.3 -4.96078 1
Cu 251.767 162.3 -4.96078 1
Cu 252.878 162.3 -4.96078 1
Cu 253.988 162.3 -4.96078 1
Cu 255.095 162.3 -4.96078 1
Cu 256.192 162.3 -4.96078 1
Cu 257.277 162.492 -4.96078 1
Cu 258.344 162.788 -4.96078 1
Cu 259.39 163.146 -4.96078 1
Cu 260.41 163.567 -4.96078 1
Cu 261.4 164.047 -4.96078 1
Cu 262.357 164.586 -4.96078 1
Cu 263.276 165.181 -4.96078 1
Cu 264.154 165.829 -4.96078 1
Cu 264.988 166.529 -4.96078 1
Cu 265.774 167.278 -4.96078 1
Cu 266.509 168.072 -4.96078 1
Cu 267.19 168.908 -4.96078 1
Cu 267.814 169.784 -4.96078 1
Cu 268.38 170.695 -4.96078 1
Cu 268.885 171.638 -4.96078 1
Cu 269.326 172.609 -4.96078 1
Cu 269.702 173.605 -4.96078 1
Cu 270.013 174.621 -4.96078 1
Cu 270.255 175.654 -4.96078 1
Cu 270.288 176.7 -4.96078 1
Cu 270.288 177.753 -4.96078 1
Cu 270.288 178.811 -4.96078 1
Cu 270.613 178.811 -5.35192 1
Cu 270.613 179.889 -5.35192 1
Cu 270.613 180.963 -5.35192 1
Cu 270.58 182.028 -5.35192 1
Cu 270.333 183.08 -5.35192 1
Cu 270.017 184.115 -5.35192 1
Cu 269.634 185.13 -5.35192 1
Cu 269.184 186.119 -5.35192 1
Cu 268.67 187.08 -5.35192 1
Cu 268.094 188.008 -5.35192 1
Cu 267.458 188.9 -5.35192 1
Cu 266.764 189.752 -5.35192 1
Cu 266.015 190.561 -5.35192 1
Cu 265.214 191.323 -5.35192 1
Cu 264.365 192.036 -5.35192 1
Cu 263.471 192.697 -5.35192 1
Cu 262.534 193.303 -5.35192 1
Cu 261.56 193.852 -5.35192 1
Cu 260.551 194.342 -5.35192 1
Cu 259.512 194.77 -5.35192 1
Cu 258.447 195.135 -5.35192 1
Cu 257.359 195.436 -5.35192 1
Cu 256.254 195.632 -5.35192 1
Cu 255.136 195.632 -5.35192 1
Cu 254.009 195.632 -5.35192 1
Cu 252.878 195.632 -5.35192 1
Cu 251.746 195.632 -5.35192 1
Cu 250.619 195.632 -5.35192 1
Cu 249.501 195.632 -5.35192 1
Cu 248.396 195.436 -5.35192 1
Cu 247.308 195.135 -5.35192 1
Cu 246.243 194.77 -5.35192 1
Cu 245.204 194.342 -5.35192 1
Cu 244.195 193.852 -5.35192 1
Cu 243.221 193.303 -5.35192 1
Cu 242.284 192.697 -5.35192 1
Cu 241.39 192.036 -5.35192 1
Cu 240.541 191.323 -5.35192 1
Cu 239.74 190.561 -5.35192 1
Cu 238.991 189.752 -5.35192 1
Cu 238.297 188.9 -5.35192 1
Cu 237.661 188.008 -5.35192 1
Cu 237.085 187.08 -5.35192 1
Cu 236.571 186.119 -5.35192 1
Cu 236.121 185.13 -5.35192 1
Cu 235.738 184.115 -5.35192 1
Cu 235.422 183.08 -5.35192 1
Cu 235.175 182.028 -5.35192 1
Cu 235.142 180.963 -5.35192 1
Cu 235.142 179.889 -5.35192 1
Cu 235.142 178.811 -5.35192 1
Cu 235.142 177.734 -5.35192 1
Cu 235.142 176.66 -5.35192 1
Cu 235.175 175.595 -5.35192 1
Cu 235.422 174.543 -5.35192 1
Cu 235.738 173.508 -5.35192 1
Cu 236.121 172.493 -5.35192 1
Cu 236.571 171.503 -5.35192 1
Cu 237.085 170.543 -5.35192 1
Cu 237.661 169.615 -5.35192 1
Cu 238.297 168.723 -5.35192 1
Cu 238.991 167.871 -5.35192 1
Cu 239.74 167.062 -5.35192 1
Cu 240.541 166.3 -5.35192 1
Cu 241.39 165.587 -5.35192 1
Cu 242.284 164.926 -5.35192 1
Cu 243.221 164.32 -5.35192 1
Cu 244.195 163.771 -5.35192 1
Cu 245.204 163.281 -5.35192 1
Cu 246.243 162.853 -5.35192 1
Cu 247.308 162.488 -5.35192 1
Cu 248.396 162.187 -5.35192 1
Cu 249.501 161.991 -5.35192 1
Cu 250.619 161.991 -5.35192 1
Cu 251.746 161.991 -5.35192 1
Cu 252.878 161.991 -5.35192 1
Cu 254.009 161.991 -5.35192 1
Cu 255.136 161.991 -5.35192 1
Cu 256.254 161.991 -5.35192 1
Cu 257.359 162.187 -5.35192 1
Cu 258.447 162.488 -5.35192 1
Cu 259.512 162.853 -5.35192 1
Cu 260.551 163.281 -5.35192 1
Cu 261.56 163.771 -5.35192 1
Cu 262.534 164.32 -5.35192 1
Cu 263.471 164.926 -5.35192 1
Cu 264.365 165.587 -5.35192 1
Cu 265.214 166.3 -5.35192 1
Cu 266.015 167.062 -5.35192 1
Cu 266.764 167.871 -5.35192 1
Cu 267.458 168.723 -5.35192 1
Cu 268.094 169.615 -5.35192 1
Cu 268.67 170.543 -5.35192 1
Cu 269.184 171.503 -5.35192 1
Cu 269.634 172.493 -5.35192 1
Cu 270.017 173.508 -5.35192 1
Cu 270.333 174.543 -5.35192 1
Cu 270.58 175.595 -5.35192 1
Cu 270.613 176.66 -5.35192 1
Cu 270.613 177.734 -5.35192 1
Cu 270.613 178.811 -5.35192 1
Cu 270.971 178.811 -5.74567 1
Cu 270.971 179.911 -5.74567 1
Cu 270.971 181.006 -5.74567 1
Cu 270.937 182.092 -5.74567 1
Cu 270.685 183.166 -5.74567 1
Cu 270.363 184.222 -5.74567 1
Cu 269.972 185.257 -5.74567 1
Cu 269.513 186.267 -5.74567 1
Cu 268.988 187.247 -5.74567 1
Cu 268.401 188.194 -5.74567 1
Cu 267.751 189.103 -5.74567 1
Cu 267.043 189.972 -5.74567 1
Cu 266.28 190.798 -5.74567 1
Cu 265.463 191.575 -5.74567 1
Cu 264.597 192.303 -5.74567 1
Cu 263.684 192.977 -5.74567 1
Cu 262.729 193.595 -5.74567 1
Cu 261.735 194.155 -5.74567 1
Cu 260.705 194.655 -5.74567 1
Cu 259.646 195.091 -5.74567 1
Cu 258.559 195.464 -5.74567 1
Cu 257.45 195.771 -5.74567 1
Cu 256.323 195.971 -5.74567 1
Cu 255.182 195.971 -5.74567 1
Cu 254.032 195.971 -5.74567 1
Cu 252.878 195.971 -5.74567 1
Cu 251.723 195.971 -5.74567 1
Cu 250.573 195.971 -5.74567 1
Cu 249.432 195.971 -5.74567 1
Cu 248.305 195.771 -5.74567 1
Cu 247.196 195.464 -5.74567 1
Cu 246.11 195.091 -5.74567 1
Cu 245.05 194.655 -5.74567 1
Cu 244.02 194.155 -5.74567 1
Cu 243.026 193.595 -5.74567 1
Cu 242.071 192.977 -5.74567 1
Cu 241.158 192.303 -5.74567 1
Cu 240.292 191.575 -5.74567 1
Cu 239.475 190.798 -5.74567 1
Cu 238.712 189.972 -5.74567 1
Cu 238.004 189.103 -5.74567 1
Cu 237.354 188.194 -5.74567 1
Cu 236.767 187.247 -5.74567 1
Cu 236.242 186.267 -5.74567 1
Cu 235.783 185.257 -5.74567 1
Cu 235.392 184.222 -5.74567 1
Cu 235.07 183.166 -5.74567 1
Cu 234.818 182.092 -5.74567 1
Cu 234.784 181.006 -5.74567 1
Cu 234.784 179.911 -5.74567 1
Cu 234.784 178.811 -5.74567 1
Cu 234.784 177.712 -5.74567 1
Cu 234.784 176.617 -5.74567 1
Cu 234.818 175.53 -5.74567 1
Cu 235.07 174.457 -5.74567 1
Cu 235.392 173.401 -5.74567 1
Cu 235.783 172.366 -5.74567 1
Cu 236.242 171.356 -5.74567 1
Cu 236.767 170.376 -5.74567 1
Cu 237.354 169.429 -5.74567 1
Cu 238.004 168.52 -5.74567 1
Cu 238.712 167.65 -5.74567 1
Cu 239.475 166.825 -5.74567 1
Cu 240.292 166.047 -5.74567 1
Cu 241.158 165.32 -5.74567 1
Cu 242.071 164.646 -5.74567 1
Cu 243.026 164.028 -5.74567 1
Cu 244.02 163.468 -5.74567 1
Cu 245.05 162.968 -5.74567 1
Cu 246.11 162.531 -5.74567 1
Cu 247.196 162.159 -5.74567 1
Cu 248.305 161.852 -5.74567 1
Cu 249.432 161.652 -5.74567 1
Cu 250.573 161.652 -5.74567 1
Cu 251.723 161.652 -5.74567 1
Cu 252.878 161.652 -5.74567 1
Cu 254.032 161.652 -5.74567 1
Cu 255.182 161.652 -5.74567 1
Cu 256.323 161.652 -5.74567 1
Cu 257.45 161.852 -5.74567 1
Cu 258.559 162.159 -5.74567 1
Cu 259.646 162.531 -5.74567 1
Cu 260.705 162.968 -5.74567 1
Cu 261.735 163.468 -5.74567 1
Cu 262.729 164.028 -5.74567 1
Cu 263.684 164.646 -5.74567 1
Cu 264.597 165.32 -5.74567 1
Cu 265.463 166.047 -5.74567 1
Cu 266.28 166.825 -5.74567 1
Cu 267.043 167.65 -5.74567 1
Cu 267.751 168.52 -5.74567 1
Cu 268.401 169.429 -5.74567 1
Cu 268.988 170.376 -5.74567 1
Cu 269.513 171.356 -5.74567 1
Cu 269.972 172.366 -5.74567 1
Cu 270.363 173.401 -5.74567 1
Cu 270.685 174.457 -5.74567 1
Cu 270.937 175.53 -5.74567 1
Cu 270.971 176.617 -5.74567 1
Cu 270.971 177.712 -5.74567 1
Cu 270.971 178.811 -5.74567 1
Cu 271.361 178.811 -6.1419 1
Cu 271.361 179.935 -6.1419 1
Cu 271.361 181.053 -6.1419 1
Cu 271.327 182.163 -6.1419 1
Cu 271.069 183.26 -6.1419 1
Cu 270.74 184.339 -6.1419 1
Cu 270.341 185.396 -6.1419 1
Cu 269.872 186.428 -6.1419 1
Cu 269.336 187.429 -6.1419 1
Cu 268.736 188.396 -6.1419 1
Cu 268.072 189.325 -6.1419 1
Cu 267.349 190.213 -6.1419 1
Cu 266.569 191.056 -6.1419 1
Cu 265.735 191.851 -6.1419 1
Cu 264.85 192.594 -6.1419 1
Cu 263.917 193.283 -6.1419 1
Cu 262.941 193.914 -6.1419 1
Cu 261.926 194.486 -6.1419 1
Cu 260.875 194.997 -6.1419 1
Cu 259.792 195.443 -6.1419 1
Cu 258.681 195.824 -6.1419 1
Cu 257.548 196.137 -6.1419 1
Cu 256.397 196.341 -6.1419 1
Cu 255.232 196.341 -6.1419 1
Cu 254.057 196.341 -6.1419 1
Cu 252.878 196.341 -6.1419 1
Cu 251.698 196.341 -6.1419 1
Cu 250.523 196.341 -6.1419 1
Cu 249.358 196.341 -6.1419 1
Cu 248.207 196.137 -6.1419 1
Cu 247.074 195.824 -6.1419 1
Cu 245.963 195.443 -6.1419 1
Cu 244.881 194.997 -6.1419 1
Cu 243.829 194.486 -6.1419 1
Cu 242.814 193.914 -6.1419 1
Cu 241.838 193.283 -6.1419 1
Cu 240.905 192.594 -6.1419 1
Cu 240.02 191.851 -6.1419 1
Cu 239.186 191.056 -6.1419 1
Cu 238.406 190.213 -6.1419 1
Cu 237.683 189.325 -6.1419 1
Cu 237.019 188.396 -6.1419 1
Cu 236.419 187.429 -6.1419 1
Cu 235.883 186.428 -6.1419 1
Cu 235.414 185.396 -6.1419 1
Cu 235.015 184.339 -6.1419 1
Cu 234.686 183.26 -6.1419 1
Cu 234.428 182.163 -6.1419 1
Cu 234.394 181.053 -6.1419 1
Cu 234.394 179.935 -6.1419 1
Cu 234.394 178.811 -6.1419 1
Cu 234.394 177.688 -6.1419 1
Cu 234.394 176.569 -6.1419 1
Cu 234.428 175.46 -6.1419 1
Cu 234.686 174.363 -6.1419 1
Cu 235.015 173.284 -6.1419 1
Cu 235.414 172.227 -6.1419 1
Cu 235.883 171.195 -6.1419 1
Cu 236.419 170.194 -6.1419 1
Cu 237.019 169.227 -6.1419 1
Cu 237.683 168.297 -6.1419 1
Cu 238.406 167.409 -6.1419 1
Cu 239.186 166.566 -6.1419 1
Cu 240.02 165.772 -6.1419 1
Cu 240.905 165.029 -6.1419 1
Cu 241.838 164.34 -6.1419 1
Cu 242.814 163.708 -6.1419 1
Cu 243.829 163.136 -6.1419 1
Cu 244.881 162.626 -6.1419 1
Cu 245.963 162.18 -6.1419 1
Cu 247.074 161.799 -6.1419 1
Cu 248.207 161.486 -6.1419 1
Cu 249.358 161.282 -6.1419 1
Cu 250.523 161.282 -6.1419 1
Cu 251.698 161.282 -6.1419 1
Cu 252.878 161.282 -6.1419 1
Cu 254.057 161.282 -6.1419 1
Cu 255.232 161.282 -6.1419 1
Cu 256.397 161.282 -6.1419 1
Cu 257.548 161.486 -6.1419 1
Cu 258.681 161.799 -6.1419 1
Cu 259.792 162.18 -6.1419 1
Cu 260.875 162.626 -6.1419 1
Cu 261.926 163.136 -6.1419 1
Cu 262.941 163.708 -6.1419 1
Cu 263.917 164.34 -6.1419 1
Cu 264.85 165.029 -6.1419 1
Cu 265.735 165.772 -6.1419 1
Cu 266.569 166.566 -6.1419 1
Cu 267.349 167.409 -6.1419 1
Cu 268.072 168.297 -6.1419 1
Cu 268.736 169.227 -6.1419 1
Cu 269.336 170.194 -6.1419 1
Cu 269.872 171.195 -6.1419 1
Cu 270.341 172.227 -6.1419 1
Cu 270.74 173.284 -6.1419 1
Cu 271.069 174.363 -6.1419 1
Cu 271.327 175.46 -6.1419 1
Cu 271.361 176.569 -6.1419 1
Cu 271.361 177.688 -6.1419 1
Cu 271.361 178.811 -6.1419 1
Cu 271.787 178.811 -6.54047 1
Cu 271.787 179.96 -6.54047 1
Cu 271.787 181.105 -6.54047 1
Cu 271.752 182.24 -6.54047 1
Cu 271.488 183.362 -6.54047 1
Cu 271.152 184.466 -6.54047 1
Cu 270.743 185.548 -6.54047 1
Cu 270.263 186.603 -6.54047 1
Cu 269.715 187.627 -6.54047 1
Cu 269.101 188.617 -6.54047 1
Cu 268.422 189.568 -6.54047 1
Cu 267.683 190.476 -6.54047 1
Cu 266.884 191.338 -6.54047 1
Cu 266.031 192.151 -6.54047 1
Cu 265.125 192.912 -6.54047 1
Cu 264.172 193.616 -6.54047 1
Cu 263.173 194.262 -6.54047 1
Cu 262.134 194.847 -6.54047 1
Cu 261.059 195.369 -6.54047 1
Cu 259.951 195.826 -6.54047 1
Cu 258.815 196.215 -6.54047 1
Cu 257.656 196.536 -6.54047 1
Cu 256.478 196.745 -6.54047 1
Cu 255.286 196.745 -6.54047 1
Cu 254.084 196.745 -6.54047 1
Cu 252.878 196.745 -6.54047 1
Cu 251.671 196.745 -6.54047 1
Cu 250.469 196.745 -6.54047 1
Cu 249.277 196.745 -6.54047 1
Cu 248.099 196.536 -6.54047 1
Cu 246.94 196.215 -6.54047 1
Cu 245.804 195.826 -6.54047 1
Cu 244.696 195.369 -6.54047 1
Cu 243.621 194.847 -6.54047 1
Cu 242.582 194.262 -6.54047 1
Cu 241.583 193.616 -6.54047 1
Cu 240.63 192.912 -6.54047 1
Cu 239.724 192.151 -6.54047 1
Cu 238.871 191.338 -6.54047 1
Cu 238.072 190.476 -6.54047 1
Cu 237.333 189.568 -6.54047 1
Cu 236.654 188.617 -6.54047 1
Cu 236.04 187.627 -6.54047 1
Cu 235.492 186.603 -6.54047 1
Cu 235.012 185.548 -6.54047 1
Cu 234.603 184.466 -6.54047 1
Cu 234.267 183.362 -6.54047 1
Cu 234.003 182.24 -6.54047 1
Cu 233.968 181.105 -6.54047 1
Cu 233.968 179.96 -6.54047 1
Cu 233.968 178.811 -6.54047 1
Cu 233.968 177.662 -6.54047 1
Cu 233.968 176.518 -6.54047 1
Cu 234.003 175.382 -6.54047 1
Cu 234.267 174.26 -6.54047 1
Cu 234.603 173.156 -6.54047 1
Cu 235.012 172.075 -6.54047 1
Cu 235.492 171.02 -6.54047 1
Cu 236.04 169.995 -6.54047 1
Cu 236.654 169.006 -6.54047 1
Cu 237.333 168.055 -6.54047 1
Cu 238.072 167.147 -6.54047 1
Cu 238.871 166.284 -6.54047 1
Cu 239.724 165.472 -6.54047 1
Cu 240.63 164.711 -6.54047 1
Cu 241.583 164.007 -6.54047 1
Cu 242.582 163.361 -6.54047 1
Cu 243.621 162.775 -6.54047 1
Cu 244.696 162.253 -6.54047 1
Cu 245.804 161.797 -6.54047 1
Cu 246.94 161.407 -6.54047 1
Cu 248.099 161.087 -6.54047 1
Cu 249.277 160.878 -6.54047 1
Cu 250.469 160.878 -6.54047 1
Cu 251.671 160.878 -6.54047 1
Cu 252.878 160.878 -6.54047 1
Cu 254.084 160.878 -6.54047 1
Cu 255.286 160.878 -6.54047 1
Cu 256.478 160.878 -6.54047 1
Cu 257.656 161.087 -6.54047 1
Cu 258.815 161.407 -6.54047 1
Cu 259.951 161.797 -6.54047 1
Cu 261.059 162.253 -6.54047 1
Cu 262.134 162.775 -6.54047 1
Cu 263.173 163.361 -6.54047 1
Cu 264.172 164.007 -6.54047 1
Cu 265.125 164.711 -6.54047 1
Cu 266.031 165.472 -6.54047 1
Cu 266.884 166.284 -6.54047 1
Cu 267.683 167.147 -6.54047 1
Cu 268.422 168.055 -6.54047 1
Cu 269.101 169.006 -6.54047 1
Cu 269.715 169.995 -6.54047 1
Cu 270.263 171.02 -6.54047 1
Cu 270.743 172.075 -6.54047 1
Cu 271.152 173.156 -6.54047 1
Cu 271.488 174.26 -6.54047 1
Cu 271.752 175.382 -6.54047 1
Cu 271.787 176.518 -6.54047 1
Cu 271.787 177.662 -6.54047 1
Cu 271.787 178.811 -6.54047 1
Cu 272.25 178.811 -6.94126 1
Cu 272.25 179.989 -6.94126 1
Cu 272.25 181.161 -6.94126 1
Cu 272.214 182.324 -6.94126 1
Cu 271.944 183.474 -6.94126 1
Cu 271.599 184.605 -6.94126 1
Cu 271.18 185.713 -6.94126 1
Cu 270.689 186.794 -6.94126 1
Cu 270.128 187.843 -6.94126 1
Cu 269.498 188.857 -6.94126 1
Cu 268.803 189.831 -6.94126 1
Cu 268.045 190.762 -6.94126 1
Cu 267.227 191.645 -6.94126 1
Cu 266.353 192.478 -6.94126 1
Cu 265.425 193.257 -6.94126 1
Cu 264.448 193.979 -6.94126 1
Cu 263.425 194.641 -6.94126 1
Cu 262.361 195.24 -6.94126 1
Cu 261.259 195.775 -6.94126 1
Cu 260.124 196.242 -6.94126 1
Cu 258.961 196.641 -6.94126 1
Cu 257.773 196.97 -6.94126 1
Cu 256.566 197.184 -6.94126 1
Cu 255.345 197.184 -6.94126 1
Cu 254.114 197.184 -6.94126 1
Cu 252.878 197.184 -6.94126 1
Cu 251.641 197.184 -6.94126 1
Cu 250.41 197.184 -6.94126 1
Cu 249.189 197.184 -6.94126 1
Cu 247.982 196.97 -6.94126 1
Cu 246.795 196.641 -6.94126 1
Cu 245.631 196.242 -6.94126 1
Cu 244.496 195.775 -6.94126 1
Cu 243.394 195.24 -6.94126 1
Cu 242.33 194.641 -6.94126 1
Cu 241.307 193.979 -6.94126 1
Cu 240.33 193.257 -6.94126 1
Cu 239.402 192.478 -6.94126 1
Cu 238.528 191.645 -6.94126 1
Cu 237.71 190.762 -6.94126 1
Cu 236.952 189.831 -6.94126 1
Cu 236.257 188.857 -6.94126 1
Cu 235.627 187.843 -6.94126 1
Cu 235.066 186.794 -6.94126 1
Cu 234.575 185.713 -6.94126 1
Cu 234.156 184.605 -6.94126 1
Cu 233.811 183.474 -6.94126 1
Cu 233.541 182.324 -6.94126 1
Cu 233.505 181.161 -6.94126 1
Cu 233.505 179.989 -6.94126 1
Cu 233.505 178.811 -6.94126 1
Cu 233.505 177.634 -6.94126 1
Cu 233.505 176.462 -6.94126 1
Cu 233.541 175.298 -6.94126 1
Cu 233.811 174.149 -6.94126 1
Cu 234.156 173.018 -6.94126 1
Cu 234.575 171.91 -6.94126 1
Cu 235.066 170.829 -6.94126 1
Cu 235.627 169.78 -6.94126 1
Cu 236.257 168.766 -6.94126 1
Cu 236.952 167.792 -6.94126 1
Cu 237.71 166.861 -6.94126 1
Cu 238.528 165.978 -6.94126 1
Cu 239.402 165.145 -6.94126 1
Cu 240.33 164.366 -6.94126 1
Cu 241.307 163.644 -6.94126 1
Cu 242.33 162.982 -6.94126 1
Cu 243.394 162.383 -6.94126 1
Cu 244.496 161.848 -6.94126 1
Cu 245.631 161.38 -6.94126 1
Cu 246.795 160.981 -6.94126 1
Cu 247.982 160.653 -6.94126 1
Cu 249.189 160.439 -6.94126 1
Cu 250.41 160.439 -6.94126 1
Cu 251.641 160.439 -6.94126 1
Cu 252.878 160.439 -6.94126 1
Cu 254.114 160.439 -6.94126 1
Cu 255.345 160.439 -6.94126 1
Cu 256.566 160.439 -6.94126 1
Cu 257.773 160.653 -6.94126 1
Cu 258.961 160.981 -6.94126 1
Cu 260.124 161.38 -6.94126 1
Cu 261.259 161.848 -6.94126 1
Cu 262.361 162.383 -6.94126 1
Cu 263.425 162.982 -6.94126 1
Cu 264.448 163.644 -6.94126 1
Cu 265.425 164.366 -6.94126 1
Cu 266.353 165.145 -6.94126 1
Cu 267.227 165.978 -6.94126 1
Cu 268.045 166.861 -6.94126 1
Cu 268.803 167.792 -6.94126 1
Cu 269.498 168.766 -6.94126 1
Cu 270.128 169.78 -6.94126 1
Cu 270.689 170.829 -6.94126 1
Cu 271.18 171.91 -6.94126 1
Cu 271.599 173.018 -6.94126 1
Cu 271.944 174.149 -6.94126 1
Cu 272.214 175.298 -6.94126 1
Cu 272.25 176.462 -6.94126 1
Cu 272.25 177.634 -6.94126 1
Cu 272.25 178.811 -6.94126 1
Cu 272.752 178.811 -7.34416 1
Cu 272.752 180.019 -7.34416 1
Cu 272.752 181.222 -7.34416 1
Cu 272.715 182.415 -7.34416 1
Cu 272.439 183.595 -7.34416 1
Cu 272.085 184.755 -7.34416 1
Cu 271.655 185.892 -7.34416 1
Cu 271.151 187.001 -7.34416 1
Cu 270.575 188.077 -7.34416 1
Cu 269.929 189.117 -7.34416 1
Cu 269.216 190.117 -7.34416 1
Cu 268.438 191.072 -7.34416 1
Cu 267.599 191.978 -7.34416 1
Cu 266.702 192.832 -7.34416 1
Cu 265.751 193.631 -7.34416 1
Cu 264.748 194.372 -7.34416 1
Cu 263.699 195.051 -7.34416 1
Cu 262.607 195.666 -7.34416 1
Cu 261.476 196.215 -7.34416 1
Cu 260.312 196.695 -7.34416 1
Cu 259.118 197.104 -7.34416 1
Cu 257.9 197.441 -7.34416 1
Cu 256.662 197.661 -7.34416 1
Cu 255.409 197.661 -7.34416 1
Cu 254.146 197.661 -7.34416 1
Cu 252.878 197.661 -7.34416 1
Cu 251.609 197.661 -7.34416 1
Cu 250.346 197.661 -7.34416 1
Cu 249.093 197.661 -7.34416 1
Cu 247.855 197.441 -7.34416 1
Cu 246.637 197.104 -7.34416 1
Cu 245.443 196.695 -7.34416 1
Cu 244.279 196.215 -7.34416 1
Cu 243.148 195.666 -7.34416 1
Cu 242.056 195.051 -7.34416 1
Cu 241.007 194.372 -7.34416 1
Cu 240.004 193.631 -7.34416 1
Cu 239.053 192.832 -7.34416 1
Cu 238.156 191.978 -7.34416 1
Cu 237.317 191.072 -7.34416 1
Cu 236.539 190.117 -7.34416 1
Cu 235.826 189.117 -7.34416 1
Cu 235.18 188.077 -7.34416 1
Cu 234.604 187.001 -7.34416 1
Cu 234.1 185.892 -7.34416 1
Cu 233.67 184.755 -7.34416 1
Cu 233.316 183.595 -7.34416 1
Cu 233.04 182.415 -7.34416 1
Cu 233.003 181.222 -7.34416 1
Cu 233.003 180.019 -7.34416 1
Cu 233.003 178.811 -7.34416 1
Cu 233.003 177.604 -7.34416 1
Cu 233.003 176.401 -7.34416 1
Cu 233.04 175.207 -7.34416 1
Cu 233.316 174.028 -7.34416 1
Cu 233.67 172.868 -7.34416 1
Cu 234.1 171.731 -7.34416 1
Cu 234.604 170.622 -7.34416 1
Cu 235.18 169.545 -7.34416 1
Cu 235.826 168.505 -7.34416 1
Cu 236.539 167.506 -7.34416 1
Cu 237.317 166.551 -7.34416 1
Cu 238.156 165.645 -7.34416 1
Cu 239.053 164.791 -7.34416 1
Cu 240.004 163.991 -7.34416 1
Cu 241.007 163.251 -7.34416 1
Cu 242.056 162.572 -7.34416 1
Cu 243.148 161.957 -7.34416 1
Cu 244.279 161.408 -7.34416 1
Cu 245.443 160.928 -7.34416 1
Cu 246.637 160.519 -7.34416 1
Cu 247.855 160.182 -7.34416 1
Cu 249.093 159.962 -7.34416 1
Cu 250.346 159.962 -7.34416 1
Cu 251.609 159.962 -7.34416 1
Cu 252.878 159.962 -7.34416 1
Cu 254.146 159.962 -7.34416 1
Cu 255.409 159.962 -7.34416 1
Cu 256.662 159.962 -7.34416 1
Cu 257.9 160.182 -7.34416 1
Cu 259.118 160.519 -7.34416 1
Cu 260.312 160.928 -7.34416 1
Cu 261.476 161.408 -7.34416 1
Cu 262.607 161.957 -7.34416 1
Cu 263.699 162.572 -7.34416 1
Cu 264.748 163.251 -7.34416 1
Cu 265.751 163.991 -7.34416 1
Cu 266.702 164.791 -7.34416 1
Cu 267.599 165.645 -7.34416 1
Cu 268.438 166.551 -7.34416 1
Cu 269.216 167.506 -7.34416 1
Cu 269.929 168.505 -7.34416 1
Cu 270.575 169.545 -7.34416 1
Cu 271.151 170.622 -7.34416 1
Cu 271.655 171.731 -7.34416 1
Cu 272.085 172.868 -7.34416 1
Cu 272.439 174.028 -7.34416 1
Cu 272.715 175.207 -7.34416 1
Cu 272.752 176.401 -7.34416 1
Cu 272.752 177.604 -7.34416 1
Cu 272.752 178.811 -7.34416 1
Cu 273.297 178.811 -7.74908 1
Cu 273.297 180.052 -7.74908 1
Cu 273.297 181.288 -7.74908 1
Cu 273.259 182.514 -7.74908 1
Cu 272.975 183.726 -7.74908 1
Cu 272.611 184.918 -7.74908 1
Cu 272.17 186.086 -7.74908 1
Cu 271.652 187.225 -7.74908 1
Cu 271.06 188.331 -7.74908 1
Cu 270.397 189.4 -7.74908 1
Cu 269.664 190.427 -7.74908 1
Cu 268.865 191.408 -7.74908 1
Cu 268.003 192.339 -7.74908 1
Cu 267.081 193.217 -7.74908 1
Cu 266.103 194.038 -7.74908 1
Cu 265.074 194.798 -7.74908 1
Cu 263.995 195.496 -7.74908 1
Cu 262.873 196.128 -7.74908 1
Cu 261.712 196.692 -7.74908 1
Cu 260.516 197.185 -7.74908 1
Cu 259.289 197.605 -7.74908 1
Cu 258.038 197.952 -7.74908 1
Cu 256.765 198.177 -7.74908 1
Cu 255.478 198.177 -7.74908 1
Cu 254.18 198.177 -7.74908 1
Cu 252.878 198.177 -7.74908 1
Cu 251.575 198.177 -7.74908 1
Cu 250.277 198.177 -7.74908 1
Cu 248.99 198.177 -7.74908 1
Cu 247.717 197.952 -7.74908 1
Cu 246.466 197.605 -7.74908 1
Cu 245.239 197.185 -7.74908 1
Cu 244.043 196.692 -7.74908 1
Cu 242.882 196.128 -7.74908 1
Cu 241.76 195.496 -7.74908 1
Cu 240.682 194.798 -7.74908 1
Cu 239.652 194.038 -7.74908 1
Cu 238.674 193.217 -7.74908 1
Cu 237.752 192.339 -7.74908 1
Cu 236.89 191.408 -7.74908 1
Cu 236.091 190.427 -7.74908 1
Cu 235.358 189.4 -7.74908 1
Cu 234.695 188.331 -7.74908 1
Cu 234.103 187.225 -7.74908 1
Cu 233.586 186.086 -7.74908 1
Cu 233.144 184.918 -7.74908 1
Cu 232.78 183.726 -7.74908 1
Cu 232.496 182.514 -7.74908 1
Cu 232.458 181.288 -7.74908 1
Cu 232.458 180.052 -7.74908 1
Cu 232.458 178.811 -7.74908 1
Cu 232.458 177.571 -7.74908 1
Cu 232.458 176.335 -7.74908 1
Cu 232.496 175.109 -7.74908 1
Cu 232.78 173.897 -7.74908 1
Cu 233.144 172.705 -7.74908 1
Cu 233.586 171.537 -7.74908 1
Cu 234.103 170.398 -7.74908 1
Cu 234.695 169.291 -7.74908 1
Cu 235.358 168.223 -7.74908 1
Cu 236.091 167.196 -7.74908 1
Cu 236.89 166.215 -7.74908 1
Cu 237.752 165.284 -7.74908 1
Cu 238.674 164.406 -7.74908 1
Cu 239.652 163.585 -7.74908 1
Cu 240.682 162.824 -7.74908 1
Cu 241.76 162.127 -7.74908 1
Cu 242.882 161.495 -7.74908 1
Cu 244.043 160.931 -7.74908 1
Cu 245.239 160.438 -7.74908 1
Cu 246.466 160.018 -7.74908 1
Cu 247.717 159.671 -7.74908 1
Cu 248.99 159.446 -7.74908 1
Cu 250.277 159.446 -7.74908 1
Cu 251.575 159.446 -7.74908 1
Cu 252.878 159.446 -7.74908 1
Cu 254.18 159.446 -7.74908 1
Cu 255.478 159.446 -7.74908 1
Cu 256.765 159.446 -7.74908 1
Cu 258.038 159.671 -7.74908 1
Cu 259.289 160.018 -7.74908 1
Cu 260.516 160.438 -7.74908 1
Cu 261.712 160.931 -7.74908 1
Cu 262.873 161.495 -7.74908 1
Cu 263.995 162.127 -7.74908 1
Cu 265.074 162.824 -7.74908 1
Cu 266.103 163.585 -7.74908 1
Cu 267.081 164.406 -7.74908 1
Cu 268.003 165.284 -7.74908 1
Cu 268.865 166.215 -7.74908 1
Cu 269.664 167.196 -7.74908 1
Cu 270.397 168.223 -7.74908 1
Cu 271.06 169.291 -7.74908 1
Cu 271.652 170.398 -7.74908 1
Cu 272.17 171.537 -7.74908 1
Cu 272.611 172.705 -7.74908 1
Cu 272.975 173.897 -7.74908 1
Cu 273.259 175.109 -7.74908 1
Cu 273.297 176.335 -7.74908 1
Cu 273.297 177.571 -7.74908 1
Cu 273.297 178.811 -7.74908 1
Cu 273.887 178.811 -8.15594 1
Cu 273.887 180.088 -8.15594 1
Cu 273.887 181.36 -8.15594 1
Cu 273.848 182.621 -8.15594 1
Cu 273.556 183.868 -8.15594 1
Cu 273.181 185.094 -8.15594 1
Cu 272.727 186.296 -8.15594 1
Cu 272.195 187.468 -8.15594 1
Cu 271.586 188.607 -8.15594 1
Cu 270.903 189.706 -8.15594 1
Cu 270.149 190.762 -8.15594 1
Cu 269.327 191.772 -8.15594 1
Cu 268.44 192.73 -8.15594 1
Cu 267.492 193.633 -8.15594 1
Cu 266.486 194.478 -8.15594 1
Cu 265.426 195.261 -8.15594 1
Cu 264.317 195.978 -8.15594 1
Cu 263.162 196.629 -8.15594 1
Cu 261.967 197.209 -8.15594 1
Cu 260.737 197.716 -8.15594 1
Cu 259.475 198.149 -8.15594 1
Cu 258.187 198.505 -8.15594 1
Cu 256.878 198.737 -8.15594 1
Cu 255.553 198.737 -8.15594 1
Cu 254.218 198.737 -8.15594 1
Cu 252.878 198.737 -8.15594 1
Cu 251.537 198.737 -8.15594 1
Cu 250.202 198.737 -8.15594 1
Cu 248.877 198.737 -8.15594 1
Cu 247.568 198.505 -8.15594 1
Cu 246.28 198.149 -8.15594 1
Cu 245.018 197.716 -8.15594 1
Cu 243.788 197.209 -8.15594 1
Cu 242.593 196.629 -8.15594 1
Cu 241.438 195.978 -8.15594 1
Cu 240.329 195.261 -8.15594 1
Cu 239.269 194.478 -8.15594 1
Cu 238.263 193.633 -8.15594 1
Cu 237.315 192.73 -8.15594 1
Cu 236.428 191.772 -8.15594 1
Cu 235.606 190.762 -8.15594 1
Cu 234.852 189.706 -8.15594 1
Cu 234.169 188.607 -8.15594 1
Cu 233.56 187.468 -8.15594 1
Cu 233.028 186.296 -8.15594 1
Cu 232.574 185.094 -8.15594 1
Cu 232.199 183.868 -8.15594 1
Cu 231.907 182.621 -8.15594 1
Cu 231.868 181.36 -8.15594 1
Cu 231.868 180.088 -8.15594 1
Cu 231.868 178.811 -8.15594 1
Cu 231.868 177.535 -8.15594 1
Cu 231.868 176.263 -8.15594 1
Cu 231.907 175.002 -8.15594 1
Cu 232.199 173.755 -8.15594 1
Cu 232.574 172.528 -8.15594 1
Cu 233.028 171.327 -8.15594 1
Cu 233.56 170.154 -8.15594 1
Cu 234.169 169.016 -8.15594 1
Cu 234.852 167.917 -8.15594 1
Cu 235.606 166.86 -8.15594 1
Cu 236.428 165.851 -8.15594 1
Cu 237.315 164.893 -8.15594 1
Cu 238.263 163.99 -8.15594 1
Cu 239.269 163.145 -8.15594 1
Cu 240.329 162.362 -8.15594 1
Cu 241.438 161.644 -8.15594 1
Cu 242.593 160.994 -8.15594 1
Cu 243.788 160.414 -8.15594 1
Cu 245.018 159.907 -8.15594 1
Cu 246.28 159.474 -8.15594 1
Cu 247.568 159.118 -8.15594 1
Cu 248.877 158.886 -8.15594 1
Cu 250.202 158.886 -8.15594 1
Cu 251.537 158.886 -8.15594 1
Cu 252.878 158.886 -8.15594 1
Cu 254.218 158.886 -8.15594 1
Cu 255.553 158.886 -8.15594 1
Cu 256.878 158.886 -8.15594 1
Cu 258.187 159.118 -8.15594 1
Cu 259.475 159.474 -8.15594 1
Cu 260.737 159.907 -8.15594 1
Cu 261.967 160.414 -8.15594 1
Cu 263.162 160.994 -8.15594 1
Cu 264.317 161.644 -8.15594 1
Cu 265.426 162.362 -8.15594 1
Cu 266.486 163.145 -8.15594 1
Cu 267.492 163.99 -8.15594 1
Cu 268.44 164.893 -8.15594 1
Cu 269.327 165.851 -8.15594 1
Cu 270.149 166.86 -8.15594 1
Cu 270.903 167.917 -8.15594 1
Cu 271.586 169.016 -8.15594 1
Cu 272.195 170.154 -8.15594 1
Cu 272.727 171.327 -8.15594 1
Cu 273.181 172.528 -8.15594 1
Cu 273.556 173.755 -8.15594 1
Cu 273.848 175.002 -8.15594 1
Cu 273.887 176.263 -8.15594 1
Cu 273.887 177.535 -8.15594 1
Cu 273.887 178.811 -8.15594 1
Cu 274.527 178.811 -8.56465 1
Cu 274.527 180.127 -8.56465 1
Cu 274.527 181.437 -8.56465 1
Cu 274.487 182.737 -8.56465 1
Cu 274.185 184.022 -8.56465 1
Cu 273.8 185.286 -8.56465 1
Cu 273.331 186.524 -8.56465 1
Cu 272.783 187.732 -8.56465 1
Cu 272.155 188.905 -8.56465 1
Cu 271.452 190.038 -8.56465 1
Cu 270.675 191.126 -8.56465 1
Cu 269.828 192.166 -8.56465 1
Cu 268.914 193.153 -8.56465 1
Cu 267.937 194.084 -8.56465 1
Cu 266.9 194.955 -8.56465 1
Cu 265.808 195.761 -8.56465 1
Cu 264.665 196.501 -8.56465 1
Cu 263.475 197.171 -8.56465 1
Cu 262.244 197.769 -8.56465 1
Cu 260.976 198.291 -8.56465 1
Cu 259.675 198.737 -8.56465 1
Cu 258.348 199.104 -8.56465 1
Cu 257 199.344 -8.56465 1
Cu 255.635 199.344 -8.56465 1
Cu 254.259 199.344 -8.56465 1
Cu 252.878 199.344 -8.56465 1
Cu 251.496 199.344 -8.56465 1
Cu 250.12 199.344 -8.56465 1
Cu 248.755 199.344 -8.56465 1
Cu 247.407 199.104 -8.56465 1
Cu 246.08 198.737 -8.56465 1
Cu 244.779 198.291 -8.56465 1
Cu 243.511 197.769 -8.56465 1
Cu 242.28 197.171 -8.56465 1
Cu 241.09 196.501 -8.56465 1
Cu 239.947 195.761 -8.56465 1
Cu 238.855 194.955 -8.56465 1
Cu 237.818 194.084 -8.56465 1
Cu 236.841 193.153 -8.56465 1
Cu 235.927 192.166 -8.56465 1
Cu 235.08 191.126 -8.56465 1
Cu 234.303 190.038 -8.56465 1
Cu 233.6 188.905 -8.56465 1
Cu 232.972 187.732 -8.56465 1
Cu 232.424 186.524 -8.56465 1
Cu 231.956 185.286 -8.56465 1
Cu 231.57 184.022 -8.56465 1
Cu 231.268 182.737 -8.56465 1
Cu 231.228 181.437 -8.56465 1
Cu 231.228 180.127 -8.56465 1
Cu 231.228 178.811 -8.56465 1
Cu 231.228 177.496 -8.56465 1
Cu 231.228 176.186 -8.56465 1
Cu 231.268 174.886 -8.56465 1
Cu 231.57 173.601 -8.56465 1
Cu 231.956 172.337 -8.56465 1
Cu 232.424 171.099 -8.56465 1
Cu 232.972 169.891 -8.56465 1
Cu 233.6 168.718 -8.56465 1
Cu 234.303 167.585 -8.56465 1
Cu 235.08 166.497 -8.56465 1
Cu 235.927 165.457 -8.56465 1
Cu 236.841 164.469 -8.56465 1
Cu 237.818 163.539 -8.56465 1
Cu 238.855 162.668 -8.56465 1
Cu 239.947 161.862 -8.56465 1
Cu 241.09 161.122 -8.56465 1
Cu 242.28 160.452 -8.56465 1
Cu 243.511 159.854 -8.56465 1
Cu 244.779 159.332 -8.56465 1
Cu 246.08 158.886 -8.56465 1
Cu 247.407 158.518 -8.56465 1
Cu 248.755 158.279 -8.56465 1
Cu 250.12 158.279 -8.56465 1
Cu 251.496 158.279 -8.56465 1
Cu 252.878 158.279 -8.56465 1
Cu 254.259 158.279 -8.56465 1
Cu 255.635 158.279 -8.56465 1
Cu 257 158.279 -8.56465 1
Cu 258.348 158.518 -8.56465 1
Cu 259.675 158.886 -8.56465 1
Cu 260.976 159.332 -8.56465 1
Cu 262.244 159.854 -8.56465 1
Cu 263.475 160.452 -8.56465 1
Cu 264.665 161.122 -8.56465 1
Cu 265.808 161.862 -8.56465 1
Cu 266.9 162.668 -8.56465 1
Cu 267.937 163.539 -8.56465 1
Cu 268.914 164.469 -8.56465 1
Cu 269.828 165.457 -8.56465 1
Cu 270.675 166.497 -8.56465 1
Cu 271.452 167.585 -8.56465 1
Cu 272.155 168.718 -8.56465 1
Cu 272.783 169.891 -8.56465 1
Cu 273.331 171.099 -8.56465 1
Cu 273.8 172.337 -8.56465 1
Cu 274.185 173.601 -8.56465 1
Cu 274.487 174.886 -8.56465 1
Cu 274.527 176.186 -8.56465 1
Cu 274.527 177.496 -8.56465 1
Cu 274.527 178.811 -8.56465 1
Cu 275.22 178.811 -8.97514 1
Cu 275.22 180.169 -8.97514 1
Cu 275.22 181.521 -8.97514 1
Cu 275.179 182.863 -8.97514 1
Cu 274.867 184.189 -8.97514 1
Cu 274.469 185.493 -8.97514 1
Cu 273.986 186.771 -8.97514 1
Cu 273.42 188.018 -8.97514 1
Cu 272.772 189.228 -8.97514 1
Cu 272.046 190.397 -8.97514 1
Cu 271.245 191.521 -8.97514 1
Cu 270.371 192.594 -8.97514 1
Cu 269.427 193.613 -8.97514 1
Cu 268.419 194.573 -8.97514 1
Cu 267.349 195.471 -8.97514 1
Cu 266.222 196.304 -8.97514 1
Cu 265.042 197.068 -8.97514 1
Cu 263.815 197.759 -8.97514 1
Cu 262.544 198.376 -8.97514 1
Cu 261.235 198.915 -8.97514 1
Cu 259.893 199.375 -8.97514 1
Cu 258.524 199.754 -8.97514 1
Cu 257.132 200.001 -8.97514 1
Cu 255.723 200.001 -8.97514 1
Cu 254.303 200.001 -8.97514 1
Cu 252.878 200.001 -8.97514 1
Cu 251.452 200.001 -8.97514 1
Cu 250.032 200.001 -8.97514 1
Cu 248.623 200.001 -8.97514 1
Cu 247.231 199.754 -8.97514 1
Cu 245.862 199.375 -8.97514 1
Cu 244.52 198.915 -8.97514 1
Cu 243.211 198.376 -8.97514 1
Cu 241.94 197.759 -8.97514 1
Cu 240.713 197.068 -8.97514 1
Cu 239.533 196.304 -8.97514 1
Cu 238.406 195.471 -8.97514 1
Cu 237.336 194.573 -8.97514 1
Cu 236.328 193.613 -8.97514 1
Cu 235.384 192.594 -8.97514 1
Cu 234.51 191.521 -8.97514 1
Cu 233.709 190.397 -8.97514 1
Cu 232.983 189.228 -8.97514 1
Cu 232.335 188.018 -8.97514 1
Cu 231.769 186.771 -8.97514 1
Cu 231.286 185.493 -8.97514 1
Cu 230.888 184.189 -8.97514 1
Cu 230.576 182.863 -8.97514 1
Cu 230.535 181.521 -8.97514 1
Cu 230.535 180.169 -8.97514 1
Cu 230.535 178.811 -8.97514 1
Cu 230.535 177.454 -8.97514 1
Cu 230.535 176.101 -8.97514 1
Cu 230.576 174.76 -8.97514 1
Cu 230.888 173.434 -8.97514 1
Cu 231.286 172.13 -8.97514 1
Cu 231.769 170.852 -8.97514 1
Cu 232.335 169.605 -8.97514 1
Cu 232.983 168.395 -8.97514 1
Cu 233.709 167.226 -8.97514 1
Cu 234.51 166.102 -8.97514 1
Cu 235.384 165.029 -8.97514 1
Cu 236.328 164.01 -8.97514 1
Cu 237.336 163.05 -8.97514 1
Cu 238.406 162.151 -8.97514 1
Cu 239.533 161.319 -8.97514 1
Cu 240.713 160.555 -8.97514 1
Cu 241.94 159.864 -8.97514 1
Cu 243.211 159.247 -8.97514 1
Cu 244.52 158.708 -8.97514 1
Cu 245.862 158.248 -8.97514 1
Cu 247.231 157.869 -8.97514 1
Cu 248.623 157.622 -8.97514 1
Cu 250.032 157.622 -8.97514 1
Cu 251.452 157.622 -8.97514 1
Cu 252.878 157.622 -8.97514 1
Cu 254.303 157.622 -8.97514 1
Cu 255.723 157.622 -8.97514 1
Cu 257.132 157.622 -8.97514 1
Cu 258.524 157.869 -8.97514 1
Cu 259.893 158.248 -8.97514 1
Cu 261.235 158.708 -8.97514 1
Cu 262.544 159.247 -8.97514 1
Cu 263.815 159.864 -8.97514 1
Cu 265.042 160.555 -8.97514 1
Cu 266.222 161.319 -8.97514 1
Cu 267.349 162.151 -8.97514 1
Cu 268.419 163.05 -8.97514 1
Cu 269.427 164.01 -8.97514 1
Cu 270.371 165.029 -8.97514 1
Cu 271.245 166.102 -8.97514 1
Cu 272.046 167.226 -8.97514 1
Cu 272.772 168.395 -8.97514 1
Cu 273.42 169.605 -8.97514 1
Cu 273.986 170.852 -8.97514 1
Cu 274.469 172.13 -8.97514 1
Cu 274.867 173.434 -8.97514 1
Cu 275.179 174.76 -8.97514 1
Cu 275.22 176.101 -8.97514 1
Cu 275.22 177.454 -8.97514 1
Cu 275.22 178.811 -8.97514 1
Cu 275.973 178.811 -9.38735 1
Cu 275.973 180.215 -9.38735 1
Cu 275.973 181.613 -9.38735 1
Cu 275.93 182.999 -9.38735 1
Cu 275.608 184.37 -9.38735 1
Cu 275.197 185.718 -9.38735 1
Cu 274.697 187.039 -9.38735 1
Cu 274.112 188.328 -9.38735 1
Cu 273.442 189.579 -9.38735 1
Cu 272.692 190.787 -9.38735 1
Cu 271.863 191.949 -9.38735 1
Cu 270.96 193.058 -9.38735 1
Cu 269.985 194.111 -9.38735 1
Cu 268.942 195.104 -9.38735 1
Cu 267.836 196.033 -9.38735 1
Cu 266.672 196.893 -9.38735 1
Cu 265.452 197.682 -9.38735 1
Cu 264.183 198.397 -9.38735 1
Cu 262.87 199.035 -9.38735 1
Cu 261.517 199.592 -9.38735 1
Cu 260.129 200.068 -9.38735 1
Cu 258.714 200.459 -9.38735 1
Cu 257.275 200.715 -9.38735 1
Cu 255.819 200.715 -9.38735 1
Cu 254.351 200.715 -9.38735 1
Cu 252.878 200.715 -9.38735 1
Cu 251.404 200.715 -9.38735 1
Cu 249.936 200.715 -9.38735 1
Cu 248.48 200.715 -9.38735 1
Cu 247.041 200.459 -9.38735 1
Cu 245.626 200.068 -9.38735 1
Cu 244.238 199.592 -9.38735 1
Cu 242.885 199.035 -9.38735 1
Cu 241.572 198.397 -9.38735 1
Cu 240.303 197.682 -9.38735 1
Cu 239.084 196.893 -9.38735 1
Cu 237.919 196.033 -9.38735 1
Cu 236.813 195.104 -9.38735 1
Cu 235.77 194.111 -9.38735 1
Cu 234.795 193.058 -9.38735 1
Cu 233.892 191.949 -9.38735 1
Cu 233.063 190.787 -9.38735 1
Cu 232.313 189.579 -9.38735 1
Cu 231.643 188.328 -9.38735 1
Cu 231.058 187.039 -9.38735 1
Cu 230.558 185.718 -9.38735 1
Cu 230.147 184.37 -9.38735 1
Cu 229.825 182.999 -9.38735 1
Cu 229.782 181.613 -9.38735 1
Cu 229.782 180.215 -9.38735 1
Cu 229.782 178.811 -9.38735 1
Cu 229.782 177.408 -9.38735 1
Cu 229.782 176.01 -9.38735 1
Cu 229.825 174.623 -9.38735 1
Cu 230.147 173.253 -9.38735 1
Cu 230.558 171.905 -9.38735 1
Cu 231.058 170.584 -9.38735 1
Cu 231.643 169.295 -9.38735 1
Cu 232.313 168.044 -9.38735 1
Cu 233.063 166.836 -9.38735 1
Cu 233.892 165.674 -9.38735 1
Cu 234.795 164.565 -9.38735 1
Cu 235.77 163.512 -9.38735 1
Cu 236.813 162.519 -9.38735 1
Cu 237.919 161.59 -9.38735 1
Cu 239.084 160.73 -9.38735 1
Cu 240.303 159.94 -9.38735 1
Cu 241.572 159.226 -9.38735 1
Cu 242.885 158.588 -9.38735 1
Cu 244.238 158.031 -9.38735 1
Cu 245.626 157.555 -9.38735 1
Cu 247.041 157.163 -9.38735 1
Cu 248.48 156.908 -9.38735 1
Cu 249.936 156.908 -9.38735 1
Cu 251.404 156.908 -9.38735 1
Cu 252.878 156.908 -9.38735 1
Cu 254.351 156.908 -9.38735 1
Cu 255.819 156.908 -9.38735 1
Cu 257.275 156.908 -9.38735 1
Cu 258.714 157.163 -9.38735 1
Cu 260.129 157.555 -9.38735 1
Cu 261.517 158.031 -9.38735 1
Cu 262.87 158.588 -9.38735 1
Cu 264.183 159.226 -9.38735 1
Cu 265.452 159.94 -9.38735 1
Cu 266.672 160.73 -9.38735 1
Cu 267.836 161.59 -9.38735 1
Cu 268.942 162.519 -9.38735 1
Cu 269.985 163.512 -9.38735 1
Cu 270.96 164.565 -9.38735 1
Cu 271.863 165.674 -9.38735 1
Cu 272.692 166.836 -9.38735 1
Cu 273.442 168.044 -9.38735 1
Cu 274.112 169.295 -9.38735 1
Cu 274.697 170.584 -9.38735 1
Cu 275.197 171.905 -9.38735 1
Cu 275.608 173.253 -9.38735 1
Cu 275.93 174.623 -9.38735 1
Cu 275.973 176.01 -9.38735 1
Cu 275.973 177.408 -9.38735 1
Cu 275.973 178.811 -9.38735 1
Cu 276.791 178.811 -9.80121 1
Cu 276.791 180.265 -9.80121 1
Cu 276.791 181.712 -9.80121 1
Cu 276.746 183.148 -9.80121 1
Cu 276.413 184.567 -9.80121 1
Cu 275.987 185.963 -9.80121 1
Cu 275.47 187.331 -9.80121 1
Cu 274.864 188.665 -9.80121 1
Cu 274.171 189.96 -9.80121 1
Cu 273.394 191.212 -9.80121 1
Cu 272.536 192.414 -9.80121 1
Cu 271.6 193.563 -9.80121 1
Cu 270.591 194.653 -9.80121 1
Cu 269.511 195.681 -9.80121 1
Cu 268.366 196.643 -9.80121 1
Cu 267.16 197.534 -9.80121 1
Cu 265.898 198.351 -9.80121 1
Cu 264.584 199.091 -9.80121 1
Cu 263.224 199.751 -9.80121 1
Cu 261.823 200.328 -9.80121 1
Cu 260.386 200.821 -9.80121 1
Cu 258.92 201.226 -9.80121 1
Cu 257.431 201.491 -9.80121 1
Cu 255.923 201.491 -9.80121 1
Cu 254.403 201.491 -9.80121 1
Cu 252.878 201.491 -9.80121 1
Cu 251.352 201.491 -9.80121 1
Cu 249.832 201.491 -9.80121 1
Cu 248.324 201.491 -9.80121 1
Cu 246.835 201.226 -9.80121 1
Cu 245.369 200.821 -9.80121 1
Cu 243.932 200.328 -9.80121 1
Cu 242.531 199.751 -9.80121 1
Cu 241.171 199.091 -9.80121 1
Cu 239.857 198.351 -9.80121 1
Cu 238.595 197.534 -9.80121 1
Cu 237.389 196.643 -9.80121 1
Cu 236.244 195.681 -9.80121 1
Cu 235.164 194.653 -9.80121 1
Cu 234.155 193.563 -9.80121 1
Cu 233.219 192.414 -9.80121 1
Cu 232.361 191.212 -9.80121 1
Cu 231.584 189.96 -9.80121 1
Cu 230.891 188.665 -9.80121 1
Cu 230.285 187.331 -9.80121 1
Cu 229.768 185.963 -9.80121 1
Cu 229.342 184.567 -9.80121 1
Cu 229.009 183.148 -9.80121 1
Cu 228.964 181.712 -9.80121 1
Cu 228.964 180.265 -9.80121 1
Cu 228.964 178.811 -9.80121 1
Cu 228.964 177.358 -9.80121 1
Cu 228.964 175.911 -9.80121 1
Cu 229.009 174.475 -9.80121 1
Cu 229.342 173.056 -9.80121 1
Cu 229.768 171.66 -9.80121 1
Cu 230.285 170.292 -9.80121 1
Cu 230.891 168.958 -9.80121 1
Cu 231.584 167.663 -9.80121 1
Cu 232.361 166.411 -9.80121 1
Cu 233.219 165.209 -9.80121 1
Cu 234.155 164.06 -9.80121 1
Cu 235.164 162.97 -9.80121 1
Cu 236.244 161.942 -9.80121 1
Cu 237.389 160.98 -9.80121 1
Cu 238.595 160.089 -9.80121 1
Cu 239.857 159.272 -9.80121 1
Cu 241.171 158.532 -9.80121 1
Cu 242.531 157.872 -9.80121 1
Cu 243.932 157.294 -9.80121 1
Cu 245.369 156.802 -9.80121 1
Cu 246.835 156.396 -9.80121 1
Cu 248.324 156.132 -9.80121 1
Cu 249.832 156.132 -9.80121 1
Cu 251.352 156.132 -9.80121 1
Cu 252.878 156.132 -9.80121 1
Cu 254.403 156.132 -9.80121 1
Cu 255.923 156.132 -9.80121 1
Cu 257.431 156.132 -9.80121 1
Cu 258.92 156.396 -9.80121 1
Cu 260.386 156.802 -9.80121 1
Cu 261.823 157.294 -9.80121 1
Cu 263.224 157.872 -9.80121 1
Cu 264.584 158.532 -9.80121 1
Cu 265.898 159.272 -9.80121 1
Cu 267.16 160.089 -9.80121 1
Cu 268.366 160.98 -9.80121 1
Cu 269.511 161.942 -9.80121 1
Cu 270.591 162.97 -9.80121 1
Cu 271.6 164.06 -9.80121 1
Cu 272.536 165.209 -9.80121 1
Cu 273.394 166.411 -9.80121 1
Cu 274.171 167.663 -9.80121 1
Cu 274.864 168.958 -9.80121 1
Cu 275.47 170.292 -9.80121 1
Cu 275.987 171.66 -9.80121 1
Cu 276.413 173.056 -9.80121 1
Cu 276.746 174.475 -9.80121 1
Cu 276.791 175.911 -9.80121 1
Cu 276.791 177.358 -9.80121 1
Cu 276.791 178.811 -9.80121 1
Cu 277.683 178.811 -10.2167 1
Cu 277.683 180.319 -10.2167 1
Cu 277.683 181.82 -10.2167 1
Cu 277.637 183.31 -10.2167 1
Cu 277.292 184.781 -10.2167 1
Cu 276.85 186.23 -10.2167 1
Cu 276.313 187.648 -10.2167 1
Cu 275.685 189.033 -10.2167 1
Cu 274.966 190.376 -10.2167 1
Cu 274.16 191.674 -10.2167 1
Cu 273.27 192.922 -10.2167 1
Cu 272.299 194.113 -10.2167 1
Cu 271.252 195.244 -10.2167 1
Cu 270.132 196.311 -10.2167 1
Cu 268.944 197.308 -10.2167 1
Cu 267.693 198.232 -10.2167 1
Cu 266.384 199.08 -10.2167 1
Cu 265.021 199.848 -10.2167 1
Cu 263.61 200.532 -10.2167 1
Cu 262.156 201.131 -10.2167 1
Cu 260.667 201.642 -10.2167 1
Cu 259.146 202.063 -10.2167 1
Cu 257.601 202.337 -10.2167 1
Cu 256.037 202.337 -10.2167 1
Cu 254.46 202.337 -10.2167 1
Cu 252.878 202.337 -10.2167 1
Cu 251.295 202.337 -10.2167 1
Cu 249.718 202.337 -10.2167 1
Cu 248.154 202.337 -10.2167 1
Cu 246.609 202.063 -10.2167 1
Cu 245.088 201.642 -10.2167 1
Cu 243.599 201.131 -10.2167 1
Cu 242.145 200.532 -10.2167 1
Cu 240.734 199.848 -10.2167 1
Cu 239.371 199.08 -10.2167 1
Cu 238.062 198.232 -10.2167 1
Cu 236.811 197.308 -10.2167 1
Cu 235.623 196.311 -10.2167 1
Cu 234.503 195.244 -10.2167 1
Cu 233.456 194.113 -10.2167 1
Cu 232.485 192.922 -10.2167 1
Cu 231.595 191.674 -10.2167 1
Cu 230.789 190.376 -10.2167 1
Cu 230.07 189.033 -10.2167 1
Cu 229.442 187.648 -10.2167 1
Cu 228.905 186.23 -10.2167 1
Cu 228.463 184.781 -10.2167 1
Cu 228.118 183.31 -10.2167 1
Cu 228.072 181.82 -10.2167 1
Cu 228.072 180.319 -10.2167 1
Cu 228.072 178.811 -10.2167 1
Cu 228.072 177.304 -10.2167 1
Cu 228.072 175.803 -10.2167 1
Cu 228.118 174.313 -10.2167 1
Cu 228.463 172.841 -10.2167 1
Cu 228.905 171.393 -10.2167 1
Cu 229.442 169.974 -10.2167 1
Cu 230.07 168.59 -10.2167 1
Cu 230.789 167.247 -10.2167 1
Cu 231.595 165.948 -10.2167 1
Cu 232.485 164.701 -10.2167 1
Cu 233.456 163.51 -10.2167 1
Cu 234.503 162.378 -10.2167 1
Cu 235.623 161.312 -10.2167 1
Cu 236.811 160.315 -10.2167 1
Cu 238.062 159.39 -10.2167 1
Cu 239.371 158.543 -10.2167 1
Cu 240.734 157.775 -10.2167 1
Cu 242.145 157.09 -10.2167 1
Cu 243.599 156.491 -10.2167 1
Cu 245.088 155.981 -10.2167 1
Cu 246.609 155.56 -10.2167 1
Cu 248.154 155.286 -10.2167 1
Cu 249.718 155.286 -10.2167 1
Cu 251.295 155.286 -10.2167 1
Cu 252.878 155.286 -10.2167 1
Cu 254.46 155.286 -10.2167 1
Cu 256.037 155.286 -10.2167 1
Cu 257.601 155.286 -10.2167 1
Cu 259.146 155.56 -10.2167 1
Cu 260.667 155.981 -10.2167 1
Cu 262.156 156.491 -10.2167 1
Cu 263.61 157.09 -10.2167 1
Cu 265.021 157.775 -10.2167 1
Cu 266.384 158.543 -10.2167 1
Cu 267.693 159.39 -10.2167 1
Cu 268.944 160.315 -10.2167 1
Cu 270.132 161.312 -10.2167 1
Cu 271.252 162.378 -10.2167 1
Cu 272.299 163.51 -10.2167 1
Cu 273.27 164.701 -10.2167 1
Cu 274.16 165.948 -10.2167 1
Cu 274.966 167.247 -10.2167 1
Cu 275.685 168.59 -10.2167 1
Cu 276.313 169.974 -10.2167 1
Cu 276.85 171.393 -10.2167 1
Cu 277.292 172.841 -10.2167 1
Cu 277.637 174.313 -10.2167 1
Cu 277.683 175.803 -10.2167 1
Cu 277.683 177.304 -10.2167 1
Cu 277.683 178.811 -10.2167 1
Cu 278.661 178.811 -10.6337 1
Cu 278.661 180.378 -10.6337 1
Cu 278.661 181.939 -10.6337 1
Cu 278.612 183.487 -10.6337 1
Cu 278.253 185.017 -10.6337 1
Cu 277.794 186.522 -10.6337 1
Cu 277.237 187.997 -10.6337 1
Cu 276.583 189.435 -10.6337 1
Cu 275.836 190.832 -10.6337 1
Cu 274.998 192.181 -10.6337 1
Cu 274.073 193.477 -10.6337 1
Cu 273.064 194.716 -10.6337 1
Cu 271.976 195.892 -10.6337 1
Cu 270.812 197 -10.6337 1
Cu 269.577 198.037 -10.6337 1
Cu 268.277 198.997 -10.6337 1
Cu 266.916 199.879 -10.6337 1
Cu 265.499 200.676 -10.6337 1
Cu 264.032 201.388 -10.6337 1
Cu 262.522 202.011 -10.6337 1
Cu 260.973 202.542 -10.6337 1
Cu 259.393 202.979 -10.6337 1
Cu 257.787 203.264 -10.6337 1
Cu 256.161 203.264 -10.6337 1
Cu 254.523 203.264 -10.6337 1
Cu 252.878 203.264 -10.6337 1
Cu 251.232 203.264 -10.6337 1
Cu 249.594 203.264 -10.6337 1
Cu 247.968 203.264 -10.6337 1
Cu 246.362 202.979 -10.6337 1
Cu 244.782 202.542 -10.6337 1
Cu 243.233 202.011 -10.6337 1
Cu 241.723 201.388 -10.6337 1
Cu 240.256 200.676 -10.6337 1
Cu 238.839 199.879 -10.6337 1
Cu 237.478 198.997 -10.6337 1
Cu 236.178 198.037 -10.6337 1
Cu 234.943 197 -10.6337 1
Cu 233.779 195.892 -10.6337 1
Cu 232.691 194.716 -10.6337 1
Cu 231.682 193.477 -10.6337 1
Cu 230.757 192.181 -10.6337 1
Cu 229.919 190.832 -10.6337 1
Cu 229.172 189.435 -10.6337 1
Cu 228.518 187.997 -10.6337 1
Cu 227.961 186.522 -10.6337 1
Cu 227.502 185.017 -10.6337 1
Cu 227.143 183.487 -10.6337 1
Cu 227.094 181.939 -10.6337 1
Cu 227.094 180.378 -10.6337 1
Cu 227.094 178.811 -10.6337 1
Cu 227.094 177.245 -10.6337 1
Cu 227.094 175.684 -10.6337 1
Cu 227.143 174.136 -10.6337 1
Cu 227.502 172.606 -10.6337 1
Cu 227.961 171.101 -10.6337 1
Cu 228.518 169.626 -10.6337 1
Cu 229.172 168.188 -10.6337 1
Cu 229.919 166.791 -10.6337 1
Cu 230.757 165.442 -10.6337 1
Cu 231.682 164.145 -10.6337 1
Cu 232.691 162.907 -10.6337 1
Cu 233.779 161.731 -10.6337 1
Cu 234.943 160.623 -10.6337 1
Cu 236.178 159.586 -10.6337 1
Cu 237.478 158.625 -10.6337 1
Cu 238.839 157.744 -10.6337 1
Cu 240.256 156.946 -10.6337 1
Cu 241.723 156.235 -10.6337 1
Cu 243.233 155.612 -10.6337 1
Cu 244.782 155.081 -10.6337 1
Cu 246.362 154.644 -10.6337 1
Cu 247.968 154.359 -10.6337 1
Cu 249.594 154.359 -10.6337 1
Cu 251.232 154.359 -10.6337 1
Cu 252.878 154.359 -10.6337 1
Cu 254.523 154.359 -10.6337 1
Cu 256.161 154.359 -10.6337 1
Cu 257.787 154.359 -10.6337 1
Cu 259.393 154.644 -10.6337 1
Cu 260.973 155.081 -10.6337 1
Cu 262.522 155.612 -10.6337 1
Cu 264.032 156.235 -10.6337 1
Cu 265.499 156.946 -10.6337 1
Cu 266.916 157.744 -10.6337 1
Cu 268.277 158.625 -10.6337 1
Cu 269.577 159.586 -10.6337 1
Cu 270.812 160.623 -10.6337 1
Cu 271.976 161.731 -10.6337 1
Cu 273.064 162.907 -10.6337 1
Cu 274.073 164.145 -10.6337 1
Cu 274.998 165.442 -10.6337 1
Cu 275.836 166.791 -10.6337 1
Cu 276.583 168.188 -10.6337 1
Cu 277.237 169.626 -10.6337 1
Cu 277.794 171.101 -10.6337 1
Cu 278.253 172.606 -10.6337 1
Cu 278.612 174.136 -10.6337 1
Cu 278.661 175.684 -10.6337 1
Cu 278.661 177.245 -10.6337 1
Cu 278.661 178.811 -10.6337 1
Cu 279.737 178.811 -11.0522 1
Cu 279.737 180.443 -11.0522 1
Cu 279.737 182.069 -11.0522 1
Cu 279.686 183.682 -11.0522 1
Cu 279.312 185.275 -11.0522 1
Cu 278.834 186.844 -11.0522 1
Cu 278.253 188.38 -11.0522 1
Cu 277.572 189.879 -11.0522 1
Cu 276.794 191.333 -11.0522 1
Cu 275.921 192.739 -11.0522 1
Cu 274.957 194.089 -11.0522 1
Cu 273.907 195.38 -11.0522 1
Cu 272.773 196.605 -11.0522 1
Cu 271.56 197.759 -11.0522 1
Cu 270.274 198.839 -11.0522 1
Cu 268.919 199.84 -11.0522 1
Cu 267.501 200.758 -11.0522 1
Cu 266.026 201.589 -11.0522 1
Cu 264.498 202.33 -11.0522 1
Cu 262.924 202.979 -11.0522 1
Cu 261.311 203.532 -11.0522 1
Cu 259.665 203.987 -11.0522 1
Cu 257.992 204.284 -11.0522 1
Cu 256.298 204.284 -11.0522 1
Cu 254.591 204.284 -11.0522 1
Cu 252.878 204.284 -11.0522 1
Cu 251.164 204.284 -11.0522 1
Cu 249.457 204.284 -11.0522 1
Cu 247.763 204.284 -11.0522 1
Cu 246.09 203.987 -11.0522 1
Cu 244.444 203.532 -11.0522 1
Cu 242.831 202.979 -11.0522 1
Cu 241.257 202.33 -11.0522 1
Cu 239.729 201.589 -11.0522 1
Cu 238.254 200.758 -11.0522 1
Cu 236.836 199.84 -11.0522 1
Cu 235.481 198.839 -11.0522 1
Cu 234.195 197.759 -11.0522 1
Cu 232.982 196.605 -11.0522 1
Cu 231.848 195.38 -11.0522 1
Cu 230.798 194.089 -11.0522 1
Cu 229.834 192.739 -11.0522 1
Cu 228.961 191.333 -11.0522 1
Cu 228.183 189.879 -11.0522 1
Cu 227.502 188.38 -11.0522 1
Cu 226.921 186.844 -11.0522 1
Cu 226.443 185.275 -11.0522 1
Cu 226.069 183.682 -11.0522 1
Cu 226.019 182.069 -11.0522 1
Cu 226.019 180.443 -11.0522 1
Cu 226.019 178.811 -11.0522 1
Cu 226.019 177.179 -11.0522 1
Cu 226.019 175.554 -11.0522 1
Cu 226.069 173.941 -11.0522 1
Cu 226.443 172.347 -11.0522 1
Cu 226.921 170.779 -11.0522 1
Cu 227.502 169.243 -11.0522 1
Cu 228.183 167.744 -11.0522 1
Cu 228.961 166.289 -11.0522 1
Cu 229.834 164.884 -11.0522 1
Cu 230.798 163.533 -11.0522 1
Cu 231.848 162.243 -11.0522 1
Cu 232.982 161.018 -11.0522 1
Cu 234.195 159.864 -11.0522 1
Cu 235.481 158.784 -11.0522 1
Cu 236.836 157.783 -11.0522 1
Cu 238.254 156.865 -11.0522 1
Cu 239.729 156.034 -11.0522 1
Cu 241.257 155.293 -11.0522 1
Cu 242.831 154.644 -11.0522 1
Cu 244.444 154.091 -11.0522 1
Cu 246.09 153.635 -11.0522 1
Cu 247.763 153.339 -11.0522 1
Cu 249.457 153.339 -11.0522 1
Cu 251.164 153.339 -11.0522 1
Cu 252.878 153.339 -11.0522 1
Cu 254.591 153.339 -11.0522 1
Cu 256.298 153.339 -11.0522 1
Cu 257.992 153.339 -11.0522 1
Cu 259.665 153.635 -11.0522 1
Cu 261.311 154.091 -11.0522 1
Cu 262.924 154.644 -11.0522 1
Cu 264.498 155.293 -11.0522 1
Cu 266.026 156.034 -11.0522 1
Cu 267.501 156.865 -11.0522 1
Cu 268.919 157.783 -11.0522 1
Cu 270.274 158.784 -11.0522 1
Cu 271.56 159.864 -11.0522 1
Cu 272.773 161.018 -11.0522 1
Cu 273.907 162.243 -11.0522 1
Cu 274.957 163.533 -11.0522 1
Cu 275.921 164.884 -11.0522 1
Cu 276.794 166.289 -11.0522 1
Cu 277.572 167.744 -11.0522 1
Cu 278.253 169.243 -11.0522 1
Cu 278.834 170.779 -11.0522 1
Cu 279.312 172.347 -11.0522 1
Cu 279.686 173.941 -11.0522 1
Cu 279.737 175.554 -11.0522 1
Cu 279.737 177.179 -11.0522 1
Cu 279.737 178.811 -11.0522 1
Cu 280.93 178.811 -11.4721 1
Cu 280.93 180.516 -11.4721 1
Cu 280.93 182.214 -11.4721 1
Cu 280.878 183.898 -11.4721 1
Cu 280.487 185.563 -11.4721 1
Cu 279.988 187.201 -11.4721 1
Cu 279.381 188.805 -11.4721 1
Cu 278.67 190.37 -11.4721 1
Cu 277.857 191.89 -11.4721 1
Cu 276.945 193.358 -11.4721 1
Cu 275.939 194.769 -11.4721 1
Cu 274.841 196.116 -11.4721 1
Cu 273.657 197.395 -11.4721 1
Cu 272.391 198.601 -11.4721 1
Cu 271.047 199.729 -11.4721 1
Cu 269.633 200.775 -11.4721 1
Cu 268.151 201.733 -11.4721 1
Cu 266.61 202.601 -11.4721 1
Cu 265.014 203.376 -11.4721 1
Cu 263.371 204.053 -11.4721 1
Cu 261.686 204.631 -11.4721 1
Cu 259.966 205.106 -11.4721 1
Cu 258.219 205.416 -11.4721 1
Cu 256.45 205.416 -11.4721 1
Cu 254.667 205.416 -11.4721 1
Cu 252.878 205.416 -11.4721 1
Cu 251.088 205.416 -11.4721 1
Cu 249.305 205.416 -11.4721 1
Cu 247.536 205.416 -11.4721 1
Cu 245.789 205.106 -11.4721 1
Cu 244.069 204.631 -11.4721 1
Cu 242.384 204.053 -11.4721 1
Cu 240.741 203.376 -11.4721 1
Cu 239.145 202.601 -11.4721 1
Cu 237.604 201.733 -11.4721 1
Cu 236.123 200.775 -11.4721 1
Cu 234.708 199.729 -11.4721 1
Cu 233.364 198.601 -11.4721 1
Cu 232.098 197.395 -11.4721 1
Cu 230.914 196.116 -11.4721 1
Cu 229.816 194.769 -11.4721 1
Cu 228.81 193.358 -11.4721 1
Cu 227.898 191.89 -11.4721 1
Cu 227.085 190.37 -11.4721 1
Cu 226.374 188.805 -11.4721 1
Cu 225.767 187.201 -11.4721 1
Cu 225.268 185.563 -11.4721 1
Cu 224.877 183.898 -11.4721 1
Cu 224.825 182.214 -11.4721 1
Cu 224.825 180.516 -11.4721 1
Cu 224.825 178.811 -11.4721 1
Cu 224.825 177.107 -11.4721 1
Cu 224.825 175.409 -11.4721 1
Cu 224.877 173.724 -11.4721 1
Cu 225.268 172.06 -11.4721 1
Cu 225.767 170.422 -11.4721 1
Cu 226.374 168.818 -11.4721 1
Cu 227.085 167.252 -11.4721 1
Cu 227.898 165.733 -11.4721 1
Cu 228.81 164.265 -11.4721 1
Cu 229.816 162.854 -11.4721 1
Cu 230.914 161.507 -11.4721 1
Cu 232.098 160.227 -11.4721 1
Cu 233.364 159.021 -11.4721 1
Cu 234.708 157.894 -11.4721 1
Cu 236.123 156.848 -11.4721 1
Cu 237.604 155.89 -11.4721 1
Cu 239.145 155.022 -11.4721 1
Cu 240.741 154.247 -11.4721 1
Cu 242.384 153.57 -11.4721 1
Cu 244.069 152.992 -11.4721 1
Cu 245.789 152.516 -11.4721 1
Cu 247.536 152.206 -11.4721 1
Cu 249.305 152.206 -11.4721 1
Cu 251.088 152.206 -11.4721 1
Cu 252.878 152.206 -11.4721 1
Cu 254.667 152.206 -11.4721 1
Cu 256.45 152.206 -11.4721 1
Cu 258.219 152.206 -11.4721 1
Cu 259.966 152.516 -11.4721 1
Cu 261.686 152.992 -11.4721 1
Cu 263.371 153.57 -11.4721 1
Cu 265.014 154.247 -11.4721 1
Cu 266.61 155.022 -11.4721 1
Cu 268.151 155.89 -11.4721 1
Cu 269.633 156.848 -11.4721 1
Cu 271.047 157.894 -11.4721 1
Cu 272.391 159.021 -11.4721 1
Cu 273.657 160.227 -11.4721 1
Cu 274.841 161.507 -11.4721 1
Cu 275.939 162.854 -11.4721 1
Cu 276.945 164.265 -11.4721 1
Cu 277.857 165.733 -11.4721 1
Cu 278.67 167.252 -11.4721 1
Cu 279.381 168.818 -11.4721 1
Cu 279.988 170.422 -11.4721 1
Cu 280.487 172.06 -11.4721 1
Cu 280.878 173.724 -11.4721 1
Cu 280.93 175.409 -11.4721 1
Cu 280.93 177.107 -11.4721 1
Cu 280.93 178.811 -11.4721 1
Cu 282.269 178.811 -11.8934 1
Cu 282.269 180.597 -11.8934 1
Cu 282.269 182.376 -11.8934 1
Cu 282.214 184.141 -11.8934 1
Cu 281.805 185.885 -11.8934 1
Cu 281.282 187.601 -11.8934 1
Cu 280.646 189.282 -11.8934 1
Cu 279.901 190.922 -11.8934 1
Cu 279.049 192.514 -11.8934 1
Cu 278.094 194.052 -11.8934 1
Cu 277.04 195.53 -11.8934 1
Cu 275.89 196.942 -11.8934 1
Cu 274.649 198.283 -11.8934 1
Cu 273.322 199.546 -11.8934 1
Cu 271.915 200.728 -11.8934 1
Cu 270.432 201.823 -11.8934 1
Cu 268.881 202.827 -11.8934 1
Cu 267.266 203.737 -11.8934 1
Cu 265.594 204.548 -11.8934 1
Cu 263.872 205.258 -11.8934 1
Cu 262.107 205.863 -11.8934 1
Cu 260.305 206.362 -11.8934 1
Cu 258.474 206.686 -11.8934 1
Cu 256.621 206.686 -11.8934 1
Cu 254.753 206.686 -11.8934 1
Cu 252.878 206.686 -11.8934 1
Cu 251.002 206.686 -11.8934 1
Cu 249.134 206.686 -11.8934 1
Cu 247.281 206.686 -11.8934 1
Cu 245.45 206.362 -11.8934 1
Cu 243.648 205.863 -11.8934 1
Cu 241.883 205.258 -11.8934 1
Cu 240.161 204.548 -11.8934 1
Cu 238.489 203.737 -11.8934 1
Cu 236.875 202.827 -11.8934 1
Cu 235.323 201.823 -11.8934 1
Cu 233.84 200.728 -11.8934 1
Cu 232.433 199.546 -11.8934 1
Cu 231.106 198.283 -11.8934 1
Cu 229.865 196.942 -11.8934 1
Cu 228.715 195.53 -11.8934 1
Cu 227.661 194.052 -11.8934 1
Cu 226.706 192.514 -11.8934 1
Cu 225.854 190.922 -11.8934 1
Cu 225.109 189.282 -11.8934 1
Cu 224.473 187.601 -11.8934 1
Cu 223.95 185.885 -11.8934 1
Cu 223.541 184.141 -11.8934 1
Cu 223.486 182.376 -11.8934 1
Cu 223.486 180.597 -11.8934 1
Cu 223.486 178.811 -11.8934 1
Cu 223.486 177.025 -11.8934 1
Cu 223.486 175.246 -11.8934 1
Cu 223.541 173.482 -11.8934 1
Cu 223.95 171.738 -11.8934 1
Cu 224.473 170.022 -11.8934 1
Cu 225.109 168.341 -11.8934 1
Cu 225.854 166.701 -11.8934 1
Cu 226.706 165.108 -11.8934 1
Cu 227.661 163.57 -11.8934 1
Cu 228.715 162.093 -11.8934 1
Cu 229.865 160.681 -11.8934 1
Cu 231.106 159.34 -11.8934 1
Cu 232.433 158.077 -11.8934 1
Cu 233.84 156.895 -11.8934 1
Cu 235.323 155.8 -11.8934 1
Cu 236.875 154.796 -11.8934 1
Cu 238.489 153.886 -11.8934 1
Cu 240.161 153.075 -11.8934 1
Cu 241.883 152.365 -11.8934 1
Cu 243.648 151.76 -11.8934 1
Cu 245.45 151.261 -11.8934 1
Cu 247.281 150.936 -11.8934 1
Cu 249.134 150.936 -11.8934 1
Cu 251.002 150.936 -11.8934 1
Cu 252.878 150.936 -11.8934 1
Cu 254.753 150.936 -11.8934 1
Cu 256.621 150.936 -11.8934 1
Cu 258.474 150.936 -11.8934 1
Cu 260.305 151.261 -11.8934 1
Cu 262.107 151.76 -11.8934 1
Cu 263.872 152.365 -11.8934 1
Cu 265.594 153.075 -11.8934 1
Cu 267.266 153.886 -11.8934 1
Cu 268.881 154.796 -11.8934 1
Cu 270.432 155.8 -11.8934 1
Cu 271.915 156.895 -11.8934 1
Cu 273.322 158.077 -11.8934 1
Cu 274.649 159.34 -11.8934 1
Cu 275.89 160.681 -11.8934 1
Cu 277.04 162.093 -11.8934 1
Cu 278.094 163.57 -11.8934 1
Cu 279.049 165.108 -11.8934 1
Cu 279.901 166.701 -11.8934 1
Cu 280.646 168.341 -11.8934 1
Cu 281.282 170.022 -11.8934 1
Cu 281.805 171.738 -11.8934 1
Cu 282.214 173.482 -11.8934 1
Cu 282.269 175.246 -11.8934 1
Cu 282.269 177.025 -11.8934 1
Cu 282.269 178.811 -11.8934 1
Cu 283.795 178.811 -12.3161 1
Cu 283.795 180.69 -12.3161 1
Cu 283.795 182.561 -12.3161 1
Cu 283.738 184.418 -12.3161 1
Cu 283.307 186.252 -12.3161 1
Cu 282.757 188.057 -12.3161 1
Cu 282.088 189.826 -12.3161 1
Cu 281.304 191.551 -12.3161 1
Cu 280.408 193.226 -12.3161 1
Cu 279.403 194.844 -12.3161 1
Cu 278.294 196.398 -12.3161 1
Cu 277.084 197.884 -12.3161 1
Cu 275.779 199.293 -12.3161 1
Cu 274.384 200.623 -12.3161 1
Cu 272.903 201.866 -12.3161 1
Cu 271.344 203.018 -12.3161 1
Cu 269.711 204.074 -12.3161 1
Cu 268.013 205.031 -12.3161 1
Cu 266.254 205.884 -12.3161 1
Cu 264.443 206.631 -12.3161 1
Cu 262.586 207.268 -12.3161 1
Cu 260.691 207.792 -12.3161 1
Cu 258.764 208.134 -12.3161 1
Cu 256.815 208.134 -12.3161 1
Cu 254.85 208.134 -12.3161 1
Cu 252.878 208.134 -12.3161 1
Cu 250.905 208.134 -12.3161 1
Cu 248.94 208.134 -12.3161 1
Cu 246.991 208.134 -12.3161 1
Cu 245.065 207.792 -12.3161 1
Cu 243.169 207.268 -12.3161 1
Cu 241.312 206.631 -12.3161 1
Cu 239.501 205.884 -12.3161 1
Cu 237.742 205.031 -12.3161 1
Cu 236.044 204.074 -12.3161 1
Cu 234.411 203.018 -12.3161 1
Cu 232.852 201.866 -12.3161 1
Cu 231.371 200.623 -12.3161 1
Cu 229.976 199.293 -12.3161 1
Cu 228.671 197.884 -12.3161 1
Cu 227.461 196.398 -12.3161 1
Cu 226.352 194.844 -12.3161 1
Cu 225.347 193.226 -12.3161 1
Cu 224.451 191.551 -12.3161 1
Cu 223.667 189.826 -12.3161 1
Cu 222.998 188.057 -12.3161 1
Cu 222.448 186.252 -12.3161 1
Cu 222.017 184.418 -12.3161 1
Cu 221.96 182.561 -12.3161 1
Cu 221.96 180.69 -12.3161 1
Cu 221.96 178.811 -12.3161 1
Cu 221.96 176.933 -12.3161 1
Cu 221.96 175.061 -12.3161 1
Cu 222.017 173.205 -12.3161 1
Cu 222.448 171.37 -12.3161 1
Cu 222.998 169.565 -12.3161 1
Cu 223.667 167.797 -12.3161 1
Cu 224.451 166.072 -12.3161 1
Cu 225.347 164.397 -12.3161 1
Cu 226.352 162.779 -12.3161 1
Cu 227.461 161.224 -12.3161 1
Cu 228.671 159.739 -12.3161 1
Cu 229.976 158.329 -12.3161 1
Cu 231.371 157 -12.3161 1
Cu 232.852 155.757 -12.3161 1
Cu 234.411 154.605 -12.3161 1
Cu 236.044 153.549 -12.3161 1
Cu 237.742 152.592 -12.3161 1
Cu 239.501 151.738 -12.3161 1
Cu 241.312 150.992 -12.3161 1
Cu 243.169 150.355 -12.3161 1
Cu 245.065 149.831 -12.3161 1
Cu 246.991 149.489 -12.3161 1
Cu 248.94 149.489 -12.3161 1
Cu 250.905 149.489 -12.3161 1
Cu 252.878 149.489 -12.3161 1
Cu 254.85 149.489 -12.3161 1
Cu 256.815 149.489 -12.3161 1
Cu 258.764 149.489 -12.3161 1
Cu 260.691 149.831 -12.3161 1
Cu 262.586 150.355 -12.3161 1
Cu 264.443 150.992 -12.3161 1
Cu 266.254 151.738 -12.3161 1
Cu 268.013 152.592 -12.3161 1
Cu 269.711 153.549 -12.3161 1
Cu 271.344 154.605 -12.3161 1
Cu 272.903 155.757 -12.3161 1
Cu 274.384 157 -12.3161 1
Cu 275.779 158.329 -12.3161 1
Cu 277.084 159.739 -12.3161 1
Cu 278.294 161.224 -12.3161 1
Cu 279.403 162.779 -12.3161 1
Cu 280.408 164.397 -12.3161 1
Cu 281.304 166.072 -12.3161 1
Cu 282.088 167.797 -12.3161 1
Cu 282.757 169.565 -12.3161 1
Cu 283.307 171.37 -12.3161 1
Cu 283.738 173.205 -12.3161 1
Cu 283.795 175.061 -12.3161 1
Cu 283.795 176.933 -12.3161 1
Cu 283.795 178.811 -12.3161 1
Cu 285.578 178.811 -12.7401 1
Cu 285.578 180.798 -12.7401 1
Cu 285.578 182.778 -12.7401 1
Cu 285.517 184.741 -12.7401 1
Cu 285.062 186.681 -12.7401 1
Cu 284.479 188.591 -12.7401 1
Cu 283.772 190.461 -12.7401 1
Cu 282.943 192.286 -12.7401 1
Cu 281.996 194.057 -12.7401 1
Cu 280.933 195.768 -12.7401 1
Cu 279.76 197.412 -12.7401 1
Cu 278.48 198.983 -12.7401 1
Cu 277.1 200.474 -12.7401 1
Cu 275.624 201.88 -12.7401 1
Cu 274.058 203.195 -12.7401 1
Cu 272.409 204.413 -12.7401 1
Cu 270.682 205.531 -12.7401 1
Cu 268.885 206.543 -12.7401 1
Cu 267.025 207.445 -12.7401 1
Cu 265.11 208.235 -12.7401 1
Cu 263.146 208.908 -12.7401 1
Cu 261.141 209.463 -12.7401 1
Cu 259.104 209.824 -12.7401 1
Cu 257.042 209.824 -12.7401 1
Cu 254.964 209.824 -12.7401 1
Cu 252.878 209.824 -12.7401 1
Cu 250.791 209.824 -12.7401 1
Cu 248.713 209.824 -12.7401 1
Cu 246.651 209.824 -12.7401 1
Cu 244.614 209.463 -12.7401 1
Cu 242.609 208.908 -12.7401 1
Cu 240.645 208.235 -12.7401 1
Cu 238.73 207.445 -12.7401 1
Cu 236.87 206.543 -12.7401 1
Cu 235.073 205.531 -12.7401 1
Cu 233.346 204.413 -12.7401 1
Cu 231.697 203.195 -12.7401 1
Cu 230.131 201.88 -12.7401 1
Cu 228.655 200.474 -12.7401 1
Cu 227.275 198.983 -12.7401 1
Cu 225.995 197.412 -12.7401 1
Cu 224.822 195.768 -12.7401 1
Cu 223.759 194.057 -12.7401 1
Cu 222.812 192.286 -12.7401 1
Cu 221.983 190.461 -12.7401 1
Cu 221.276 188.591 -12.7401 1
Cu 220.693 186.681 -12.7401 1
Cu 220.238 184.741 -12.7401 1
Cu 220.177 182.778 -12.7401 1
Cu 220.177 180.798 -12.7401 1
Cu 220.177 178.811 -12.7401 1
Cu 220.177 176.824 -12.7401 1
Cu 220.177 174.845 -12.7401 1
Cu 220.238 172.882 -12.7401 1
Cu 220.693 170.941 -12.7401 1
Cu 221.276 169.032 -12.7401 1
Cu 221.983 167.162 -12.7401 1
Cu 222.812 165.337 -12.7401 1
Cu 223.759 163.566 -12.7401 1
Cu 224.822 161.855 -12.7401 1
Cu 225.995 160.21 -12.7401 1
Cu 227.275 158.64 -12.7401 1
Cu 228.655 157.148 -12.7401 1
Cu 230.131 155.743 -12.7401 1
Cu 231.697 154.428 -12.7401 1
Cu 233.346 153.209 -12.7401 1
Cu 235.073 152.092 -12.7401 1
Cu 236.87 151.08 -12.7401 1
Cu 238.73 150.177 -12.7401 1
Cu 240.645 149.388 -12.7401 1
Cu 242.609 148.714 -12.7401 1
Cu 244.614 148.16 -12.7401 1
Cu 246.651 147.798 -12.7401 1
Cu 248.713 147.798 -12.7401 1
Cu 250.791 147.798 -12.7401 1
Cu 252.878 147.798 -12.7401 1
Cu 254.964 147.798 -12.7401 1
Cu 257.042 147.798 -12.7401 1
Cu 259.104 147.798 -12.7401 1
Cu 261.141 148.16 -12.7401 1
Cu 263.146 148.714 -12.7401 1
Cu 265.11 149.388 -12.7401 1
Cu 267.025 150.177 -12.7401 1
Cu 268.885 151.08 -12.7401 1
Cu 270.682 152.092 -12.7401 1
Cu 272.409 153.209 -12.7401 1
Cu 274.058 154.428 -12.7401 1
Cu 275.624 155.743 -12.7401 1
Cu 277.1 157.148 -12.7401 1
Cu 278.48 158.64 -12.7401 1
Cu 279.76 160.21 -12.7401 1
Cu 280.933 161.855 -12.7401 1
Cu 281.996 163.566 -12.7401 1
Cu 282.943 165.337 -12.7401 1
Cu 283.772 167.162 -12.7401 1
Cu 284.479 169.032 -12.7401 1
Cu 285.062 170.941 -12.7401 1
Cu 285.517 172.882 -12.7401 1
Cu 285.578 174.845 -12.7401 1
Cu 285.578 176.824 -12.7401 1
Cu 285.578 178.811 -12.7401 1
Cu 287.753 178.811 -13.1655 1
Cu 287.753 180.931 -13.1655 1
Cu 287.753 183.041 -13.1655 1
Cu 287.687 185.136 -13.1655 1
Cu 287.202 187.205 -13.1655 1
Cu 286.581 189.241 -13.1655 1
Cu 285.826 191.236 -13.1655 1
Cu 284.942 193.181 -13.1655 1
Cu 283.932 195.071 -13.1655 1
Cu 282.798 196.896 -13.1655 1
Cu 281.547 198.649 -13.1655 1
Cu 280.183 200.324 -13.1655 1
Cu 278.71 201.915 -13.1655 1
Cu 277.136 203.414 -13.1655 1
Cu 275.466 204.816 -13.1655 1
Cu 273.707 206.116 -13.1655 1
Cu 271.866 207.307 -13.1655 1
Cu 269.95 208.387 -13.1655 1
Cu 267.966 209.349 -13.1655 1
Cu 265.923 210.191 -13.1655 1
Cu 263.828 210.91 -13.1655 1
Cu 261.69 211.501 -13.1655 1
Cu 259.518 211.886 -13.1655 1
Cu 257.319 211.886 -13.1655 1
Cu 255.103 211.886 -13.1655 1
Cu 252.878 211.886 -13.1655 1
Cu 250.652 211.886 -13.1655 1
Cu 248.436 211.886 -13.1655 1
Cu 246.237 211.886 -13.1655 1
Cu 244.065 211.501 -13.1655 1
Cu 241.927 210.91 -13.1655 1
Cu 239.832 210.191 -13.1655 1
Cu 237.789 209.349 -13.1655 1
Cu 235.805 208.387 -13.1655 1
Cu 233.889 207.307 -13.1655 1
Cu 232.048 206.116 -13.1655 1
Cu 230.289 204.816 -13.1655 1
Cu 228.619 203.414 -13.1655 1
Cu 227.045 201.915 -13.1655 1
Cu 225.572 200.324 -13.1655 1
Cu 224.208 198.649 -13.1655 1
Cu 222.957 196.896 -13.1655 1
Cu 221.823 195.071 -13.1655 1
Cu 220.813 193.181 -13.1655 1
Cu 219.929 191.236 -13.1655 1
Cu 219.174 189.241 -13.1655 1
Cu 218.553 187.205 -13.1655 1
Cu 218.068 185.136 -13.1655 1
Cu 218.002 183.041 -13.1655 1
Cu 218.002 180.931 -13.1655 1
Cu 218.002 178.811 -13.1655 1
Cu 218.002 176.692 -13.1655 1
Cu 218.002 174.581 -13.1655 1
Cu 218.068 172.487 -13.1655 1
Cu 218.553 170.418 -13.1655 1
Cu 219.174 168.382 -13.1655 1
Cu 219.929 166.387 -13.1655 1
Cu 220.813 164.441 -13.1655 1
Cu 221.823 162.552 -13.1655 1
Cu 222.957 160.727 -13.1655 1
Cu 224.208 158.974 -13.1655 1
Cu 225.572 157.298 -13.1655 1
Cu 227.045 155.708 -13.1655 1
Cu 228.619 154.209 -13.1655 1
Cu 230.289 152.807 -13.1655 1
Cu 232.048 151.507 -13.1655 1
Cu 233.889 150.315 -13.1655 1
Cu 235.805 149.236 -13.1655 1
Cu 237.789 148.273 -13.1655 1
Cu 239.832 147.431 -13.1655 1
Cu 241.927 146.713 -13.1655 1
Cu 244.065 146.122 -13.1655 1
Cu 246.237 145.736 -13.1655 1
Cu 248.436 145.736 -13.1655 1
Cu 250.652 145.736 -13.1655 1
Cu 252.878 145.736 -13.1655 1
Cu 255.103 145.736 -13.1655 1
Cu 257.319 145.736 -13.1655 1
Cu 259.518 145.736 -13.1655 1
Cu 261.69 146.122 -13.1655 1
Cu 263.828 146.713 -13.1655 1
Cu 265.923 147.431 -13.1655 1
Cu 267.966 148.273 -13.1655 1
Cu 269.95 149.236 -13.1655 1
Cu 271.866 150.315 -13.1655 1
Cu 273.707 151.507 -13.1655 1
Cu 275.466 152.807 -13.1655 1
Cu 277.136 154.209 -13.1655 1
Cu 278.71 155.708 -13.1655 1
Cu 280.183 157.298 -13.1655 1
Cu 281.547 158.974 -13.1655 1
Cu 282.798 160.727 -13.1655 1
Cu 283.932 162.552 -13.1655 1
Cu 284.942 164.441 -13.1655 1
Cu 285.826 166.387 -13.1655 1
Cu 286.581 168.382 -13.1655 1
Cu 287.202 170.418 -13.1655 1
Cu 287.687 172.487 -13.1655 1
Cu 287.753 174.581 -13.1655 1
Cu 287.753 176.692 -13.1655 1
Cu 287.753 178.811 -13.1655 1
Cu 290.664 178.811 -13.592 1
Cu 290.664 181.107 -13.592 1
Cu 290.664 183.395 -13.592 1
Cu 290.593 185.663 -13.592 1
Cu 290.067 187.905 -13.592 1
Cu 289.394 190.111 -13.592 1
Cu 288.577 192.273 -13.592 1
Cu 287.619 194.381 -13.592 1
Cu 286.524 196.428 -13.592 1
Cu 285.296 198.405 -13.592 1
Cu 283.94 200.305 -13.592 1
Cu 282.462 202.12 -13.592 1
Cu 280.867 203.843 -13.592 1
Cu 279.161 205.468 -13.592 1
Cu 277.352 206.987 -13.592 1
Cu 275.446 208.395 -13.592 1
Cu 273.451 209.686 -13.592 1
Cu 271.375 210.856 -13.592 1
Cu 269.226 211.899 -13.592 1
Cu 267.012 212.811 -13.592 1
Cu 264.742 213.589 -13.592 1
Cu 262.426 214.23 -13.592 1
Cu 260.072 214.647 -13.592 1
Cu 257.69 214.647 -13.592 1
Cu 255.288 214.647 -13.592 1
Cu 252.878 214.647 -13.592 1
Cu 250.467 214.647 -13.592 1
Cu 248.065 214.647 -13.592 1
Cu 245.683 214.647 -13.592 1
Cu 243.329 214.23 -13.592 1
Cu 241.013 213.589 -13.592 1
Cu 238.743 212.811 -13.592 1
Cu 236.529 211.899 -13.592 1
Cu 234.38 210.856 -13.592 1
Cu 232.304 209.686 -13.592 1
Cu 230.309 208.395 -13.592 1
Cu 228.403 206.987 -13.592 1
Cu 226.594 205.468 -13.592 1
Cu 224.888 203.843 -13.592 1
Cu 223.293 202.12 -13.592 1
Cu 221.815 200.305 -13.592 1
Cu 220.459 198.405 -13.592 1
Cu 219.231 196.428 -13.592 1
Cu 218.136 194.381 -13.592 1
Cu 217.178 192.273 -13.592 1
Cu 216.361 190.111 -13.592 1
Cu 215.688 187.905 -13.592 1
Cu 215.162 185.663 -13.592 1
Cu 215.091 183.395 -13.592 1
Cu 215.091 181.107 -13.592 1
Cu 215.091 178.811 -13.592 1
Cu 215.091 176.515 -13.592 1
Cu 215.091 174.228 -13.592 1
Cu 215.162 171.959 -13.592 1
Cu 215.688 169.717 -13.592 1
Cu 216.361 167.511 -13.592 1
Cu 217.178 165.35 -13.592 1
Cu 218.136 163.242 -13.592 1
Cu 219.231 161.195 -13.592 1
Cu 220.459 159.218 -13.592 1
Cu 221.815 157.318 -13.592 1
Cu 223.293 155.502 -13.592 1
Cu 224.888 153.779 -13.592 1
Cu 226.594 152.155 -13.592 1
Cu 228.403 150.636 -13.592 1
Cu 230.309 149.228 -13.592 1
Cu 232.304 147.937 -13.592 1
Cu 234.38 146.767 -13.592 1
Cu 236.529 145.724 -13.592 1
Cu 238.743 144.812 -13.592 1
Cu 241.013 144.034 -13.592 1
Cu 243.329 143.393 -13.592 1
Cu 245.683 142.975 -13.592 1
Cu 248.065 142.975 -13.592 1
Cu 250.467 142.975 -13.592 1
Cu 252.878 142.975 -13.592 1
Cu 255.288 142.975 -13.592 1
Cu 257.69 142.975 -13.592 1
Cu 260.072 142.975 -13.592 1
Cu 262.426 143.393 -13.592 1
Cu 264.742 144.034 -13.592 1
Cu 267.012 144.812 -13.592 1
Cu 269.226 145.724 -13.592 1
Cu 271.375 146.767 -13.592 1
Cu 273.451 147.937 -13.592 1
Cu 275.446 149.228 -13.592 1
Cu 277.352 150.636 -13.592 1
Cu 279.161 152.155 -13.592 1
Cu 280.867 153.779 -13.592 1
Cu 282.462 155.502 -13.592 1
Cu 283.94 157.318 -13.592 1
Cu 285.296 159.218 -13.592 1
Cu 286.524 161.195 -13.592 1
Cu 287.619 163.242 -13.592 1
Cu 288.577 165.35 -13.592 1
Cu 289.394 167.511 -13.592 1
Cu 290.067 169.717 -13.592 1
Cu 290.593 171.959 -13.592 1
Cu 290.664 174.228 -13.592 1
Cu 290.664 176.515 -13.592 1
Cu 290.664 178.811 -13.592 1
Cu 268.378 178.811 20.2302 1
Cu 268.378 179.753 20.2302 1
Cu 268.378 180.691 20.2302 1
Cu 268.349 181.622 20.2302 1
Cu 268.133 182.542 20.2302 1
Cu 267.857 183.447 20.2302 1
Cu 267.521 184.333 20.2302 1
Cu 267.129 185.198 20.2302 1
Cu 266.679 186.038 20.2302 1
Cu 266.176 186.849 20.2302 1
Cu 265.62 187.628 20.2302 1
Cu 265.013 188.373 20.2302 1
Cu 264.359 189.08 20.2302 1
Cu 263.659 189.746 20.2302 1
Cu 262.917 190.369 20.2302 1
Cu 262.135 190.947 20.2302 1
Cu 261.317 191.476 20.2302 1
Cu 260.465 191.956 20.2302 1
Cu 259.584 192.384 20.2302 1
Cu 258.675 192.758 20.2302 1
Cu 257.745 193.077 20.2302 1
Cu 256.794 193.34 20.2302 1
Cu 255.829 193.511 20.2302 1
Cu 254.852 193.511 20.2302 1
Cu 253.866 193.511 20.2302 1
Cu 252.878 193.511 20.2302 1
Cu 251.889 193.511 20.2302 1
Cu 250.904 193.511 20.2302 1
Cu 249.926 193.511 20.2302 1
Cu 248.961 193.34 20.2302 1
Cu 248.01 193.077 20.2302 1
Cu 247.08 192.758 20.2302 1
Cu 246.171 192.384 20.2302 1
Cu 245.29 191.956 20.2302 1
Cu 244.438 191.476 20.2302 1
Cu 243.62 190.947 20.2302 1
Cu 242.838 190.369 20.2302 1
Cu 242.096 189.746 20.2302 1
Cu 241.396 189.08 20.2302 1
Cu 240.742 188.373 20.2302 1
Cu 240.135 187.628 20.2302 1
Cu 239.579 186.849 20.2302 1
Cu 239.076 186.038 20.2302 1
Cu 238.626 185.198 20.2302 1
Cu 238.234 184.333 20.2302 1
Cu 237.898 183.447 20.2302 1
Cu 237.622 182.542 20.2302 1
Cu 237.406 181.622 20.2302 1
Cu 237.378 180.691 20.2302 1
Cu 237.378 179.753 20.2302 1
Cu 237.378 178.811 20.2302 1
Cu 237.378 177.87 20.2302 1
Cu 237.378 176.931 20.2302 1
Cu 237.406 176.001 20.2302 1
Cu 237.622 175.081 20.2302 1
Cu 237.898 174.176 20.2302 1
Cu 238.234 173.29 20.2302 1
Cu 238.626 172.425 20.2302 1
Cu 239.076 171.585 20.2302 1
Cu 239.579 170.774 20.2302 1
Cu 240.135 169.995 20.2302 1
Cu 240.742 169.25 20.2302 1
Cu 241.396 168.543 20.2302 1
Cu 242.096 167.877 20.2302 1
Cu 242.838 167.254 20.2302 1
Cu 243.62 166.676 20.2302 1
Cu 244.438 166.146 20.2302 1
Cu 245.29 165.667 20.2302 1
Cu 246.171 165.239 20.2302 1
Cu 247.08 164.865 20.2302 1
Cu 248.01 164.546 20.2302 1
Cu 248.961 164.283 20.2302 1
Cu 249.926 164.111 20.2302 1
Cu 250.904 164.111 20.2302 1
Cu 251.889 164.111 20.2302 1
Cu 252.878 164.111 20.2302 1
Cu 253.866 164.111 20.2302 1
Cu 254.852 164.111 20.2302 1
Cu 255.829 164.111 20.2302 1
Cu 256.794 164.283 20.2302 1
Cu 257.745 164.546 20.2302 1
Cu 258.675 164.865 20.2302 1
Cu 259.584 165.239 20.2302 1
Cu 260.465 165.667 20.2302 1
Cu 261.317 166.146 20.2302 1
Cu 262.135 166.676 20.2302 1
Cu 262.917 167.254 20.2302 1
Cu 263.659 167.877 20.2302 1
Cu 264.359 168.543 20.2302 1
Cu 265.013 169.25 20.2302 1
Cu 265.62 169.995 20.2302 1
Cu 266.176 170.774 20.2302 1
Cu 266.679 171.585 20.2302 1
Cu 267.129 172.425 20.2302 1
Cu 267.521 173.29 20.2302 1
Cu 267.857 174.176 20.2302 1
Cu 268.133 175.081 20.2302 1
Cu 268.349 176.001 20.2302 1
Cu 268.378 176.931 20.2302 1
Cu 268.378 177.87 20.2302 1
Cu 268.378 178.811 20.2302 1
Cu 268.066 178.811 23.3727 1
Cu 268.066 179.734 23.3727 1
Cu 268.066 180.654 23.3727 1
Cu 268.037 181.566 23.3727 1
Cu 267.826 182.467 23.3727 1
Cu 267.555 183.353 23.3727 1
Cu 267.227 184.222 23.3727 1
Cu 266.842 185.07 23.3727 1
Cu 266.402 185.892 23.3727 1
Cu 265.908 186.687 23.3727 1
Cu 265.363 187.451 23.3727 1
Cu 264.769 188.181 23.3727 1
Cu 264.128 188.873 23.3727 1
Cu 263.442 189.526 23.3727 1
Cu 262.715 190.137 23.3727 1
Cu 261.949 190.703 23.3727 1
Cu 261.147 191.222 23.3727 1
Cu 260.313 191.692 23.3727 1
Cu 259.449 192.111 23.3727 1
Cu 258.559 192.478 23.3727 1
Cu 257.647 192.79 23.3727 1
Cu 256.716 193.048 23.3727 1
Cu 255.769 193.216 23.3727 1
Cu 254.812 193.216 23.3727 1
Cu 253.847 193.216 23.3727 1
Cu 252.878 193.216 23.3727 1
Cu 251.908 193.216 23.3727 1
Cu 250.943 193.216 23.3727 1
Cu 249.986 193.216 23.3727 1
Cu 249.039 193.048 23.3727 1
Cu 248.108 192.79 23.3727 1
Cu 247.196 192.478 23.3727 1
Cu 246.306 192.111 23.3727 1
Cu 245.442 191.692 23.3727 1
Cu 244.608 191.222 23.3727 1
Cu 243.806 190.703 23.3727 1
Cu 243.04 190.137 23.3727 1
Cu 242.313 189.526 23.3727 1
Cu 241.627 188.873 23.3727 1
Cu 240.986 188.181 23.3727 1
Cu 240.392 187.451 23.3727 1
Cu 239.847 186.687 23.3727 1
Cu 239.353 185.892 23.3727 1
Cu 238.913 185.07 23.3727 1
Cu 238.528 184.222 23.3727 1
Cu 238.2 183.353 23.3727 1
Cu 237.929 182.467 23.3727 1
Cu 237.718 181.566 23.3727 1
Cu 237.689 180.654 23.3727 1
Cu 237.689 179.734 23.3727 1
Cu 237.689 178.811 23.3727 1
Cu 237.689 177.888 23.3727 1
Cu 237.689 176.969 23.3727 1
Cu 237.718 176.057 23.3727 1
Cu 237.929 175.156 23.3727 1
Cu 238.2 174.269 23.3727 1
Cu 238.528 173.401 23.3727 1
Cu 238.913 172.553 23.3727 1
Cu 239.353 171.73 23.3727 1
Cu 239.847 170.936 23.3727 1
Cu 240.392 170.172 23.3727 1
Cu 240.986 169.442 23.3727 1
Cu 241.627 168.75 23.3727 1
Cu 242.313 168.097 23.3727 1
Cu 243.04 167.486 23.3727 1
Cu 243.806 166.92 23.3727 1
Cu 244.608 166.401 23.3727 1
Cu 245.442 165.931 23.3727 1
Cu 246.306 165.512 23.3727 1
Cu 247.196 165.145 23.3727 1
Cu 248.108 164.832 23.3727 1
Cu 249.039 164.575 23.3727 1
Cu 249.986 164.407 23.3727 1
Cu 250.943 164.407 23.3727 1
Cu 251.908 164.407 23.3727 1
Cu 252.878 164.407 23.3727 1
Cu 253.847 164.407 23.3727 1
Cu 254.812 164.407 23.3727 1
Cu 255.769 164.407 23.3727 1
Cu 256.716 164.575 23.3727 1
Cu 257.647 164.832 23.3727 1
Cu 258.559 165.145 23.3727 1
Cu 259.449 165.512 23.3727 1
Cu 260.313 165.931 23.3727 1
Cu 261.147 166.401 23.3727 1
Cu 261.949 166.92 23.3727 1
Cu 262.715 167.486 23.3727 1
Cu 263.442 168.097 23.3727 1
Cu 264.128 168.75 23.3727 1
Cu 264.769 169.442 23.3727 1
Cu 265.363 170.172 23.3727 1
Cu 265.908 170.936 23.3727 1
Cu 266.402 171.73 23.3727 1
Cu 266.842 172.553 23.3727 1
Cu 267.227 173.401 23.3727 1
Cu 267.555 174.269 23.3727 1
Cu 267.826 175.156 23.3727 1
Cu 268.037 176.057 23.3727 1
Cu 268.066 176.969 23.3727 1
Cu 268.066 177.888 23.3727 1
Cu 268.066 178.811 23.3727 1
Cu 267.541 178.811 25.3353 1
Cu 267.541 179.702 25.3353 1
Cu 267.541 180.59 25.3353 1
Cu 267.513 181.47 25.3353 1
Cu 267.309 182.34 25.3353 1
Cu 267.048 183.196 25.3353 1
Cu 266.731 184.035 25.3353 1
Cu 266.359 184.853 25.3353 1
Cu 265.934 185.648 25.3353 1
Cu 265.458 186.415 25.3353 1
Cu 264.932 187.152 25.3353 1
Cu 264.358 187.857 25.3353 1
Cu 263.739 188.525 25.3353 1
Cu 263.077 189.156 25.3353 1
Cu 262.375 189.745 25.3353 1
Cu 261.635 190.291 25.3353 1
Cu 260.861 190.793 25.3353 1
Cu 260.055 191.246 25.3353 1
Cu 259.221 191.651 25.3353 1
Cu 258.362 192.005 25.3353 1
Cu 257.482 192.307 25.3353 1
Cu 256.583 192.556 25.3353 1
Cu 255.669 192.718 25.3353 1
Cu 254.745 192.718 25.3353 1
Cu 253.813 192.718 25.3353 1
Cu 252.878 192.718 25.3353 1
Cu 251.942 192.718 25.3353 1
Cu 251.01 192.718 25.3353 1
Cu 250.086 192.718 25.3353 1
Cu 249.172 192.556 25.3353 1
Cu 248.273 192.307 25.3353 1
Cu 247.393 192.005 25.3353 1
Cu 246.534 191.651 25.3353 1
Cu 245.7 191.246 25.3353 1
Cu 244.894 190.793 25.3353 1
Cu 244.12 190.291 25.3353 1
Cu 243.38 189.745 25.3353 1
Cu 242.678 189.156 25.3353 1
Cu 242.016 188.525 25.3353 1
Cu 241.397 187.857 25.3353 1
Cu 240.823 187.152 25.3353 1
Cu 240.297 186.415 25.3353 1
Cu 239.821 185.648 25.3353 1
Cu 239.396 184.853 25.3353 1
Cu 239.024 184.035 25.3353 1
Cu 238.707 183.196 25.3353 1
Cu 238.446 182.34 25.3353 1
Cu 238.242 181.47 25.3353 1
Cu 238.214 180.59 25.3353 1
Cu 238.214 179.702 25.3353 1
Cu 238.214 178.811 25.3353 1
Cu 238.214 177.92 25.3353 1
Cu 238.214 177.033 25.3353 1
Cu 238.242 176.152 25.3353 1
Cu 238.446 175.282 25.3353 1
Cu 238.707 174.426 25.3353 1
Cu 239.024 173.588 25.3353 1
Cu 239.396 172.77 25.3353 1
Cu 239.821 171.975 25.3353 1
Cu 240.297 171.208 25.3353 1
Cu 240.823 170.471 25.3353 1
Cu 241.397 169.766 25.3353 1
Cu 242.016 169.098 25.3353 1
Cu 242.678 168.467 25.3353 1
Cu 243.38 167.878 25.3353 1
Cu 244.12 167.331 25.3353 1
Cu 244.894 166.83 25.3353 1
Cu 245.7 166.376 25.3353 1
Cu 246.534 165.972 25.3353 1
Cu 247.393 165.618 25.3353 1
Cu 248.273 165.316 25.3353 1
Cu 249.172 165.067 25.3353 1
Cu 250.086 164.905 25.3353 1
Cu 251.01 164.905 25.3353 1
Cu 251.942 164.905 25.3353 1
Cu 252.878 164.905 25.3353 1
Cu 253.813 164.905 25.3353 1
Cu 254.745 164.905 25.3353 1
Cu 255.669 164.905 25.3353 1
Cu 256.583 165.067 25.3353 1
Cu 257.482 165.316 25.3353 1
Cu 258.362 165.618 25.3353 1
Cu 259.221 165.972 25.3353 1
Cu 260.055 166.376 25.3353 1
Cu 260.861 166.83 25.3353 1
Cu 261.635 167.331 25.3353 1
Cu 262.375 167.878 25.3353 1
Cu 263.077 168.467 25.3353 1
Cu 263.739 169.098 25.3353 1
Cu 264.358 169.766 25.3353 1
Cu 264.932 170.471 25.3353 1
Cu 265.458 171.208 25.3353 1
Cu 265.934 171.975 25.3353 1
Cu 266.359 172.77 25.3353 1
Cu 266.731 173.588 25.3353 1
Cu 267.048 174.426 25.3353 1
Cu 267.309 175.282 25.3353 1
Cu 267.513 176.152 25.3353 1
Cu 267.541 177.033 25.3353 1
Cu 267.541 177.92 25.3353 1
Cu 267.541 178.811 25.3353 1
Cu 266.868 178.811 27.0108 1
Cu 266.868 179.662 27.0108 1
Cu 266.868 180.508 27.0108 1
Cu 266.841 181.348 27.0108 1
Cu 266.647 182.178 27.0108 1
Cu 266.397 182.995 27.0108 1
Cu 266.095 183.795 27.0108 1
Cu 265.74 184.576 27.0108 1
Cu 265.335 185.334 27.0108 1
Cu 264.88 186.066 27.0108 1
Cu 264.378 186.769 27.0108 1
Cu 263.831 187.441 27.0108 1
Cu 263.24 188.079 27.0108 1
Cu 262.609 188.681 27.0108 1
Cu 261.939 189.243 27.0108 1
Cu 261.233 189.764 27.0108 1
Cu 260.495 190.243 27.0108 1
Cu 259.726 190.676 27.0108 1
Cu 258.93 191.062 27.0108 1
Cu 258.111 191.399 27.0108 1
Cu 257.27 191.688 27.0108 1
Cu 256.413 191.925 27.0108 1
Cu 255.541 192.079 27.0108 1
Cu 254.659 192.079 27.0108 1
Cu 253.77 192.079 27.0108 1
Cu 252.878 192.079 27.0108 1
Cu 251.985 192.079 27.0108 1
Cu 251.096 192.079 27.0108 1
Cu 250.214 192.079 27.0108 1
Cu 249.342 191.925 27.0108 1
Cu 248.485 191.688 27.0108 1
Cu 247.644 191.399 27.0108 1
Cu 246.825 191.062 27.0108 1
Cu 246.029 190.676 27.0108 1
Cu 245.26 190.243 27.0108 1
Cu 244.522 189.764 27.0108 1
Cu 243.816 189.243 27.0108 1
Cu 243.146 188.681 27.0108 1
Cu 242.515 188.079 27.0108 1
Cu 241.924 187.441 27.0108 1
Cu 241.377 186.769 27.0108 1
Cu 240.875 186.066 27.0108 1
Cu 240.42 185.334 27.0108 1
Cu 240.015 184.576 27.0108 1
Cu 239.66 183.795 27.0108 1
Cu 239.358 182.995 27.0108 1
Cu 239.108 182.178 27.0108 1
Cu 238.914 181.348 27.0108 1
Cu 238.887 180.508 27.0108 1
Cu 238.887 179.662 27.0108 1
Cu 238.887 178.811 27.0108 1
Cu 238.887 177.961 27.0108 1
Cu 238.887 177.115 27.0108 1
Cu 238.914 176.274 27.0108 1
Cu 239.108 175.444 27.0108 1
Cu 239.358 174.628 27.0108 1
Cu 239.66 173.827 27.0108 1
Cu 240.015 173.047 27.0108 1
Cu 240.42 172.289 27.0108 1
Cu 240.875 171.557 27.0108 1
Cu 241.377 170.854 27.0108 1
Cu 241.924 170.181 27.0108 1
Cu 242.515 169.543 27.0108 1
Cu 243.146 168.942 27.0108 1
Cu 243.816 168.38 27.0108 1
Cu 244.522 167.858 27.0108 1
Cu 245.26 167.38 27.0108 1
Cu 246.029 166.947 27.0108 1
Cu 246.825 166.561 27.0108 1
Cu 247.644 166.223 27.0108 1
Cu 248.485 165.935 27.0108 1
Cu 249.342 165.698 27.0108 1
Cu 250.214 165.543 27.0108 1
Cu 251.096 165.543 27.0108 1
Cu 251.985 165.543 27.0108 1
Cu 252.878 165.543 27.0108 1
Cu 253.77 165.543 27.0108 1
Cu 254.659 165.543 27.0108 1
Cu 255.541 165.543 27.0108 1
Cu 256.413 165.698 27.0108 1
Cu 257.27 165.935 27.0108 1
Cu 258.111 166.223 27.0108 1
Cu 258.93 166.561 27.0108 1
Cu 259.726 166.947 27.0108 1
Cu 260.495 167.38 27.0108 1
Cu 261.233 167.858 27.0108 1
Cu 261.939 168.38 27.0108 1
Cu 262.609 168.942 27.0108 1
Cu 263.24 169.543 27.0108 1
Cu 263.831 170.181 27.0108 1
Cu 264.378 170.854 27.0108 1
Cu 264.88 171.557 27.0108 1
Cu 265.335 172.289 27.0108 1
Cu 265.74 173.047 27.0108 1
Cu 266.095 173.827 27.0108 1
Cu 266.397 174.628 27.0108 1
Cu 266.647 175.444 27.0108 1
Cu 266.841 176.274 27.0108 1
Cu 266.868 177.115 27.0108 1
Cu 266.868 177.961 27.0108 1
Cu 266.868 178.811 27.0108 1
Cu 266.055 178.811 28.5234 1
Cu 266.055 179.612 28.5234 1
Cu 266.055 180.41 28.5234 1
Cu 266.03 181.201 28.5234 1
Cu 265.847 181.983 28.5234 1
Cu 265.612 182.752 28.5234 1
Cu 265.327 183.506 28.5234 1
Cu 264.993 184.241 28.5234 1
Cu 264.611 184.955 28.5234 1
Cu 264.183 185.644 28.5234 1
Cu 263.71 186.307 28.5234 1
Cu 263.194 186.94 28.5234 1
Cu 262.638 187.541 28.5234 1
Cu 262.043 188.107 28.5234 1
Cu 261.412 188.637 28.5234 1
Cu 260.748 189.128 28.5234 1
Cu 260.052 189.578 28.5234 1
Cu 259.328 189.986 28.5234 1
Cu 258.579 190.35 28.5234 1
Cu 257.807 190.668 28.5234 1
Cu 257.015 190.939 28.5234 1
Cu 256.207 191.163 28.5234 1
Cu 255.386 191.308 28.5234 1
Cu 254.556 191.308 28.5234 1
Cu 253.718 191.308 28.5234 1
Cu 252.878 191.308 28.5234 1
Cu 252.037 191.308 28.5234 1
Cu 251.199 191.308 28.5234 1
Cu 250.369 191.308 28.5234 1
Cu 249.548 191.163 28.5234 1
Cu 248.74 190.939 28.5234 1
Cu 247.948 190.668 28.5234 1
Cu 247.176 190.35 28.5234 1
Cu 246.427 189.986 28.5234 1
Cu 245.703 189.578 28.5234 1
Cu 245.007 189.128 28.5234 1
Cu 244.343 188.637 28.5234 1
Cu 243.712 188.107 28.5234 1
Cu 243.117 187.541 28.5234 1
Cu 242.561 186.94 28.5234 1
Cu 242.045 186.307 28.5234 1
Cu 241.572 185.644 28.5234 1
Cu 241.144 184.955 28.5234 1
Cu 240.762 184.241 28.5234 1
Cu 240.428 183.506 28.5234 1
Cu 240.143 182.752 28.5234 1
Cu 239.908 181.983 28.5234 1
Cu 239.725 181.201 28.5234 1
Cu 239.7 180.41 28.5234 1
Cu 239.7 179.612 28.5234 1
Cu 239.7 178.811 28.5234 1
Cu 239.7 178.011 28.5234 1
Cu 239.7 177.213 28.5234 1
Cu 239.725 176.422 28.5234 1
Cu 239.908 175.64 28.5234 1
Cu 240.143 174.871 28.5234 1
Cu 240.428 174.117 28.5234 1
Cu 240.762 173.382 28.5234 1
Cu 241.144 172.668 28.5234 1
Cu 241.572 171.978 28.5234 1
Cu 242.045 171.316 28.5234 1
Cu 242.561 170.683 28.5234 1
Cu 243.117 170.082 28.5234 1
Cu 243.712 169.515 28.5234 1
Cu 244.343 168.986 28.5234 1
Cu 245.007 168.495 28.5234 1
Cu 245.703 168.044 28.5234 1
Cu 246.427 167.637 28.5234 1
Cu 247.176 167.273 28.5234 1
Cu 247.948 166.955 28.5234 1
Cu 248.74 166.683 28.5234 1
Cu 249.548 166.46 28.5234 1
Cu 250.369 166.314 28.5234 1
Cu 251.199 166.314 28.5234 1
Cu 252.037 166.314 28.5234 1
Cu 252.878 166.314 28.5234 1
Cu 253.718 166.314 28.5234 1
Cu 254.556 166.314 28.5234 1
Cu 255.386 166.314 28.5234 1
Cu 256.207 166.46 28.5234 1
Cu 257.015 166.683 28.5234 1
Cu 257.807 166.955 28.5234 1
Cu 258.579 167.273 28.5234 1
Cu 259.328 167.637 28.5234 1
Cu 260.052 168.044 28.5234 1
Cu 260.748 168.495 28.5234 1
Cu 261.412 168.986 28.5234 1
Cu 262.043 169.515 28.5234 1
Cu 262.638 170.082 28.5234 1
Cu 263.194 170.683 28.5234 1
Cu 263.71 171.316 28.5234 1
Cu 264.183 171.978 28.5234 1
Cu 264.611 172.668 28.5234 1
Cu 264.993 173.382 28.5234 1
Cu 265.327 174.117 28.5234 1
Cu 265.612 174.871 28.5234 1
Cu 265.847 175.64 28.5234 1
Cu 266.03 176.422 28.5234 1
Cu 266.055 177.213 28.5234 1
Cu 266.055 178.011 28.5234 1
Cu 266.055 178.811 28.5234 1
Cu 265.093 178.811 29.9255 1
Cu 265.093 179.554 29.9255 1
Cu 265.093 180.293 29.9255 1
Cu 265.07 181.026 29.9255 1
Cu 264.9 181.751 29.9255 1
Cu 264.682 182.464 29.9255 1
Cu 264.418 183.163 29.9255 1
Cu 264.108 183.845 29.9255 1
Cu 263.754 184.506 29.9255 1
Cu 263.358 185.146 29.9255 1
Cu 262.919 185.76 29.9255 1
Cu 262.441 186.347 29.9255 1
Cu 261.926 186.904 29.9255 1
Cu 261.374 187.429 29.9255 1
Cu 260.789 187.92 29.9255 1
Cu 260.173 188.375 29.9255 1
Cu 259.528 188.792 29.9255 1
Cu 258.857 189.17 29.9255 1
Cu 258.162 189.508 29.9255 1
Cu 257.447 189.802 29.9255 1
Cu 256.713 190.054 29.9255 1
Cu 255.964 190.261 29.9255 1
Cu 255.203 190.396 29.9255 1
Cu 254.433 190.396 29.9255 1
Cu 253.657 190.396 29.9255 1
Cu 252.878 190.396 29.9255 1
Cu 252.098 190.396 29.9255 1
Cu 251.322 190.396 29.9255 1
Cu 250.552 190.396 29.9255 1
Cu 249.791 190.261 29.9255 1
Cu 249.042 190.054 29.9255 1
Cu 248.308 189.802 29.9255 1
Cu 247.593 189.508 29.9255 1
Cu 246.898 189.17 29.9255 1
Cu 246.227 188.792 29.9255 1
Cu 245.582 188.375 29.9255 1
Cu 244.966 187.92 29.9255 1
Cu 244.381 187.429 29.9255 1
Cu 243.829 186.904 29.9255 1
Cu 243.314 186.347 29.9255 1
Cu 242.836 185.76 29.9255 1
Cu 242.397 185.146 29.9255 1
Cu 242.001 184.506 29.9255 1
Cu 241.647 183.845 29.9255 1
Cu 241.337 183.163 29.9255 1
Cu 241.073 182.464 29.9255 1
Cu 240.855 181.751 29.9255 1
Cu 240.685 181.026 29.9255 1
Cu 240.662 180.293 29.9255 1
Cu 240.662 179.554 29.9255 1
Cu 240.662 178.811 29.9255 1
Cu 240.662 178.069 29.9255 1
Cu 240.662 177.33 29.9255 1
Cu 240.685 176.596 29.9255 1
Cu 240.855 175.872 29.9255 1
Cu 241.073 175.158 29.9255 1
Cu 241.337 174.46 29.9255 1
Cu 241.647 173.778 29.9255 1
Cu 242.001 173.116 29.9255 1
Cu 242.397 172.477 29.9255 1
Cu 242.836 171.863 29.9255 1
Cu 243.314 171.276 29.9255 1
Cu 243.829 170.719 29.9255 1
Cu 244.381 170.194 29.9255 1
Cu 244.966 169.703 29.9255 1
Cu 245.582 169.248 29.9255 1
Cu 246.227 168.83 29.9255 1
Cu 246.898 168.452 29.9255 1
Cu 247.593 168.115 29.9255 1
Cu 248.308 167.82 29.9255 1
Cu 249.042 167.569 29.9255 1
Cu 249.791 167.362 29.9255 1
Cu 250.552 167.227 29.9255 1
Cu 251.322 167.227 29.9255 1
Cu 252.098 167.227 29.9255 1
Cu 252.878 167.227 29.9255 1
Cu 253.657 167.227 29.9255 1
Cu 254.433 167.227 29.9255 1
Cu 255.203 167.227 29.9255 1
Cu 255.964 167.362 29.9255 1
Cu 256.713 167.569 29.9255 1
Cu 257.447 167.82 29.9255 1
Cu 258.162 168.115 29.9255 1
Cu 258.857 168.452 29.9255 1
Cu 259.528 168.83 29.9255 1
Cu 260.173 169.248 29.9255 1
Cu 260.789 169.703 29.9255 1
Cu 261.374 170.194 29.9255 1
Cu 261.926 170.719 29.9255 1
Cu 262.441 171.276 29.9255 1
Cu 262.919 171.863 29.9255 1
Cu 263.358 172.477 29.9255 1
Cu 263.754 173.116 29.9255 1
Cu 264.108 173.778 29.9255 1
Cu 264.418 174.46 29.9255 1
Cu 264.682 175.158 29.9255 1
Cu 264.9 175.872 29.9255 1
Cu 265.07 176.596 29.9255 1
Cu 265.093 177.33 29.9255 1
Cu 265.093 178.069 29.9255 1
Cu 265.093 178.811 29.9255 1
Cu 263.956 178.811 31.2452 1
Cu 263.956 179.485 31.2452 1
Cu 263.956 180.155 31.2452 1
Cu 263.936 180.82 31.2452 1
Cu 263.781 181.478 31.2452 1
Cu 263.584 182.125 31.2452 1
Cu 263.344 182.758 31.2452 1
Cu 263.064 183.376 31.2452 1
Cu 262.743 183.976 31.2452 1
Cu 262.383 184.556 31.2452 1
Cu 261.985 185.113 31.2452 1
Cu 261.552 185.645 31.2452 1
Cu 261.084 186.151 31.2452 1
Cu 260.584 186.627 31.2452 1
Cu 260.053 187.072 31.2452 1
Cu 259.494 187.485 31.2452 1
Cu 258.91 187.864 31.2452 1
Cu 258.301 188.207 31.2452 1
Cu 257.671 188.512 31.2452 1
Cu 257.022 188.78 31.2452 1
Cu 256.356 189.008 31.2452 1
Cu 255.677 189.196 31.2452 1
Cu 254.987 189.318 31.2452 1
Cu 254.288 189.318 31.2452 1
Cu 253.584 189.318 31.2452 1
Cu 252.878 189.318 31.2452 1
Cu 252.171 189.318 31.2452 1
Cu 251.467 189.318 31.2452 1
Cu 250.768 189.318 31.2452 1
Cu 250.078 189.196 31.2452 1
Cu 249.399 189.008 31.2452 1
Cu 248.733 188.78 31.2452 1
Cu 248.084 188.512 31.2452 1
Cu 247.454 188.207 31.2452 1
Cu 246.845 187.864 31.2452 1
Cu 246.261 187.485 31.2452 1
Cu 245.702 187.072 31.2452 1
Cu 245.171 186.627 31.2452 1
Cu 244.671 186.151 31.2452 1
Cu 244.203 185.645 31.2452 1
Cu 243.77 185.113 31.2452 1
Cu 243.372 184.556 31.2452 1
Cu 243.012 183.976 31.2452 1
Cu 242.691 183.376 31.2452 1
Cu 242.411 182.758 31.2452 1
Cu 242.171 182.125 31.2452 1
Cu 241.974 181.478 31.2452 1
Cu 241.819 180.82 31.2452 1
Cu 241.799 180.155 31.2452 1
Cu 241.799 179.485 31.2452 1
Cu 241.799 178.811 31.2452 1
Cu 241.799 178.138 31.2452 1
Cu 241.799 177.468 31.2452 1
Cu 241.819 176.802 31.2452 1
Cu 241.974 176.145 31.2452 1
Cu 242.171 175.498 31.2452 1
Cu 242.411 174.865 31.2452 1
Cu 242.691 174.246 31.2452 1
Cu 243.012 173.646 31.2452 1
Cu 243.372 173.067 31.2452 1
Cu 243.77 172.51 31.2452 1
Cu 244.203 171.977 31.2452 1
Cu 244.671 171.472 31.2452 1
Cu 245.171 170.996 31.2452 1
Cu 245.702 170.55 31.2452 1
Cu 246.261 170.138 31.2452 1
Cu 246.845 169.759 31.2452 1
Cu 247.454 169.416 31.2452 1
Cu 248.084 169.11 31.2452 1
Cu 248.733 168.843 31.2452 1
Cu 249.399 168.615 31.2452 1
Cu 250.078 168.427 31.2452 1
Cu 250.768 168.304 31.2452 1
Cu 251.467 168.304 31.2452 1
Cu 252.171 168.304 31.2452 1
Cu 252.878 168.304 31.2452 1
Cu 253.584 168.304 31.2452 1
Cu 254.288 168.304 31.2452 1
Cu 254.987 168.304 31.2452 1
Cu 255.677 168.427 31.2452 1
Cu 256.356 168.615 31.2452 1
Cu 257.022 168.843 31.2452 1
Cu 257.671 169.11 31.2452 1
Cu 258.301 169.416 31.2452 1
Cu 258.91 169.759 31.2452 1
Cu 259.494 170.138 31.2452 1
Cu 260.053 170.55 31.2452 1
Cu 260.584 170.996 31.2452 1
Cu 261.084 171.472 31.2452 1
Cu 261.552 171.977 31.2452 1
Cu 261.985 172.51 31.2452 1
Cu 262.383 173.067 31.2452 1
Cu 262.743 173.646 31.2452 1
Cu 263.064 174.246 31.2452 1
Cu 263.344 174.865 31.2452 1
Cu 263.584 175.498 31.2452 1
Cu 263.781 176.145 31.2452 1
Cu 263.936 176.802 31.2452 1
Cu 263.956 177.468 31.2452 1
Cu 263.956 178.138 31.2452 1
Cu 263.956 178.811 31.2452 1
Cu 262.595 178.811 32.5003 1
Cu 262.595 179.402 32.5003 1
Cu 262.595 179.99 32.5003 1
Cu 262.577 180.574 32.5003 1
Cu 262.442 181.15 32.5003 1
Cu 262.269 181.717 32.5003 1
Cu 262.059 182.273 32.5003 1
Cu 261.812 182.816 32.5003 1
Cu 261.531 183.342 32.5003 1
Cu 261.215 183.85 32.5003 1
Cu 260.866 184.339 32.5003 1
Cu 260.486 184.806 32.5003 1
Cu 260.076 185.249 32.5003 1
Cu 259.637 185.667 32.5003 1
Cu 259.172 186.058 32.5003 1
Cu 258.682 186.42 32.5003 1
Cu 258.169 186.752 32.5003 1
Cu 257.635 187.052 32.5003 1
Cu 257.082 187.321 32.5003 1
Cu 256.513 187.555 32.5003 1
Cu 255.929 187.755 32.5003 1
Cu 255.333 187.92 32.5003 1
Cu 254.728 188.028 32.5003 1
Cu 254.115 188.028 32.5003 1
Cu 253.498 188.028 32.5003 1
Cu 252.878 188.028 32.5003 1
Cu 252.257 188.028 32.5003 1
Cu 251.64 188.028 32.5003 1
Cu 251.027 188.028 32.5003 1
Cu 250.422 187.92 32.5003 1
Cu 249.826 187.755 32.5003 1
Cu 249.242 187.555 32.5003 1
Cu 248.673 187.321 32.5003 1
Cu 248.12 187.052 32.5003 1
Cu 247.586 186.752 32.5003 1
Cu 247.073 186.42 32.5003 1
Cu 246.583 186.058 32.5003 1
Cu 246.118 185.667 32.5003 1
Cu 245.679 185.249 32.5003 1
Cu 245.269 184.806 32.5003 1
Cu 244.889 184.339 32.5003 1
Cu 244.54 183.85 32.5003 1
Cu 244.224 183.342 32.5003 1
Cu 243.943 182.816 32.5003 1
Cu 243.696 182.273 32.5003 1
Cu 243.486 181.717 32.5003 1
Cu 243.313 181.15 32.5003 1
Cu 243.178 180.574 32.5003 1
Cu 243.16 179.99 32.5003 1
Cu 243.16 179.402 32.5003 1
Cu 243.16 178.811 32.5003 1
Cu 243.16 178.221 32.5003 1
Cu 243.16 177.633 32.5003 1
Cu 243.178 177.049 32.5003 1
Cu 243.313 176.473 32.5003 1
Cu 243.486 175.905 32.5003 1
Cu 243.696 175.349 32.5003 1
Cu 243.943 174.807 32.5003 1
Cu 244.224 174.281 32.5003 1
Cu 244.54 173.772 32.5003 1
Cu 244.889 173.284 32.5003 1
Cu 245.269 172.817 32.5003 1
Cu 245.679 172.374 32.5003 1
Cu 246.118 171.956 32.5003 1
Cu 246.583 171.565 32.5003 1
Cu 247.073 171.203 32.5003 1
Cu 247.586 170.871 32.5003 1
Cu 248.12 170.57 32.5003 1
Cu 248.673 170.302 32.5003 1
Cu 249.242 170.067 32.5003 1
Cu 249.826 169.867 32.5003 1
Cu 250.422 169.703 32.5003 1
Cu 251.027 169.595 32.5003 1
Cu 251.64 169.595 32.5003 1
Cu 252.257 169.595 32.5003 1
Cu 252.878 169.595 32.5003 1
Cu 253.498 169.595 32.5003 1
Cu 254.115 169.595 32.5003 1
Cu 254.728 169.595 32.5003 1
Cu 255.333 169.703 32.5003 1
Cu 255.929 169.867 32.5003 1
Cu 256.513 170.067 32.5003 1
Cu 257.082 170.302 32.5003 1
Cu 257.635 170.57 32.5003 1
Cu 258.169 170.871 32.5003 1
Cu 258.682 171.203 32.5003 1
Cu 259.172 171.565 32.5003 1
Cu 259.637 171.956 32.5003 1
Cu 260.076 172.374 32.5003 1
Cu 260.486 172.817 32.5003 1
Cu 260.866 173.284 32.5003 1
Cu 261.215 173.772 32.5003 1
Cu 261.531 174.281 32.5003 1
Cu 261.812 174.807 32.5003 1
Cu 262.059 175.349 32.5003 1
Cu 262.269 175.905 32.5003 1
Cu 262.442 176.473 32.5003 1
Cu 262.577 177.049 32.5003 1
Cu 262.595 177.633 32.5003 1
Cu 262.595 178.221 32.5003 1
Cu 262.595 178.811 32.5003 1
Cu 260.906 178.811 33.7026 1
Cu 260.906 179.299 33.7026 1
Cu 260.906 179.785 33.7026 1
Cu 260.891 180.267 33.7026 1
Cu 260.78 180.744 33.7026 1
Cu 260.637 181.212 33.7026 1
Cu 260.463 181.672 33.7026 1
Cu 260.259 182.12 33.7026 1
Cu 260.027 182.555 33.7026 1
Cu 259.766 182.975 33.7026 1
Cu 259.478 183.378 33.7026 1
Cu 259.164 183.764 33.7026 1
Cu 258.825 184.13 33.7026 1
Cu 258.462 184.475 33.7026 1
Cu 258.078 184.798 33.7026 1
Cu 257.673 185.097 33.7026 1
Cu 257.249 185.372 33.7026 1
Cu 256.808 185.62 33.7026 1
Cu 256.351 185.842 33.7026 1
Cu 255.881 186.036 33.7026 1
Cu 255.399 186.201 33.7026 1
Cu 254.906 186.337 33.7026 1
Cu 254.406 186.426 33.7026 1
Cu 253.9 186.426 33.7026 1
Cu 253.39 186.426 33.7026 1
Cu 252.878 186.426 33.7026 1
Cu 252.365 186.426 33.7026 1
Cu 251.855 186.426 33.7026 1
Cu 251.349 186.426 33.7026 1
Cu 250.849 186.337 33.7026 1
Cu 250.356 186.201 33.7026 1
Cu 249.874 186.036 33.7026 1
Cu 249.404 185.842 33.7026 1
Cu 248.947 185.62 33.7026 1
Cu 248.506 185.372 33.7026 1
Cu 248.082 185.097 33.7026 1
Cu 247.677 184.798 33.7026 1
Cu 247.293 184.475 33.7026 1
Cu 246.93 184.13 33.7026 1
Cu 246.591 183.764 33.7026 1
Cu 246.277 183.378 33.7026 1
Cu 245.989 182.975 33.7026 1
Cu 245.728 182.555 33.7026 1
Cu 245.496 182.12 33.7026 1
Cu 245.292 181.672 33.7026 1
Cu 245.118 181.212 33.7026 1
Cu 244.975 180.744 33.7026 1
Cu 244.864 180.267 33.7026 1
Cu 244.849 179.785 33.7026 1
Cu 244.849 179.299 33.7026 1
Cu 244.849 178.811 33.7026 1
Cu 244.849 178.324 33.7026 1
Cu 244.849 177.838 33.7026 1
Cu 244.864 177.355 33.7026 1
Cu 244.975 176.879 33.7026 1
Cu 245.118 176.41 33.7026 1
Cu 245.292 175.951 33.7026 1
Cu 245.496 175.503 33.7026 1
Cu 245.728 175.068 33.7026 1
Cu 245.989 174.648 33.7026 1
Cu 246.277 174.244 33.7026 1
Cu 246.591 173.859 33.7026 1
Cu 246.93 173.493 33.7026 1
Cu 247.293 173.147 33.7026 1
Cu 247.677 172.825 33.7026 1
Cu 248.082 172.525 33.7026 1
Cu 248.506 172.251 33.7026 1
Cu 248.947 172.003 33.7026 1
Cu 249.404 171.781 33.7026 1
Cu 249.874 171.587 33.7026 1
Cu 250.356 171.422 33.7026 1
Cu 250.849 171.286 33.7026 1
Cu 251.349 171.197 33.7026 1
Cu 251.855 171.197 33.7026 1
Cu 252.365 171.197 33.7026 1
Cu 252.878 171.197 33.7026 1
Cu 253.39 171.197 33.7026 1
Cu 253.9 171.197 33.7026 1
Cu 254.406 171.197 33.7026 1
Cu 254.906 171.286 33.7026 1
Cu 255.399 171.422 33.7026 1
Cu 255.881 171.587 33.7026 1
Cu 256.351 171.781 33.7026 1
Cu 256.808 172.003 33.7026 1
Cu 257.249 172.251 33.7026 1
Cu 257.673 172.525 33.7026 1
Cu 258.078 172.825 33.7026 1
Cu 258.462 173.147 33.7026 1
Cu 258.825 173.493 33.7026 1
Cu 259.164 173.859 33.7026 1
Cu 259.478 174.244 33.7026 1
Cu 259.766 174.648 33.7026 1
Cu 260.027 175.068 33.7026 1
Cu 260.259 175.503 33.7026 1
Cu 260.463 175.951 33.7026 1
Cu 260.637 176.41 33.7026 1
Cu 260.78 176.879 33.7026 1
Cu 260.891 177.355 33.7026 1
Cu 260.906 177.838 33.7026 1
Cu 260.906 178.324 33.7026 1
Cu 260.906 178.811 33.7026 1
Cu 258.618 178.811 34.8604 1
Cu 258.618 179.16 34.8604 1
Cu 258.618 179.508 34.8604 1
Cu 258.607 179.852 34.8604 1
Cu 258.527 180.193 34.8604 1
Cu 258.425 180.528 34.8604 1
Cu 258.301 180.856 34.8604 1
Cu 258.155 181.177 34.8604 1
Cu 257.989 181.487 34.8604 1
Cu 257.802 181.788 34.8604 1
Cu 257.596 182.076 34.8604 1
Cu 257.372 182.352 34.8604 1
Cu 257.129 182.614 34.8604 1
Cu 256.87 182.861 34.8604 1
Cu 256.595 183.092 34.8604 1
Cu 256.306 183.305 34.8604 1
Cu 256.003 183.502 34.8604 1
Cu 255.687 183.679 34.8604 1
Cu 255.361 183.838 34.8604 1
Cu 255.025 183.976 34.8604 1
Cu 254.68 184.094 34.8604 1
Cu 254.328 184.192 34.8604 1
Cu 253.97 184.255 34.8604 1
Cu 253.609 184.255 34.8604 1
Cu 253.244 184.255 34.8604 1
Cu 252.878 184.255 34.8604 1
Cu 252.511 184.255 34.8604 1
Cu 252.146 184.255 34.8604 1
Cu 251.785 184.255 34.8604 1
Cu 251.427 184.192 34.8604 1
Cu 251.075 184.094 34.8604 1
Cu 250.73 183.976 34.8604 1
Cu 250.394 183.838 34.8604 1
Cu 250.068 183.679 34.8604 1
Cu 249.752 183.502 34.8604 1
Cu 249.449 183.305 34.8604 1
Cu 249.16 183.092 34.8604 1
Cu 248.885 182.861 34.8604 1
Cu 248.626 182.614 34.8604 1
Cu 248.383 182.352 34.8604 1
Cu 248.159 182.076 34.8604 1
Cu 247.953 181.788 34.8604 1
Cu 247.766 181.487 34.8604 1
Cu 247.6 181.177 34.8604 1
Cu 247.454 180.856 34.8604 1
Cu 247.33 180.528 34.8604 1
Cu 247.228 180.193 34.8604 1
Cu 247.148 179.852 34.8604 1
Cu 247.137 179.508 34.8604 1
Cu 247.137 179.16 34.8604 1
Cu 247.137 178.811 34.8604 1
Cu 247.137 178.463 34.8604 1
Cu 247.137 178.115 34.8604 1
Cu 247.148 177.771 34.8604 1
Cu 247.228 177.43 34.8604 1
Cu 247.33 177.095 34.8604 1
Cu 247.454 176.767 34.8604 1
Cu 247.6 176.446 34.8604 1
Cu 247.766 176.135 34.8604 1
Cu 247.953 175.835 34.8604 1
Cu 248.159 175.546 34.8604 1
Cu 248.383 175.271 34.8604 1
Cu 248.626 175.009 34.8604 1
Cu 248.885 174.762 34.8604 1
Cu 249.16 174.531 34.8604 1
Cu 249.449 174.317 34.8604 1
Cu 249.752 174.121 34.8604 1
Cu 250.068 173.944 34.8604 1
Cu 250.394 173.785 34.8604 1
Cu 250.73 173.647 34.8604 1
Cu 251.075 173.528 34.8604 1
Cu 251.427 173.431 34.8604 1
Cu 251.785 173.368 34.8604 1
Cu 252.146 173.368 34.8604 1
Cu 252.511 173.368 34.8604 1
Cu 252.878 173.368 34.8604 1
Cu 253.244 173.368 34.8604 1
Cu 253.609 173.368 34.8604 1
Cu 253.97 173.368 34.8604 1
Cu 254.328 173.431 34.8604 1
Cu 254.68 173.528 34.8604 1
Cu 255.025 173.647 34.8604 1
Cu 255.361 173.785 34.8604 1
Cu 255.687 173.944 34.8604 1
Cu 256.003 174.121 34.8604 1
Cu 256.306 174.317 34.8604 1
Cu 256.595 174.531 34.8604 1
Cu 256.87 174.762 34.8604 1
Cu 257.129 175.009 34.8604 1
Cu 257.372 175.271 34.8604 1
Cu 257.596 175.546 34.8604 1
Cu 257.802 175.835 34.8604 1
Cu 257.989 176.135 34.8604 1
Cu 258.155 176.446 34.8604 1
Cu 258.301 176.767 34.8604 1
Cu 258.425 177.095 34.8604 1
Cu 258.527 177.43 34.8604 1
Cu 258.607 177.771 34.8604 1
Cu 258.618 178.115 34.8604 1
Cu 258.618 178.463 34.8604 1
Cu 258.618 178.811 34.8604 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 252.878 178.811 35.9802 1
Cu 293.516 158.798 -14.0198 1
Cu 297.692 170.046 -14.0198 1
Cu 297.901 181.951 -14.0198 1
Cu 295.904 193.62 -14.0198 1
Cu 290.073 204.18 -14.0198 1
Cu 281.454 212.837 -14.0198 1
Cu 270.693 218.944 -14.0198 1
Cu 258.595 221.511 -14.0198 1
Cu 246.069 221.511 -14.0198 1
Cu 234.054 218.524 -14.0198 1
Cu 223.449 212.173 -14.0198 1
Cu 215.051 203.32 -14.0198 1
Cu 209.489 192.63 -14.0198 1
Cu 207.854 180.904 -14.0198 1
Cu 208.297 169.022 -14.0198 1
Cu 212.757 157.873 -14.0198 1
Cu 220.224 148.294 -14.0198 1
Cu 230.139 141.003 -14.0198 1
Cu 241.759 136.546 -14.0198 1
Cu 254.213 136.111 -14.0198 1
Cu 266.567 137.236 -14.0198 1
Cu 277.894 142.331 -14.0198 1
Cu 287.346 150.161 -14.0198 1
Cu 189.936 138.671 -14.0198 1
Cu 197.76 129.323 -14.0198 1
Cu 207.097 121.335 -14.0198 1
Cu 217.691 114.924 -14.0198 1
Cu 229.252 110.267 -14.0198 1
Cu 241.461 108.111 -14.0198 1
Cu 253.984 108.111 -14.0198 1
Cu 266.476 108.111 -14.0198 1
Cu 278.595 110.954 -14.0198 1
Cu 290.008 115.93 -14.0198 1
Cu 300.401 122.632 -14.0198 1
Cu 309.489 130.878 -14.0198 1
Cu 317.023 140.439 -14.0198 1
Cu 322.796 151.054 -14.0198 1
Cu 326.649 162.431 -14.0198 1
Cu 327.425 174.258 -14.0198 1
Cu 327.425 186.21 -14.0198 1
Cu 325.911 197.959 -14.0198 1
Cu 321.588 209.182 -14.0198 1
Cu 315.379 219.571 -14.0198 1
Cu 307.454 228.841 -14.0198 1
Cu 298.03 236.737 -14.0198 1
Cu 287.366 243.043 -14.0198 1
Cu 275.756 247.585 -14.0198 1
Cu 263.517 249.511 -14.0198 1
Cu 250.986 249.511 -14.0198 1
Cu 238.507 249.511 -14.0198 1
Cu 226.423 246.412 -14.0198 1
Cu 215.065 241.323 -14.0198 1
Cu 204.745 234.518 -14.0198 1
Cu 195.747 226.184 -14.0198 1
Cu 188.317 216.548 -14.0198 1
Cu 182.66 205.877 -14.0198 1
Cu 178.932 194.462 -14.0198 1
Cu 178.33 182.618 -14.0198 1
Cu 178.33 170.669 -14.0198 1
Cu 180.057 158.944 -14.0198 1
Cu 184.501 147.764 -14.0198 1
Cu 216.186 273.269 -14.0198 1
Cu 204.686 268.46 -14.0198 1
Cu 193.867 262.387 -14.0198 1
Cu 183.88 255.135 -14.0198 1
Cu 174.866 246.806 -14.0198 1
Cu 166.952 237.519 -14.0198 1
Cu 160.25 227.403 -14.0198 1
Cu 154.854 216.602 -14.0198 1
Cu 150.842 205.268 -14.0198 1
Cu 148.806 193.561 -14.0198 1
Cu 148.806 181.646 -14.0198 1
Cu 148.806 169.691 -14.0198 1
Cu 149.44 157.865 -14.0198 1
Cu 152.777 146.334 -14.0198 1
Cu 157.526 135.261 -14.0198 1
Cu 163.619 124.802 -14.0198 1
Cu 170.972 115.105 -14.0198 1
Cu 179.479 106.307 -14.0198 1
Cu 189.022 98.5308 -14.0198 1
Cu 199.466 91.8873 -14.0198 1
Cu 210.663 86.4698 -14.0198 1
Cu 222.455 82.3547 -14.0198 1
Cu 234.676 80.1114 -14.0198 1
Cu 247.155 80.1114 -14.0198 1
Cu 259.713 80.1114 -14.0198 1
Cu 272.176 80.1114 -14.0198 1
Cu 284.366 82.6655 -14.0198 1
Cu 296.112 86.8988 -14.0198 1
Cu 307.248 92.4284 -14.0198 1
Cu 317.618 99.1764 -14.0198 1
Cu 327.074 107.048 -14.0198 1
Cu 335.484 115.931 -14.0198 1
Cu 342.729 125.701 -14.0198 1
Cu 348.706 136.22 -14.0198 1
Cu 353.332 147.34 -14.0198 1
Cu 356.541 158.904 -14.0198 1
Cu 356.949 170.749 -14.0198 1
Cu 356.949 182.707 -14.0198 1
Cu 356.949 194.611 -14.0198 1
Cu 354.615 206.291 -14.0198 1
Cu 350.477 217.584 -14.0198 1
Cu 344.962 228.33 -14.0198 1
Cu 338.149 238.378 -14.0198 1
Cu 330.133 247.586 -14.0198 1
Cu 321.027 255.823 -14.0198 1
Cu 310.96 262.975 -14.0198 1
Cu 300.074 268.939 -14.0198 1
Cu 288.522 273.632 -14.0198 1
Cu 276.467 276.988 -14.0198 1
Cu 264.08 277.511 -14.0198 1
Cu 251.535 277.511 -14.0198 1
Cu 239.008 277.511 -14.0198 1
Cu 226.678 276.386 -14.0198 1
Cu 133.486 117.283 -14.0198 1
Cu 139.969 107.036 -14.0198 1
Cu 147.419 97.4031 -14.0198 1
Cu 155.772 88.4675 -14.0198 1
Cu 164.957 80.3056 -14.0198 1
Cu 174.894 72.9871 -14.0198 1
Cu 185.499 66.5749 -14.0198 1
Cu 196.681 61.1237 -14.0198 1
Cu 208.345 56.6803 -14.0198 1
Cu 220.389 53.2827 -14.0198 1
Cu 232.712 52.1114 -14.0198 1
Cu 245.208 52.1114 -14.0198 1
Cu 257.769 52.1114 -14.0198 1
Cu 270.288 52.1114 -14.0198 1
Cu 282.659 52.6752 -14.0198 1
Cu 294.774 55.8371 -14.0198 1
Cu 306.53 60.052 -14.0198 1
Cu 317.827 65.2838 -14.0198 1
Cu 328.568 71.4878 -14.0198 1
Cu 338.661 78.6108 -14.0198 1
Cu 348.019 86.5919 -14.0198 1
Cu 356.563 95.3626 -14.0198 1
Cu 364.218 104.848 -14.0198 1
Cu 370.92 114.967 -14.0198 1
Cu 376.612 125.632 -14.0198 1
Cu 381.243 136.753 -14.0198 1
Cu 384.776 148.234 -14.0198 1
Cu 386.473 159.976 -14.0198 1
Cu 386.473 171.88 -14.0198 1
Cu 386.473 183.844 -14.0198 1
Cu 386.473 195.764 -14.0198 1
Cu 385.234 207.539 -14.0198 1
Cu 381.879 219.068 -14.0198 1
Cu 377.419 230.253 -14.0198 1
Cu 371.893 240.997 -14.0198 1
Cu 365.348 251.208 -14.0198 1
Cu 357.839 260.799 -14.0198 1
Cu 349.432 269.689 -14.0198 1
Cu 340.198 277.8 -14.0198 1
Cu 330.217 285.064 -14.0198 1
Cu 319.573 291.417 -14.0198 1
Cu 308.358 296.807 -14.0198 1
Cu 296.668 301.186 -14.0198 1
Cu 284.603 304.517 -14.0198 1
Cu 272.266 305.511 -14.0198 1
Cu 259.763 305.511 -14.0198 1
Cu 247.201 305.511 -14.0198 1
Cu 234.688 305.511 -14.0198 1
Cu 222.331 304.781 -14.0198 1
Cu 210.235 301.553 -14.0198 1
Cu 198.504 297.273 -14.0198 1
Cu 187.239 291.979 -14.0198 1
Cu 176.536 285.716 -14.0198 1
Cu 166.487 278.538 -14.0198 1
Cu 157.177 270.505 -14.0198 1
Cu 148.687 261.687 -14.0198 1
Cu 141.089 252.16 -14.0198 1
Cu 134.449 242.005 -14.0198 1
Cu 128.822 231.308 -14.0198 1
Cu 124.258 220.162 -14.0198 1
Cu 120.795 208.662 -14.0198 1
Cu 119.282 196.906 -14.0198 1
Cu 119.282 184.995 -14.0198 1
Cu 119.282 173.032 -14.0198 1
Cu 119.282 161.118 -14.0198 1
Cu 120.698 149.355 -14.0198 1
Cu 124.123 137.844 -14.0198 1
Cu 128.65 126.685 -14.0198 1
Cu 242.609 24.1114 -14.0198 1
Cu 255.168 24.1114 -14.0198 1
Cu 267.715 24.1114 -14.0198 1
Cu 280.176 24.1114 -14.0198 1
Cu 292.481 25.5264 -14.0198 1
Cu 304.558 28.8236 -14.0198 1
Cu 316.338 32.9824 -14.0198 1
Cu 327.753 37.9791 -14.0198 1
Cu 338.738 43.7849 -14.0198 1
Cu 349.23 50.3664 -14.0198 1
Cu 359.169 57.6859 -14.0198 1
Cu 368.497 65.7012 -14.0198 1
Cu 377.16 74.3664 -14.0198 1
Cu 385.11 83.6317 -14.0198 1
Cu 392.299 93.4437 -14.0198 1
Cu 398.688 103.746 -14.0198 1
Cu 404.239 114.48 -14.0198 1
Cu 408.921 125.583 -14.0198 1
Cu 412.706 136.993 -14.0198 1
Cu 415.572 148.642 -14.0198 1
Cu 415.997 160.465 -14.0198 1
Cu 415.997 172.393 -14.0198 1
Cu 415.997 184.358 -14.0198 1
Cu 415.997 196.291 -14.0198 1
Cu 415.745 208.124 -14.0198 1
Cu 412.946 219.788 -14.0198 1
Cu 409.227 231.217 -14.0198 1
Cu 404.61 242.345 -14.0198 1
Cu 399.121 253.108 -14.0198 1
Cu 392.792 263.444 -14.0198 1
Cu 385.66 273.294 -14.0198 1
Cu 377.764 282.601 -14.0198 1
Cu 369.151 291.311 -14.0198 1
Cu 359.87 299.376 -14.0198 1
Cu 349.974 306.747 -14.0198 1
Cu 339.52 313.384 -14.0198 1
Cu 328.569 319.248 -14.0198 1
Cu 317.183 324.304 -14.0198 1
Cu 305.427 328.525 -14.0198 1
Cu 293.369 331.886 -14.0198 1
Cu 281.079 333.511 -14.0198 1
Cu 268.627 333.511 -14.0198 1
Cu 256.084 333.511 -14.0198 1
Cu 243.523 333.511 -14.0198 1
Cu 231.015 333.511 -14.0198 1
Cu 218.634 333.263 -14.0198 1
Cu 206.448 330.349 -14.0198 1
Cu 194.53 326.564 -14.0198 1
Cu 182.947 321.931 -14.0198 1
Cu 171.766 316.475 -14.0198 1
Cu 161.05 310.229 -14.0198 1
Cu 150.862 303.227 -14.0198 1
Cu 141.261 295.511 -14.0198 1
Cu 132.3 287.124 -14.0198 1
Cu 124.032 278.115 -14.0198 1
Cu 116.505 268.536 -14.0198 1
Cu 109.761 258.44 -14.0198 1
Cu 103.839 247.888 -14.0198 1
Cu 98.7737 236.939 -14.0198 1
Cu 94.5936 225.655 -14.0198 1
Cu 91.3228 214.103 -14.0198 1
Cu 89.7585 202.347 -14.0198 1
Cu 89.7585 190.457 -14.0198 1
Cu 89.7585 178.5 -14.0198 1
Cu 89.7585 166.544 -14.0198 1
Cu 89.7585 154.659 -14.0198 1
Cu 91.4705 142.912 -14.0198 1
Cu 94.7892 131.372 -14.0198 1
Cu 99.0161 120.105 -14.0198 1
Cu 104.127 109.175 -14.0198 1
Cu 110.093 98.6443 -14.0198 1
Cu 116.878 88.5747 -14.0198 1
Cu 124.446 79.0235 -14.0198 1
Cu 132.751 70.0456 -14.0198 1
Cu 141.746 61.6926 -14.0198 1
Cu 151.379 54.0124 -14.0198 1
Cu 161.596 47.0493 -14.0198 1
Cu 172.337 40.8431 -14.0198 1
Cu 183.541 35.4296 -14.0198 1
Cu 195.144 30.8399 -14.0198 1
Cu 207.078 27.1003 -14.0198 1
Cu 219.275 24.2323 -14.0198 1
Cu 231.665 24.1114 -14.0198 1
Cu 297.888 -2.62194 -14.0198 1
Cu 310.016 0.501773 -14.0198 1
Cu 321.909 4.36007 -14.0198 1
Cu 333.518 8.93705 -14.0198 1
Cu 344.795 14.2139 -14.0198 1
Cu 355.692 20.1688 -14.0198 1
Cu 366.167 26.7773 -14.0198 1
Cu 376.174 34.0121 -14.0198 1
Cu 385.674 41.8434 -14.0198 1
Cu 394.627 50.239 -14.0198 1
Cu 402.995 59.1643 -14.0198 1
Cu 410.745 68.5825 -14.0198 1
Cu 417.845 78.4548 -14.0198 1
Cu 424.265 88.7406 -14.0198 1
Cu 429.979 99.3974 -14.0198 1
Cu 434.964 110.381 -14.0198 1
Cu 439.198 121.647 -14.0198 1
Cu 442.665 133.149 -14.0198 1
Cu 445.35 144.838 -14.0198 1
Cu 445.52 156.668 -14.0198 1
Cu 445.52 168.588 -14.0198 1
Cu 445.52 180.551 -14.0198 1
Cu 445.52 192.507 -14.0198 1
Cu 445.52 204.406 -14.0198 1
Cu 444.65 216.2 -14.0198 1
Cu 441.737 227.84 -14.0198 1
Cu 438.045 239.277 -14.0198 1
Cu 433.591 250.466 -14.0198 1
Cu 428.392 261.36 -14.0198 1
Cu 422.47 271.913 -14.0198 1
Cu 415.85 282.083 -14.0198 1
Cu 408.558 291.827 -14.0198 1
Cu 400.624 301.106 -14.0198 1
Cu 392.082 309.881 -14.0198 1
Cu 382.967 318.116 -14.0198 1
Cu 373.315 325.777 -14.0198 1
Cu 363.168 332.833 -14.0198 1
Cu 352.566 339.254 -14.0198 1
Cu 341.553 345.014 -14.0198 1
Cu 330.175 350.09 -14.0198 1
Cu 318.479 354.459 -14.0198 1
Cu 306.512 358.106 -14.0198 1
Cu 294.324 361.013 -14.0198 1
Cu 281.966 361.511 -14.0198 1
Cu 269.488 361.511 -14.0198 1
Cu 256.941 361.511 -14.0198 1
Cu 244.377 361.511 -14.0198 1
Cu 231.849 361.511 -14.0198 1
Cu 219.407 361.511 -14.0198 1
Cu 207.103 360.071 -14.0198 1
Cu 194.988 356.901 -14.0198 1
Cu 183.111 352.998 -14.0198 1
Cu 171.522 348.376 -14.0198 1
Cu 160.268 343.056 -14.0198 1
Cu 149.395 337.06 -14.0198 1
Cu 138.949 330.411 -14.0198 1
Cu 128.972 323.138 -14.0198 1
Cu 119.505 315.271 -14.0198 1
Cu 110.588 306.841 -14.0198 1
Cu 102.257 297.884 -14.0198 1
Cu 94.5466 288.436 -14.0198 1
Cu 87.4885 278.537 -14.0198 1
Cu 81.1117 268.227 -14.0198 1
Cu 75.4425 257.548 -14.0198 1
Cu 70.5044 246.545 -14.0198 1
Cu 66.3175 235.263 -14.0198 1
Cu 62.8993 223.749 -14.0198 1
Cu 60.2636 212.049 -14.0198 1
Cu 60.2346 200.212 -14.0198 1
Cu 60.2346 188.287 -14.0198 1
Cu 60.2346 176.324 -14.0198 1
Cu 60.2346 164.37 -14.0198 1
Cu 60.2346 152.476 -14.0198 1
Cu 61.2636 140.69 -14.0198 1
Cu 64.2261 129.062 -14.0198 1
Cu 67.9658 117.638 -14.0198 1
Cu 72.4673 106.467 -14.0198 1
Cu 77.712 95.5932 -14.0198 1
Cu 83.6783 85.0626 -14.0198 1
Cu 90.3417 74.9181 -14.0198 1
Cu 97.6747 65.2016 -14.0198 1
Cu 105.647 55.9532 -14.0198 1
Cu 114.226 47.2109 -14.0198 1
Cu 123.376 39.0108 -14.0198 1
Cu 133.06 31.3866 -14.0198 1
Cu 143.237 24.3698 -14.0198 1
Cu 153.866 17.9892 -14.0198 1
Cu 164.903 12.2712 -14.0198 1
Cu 176.302 7.23926 -14.0198 1
Cu 188.017 2.91415 -14.0198 1
Cu 199.999 -0.686316 -14.0198 1
Cu 212.199 -3.5473 -14.0198 1
Cu 224.566 -3.8886 -14.0198 1
Cu 237.05 -3.8886 -14.0198 1
Cu 249.599 -3.8886 -14.0198 1
Cu 262.162 -3.8886 -14.0198 1
Cu 274.687 -3.8886 -14.0198 1
Cu 287.121 -3.8886 -14.0198 1
Cu 44.9302 262.496 -14.0198 1
Cu 40.3636 251.348 -14.0198 1
Cu 36.4553 239.975 -14.0198 1
Cu 33.2174 228.413 -14.0198 1
Cu 30.7108 216.697 -14.0198 1
Cu 30.7108 204.864 -14.0198 1
Cu 30.7108 192.95 -14.0198 1
Cu 30.7108 180.992 -14.0198 1
Cu 30.7108 169.027 -14.0198 1
Cu 30.7108 157.093 -14.0198 1
Cu 30.7108 145.226 -14.0198 1
Cu 32.2062 133.463 -14.0198 1
Cu 35.1971 121.841 -14.0198 1
Cu 38.8624 110.395 -14.0198 1
Cu 43.1907 99.1609 -14.0198 1
Cu 48.1685 88.1736 -14.0198 1
Cu 53.7804 77.4671 -14.0198 1
Cu 60.0091 67.0745 -14.0198 1
Cu 66.8353 57.0281 -14.0198 1
Cu 74.2378 47.3589 -14.0198 1
Cu 82.1937 38.097 -14.0198 1
Cu 90.6784 29.2709 -14.0198 1
Cu 99.6654 20.9081 -14.0198 1
Cu 109.127 13.0345 -14.0198 1
Cu 119.034 5.67434 -14.0198 1
Cu 129.356 -1.14943 -14.0198 1
Cu 140.06 -7.41572 -14.0198 1
Cu 151.114 -13.1051 -14.0198 1
Cu 162.483 -18.2 -14.0198 1
Cu 174.132 -22.6846 -14.0198 1
Cu 186.025 -26.545 -14.0198 1
Cu 198.125 -29.7692 -14.0198 1
Cu 210.395 -31.8886 -14.0198 1
Cu 222.796 -31.8886 -14.0198 1
Cu 235.29 -31.8886 -14.0198 1
Cu 247.839 -31.8886 -14.0198 1
Cu 260.404 -31.8886 -14.0198 1
Cu 272.945 -31.8886 -14.0198 1
Cu 285.424 -31.8886 -14.0198 1
Cu 297.802 -31.8884 -14.0198 1
Cu 310.042 -29.1816 -14.0198 1
Cu 322.104 -25.8305 -14.0198 1
Cu 333.951 -21.8454 -14.0198 1
Cu 345.548 -17.2388 -14.0198 1
Cu 356.857 -12.0248 -14.0198 1
Cu 367.844 -6.2197 -14.0198 1
Cu 378.475 0.15862 -14.0198 1
Cu 388.717 7.09036 -14.0198 1
Cu 398.538 14.5541 -14.0198 1
Cu 407.908 22.5266 -14.0198 1
Cu 416.798 30.9833 -14.0198 1
Cu 425.18 39.8979 -14.0198 1
Cu 433.028 49.2428 -14.0198 1
Cu 440.318 58.9891 -14.0198 1
Cu 447.028 69.1066 -14.0198 1
Cu 453.136 79.564 -14.0198 1
Cu 458.623 90.3288 -14.0198 1
Cu 463.474 101.368 -14.0198 1
Cu 467.672 112.646 -14.0198 1
Cu 471.204 124.13 -14.0198 1
Cu 474.06 135.783 -14.0198 1
Cu 475.044 147.57 -14.0198 1
Cu 475.044 159.453 -14.0198 1
Cu 475.044 171.396 -14.0198 1
Cu 475.044 183.362 -14.0198 1
Cu 475.044 195.314 -14.0198 1
Cu 475.044 207.215 -14.0198 1
Cu 474.643 219.028 -14.0198 1
Cu 471.95 230.717 -14.0198 1
Cu 468.578 242.244 -14.0198 1
Cu 464.539 253.575 -14.0198 1
Cu 459.843 264.675 -14.0198 1
Cu 454.507 275.508 -14.0198 1
Cu 448.546 286.042 -14.0198 1
Cu 441.978 296.244 -14.0198 1
Cu 434.825 306.082 -14.0198 1
Cu 427.109 315.526 -14.0198 1
Cu 418.852 324.546 -14.0198 1
Cu 410.081 333.115 -14.0198 1
Cu 400.824 341.205 -14.0198 1
Cu 391.108 348.793 -14.0198 1
Cu 380.964 355.854 -14.0198 1
Cu 370.423 362.367 -14.0198 1
Cu 359.518 368.311 -14.0198 1
Cu 348.283 373.668 -14.0198 1
Cu 336.752 378.421 -14.0198 1
Cu 324.961 382.556 -14.0198 1
Cu 312.947 386.06 -14.0198 1
Cu 300.747 388.922 -14.0198 1
Cu 288.398 389.511 -14.0198 1
Cu 275.94 389.511 -14.0198 1
Cu 263.41 389.511 -14.0198 1
Cu 250.848 389.511 -14.0198 1
Cu 238.291 389.511 -14.0198 1
Cu 225.78 389.511 -14.0198 1
Cu 213.353 389.511 -14.0198 1
Cu 201.048 388.068 -14.0198 1
Cu 188.904 384.998 -14.0198 1
Cu 176.958 381.289 -14.0198 1
Cu 165.248 376.953 -14.0198 1
Cu 153.808 372.002 -14.0198 1
Cu 142.676 366.454 -14.0198 1
Cu 131.885 360.324 -14.0198 1
Cu 121.469 353.632 -14.0198 1
Cu 111.46 346.398 -14.0198 1
Cu 101.889 338.645 -14.0198 1
Cu 92.7853 330.397 -14.0198 1
Cu 84.1779 321.68 -14.0198 1
Cu 76.0931 312.52 -14.0198 1
Cu 68.556 302.945 -14.0198 1
Cu 61.5898 292.986 -14.0198 1
Cu 55.2162 282.674 -14.0198 1
Cu 49.4549 272.039 -14.0198 1
Cu 126.59 390.616 -14.0198 1
Cu 115.819 384.453 -14.0198 1
Cu 105.379 377.794 -14.0198 1
Cu 95.2954 370.654 -14.0198 1
Cu 85.592 363.051 -14.0198 1
Cu 76.2924 355.004 -14.0198 1
Cu 67.419 346.531 -14.0198 1
Cu 58.9933 337.654 -14.0198 1
Cu 51.0356 328.393 -14.0198 1
Cu 43.5651 318.771 -14.0198 1
Cu 36.5998 308.811 -14.0198 1
Cu 30.1566 298.537 -14.0198 1
Cu 24.251 287.974 -14.0198 1
Cu 18.8973 277.148 -14.0198 1
Cu 14.1083 266.085 -14.0198 1
Cu 9.89565 254.81 -14.0198 1
Cu 6.26953 243.353 -14.0198 1
Cu 3.23867 231.739 -14.0198 1
Cu 1.18703 219.998 -14.0198 1
Cu 1.18703 208.158 -14.0198 1
Cu 1.18703 196.246 -14.0198 1
Cu 1.18703 184.293 -14.0198 1
Cu 1.18703 172.326 -14.0198 1
Cu 1.18703 160.375 -14.0198 1
Cu 1.18703 148.468 -14.0198 1
Cu 1.18703 136.635 -14.0198 1
Cu 3.46997 124.903 -14.0198 1
Cu 6.55109 113.302 -14.0198 1
Cu 10.2268 101.859 -14.0198 1
Cu 14.4882 90.6012 -14.0198 1
Cu 19.325 79.5565 -14.0198 1
Cu 24.7256 68.7515 -14.0198 1
Cu 30.6769 58.2121 -14.0198 1
Cu 37.1646 47.9639 -14.0198 1
Cu 44.1729 38.0314 -14.0198 1
Cu 51.685 28.4388 -14.0198 1
Cu 59.6827 19.2092 -14.0198 1
Cu 68.1468 10.3648 -14.0198 1
Cu 77.0568 1.92695 -14.0198 1
Cu 86.3912 -6.08389 -14.0198 1
Cu 96.1274 -13.6484 -14.0198 1
Cu 106.242 -20.7484 -14.0198 1
Cu 116.711 -27.3667 -14.0198 1
Cu 127.508 -33.4873 -14.0198 1
Cu 138.608 -39.0955 -14.0198 1
Cu 149.983 -44.1777 -14.0198 1
Cu 161.607 -48.7216 -14.0198 1
Cu 173.452 -52.7163 -14.0198 1
Cu 185.488 -56.1522 -14.0198 1
Cu 197.686 -59.0209 -14.0198 1
Cu 210.018 -59.8886 -14.0198 1
Cu 222.454 -59.8886 -14.0198 1
Cu 234.963 -59.8886 -14.0198 1
Cu 247.515 -59.8886 -14.0198 1
Cu 260.08 -59.8886 -14.0198 1
Cu 272.627 -59.8886 -14.0198 1
Cu 285.127 -59.8886 -14.0198 1
Cu 297.55 -59.8886 -14.0198 1
Cu 309.864 -58.6365 -14.0198 1
Cu 322.041 -55.6843 -14.0198 1
Cu 334.05 -52.1661 -14.0198 1
Cu 345.864 -48.0903 -14.0198 1
Cu 357.454 -43.4669 -14.0198 1
Cu 368.791 -38.3069 -14.0198 1
Cu 379.848 -32.6228 -14.0198 1
Cu 390.598 -26.4283 -14.0198 1
Cu 401.017 -19.7385 -14.0198 1
Cu 411.077 -12.5694 -14.0198 1
Cu 420.756 -4.93833 -14.0198 1
Cu 430.03 3.13627 -14.0198 1
Cu 438.876 11.6349 -14.0198 1
Cu 447.273 20.5371 -14.0198 1
Cu 455.201 29.8213 -14.0198 1
Cu 462.64 39.4651 -14.0198 1
Cu 469.573 49.4453 -14.0198 1
Cu 475.983 59.7378 -14.0198 1
Cu 481.855 70.3177 -14.0198 1
Cu 487.174 81.1594 -14.0198 1
Cu 491.927 92.2369 -14.0198 1
Cu 496.103 103.523 -14.0198 1
Cu 499.692 114.992 -14.0198 1
Cu 502.686 126.614 -14.0198 1
Cu 504.568 138.362 -14.0198 1
Cu 504.568 150.208 -14.0198 1
Cu 504.568 162.123 -14.0198 1
Cu 504.568 174.078 -14.0198 1
Cu 504.568 186.045 -14.0198 1
Cu 504.568 197.994 -14.0198 1
Cu 504.568 209.897 -14.0198 1
Cu 504.568 221.724 -14.0198 1
Cu 502.11 233.449 -14.0198 1
Cu 498.992 245.041 -14.0198 1
Cu 495.279 256.473 -14.0198 1
Cu 490.981 267.718 -14.0198 1
Cu 486.109 278.749 -14.0198 1
Cu 480.673 289.538 -14.0198 1
Cu 474.688 300.06 -14.0198 1
Cu 468.168 310.289 -14.0198 1
Cu 461.127 320.201 -14.0198 1
Cu 453.584 329.772 -14.0198 1
Cu 445.557 338.978 -14.0198 1
Cu 437.064 347.798 -14.0198 1
Cu 428.127 356.209 -14.0198 1
Cu 418.767 364.193 -14.0198 1
Cu 409.006 371.729 -14.0198 1
Cu 398.869 378.799 -14.0198 1
Cu 388.379 385.387 -14.0198 1
Cu 377.562 391.476 -14.0198 1
Cu 366.444 397.051 -14.0198 1
Cu 355.052 402.1 -14.0198 1
Cu 343.414 406.61 -14.0198 1
Cu 331.556 410.57 -14.0198 1
Cu 319.509 413.971 -14.0198 1
Cu 307.301 416.804 -14.0198 1
Cu 294.962 417.511 -14.0198 1
Cu 282.521 417.511 -14.0198 1
Cu 270.009 417.511 -14.0198 1
Cu 257.455 417.511 -14.0198 1
Cu 244.89 417.511 -14.0198 1
Cu 232.345 417.511 -14.0198 1
Cu 219.849 417.511 -14.0198 1
Cu 207.432 417.511 -14.0198 1
Cu 195.126 416.092 -14.0198 1
Cu 182.959 413.104 -14.0198 1
Cu 170.96 409.55 -14.0198 1
Cu 159.16 405.44 -14.0198 1
Cu 147.585 400.783 -14.0198 1
Cu 136.265 395.59 -14.0198 1
Cu 304.445 -87.8886 -14.0198 1
Cu 316.751 -86.4454 -14.0198 1
Cu 328.934 -83.5146 -14.0198 1
Cu 340.97 -80.0766 -14.0198 1
Cu 352.835 -76.138 -14.0198 1
Cu 364.507 -71.7063 -14.0198 1
Cu 375.963 -66.7903 -14.0198 1
Cu 387.181 -61.3994 -14.0198 1
Cu 398.14 -55.5439 -14.0198 1
Cu 408.817 -49.2353 -14.0198 1
Cu 419.193 -42.4858 -14.0198 1
Cu 429.248 -35.3083 -14.0198 1
Cu 438.961 -27.7168 -14.0198 1
Cu 448.315 -19.726 -14.0198 1
Cu 457.29 -11.3513 -14.0198 1
Cu 465.871 -2.6088 -14.0198 1
Cu 474.039 6.48446 -14.0198 1
Cu 481.78 15.9109 -14.0198 1
Cu 489.079 25.6524 -14.0198 1
Cu 495.92 35.69 -14.0198 1
Cu 502.292 46.0044 -14.0198 1
Cu 508.181 56.5756 -14.0198 1
Cu 513.577 67.3831 -14.0198 1
Cu 518.468 78.4061 -14.0198 1
Cu 522.846 89.6232 -14.0198 1
Cu 526.702 101.013 -14.0198 1
Cu 530.029 112.553 -14.0198 1
Cu 532.819 124.221 -14.0198 1
Cu 534.092 135.995 -14.0198 1
Cu 534.092 147.851 -14.0198 1
Cu 534.092 159.768 -14.0198 1
Cu 534.092 171.721 -14.0198 1
Cu 534.092 183.688 -14.0198 1
Cu 534.092 195.645 -14.0198 1
Cu 534.092 207.57 -14.0198 1
Cu 534.092 219.439 -14.0198 1
Cu 533.277 231.23 -14.0198 1
Cu 530.586 242.92 -14.0198 1
Cu 527.358 254.485 -14.0198 1
Cu 523.6 265.904 -14.0198 1
Cu 519.318 277.155 -14.0198 1
Cu 514.52 288.215 -14.0198 1
Cu 509.217 299.064 -14.0198 1
Cu 503.418 309.681 -14.0198 1
Cu 497.135 320.044 -14.0198 1
Cu 490.38 330.135 -14.0198 1
Cu 483.165 339.932 -14.0198 1
Cu 475.505 349.418 -14.0198 1
Cu 467.414 358.575 -14.0198 1
Cu 458.909 367.383 -14.0198 1
Cu 450.005 375.827 -14.0198 1
Cu 440.72 383.891 -14.0198 1
Cu 431.072 391.557 -14.0198 1
Cu 421.079 398.812 -14.0198 1
Cu 410.761 405.642 -14.0198 1
Cu 400.137 412.033 -14.0198 1
Cu 389.229 417.973 -14.0198 1
Cu 378.058 423.451 -14.0198 1
Cu 366.644 428.456 -14.0198 1
Cu 355.01 432.978 -14.0198 1
Cu 343.179 437.008 -14.0198 1
Cu 331.173 440.539 -14.0198 1
Cu 319.016 443.564 -14.0198 1
Cu 306.731 445.511 -14.0198 1
Cu 294.341 445.511 -14.0198 1
Cu 281.872 445.511 -14.0198 1
Cu 269.346 445.511 -14.0198 1
Cu 256.789 445.511 -14.0198 1
Cu 244.224 445.511 -14.0198 1
Cu 231.676 445.511 -14.0198 1
Cu 219.169 445.511 -14.0198 1
Cu 206.727 445.511 -14.0198 1
Cu 194.374 445.189 -14.0198 1
Cu 182.134 442.482 -14.0198 1
Cu 170.031 439.266 -14.0198 1
Cu 158.089 435.545 -14.0198 1
Cu 146.329 431.328 -14.0198 1
Cu 134.776 426.623 -14.0198 1
Cu 123.451 421.438 -14.0198 1
Cu 112.376 415.785 -14.0198 1
Cu 101.573 409.673 -14.0198 1
Cu 91.0628 403.115 -14.0198 1
Cu 80.8653 396.123 -14.0198 1
Cu 71.0003 388.711 -14.0198 1
Cu 61.487 380.893 -14.0198 1
Cu 52.3438 372.684 -14.0198 1
Cu 43.5884 364.101 -14.0198 1
Cu 35.2376 355.159 -14.0198 1
Cu 27.3077 345.876 -14.0198 1
Cu 19.814 336.27 -14.0198 1
Cu 12.7709 326.359 -14.0198 1
Cu 6.19214 316.164 -14.0198 1
Cu 0.0903573 305.702 -14.0198 1
Cu -5.52263 294.996 -14.0198 1
Cu -10.636 284.064 -14.0198 1
Cu -15.2397 272.93 -14.0198 1
Cu -19.3251 261.613 -14.0198 1
Cu -22.8841 250.136 -14.0198 1
Cu -25.9099 238.521 -14.0198 1
Cu -28.3368 226.791 -14.0198 1
Cu -28.3368 214.967 -14.0198 1
Cu -28.3368 203.074 -14.0198 1
Cu -28.3368 191.135 -14.0198 1
Cu -28.3368 179.171 -14.0198 1
Cu -28.3368 167.206 -14.0198 1
Cu -28.3368 155.264 -14.0198 1
Cu -28.3368 143.368 -14.0198 1
Cu -28.3368 131.54 -14.0198 1
Cu -26.0745 119.803 -14.0198 1
Cu -23.0809 108.181 -14.0198 1
Cu -19.5538 96.6951 -14.0198 1
Cu -15.4998 85.368 -14.0198 1
Cu -10.9269 74.2216 -14.0198 1
Cu -5.84394 63.2774 -14.0198 1
Cu -0.26067 52.5567 -14.0198 1
Cu 5.81208 42.0801 -14.0198 1
Cu 12.3626 31.8678 -14.0198 1
Cu 19.3781 21.9398 -14.0198 1
Cu 26.8452 12.315 -14.0198 1
Cu 34.7493 3.01219 -14.0198 1
Cu 43.0753 -5.95069 -14.0198 1
Cu 51.8069 -14.5563 -14.0198 1
Cu 60.9272 -22.788 -14.0198 1
Cu 70.4188 -30.6299 -14.0198 1
Cu 80.2632 -38.0668 -14.0198 1
Cu 90.4413 -45.0843 -14.0198 1
Cu 100.934 -51.6689 -14.0198 1
Cu 111.72 -57.8079 -14.0198 1
Cu 122.779 -63.4893 -14.0198 1
Cu 134.089 -68.7021 -14.0198 1
Cu 145.629 -73.4364 -14.0198 1
Cu 157.377 -77.6829 -14.0198 1
Cu 169.309 -81.4334 -14.0198 1
Cu 181.403 -84.6808 -14.0198 1
Cu 193.635 -87.4186 -14.0198 1
Cu 205.982 -87.8886 -14.0198 1
Cu 218.419 -87.8886 -14.0198 1
Cu 230.923 -87.8886 -14.0198 1
Cu 243.47 -87.8886 -14.0198 1
Cu 256.034 -87.8886 -14.0198 1
Cu 268.593 -87.8886 -14.0198 1
Cu 281.121 -87.8886 -14.0198 1
Cu 293.594 -87.8886 -14.0198 1
Cu 507.287 356.919 -14.0198 1
Cu 499.645 366.419 -14.0198 1
Cu 491.611 375.621 -14.0198 1
Cu 483.2 384.511 -14.0198 1
Cu 474.424 393.076 -14.0198 1
Cu 465.297 401.302 -14.0198 1
Cu 455.834 409.175 -14.0198 1
Cu 446.049 416.683 -14.0198 1
Cu 435.959 423.815 -14.0198 1
Cu 425.578 430.558 -14.0198 1
Cu 414.924 436.903 -14.0198 1
Cu 404.013 442.839 -14.0198 1
Cu 392.863 448.357 -14.0198 1
Cu 381.492 453.448 -14.0198 1
Cu 369.916 458.104 -14.0198 1
Cu 358.155 462.318 -14.0198 1
Cu 346.228 466.083 -14.0198 1
Cu 334.152 469.393 -14.0198 1
Cu 321.948 472.243 -14.0198 1
Cu 309.635 473.511 -14.0198 1
Cu 297.232 473.511 -14.0198 1
Cu 284.758 473.511 -14.0198 1
Cu 272.234 473.511 -14.0198 1
Cu 259.679 473.511 -14.0198 1
Cu 247.114 473.511 -14.0198 1
Cu 234.557 473.511 -14.0198 1
Cu 222.03 473.511 -14.0198 1
Cu 209.551 473.511 -14.0198 1
Cu 197.141 473.511 -14.0198 1
Cu 184.82 472.457 -14.0198 1
Cu 172.606 469.646 -14.0198 1
Cu 160.519 466.374 -14.0198 1
Cu 148.579 462.646 -14.0198 1
Cu 136.803 458.469 -14.0198 1
Cu 125.212 453.849 -14.0198 1
Cu 113.823 448.794 -14.0198 1
Cu 102.654 443.311 -14.0198 1
Cu 91.7224 437.409 -14.0198 1
Cu 81.0465 431.097 -14.0198 1
Cu 70.6427 424.386 -14.0198 1
Cu 60.5276 417.286 -14.0198 1
Cu 50.717 409.809 -14.0198 1
Cu 41.2266 401.965 -14.0198 1
Cu 32.0714 393.769 -14.0198 1
Cu 23.2659 385.231 -14.0198 1
Cu 14.8241 376.367 -14.0198 1
Cu 6.75923 367.19 -14.0198 1
Cu -0.915842 357.715 -14.0198 1
Cu -8.18898 347.956 -14.0198 1
Cu -15.0487 337.929 -14.0198 1
Cu -21.484 327.651 -14.0198 1
Cu -27.4849 317.136 -14.0198 1
Cu -33.0417 306.403 -14.0198 1
Cu -38.1458 295.467 -14.0198 1
Cu -42.7889 284.347 -14.0198 1
Cu -46.9638 273.06 -14.0198 1
Cu -50.6638 261.623 -14.0198 1
Cu -53.8831 250.056 -14.0198 1
Cu -56.6166 238.375 -14.0198 1
Cu -57.8606 226.6 -14.0198 1
Cu -57.8606 214.749 -14.0198 1
Cu -57.8606 202.842 -14.0198 1
Cu -57.8606 190.896 -14.0198 1
Cu -57.8606 178.932 -14.0198 1
Cu -57.8606 166.967 -14.0198 1
Cu -57.8606 155.021 -14.0198 1
Cu -57.8606 143.112 -14.0198 1
Cu -57.8606 131.26 -14.0198 1
Cu -56.6665 119.483 -14.0198 1
Cu -53.9428 107.801 -14.0198 1
Cu -50.7332 96.2306 -14.0198 1
Cu -47.0428 84.7912 -14.0198 1
Cu -42.8774 73.5007 -14.0198 1
Cu -38.2436 62.3769 -14.0198 1
Cu -33.1487 51.4376 -14.0198 1
Cu -27.6009 40.7 -14.0198 1
Cu -21.6089 30.1811 -14.0198 1
Cu -15.1821 19.8976 -14.0198 1
Cu -8.33086 9.86575 -14.0198 1
Cu -1.06591 0.101481 -14.0198 1
Cu 6.6012 -9.37976 -14.0198 1
Cu 14.6584 -18.563 -14.0198 1
Cu 23.0928 -27.4336 -14.0198 1
Cu 31.8911 -35.9776 -14.0198 1
Cu 41.0394 -44.1814 -14.0198 1
Cu 50.5232 -52.0321 -14.0198 1
Cu 60.3275 -59.5172 -14.0198 1
Cu 70.4367 -66.6248 -14.0198 1
Cu 80.8348 -73.3437 -14.0198 1
Cu 91.5055 -79.6633 -14.0198 1
Cu 102.432 -85.5736 -14.0198 1
Cu 113.596 -91.0651 -14.0198 1
Cu 124.981 -96.1292 -14.0198 1
Cu 136.569 -100.758 -14.0198 1
Cu 148.34 -104.944 -14.0198 1
Cu 160.278 -108.68 -14.0198 1
Cu 172.362 -111.962 -14.0198 1
Cu 184.573 -114.782 -14.0198 1
Cu 196.893 -115.889 -14.0198 1
Cu 209.301 -115.889 -14.0198 1
Cu 221.779 -115.889 -14.0198 1
Cu 234.305 -115.889 -14.0198 1
Cu 246.861 -115.889 -14.0198 1
Cu 259.427 -115.889 -14.0198 1
Cu 271.982 -115.889 -14.0198 1
Cu 284.507 -115.889 -14.0198 1
Cu 296.982 -115.889 -14.0198 1
Cu 309.387 -115.889 -14.0198 1
Cu 321.702 -114.672 -14.0198 1
Cu 333.909 -111.832 -14.0198 1
Cu 345.987 -108.531 -14.0198 1
Cu 357.917 -104.775 -14.0198 1
Cu 369.682 -100.571 -14.0198 1
Cu 381.261 -95.9232 -14.0198 1
Cu 392.637 -90.8408 -14.0198 1
Cu 403.792 -85.3313 -14.0198 1
Cu 414.707 -79.4035 -14.0198 1
Cu 425.367 -73.0668 -14.0198 1
Cu 435.753 -66.3311 -14.0198 1
Cu 445.85 -59.2072 -14.0198 1
Cu 455.641 -51.7064 -14.0198 1
Cu 465.111 -43.8405 -14.0198 1
Cu 474.244 -35.622 -14.0198 1
Cu 483.027 -27.0639 -14.0198 1
Cu 491.446 -18.1797 -14.0198 1
Cu 499.487 -8.98356 -14.0198 1
Cu 507.137 0.509999 -14.0198 1
Cu 514.385 10.2859 -14.0198 1
Cu 521.218 20.3288 -14.0198 1
Cu 527.627 30.6226 -14.0198 1
Cu 533.6 41.1511 -14.0198 1
Cu 539.129 51.8976 -14.0198 1
Cu 544.205 62.8451 -14.0198 1
Cu 548.819 73.9763 -14.0198 1
Cu 552.964 85.2735 -14.0198 1
Cu 556.634 96.7189 -14.0198 1
Cu 559.823 108.294 -14.0198 1
Cu 562.526 119.981 -14.0198 1
Cu 563.616 131.761 -14.0198 1
Cu 563.616 143.616 -14.0198 1
Cu 563.616 155.527 -14.0198 1
Cu 563.616 167.474 -14.0198 1
Cu 563.616 179.439 -14.0198 1
Cu 563.616 191.404 -14.0198 1
Cu 563.616 203.348 -14.0198 1
Cu 563.616 215.253 -14.0198 1
Cu 563.616 227.101 -14.0198 1
Cu 562.266 238.872 -14.0198 1
Cu 559.511 250.549 -14.0198 1
Cu 556.272 262.111 -14.0198 1
Cu 552.551 273.542 -14.0198 1
Cu 548.356 284.822 -14.0198 1
Cu 543.694 295.935 -14.0198 1
Cu 538.57 306.862 -14.0198 1
Cu 532.994 317.587 -14.0198 1
Cu 526.975 328.092 -14.0198 1
Cu 520.521 338.36 -14.0198 1
Cu 513.644 348.375 -14.0198 1
Cu 328.479 -142.506 -14.0198 1
Cu 340.688 -139.678 -14.0198 1
Cu 352.782 -136.428 -14.0198 1
Cu 364.744 -132.763 -14.0198 1
Cu 376.558 -128.686 -14.0198 1
Cu 388.208 -124.202 -14.0198 1
Cu 399.68 -119.319 -14.0198 1
Cu 410.958 -114.042 -14.0198 1
Cu 422.027 -108.377 -14.0198 1
Cu 432.873 -102.334 -14.0198 1
Cu 443.481 -95.9193 -14.0198 1
Cu 453.837 -89.1417 -14.0198 1
Cu 463.928 -82.0101 -14.0198 1
Cu 473.74 -74.5341 -14.0198 1
Cu 483.26 -66.7234 -14.0198 1
Cu 492.476 -58.5884 -14.0198 1
Cu 501.376 -50.1398 -14.0198 1
Cu 509.947 -41.3888 -14.0198 1
Cu 518.179 -32.347 -14.0198 1
Cu 526.06 -23.0263 -14.0198 1
Cu 533.581 -13.439 -14.0198 1
Cu 540.731 -3.59776 -14.0198 1
Cu 547.5 6.48442 -14.0198 1
Cu 553.881 16.7942 -14.0198 1
Cu 559.864 27.318 -14.0198 1
Cu 565.441 38.0419 -14.0198 1
Cu 570.605 48.9517 -14.0198 1
Cu 575.35 60.033 -14.0198 1
Cu 579.669 71.2713 -14.0198 1
Cu 583.556 82.6515 -14.0198 1
Cu 587.007 94.1588 -14.0198 1
Cu 590.016 105.778 -14.0198 1
Cu 592.58 117.493 -14.0198 1
Cu 593.139 129.29 -14.0198 1
Cu 593.139 141.152 -14.0198 1
Cu 593.139 153.064 -14.0198 1
Cu 593.139 165.009 -14.0198 1
Cu 593.139 176.973 -14.0198 1
Cu 593.139 188.94 -14.0198 1
Cu 593.139 200.893 -14.0198 1
Cu 593.139 212.816 -14.0198 1
Cu 593.139 224.695 -14.0198 1
Cu 593.139 236.514 -14.0198 1
Cu 590.851 248.256 -14.0198 1
Cu 587.978 259.906 -14.0198 1
Cu 584.663 271.449 -14.0198 1
Cu 580.909 282.87 -14.0198 1
Cu 576.722 294.154 -14.0198 1
Cu 572.108 305.285 -14.0198 1
Cu 567.072 316.249 -14.0198 1
Cu 561.62 327.031 -14.0198 1
Cu 555.761 337.618 -14.0198 1
Cu 549.502 347.995 -14.0198 1
Cu 542.851 358.149 -14.0198 1
Cu 535.817 368.065 -14.0198 1
Cu 528.409 377.732 -14.0198 1
Cu 520.638 387.136 -14.0198 1
Cu 512.513 396.265 -14.0198 1
Cu 504.044 405.106 -14.0198 1
Cu 495.244 413.649 -14.0198 1
Cu 486.124 421.881 -14.0198 1
Cu 476.696 429.793 -14.0198 1
Cu 466.972 437.373 -14.0198 1
Cu 456.966 444.611 -14.0198 1
Cu 446.69 451.498 -14.0198 1
Cu 436.158 458.026 -14.0198 1
Cu 425.383 464.184 -14.0198 1
Cu 414.381 469.965 -14.0198 1
Cu 403.166 475.362 -14.0198 1
Cu 391.752 480.367 -14.0198 1
Cu 380.155 484.974 -14.0198 1
Cu 368.389 489.177 -14.0198 1
Cu 356.471 492.969 -14.0198 1
Cu 344.416 496.347 -14.0198 1
Cu 332.241 499.305 -14.0198 1
Cu 319.96 501.511 -14.0198 1
Cu 307.591 501.511 -14.0198 1
Cu 295.149 501.511 -14.0198 1
Cu 282.652 501.511 -14.0198 1
Cu 270.116 501.511 -14.0198 1
Cu 257.556 501.511 -14.0198 1
Cu 244.991 501.511 -14.0198 1
Cu 232.436 501.511 -14.0198 1
Cu 219.907 501.511 -14.0198 1
Cu 207.423 501.511 -14.0198 1
Cu 194.998 501.511 -14.0198 1
Cu 182.65 501.233 -14.0198 1
Cu 170.395 498.59 -14.0198 1
Cu 158.249 495.524 -14.0198 1
Cu 146.227 492.04 -14.0198 1
Cu 134.347 488.142 -14.0198 1
Cu 122.623 483.836 -14.0198 1
Cu 111.071 479.127 -14.0198 1
Cu 99.7061 474.021 -14.0198 1
Cu 88.5438 468.525 -14.0198 1
Cu 77.5985 462.647 -14.0198 1
Cu 66.8848 456.394 -14.0198 1
Cu 56.4167 449.774 -14.0198 1
Cu 46.2081 442.796 -14.0198 1
Cu 36.2725 435.469 -14.0198 1
Cu 26.623 427.804 -14.0198 1
Cu 17.2723 419.809 -14.0198 1
Cu 8.23288 411.497 -14.0198 1
Cu -0.483459 402.877 -14.0198 1
Cu -8.86515 393.961 -14.0198 1
Cu -16.9011 384.76 -14.0198 1
Cu -24.5808 375.288 -14.0198 1
Cu -31.8939 365.557 -14.0198 1
Cu -38.8309 355.578 -14.0198 1
Cu -45.3827 345.366 -14.0198 1
Cu -51.5404 334.934 -14.0198 1
Cu -57.2961 324.296 -14.0198 1
Cu -62.6421 313.466 -14.0198 1
Cu -67.5714 302.458 -14.0198 1
Cu -72.0774 291.287 -14.0198 1
Cu -76.1542 279.967 -14.0198 1
Cu -79.7964 268.513 -14.0198 1
Cu -82.9992 256.941 -14.0198 1
Cu -85.7583 245.266 -14.0198 1
Cu -87.3844 233.503 -14.0198 1
Cu -87.3844 221.667 -14.0198 1
Cu -87.3844 209.776 -14.0198 1
Cu -87.3844 197.843 -14.0198 1
Cu -87.3844 185.885 -14.0198 1
Cu -87.3844 173.918 -14.0198 1
Cu -87.3844 161.957 -14.0198 1
Cu -87.3844 150.018 -14.0198 1
Cu -87.3844 138.118 -14.0198 1
Cu -87.3844 126.271 -14.0198 1
Cu -86.2129 114.494 -14.0198 1
Cu -83.535 102.801 -14.0198 1
Cu -80.4127 91.2094 -14.0198 1
Cu -76.8502 79.7331 -14.0198 1
Cu -72.8522 68.3877 -14.0198 1
Cu -68.424 57.1881 -14.0198 1
Cu -63.5714 46.1492 -14.0198 1
Cu -58.3008 35.2855 -14.0198 1
Cu -52.6192 24.6114 -14.0198 1
Cu -46.534 14.1409 -14.0198 1
Cu -40.0534 3.88797 -14.0198 1
Cu -33.1859 -6.13394 -14.0198 1
Cu -25.9406 -15.9116 -14.0198 1
Cu -18.327 -25.432 -14.0198 1
Cu -10.3551 -34.6827 -14.0198 1
Cu -2.03562 -43.6513 -14.0198 1
Cu 6.6206 -52.3262 -14.0198 1
Cu 15.6021 -60.6957 -14.0198 1
Cu 24.897 -68.7489 -14.0198 1
Cu 34.493 -76.4751 -14.0198 1
Cu 44.3774 -83.8641 -14.0198 1
Cu 54.5373 -90.9062 -14.0198 1
Cu 64.9591 -97.592 -14.0198 1
Cu 75.6291 -103.913 -14.0198 1
Cu 86.5333 -109.86 -14.0198 1
Cu 97.6571 -115.426 -14.0198 1
Cu 108.986 -120.603 -14.0198 1
Cu 120.505 -125.385 -14.0198 1
Cu 132.199 -129.765 -14.0198 1
Cu 144.052 -133.738 -14.0198 1
Cu 156.049 -137.298 -14.0198 1
Cu 168.174 -140.44 -14.0198 1
Cu 180.41 -143.16 -14.0198 1
Cu 192.743 -143.889 -14.0198 1
Cu 205.155 -143.889 -14.0198 1
Cu 217.629 -143.889 -14.0198 1
Cu 230.151 -143.889 -14.0198 1
Cu 242.702 -143.889 -14.0198 1
Cu 255.267 -143.889 -14.0198 1
Cu 267.829 -143.889 -14.0198 1
Cu 280.371 -143.889 -14.0198 1
Cu 292.877 -143.889 -14.0198 1
Cu 305.329 -143.889 -14.0198 1
Cu 317.713 -143.889 -14.0198 1
Cu 444.474 -129.029 -14.0198 1
Cu 455.175 -122.755 -14.0198 1
Cu 465.649 -116.144 -14.0198 1
Cu 475.886 -109.204 -14.0198 1
Cu 485.873 -101.941 -14.0198 1
Cu 495.6 -94.3643 -14.0198 1
Cu 505.055 -86.4821 -14.0198 1
Cu 514.228 -78.3031 -14.0198 1
Cu 523.109 -69.8367 -14.0198 1
Cu 531.688 -61.0921 -14.0198 1
Cu 539.955 -52.0793 -14.0198 1
Cu 547.9 -42.8082 -14.0198 1
Cu 555.516 -33.2893 -14.0198 1
Cu 562.794 -23.5332 -14.0198 1
Cu 569.725 -13.5508 -14.0198 1
Cu 576.301 -3.35321 -14.0198 1
Cu 582.516 7.04806 -14.0198 1
Cu 588.362 17.6414 -14.0198 1
Cu 593.833 28.415 -14.0198 1
Cu 598.922 39.3568 -14.0198 1
Cu 603.625 50.4546 -14.0198 1
Cu 607.935 61.6959 -14.0198 1
Cu 611.849 73.0682 -14.0198 1
Cu 615.361 84.5588 -14.0198 1
Cu 618.467 96.1547 -14.0198 1
Cu 621.165 107.843 -14.0198 1
Cu 622.663 119.611 -14.0198 1
Cu 622.663 131.445 -14.0198 1
Cu 622.663 143.332 -14.0198 1
Cu 622.663 155.258 -14.0198 1
Cu 622.663 167.211 -14.0198 1
Cu 622.663 179.177 -14.0198 1
Cu 622.663 191.143 -14.0198 1
Cu 622.663 203.095 -14.0198 1
Cu 622.663 215.019 -14.0198 1
Cu 622.663 226.903 -14.0198 1
Cu 622.663 238.734 -14.0198 1
Cu 621.011 250.497 -14.0198 1
Cu 618.289 262.18 -14.0198 1
Cu 615.157 273.77 -14.0198 1
Cu 611.621 285.254 -14.0198 1
Cu 607.683 296.618 -14.0198 1
Cu 603.349 307.851 -14.0198 1
Cu 598.622 318.94 -14.0198 1
Cu 593.509 329.872 -14.0198 1
Cu 588.015 340.634 -14.0198 1
Cu 582.146 351.216 -14.0198 1
Cu 575.909 361.606 -14.0198 1
Cu 569.311 371.79 -14.0198 1
Cu 562.359 381.759 -14.0198 1
Cu 555.06 391.501 -14.0198 1
Cu 547.424 401.005 -14.0198 1
Cu 539.458 410.261 -14.0198 1
Cu 531.172 419.257 -14.0198 1
Cu 522.574 427.985 -14.0198 1
Cu 513.675 436.434 -14.0198 1
Cu 504.485 444.595 -14.0198 1
Cu 495.013 452.459 -14.0198 1
Cu 485.27 460.017 -14.0198 1
Cu 475.267 467.26 -14.0198 1
Cu 465.015 474.181 -14.0198 1
Cu 454.527 480.771 -14.0198 1
Cu 443.812 487.024 -14.0198 1
Cu 432.884 492.932 -14.0198 1
Cu 421.755 498.489 -14.0198 1
Cu 410.437 503.688 -14.0198 1
Cu 398.943 508.524 -14.0198 1
Cu 387.286 512.991 -14.0198 1
Cu 375.478 517.084 -14.0198 1
Cu 363.533 520.799 -14.0198 1
Cu 351.464 524.132 -14.0198 1
Cu 339.285 527.078 -14.0198 1
Cu 327.009 529.511 -14.0198 1
Cu 314.651 529.511 -14.0198 1
Cu 302.223 529.511 -14.0198 1
Cu 289.74 529.511 -14.0198 1
Cu 277.216 529.511 -14.0198 1
Cu 264.665 529.511 -14.0198 1
Cu 252.101 529.511 -14.0198 1
Cu 239.537 529.511 -14.0198 1
Cu 226.988 529.511 -14.0198 1
Cu 214.469 529.511 -14.0198 1
Cu 201.992 529.511 -14.0198 1
Cu 189.572 529.511 -14.0198 1
Cu 177.223 529.34 -14.0198 1
Cu 164.959 526.735 -14.0198 1
Cu 152.793 523.74 -14.0198 1
Cu 140.738 520.36 -14.0198 1
Cu 128.81 516.598 -14.0198 1
Cu 117.02 512.458 -14.0198 1
Cu 105.382 507.945 -14.0198 1
Cu 93.9084 503.064 -14.0198 1
Cu 82.6131 497.821 -14.0198 1
Cu 71.5082 492.22 -14.0198 1
Cu 60.6061 486.269 -14.0198 1
Cu 49.9191 479.975 -14.0198 1
Cu 39.459 473.343 -14.0198 1
Cu 29.2376 466.382 -14.0198 1
Cu 19.2663 459.099 -14.0198 1
Cu 9.55632 451.503 -14.0198 1
Cu 0.118428 443.602 -14.0198 1
Cu -9.03679 435.405 -14.0198 1
Cu -17.8991 426.921 -14.0198 1
Cu -26.4586 418.159 -14.0198 1
Cu -34.7057 409.13 -14.0198 1
Cu -42.6311 399.843 -14.0198 1
Cu -50.2261 390.309 -14.0198 1
Cu -57.4821 380.539 -14.0198 1
Cu -64.391 370.542 -14.0198 1
Cu -70.9451 360.332 -14.0198 1
Cu -77.137 349.918 -14.0198 1
Cu -82.9599 339.313 -14.0198 1
Cu -88.4072 328.529 -14.0198 1
Cu -93.4728 317.577 -14.0198 1
Cu -98.151 306.47 -14.0198 1
Cu -102.437 295.22 -14.0198 1
Cu -106.325 283.84 -14.0198 1
Cu -109.812 272.342 -14.0198 1
Cu -112.893 260.74 -14.0198 1
Cu -115.564 249.046 -14.0198 1
Cu -116.908 237.274 -14.0198 1
Cu -116.908 225.436 -14.0198 1
Cu -116.908 213.547 -14.0198 1
Cu -116.908 201.618 -14.0198 1
Cu -116.908 189.664 -14.0198 1
Cu -116.908 177.697 -14.0198 1
Cu -116.908 165.732 -14.0198 1
Cu -116.908 153.782 -14.0198 1
Cu -116.908 141.86 -14.0198 1
Cu -116.908 129.978 -14.0198 1
Cu -116.908 118.152 -14.0198 1
Cu -115.098 106.393 -14.0198 1
Cu -112.35 94.7156 -14.0198 1
Cu -109.193 83.1319 -14.0198 1
Cu -105.631 71.6553 -14.0198 1
Cu -101.669 60.2985 -14.0198 1
Cu -97.3097 49.0743 -14.0198 1
Cu -92.559 37.9952 -14.0198 1
Cu -87.4219 27.0735 -14.0198 1
Cu -81.9042 16.3215 -14.0198 1
Cu -76.0121 5.75127 -14.0198 1
Cu -69.7523 -4.62543 -14.0198 1
Cu -63.1315 -14.797 -14.0198 1
Cu -56.1574 -24.752 -14.0198 1
Cu -48.8377 -34.4794 -14.0198 1
Cu -41.1806 -43.9682 -14.0198 1
Cu -33.1945 -53.2079 -14.0198 1
Cu -24.8886 -62.1881 -14.0198 1
Cu -16.272 -70.8988 -14.0198 1
Cu -7.35441 -79.3302 -14.0198 1
Cu 1.85422 -87.473 -14.0198 1
Cu 11.3436 -95.3179 -14.0198 1
Cu 21.1031 -102.856 -14.0198 1
Cu 31.1218 -110.08 -14.0198 1
Cu 41.3884 -116.98 -14.0198 1
Cu 51.8917 -123.549 -14.0198 1
Cu 62.6196 -129.781 -14.0198 1
Cu 73.5604 -135.667 -14.0198 1
Cu 84.7017 -141.201 -14.0198 1
Cu 96.0311 -146.378 -14.0198 1
Cu 107.536 -151.191 -14.0198 1
Cu 119.203 -155.635 -14.0198 1
Cu 131.02 -159.705 -14.0198 1
Cu 142.973 -163.396 -14.0198 1
Cu 155.049 -166.704 -14.0198 1
Cu 167.235 -169.626 -14.0198 1
Cu 179.516 -171.889 -14.0198 1
Cu 191.879 -171.889 -14.0198 1
Cu 204.311 -171.889 -14.0198 1
Cu 216.796 -171.889 -14.0198 1
Cu 229.323 -171.889 -14.0198 1
Cu 241.875 -171.889 -14.0198 1
Cu 254.44 -171.889 -14.0198 1
Cu 267.003 -171.889 -14.0198 1
Cu 279.55 -171.889 -14.0198 1
Cu 292.068 -171.889 -14.0198 1
Cu 304.541 -171.889 -14.0198 1
Cu 316.957 -171.889 -14.0198 1
Cu 329.301 -171.566 -14.0198 1
Cu 341.56 -168.936 -14.0198 1
Cu 353.719 -165.918 -14.0198 1
Cu 365.766 -162.514 -14.0198 1
Cu 377.686 -158.728 -14.0198 1
Cu 389.467 -154.564 -14.0198 1
Cu 401.096 -150.028 -14.0198 1
Cu 412.558 -145.124 -14.0198 1
Cu 423.842 -139.858 -14.0198 1
Cu 434.934 -134.236 -14.0198 1
Cu 281.43 -199.889 -14.0198 1
Cu 293.949 -199.889 -14.0198 1
Cu 306.43 -199.889 -14.0198 1
Cu 318.858 -199.889 -14.0198 1
Cu 331.224 -199.889 -14.0198 1
Cu 343.514 -197.853 -14.0198 1
Cu 355.718 -194.999 -14.0198 1
Cu 367.822 -191.787 -14.0198 1
Cu 379.817 -188.219 -14.0198 1
Cu 391.69 -184.3 -14.0198 1
Cu 403.429 -180.032 -14.0198 1
Cu 415.025 -175.42 -14.0198 1
Cu 426.464 -170.468 -14.0198 1
Cu 437.737 -165.181 -14.0198 1
Cu 448.833 -159.565 -14.0198 1
Cu 459.741 -153.623 -14.0198 1
Cu 470.451 -147.363 -14.0198 1
Cu 480.952 -140.79 -14.0198 1
Cu 491.234 -133.911 -14.0198 1
Cu 501.288 -126.731 -14.0198 1
Cu 511.103 -119.259 -14.0198 1
Cu 520.671 -111.501 -14.0198 1
Cu 529.981 -103.464 -14.0198 1
Cu 539.026 -95.1564 -14.0198 1
Cu 547.797 -86.5861 -14.0198 1
Cu 556.285 -77.7613 -14.0198 1
Cu 564.482 -68.6904 -14.0198 1
Cu 572.379 -59.3821 -14.0198 1
Cu 579.971 -49.8454 -14.0198 1
Cu 587.248 -40.0894 -14.0198 1
Cu 594.205 -30.1234 -14.0198 1
Cu 600.835 -19.957 -14.0198 1
Cu 607.131 -9.60003 -14.0198 1
Cu 613.087 0.93769 -14.0198 1
Cu 618.698 11.646 -14.0198 1
Cu 623.958 22.5147 -14.0198 1
Cu 628.862 33.5332 -14.0198 1
Cu 633.405 44.6911 -14.0198 1
Cu 637.583 55.9776 -14.0198 1
Cu 641.392 67.382 -14.0198 1
Cu 644.829 78.8932 -14.0198 1
Cu 647.89 90.5002 -14.0198 1
Cu 650.572 102.192 -14.0198 1
Cu 652.187 113.957 -14.0198 1
Cu 652.187 125.785 -14.0198 1
Cu 652.187 137.663 -14.0198 1
Cu 652.187 149.581 -14.0198 1
Cu 652.187 161.526 -14.0198 1
Cu 652.187 173.489 -14.0198 1
Cu 652.187 185.456 -14.0198 1
Cu 652.187 197.417 -14.0198 1
Cu 652.187 209.361 -14.0198 1
Cu 652.187 221.275 -14.0198 1
Cu 652.187 233.148 -14.0198 1
Cu 652.187 244.969 -14.0198 1
Cu 650.294 256.727 -14.0198 1
Cu 647.57 268.41 -14.0198 1
Cu 644.468 280.007 -14.0198 1
Cu 640.99 291.507 -14.0198 1
Cu 637.139 302.898 -14.0198 1
Cu 632.921 314.171 -14.0198 1
Cu 628.337 325.314 -14.0198 1
Cu 623.394 336.317 -14.0198 1
Cu 618.095 347.168 -14.0198 1
Cu 612.446 357.858 -14.0198 1
Cu 606.452 368.376 -14.0198 1
Cu 600.119 378.713 -14.0198 1
Cu 593.453 388.858 -14.0198 1
Cu 586.46 398.801 -14.0198 1
Cu 579.147 408.533 -14.0198 1
Cu 571.522 418.045 -14.0198 1
Cu 563.59 427.327 -14.0198 1
Cu 555.361 436.372 -14.0198 1
Cu 546.842 445.169 -14.0198 1
Cu 538.04 453.71 -14.0198 1
Cu 528.965 461.988 -14.0198 1
Cu 519.626 469.995 -14.0198 1
Cu 510.03 477.722 -14.0198 1
Cu 500.188 485.162 -14.0198 1
Cu 490.109 492.309 -14.0198 1
Cu 479.802 499.155 -14.0198 1
Cu 469.278 505.693 -14.0198 1
Cu 458.546 511.918 -14.0198 1
Cu 447.616 517.824 -14.0198 1
Cu 436.5 523.405 -14.0198 1
Cu 425.208 528.655 -14.0198 1
Cu 413.751 533.569 -14.0198 1
Cu 402.139 538.143 -14.0198 1
Cu 390.384 542.373 -14.0198 1
Cu 378.497 546.254 -14.0198 1
Cu 366.49 549.782 -14.0198 1
Cu 354.374 552.955 -14.0198 1
Cu 342.16 555.769 -14.0198 1
Cu 329.861 557.511 -14.0198 1
Cu 317.488 557.511 -14.0198 1
Cu 305.053 557.511 -14.0198 1
Cu 292.568 557.511 -14.0198 1
Cu 280.044 557.511 -14.0198 1
Cu 267.495 557.511 -14.0198 1
Cu 254.932 557.511 -14.0198 1
Cu 242.367 557.511 -14.0198 1
Cu 229.812 557.511 -14.0198 1
Cu 217.279 557.511 -14.0198 1
Cu 204.78 557.511 -14.0198 1
Cu 192.327 557.511 -14.0198 1
Cu 179.933 557.511 -14.0198 1
Cu 167.608 556.61 -14.0198 1
Cu 155.365 553.915 -14.0198 1
Cu 143.216 550.859 -14.0198 1
Cu 131.171 547.446 -14.0198 1
Cu 119.244 543.68 -14.0198 1
Cu 107.445 539.564 -14.0198 1
Cu 95.7849 535.102 -14.0198 1
Cu 84.2758 530.299 -14.0198 1
Cu 72.9284 525.158 -14.0198 1
Cu 61.7535 519.685 -14.0198 1
Cu 50.762 513.885 -14.0198 1
Cu 39.9643 507.764 -14.0198 1
Cu 29.3709 501.327 -14.0198 1
Cu 18.9918 494.581 -14.0198 1
Cu 8.83699 487.532 -14.0198 1
Cu -1.08373 480.187 -14.0198 1
Cu -10.7609 472.552 -14.0198 1
Cu -20.1852 464.637 -14.0198 1
Cu -29.3475 456.447 -14.0198 1
Cu -38.2392 447.99 -14.0198 1
Cu -46.8517 439.276 -14.0198 1
Cu -55.1767 430.311 -14.0198 1
Cu -63.2063 421.106 -14.0198 1
Cu -70.9327 411.668 -14.0198 1
Cu -78.3485 402.007 -14.0198 1
Cu -85.4467 392.132 -14.0198 1
Cu -92.2203 382.052 -14.0198 1
Cu -98.663 371.777 -14.0198 1
Cu -104.769 361.317 -14.0198 1
Cu -110.531 350.682 -14.0198 1
Cu -115.945 339.882 -14.0198 1
Cu -121.005 328.928 -14.0198 1
Cu -125.707 317.83 -14.0198 1
Cu -130.045 306.598 -14.0198 1
Cu -134.016 295.244 -14.0198 1
Cu -137.617 283.778 -14.0198 1
Cu -140.842 272.212 -14.0198 1
Cu -143.69 260.556 -14.0198 1
Cu -146.158 248.821 -14.0198 1
Cu -146.432 237.02 -14.0198 1
Cu -146.432 225.162 -14.0198 1
Cu -146.432 213.26 -14.0198 1
Cu -146.432 201.325 -14.0198 1
Cu -146.432 189.369 -14.0198 1
Cu -146.432 177.402 -14.0198 1
Cu -146.432 165.437 -14.0198 1
Cu -146.432 153.484 -14.0198 1
Cu -146.432 141.556 -14.0198 1
Cu -146.432 129.664 -14.0198 1
Cu -146.432 117.818 -14.0198 1
Cu -145.611 106.032 -14.0198 1
Cu -143.054 94.3146 -14.0198 1
Cu -140.117 82.6786 -14.0198 1
Cu -136.802 71.1348 -14.0198 1
Cu -133.114 59.6943 -14.0198 1
Cu -129.056 48.3681 -14.0198 1
Cu -124.632 37.167 -14.0198 1
Cu -119.846 26.1017 -14.0198 1
Cu -114.702 15.1828 -14.0198 1
Cu -109.205 4.42096 -14.0198 1
Cu -103.361 -6.17366 -14.0198 1
Cu -97.1759 -16.5909 -14.0198 1
Cu -90.6547 -26.8207 -14.0198 1
Cu -83.804 -36.8532 -14.0198 1
Cu -76.6304 -46.6789 -14.0198 1
Cu -69.1408 -56.2884 -14.0198 1
Cu -61.3423 -65.6724 -14.0198 1
Cu -53.2425 -74.8218 -14.0198 1
Cu -44.849 -83.7281 -14.0198 1
Cu -36.17 -92.3825 -14.0198 1
Cu -27.2138 -100.777 -14.0198 1
Cu -17.9889 -108.903 -14.0198 1
Cu -8.50426 -116.753 -14.0198 1
Cu 1.23109 -124.32 -14.0198 1
Cu 11.2078 -131.596 -14.0198 1
Cu 21.4163 -138.574 -14.0198 1
Cu 31.8468 -145.248 -14.0198 1
Cu 42.4893 -151.611 -14.0198 1
Cu 53.3335 -157.657 -14.0198 1
Cu 64.3692 -163.381 -14.0198 1
Cu 75.5856 -168.776 -14.0198 1
Cu 86.9721 -173.838 -14.0198 1
Cu 98.5178 -178.561 -14.0198 1
Cu 110.211 -182.942 -14.0198 1
Cu 122.042 -186.976 -14.0198 1
Cu 133.998 -190.659 -14.0198 1
Cu 146.068 -193.988 -14.0198 1
Cu 158.24 -196.959 -14.0198 1
Cu 170.504 -199.57 -14.0198 1
Cu 182.846 -199.889 -14.0198 1
Cu 195.255 -199.889 -14.0198 1
Cu 207.72 -199.889 -14.0198 1
Cu 220.228 -199.889 -14.0198 1
Cu 232.767 -199.889 -14.0198 1
Cu 245.326 -199.889 -14.0198 1
Cu 257.891 -199.889 -14.0198 1
Cu 270.452 -199.889 -14.0198 1
Cu -175.956 189.041 -14.0198 1
Cu -175.956 177.074 -14.0198 1
Cu -175.956 165.108 -14.0198 1
Cu -175.956 153.154 -14.0198 1
Cu -175.956 141.221 -14.0198 1
Cu -175.956 129.32 -14.0198 1
Cu -175.956 117.46 -14.0198 1
Cu -175.956 105.65 -14.0198 1
Cu -173.654 93.9018 -14.0198 1
Cu -170.906 82.2239 -14.0198 1
Cu -167.806 70.6264 -14.0198 1
Cu -164.355 59.1188 -14.0198 1
Cu -160.558 47.7108 -14.0198 1
Cu -156.417 36.4118 -14.0198 1
Cu -151.935 25.2312 -14.0198 1
Cu -147.117 14.1783 -14.0198 1
Cu -141.967 3.26233 -14.0198 1
Cu -136.487 -7.50766 -14.0198 1
Cu -130.684 -18.1227 -14.0198 1
Cu -124.563 -28.574 -14.0198 1
Cu -118.127 -38.8528 -14.0198 1
Cu -111.382 -48.9506 -14.0198 1
Cu -104.335 -58.859 -14.0198 1
Cu -96.9909 -68.5697 -14.0198 1
Cu -89.3557 -78.0747 -14.0198 1
Cu -81.4358 -87.3661 -14.0198 1
Cu -73.238 -96.4362 -14.0198 1
Cu -64.7689 -105.277 -14.0198 1
Cu -56.0357 -113.882 -14.0198 1
Cu -47.0456 -122.244 -14.0198 1
Cu -37.8061 -130.355 -14.0198 1
Cu -28.3249 -138.209 -14.0198 1
Cu -18.6098 -145.799 -14.0198 1
Cu -8.66889 -153.12 -14.0198 1
Cu 1.48948 -160.164 -14.0198 1
Cu 11.8569 -166.927 -14.0198 1
Cu 22.4248 -173.402 -14.0198 1
Cu 33.1843 -179.584 -14.0198 1
Cu 44.1265 -185.468 -14.0198 1
Cu 55.2423 -191.049 -14.0198 1
Cu 66.5224 -196.323 -14.0198 1
Cu 77.9575 -201.284 -14.0198 1
Cu 89.5381 -205.93 -14.0198 1
Cu 101.255 -210.255 -14.0198 1
Cu 113.097 -214.257 -14.0198 1
Cu 125.056 -217.932 -14.0198 1
Cu 137.121 -221.278 -14.0198 1
Cu 149.282 -224.29 -14.0198 1
Cu 161.53 -226.967 -14.0198 1
Cu 173.853 -227.889 -14.0198 1
Cu 186.242 -227.889 -14.0198 1
Cu 198.687 -227.889 -14.0198 1
Cu 211.176 -227.889 -14.0198 1
Cu 223.701 -227.889 -14.0198 1
Cu 236.249 -227.889 -14.0198 1
Cu 248.812 -227.889 -14.0198 1
Cu 261.377 -227.889 -14.0198 1
Cu 273.936 -227.889 -14.0198 1
Cu 286.477 -227.889 -14.0198 1
Cu 298.991 -227.889 -14.0198 1
Cu 311.465 -227.889 -14.0198 1
Cu 323.892 -227.889 -14.0198 1
Cu 336.259 -227.889 -14.0198 1
Cu 348.557 -226.061 -14.0198 1
Cu 360.775 -223.265 -14.0198 1
Cu 372.903 -220.135 -14.0198 1
Cu 384.932 -216.673 -14.0198 1
Cu 396.851 -212.882 -14.0198 1
Cu 408.65 -208.766 -14.0198 1
Cu 420.319 -204.327 -14.0198 1
Cu 431.85 -199.569 -14.0198 1
Cu 443.231 -194.497 -14.0198 1
Cu 454.455 -189.114 -14.0198 1
Cu 465.51 -183.426 -14.0198 1
Cu 476.389 -177.436 -14.0198 1
Cu 487.082 -171.15 -14.0198 1
Cu 497.58 -164.573 -14.0198 1
Cu 507.875 -157.71 -14.0198 1
Cu 517.957 -150.568 -14.0198 1
Cu 527.819 -143.151 -14.0198 1
Cu 537.453 -135.467 -14.0198 1
Cu 546.85 -127.522 -14.0198 1
Cu 556.002 -119.321 -14.0198 1
Cu 564.902 -110.873 -14.0198 1
Cu 573.543 -102.184 -14.0198 1
Cu 581.917 -93.2613 -14.0198 1
Cu 590.018 -84.1122 -14.0198 1
Cu 597.838 -74.7446 -14.0198 1
Cu 605.371 -65.166 -14.0198 1
Cu 612.611 -55.3846 -14.0198 1
Cu 619.552 -45.4084 -14.0198 1
Cu 626.188 -35.2458 -14.0198 1
Cu 632.514 -24.9052 -14.0198 1
Cu 638.524 -14.3951 -14.0198 1
Cu 644.213 -3.72436 -14.0198 1
Cu 649.577 7.09817 -14.0198 1
Cu 654.611 18.0635 -14.0198 1
Cu 659.311 29.1625 -14.0198 1
Cu 663.672 40.386 -14.0198 1
Cu 667.693 51.7245 -14.0198 1
Cu 671.368 63.1688 -14.0198 1
Cu 674.695 74.7092 -14.0198 1
Cu 677.671 86.3362 -14.0198 1
Cu 680.295 98.0401 -14.0198 1
Cu 681.711 109.811 -14.0198 1
Cu 681.711 121.64 -14.0198 1
Cu 681.711 133.516 -14.0198 1
Cu 681.711 145.429 -14.0198 1
Cu 681.711 157.371 -14.0198 1
Cu 681.711 169.33 -14.0198 1
Cu 681.711 181.297 -14.0198 1
Cu 681.711 193.262 -14.0198 1
Cu 681.711 205.215 -14.0198 1
Cu 681.711 217.146 -14.0198 1
Cu 681.711 229.045 -14.0198 1
Cu 681.711 240.903 -14.0198 1
Cu 681.664 252.709 -14.0198 1
Cu 679.248 264.453 -14.0198 1
Cu 676.478 276.126 -14.0198 1
Cu 673.355 287.718 -14.0198 1
Cu 669.883 299.22 -14.0198 1
Cu 666.064 310.621 -14.0198 1
Cu 661.902 321.913 -14.0198 1
Cu 657.399 333.086 -14.0198 1
Cu 652.56 344.131 -14.0198 1
Cu 647.389 355.038 -14.0198 1
Cu 641.889 365.799 -14.0198 1
Cu 636.066 376.404 -14.0198 1
Cu 629.924 386.844 -14.0198 1
Cu 623.469 397.112 -14.0198 1
Cu 616.706 407.198 -14.0198 1
Cu 609.64 417.095 -14.0198 1
Cu 602.277 426.793 -14.0198 1
Cu 594.624 436.285 -14.0198 1
Cu 586.687 445.562 -14.0198 1
Cu 578.472 454.618 -14.0198 1
Cu 569.986 463.445 -14.0198 1
Cu 561.236 472.035 -14.0198 1
Cu 552.23 480.381 -14.0198 1
Cu 542.976 488.476 -14.0198 1
Cu 533.479 496.314 -14.0198 1
Cu 523.75 503.888 -14.0198 1
Cu 513.795 511.191 -14.0198 1
Cu 503.624 518.218 -14.0198 1
Cu 493.243 524.963 -14.0198 1
Cu 482.663 531.419 -14.0198 1
Cu 471.892 537.583 -14.0198 1
Cu 460.939 543.448 -14.0198 1
Cu 449.812 549.01 -14.0198 1
Cu 438.522 554.265 -14.0198 1
Cu 427.078 559.207 -14.0198 1
Cu 415.489 563.832 -14.0198 1
Cu 403.764 568.138 -14.0198 1
Cu 391.914 572.119 -14.0198 1
Cu 379.948 575.774 -14.0198 1
Cu 367.877 579.098 -14.0198 1
Cu 355.71 582.09 -14.0198 1
Cu 343.457 584.746 -14.0198 1
Cu 331.129 585.511 -14.0198 1
Cu 318.737 585.511 -14.0198 1
Cu 306.289 585.511 -14.0198 1
Cu 293.797 585.511 -14.0198 1
Cu 281.271 585.511 -14.0198 1
Cu 268.721 585.511 -14.0198 1
Cu 256.158 585.511 -14.0198 1
Cu 243.592 585.511 -14.0198 1
Cu 231.034 585.511 -14.0198 1
Cu 218.495 585.511 -14.0198 1
Cu 205.984 585.511 -14.0198 1
Cu 193.511 585.511 -14.0198 1
Cu 181.089 585.511 -14.0198 1
Cu 168.726 585.511 -14.0198 1
Cu 156.432 583.519 -14.0198 1
Cu 144.22 580.702 -14.0198 1
Cu 132.097 577.551 -14.0198 1
Cu 120.075 574.068 -14.0198 1
Cu 108.163 570.257 -14.0198 1
Cu 96.3719 566.12 -14.0198 1
Cu 84.7107 561.661 -14.0198 1
Cu 73.1894 556.884 -14.0198 1
Cu 61.8175 551.792 -14.0198 1
Cu 50.6045 546.391 -14.0198 1
Cu 39.5597 540.683 -14.0198 1
Cu 28.6923 534.675 -14.0198 1
Cu 18.0113 528.37 -14.0198 1
Cu 7.52563 521.775 -14.0198 1
Cu -2.75599 514.895 -14.0198 1
Cu -12.825 507.735 -14.0198 1
Cu -22.6731 500.302 -14.0198 1
Cu -32.292 492.601 -14.0198 1
Cu -41.6738 484.639 -14.0198 1
Cu -50.8107 476.423 -14.0198 1
Cu -59.695 467.96 -14.0198 1
Cu -68.3193 459.256 -14.0198 1
Cu -76.6765 450.319 -14.0198 1
Cu -84.7597 441.156 -14.0198 1
Cu -92.5621 431.775 -14.0198 1
Cu -100.077 422.183 -14.0198 1
Cu -107.299 412.39 -14.0198 1
Cu -114.221 402.401 -14.0198 1
Cu -120.838 392.227 -14.0198 1
Cu -127.144 381.876 -14.0198 1
Cu -133.134 371.356 -14.0198 1
Cu -138.803 360.675 -14.0198 1
Cu -144.146 349.843 -14.0198 1
Cu -149.159 338.869 -14.0198 1
Cu -153.838 327.762 -14.0198 1
Cu -158.179 316.531 -14.0198 1
Cu -162.177 305.186 -14.0198 1
Cu -165.831 293.735 -14.0198 1
Cu -169.136 282.189 -14.0198 1
Cu -172.091 270.557 -14.0198 1
Cu -174.692 258.849 -14.0198 1
Cu -175.956 247.074 -14.0198 1
Cu -175.956 235.242 -14.0198 1
Cu -175.956 223.364 -14.0198 1
Cu -175.956 211.448 -14.0198 1
Cu -175.956 199.505 -14.0198 1
Cu -163.819 376.959 -14.0198 1
Cu -169.28 366.181 -14.0198 1
Cu -174.434 355.266 -14.0198 1
Cu -179.277 344.223 -14.0198 1
Cu -183.805 333.059 -14.0198 1
Cu -188.016 321.784 -14.0198 1
Cu -191.905 310.404 -14.0198 1
Cu -195.471 298.928 -14.0198 1
Cu -198.71 287.365 -14.0198 1
Cu -201.621 275.723 -14.0198 1
Cu -204.2 264.01 -14.0198 1
Cu -205.48 252.235 -14.0198 1
Cu -205.48 240.407 -14.0198 1
Cu -205.48 228.534 -14.0198 1
Cu -205.48 216.625 -14.0198 1
Cu -205.48 204.688 -14.0198 1
Cu -205.48 192.733 -14.0198 1
Cu -205.48 180.767 -14.0198 1
Cu -205.48 168.8 -14.0198 1
Cu -205.48 156.84 -14.0198 1
Cu -205.48 144.896 -14.0198 1
Cu -205.48 132.977 -14.0198 1
Cu -205.48 121.091 -14.0198 1
Cu -205.48 109.247 -14.0198 1
Cu -204.971 97.4544 -14.0198 1
Cu -202.5 85.7205 -14.0198 1
Cu -199.698 74.0543 -14.0198 1
Cu -196.565 62.4644 -14.0198 1
Cu -193.106 50.9592 -14.0198 1
Cu -189.322 39.5471 -14.0198 1
Cu -185.216 28.2363 -14.0198 1
Cu -180.792 17.0352 -14.0198 1
Cu -176.051 5.95181 -14.0198 1
Cu -170.999 -5.00575 -14.0198 1
Cu -165.637 -15.8295 -14.0198 1
Cu -159.972 -26.5116 -14.0198 1
Cu -154.005 -37.0442 -14.0198 1
Cu -147.743 -47.4197 -14.0198 1
Cu -141.189 -57.6305 -14.0198 1
Cu -134.348 -67.6691 -14.0198 1
Cu -127.225 -77.5284 -14.0198 1
Cu -119.825 -87.2011 -14.0198 1
Cu -112.154 -96.6801 -14.0198 1
Cu -104.218 -105.959 -14.0198 1
Cu -96.0212 -115.03 -14.0198 1
Cu -87.5707 -123.887 -14.0198 1
Cu -78.8723 -132.524 -14.0198 1
Cu -69.9325 -140.934 -14.0198 1
Cu -60.7578 -149.112 -14.0198 1
Cu -51.3547 -157.051 -14.0198 1
Cu -41.7301 -164.745 -14.0198 1
Cu -31.8911 -172.19 -14.0198 1
Cu -21.8448 -179.378 -14.0198 1
Cu -11.5986 -186.307 -14.0198 1
Cu -1.15977 -192.969 -14.0198 1
Cu 9.46394 -199.36 -14.0198 1
Cu 20.2648 -205.477 -14.0198 1
Cu 31.2351 -211.314 -14.0198 1
Cu 42.3666 -216.866 -14.0198 1
Cu 53.6514 -222.131 -14.0198 1
Cu 65.0812 -227.104 -14.0198 1
Cu 76.6478 -231.781 -14.0198 1
Cu 88.3426 -236.159 -14.0198 1
Cu 100.157 -240.236 -14.0198 1
Cu 112.083 -244.007 -14.0198 1
Cu 124.111 -247.471 -14.0198 1
Cu 136.233 -250.624 -14.0198 1
Cu 148.44 -253.465 -14.0198 1
Cu 160.723 -255.889 -14.0198 1
Cu 173.073 -255.889 -14.0198 1
Cu 185.481 -255.889 -14.0198 1
Cu 197.938 -255.889 -14.0198 1
Cu 210.435 -255.889 -14.0198 1
Cu 222.963 -255.889 -14.0198 1
Cu 235.513 -255.889 -14.0198 1
Cu 248.075 -255.889 -14.0198 1
Cu 260.641 -255.889 -14.0198 1
Cu 273.202 -255.889 -14.0198 1
Cu 285.747 -255.889 -14.0198 1
Cu 298.269 -255.889 -14.0198 1
Cu 310.757 -255.889 -14.0198 1
Cu 323.203 -255.889 -14.0198 1
Cu 335.599 -255.889 -14.0198 1
Cu 347.934 -255.424 -14.0198 1
Cu 360.199 -252.823 -14.0198 1
Cu 372.387 -249.909 -14.0198 1
Cu 384.488 -246.682 -14.0198 1
Cu 396.493 -243.146 -14.0198 1
Cu 408.393 -239.302 -14.0198 1
Cu 420.18 -235.154 -14.0198 1
Cu 431.845 -230.705 -14.0198 1
Cu 443.38 -225.958 -14.0198 1
Cu 454.777 -220.916 -14.0198 1
Cu 466.026 -215.583 -14.0198 1
Cu 477.12 -209.963 -14.0198 1
Cu 488.052 -204.06 -14.0198 1
Cu 498.811 -197.879 -14.0198 1
Cu 509.392 -191.423 -14.0198 1
Cu 519.786 -184.697 -14.0198 1
Cu 529.986 -177.707 -14.0198 1
Cu 539.984 -170.458 -14.0198 1
Cu 549.773 -162.954 -14.0198 1
Cu 559.346 -155.202 -14.0198 1
Cu 568.696 -147.206 -14.0198 1
Cu 577.816 -138.973 -14.0198 1
Cu 586.7 -130.509 -14.0198 1
Cu 595.34 -121.819 -14.0198 1
Cu 603.731 -112.911 -14.0198 1
Cu 611.867 -103.79 -14.0198 1
Cu 619.741 -94.4637 -14.0198 1
Cu 627.349 -84.9384 -14.0198 1
Cu 634.684 -75.2211 -14.0198 1
Cu 641.741 -65.3189 -14.0198 1
Cu 648.514 -55.239 -14.0198 1
Cu 655 -44.9887 -14.0198 1
Cu 661.193 -34.5755 -14.0198 1
Cu 667.089 -24.007 -14.0198 1
Cu 672.684 -13.2908 -14.0198 1
Cu 677.972 -2.43481 -14.0198 1
Cu 682.952 8.55313 -14.0198 1
Cu 687.618 19.665 -14.0198 1
Cu 691.968 30.8927 -14.0198 1
Cu 695.998 42.2281 -14.0198 1
Cu 699.706 53.6629 -14.0198 1
Cu 703.088 65.1888 -14.0198 1
Cu 706.143 76.7975 -14.0198 1
Cu 708.868 88.4803 -14.0198 1
Cu 711.235 100.229 -14.0198 1
Cu 711.235 112.035 -14.0198 1
Cu 711.235 123.889 -14.0198 1
Cu 711.235 135.784 -14.0198 1
Cu 711.235 147.709 -14.0198 1
Cu 711.235 159.658 -14.0198 1
Cu 711.235 171.62 -14.0198 1
Cu 711.235 183.588 -14.0198 1
Cu 711.235 195.552 -14.0198 1
Cu 711.235 207.504 -14.0198 1
Cu 711.235 219.435 -14.0198 1
Cu 711.235 231.336 -14.0198 1
Cu 711.235 243.199 -14.0198 1
Cu 711.235 255.016 -14.0198 1
Cu 709.377 266.777 -14.0198 1
Cu 706.719 278.473 -14.0198 1
Cu 703.731 290.098 -14.0198 1
Cu 700.415 301.641 -14.0198 1
Cu 696.772 313.095 -14.0198 1
Cu 692.807 324.451 -14.0198 1
Cu 688.522 335.701 -14.0198 1
Cu 683.919 346.837 -14.0198 1
Cu 679.002 357.851 -14.0198 1
Cu 673.776 368.734 -14.0198 1
Cu 668.243 379.479 -14.0198 1
Cu 662.407 390.078 -14.0198 1
Cu 656.274 400.523 -14.0198 1
Cu 649.847 410.807 -14.0198 1
Cu 643.131 420.922 -14.0198 1
Cu 636.13 430.86 -14.0198 1
Cu 628.851 440.616 -14.0198 1
Cu 621.298 450.18 -14.0198 1
Cu 613.477 459.547 -14.0198 1
Cu 605.394 468.71 -14.0198 1
Cu 597.054 477.662 -14.0198 1
Cu 588.463 486.396 -14.0198 1
Cu 579.628 494.906 -14.0198 1
Cu 570.555 503.186 -14.0198 1
Cu 561.251 511.23 -14.0198 1
Cu 551.723 519.032 -14.0198 1
Cu 541.977 526.587 -14.0198 1
Cu 532.02 533.888 -14.0198 1
Cu 521.86 540.931 -14.0198 1
Cu 511.505 547.71 -14.0198 1
Cu 500.961 554.221 -14.0198 1
Cu 490.237 560.458 -14.0198 1
Cu 479.34 566.417 -14.0198 1
Cu 468.278 572.095 -14.0198 1
Cu 457.059 577.486 -14.0198 1
Cu 445.692 582.587 -14.0198 1
Cu 434.184 587.394 -14.0198 1
Cu 422.544 591.904 -14.0198 1
Cu 410.781 596.112 -14.0198 1
Cu 398.903 600.018 -14.0198 1
Cu 386.918 603.616 -14.0198 1
Cu 374.836 606.905 -14.0198 1
Cu 362.665 609.883 -14.0198 1
Cu 350.415 612.547 -14.0198 1
Cu 338.093 613.511 -14.0198 1
Cu 325.709 613.511 -14.0198 1
Cu 313.272 613.511 -14.0198 1
Cu 300.792 613.511 -14.0198 1
Cu 288.276 613.511 -14.0198 1
Cu 275.735 613.511 -14.0198 1
Cu 263.177 613.511 -14.0198 1
Cu 250.611 613.511 -14.0198 1
Cu 238.047 613.511 -14.0198 1
Cu 225.494 613.511 -14.0198 1
Cu 212.961 613.511 -14.0198 1
Cu 200.457 613.511 -14.0198 1
Cu 187.991 613.511 -14.0198 1
Cu 175.572 613.511 -14.0198 1
Cu 163.21 613.511 -14.0198 1
Cu 150.913 611.622 -14.0198 1
Cu 138.69 608.845 -14.0198 1
Cu 126.55 605.755 -14.0198 1
Cu 114.502 602.354 -14.0198 1
Cu 102.555 598.644 -14.0198 1
Cu 90.7174 594.629 -14.0198 1
Cu 78.9977 590.311 -14.0198 1
Cu 67.4046 585.694 -14.0198 1
Cu 55.9465 580.781 -14.0198 1
Cu 44.6318 575.575 -14.0198 1
Cu 33.4687 570.08 -14.0198 1
Cu 22.4652 564.3 -14.0198 1
Cu 11.6295 558.24 -14.0198 1
Cu 0.969444 551.903 -14.0198 1
Cu -9.50728 545.295 -14.0198 1
Cu -19.793 538.42 -14.0198 1
Cu -29.8802 531.284 -14.0198 1
Cu -39.7617 523.891 -14.0198 1
Cu -49.4301 516.246 -14.0198 1
Cu -58.8784 508.356 -14.0198 1
Cu -68.0998 500.226 -14.0198 1
Cu -77.0875 491.863 -14.0198 1
Cu -85.8351 483.271 -14.0198 1
Cu -94.3361 474.457 -14.0198 1
Cu -102.584 465.429 -14.0198 1
Cu -110.574 456.192 -14.0198 1
Cu -118.299 446.753 -14.0198 1
Cu -125.754 437.118 -14.0198 1
Cu -132.933 427.296 -14.0198 1
Cu -139.831 417.293 -14.0198 1
Cu -146.443 407.116 -14.0198 1
Cu -152.765 396.774 -14.0198 1
Cu -158.792 386.272 -14.0198 1
Cu 720.155 21.1069 -14.0198 1
Cu 724.202 32.4369 -14.0198 1
Cu 727.946 43.8611 -14.0198 1
Cu 731.384 55.3719 -14.0198 1
Cu 734.516 66.962 -14.0198 1
Cu 737.338 78.624 -14.0198 1
Cu 739.848 90.3503 -14.0198 1
Cu 740.758 102.134 -14.0198 1
Cu 740.758 113.966 -14.0198 1
Cu 740.758 125.84 -14.0198 1
Cu 740.758 137.748 -14.0198 1
Cu 740.758 149.683 -14.0198 1
Cu 740.758 161.636 -14.0198 1
Cu 740.758 173.6 -14.0198 1
Cu 740.758 185.568 -14.0198 1
Cu 740.758 197.531 -14.0198 1
Cu 740.758 209.483 -14.0198 1
Cu 740.758 221.414 -14.0198 1
Cu 740.758 233.318 -14.0198 1
Cu 740.758 245.187 -14.0198 1
Cu 740.758 257.014 -14.0198 1
Cu 739.542 268.79 -14.0198 1
Cu 736.991 280.509 -14.0198 1
Cu 734.129 292.162 -14.0198 1
Cu 730.958 303.742 -14.0198 1
Cu 727.479 315.242 -14.0198 1
Cu 723.696 326.655 -14.0198 1
Cu 719.61 337.972 -14.0198 1
Cu 715.225 349.187 -14.0198 1
Cu 710.542 360.293 -14.0198 1
Cu 705.565 371.282 -14.0198 1
Cu 700.298 382.147 -14.0198 1
Cu 694.743 392.882 -14.0198 1
Cu 688.904 403.479 -14.0198 1
Cu 682.784 413.932 -14.0198 1
Cu 676.389 424.234 -14.0198 1
Cu 669.722 434.378 -14.0198 1
Cu 662.786 444.358 -14.0198 1
Cu 655.588 454.167 -14.0198 1
Cu 648.131 463.8 -14.0198 1
Cu 640.419 473.249 -14.0198 1
Cu 632.459 482.509 -14.0198 1
Cu 624.255 491.574 -14.0198 1
Cu 615.812 500.438 -14.0198 1
Cu 607.136 509.095 -14.0198 1
Cu 598.232 517.541 -14.0198 1
Cu 589.107 525.768 -14.0198 1
Cu 579.766 533.773 -14.0198 1
Cu 570.214 541.549 -14.0198 1
Cu 560.459 549.093 -14.0198 1
Cu 550.506 556.398 -14.0198 1
Cu 540.361 563.461 -14.0198 1
Cu 530.032 570.277 -14.0198 1
Cu 519.525 576.842 -14.0198 1
Cu 508.847 583.15 -14.0198 1
Cu 498.004 589.199 -14.0198 1
Cu 487.004 594.984 -14.0198 1
Cu 475.853 600.502 -14.0198 1
Cu 464.559 605.749 -14.0198 1
Cu 453.129 610.721 -14.0198 1
Cu 441.571 615.417 -14.0198 1
Cu 429.891 619.831 -14.0198 1
Cu 418.097 623.962 -14.0198 1
Cu 406.197 627.807 -14.0198 1
Cu 394.199 631.364 -14.0198 1
Cu 382.11 634.63 -14.0198 1
Cu 369.938 637.603 -14.0198 1
Cu 357.691 640.281 -14.0198 1
Cu 345.376 641.511 -14.0198 1
Cu 333.002 641.511 -14.0198 1
Cu 320.576 641.511 -14.0198 1
Cu 308.107 641.511 -14.0198 1
Cu 295.603 641.511 -14.0198 1
Cu 283.071 641.511 -14.0198 1
Cu 270.519 641.511 -14.0198 1
Cu 257.956 641.511 -14.0198 1
Cu 245.39 641.511 -14.0198 1
Cu 232.829 641.511 -14.0198 1
Cu 220.281 641.511 -14.0198 1
Cu 207.754 641.511 -14.0198 1
Cu 195.255 641.511 -14.0198 1
Cu 182.794 641.511 -14.0198 1
Cu 170.378 641.511 -14.0198 1
Cu 158.014 641.511 -14.0198 1
Cu 145.712 639.791 -14.0198 1
Cu 133.478 637.056 -14.0198 1
Cu 121.322 634.027 -14.0198 1
Cu 109.249 630.705 -14.0198 1
Cu 97.2693 627.093 -14.0198 1
Cu 85.3893 623.193 -14.0198 1
Cu 73.6169 619.007 -14.0198 1
Cu 61.9597 614.538 -14.0198 1
Cu 50.4251 609.79 -14.0198 1
Cu 39.0206 604.765 -14.0198 1
Cu 27.7535 599.466 -14.0198 1
Cu 16.6311 593.896 -14.0198 1
Cu 5.6604 588.06 -14.0198 1
Cu -5.15142 581.961 -14.0198 1
Cu -15.7975 575.603 -14.0198 1
Cu -26.2709 568.99 -14.0198 1
Cu -36.5649 562.127 -14.0198 1
Cu -46.673 555.017 -14.0198 1
Cu -56.5887 547.665 -14.0198 1
Cu -66.3055 540.077 -14.0198 1
Cu -75.8172 532.256 -14.0198 1
Cu -85.1178 524.208 -14.0198 1
Cu -94.2012 515.939 -14.0198 1
Cu -103.062 507.452 -14.0198 1
Cu -111.693 498.755 -14.0198 1
Cu -120.091 489.852 -14.0198 1
Cu -128.249 480.749 -14.0198 1
Cu -136.162 471.452 -14.0198 1
Cu -143.825 461.968 -14.0198 1
Cu -151.233 452.301 -14.0198 1
Cu -158.381 442.458 -14.0198 1
Cu -165.265 432.446 -14.0198 1
Cu -171.881 422.272 -14.0198 1
Cu -178.224 411.94 -14.0198 1
Cu -184.289 401.459 -14.0198 1
Cu -190.074 390.835 -14.0198 1
Cu -195.574 380.075 -14.0198 1
Cu -200.787 369.185 -14.0198 1
Cu -205.707 358.173 -14.0198 1
Cu -210.333 347.046 -14.0198 1
Cu -214.662 335.811 -14.0198 1
Cu -218.69 324.475 -14.0198 1
Cu -222.415 313.045 -14.0198 1
Cu -225.834 301.529 -14.0198 1
Cu -228.946 289.934 -14.0198 1
Cu -231.749 278.268 -14.0198 1
Cu -234.24 266.538 -14.0198 1
Cu -235.003 254.751 -14.0198 1
Cu -235.003 242.916 -14.0198 1
Cu -235.003 231.039 -14.0198 1
Cu -235.003 219.129 -14.0198 1
Cu -235.003 207.193 -14.0198 1
Cu -235.003 195.239 -14.0198 1
Cu -235.003 183.275 -14.0198 1
Cu -235.003 171.307 -14.0198 1
Cu -235.003 159.344 -14.0198 1
Cu -235.003 147.394 -14.0198 1
Cu -235.003 135.464 -14.0198 1
Cu -235.003 123.562 -14.0198 1
Cu -235.003 111.695 -14.0198 1
Cu -235.003 99.8713 -14.0198 1
Cu -233.636 88.0984 -14.0198 1
Cu -231.066 76.3838 -14.0198 1
Cu -228.185 64.735 -14.0198 1
Cu -224.994 53.1595 -14.0198 1
Cu -221.497 41.6647 -14.0198 1
Cu -217.694 30.2581 -14.0198 1
Cu -213.59 18.9469 -14.0198 1
Cu -209.186 7.73836 -14.0198 1
Cu -204.484 -3.36022 -14.0198 1
Cu -199.489 -14.3418 -14.0198 1
Cu -194.204 -25.1992 -14.0198 1
Cu -188.631 -35.9256 -14.0198 1
Cu -182.774 -46.5139 -14.0198 1
Cu -176.638 -56.9576 -14.0198 1
Cu -170.225 -67.2497 -14.0198 1
Cu -163.541 -77.3838 -14.0198 1
Cu -156.589 -87.3532 -14.0198 1
Cu -149.374 -97.1516 -14.0198 1
Cu -141.901 -106.773 -14.0198 1
Cu -134.174 -116.21 -14.0198 1
Cu -126.198 -125.458 -14.0198 1
Cu -117.979 -134.511 -14.0198 1
Cu -109.522 -143.362 -14.0198 1
Cu -100.831 -152.007 -14.0198 1
Cu -91.9135 -160.438 -14.0198 1
Cu -82.7744 -168.652 -14.0198 1
Cu -73.4196 -176.643 -14.0198 1
Cu -63.8552 -184.405 -14.0198 1
Cu -54.0872 -191.934 -14.0198 1
Cu -44.1221 -199.224 -14.0198 1
Cu -33.9661 -206.272 -14.0198 1
Cu -23.6258 -213.072 -14.0198 1
Cu -13.1079 -219.621 -14.0198 1
Cu -2.41906 -225.913 -14.0198 1
Cu 8.43379 -231.946 -14.0198 1
Cu 19.4437 -237.714 -14.0198 1
Cu 30.6036 -243.215 -14.0198 1
Cu 41.9063 -248.445 -14.0198 1
Cu 53.3445 -253.4 -14.0198 1
Cu 64.911 -258.078 -14.0198 1
Cu 76.5982 -262.475 -14.0198 1
Cu 88.3987 -266.588 -14.0198 1
Cu 100.305 -270.415 -14.0198 1
Cu 112.309 -273.954 -14.0198 1
Cu 124.403 -277.202 -14.0198 1
Cu 136.581 -280.156 -14.0198 1
Cu 148.832 -282.816 -14.0198 1
Cu 161.151 -283.889 -14.0198 1
Cu 173.528 -283.889 -14.0198 1
Cu 185.957 -283.889 -14.0198 1
Cu 198.428 -283.889 -14.0198 1
Cu 210.935 -283.889 -14.0198 1
Cu 223.468 -283.889 -14.0198 1
Cu 236.021 -283.889 -14.0198 1
Cu 248.584 -283.889 -14.0198 1
Cu 261.15 -283.889 -14.0198 1
Cu 273.71 -283.889 -14.0198 1
Cu 286.258 -283.889 -14.0198 1
Cu 298.784 -283.889 -14.0198 1
Cu 311.28 -283.889 -14.0198 1
Cu 323.739 -283.889 -14.0198 1
Cu 336.152 -283.889 -14.0198 1
Cu 348.512 -283.889 -14.0198 1
Cu 360.81 -282.006 -14.0198 1
Cu 373.039 -279.252 -14.0198 1
Cu 385.191 -276.205 -14.0198 1
Cu 397.257 -272.865 -14.0198 1
Cu 409.231 -269.235 -14.0198 1
Cu 421.105 -265.316 -14.0198 1
Cu 432.87 -261.113 -14.0198 1
Cu 444.52 -256.627 -14.0198 1
Cu 456.047 -251.861 -14.0198 1
Cu 467.443 -246.819 -14.0198 1
Cu 478.701 -241.503 -14.0198 1
Cu 489.814 -235.916 -14.0198 1
Cu 500.775 -230.064 -14.0198 1
Cu 511.577 -223.949 -14.0198 1
Cu 522.212 -217.575 -14.0198 1
Cu 532.675 -210.946 -14.0198 1
Cu 542.957 -204.067 -14.0198 1
Cu 553.053 -196.942 -14.0198 1
Cu 562.957 -189.575 -14.0198 1
Cu 572.661 -181.972 -14.0198 1
Cu 582.16 -174.137 -14.0198 1
Cu 591.447 -166.075 -14.0198 1
Cu 600.517 -157.792 -14.0198 1
Cu 609.363 -149.292 -14.0198 1
Cu 617.98 -140.582 -14.0198 1
Cu 626.363 -131.666 -14.0198 1
Cu 634.505 -122.551 -14.0198 1
Cu 642.403 -113.242 -14.0198 1
Cu 650.05 -103.746 -14.0198 1
Cu 657.442 -94.0679 -14.0198 1
Cu 664.574 -84.2146 -14.0198 1
Cu 671.442 -74.1923 -14.0198 1
Cu 678.04 -64.0075 -14.0198 1
Cu 684.366 -53.6667 -14.0198 1
Cu 690.414 -43.1765 -14.0198 1
Cu 696.181 -32.5437 -14.0198 1
Cu 701.664 -21.7751 -14.0198 1
Cu 706.858 -10.8776 -14.0198 1
Cu 711.76 0.14179 -14.0198 1
Cu 716.367 11.2759 -14.0198 1
Cu 482.102 -271.806 -14.0198 1
Cu 493.344 -266.46 -14.0198 1
Cu 504.449 -260.859 -14.0198 1
Cu 515.411 -255.008 -14.0198 1
Cu 526.222 -248.908 -14.0198 1
Cu 536.878 -242.564 -14.0198 1
Cu 547.371 -235.98 -14.0198 1
Cu 557.696 -229.158 -14.0198 1
Cu 567.846 -222.103 -14.0198 1
Cu 577.817 -214.82 -14.0198 1
Cu 587.602 -207.311 -14.0198 1
Cu 597.196 -199.582 -14.0198 1
Cu 606.593 -191.637 -14.0198 1
Cu 615.789 -183.48 -14.0198 1
Cu 624.776 -175.116 -14.0198 1
Cu 633.552 -166.55 -14.0198 1
Cu 642.11 -157.787 -14.0198 1
Cu 650.445 -148.831 -14.0198 1
Cu 658.554 -139.688 -14.0198 1
Cu 666.431 -130.363 -14.0198 1
Cu 674.071 -120.862 -14.0198 1
Cu 681.471 -111.189 -14.0198 1
Cu 688.626 -101.351 -14.0198 1
Cu 695.532 -91.3529 -14.0198 1
Cu 702.185 -81.2003 -14.0198 1
Cu 708.582 -70.8992 -14.0198 1
Cu 714.718 -60.4553 -14.0198 1
Cu 720.59 -49.8748 -14.0198 1
Cu 726.195 -39.1637 -14.0198 1
Cu 731.53 -28.328 -14.0198 1
Cu 736.592 -17.374 -14.0198 1
Cu 741.377 -6.30797 -14.0198 1
Cu 745.882 4.86385 -14.0198 1
Cu 750.107 16.135 -14.0198 1
Cu 752.847 333.681 -14.0198 1
Cu 748.818 345.017 -14.0198 1
Cu 744.506 356.258 -14.0198 1
Cu 739.912 367.397 -14.0198 1
Cu 735.041 378.429 -14.0198 1
Cu 729.894 389.347 -14.0198 1
Cu 724.474 400.144 -14.0198 1
Cu 718.785 410.815 -14.0198 1
Cu 712.83 421.354 -14.0198 1
Cu 706.612 431.754 -14.0198 1
Cu 700.135 442.009 -14.0198 1
Cu 693.403 452.114 -14.0198 1
Cu 686.418 462.063 -14.0198 1
Cu 679.187 471.85 -14.0198 1
Cu 671.711 481.47 -14.0198 1
Cu 663.996 490.917 -14.0198 1
Cu 656.047 500.185 -14.0198 1
Cu 647.867 509.27 -14.0198 1
Cu 639.462 518.166 -14.0198 1
Cu 630.835 526.869 -14.0198 1
Cu 621.993 535.372 -14.0198 1
Cu 612.94 543.672 -14.0198 1
Cu 603.681 551.763 -14.0198 1
Cu 594.222 559.641 -14.0198 1
Cu 584.567 567.302 -14.0198 1
Cu 574.724 574.741 -14.0198 1
Cu 564.696 581.954 -14.0198 1
Cu 554.49 588.936 -14.0198 1
Cu 544.112 595.684 -14.0198 1
Cu 533.568 602.194 -14.0198 1
Cu 522.863 608.462 -14.0198 1
Cu 512.004 614.484 -14.0198 1
Cu 500.997 620.258 -14.0198 1
Cu 489.849 625.779 -14.0198 1
Cu 478.564 631.045 -14.0198 1
Cu 467.151 636.053 -14.0198 1
Cu 455.616 640.8 -14.0198 1
Cu 443.965 645.282 -14.0198 1
Cu 432.204 649.499 -14.0198 1
Cu 420.341 653.446 -14.0198 1
Cu 408.383 657.122 -14.0198 1
Cu 396.335 660.525 -14.0198 1
Cu 384.206 663.653 -14.0198 1
Cu 372.002 666.503 -14.0198 1
Cu 359.729 669.076 -14.0198 1
Cu 347.396 669.511 -14.0198 1
Cu 335.008 669.511 -14.0198 1
Cu 322.574 669.511 -14.0198 1
Cu 310.1 669.511 -14.0198 1
Cu 297.593 669.511 -14.0198 1
Cu 285.06 669.511 -14.0198 1
Cu 272.51 669.511 -14.0198 1
Cu 259.948 669.511 -14.0198 1
Cu 247.382 669.511 -14.0198 1
Cu 234.819 669.511 -14.0198 1
Cu 222.266 669.511 -14.0198 1
Cu 209.731 669.511 -14.0198 1
Cu 197.221 669.511 -14.0198 1
Cu 184.742 669.511 -14.0198 1
Cu 172.302 669.511 -14.0198 1
Cu 159.908 669.511 -14.0198 1
Cu 147.568 669.378 -14.0198 1
Cu 135.287 666.841 -14.0198 1
Cu 123.074 664.025 -14.0198 1
Cu 110.935 660.932 -14.0198 1
Cu 98.8769 657.563 -14.0198 1
Cu 86.9068 653.921 -14.0198 1
Cu 75.0316 650.008 -14.0198 1
Cu 63.258 645.825 -14.0198 1
Cu 51.5926 641.376 -14.0198 1
Cu 40.0423 636.662 -14.0198 1
Cu 28.6136 631.687 -14.0198 1
Cu 17.3129 626.453 -14.0198 1
Cu 6.14688 620.963 -14.0198 1
Cu -4.87823 615.221 -14.0198 1
Cu -15.7561 609.23 -14.0198 1
Cu -26.4805 602.992 -14.0198 1
Cu -37.0453 596.513 -14.0198 1
Cu -47.4445 589.794 -14.0198 1
Cu -57.6721 582.841 -14.0198 1
Cu -67.7223 575.657 -14.0198 1
Cu -77.5894 568.246 -14.0198 1
Cu -87.2677 560.613 -14.0198 1
Cu -96.7517 552.762 -14.0198 1
Cu -106.036 544.697 -14.0198 1
Cu -115.115 536.423 -14.0198 1
Cu -123.984 527.945 -14.0198 1
Cu -132.638 519.267 -14.0198 1
Cu -141.071 510.395 -14.0198 1
Cu -149.28 501.334 -14.0198 1
Cu -157.258 492.088 -14.0198 1
Cu -165.003 482.663 -14.0198 1
Cu -172.508 473.065 -14.0198 1
Cu -179.771 463.298 -14.0198 1
Cu -186.786 453.369 -14.0198 1
Cu -193.551 443.284 -14.0198 1
Cu -200.06 433.047 -14.0198 1
Cu -206.311 422.664 -14.0198 1
Cu -212.299 412.143 -14.0198 1
Cu -218.021 401.488 -14.0198 1
Cu -223.475 390.706 -14.0198 1
Cu -228.656 379.803 -14.0198 1
Cu -233.562 368.786 -14.0198 1
Cu -238.191 357.659 -14.0198 1
Cu -242.538 346.431 -14.0198 1
Cu -246.603 335.106 -14.0198 1
Cu -244.861 17.5538 -14.0198 1
Cu -240.672 6.27064 -14.0198 1
Cu -236.201 -4.91398 -14.0198 1
Cu -231.451 -15.9936 -14.0198 1
Cu -226.424 -26.962 -14.0198 1
Cu -221.124 -37.8129 -14.0198 1
Cu -215.552 -48.5399 -14.0198 1
Cu -209.713 -59.1371 -14.0198 1
Cu -203.61 -69.5984 -14.0198 1
Cu -197.246 -79.9178 -14.0198 1
Cu -190.624 -90.0893 -14.0198 1
Cu -183.75 -100.107 -14.0198 1
Cu -176.626 -109.966 -14.0198 1
Cu -169.256 -119.659 -14.0198 1
Cu -161.646 -129.183 -14.0198 1
Cu -153.798 -138.53 -14.0198 1
Cu -145.719 -147.696 -14.0198 1
Cu -137.411 -156.675 -14.0198 1
Cu -128.881 -165.463 -14.0198 1
Cu -120.133 -174.054 -14.0198 1
Cu -111.171 -182.443 -14.0198 1
Cu -102.002 -190.626 -14.0198 1
Cu -92.6294 -198.598 -14.0198 1
Cu -83.0598 -206.355 -14.0198 1
Cu -73.2983 -213.891 -14.0198 1
Cu -63.3504 -221.203 -14.0198 1
Cu -53.2219 -228.287 -14.0198 1
Cu -42.9186 -235.138 -14.0198 1
Cu -32.4462 -241.752 -14.0198 1
Cu -21.8109 -248.127 -14.0198 1
Cu -11.0186 -254.257 -14.0198 1
Cu -0.0756295 -260.14 -14.0198 1
Cu 11.0119 -265.772 -14.0198 1
Cu 22.2376 -271.15 -14.0198 1
Cu 33.595 -276.272 -14.0198 1
Cu 45.0777 -281.133 -14.0198 1
Cu 56.6791 -285.731 -14.0198 1
Cu 68.3927 -290.064 -14.0198 1
Cu 80.2115 -294.129 -14.0198 1
Cu 92.1291 -297.924 -14.0198 1
Cu 104.138 -301.447 -14.0198 1
Cu 116.233 -304.696 -14.0198 1
Cu 128.405 -307.668 -14.0198 1
Cu 140.649 -310.362 -14.0198 1
Cu 152.956 -311.889 -14.0198 1
Cu 165.321 -311.889 -14.0198 1
Cu 177.736 -311.889 -14.0198 1
Cu 190.193 -311.889 -14.0198 1
Cu 202.687 -311.889 -14.0198 1
Cu 215.209 -311.889 -14.0198 1
Cu 227.753 -311.889 -14.0198 1
Cu 240.311 -311.889 -14.0198 1
Cu 252.876 -311.889 -14.0198 1
Cu 265.441 -311.889 -14.0198 1
Cu 277.999 -311.889 -14.0198 1
Cu 290.543 -311.889 -14.0198 1
Cu 303.065 -311.889 -14.0198 1
Cu 315.558 -311.889 -14.0198 1
Cu 328.016 -311.889 -14.0198 1
Cu 340.431 -311.889 -14.0198 1
Cu 352.795 -311.889 -14.0198 1
Cu 365.103 -310.363 -14.0198 1
Cu 377.346 -307.668 -14.0198 1
Cu 389.519 -304.696 -14.0198 1
Cu 401.613 -301.448 -14.0198 1
Cu 413.623 -297.926 -14.0198 1
Cu 425.54 -294.131 -14.0198 1
Cu 437.359 -290.065 -14.0198 1
Cu 449.073 -285.732 -14.0198 1
Cu 460.674 -281.134 -14.0198 1
Cu 472.157 -276.273 -14.0198 1
Cu 445.837 -317.547 -14.0198 1
Cu 457.571 -313.265 -14.0198 1
Cu 469.2 -308.732 -14.0198 1
Cu 480.719 -303.949 -14.0198 1
Cu 492.122 -298.92 -14.0198 1
Cu 503.402 -293.646 -14.0198 1
Cu 514.554 -288.13 -14.0198 1
Cu 525.573 -282.376 -14.0198 1
Cu 536.452 -276.387 -14.0198 1
Cu 547.186 -270.164 -14.0198 1
Cu 557.769 -263.712 -14.0198 1
Cu 568.197 -257.034 -14.0198 1
Cu 578.463 -250.132 -14.0198 1
Cu 588.563 -243.012 -14.0198 1
Cu 598.491 -235.676 -14.0198 1
Cu 608.243 -228.128 -14.0198 1
Cu 617.813 -220.372 -14.0198 1
Cu 627.196 -212.411 -14.0198 1
Cu 636.388 -204.251 -14.0198 1
Cu 645.384 -195.895 -14.0198 1
Cu 654.179 -187.348 -14.0198 1
Cu 662.77 -178.613 -14.0198 1
Cu 671.15 -169.695 -14.0198 1
Cu 679.317 -160.599 -14.0198 1
Cu 687.265 -151.33 -14.0198 1
Cu 694.992 -141.892 -14.0198 1
Cu 702.492 -132.29 -14.0198 1
Cu 709.763 -122.529 -14.0198 1
Cu 716.8 -112.614 -14.0198 1
Cu 723.6 -102.55 -14.0198 1
Cu 730.159 -92.3417 -14.0198 1
Cu 736.474 -81.9951 -14.0198 1
Cu 742.542 -71.5152 -14.0198 1
Cu 748.36 -60.9072 -14.0198 1
Cu 751.585 412.385 -14.0198 1
Cu 745.912 423.064 -14.0198 1
Cu 739.988 433.618 -14.0198 1
Cu 733.814 444.042 -14.0198 1
Cu 727.395 454.33 -14.0198 1
Cu 720.732 464.478 -14.0198 1
Cu 713.831 474.479 -14.0198 1
Cu 706.694 484.329 -14.0198 1
Cu 699.325 494.023 -14.0198 1
Cu 691.728 503.556 -14.0198 1
Cu 683.906 512.923 -14.0198 1
Cu 675.864 522.119 -14.0198 1
Cu 667.606 531.139 -14.0198 1
Cu 659.135 539.979 -14.0198 1
Cu 650.457 548.635 -14.0198 1
Cu 641.576 557.101 -14.0198 1
Cu 632.496 565.375 -14.0198 1
Cu 623.222 573.45 -14.0198 1
Cu 613.759 581.324 -14.0198 1
Cu 604.111 588.992 -14.0198 1
Cu 594.283 596.45 -14.0198 1
Cu 584.281 603.695 -14.0198 1
Cu 574.11 610.722 -14.0198 1
Cu 563.774 617.529 -14.0198 1
Cu 553.279 624.111 -14.0198 1
Cu 542.631 630.466 -14.0198 1
Cu 531.835 636.59 -14.0198 1
Cu 520.896 642.479 -14.0198 1
Cu 509.82 648.132 -14.0198 1
Cu 498.612 653.545 -14.0198 1
Cu 487.279 658.715 -14.0198 1
Cu 475.826 663.64 -14.0198 1
Cu 464.259 668.316 -14.0198 1
Cu 452.584 672.743 -14.0198 1
Cu 440.807 676.917 -14.0198 1
Cu 59.1821 674.91 -14.0198 1
Cu 47.4542 670.612 -14.0198 1
Cu 35.8313 666.063 -14.0198 1
Cu 24.3194 661.265 -14.0198 1
Cu 12.9243 656.22 -14.0198 1
Cu 1.65193 650.931 -14.0198 1
Cu -9.49202 645.401 -14.0198 1
Cu -20.5018 639.632 -14.0198 1
Cu -31.3719 633.627 -14.0198 1
Cu -42.0966 627.39 -14.0198 1
Cu -52.6705 620.924 -14.0198 1
Cu -63.0882 614.232 -14.0198 1
Cu -73.3443 607.317 -14.0198 1
Cu -83.4337 600.182 -14.0198 1
Cu -93.3511 592.833 -14.0198 1
Cu -103.092 585.272 -14.0198 1
Cu -112.65 577.503 -14.0198 1
Cu -122.021 569.53 -14.0198 1
Cu -131.201 561.357 -14.0198 1
Cu -140.185 552.989 -14.0198 1
Cu -148.967 544.43 -14.0198 1
Cu -157.544 535.683 -14.0198 1
Cu -165.912 526.755 -14.0198 1
Cu -174.065 517.648 -14.0198 1
Cu -182 508.368 -14.0198 1
Cu -189.712 498.92 -14.0198 1
Cu -197.199 489.307 -14.0198 1
Cu -204.455 479.537 -14.0198 1
Cu -211.477 469.612 -14.0198 1
Cu -218.262 459.539 -14.0198 1
Cu -224.806 449.322 -14.0198 1
Cu -231.106 438.967 -14.0198 1
Cu -237.158 428.479 -14.0198 1
Cu -242.96 417.863 -14.0198 1
Cu -245.483 -55.4336 -14.0198 1
Cu -239.794 -66.1049 -14.0198 1
Cu -233.854 -76.651 -14.0198 1
Cu -227.665 -87.0665 -14.0198 1
Cu -221.23 -97.3461 -14.0198 1
Cu -214.553 -107.484 -14.0198 1
Cu -207.637 -117.476 -14.0198 1
Cu -200.485 -127.317 -14.0198 1
Cu -193.102 -137.001 -14.0198 1
Cu -185.49 -146.523 -14.0198 1
Cu -177.655 -155.88 -14.0198 1
Cu -169.599 -165.065 -14.0198 1
Cu -161.328 -174.074 -14.0198 1
Cu -152.844 -182.903 -14.0198 1
Cu -144.153 -191.547 -14.0198 1
Cu -135.259 -200.001 -14.0198 1
Cu -126.167 -208.262 -14.0198 1
Cu -116.881 -216.325 -14.0198 1
Cu -107.406 -224.186 -14.0198 1
Cu -97.7467 -231.841 -14.0198 1
Cu -87.9081 -239.286 -14.0198 1
Cu -77.8953 -246.517 -14.0198 1
Cu -67.7134 -253.531 -14.0198 1
Cu -57.3676 -260.324 -14.0198 1
Cu -46.8632 -266.892 -14.0198 1
Cu -36.2055 -273.233 -14.0198 1
Cu -25.4 -279.342 -14.0198 1
Cu -14.4523 -285.217 -14.0198 1
Cu -3.36785 -290.855 -14.0198 1
Cu 7.84757 -296.252 -14.0198 1
Cu 19.1883 -301.407 -14.0198 1
Cu 30.6485 -306.316 -14.0198 1
Cu 42.2223 -310.978 -14.0198 1
Cu 53.9037 -315.389 -14.0198 1
Cu 65.687 -319.547 -14.0198 1
Cu 573.459 645.702 -14.0198 1
Cu 562.869 652.144 -14.0198 1
Cu 552.136 658.368 -14.0198 1
Cu 541.265 664.372 -14.0198 1
Cu 530.262 670.152 -14.0198 1
Cu 519.131 675.706 -14.0198 1
Cu -13.4885 675.652 -14.0198 1
Cu -24.6182 670.095 -14.0198 1
Cu -35.6202 664.313 -14.0198 1
Cu -46.4895 658.307 -14.0198 1
Cu -57.221 652.081 -14.0198 1
Cu -67.8097 645.636 -14.0198 1
Cu -78.2509 638.977 -14.0198 1
Cu -88.5396 632.106 -14.0198 1
Cu -98.6713 625.027 -14.0198 1
Cu -108.641 617.742 -14.0198 1
Cu -118.445 610.255 -14.0198 1
Cu -128.077 602.569 -14.0198 1
Cu -137.534 594.689 -14.0198 1
Cu -146.812 586.617 -14.0198 1
Cu -155.906 578.357 -14.0198 1
Cu -164.811 569.914 -14.0198 1
Cu -173.524 561.29 -14.0198 1
Cu -182.041 552.491 -14.0198 1
Cu -190.358 543.519 -14.0198 1
Cu -198.471 534.38 -14.0198 1
Cu -206.376 525.077 -14.0198 1
Cu -214.07 515.614 -14.0198 1
Cu -221.549 505.997 -14.0198 1
Cu -228.809 496.229 -14.0198 1
Cu -235.848 486.315 -14.0198 1
Cu -242.662 476.259 -14.0198 1
Cu -245.505 -114.296 -14.0198 1
Cu -238.788 -124.411 -14.0198 1
Cu -231.845 -134.386 -14.0198 1
Cu -224.679 -144.217 -14.0198 1
Cu -217.293 -153.899 -14.0198 1
Cu -209.691 -163.428 -14.0198 1
Cu -201.876 -172.8 -14.0198 1
Cu -193.851 -182.01 -14.0198 1
Cu -185.621 -191.054 -14.0198 1
Cu -177.189 -199.927 -14.0198 1
Cu -168.559 -208.626 -14.0198 1
Cu -159.735 -217.147 -14.0198 1
Cu -150.722 -225.486 -14.0198 1
Cu -141.522 -233.639 -14.0198 1
Cu -132.141 -241.601 -14.0198 1
Cu -122.583 -249.371 -14.0198 1
Cu -112.852 -256.943 -14.0198 1
Cu -102.953 -264.315 -14.0198 1
Cu -92.8899 -271.482 -14.0198 1
Cu -82.6677 -278.443 -14.0198 1
Cu -72.2911 -285.193 -14.0198 1
Cu -61.7649 -291.73 -14.0198 1
Cu -51.0938 -298.05 -14.0198 1
Cu -40.2829 -304.15 -14.0198 1
Cu -29.337 -310.028 -14.0198 1
Cu -18.2612 -315.682 -14.0198 1
Cu -7.06065 -321.107 -14.0198 1
Cu 514.335 -320.388 -14.0198 1
Cu 525.519 -314.931 -14.0198 1
Cu 536.578 -309.248 -14.0198 1
Cu 547.506 -303.339 -14.0198 1
Cu 558.298 -297.209 -14.0198 1
Cu 568.95 -290.859 -14.0198 1
Cu 579.456 -284.294 -14.0198 1
Cu 589.812 -277.515 -14.0198 1
Cu 600.013 -270.527 -14.0198 1
Cu 610.055 -263.331 -14.0198 1
Cu 619.931 -255.932 -14.0198 1
Cu 629.639 -248.333 -14.0198 1
Cu 639.174 -240.537 -14.0198 1
Cu 648.53 -232.549 -14.0198 1
Cu 657.705 -224.371 -14.0198 1
Cu 666.693 -216.007 -14.0198 1
Cu 675.491 -207.462 -14.0198 1
Cu 684.094 -198.739 -14.0198 1
Cu 692.499 -189.842 -14.0198 1
Cu 700.702 -180.776 -14.0198 1
Cu 708.698 -171.544 -14.0198 1
Cu 716.485 -162.151 -14.0198 1
Cu 724.058 -152.6 -14.0198 1
Cu 731.415 -142.898 -14.0198 1
Cu 738.551 -133.047 -14.0198 1
Cu 745.464 -123.053 -14.0198 1
Cu 752.149 -112.92 -14.0198 1
Cu 747.51 477.625 -14.0198 1
Cu 740.665 487.662 -14.0198 1
Cu 733.596 497.557 -14.0198 1
Cu 726.306 507.305 -14.0198 1
Cu 718.798 516.901 -14.0198 1
Cu 711.076 526.342 -14.0198 1
Cu 703.142 535.624 -14.0198 1
Cu 695.002 544.74 -14.0198 1
Cu 686.658 553.689 -14.0198 1
Cu 678.114 562.465 -14.0198 1
Cu 669.374 571.064 -14.0198 1
Cu 660.443 579.483 -14.0198 1
Cu 651.325 587.718 -14.0198 1
Cu 642.023 595.764 -14.0198 1
Cu 632.541 603.619 -14.0198 1
Cu 622.886 611.277 -14.0198 1
Cu 613.059 618.737 -14.0198 1
Cu 603.067 625.995 -14.0198 1
Cu 592.914 633.046 -14.0198 1
Cu 582.605 639.889 -14.0198 1
Cu 702.395 579.584 -14.0198 1
Cu 693.714 588.237 -14.0198 1
Cu 684.849 596.719 -14.0198 1
Cu 675.805 605.028 -14.0198 1
Cu 666.584 613.159 -14.0198 1
Cu 657.191 621.109 -14.0198 1
Cu 647.63 628.874 -14.0198 1
Cu 637.904 636.453 -14.0198 1
Cu 628.018 643.84 -14.0198 1
Cu 617.975 651.034 -14.0198 1
Cu 607.781 658.032 -14.0198 1
Cu 597.439 664.83 -14.0198 1
Cu 586.953 671.425 -14.0198 1
Cu 576.328 677.815 -14.0198 1
Cu -79.085 672.719 -14.0198 1
Cu -89.5989 666.164 -14.0198 1
Cu -99.9702 659.407 -14.0198 1
Cu -110.194 652.449 -14.0198 1
Cu -120.268 645.294 -14.0198 1
Cu -130.185 637.945 -14.0198 1
Cu -139.943 630.404 -14.0198 1
Cu -149.538 622.676 -14.0198 1
Cu -158.965 614.763 -14.0198 1
Cu -168.22 606.668 -14.0198 1
Cu -177.3 598.394 -14.0198 1
Cu -186.201 589.946 -14.0198 1
Cu -194.919 581.327 -14.0198 1
Cu -203.451 572.541 -14.0198 1
Cu -211.792 563.59 -14.0198 1
Cu -219.94 554.479 -14.0198 1
Cu -227.891 545.211 -14.0198 1
Cu -235.642 535.791 -14.0198 1
Cu -243.189 526.222 -14.0198 1
Cu -244.21 -167.273 -14.0198 1
Cu -236.691 -176.862 -14.0198 1
Cu -228.968 -186.303 -14.0198 1
Cu -221.045 -195.592 -14.0198 1
Cu -212.924 -204.724 -14.0198 1
Cu -204.608 -213.697 -14.0198 1
Cu -196.103 -222.507 -14.0198 1
Cu -187.41 -231.149 -14.0198 1
Cu -178.534 -239.621 -14.0198 1
Cu -169.479 -247.918 -14.0198 1
Cu -160.247 -256.038 -14.0198 1
Cu -150.843 -263.977 -14.0198 1
Cu -141.272 -271.731 -14.0198 1
Cu -131.536 -279.297 -14.0198 1
Cu -121.64 -286.673 -14.0198 1
Cu -111.588 -293.855 -14.0198 1
Cu -101.384 -300.84 -14.0198 1
Cu -91.0326 -307.625 -14.0198 1
Cu -80.538 -314.208 -14.0198 1
Cu -69.9046 -320.585 -14.0198 1
Cu 574.858 -321.054 -14.0198 1
Cu 585.501 -314.692 -14.0198 1
Cu 596.006 -308.125 -14.0198 1
Cu 606.369 -301.355 -14.0198 1
Cu 616.584 -294.385 -14.0198 1
Cu 626.647 -287.218 -14.0198 1
Cu 636.555 -279.856 -14.0198 1
Cu 646.303 -272.304 -14.0198 1
Cu 655.887 -264.564 -14.0198 1
Cu 665.303 -256.639 -14.0198 1
Cu 674.548 -248.533 -14.0198 1
Cu 683.617 -240.249 -14.0198 1
Cu 692.507 -231.79 -14.0198 1
Cu 701.213 -223.16 -14.0198 1
Cu 709.733 -214.363 -14.0198 1
Cu 718.062 -205.402 -14.0198 1
Cu 726.198 -196.281 -14.0198 1
Cu 734.137 -187.004 -14.0198 1
Cu 741.875 -177.575 -14.0198 1
Cu 749.409 -167.997 -14.0198 1
Cu 749.502 525.5 -14.0198 1
Cu 741.97 535.08 -14.0198 1
Cu 734.234 544.511 -14.0198 1
Cu 726.298 553.79 -14.0198 1
Cu 718.164 562.913 -14.0198 1
Cu 709.837 571.876 -14.0198 1
Cu 747.837 573.801 -14.0198 1
Cu 739.673 582.899 -14.0198 1
Cu 731.324 591.843 -14.0198 1
Cu 722.795 600.632 -14.0198 1
Cu 714.087 609.261 -14.0198 1
Cu 705.205 617.727 -14.0198 1
Cu 696.152 626.026 -14.0198 1
Cu 686.93 634.156 -14.0198 1
Cu 677.545 642.114 -14.0198 1
Cu 667.998 649.896 -14.0198 1
Cu 658.294 657.5 -14.0198 1
Cu 648.437 664.923 -14.0198 1
Cu 638.43 672.162 -14.0198 1
Cu -124.988 677.527 -14.0198 1
Cu -135.106 670.43 -14.0198 1
Cu -145.077 663.146 -14.0198 1
Cu -154.898 655.68 -14.0198 1
Cu -164.564 648.032 -14.0198 1
Cu -174.072 640.207 -14.0198 1
Cu -183.418 632.208 -14.0198 1
Cu -192.599 624.036 -14.0198 1
Cu -201.612 615.696 -14.0198 1
Cu -210.452 607.191 -14.0198 1
Cu -219.117 598.523 -14.0198 1
Cu -227.603 589.697 -14.0198 1
Cu -235.907 580.714 -14.0198 1
Cu -244.026 571.58 -14.0198 1
Cu -245.595 -212.15 -14.0198 1
Cu -237.513 -221.314 -14.0198 1
Cu -229.244 -230.326 -14.0198 1
Cu -220.794 -239.184 -14.0198 1
Cu -212.164 -247.883 -14.0198 1
Cu -203.357 -256.42 -14.0198 1
Cu -194.378 -264.793 -14.0198 1
Cu -185.23 -272.998 -14.0198 1
Cu -175.916 -281.031 -14.0198 1
Cu -166.439 -288.891 -14.0198 1
Cu -156.804 -296.573 -14.0198 1
Cu -147.013 -304.075 -14.0198 1
Cu -137.071 -311.395 -14.0198 1
Cu -126.982 -318.529 -14.0198 1
Cu 636.452 -315.935 -14.0198 1
Cu 646.488 -308.733 -14.0198 1
Cu 656.375 -301.346 -14.0198 1
Cu 666.109 -293.777 -14.0198 1
Cu 675.687 -286.03 -14.0198 1
Cu 685.104 -278.106 -14.0198 1
Cu 694.358 -270.01 -14.0198 1
Cu 703.445 -261.743 -14.0198 1
Cu 712.361 -253.309 -14.0198 1
Cu 721.103 -244.712 -14.0198 1
Cu 729.668 -235.955 -14.0198 1
Cu 738.052 -227.04 -14.0198 1
Cu 746.252 -217.972 -14.0198 1
Cu 709.497 -295.601 -14.0198 1
Cu 718.681 -287.433 -14.0198 1
Cu 727.704 -279.103 -14.0198 1
Cu 736.562 -270.615 -14.0198 1
Cu 745.254 -261.971 -14.0198 1
Cu 746.475 618.353 -14.0198 1
Cu 737.808 627.018 -14.0198 1
Cu 728.973 635.528 -14.0198 1
Cu 719.973 643.881 -14.0198 1
Cu 710.812 652.073 -14.0198 1
Cu 701.493 660.101 -14.0198 1
Cu 692.018 667.962 -14.0198 1
Cu 682.392 675.655 -14.0198 1
Cu -175.863 676.26 -14.0198 1
Cu -185.502 668.581 -14.0198 1
Cu -194.989 660.733 -14.0198 1
Cu -204.321 652.718 -14.0198 1
Cu -213.495 644.54 -14.0198 1
Cu -222.507 636.2 -14.0198 1
Cu -231.355 627.702 -14.0198 1
Cu -240.036 619.049 -14.0198 1
Cu -240.184 -261.276 -14.0198 1
Cu -231.506 -269.932 -14.0198 1
Cu -222.66 -278.432 -14.0198 1
Cu -213.651 -286.775 -14.0198 1
Cu -204.479 -294.956 -14.0198 1
Cu -195.15 -302.974 -14.0198 1
Cu -185.666 -310.825 -14.0198 1
Cu -176.03 -318.507 -14.0198 1
Cu 682.225 -318.162 -14.0198 1
Cu 691.854 -310.473 -14.0198 1
Cu 701.331 -302.614 -14.0198 1
Cu -246.302 -296.333 -14.0198 1
Cu -237.34 -304.723 -14.0198 1
Cu -228.222 -312.959 -14.0198 1
Cu -218.952 -321.039 -14.0198 1
Cu 731.675 -314.993 -14.0198 1
Cu 740.83 -306.796 -14.0198 1
Cu 749.831 -298.444 -14.0198 1
Cu 747.035 658.694 -14.0198 1
Cu 737.985 666.997 -14.0198 1
Cu 728.782 675.146 -14.0198 1
Cu -221.866 676.153 -14.0198 1
Cu -231.089 668.024 -14.0198 1
Cu -240.158 659.74 -14.0198 1


==> anc/supplementary/100/short_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable	H1 equal ${center}+${R}*sqrt(2.0)
variable	H2 equal ${H1}+0.5
variable	H4 equal ${center}-${R}*sqrt(2.0)
variable	H3 equal ${H4}-0.5
variable	HXmin equal ${center}-0.8
variable	HXmax equal ${center}+0.8
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region		mycube block 0 ${border} 0 ${border} 0 $z 
create_box	1 mycube

region		wire cylinder z ${center} ${center} $R 0 $z 
create_atoms	1 region wire

region		adatomregion block ${HXmin} ${HXmax} ${H1} ${H2} 0 $z
create_atoms	1 random 1 ${seed1} adatomregion
group		adatoms1 region adatomregion

region		adatomregion2 block ${HXmin} ${HXmax} ${H3} ${H4} 0 $z
create_atoms	1 random 1 ${seed3} adatomregion2
group		adatoms2 region adatomregion2

group		adatoms union adatoms1 adatoms2

region		shell cylinder z ${center} ${center} $S 0 $z side out 
group		surface region shell
group2ndx       surface.ndx surface

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 90367

dump mydump all atom 903670 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb adatoms property/atom zu
compute		aveclimb adatoms reduce ave c_climb

fix             cvfix all colvars colvar.LAMMPS output out300
fix             boost all timeboost 300 cvfix

thermo_style    custom step cpuremain time temp press etotal pe vol f_cvfix c_aveclimb

fix  fem all femocs in.fem 0

run 90367000


==> anc/supplementary/100/short_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 30.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 3614680
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 8 2        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 5.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/100/tall_bottom/colvar.LAMMPS <==
# collective variable test: CVHD

colvarsTrajFrequency 94777
colvarsRestartFrequency 10000

indexFile surface.ndx
colvar {
  name coord

  width 0.05               # CV width,default = 1.0

  bondBreak {
    group1 {
      indexGroup surface
    }
    group2 {
      indexGroup surface
    }
    rmin 2.56466           # rmin
    rmax 3.30              # rmax
    rcut 3.00              # rcut
    waitTime 2500          # t_w
    power 20               # p
  }
}

cvhd {
  name hd                  # Something descriptive (or not)
  colvars coord            # The CV (ONLY ONE ALLOWED!)
  outputEnergy on          # Communicate energy to calling program
  dynamicBias on           # Toggle dynamic/static bias
  maxBias 0.3              # Maximal bias in the static case (no not active)
  hillWidth 1.0            # Width of Gaussian (see metadynamics in Colvars)
  hillWeight 0.005         # Height of Gaussian (see metadynamics in Colvars)
  newHillFrequency 1000    # Frequency of Guassian addition (see metadynamics in Colvars)
  wellTempered on          # Use Well-Tempered Metadynamics
  biasTemperature 2000     # Well-Tempered Metadynamics bias temperature
}



==> anc/supplementary/100/tall_bottom/extension.xyz <==
23944
comment
Cu 268.378 178.811 0 1
Cu 268.378 179.738 0 1
Cu 268.378 180.66 0 1
Cu 268.349 181.575 0 1
Cu 268.133 182.48 0 1
Cu 267.857 183.369 0 1
Cu 267.521 184.241 0 1
Cu 267.129 185.092 0 1
Cu 266.679 185.917 0 1
Cu 266.176 186.715 0 1
Cu 265.62 187.481 0 1
Cu 265.013 188.213 0 1
Cu 264.359 188.908 0 1
Cu 263.659 189.564 0 1
Cu 262.917 190.176 0 1
Cu 262.135 190.744 0 1
Cu 261.317 191.265 0 1
Cu 260.465 191.737 0 1
Cu 259.584 192.158 0 1
Cu 258.675 192.526 0 1
Cu 257.745 192.839 0 1
Cu 256.794 193.098 0 1
Cu 255.829 193.3 0 1
Cu 254.852 193.445 0 1
Cu 253.866 193.532 0 1
Cu 252.878 193.561 0 1
Cu 251.889 193.532 0 1
Cu 250.904 193.445 0 1
Cu 249.926 193.3 0 1
Cu 248.961 193.098 0 1
Cu 248.01 192.839 0 1
Cu 247.08 192.526 0 1
Cu 246.171 192.158 0 1
Cu 245.29 191.737 0 1
Cu 244.438 191.265 0 1
Cu 243.62 190.744 0 1
Cu 242.838 190.176 0 1
Cu 242.096 189.564 0 1
Cu 241.396 188.908 0 1
Cu 240.742 188.213 0 1
Cu 240.135 187.481 0 1
Cu 239.579 186.715 0 1
Cu 239.076 185.917 0 1
Cu 238.626 185.092 0 1
Cu 238.234 184.241 0 1
Cu 237.898 183.369 0 1
Cu 237.622 182.48 0 1
Cu 237.406 181.575 0 1
Cu 237.378 180.66 0 1
Cu 237.378 179.738 0 1
Cu 237.378 178.811 0 1
Cu 237.378 177.885 0 1
Cu 237.378 176.963 0 1
Cu 237.406 176.048 0 1
Cu 237.622 175.143 0 1
Cu 237.898 174.253 0 1
Cu 238.234 173.382 0 1
Cu 238.626 172.531 0 1
Cu 239.076 171.706 0 1
Cu 239.579 170.908 0 1
Cu 240.135 170.142 0 1
Cu 240.742 169.409 0 1
Cu 241.396 168.714 0 1
Cu 242.096 168.059 0 1
Cu 242.838 167.446 0 1
Cu 243.62 166.878 0 1
Cu 244.438 166.358 0 1
Cu 245.29 165.886 0 1
Cu 246.171 165.465 0 1
Cu 247.08 165.097 0 1
Cu 248.01 164.783 0 1
Cu 248.961 164.525 0 1
Cu 249.926 164.323 0 1
Cu 250.904 164.178 0 1
Cu 251.889 164.091 0 1
Cu 252.878 164.061 0 1
Cu 253.866 164.091 0 1
Cu 254.852 164.178 0 1
Cu 255.829 164.323 0 1
Cu 256.794 164.525 0 1
Cu 257.745 164.783 0 1
Cu 258.675 165.097 0 1
Cu 259.584 165.465 0 1
Cu 260.465 165.886 0 1
Cu 261.317 166.358 0 1
Cu 262.135 166.878 0 1
Cu 262.917 167.446 0 1
Cu 263.659 168.059 0 1
Cu 264.359 168.714 0 1
Cu 265.013 169.409 0 1
Cu 265.62 170.142 0 1
Cu 266.176 170.908 0 1
Cu 266.679 171.706 0 1
Cu 267.129 172.531 0 1
Cu 267.521 173.382 0 1
Cu 267.857 174.253 0 1
Cu 268.133 175.143 0 1
Cu 268.349 176.048 0 1
Cu 268.378 176.963 0 1
Cu 268.378 177.885 0 1
Cu 268.378 178.811 0 1
Cu 268.751 178.811 -3.32828 1
Cu 268.751 179.76 -3.32828 1
Cu 268.751 180.705 -3.32828 1
Cu 268.721 181.642 -3.32828 1
Cu 268.5 182.568 -3.32828 1
Cu 268.217 183.479 -3.32828 1
Cu 267.874 184.372 -3.32828 1
Cu 267.472 185.243 -3.32828 1
Cu 267.012 186.088 -3.32828 1
Cu 266.496 186.905 -3.32828 1
Cu 265.926 187.69 -3.32828 1
Cu 265.305 188.44 -3.32828 1
Cu 264.635 189.152 -3.32828 1
Cu 263.919 189.823 -3.32828 1
Cu 263.159 190.45 -3.32828 1
Cu 262.358 191.032 -3.32828 1
Cu 261.52 191.565 -3.32828 1
Cu 260.648 192.048 -3.32828 1
Cu 259.745 192.479 -3.32828 1
Cu 258.815 192.856 -3.32828 1
Cu 257.862 193.177 -3.32828 1
Cu 256.889 193.442 -3.32828 1
Cu 255.9 193.649 -3.32828 1
Cu 254.899 193.797 -3.32828 1
Cu 253.89 193.887 -3.32828 1
Cu 252.878 193.917 -3.32828 1
Cu 251.865 193.887 -3.32828 1
Cu 250.856 193.797 -3.32828 1
Cu 249.855 193.649 -3.32828 1
Cu 248.866 193.442 -3.32828 1
Cu 247.893 193.177 -3.32828 1
Cu 246.94 192.856 -3.32828 1
Cu 246.01 192.479 -3.32828 1
Cu 245.107 192.048 -3.32828 1
Cu 244.235 191.565 -3.32828 1
Cu 243.397 191.032 -3.32828 1
Cu 242.596 190.45 -3.32828 1
Cu 241.836 189.823 -3.32828 1
Cu 241.12 189.152 -3.32828 1
Cu 240.45 188.44 -3.32828 1
Cu 239.829 187.69 -3.32828 1
Cu 239.259 186.905 -3.32828 1
Cu 238.743 186.088 -3.32828 1
Cu 238.283 185.243 -3.32828 1
Cu 237.881 184.372 -3.32828 1
Cu 237.538 183.479 -3.32828 1
Cu 237.255 182.568 -3.32828 1
Cu 237.034 181.642 -3.32828 1
Cu 237.004 180.705 -3.32828 1
Cu 237.004 179.76 -3.32828 1
Cu 237.004 178.811 -3.32828 1
Cu 237.004 177.863 -3.32828 1
Cu 237.004 176.918 -3.32828 1
Cu 237.034 175.981 -3.32828 1
Cu 237.255 175.055 -3.32828 1
Cu 237.538 174.144 -3.32828 1
Cu 237.881 173.251 -3.32828 1
Cu 238.283 172.38 -3.32828 1
Cu 238.743 171.534 -3.32828 1
Cu 239.259 170.718 -3.32828 1
Cu 239.829 169.933 -3.32828 1
Cu 240.45 169.183 -3.32828 1
Cu 241.12 168.471 -3.32828 1
Cu 241.836 167.8 -3.32828 1
Cu 242.596 167.173 -3.32828 1
Cu 243.397 166.591 -3.32828 1
Cu 244.235 166.058 -3.32828 1
Cu 245.107 165.575 -3.32828 1
Cu 246.01 165.144 -3.32828 1
Cu 246.94 164.767 -3.32828 1
Cu 247.893 164.446 -3.32828 1
Cu 248.866 164.181 -3.32828 1
Cu 249.855 163.974 -3.32828 1
Cu 250.856 163.825 -3.32828 1
Cu 251.865 163.736 -3.32828 1
Cu 252.878 163.706 -3.32828 1
Cu 253.89 163.736 -3.32828 1
Cu 254.899 163.825 -3.32828 1
Cu 255.9 163.974 -3.32828 1
Cu 256.889 164.181 -3.32828 1
Cu 257.862 164.446 -3.32828 1
Cu 258.815 164.767 -3.32828 1
Cu 259.745 165.144 -3.32828 1
Cu 260.648 165.575 -3.32828 1
Cu 261.52 166.058 -3.32828 1
Cu 262.358 166.591 -3.32828 1
Cu 263.159 167.173 -3.32828 1
Cu 263.919 167.8 -3.32828 1
Cu 264.635 168.471 -3.32828 1
Cu 265.305 169.183 -3.32828 1
Cu 265.926 169.933 -3.32828 1
Cu 266.496 170.718 -3.32828 1
Cu 267.012 171.534 -3.32828 1
Cu 267.472 172.38 -3.32828 1
Cu 267.874 173.251 -3.32828 1
Cu 268.217 174.144 -3.32828 1
Cu 268.5 175.055 -3.32828 1
Cu 268.721 175.981 -3.32828 1
Cu 268.751 176.918 -3.32828 1
Cu 268.751 177.863 -3.32828 1
Cu 268.751 178.811 -3.32828 1
Cu 269.524 178.811 -5.79486 1
Cu 269.524 179.806 -5.79486 1
Cu 269.524 180.797 -5.79486 1
Cu 269.493 181.78 -5.79486 1
Cu 269.261 182.751 -5.79486 1
Cu 268.964 183.706 -5.79486 1
Cu 268.604 184.643 -5.79486 1
Cu 268.182 185.556 -5.79486 1
Cu 267.7 186.443 -5.79486 1
Cu 267.159 187.299 -5.79486 1
Cu 266.562 188.122 -5.79486 1
Cu 265.911 188.909 -5.79486 1
Cu 265.208 189.655 -5.79486 1
Cu 264.456 190.359 -5.79486 1
Cu 263.659 191.017 -5.79486 1
Cu 262.82 191.627 -5.79486 1
Cu 261.941 192.186 -5.79486 1
Cu 261.026 192.693 -5.79486 1
Cu 260.079 193.145 -5.79486 1
Cu 259.104 193.54 -5.79486 1
Cu 258.104 193.877 -5.79486 1
Cu 257.084 194.155 -5.79486 1
Cu 256.047 194.372 -5.79486 1
Cu 254.997 194.527 -5.79486 1
Cu 253.94 194.621 -5.79486 1
Cu 252.878 194.652 -5.79486 1
Cu 251.815 194.621 -5.79486 1
Cu 250.758 194.527 -5.79486 1
Cu 249.708 194.372 -5.79486 1
Cu 248.671 194.155 -5.79486 1
Cu 247.651 193.877 -5.79486 1
Cu 246.651 193.54 -5.79486 1
Cu 245.676 193.145 -5.79486 1
Cu 244.729 192.693 -5.79486 1
Cu 243.814 192.186 -5.79486 1
Cu 242.935 191.627 -5.79486 1
Cu 242.096 191.017 -5.79486 1
Cu 241.299 190.359 -5.79486 1
Cu 240.547 189.655 -5.79486 1
Cu 239.844 188.909 -5.79486 1
Cu 239.193 188.122 -5.79486 1
Cu 238.596 187.299 -5.79486 1
Cu 238.055 186.443 -5.79486 1
Cu 237.573 185.556 -5.79486 1
Cu 237.151 184.643 -5.79486 1
Cu 236.791 183.706 -5.79486 1
Cu 236.494 182.751 -5.79486 1
Cu 236.262 181.78 -5.79486 1
Cu 236.231 180.797 -5.79486 1
Cu 236.231 179.806 -5.79486 1
Cu 236.231 178.811 -5.79486 1
Cu 236.231 177.817 -5.79486 1
Cu 236.231 176.826 -5.79486 1
Cu 236.262 175.843 -5.79486 1
Cu 236.494 174.872 -5.79486 1
Cu 236.791 173.916 -5.79486 1
Cu 237.151 172.98 -5.79486 1
Cu 237.573 172.067 -5.79486 1
Cu 238.055 171.18 -5.79486 1
Cu 238.596 170.323 -5.79486 1
Cu 239.193 169.5 -5.79486 1
Cu 239.844 168.714 -5.79486 1
Cu 240.547 167.968 -5.79486 1
Cu 241.299 167.264 -5.79486 1
Cu 242.096 166.606 -5.79486 1
Cu 242.935 165.996 -5.79486 1
Cu 243.814 165.437 -5.79486 1
Cu 244.729 164.93 -5.79486 1
Cu 245.676 164.478 -5.79486 1
Cu 246.651 164.083 -5.79486 1
Cu 247.651 163.746 -5.79486 1
Cu 248.671 163.468 -5.79486 1
Cu 249.708 163.251 -5.79486 1
Cu 250.758 163.095 -5.79486 1
Cu 251.815 163.002 -5.79486 1
Cu 252.878 162.971 -5.79486 1
Cu 253.94 163.002 -5.79486 1
Cu 254.997 163.095 -5.79486 1
Cu 256.047 163.251 -5.79486 1
Cu 257.084 163.468 -5.79486 1
Cu 258.104 163.746 -5.79486 1
Cu 259.104 164.083 -5.79486 1
Cu 260.079 164.478 -5.79486 1
Cu 261.026 164.93 -5.79486 1
Cu 261.941 165.437 -5.79486 1
Cu 262.82 165.996 -5.79486 1
Cu 263.659 166.606 -5.79486 1
Cu 264.456 167.264 -5.79486 1
Cu 265.208 167.968 -5.79486 1
Cu 265.911 168.714 -5.79486 1
Cu 266.562 169.5 -5.79486 1
Cu 267.159 170.323 -5.79486 1
Cu 267.7 171.18 -5.79486 1
Cu 268.182 172.067 -5.79486 1
Cu 268.604 172.98 -5.79486 1
Cu 268.964 173.916 -5.79486 1
Cu 269.261 174.872 -5.79486 1
Cu 269.493 175.843 -5.79486 1
Cu 269.524 176.826 -5.79486 1
Cu 269.524 177.817 -5.79486 1
Cu 269.524 178.811 -5.79486 1
Cu 270.613 178.811 -8.01524 1
Cu 270.613 179.871 -8.01524 1
Cu 270.613 180.927 -8.01524 1
Cu 270.579 181.974 -8.01524 1
Cu 270.332 183.009 -8.01524 1
Cu 270.017 184.027 -8.01524 1
Cu 269.633 185.024 -8.01524 1
Cu 269.184 185.997 -8.01524 1
Cu 268.67 186.942 -8.01524 1
Cu 268.093 187.855 -8.01524 1
Cu 267.457 188.731 -8.01524 1
Cu 266.763 189.569 -8.01524 1
Cu 266.014 190.364 -8.01524 1
Cu 265.214 191.114 -8.01524 1
Cu 264.365 191.815 -8.01524 1
Cu 263.47 192.465 -8.01524 1
Cu 262.534 193.061 -8.01524 1
Cu 261.559 193.601 -8.01524 1
Cu 260.551 194.082 -8.01524 1
Cu 259.512 194.503 -8.01524 1
Cu 258.446 194.862 -8.01524 1
Cu 257.359 195.158 -8.01524 1
Cu 256.254 195.389 -8.01524 1
Cu 255.136 195.555 -8.01524 1
Cu 254.009 195.655 -8.01524 1
Cu 252.878 195.688 -8.01524 1
Cu 251.746 195.655 -8.01524 1
Cu 250.619 195.555 -8.01524 1
Cu 249.501 195.389 -8.01524 1
Cu 248.396 195.158 -8.01524 1
Cu 247.309 194.862 -8.01524 1
Cu 246.243 194.503 -8.01524 1
Cu 245.204 194.082 -8.01524 1
Cu 244.196 193.601 -8.01524 1
Cu 243.221 193.061 -8.01524 1
Cu 242.285 192.465 -8.01524 1
Cu 241.39 191.815 -8.01524 1
Cu 240.541 191.114 -8.01524 1
Cu 239.741 190.364 -8.01524 1
Cu 238.992 189.569 -8.01524 1
Cu 238.298 188.731 -8.01524 1
Cu 237.662 187.855 -8.01524 1
Cu 237.085 186.942 -8.01524 1
Cu 236.571 185.997 -8.01524 1
Cu 236.122 185.024 -8.01524 1
Cu 235.738 184.027 -8.01524 1
Cu 235.423 183.009 -8.01524 1
Cu 235.176 181.974 -8.01524 1
Cu 235.142 180.927 -8.01524 1
Cu 235.142 179.871 -8.01524 1
Cu 235.142 178.811 -8.01524 1
Cu 235.142 177.752 -8.01524 1
Cu 235.142 176.696 -8.01524 1
Cu 235.176 175.649 -8.01524 1
Cu 235.423 174.614 -8.01524 1
Cu 235.738 173.596 -8.01524 1
Cu 236.122 172.599 -8.01524 1
Cu 236.571 171.626 -8.01524 1
Cu 237.085 170.681 -8.01524 1
Cu 237.662 169.768 -8.01524 1
Cu 238.298 168.891 -8.01524 1
Cu 238.992 168.054 -8.01524 1
Cu 239.741 167.258 -8.01524 1
Cu 240.541 166.509 -8.01524 1
Cu 241.39 165.807 -8.01524 1
Cu 242.285 165.158 -8.01524 1
Cu 243.221 164.562 -8.01524 1
Cu 244.196 164.022 -8.01524 1
Cu 245.204 163.541 -8.01524 1
Cu 246.243 163.12 -8.01524 1
Cu 247.309 162.76 -8.01524 1
Cu 248.396 162.465 -8.01524 1
Cu 249.501 162.233 -8.01524 1
Cu 250.619 162.068 -8.01524 1
Cu 251.746 161.968 -8.01524 1
Cu 252.878 161.934 -8.01524 1
Cu 254.009 161.968 -8.01524 1
Cu 255.136 162.068 -8.01524 1
Cu 256.254 162.233 -8.01524 1
Cu 257.359 162.465 -8.01524 1
Cu 258.446 162.76 -8.01524 1
Cu 259.512 163.12 -8.01524 1
Cu 260.551 163.541 -8.01524 1
Cu 261.559 164.022 -8.01524 1
Cu 262.534 164.562 -8.01524 1
Cu 263.47 165.158 -8.01524 1
Cu 264.365 165.807 -8.01524 1
Cu 265.214 166.509 -8.01524 1
Cu 266.014 167.258 -8.01524 1
Cu 266.763 168.054 -8.01524 1
Cu 267.457 168.891 -8.01524 1
Cu 268.093 169.768 -8.01524 1
Cu 268.67 170.681 -8.01524 1
Cu 269.184 171.626 -8.01524 1
Cu 269.633 172.599 -8.01524 1
Cu 270.017 173.596 -8.01524 1
Cu 270.332 174.614 -8.01524 1
Cu 270.579 175.649 -8.01524 1
Cu 270.613 176.696 -8.01524 1
Cu 270.613 177.752 -8.01524 1
Cu 270.613 178.811 -8.01524 1
Cu 272.008 178.811 -10.0894 1
Cu 272.008 179.955 -10.0894 1
Cu 272.008 181.093 -10.0894 1
Cu 271.973 182.223 -10.0894 1
Cu 271.706 183.339 -10.0894 1
Cu 271.365 184.437 -10.0894 1
Cu 270.952 185.513 -10.0894 1
Cu 270.467 186.563 -10.0894 1
Cu 269.912 187.582 -10.0894 1
Cu 269.291 188.566 -10.0894 1
Cu 268.604 189.512 -10.0894 1
Cu 267.856 190.416 -10.0894 1
Cu 267.048 191.274 -10.0894 1
Cu 266.185 192.082 -10.0894 1
Cu 265.269 192.839 -10.0894 1
Cu 264.304 193.54 -10.0894 1
Cu 263.294 194.182 -10.0894 1
Cu 262.242 194.765 -10.0894 1
Cu 261.154 195.284 -10.0894 1
Cu 260.034 195.738 -10.0894 1
Cu 258.885 196.125 -10.0894 1
Cu 257.712 196.445 -10.0894 1
Cu 256.52 196.694 -10.0894 1
Cu 255.314 196.873 -10.0894 1
Cu 254.098 196.981 -10.0894 1
Cu 252.878 197.016 -10.0894 1
Cu 251.657 196.981 -10.0894 1
Cu 250.441 196.873 -10.0894 1
Cu 249.235 196.694 -10.0894 1
Cu 248.043 196.445 -10.0894 1
Cu 246.87 196.125 -10.0894 1
Cu 245.721 195.738 -10.0894 1
Cu 244.601 195.284 -10.0894 1
Cu 243.513 194.765 -10.0894 1
Cu 242.461 194.182 -10.0894 1
Cu 241.451 193.54 -10.0894 1
Cu 240.486 192.839 -10.0894 1
Cu 239.57 192.082 -10.0894 1
Cu 238.707 191.274 -10.0894 1
Cu 237.899 190.416 -10.0894 1
Cu 237.151 189.512 -10.0894 1
Cu 236.464 188.566 -10.0894 1
Cu 235.843 187.582 -10.0894 1
Cu 235.288 186.563 -10.0894 1
Cu 234.803 185.513 -10.0894 1
Cu 234.39 184.437 -10.0894 1
Cu 234.049 183.339 -10.0894 1
Cu 233.782 182.223 -10.0894 1
Cu 233.747 181.093 -10.0894 1
Cu 233.747 179.955 -10.0894 1
Cu 233.747 178.811 -10.0894 1
Cu 233.747 177.668 -10.0894 1
Cu 233.747 176.53 -10.0894 1
Cu 233.782 175.4 -10.0894 1
Cu 234.049 174.284 -10.0894 1
Cu 234.39 173.186 -10.0894 1
Cu 234.803 172.11 -10.0894 1
Cu 235.288 171.06 -10.0894 1
Cu 235.843 170.041 -10.0894 1
Cu 236.464 169.057 -10.0894 1
Cu 237.151 168.111 -10.0894 1
Cu 237.899 167.207 -10.0894 1
Cu 238.707 166.349 -10.0894 1
Cu 239.57 165.54 -10.0894 1
Cu 240.486 164.784 -10.0894 1
Cu 241.451 164.083 -10.0894 1
Cu 242.461 163.44 -10.0894 1
Cu 243.513 162.858 -10.0894 1
Cu 244.601 162.339 -10.0894 1
Cu 245.721 161.885 -10.0894 1
Cu 246.87 161.497 -10.0894 1
Cu 248.043 161.178 -10.0894 1
Cu 249.235 160.929 -10.0894 1
Cu 250.441 160.75 -10.0894 1
Cu 251.657 160.642 -10.0894 1
Cu 252.878 160.606 -10.0894 1
Cu 254.098 160.642 -10.0894 1
Cu 255.314 160.75 -10.0894 1
Cu 256.52 160.929 -10.0894 1
Cu 257.712 161.178 -10.0894 1
Cu 258.885 161.497 -10.0894 1
Cu 260.034 161.885 -10.0894 1
Cu 261.154 162.339 -10.0894 1
Cu 262.242 162.858 -10.0894 1
Cu 263.294 163.44 -10.0894 1
Cu 264.304 164.083 -10.0894 1
Cu 265.269 164.784 -10.0894 1
Cu 266.185 165.54 -10.0894 1
Cu 267.048 166.349 -10.0894 1
Cu 267.856 167.207 -10.0894 1
Cu 268.604 168.111 -10.0894 1
Cu 269.291 169.057 -10.0894 1
Cu 269.912 170.041 -10.0894 1
Cu 270.467 171.06 -10.0894 1
Cu 270.952 172.11 -10.0894 1
Cu 271.365 173.186 -10.0894 1
Cu 271.706 174.284 -10.0894 1
Cu 271.973 175.4 -10.0894 1
Cu 272.008 176.53 -10.0894 1
Cu 272.008 177.668 -10.0894 1
Cu 272.008 178.811 -10.0894 1
Cu 273.733 178.811 -12.0613 1
Cu 273.733 180.058 -12.0613 1
Cu 273.733 181.299 -12.0613 1
Cu 273.694 182.53 -12.0613 1
Cu 273.403 183.747 -12.0613 1
Cu 273.032 184.944 -12.0613 1
Cu 272.581 186.117 -12.0613 1
Cu 272.052 187.261 -12.0613 1
Cu 271.448 188.372 -12.0613 1
Cu 270.77 189.446 -12.0613 1
Cu 270.022 190.477 -12.0613 1
Cu 269.206 191.462 -12.0613 1
Cu 268.326 192.397 -12.0613 1
Cu 267.384 193.279 -12.0613 1
Cu 266.386 194.103 -12.0613 1
Cu 265.334 194.867 -12.0613 1
Cu 264.233 195.568 -12.0613 1
Cu 263.087 196.203 -12.0613 1
Cu 261.9 196.769 -12.0613 1
Cu 260.679 197.264 -12.0613 1
Cu 259.426 197.686 -12.0613 1
Cu 258.148 198.034 -12.0613 1
Cu 256.848 198.306 -12.0613 1
Cu 255.534 198.501 -12.0613 1
Cu 254.208 198.618 -12.0613 1
Cu 252.878 198.658 -12.0613 1
Cu 251.547 198.618 -12.0613 1
Cu 250.221 198.501 -12.0613 1
Cu 248.907 198.306 -12.0613 1
Cu 247.607 198.034 -12.0613 1
Cu 246.329 197.686 -12.0613 1
Cu 245.076 197.264 -12.0613 1
Cu 243.855 196.769 -12.0613 1
Cu 242.668 196.203 -12.0613 1
Cu 241.522 195.568 -12.0613 1
Cu 240.421 194.867 -12.0613 1
Cu 239.369 194.103 -12.0613 1
Cu 238.371 193.279 -12.0613 1
Cu 237.429 192.397 -12.0613 1
Cu 236.549 191.462 -12.0613 1
Cu 235.733 190.477 -12.0613 1
Cu 234.985 189.446 -12.0613 1
Cu 234.307 188.372 -12.0613 1
Cu 233.703 187.261 -12.0613 1
Cu 233.174 186.117 -12.0613 1
Cu 232.723 184.944 -12.0613 1
Cu 232.352 183.747 -12.0613 1
Cu 232.061 182.53 -12.0613 1
Cu 232.022 181.299 -12.0613 1
Cu 232.022 180.058 -12.0613 1
Cu 232.022 178.811 -12.0613 1
Cu 232.022 177.565 -12.0613 1
Cu 232.022 176.324 -12.0613 1
Cu 232.061 175.093 -12.0613 1
Cu 232.352 173.876 -12.0613 1
Cu 232.723 172.679 -12.0613 1
Cu 233.174 171.506 -12.0613 1
Cu 233.703 170.361 -12.0613 1
Cu 234.307 169.25 -12.0613 1
Cu 234.985 168.177 -12.0613 1
Cu 235.733 167.146 -12.0613 1
Cu 236.549 166.161 -12.0613 1
Cu 237.429 165.226 -12.0613 1
Cu 238.371 164.344 -12.0613 1
Cu 239.369 163.52 -12.0613 1
Cu 240.421 162.756 -12.0613 1
Cu 241.522 162.055 -12.0613 1
Cu 242.668 161.42 -12.0613 1
Cu 243.855 160.854 -12.0613 1
Cu 245.076 160.359 -12.0613 1
Cu 246.329 159.937 -12.0613 1
Cu 247.607 159.589 -12.0613 1
Cu 248.907 159.317 -12.0613 1
Cu 250.221 159.122 -12.0613 1
Cu 251.547 159.004 -12.0613 1
Cu 252.878 158.965 -12.0613 1
Cu 254.208 159.004 -12.0613 1
Cu 255.534 159.122 -12.0613 1
Cu 256.848 159.317 -12.0613 1
Cu 258.148 159.589 -12.0613 1
Cu 259.426 159.937 -12.0613 1
Cu 260.679 160.359 -12.0613 1
Cu 261.9 160.854 -12.0613 1
Cu 263.087 161.42 -12.0613 1
Cu 264.233 162.055 -12.0613 1
Cu 265.334 162.756 -12.0613 1
Cu 266.386 163.52 -12.0613 1
Cu 267.384 164.344 -12.0613 1
Cu 268.326 165.226 -12.0613 1
Cu 269.206 166.161 -12.0613 1
Cu 270.022 167.146 -12.0613 1
Cu 270.77 168.177 -12.0613 1
Cu 271.448 169.25 -12.0613 1
Cu 272.052 170.361 -12.0613 1
Cu 272.581 171.506 -12.0613 1
Cu 273.032 172.679 -12.0613 1
Cu 273.403 173.876 -12.0613 1
Cu 273.694 175.093 -12.0613 1
Cu 273.733 176.324 -12.0613 1
Cu 273.733 177.565 -12.0613 1
Cu 273.733 178.811 -12.0613 1
Cu 275.84 178.811 -13.9553 1
Cu 275.84 180.183 -13.9553 1
Cu 275.84 181.55 -13.9553 1
Cu 275.797 182.906 -13.9553 1
Cu 275.477 184.246 -13.9553 1
Cu 275.068 185.564 -13.9553 1
Cu 274.571 186.855 -13.9553 1
Cu 273.989 188.115 -13.9553 1
Cu 273.324 189.338 -13.9553 1
Cu 272.578 190.52 -13.9553 1
Cu 271.754 191.655 -13.9553 1
Cu 270.855 192.74 -13.9553 1
Cu 269.886 193.769 -13.9553 1
Cu 268.85 194.74 -13.9553 1
Cu 267.75 195.648 -13.9553 1
Cu 266.592 196.489 -13.9553 1
Cu 265.38 197.261 -13.9553 1
Cu 264.118 197.96 -13.9553 1
Cu 262.812 198.583 -13.9553 1
Cu 261.467 199.128 -13.9553 1
Cu 260.088 199.593 -13.9553 1
Cu 258.68 199.976 -13.9553 1
Cu 257.25 200.275 -13.9553 1
Cu 255.802 200.49 -13.9553 1
Cu 254.343 200.619 -13.9553 1
Cu 252.878 200.662 -13.9553 1
Cu 251.412 200.619 -13.9553 1
Cu 249.953 200.49 -13.9553 1
Cu 248.505 200.275 -13.9553 1
Cu 247.075 199.976 -13.9553 1
Cu 245.667 199.593 -13.9553 1
Cu 244.288 199.128 -13.9553 1
Cu 242.943 198.583 -13.9553 1
Cu 241.637 197.96 -13.9553 1
Cu 240.375 197.261 -13.9553 1
Cu 239.163 196.489 -13.9553 1
Cu 238.005 195.648 -13.9553 1
Cu 236.905 194.74 -13.9553 1
Cu 235.869 193.769 -13.9553 1
Cu 234.9 192.74 -13.9553 1
Cu 234.001 191.655 -13.9553 1
Cu 233.177 190.52 -13.9553 1
Cu 232.431 189.338 -13.9553 1
Cu 231.766 188.115 -13.9553 1
Cu 231.184 186.855 -13.9553 1
Cu 230.687 185.564 -13.9553 1
Cu 230.278 184.246 -13.9553 1
Cu 229.958 182.906 -13.9553 1
Cu 229.915 181.55 -13.9553 1
Cu 229.915 180.183 -13.9553 1
Cu 229.915 178.811 -13.9553 1
Cu 229.915 177.439 -13.9553 1
Cu 229.915 176.073 -13.9553 1
Cu 229.958 174.717 -13.9553 1
Cu 230.278 173.377 -13.9553 1
Cu 230.687 172.059 -13.9553 1
Cu 231.184 170.768 -13.9553 1
Cu 231.766 169.508 -13.9553 1
Cu 232.431 168.285 -13.9553 1
Cu 233.177 167.103 -13.9553 1
Cu 234.001 165.968 -13.9553 1
Cu 234.9 164.883 -13.9553 1
Cu 235.869 163.853 -13.9553 1
Cu 236.905 162.883 -13.9553 1
Cu 238.005 161.975 -13.9553 1
Cu 239.163 161.134 -13.9553 1
Cu 240.375 160.362 -13.9553 1
Cu 241.637 159.663 -13.9553 1
Cu 242.943 159.04 -13.9553 1
Cu 244.288 158.495 -13.9553 1
Cu 245.667 158.03 -13.9553 1
Cu 247.075 157.647 -13.9553 1
Cu 248.505 157.347 -13.9553 1
Cu 249.953 157.133 -13.9553 1
Cu 251.412 157.004 -13.9553 1
Cu 252.878 156.96 -13.9553 1
Cu 254.343 157.004 -13.9553 1
Cu 255.802 157.133 -13.9553 1
Cu 257.25 157.347 -13.9553 1
Cu 258.68 157.647 -13.9553 1
Cu 260.088 158.03 -13.9553 1
Cu 261.467 158.495 -13.9553 1
Cu 262.812 159.04 -13.9553 1
Cu 264.118 159.663 -13.9553 1
Cu 265.38 160.362 -13.9553 1
Cu 266.592 161.134 -13.9553 1
Cu 267.75 161.975 -13.9553 1
Cu 268.85 162.883 -13.9553 1
Cu 269.886 163.853 -13.9553 1
Cu 270.855 164.883 -13.9553 1
Cu 271.754 165.968 -13.9553 1
Cu 272.578 167.103 -13.9553 1
Cu 273.324 168.285 -13.9553 1
Cu 273.989 169.508 -13.9553 1
Cu 274.571 170.768 -13.9553 1
Cu 275.068 172.059 -13.9553 1
Cu 275.477 173.377 -13.9553 1
Cu 275.797 174.717 -13.9553 1
Cu 275.84 176.073 -13.9553 1
Cu 275.84 177.439 -13.9553 1
Cu 275.84 178.811 -13.9553 1
Cu 278.432 178.811 -15.7869 1
Cu 278.432 180.338 -15.7869 1
Cu 278.432 181.859 -15.7869 1
Cu 278.384 183.368 -15.7869 1
Cu 278.029 184.859 -15.7869 1
Cu 277.573 186.326 -15.7869 1
Cu 277.021 187.764 -15.7869 1
Cu 276.373 189.166 -15.7869 1
Cu 275.632 190.527 -15.7869 1
Cu 274.802 191.842 -15.7869 1
Cu 273.885 193.105 -15.7869 1
Cu 272.885 194.312 -15.7869 1
Cu 271.807 195.458 -15.7869 1
Cu 270.653 196.539 -15.7869 1
Cu 269.429 197.549 -15.7869 1
Cu 268.14 198.485 -15.7869 1
Cu 266.791 199.344 -15.7869 1
Cu 265.387 200.122 -15.7869 1
Cu 263.934 200.815 -15.7869 1
Cu 262.437 201.422 -15.7869 1
Cu 260.902 201.939 -15.7869 1
Cu 259.335 202.366 -15.7869 1
Cu 257.743 202.699 -15.7869 1
Cu 256.132 202.938 -15.7869 1
Cu 254.508 203.082 -15.7869 1
Cu 252.878 203.13 -15.7869 1
Cu 251.247 203.082 -15.7869 1
Cu 249.623 202.938 -15.7869 1
Cu 248.012 202.699 -15.7869 1
Cu 246.42 202.366 -15.7869 1
Cu 244.853 201.939 -15.7869 1
Cu 243.318 201.422 -15.7869 1
Cu 241.821 200.815 -15.7869 1
Cu 240.368 200.122 -15.7869 1
Cu 238.964 199.344 -15.7869 1
Cu 237.615 198.485 -15.7869 1
Cu 236.326 197.549 -15.7869 1
Cu 235.102 196.539 -15.7869 1
Cu 233.948 195.458 -15.7869 1
Cu 232.87 194.312 -15.7869 1
Cu 231.87 193.105 -15.7869 1
Cu 230.953 191.842 -15.7869 1
Cu 230.123 190.527 -15.7869 1
Cu 229.382 189.166 -15.7869 1
Cu 228.734 187.764 -15.7869 1
Cu 228.182 186.326 -15.7869 1
Cu 227.726 184.859 -15.7869 1
Cu 227.371 183.368 -15.7869 1
Cu 227.323 181.859 -15.7869 1
Cu 227.323 180.338 -15.7869 1
Cu 227.323 178.811 -15.7869 1
Cu 227.323 177.284 -15.7869 1
Cu 227.323 175.764 -15.7869 1
Cu 227.371 174.255 -15.7869 1
Cu 227.726 172.764 -15.7869 1
Cu 228.182 171.297 -15.7869 1
Cu 228.734 169.859 -15.7869 1
Cu 229.382 168.457 -15.7869 1
Cu 230.123 167.096 -15.7869 1
Cu 230.953 165.781 -15.7869 1
Cu 231.87 164.518 -15.7869 1
Cu 232.87 163.31 -15.7869 1
Cu 233.948 162.164 -15.7869 1
Cu 235.102 161.084 -15.7869 1
Cu 236.326 160.074 -15.7869 1
Cu 237.615 159.138 -15.7869 1
Cu 238.964 158.279 -15.7869 1
Cu 240.368 157.501 -15.7869 1
Cu 241.821 156.808 -15.7869 1
Cu 243.318 156.201 -15.7869 1
Cu 244.853 155.683 -15.7869 1
Cu 246.42 155.257 -15.7869 1
Cu 248.012 154.924 -15.7869 1
Cu 249.623 154.685 -15.7869 1
Cu 251.247 154.541 -15.7869 1
Cu 252.878 154.493 -15.7869 1
Cu 254.508 154.541 -15.7869 1
Cu 256.132 154.685 -15.7869 1
Cu 257.743 154.924 -15.7869 1
Cu 259.335 155.257 -15.7869 1
Cu 260.902 155.683 -15.7869 1
Cu 262.437 156.201 -15.7869 1
Cu 263.934 156.808 -15.7869 1
Cu 265.387 157.501 -15.7869 1
Cu 266.791 158.279 -15.7869 1
Cu 268.14 159.138 -15.7869 1
Cu 269.429 160.074 -15.7869 1
Cu 270.653 161.084 -15.7869 1
Cu 271.807 162.164 -15.7869 1
Cu 272.885 163.31 -15.7869 1
Cu 273.885 164.518 -15.7869 1
Cu 274.802 165.781 -15.7869 1
Cu 275.632 167.096 -15.7869 1
Cu 276.373 168.457 -15.7869 1
Cu 277.021 169.859 -15.7869 1
Cu 277.573 171.297 -15.7869 1
Cu 278.029 172.764 -15.7869 1
Cu 278.384 174.255 -15.7869 1
Cu 278.432 175.764 -15.7869 1
Cu 278.432 177.284 -15.7869 1
Cu 278.432 178.811 -15.7869 1
Cu 281.724 178.811 -17.5667 1
Cu 281.724 180.535 -17.5667 1
Cu 281.724 182.252 -17.5667 1
Cu 281.67 183.955 -17.5667 1
Cu 281.268 185.638 -17.5667 1
Cu 280.754 187.294 -17.5667 1
Cu 280.131 188.917 -17.5667 1
Cu 279.399 190.499 -17.5667 1
Cu 278.563 192.036 -17.5667 1
Cu 277.626 193.52 -17.5667 1
Cu 276.591 194.946 -17.5667 1
Cu 275.462 196.309 -17.5667 1
Cu 274.245 197.603 -17.5667 1
Cu 272.943 198.822 -17.5667 1
Cu 271.561 199.962 -17.5667 1
Cu 270.106 201.019 -17.5667 1
Cu 268.583 201.989 -17.5667 1
Cu 266.998 202.866 -17.5667 1
Cu 265.358 203.649 -17.5667 1
Cu 263.668 204.334 -17.5667 1
Cu 261.935 204.918 -17.5667 1
Cu 260.167 205.399 -17.5667 1
Cu 258.37 205.776 -17.5667 1
Cu 256.551 206.045 -17.5667 1
Cu 254.718 206.208 -17.5667 1
Cu 252.878 206.262 -17.5667 1
Cu 251.037 206.208 -17.5667 1
Cu 249.204 206.045 -17.5667 1
Cu 247.385 205.776 -17.5667 1
Cu 245.588 205.399 -17.5667 1
Cu 243.82 204.918 -17.5667 1
Cu 242.087 204.334 -17.5667 1
Cu 240.397 203.649 -17.5667 1
Cu 238.757 202.866 -17.5667 1
Cu 237.172 201.989 -17.5667 1
Cu 235.649 201.019 -17.5667 1
Cu 234.194 199.962 -17.5667 1
Cu 232.812 198.822 -17.5667 1
Cu 231.51 197.603 -17.5667 1
Cu 230.293 196.309 -17.5667 1
Cu 229.164 194.946 -17.5667 1
Cu 228.129 193.52 -17.5667 1
Cu 227.192 192.036 -17.5667 1
Cu 226.356 190.499 -17.5667 1
Cu 225.624 188.917 -17.5667 1
Cu 225.001 187.294 -17.5667 1
Cu 224.487 185.638 -17.5667 1
Cu 224.085 183.955 -17.5667 1
Cu 224.031 182.252 -17.5667 1
Cu 224.031 180.535 -17.5667 1
Cu 224.031 178.811 -17.5667 1
Cu 224.031 177.088 -17.5667 1
Cu 224.031 175.371 -17.5667 1
Cu 224.085 173.668 -17.5667 1
Cu 224.487 171.985 -17.5667 1
Cu 225.001 170.329 -17.5667 1
Cu 225.624 168.706 -17.5667 1
Cu 226.356 167.124 -17.5667 1
Cu 227.192 165.587 -17.5667 1
Cu 228.129 164.103 -17.5667 1
Cu 229.164 162.676 -17.5667 1
Cu 230.293 161.314 -17.5667 1
Cu 231.51 160.02 -17.5667 1
Cu 232.812 158.801 -17.5667 1
Cu 234.194 157.66 -17.5667 1
Cu 235.649 156.603 -17.5667 1
Cu 237.172 155.634 -17.5667 1
Cu 238.757 154.756 -17.5667 1
Cu 240.397 153.973 -17.5667 1
Cu 242.087 153.289 -17.5667 1
Cu 243.82 152.704 -17.5667 1
Cu 245.588 152.223 -17.5667 1
Cu 247.385 151.847 -17.5667 1
Cu 249.204 151.577 -17.5667 1
Cu 251.037 151.415 -17.5667 1
Cu 252.878 151.361 -17.5667 1
Cu 254.718 151.415 -17.5667 1
Cu 256.551 151.577 -17.5667 1
Cu 258.37 151.847 -17.5667 1
Cu 260.167 152.223 -17.5667 1
Cu 261.935 152.704 -17.5667 1
Cu 263.668 153.289 -17.5667 1
Cu 265.358 153.973 -17.5667 1
Cu 266.998 154.756 -17.5667 1
Cu 268.583 155.634 -17.5667 1
Cu 270.106 156.603 -17.5667 1
Cu 271.561 157.66 -17.5667 1
Cu 272.943 158.801 -17.5667 1
Cu 274.245 160.02 -17.5667 1
Cu 275.462 161.314 -17.5667 1
Cu 276.591 162.676 -17.5667 1
Cu 277.626 164.103 -17.5667 1
Cu 278.563 165.587 -17.5667 1
Cu 279.399 167.124 -17.5667 1
Cu 280.131 168.706 -17.5667 1
Cu 280.754 170.329 -17.5667 1
Cu 281.268 171.985 -17.5667 1
Cu 281.67 173.668 -17.5667 1
Cu 281.724 175.371 -17.5667 1
Cu 281.724 177.088 -17.5667 1
Cu 281.724 178.811 -17.5667 1
Cu 286.273 178.811 -19.3025 1
Cu 286.273 180.807 -19.3025 1
Cu 286.273 182.794 -19.3025 1
Cu 286.21 184.766 -19.3025 1
Cu 285.745 186.715 -19.3025 1
Cu 285.151 188.632 -19.3025 1
Cu 284.428 190.51 -19.3025 1
Cu 283.582 192.342 -19.3025 1
Cu 282.614 194.121 -19.3025 1
Cu 281.529 195.84 -19.3025 1
Cu 280.331 197.491 -19.3025 1
Cu 279.024 199.068 -19.3025 1
Cu 277.614 200.566 -19.3025 1
Cu 276.107 201.978 -19.3025 1
Cu 274.508 203.298 -19.3025 1
Cu 272.823 204.521 -19.3025 1
Cu 271.06 205.644 -19.3025 1
Cu 269.225 206.66 -19.3025 1
Cu 267.326 207.566 -19.3025 1
Cu 265.369 208.359 -19.3025 1
Cu 263.364 209.035 -19.3025 1
Cu 261.317 209.592 -19.3025 1
Cu 259.236 210.028 -19.3025 1
Cu 257.131 210.34 -19.3025 1
Cu 255.008 210.528 -19.3025 1
Cu 252.878 210.591 -19.3025 1
Cu 250.747 210.528 -19.3025 1
Cu 248.624 210.34 -19.3025 1
Cu 246.519 210.028 -19.3025 1
Cu 244.438 209.592 -19.3025 1
Cu 242.391 209.035 -19.3025 1
Cu 240.386 208.359 -19.3025 1
Cu 238.429 207.566 -19.3025 1
Cu 236.53 206.66 -19.3025 1
Cu 234.695 205.644 -19.3025 1
Cu 232.932 204.521 -19.3025 1
Cu 231.247 203.298 -19.3025 1
Cu 229.648 201.978 -19.3025 1
Cu 228.141 200.566 -19.3025 1
Cu 226.731 199.068 -19.3025 1
Cu 225.424 197.491 -19.3025 1
Cu 224.226 195.84 -19.3025 1
Cu 223.141 194.121 -19.3025 1
Cu 222.173 192.342 -19.3025 1
Cu 221.327 190.51 -19.3025 1
Cu 220.604 188.632 -19.3025 1
Cu 220.01 186.715 -19.3025 1
Cu 219.545 184.766 -19.3025 1
Cu 219.482 182.794 -19.3025 1
Cu 219.482 180.807 -19.3025 1
Cu 219.482 178.811 -19.3025 1
Cu 219.482 176.816 -19.3025 1
Cu 219.482 174.828 -19.3025 1
Cu 219.545 172.857 -19.3025 1
Cu 220.01 170.908 -19.3025 1
Cu 220.604 168.991 -19.3025 1
Cu 221.327 167.113 -19.3025 1
Cu 222.173 165.28 -19.3025 1
Cu 223.141 163.502 -19.3025 1
Cu 224.226 161.783 -19.3025 1
Cu 225.424 160.132 -19.3025 1
Cu 226.731 158.554 -19.3025 1
Cu 228.141 157.057 -19.3025 1
Cu 229.648 155.645 -19.3025 1
Cu 231.247 154.325 -19.3025 1
Cu 232.932 153.101 -19.3025 1
Cu 234.695 151.979 -19.3025 1
Cu 236.53 150.963 -19.3025 1
Cu 238.429 150.057 -19.3025 1
Cu 240.386 149.264 -19.3025 1
Cu 242.391 148.587 -19.3025 1
Cu 244.438 148.03 -19.3025 1
Cu 246.519 147.595 -19.3025 1
Cu 248.624 147.283 -19.3025 1
Cu 250.747 147.095 -19.3025 1
Cu 252.878 147.032 -19.3025 1
Cu 255.008 147.095 -19.3025 1
Cu 257.131 147.283 -19.3025 1
Cu 259.236 147.595 -19.3025 1
Cu 261.317 148.03 -19.3025 1
Cu 263.364 148.587 -19.3025 1
Cu 265.369 149.264 -19.3025 1
Cu 267.326 150.057 -19.3025 1
Cu 269.225 150.963 -19.3025 1
Cu 271.06 151.979 -19.3025 1
Cu 272.823 153.101 -19.3025 1
Cu 274.508 154.325 -19.3025 1
Cu 276.107 155.645 -19.3025 1
Cu 277.614 157.057 -19.3025 1
Cu 279.024 158.554 -19.3025 1
Cu 280.331 160.132 -19.3025 1
Cu 281.529 161.783 -19.3025 1
Cu 282.614 163.502 -19.3025 1
Cu 283.582 165.28 -19.3025 1
Cu 284.428 167.113 -19.3025 1
Cu 285.151 168.991 -19.3025 1
Cu 285.745 170.908 -19.3025 1
Cu 286.21 172.857 -19.3025 1
Cu 286.273 174.828 -19.3025 1
Cu 286.273 176.816 -19.3025 1
Cu 286.273 178.811 -19.3025 1
Cu 268.378 178.811 20.2302 1
Cu 268.378 179.738 20.2302 1
Cu 268.378 180.66 20.2302 1
Cu 268.349 181.575 20.2302 1
Cu 268.133 182.48 20.2302 1
Cu 267.857 183.369 20.2302 1
Cu 267.521 184.241 20.2302 1
Cu 267.129 185.092 20.2302 1
Cu 266.679 185.917 20.2302 1
Cu 266.176 186.715 20.2302 1
Cu 265.62 187.481 20.2302 1
Cu 265.013 188.213 20.2302 1
Cu 264.359 188.908 20.2302 1
Cu 263.659 189.564 20.2302 1
Cu 262.917 190.176 20.2302 1
Cu 262.135 190.744 20.2302 1
Cu 261.317 191.265 20.2302 1
Cu 260.465 191.737 20.2302 1
Cu 259.584 192.158 20.2302 1
Cu 258.675 192.526 20.2302 1
Cu 257.745 192.839 20.2302 1
Cu 256.794 193.098 20.2302 1
Cu 255.829 193.3 20.2302 1
Cu 254.852 193.445 20.2302 1
Cu 253.866 193.532 20.2302 1
Cu 252.878 193.561 20.2302 1
Cu 251.889 193.532 20.2302 1
Cu 250.904 193.445 20.2302 1
Cu 249.926 193.3 20.2302 1
Cu 248.961 193.098 20.2302 1
Cu 248.01 192.839 20.2302 1
Cu 247.08 192.526 20.2302 1
Cu 246.171 192.158 20.2302 1
Cu 245.29 191.737 20.2302 1
Cu 244.438 191.265 20.2302 1
Cu 243.62 190.744 20.2302 1
Cu 242.838 190.176 20.2302 1
Cu 242.096 189.564 20.2302 1
Cu 241.396 188.908 20.2302 1
Cu 240.742 188.213 20.2302 1
Cu 240.135 187.481 20.2302 1
Cu 239.579 186.715 20.2302 1
Cu 239.076 185.917 20.2302 1
Cu 238.626 185.092 20.2302 1
Cu 238.234 184.241 20.2302 1
Cu 237.898 183.369 20.2302 1
Cu 237.622 182.48 20.2302 1
Cu 237.406 181.575 20.2302 1
Cu 237.378 180.66 20.2302 1
Cu 237.378 179.738 20.2302 1
Cu 237.378 178.811 20.2302 1
Cu 237.378 177.885 20.2302 1
Cu 237.378 176.963 20.2302 1
Cu 237.406 176.048 20.2302 1
Cu 237.622 175.143 20.2302 1
Cu 237.898 174.253 20.2302 1
Cu 238.234 173.382 20.2302 1
Cu 238.626 172.531 20.2302 1
Cu 239.076 171.706 20.2302 1
Cu 239.579 170.908 20.2302 1
Cu 240.135 170.142 20.2302 1
Cu 240.742 169.409 20.2302 1
Cu 241.396 168.714 20.2302 1
Cu 242.096 168.059 20.2302 1
Cu 242.838 167.446 20.2302 1
Cu 243.62 166.878 20.2302 1
Cu 244.438 166.358 20.2302 1
Cu 245.29 165.886 20.2302 1
Cu 246.171 165.465 20.2302 1
Cu 247.08 165.097 20.2302 1
Cu 248.01 164.783 20.2302 1
Cu 248.961 164.525 20.2302 1
Cu 249.926 164.323 20.2302 1
Cu 250.904 164.178 20.2302 1
Cu 251.889 164.091 20.2302 1
Cu 252.878 164.061 20.2302 1
Cu 253.866 164.091 20.2302 1
Cu 254.852 164.178 20.2302 1
Cu 255.829 164.323 20.2302 1
Cu 256.794 164.525 20.2302 1
Cu 257.745 164.783 20.2302 1
Cu 258.675 165.097 20.2302 1
Cu 259.584 165.465 20.2302 1
Cu 260.465 165.886 20.2302 1
Cu 261.317 166.358 20.2302 1
Cu 262.135 166.878 20.2302 1
Cu 262.917 167.446 20.2302 1
Cu 263.659 168.059 20.2302 1
Cu 264.359 168.714 20.2302 1
Cu 265.013 169.409 20.2302 1
Cu 265.62 170.142 20.2302 1
Cu 266.176 170.908 20.2302 1
Cu 266.679 171.706 20.2302 1
Cu 267.129 172.531 20.2302 1
Cu 267.521 173.382 20.2302 1
Cu 267.857 174.253 20.2302 1
Cu 268.133 175.143 20.2302 1
Cu 268.349 176.048 20.2302 1
Cu 268.378 176.963 20.2302 1
Cu 268.378 177.885 20.2302 1
Cu 268.378 178.811 20.2302 1
Cu 268.377 178.811 21.8699 1
Cu 268.377 179.738 21.8699 1
Cu 268.377 180.66 21.8699 1
Cu 268.349 181.575 21.8699 1
Cu 268.133 182.48 21.8699 1
Cu 267.857 183.369 21.8699 1
Cu 267.521 184.241 21.8699 1
Cu 267.129 185.092 21.8699 1
Cu 266.679 185.917 21.8699 1
Cu 266.176 186.715 21.8699 1
Cu 265.62 187.481 21.8699 1
Cu 265.013 188.213 21.8699 1
Cu 264.359 188.908 21.8699 1
Cu 263.659 189.564 21.8699 1
Cu 262.917 190.176 21.8699 1
Cu 262.135 190.744 21.8699 1
Cu 261.317 191.265 21.8699 1
Cu 260.465 191.737 21.8699 1
Cu 259.584 192.158 21.8699 1
Cu 258.675 192.526 21.8699 1
Cu 257.745 192.839 21.8699 1
Cu 256.794 193.098 21.8699 1
Cu 255.829 193.3 21.8699 1
Cu 254.852 193.445 21.8699 1
Cu 253.866 193.532 21.8699 1
Cu 252.878 193.561 21.8699 1
Cu 251.889 193.532 21.8699 1
Cu 250.904 193.445 21.8699 1
Cu 249.926 193.3 21.8699 1
Cu 248.961 193.098 21.8699 1
Cu 248.01 192.839 21.8699 1
Cu 247.08 192.526 21.8699 1
Cu 246.171 192.158 21.8699 1
Cu 245.29 191.737 21.8699 1
Cu 244.438 191.265 21.8699 1
Cu 243.62 190.744 21.8699 1
Cu 242.838 190.176 21.8699 1
Cu 242.096 189.564 21.8699 1
Cu 241.396 188.908 21.8699 1
Cu 240.742 188.213 21.8699 1
Cu 240.135 187.481 21.8699 1
Cu 239.579 186.715 21.8699 1
Cu 239.076 185.917 21.8699 1
Cu 238.626 185.092 21.8699 1
Cu 238.234 184.241 21.8699 1
Cu 237.898 183.369 21.8699 1
Cu 237.622 182.48 21.8699 1
Cu 237.406 181.575 21.8699 1
Cu 237.378 180.66 21.8699 1
Cu 237.378 179.738 21.8699 1
Cu 237.378 178.811 21.8699 1
Cu 237.378 177.885 21.8699 1
Cu 237.378 176.963 21.8699 1
Cu 237.406 176.048 21.8699 1
Cu 237.622 175.143 21.8699 1
Cu 237.898 174.253 21.8699 1
Cu 238.234 173.382 21.8699 1
Cu 238.626 172.531 21.8699 1
Cu 239.076 171.706 21.8699 1
Cu 239.579 170.908 21.8699 1
Cu 240.135 170.142 21.8699 1
Cu 240.742 169.409 21.8699 1
Cu 241.396 168.714 21.8699 1
Cu 242.096 168.059 21.8699 1
Cu 242.838 167.446 21.8699 1
Cu 243.62 166.878 21.8699 1
Cu 244.438 166.358 21.8699 1
Cu 245.29 165.886 21.8699 1
Cu 246.171 165.465 21.8699 1
Cu 247.08 165.097 21.8699 1
Cu 248.01 164.783 21.8699 1
Cu 248.961 164.525 21.8699 1
Cu 249.926 164.323 21.8699 1
Cu 250.904 164.178 21.8699 1
Cu 251.889 164.091 21.8699 1
Cu 252.878 164.061 21.8699 1
Cu 253.866 164.091 21.8699 1
Cu 254.852 164.178 21.8699 1
Cu 255.829 164.323 21.8699 1
Cu 256.794 164.525 21.8699 1
Cu 257.745 164.783 21.8699 1
Cu 258.675 165.097 21.8699 1
Cu 259.584 165.465 21.8699 1
Cu 260.465 165.886 21.8699 1
Cu 261.317 166.358 21.8699 1
Cu 262.135 166.878 21.8699 1
Cu 262.917 167.446 21.8699 1
Cu 263.659 168.059 21.8699 1
Cu 264.359 168.714 21.8699 1
Cu 265.013 169.409 21.8699 1
Cu 265.62 170.142 21.8699 1
Cu 266.176 170.908 21.8699 1
Cu 266.679 171.706 21.8699 1
Cu 267.129 172.531 21.8699 1
Cu 267.521 173.382 21.8699 1
Cu 267.857 174.253 21.8699 1
Cu 268.133 175.143 21.8699 1
Cu 268.349 176.048 21.8699 1
Cu 268.377 176.963 21.8699 1
Cu 268.377 177.885 21.8699 1
Cu 268.377 178.811 21.8699 1
Cu 268.377 178.811 23.9973 1
Cu 268.377 179.738 23.9973 1
Cu 268.377 180.66 23.9973 1
Cu 268.348 181.575 23.9973 1
Cu 268.133 182.48 23.9973 1
Cu 267.857 183.369 23.9973 1
Cu 267.521 184.241 23.9973 1
Cu 267.128 185.092 23.9973 1
Cu 266.679 185.917 23.9973 1
Cu 266.176 186.715 23.9973 1
Cu 265.619 187.481 23.9973 1
Cu 265.013 188.213 23.9973 1
Cu 264.359 188.908 23.9973 1
Cu 263.659 189.564 23.9973 1
Cu 262.917 190.176 23.9973 1
Cu 262.135 190.744 23.9973 1
Cu 261.317 191.265 23.9973 1
Cu 260.465 191.737 23.9973 1
Cu 259.584 192.158 23.9973 1
Cu 258.675 192.526 23.9973 1
Cu 257.745 192.839 23.9973 1
Cu 256.794 193.098 23.9973 1
Cu 255.829 193.3 23.9973 1
Cu 254.851 193.445 23.9973 1
Cu 253.866 193.532 23.9973 1
Cu 252.878 193.561 23.9973 1
Cu 251.889 193.532 23.9973 1
Cu 250.904 193.445 23.9973 1
Cu 249.926 193.3 23.9973 1
Cu 248.961 193.098 23.9973 1
Cu 248.011 192.839 23.9973 1
Cu 247.08 192.526 23.9973 1
Cu 246.172 192.158 23.9973 1
Cu 245.29 191.737 23.9973 1
Cu 244.438 191.265 23.9973 1
Cu 243.62 190.744 23.9973 1
Cu 242.838 190.176 23.9973 1
Cu 242.096 189.564 23.9973 1
Cu 241.396 188.908 23.9973 1
Cu 240.742 188.213 23.9973 1
Cu 240.136 187.481 23.9973 1
Cu 239.579 186.715 23.9973 1
Cu 239.076 185.917 23.9973 1
Cu 238.627 185.092 23.9973 1
Cu 238.234 184.241 23.9973 1
Cu 237.898 183.369 23.9973 1
Cu 237.622 182.48 23.9973 1
Cu 237.407 181.575 23.9973 1
Cu 237.378 180.66 23.9973 1
Cu 237.378 179.738 23.9973 1
Cu 237.378 178.811 23.9973 1
Cu 237.378 177.885 23.9973 1
Cu 237.378 176.963 23.9973 1
Cu 237.407 176.048 23.9973 1
Cu 237.622 175.143 23.9973 1
Cu 237.898 174.253 23.9973 1
Cu 238.234 173.382 23.9973 1
Cu 238.627 172.531 23.9973 1
Cu 239.076 171.706 23.9973 1
Cu 239.579 170.908 23.9973 1
Cu 240.136 170.142 23.9973 1
Cu 240.742 169.409 23.9973 1
Cu 241.396 168.714 23.9973 1
Cu 242.096 168.059 23.9973 1
Cu 242.838 167.446 23.9973 1
Cu 243.62 166.878 23.9973 1
Cu 244.438 166.358 23.9973 1
Cu 245.29 165.886 23.9973 1
Cu 246.172 165.465 23.9973 1
Cu 247.08 165.097 23.9973 1
Cu 248.011 164.783 23.9973 1
Cu 248.961 164.525 23.9973 1
Cu 249.926 164.323 23.9973 1
Cu 250.904 164.178 23.9973 1
Cu 251.889 164.091 23.9973 1
Cu 252.878 164.061 23.9973 1
Cu 253.866 164.091 23.9973 1
Cu 254.851 164.178 23.9973 1
Cu 255.829 164.323 23.9973 1
Cu 256.794 164.525 23.9973 1
Cu 257.745 164.783 23.9973 1
Cu 258.675 165.097 23.9973 1
Cu 259.584 165.465 23.9973 1
Cu 260.465 165.886 23.9973 1
Cu 261.317 166.358 23.9973 1
Cu 262.135 166.878 23.9973 1
Cu 262.917 167.446 23.9973 1
Cu 263.659 168.059 23.9973 1
Cu 264.359 168.714 23.9973 1
Cu 265.013 169.409 23.9973 1
Cu 265.619 170.142 23.9973 1
Cu 266.176 170.908 23.9973 1
Cu 266.679 171.706 23.9973 1
Cu 267.128 172.531 23.9973 1
Cu 267.521 173.382 23.9973 1
Cu 267.857 174.253 23.9973 1
Cu 268.133 175.143 23.9973 1
Cu 268.348 176.048 23.9973 1
Cu 268.377 176.963 23.9973 1
Cu 268.377 177.885 23.9973 1
Cu 268.377 178.811 23.9973 1
Cu 268.377 178.811 26.3582 1
Cu 268.377 179.738 26.3582 1
Cu 268.377 180.66 26.3582 1
Cu 268.348 181.575 26.3582 1
Cu 268.133 182.48 26.3582 1
Cu 267.857 183.369 26.3582 1
Cu 267.521 184.241 26.3582 1
Cu 267.128 185.092 26.3582 1
Cu 266.679 185.917 26.3582 1
Cu 266.176 186.715 26.3582 1
Cu 265.619 187.481 26.3582 1
Cu 265.013 188.213 26.3582 1
Cu 264.359 188.908 26.3582 1
Cu 263.659 189.564 26.3582 1
Cu 262.917 190.176 26.3582 1
Cu 262.135 190.744 26.3582 1
Cu 261.317 191.265 26.3582 1
Cu 260.465 191.737 26.3582 1
Cu 259.583 192.157 26.3582 1
Cu 258.675 192.525 26.3582 1
Cu 257.744 192.839 26.3582 1
Cu 256.794 193.098 26.3582 1
Cu 255.829 193.3 26.3582 1
Cu 254.851 193.445 26.3582 1
Cu 253.866 193.532 26.3582 1
Cu 252.878 193.561 26.3582 1
Cu 251.889 193.532 26.3582 1
Cu 250.904 193.445 26.3582 1
Cu 249.926 193.3 26.3582 1
Cu 248.961 193.098 26.3582 1
Cu 248.011 192.839 26.3582 1
Cu 247.08 192.525 26.3582 1
Cu 246.172 192.157 26.3582 1
Cu 245.29 191.737 26.3582 1
Cu 244.438 191.265 26.3582 1
Cu 243.62 190.744 26.3582 1
Cu 242.838 190.176 26.3582 1
Cu 242.096 189.564 26.3582 1
Cu 241.396 188.908 26.3582 1
Cu 240.742 188.213 26.3582 1
Cu 240.136 187.481 26.3582 1
Cu 239.579 186.715 26.3582 1
Cu 239.076 185.917 26.3582 1
Cu 238.627 185.092 26.3582 1
Cu 238.234 184.241 26.3582 1
Cu 237.898 183.369 26.3582 1
Cu 237.622 182.48 26.3582 1
Cu 237.407 181.575 26.3582 1
Cu 237.378 180.66 26.3582 1
Cu 237.378 179.738 26.3582 1
Cu 237.378 178.811 26.3582 1
Cu 237.378 177.885 26.3582 1
Cu 237.378 176.963 26.3582 1
Cu 237.407 176.048 26.3582 1
Cu 237.622 175.143 26.3582 1
Cu 237.898 174.253 26.3582 1
Cu 238.234 173.382 26.3582 1
Cu 238.627 172.531 26.3582 1
Cu 239.076 171.706 26.3582 1
Cu 239.579 170.908 26.3582 1
Cu 240.136 170.142 26.3582 1
Cu 240.742 169.409 26.3582 1
Cu 241.396 168.714 26.3582 1
Cu 242.096 168.059 26.3582 1
Cu 242.838 167.446 26.3582 1
Cu 243.62 166.878 26.3582 1
Cu 244.438 166.358 26.3582 1
Cu 245.29 165.886 26.3582 1
Cu 246.172 165.465 26.3582 1
Cu 247.08 165.097 26.3582 1
Cu 248.011 164.783 26.3582 1
Cu 248.961 164.525 26.3582 1
Cu 249.926 164.323 26.3582 1
Cu 250.904 164.178 26.3582 1
Cu 251.889 164.091 26.3582 1
Cu 252.878 164.062 26.3582 1
Cu 253.866 164.091 26.3582 1
Cu 254.851 164.178 26.3582 1
Cu 255.829 164.323 26.3582 1
Cu 256.794 164.525 26.3582 1
Cu 257.744 164.783 26.3582 1
Cu 258.675 165.097 26.3582 1
Cu 259.583 165.465 26.3582 1
Cu 260.465 165.886 26.3582 1
Cu 261.317 166.358 26.3582 1
Cu 262.135 166.878 26.3582 1
Cu 262.917 167.446 26.3582 1
Cu 263.659 168.059 26.3582 1
Cu 264.359 168.714 26.3582 1
Cu 265.013 169.409 26.3582 1
Cu 265.619 170.142 26.3582 1
Cu 266.176 170.908 26.3582 1
Cu 266.679 171.706 26.3582 1
Cu 267.128 172.531 26.3582 1
Cu 267.521 173.382 26.3582 1
Cu 267.857 174.253 26.3582 1
Cu 268.133 175.143 26.3582 1
Cu 268.348 176.048 26.3582 1
Cu 268.377 176.963 26.3582 1
Cu 268.377 177.885 26.3582 1
Cu 268.377 178.811 26.3582 1
Cu 268.377 178.811 28.8848 1
Cu 268.377 179.738 28.8848 1
Cu 268.377 180.66 28.8848 1
Cu 268.348 181.575 28.8848 1
Cu 268.132 182.48 28.8848 1
Cu 267.856 183.369 28.8848 1
Cu 267.521 184.241 28.8848 1
Cu 267.128 185.092 28.8848 1
Cu 266.679 185.917 28.8848 1
Cu 266.175 186.715 28.8848 1
Cu 265.619 187.481 28.8848 1
Cu 265.013 188.213 28.8848 1
Cu 264.359 188.908 28.8848 1
Cu 263.659 189.564 28.8848 1
Cu 262.917 190.176 28.8848 1
Cu 262.135 190.744 28.8848 1
Cu 261.317 191.265 28.8848 1
Cu 260.465 191.737 28.8848 1
Cu 259.583 192.157 28.8848 1
Cu 258.675 192.525 28.8848 1
Cu 257.744 192.839 28.8848 1
Cu 256.794 193.098 28.8848 1
Cu 255.829 193.3 28.8848 1
Cu 254.851 193.445 28.8848 1
Cu 253.866 193.532 28.8848 1
Cu 252.878 193.561 28.8848 1
Cu 251.889 193.532 28.8848 1
Cu 250.904 193.445 28.8848 1
Cu 249.926 193.3 28.8848 1
Cu 248.961 193.098 28.8848 1
Cu 248.011 192.839 28.8848 1
Cu 247.08 192.525 28.8848 1
Cu 246.172 192.157 28.8848 1
Cu 245.29 191.737 28.8848 1
Cu 244.438 191.265 28.8848 1
Cu 243.62 190.744 28.8848 1
Cu 242.838 190.176 28.8848 1
Cu 242.096 189.564 28.8848 1
Cu 241.396 188.908 28.8848 1
Cu 240.742 188.213 28.8848 1
Cu 240.136 187.481 28.8848 1
Cu 239.58 186.715 28.8848 1
Cu 239.076 185.917 28.8848 1
Cu 238.627 185.092 28.8848 1
Cu 238.234 184.241 28.8848 1
Cu 237.899 183.369 28.8848 1
Cu 237.623 182.48 28.8848 1
Cu 237.407 181.575 28.8848 1
Cu 237.378 180.66 28.8848 1
Cu 237.378 179.738 28.8848 1
Cu 237.378 178.811 28.8848 1
Cu 237.378 177.885 28.8848 1
Cu 237.378 176.963 28.8848 1
Cu 237.407 176.048 28.8848 1
Cu 237.623 175.143 28.8848 1
Cu 237.899 174.253 28.8848 1
Cu 238.234 173.382 28.8848 1
Cu 238.627 172.531 28.8848 1
Cu 239.076 171.706 28.8848 1
Cu 239.58 170.908 28.8848 1
Cu 240.136 170.142 28.8848 1
Cu 240.742 169.41 28.8848 1
Cu 241.396 168.714 28.8848 1
Cu 242.096 168.059 28.8848 1
Cu 242.838 167.447 28.8848 1
Cu 243.62 166.879 28.8848 1
Cu 244.438 166.358 28.8848 1
Cu 245.29 165.886 28.8848 1
Cu 246.172 165.465 28.8848 1
Cu 247.08 165.097 28.8848 1
Cu 248.011 164.784 28.8848 1
Cu 248.961 164.525 28.8848 1
Cu 249.926 164.323 28.8848 1
Cu 250.904 164.178 28.8848 1
Cu 251.889 164.091 28.8848 1
Cu 252.878 164.062 28.8848 1
Cu 253.866 164.091 28.8848 1
Cu 254.851 164.178 28.8848 1
Cu 255.829 164.323 28.8848 1
Cu 256.794 164.525 28.8848 1
Cu 257.744 164.784 28.8848 1
Cu 258.675 165.097 28.8848 1
Cu 259.583 165.465 28.8848 1
Cu 260.465 165.886 28.8848 1
Cu 261.317 166.358 28.8848 1
Cu 262.135 166.879 28.8848 1
Cu 262.917 167.447 28.8848 1
Cu 263.659 168.059 28.8848 1
Cu 264.359 168.714 28.8848 1
Cu 265.013 169.41 28.8848 1
Cu 265.619 170.142 28.8848 1
Cu 266.175 170.908 28.8848 1
Cu 266.679 171.706 28.8848 1
Cu 267.128 172.531 28.8848 1
Cu 267.521 173.382 28.8848 1
Cu 267.856 174.253 28.8848 1
Cu 268.132 175.143 28.8848 1
Cu 268.348 176.048 28.8848 1
Cu 268.377 176.963 28.8848 1
Cu 268.377 177.885 28.8848 1
Cu 268.377 178.811 28.8848 1
Cu 268.377 178.811 31.5421 1
Cu 268.377 179.738 31.5421 1
Cu 268.377 180.66 31.5421 1
Cu 268.348 181.575 31.5421 1
Cu 268.132 182.479 31.5421 1
Cu 267.856 183.369 31.5421 1
Cu 267.521 184.241 31.5421 1
Cu 267.128 185.091 31.5421 1
Cu 266.679 185.917 31.5421 1
Cu 266.175 186.715 31.5421 1
Cu 265.619 187.481 31.5421 1
Cu 265.013 188.213 31.5421 1
Cu 264.358 188.908 31.5421 1
Cu 263.659 189.563 31.5421 1
Cu 262.917 190.176 31.5421 1
Cu 262.135 190.744 31.5421 1
Cu 261.317 191.265 31.5421 1
Cu 260.465 191.737 31.5421 1
Cu 259.583 192.157 31.5421 1
Cu 258.675 192.525 31.5421 1
Cu 257.744 192.839 31.5421 1
Cu 256.794 193.098 31.5421 1
Cu 255.829 193.3 31.5421 1
Cu 254.851 193.445 31.5421 1
Cu 253.866 193.532 31.5421 1
Cu 252.878 193.561 31.5421 1
Cu 251.889 193.532 31.5421 1
Cu 250.904 193.445 31.5421 1
Cu 249.926 193.3 31.5421 1
Cu 248.961 193.098 31.5421 1
Cu 248.011 192.839 31.5421 1
Cu 247.08 192.525 31.5421 1
Cu 246.172 192.157 31.5421 1
Cu 245.29 191.737 31.5421 1
Cu 244.438 191.265 31.5421 1
Cu 243.62 190.744 31.5421 1
Cu 242.838 190.176 31.5421 1
Cu 242.096 189.563 31.5421 1
Cu 241.397 188.908 31.5421 1
Cu 240.742 188.213 31.5421 1
Cu 240.136 187.481 31.5421 1
Cu 239.58 186.715 31.5421 1
Cu 239.076 185.917 31.5421 1
Cu 238.627 185.091 31.5421 1
Cu 238.234 184.241 31.5421 1
Cu 237.899 183.369 31.5421 1
Cu 237.623 182.479 31.5421 1
Cu 237.407 181.575 31.5421 1
Cu 237.378 180.66 31.5421 1
Cu 237.378 179.738 31.5421 1
Cu 237.378 178.811 31.5421 1
Cu 237.378 177.885 31.5421 1
Cu 237.378 176.963 31.5421 1
Cu 237.407 176.048 31.5421 1
Cu 237.623 175.143 31.5421 1
Cu 237.899 174.254 31.5421 1
Cu 238.234 173.382 31.5421 1
Cu 238.627 172.531 31.5421 1
Cu 239.076 171.706 31.5421 1
Cu 239.58 170.908 31.5421 1
Cu 240.136 170.142 31.5421 1
Cu 240.742 169.41 31.5421 1
Cu 241.397 168.715 31.5421 1
Cu 242.096 168.059 31.5421 1
Cu 242.838 167.447 31.5421 1
Cu 243.62 166.879 31.5421 1
Cu 244.438 166.358 31.5421 1
Cu 245.29 165.886 31.5421 1
Cu 246.172 165.466 31.5421 1
Cu 247.08 165.098 31.5421 1
Cu 248.011 164.784 31.5421 1
Cu 248.961 164.525 31.5421 1
Cu 249.926 164.323 31.5421 1
Cu 250.904 164.178 31.5421 1
Cu 251.889 164.091 31.5421 1
Cu 252.878 164.062 31.5421 1
Cu 253.866 164.091 31.5421 1
Cu 254.851 164.178 31.5421 1
Cu 255.829 164.323 31.5421 1
Cu 256.794 164.525 31.5421 1
Cu 257.744 164.784 31.5421 1
Cu 258.675 165.098 31.5421 1
Cu 259.583 165.466 31.5421 1
Cu 260.465 165.886 31.5421 1
Cu 261.317 166.358 31.5421 1
Cu 262.135 166.879 31.5421 1
Cu 262.917 167.447 31.5421 1
Cu 263.659 168.059 31.5421 1
Cu 264.358 168.715 31.5421 1
Cu 265.013 169.41 31.5421 1
Cu 265.619 170.142 31.5421 1
Cu 266.175 170.908 31.5421 1
Cu 266.679 171.706 31.5421 1
Cu 267.128 172.531 31.5421 1
Cu 267.521 173.382 31.5421 1
Cu 267.856 174.254 31.5421 1
Cu 268.132 175.143 31.5421 1
Cu 268.348 176.048 31.5421 1
Cu 268.377 176.963 31.5421 1
Cu 268.377 177.885 31.5421 1
Cu 268.377 178.811 31.5421 1
Cu 268.377 178.811 34.3086 1
Cu 268.377 179.738 34.3086 1
Cu 268.377 180.66 34.3086 1
Cu 268.348 181.575 34.3086 1
Cu 268.132 182.479 34.3086 1
Cu 267.856 183.369 34.3086 1
Cu 267.521 184.241 34.3086 1
Cu 267.128 185.091 34.3086 1
Cu 266.679 185.917 34.3086 1
Cu 266.175 186.714 34.3086 1
Cu 265.619 187.481 34.3086 1
Cu 265.013 188.213 34.3086 1
Cu 264.358 188.908 34.3086 1
Cu 263.659 189.563 34.3086 1
Cu 262.916 190.176 34.3086 1
Cu 262.135 190.744 34.3086 1
Cu 261.316 191.265 34.3086 1
Cu 260.465 191.736 34.3086 1
Cu 259.583 192.157 34.3086 1
Cu 258.675 192.525 34.3086 1
Cu 257.744 192.839 34.3086 1
Cu 256.794 193.097 34.3086 1
Cu 255.829 193.299 34.3086 1
Cu 254.851 193.444 34.3086 1
Cu 253.866 193.532 34.3086 1
Cu 252.878 193.561 34.3086 1
Cu 251.889 193.532 34.3086 1
Cu 250.904 193.444 34.3086 1
Cu 249.926 193.299 34.3086 1
Cu 248.961 193.097 34.3086 1
Cu 248.011 192.839 34.3086 1
Cu 247.08 192.525 34.3086 1
Cu 246.172 192.157 34.3086 1
Cu 245.29 191.736 34.3086 1
Cu 244.439 191.265 34.3086 1
Cu 243.62 190.744 34.3086 1
Cu 242.839 190.176 34.3086 1
Cu 242.096 189.563 34.3086 1
Cu 241.397 188.908 34.3086 1
Cu 240.742 188.213 34.3086 1
Cu 240.136 187.481 34.3086 1
Cu 239.58 186.714 34.3086 1
Cu 239.076 185.917 34.3086 1
Cu 238.627 185.091 34.3086 1
Cu 238.234 184.241 34.3086 1
Cu 237.899 183.369 34.3086 1
Cu 237.623 182.479 34.3086 1
Cu 237.407 181.575 34.3086 1
Cu 237.378 180.66 34.3086 1
Cu 237.378 179.738 34.3086 1
Cu 237.378 178.811 34.3086 1
Cu 237.378 177.885 34.3086 1
Cu 237.378 176.963 34.3086 1
Cu 237.407 176.048 34.3086 1
Cu 237.623 175.143 34.3086 1
Cu 237.899 174.254 34.3086 1
Cu 238.234 173.382 34.3086 1
Cu 238.627 172.531 34.3086 1
Cu 239.076 171.706 34.3086 1
Cu 239.58 170.908 34.3086 1
Cu 240.136 170.142 34.3086 1
Cu 240.742 169.41 34.3086 1
Cu 241.397 168.715 34.3086 1
Cu 242.096 168.06 34.3086 1
Cu 242.839 167.447 34.3086 1
Cu 243.62 166.879 34.3086 1
Cu 244.439 166.358 34.3086 1
Cu 245.29 165.886 34.3086 1
Cu 246.172 165.466 34.3086 1
Cu 247.08 165.098 34.3086 1
Cu 248.011 164.784 34.3086 1
Cu 248.961 164.525 34.3086 1
Cu 249.926 164.323 34.3086 1
Cu 250.904 164.178 34.3086 1
Cu 251.889 164.091 34.3086 1
Cu 252.878 164.062 34.3086 1
Cu 253.866 164.091 34.3086 1
Cu 254.851 164.178 34.3086 1
Cu 255.829 164.323 34.3086 1
Cu 256.794 164.525 34.3086 1
Cu 257.744 164.784 34.3086 1
Cu 258.675 165.098 34.3086 1
Cu 259.583 165.466 34.3086 1
Cu 260.465 165.886 34.3086 1
Cu 261.316 166.358 34.3086 1
Cu 262.135 166.879 34.3086 1
Cu 262.916 167.447 34.3086 1
Cu 263.659 168.06 34.3086 1
Cu 264.358 168.715 34.3086 1
Cu 265.013 169.41 34.3086 1
Cu 265.619 170.142 34.3086 1
Cu 266.175 170.908 34.3086 1
Cu 266.679 171.706 34.3086 1
Cu 267.128 172.531 34.3086 1
Cu 267.521 173.382 34.3086 1
Cu 267.856 174.254 34.3086 1
Cu 268.132 175.143 34.3086 1
Cu 268.348 176.048 34.3086 1
Cu 268.377 176.963 34.3086 1
Cu 268.377 177.885 34.3086 1
Cu 268.377 178.811 34.3086 1
Cu 268.377 178.811 37.1693 1
Cu 268.377 179.738 37.1693 1
Cu 268.377 180.66 37.1693 1
Cu 268.348 181.575 37.1693 1
Cu 268.132 182.479 37.1693 1
Cu 267.856 183.369 37.1693 1
Cu 267.521 184.241 37.1693 1
Cu 267.128 185.091 37.1693 1
Cu 266.678 185.917 37.1693 1
Cu 266.175 186.714 37.1693 1
Cu 265.619 187.481 37.1693 1
Cu 265.012 188.213 37.1693 1
Cu 264.358 188.908 37.1693 1
Cu 263.658 189.563 37.1693 1
Cu 262.916 190.176 37.1693 1
Cu 262.135 190.744 37.1693 1
Cu 261.316 191.264 37.1693 1
Cu 260.465 191.736 37.1693 1
Cu 259.583 192.157 37.1693 1
Cu 258.675 192.525 37.1693 1
Cu 257.744 192.839 37.1693 1
Cu 256.794 193.097 37.1693 1
Cu 255.829 193.299 37.1693 1
Cu 254.851 193.444 37.1693 1
Cu 253.866 193.531 37.1693 1
Cu 252.878 193.56 37.1693 1
Cu 251.889 193.531 37.1693 1
Cu 250.904 193.444 37.1693 1
Cu 249.926 193.299 37.1693 1
Cu 248.961 193.097 37.1693 1
Cu 248.011 192.839 37.1693 1
Cu 247.08 192.525 37.1693 1
Cu 246.172 192.157 37.1693 1
Cu 245.29 191.736 37.1693 1
Cu 244.439 191.264 37.1693 1
Cu 243.62 190.744 37.1693 1
Cu 242.839 190.176 37.1693 1
Cu 242.097 189.563 37.1693 1
Cu 241.397 188.908 37.1693 1
Cu 240.743 188.213 37.1693 1
Cu 240.136 187.481 37.1693 1
Cu 239.58 186.714 37.1693 1
Cu 239.077 185.917 37.1693 1
Cu 238.627 185.091 37.1693 1
Cu 238.234 184.241 37.1693 1
Cu 237.899 183.369 37.1693 1
Cu 237.623 182.479 37.1693 1
Cu 237.407 181.575 37.1693 1
Cu 237.378 180.66 37.1693 1
Cu 237.378 179.738 37.1693 1
Cu 237.378 178.811 37.1693 1
Cu 237.378 177.885 37.1693 1
Cu 237.378 176.963 37.1693 1
Cu 237.407 176.048 37.1693 1
Cu 237.623 175.143 37.1693 1
Cu 237.899 174.254 37.1693 1
Cu 238.234 173.382 37.1693 1
Cu 238.627 172.532 37.1693 1
Cu 239.077 171.706 37.1693 1
Cu 239.58 170.908 37.1693 1
Cu 240.136 170.142 37.1693 1
Cu 240.743 169.41 37.1693 1
Cu 241.397 168.715 37.1693 1
Cu 242.097 168.06 37.1693 1
Cu 242.839 167.447 37.1693 1
Cu 243.62 166.879 37.1693 1
Cu 244.439 166.358 37.1693 1
Cu 245.29 165.887 37.1693 1
Cu 246.172 165.466 37.1693 1
Cu 247.08 165.098 37.1693 1
Cu 248.011 164.784 37.1693 1
Cu 248.961 164.526 37.1693 1
Cu 249.926 164.324 37.1693 1
Cu 250.904 164.179 37.1693 1
Cu 251.889 164.091 37.1693 1
Cu 252.878 164.062 37.1693 1
Cu 253.866 164.091 37.1693 1
Cu 254.851 164.179 37.1693 1
Cu 255.829 164.324 37.1693 1
Cu 256.794 164.526 37.1693 1
Cu 257.744 164.784 37.1693 1
Cu 258.675 165.098 37.1693 1
Cu 259.583 165.466 37.1693 1
Cu 260.465 165.887 37.1693 1
Cu 261.316 166.358 37.1693 1
Cu 262.135 166.879 37.1693 1
Cu 262.916 167.447 37.1693 1
Cu 263.658 168.06 37.1693 1
Cu 264.358 168.715 37.1693 1
Cu 265.012 169.41 37.1693 1
Cu 265.619 170.142 37.1693 1
Cu 266.175 170.908 37.1693 1
Cu 266.678 171.706 37.1693 1
Cu 267.128 172.532 37.1693 1
Cu 267.521 173.382 37.1693 1
Cu 267.856 174.254 37.1693 1
Cu 268.132 175.143 37.1693 1
Cu 268.348 176.048 37.1693 1
Cu 268.377 176.963 37.1693 1
Cu 268.377 177.885 37.1693 1
Cu 268.377 178.811 37.1693 1
Cu 268.376 178.811 40.1132 1
Cu 268.376 179.737 40.1132 1
Cu 268.376 180.66 40.1132 1
Cu 268.347 181.575 40.1132 1
Cu 268.131 182.479 40.1132 1
Cu 267.855 183.369 40.1132 1
Cu 267.52 184.241 40.1132 1
Cu 267.127 185.091 40.1132 1
Cu 266.678 185.917 40.1132 1
Cu 266.175 186.714 40.1132 1
Cu 265.618 187.48 40.1132 1
Cu 265.012 188.213 40.1132 1
Cu 264.358 188.908 40.1132 1
Cu 263.658 189.563 40.1132 1
Cu 262.916 190.175 40.1132 1
Cu 262.134 190.743 40.1132 1
Cu 261.316 191.264 40.1132 1
Cu 260.464 191.736 40.1132 1
Cu 259.583 192.156 40.1132 1
Cu 258.675 192.524 40.1132 1
Cu 257.744 192.838 40.1132 1
Cu 256.794 193.097 40.1132 1
Cu 255.829 193.299 40.1132 1
Cu 254.851 193.444 40.1132 1
Cu 253.866 193.531 40.1132 1
Cu 252.878 193.56 40.1132 1
Cu 251.889 193.531 40.1132 1
Cu 250.904 193.444 40.1132 1
Cu 249.927 193.299 40.1132 1
Cu 248.961 193.097 40.1132 1
Cu 248.011 192.838 40.1132 1
Cu 247.08 192.524 40.1132 1
Cu 246.172 192.156 40.1132 1
Cu 245.291 191.736 40.1132 1
Cu 244.439 191.264 40.1132 1
Cu 243.621 190.743 40.1132 1
Cu 242.839 190.175 40.1132 1
Cu 242.097 189.563 40.1132 1
Cu 241.397 188.908 40.1132 1
Cu 240.743 188.213 40.1132 1
Cu 240.137 187.48 40.1132 1
Cu 239.581 186.714 40.1132 1
Cu 239.077 185.917 40.1132 1
Cu 238.628 185.091 40.1132 1
Cu 238.235 184.241 40.1132 1
Cu 237.9 183.369 40.1132 1
Cu 237.624 182.479 40.1132 1
Cu 237.408 181.575 40.1132 1
Cu 237.379 180.66 40.1132 1
Cu 237.379 179.737 40.1132 1
Cu 237.379 178.811 40.1132 1
Cu 237.379 177.885 40.1132 1
Cu 237.379 176.963 40.1132 1
Cu 237.408 176.048 40.1132 1
Cu 237.624 175.144 40.1132 1
Cu 237.9 174.254 40.1132 1
Cu 238.235 173.382 40.1132 1
Cu 238.628 172.532 40.1132 1
Cu 239.077 171.706 40.1132 1
Cu 239.581 170.909 40.1132 1
Cu 240.137 170.142 40.1132 1
Cu 240.743 169.41 40.1132 1
Cu 241.397 168.715 40.1132 1
Cu 242.097 168.06 40.1132 1
Cu 242.839 167.447 40.1132 1
Cu 243.621 166.879 40.1132 1
Cu 244.439 166.359 40.1132 1
Cu 245.291 165.887 40.1132 1
Cu 246.172 165.466 40.1132 1
Cu 247.08 165.098 40.1132 1
Cu 248.011 164.785 40.1132 1
Cu 248.961 164.526 40.1132 1
Cu 249.927 164.324 40.1132 1
Cu 250.904 164.179 40.1132 1
Cu 251.889 164.092 40.1132 1
Cu 252.878 164.063 40.1132 1
Cu 253.866 164.092 40.1132 1
Cu 254.851 164.179 40.1132 1
Cu 255.829 164.324 40.1132 1
Cu 256.794 164.526 40.1132 1
Cu 257.744 164.785 40.1132 1
Cu 258.675 165.098 40.1132 1
Cu 259.583 165.466 40.1132 1
Cu 260.464 165.887 40.1132 1
Cu 261.316 166.359 40.1132 1
Cu 262.134 166.879 40.1132 1
Cu 262.916 167.447 40.1132 1
Cu 263.658 168.06 40.1132 1
Cu 264.358 168.715 40.1132 1
Cu 265.012 169.41 40.1132 1
Cu 265.618 170.142 40.1132 1
Cu 266.175 170.909 40.1132 1
Cu 266.678 171.706 40.1132 1
Cu 267.127 172.532 40.1132 1
Cu 267.52 173.382 40.1132 1
Cu 267.855 174.254 40.1132 1
Cu 268.131 175.144 40.1132 1
Cu 268.347 176.048 40.1132 1
Cu 268.376 176.963 40.1132 1
Cu 268.376 177.885 40.1132 1
Cu 268.376 178.811 40.1132 1
Cu 268.376 178.811 43.1317 1
Cu 268.376 179.737 43.1317 1
Cu 268.376 180.66 43.1317 1
Cu 268.347 181.575 43.1317 1
Cu 268.131 182.479 43.1317 1
Cu 267.855 183.369 43.1317 1
Cu 267.52 184.241 43.1317 1
Cu 267.127 185.091 43.1317 1
Cu 266.678 185.916 43.1317 1
Cu 266.174 186.714 43.1317 1
Cu 265.618 187.48 43.1317 1
Cu 265.012 188.212 43.1317 1
Cu 264.357 188.907 43.1317 1
Cu 263.658 189.562 43.1317 1
Cu 262.916 190.175 43.1317 1
Cu 262.134 190.743 43.1317 1
Cu 261.316 191.264 43.1317 1
Cu 260.464 191.735 43.1317 1
Cu 259.583 192.156 43.1317 1
Cu 258.675 192.524 43.1317 1
Cu 257.744 192.838 43.1317 1
Cu 256.794 193.096 43.1317 1
Cu 255.828 193.298 43.1317 1
Cu 254.851 193.443 43.1317 1
Cu 253.866 193.531 43.1317 1
Cu 252.878 193.56 43.1317 1
Cu 251.889 193.531 43.1317 1
Cu 250.904 193.443 43.1317 1
Cu 249.927 193.298 43.1317 1
Cu 248.961 193.096 43.1317 1
Cu 248.011 192.838 43.1317 1
Cu 247.08 192.524 43.1317 1
Cu 246.172 192.156 43.1317 1
Cu 245.291 191.735 43.1317 1
Cu 244.439 191.264 43.1317 1
Cu 243.621 190.743 43.1317 1
Cu 242.839 190.175 43.1317 1
Cu 242.097 189.562 43.1317 1
Cu 241.398 188.907 43.1317 1
Cu 240.743 188.212 43.1317 1
Cu 240.137 187.48 43.1317 1
Cu 239.581 186.714 43.1317 1
Cu 239.077 185.916 43.1317 1
Cu 238.628 185.091 43.1317 1
Cu 238.235 184.241 43.1317 1
Cu 237.9 183.369 43.1317 1
Cu 237.624 182.479 43.1317 1
Cu 237.408 181.575 43.1317 1
Cu 237.379 180.66 43.1317 1
Cu 237.379 179.737 43.1317 1
Cu 237.379 178.811 43.1317 1
Cu 237.379 177.885 43.1317 1
Cu 237.379 176.963 43.1317 1
Cu 237.408 176.048 43.1317 1
Cu 237.624 175.144 43.1317 1
Cu 237.9 174.254 43.1317 1
Cu 238.235 173.382 43.1317 1
Cu 238.628 172.532 43.1317 1
Cu 239.077 171.706 43.1317 1
Cu 239.581 170.909 43.1317 1
Cu 240.137 170.143 43.1317 1
Cu 240.743 169.41 43.1317 1
Cu 241.398 168.716 43.1317 1
Cu 242.097 168.06 43.1317 1
Cu 242.839 167.448 43.1317 1
Cu 243.621 166.88 43.1317 1
Cu 244.439 166.359 43.1317 1
Cu 245.291 165.887 43.1317 1
Cu 246.172 165.467 43.1317 1
Cu 247.08 165.099 43.1317 1
Cu 248.011 164.785 43.1317 1
Cu 248.961 164.526 43.1317 1
Cu 249.927 164.324 43.1317 1
Cu 250.904 164.179 43.1317 1
Cu 251.889 164.092 43.1317 1
Cu 252.878 164.063 43.1317 1
Cu 253.866 164.092 43.1317 1
Cu 254.851 164.179 43.1317 1
Cu 255.828 164.324 43.1317 1
Cu 256.794 164.526 43.1317 1
Cu 257.744 164.785 43.1317 1
Cu 258.675 165.099 43.1317 1
Cu 259.583 165.467 43.1317 1
Cu 260.464 165.887 43.1317 1
Cu 261.316 166.359 43.1317 1
Cu 262.134 166.88 43.1317 1
Cu 262.916 167.448 43.1317 1
Cu 263.658 168.06 43.1317 1
Cu 264.357 168.716 43.1317 1
Cu 265.012 169.41 43.1317 1
Cu 265.618 170.143 43.1317 1
Cu 266.174 170.909 43.1317 1
Cu 266.678 171.706 43.1317 1
Cu 267.127 172.532 43.1317 1
Cu 267.52 173.382 43.1317 1
Cu 267.855 174.254 43.1317 1
Cu 268.131 175.144 43.1317 1
Cu 268.347 176.048 43.1317 1
Cu 268.376 176.963 43.1317 1
Cu 268.376 177.885 43.1317 1
Cu 268.376 178.811 43.1317 1
Cu 268.375 178.811 46.2182 1
Cu 268.375 179.737 46.2182 1
Cu 268.375 180.66 46.2182 1
Cu 268.346 181.575 46.2182 1
Cu 268.13 182.479 46.2182 1
Cu 267.854 183.369 46.2182 1
Cu 267.519 184.24 46.2182 1
Cu 267.126 185.091 46.2182 1
Cu 266.677 185.916 46.2182 1
Cu 266.174 186.714 46.2182 1
Cu 265.618 187.48 46.2182 1
Cu 265.011 188.212 46.2182 1
Cu 264.357 188.907 46.2182 1
Cu 263.658 189.562 46.2182 1
Cu 262.915 190.175 46.2182 1
Cu 262.134 190.743 46.2182 1
Cu 261.316 191.263 46.2182 1
Cu 260.464 191.735 46.2182 1
Cu 259.583 192.156 46.2182 1
Cu 258.675 192.524 46.2182 1
Cu 257.744 192.837 46.2182 1
Cu 256.794 193.096 46.2182 1
Cu 255.828 193.298 46.2182 1
Cu 254.851 193.443 46.2182 1
Cu 253.866 193.53 46.2182 1
Cu 252.878 193.559 46.2182 1
Cu 251.889 193.53 46.2182 1
Cu 250.904 193.443 46.2182 1
Cu 249.927 193.298 46.2182 1
Cu 248.961 193.096 46.2182 1
Cu 248.011 192.837 46.2182 1
Cu 247.08 192.524 46.2182 1
Cu 246.172 192.156 46.2182 1
Cu 245.291 191.735 46.2182 1
Cu 244.44 191.263 46.2182 1
Cu 243.621 190.743 46.2182 1
Cu 242.84 190.175 46.2182 1
Cu 242.098 189.562 46.2182 1
Cu 241.398 188.907 46.2182 1
Cu 240.744 188.212 46.2182 1
Cu 240.137 187.48 46.2182 1
Cu 239.581 186.714 46.2182 1
Cu 239.078 185.916 46.2182 1
Cu 238.629 185.091 46.2182 1
Cu 238.236 184.24 46.2182 1
Cu 237.901 183.369 46.2182 1
Cu 237.625 182.479 46.2182 1
Cu 237.409 181.575 46.2182 1
Cu 237.38 180.66 46.2182 1
Cu 237.38 179.737 46.2182 1
Cu 237.38 178.811 46.2182 1
Cu 237.38 177.885 46.2182 1
Cu 237.38 176.963 46.2182 1
Cu 237.409 176.048 46.2182 1
Cu 237.625 175.144 46.2182 1
Cu 237.901 174.254 46.2182 1
Cu 238.236 173.382 46.2182 1
Cu 238.629 172.532 46.2182 1
Cu 239.078 171.707 46.2182 1
Cu 239.581 170.909 46.2182 1
Cu 240.137 170.143 46.2182 1
Cu 240.744 169.411 46.2182 1
Cu 241.398 168.716 46.2182 1
Cu 242.098 168.061 46.2182 1
Cu 242.84 167.448 46.2182 1
Cu 243.621 166.88 46.2182 1
Cu 244.44 166.359 46.2182 1
Cu 245.291 165.888 46.2182 1
Cu 246.172 165.467 46.2182 1
Cu 247.08 165.099 46.2182 1
Cu 248.011 164.785 46.2182 1
Cu 248.961 164.527 46.2182 1
Cu 249.927 164.325 46.2182 1
Cu 250.904 164.18 46.2182 1
Cu 251.889 164.093 46.2182 1
Cu 252.878 164.064 46.2182 1
Cu 253.866 164.093 46.2182 1
Cu 254.851 164.18 46.2182 1
Cu 255.828 164.325 46.2182 1
Cu 256.794 164.527 46.2182 1
Cu 257.744 164.785 46.2182 1
Cu 258.675 165.099 46.2182 1
Cu 259.583 165.467 46.2182 1
Cu 260.464 165.888 46.2182 1
Cu 261.316 166.359 46.2182 1
Cu 262.134 166.88 46.2182 1
Cu 262.915 167.448 46.2182 1
Cu 263.658 168.061 46.2182 1
Cu 264.357 168.716 46.2182 1
Cu 265.011 169.411 46.2182 1
Cu 265.618 170.143 46.2182 1
Cu 266.174 170.909 46.2182 1
Cu 266.677 171.707 46.2182 1
Cu 267.126 172.532 46.2182 1
Cu 267.519 173.382 46.2182 1
Cu 267.854 174.254 46.2182 1
Cu 268.13 175.144 46.2182 1
Cu 268.346 176.048 46.2182 1
Cu 268.375 176.963 46.2182 1
Cu 268.375 177.885 46.2182 1
Cu 268.375 178.811 46.2182 1
Cu 268.375 178.811 49.3672 1
Cu 268.375 179.737 49.3672 1
Cu 268.375 180.66 49.3672 1
Cu 268.346 181.575 49.3672 1
Cu 268.13 182.479 49.3672 1
Cu 267.854 183.369 49.3672 1
Cu 267.519 184.24 49.3672 1
Cu 267.126 185.09 49.3672 1
Cu 266.677 185.916 49.3672 1
Cu 266.173 186.713 49.3672 1
Cu 265.617 187.48 49.3672 1
Cu 265.011 188.212 49.3672 1
Cu 264.357 188.907 49.3672 1
Cu 263.657 189.562 49.3672 1
Cu 262.915 190.174 49.3672 1
Cu 262.133 190.742 49.3672 1
Cu 261.315 191.263 49.3672 1
Cu 260.464 191.734 49.3672 1
Cu 259.582 192.155 49.3672 1
Cu 258.674 192.523 49.3672 1
Cu 257.744 192.837 49.3672 1
Cu 256.794 193.095 49.3672 1
Cu 255.828 193.297 49.3672 1
Cu 254.851 193.442 49.3672 1
Cu 253.866 193.53 49.3672 1
Cu 252.878 193.559 49.3672 1
Cu 251.889 193.53 49.3672 1
Cu 250.904 193.442 49.3672 1
Cu 249.927 193.297 49.3672 1
Cu 248.961 193.095 49.3672 1
Cu 248.011 192.837 49.3672 1
Cu 247.081 192.523 49.3672 1
Cu 246.173 192.155 49.3672 1
Cu 245.291 191.734 49.3672 1
Cu 244.44 191.263 49.3672 1
Cu 243.622 190.742 49.3672 1
Cu 242.84 190.174 49.3672 1
Cu 242.098 189.562 49.3672 1
Cu 241.398 188.907 49.3672 1
Cu 240.744 188.212 49.3672 1
Cu 240.138 187.48 49.3672 1
Cu 239.582 186.713 49.3672 1
Cu 239.078 185.916 49.3672 1
Cu 238.629 185.09 49.3672 1
Cu 238.236 184.24 49.3672 1
Cu 237.901 183.369 49.3672 1
Cu 237.625 182.479 49.3672 1
Cu 237.409 181.575 49.3672 1
Cu 237.38 180.66 49.3672 1
Cu 237.38 179.737 49.3672 1
Cu 237.38 178.811 49.3672 1
Cu 237.38 177.885 49.3672 1
Cu 237.38 176.963 49.3672 1
Cu 237.409 176.048 49.3672 1
Cu 237.625 175.144 49.3672 1
Cu 237.901 174.254 49.3672 1
Cu 238.236 173.383 49.3672 1
Cu 238.629 172.532 49.3672 1
Cu 239.078 171.707 49.3672 1
Cu 239.582 170.909 49.3672 1
Cu 240.138 170.143 49.3672 1
Cu 240.744 169.411 49.3672 1
Cu 241.398 168.716 49.3672 1
Cu 242.098 168.061 49.3672 1
Cu 242.84 167.448 49.3672 1
Cu 243.622 166.881 49.3672 1
Cu 244.44 166.36 49.3672 1
Cu 245.291 165.888 49.3672 1
Cu 246.173 165.468 49.3672 1
Cu 247.081 165.1 49.3672 1
Cu 248.011 164.786 49.3672 1
Cu 248.961 164.527 49.3672 1
Cu 249.927 164.325 49.3672 1
Cu 250.904 164.18 49.3672 1
Cu 251.889 164.093 49.3672 1
Cu 252.878 164.064 49.3672 1
Cu 253.866 164.093 49.3672 1
Cu 254.851 164.18 49.3672 1
Cu 255.828 164.325 49.3672 1
Cu 256.794 164.527 49.3672 1
Cu 257.744 164.786 49.3672 1
Cu 258.674 165.1 49.3672 1
Cu 259.582 165.468 49.3672 1
Cu 260.464 165.888 49.3672 1
Cu 261.315 166.36 49.3672 1
Cu 262.133 166.881 49.3672 1
Cu 262.915 167.448 49.3672 1
Cu 263.657 168.061 49.3672 1
Cu 264.357 168.716 49.3672 1
Cu 265.011 169.411 49.3672 1
Cu 265.617 170.143 49.3672 1
Cu 266.173 170.909 49.3672 1
Cu 266.677 171.707 49.3672 1
Cu 267.126 172.532 49.3672 1
Cu 267.519 173.383 49.3672 1
Cu 267.854 174.254 49.3672 1
Cu 268.13 175.144 49.3672 1
Cu 268.346 176.048 49.3672 1
Cu 268.375 176.963 49.3672 1
Cu 268.375 177.885 49.3672 1
Cu 268.375 178.811 49.3672 1
Cu 268.374 178.811 52.574 1
Cu 268.374 179.737 52.574 1
Cu 268.374 180.66 52.574 1
Cu 268.345 181.575 52.574 1
Cu 268.129 182.479 52.574 1
Cu 267.853 183.368 52.574 1
Cu 267.518 184.24 52.574 1
Cu 267.125 185.09 52.574 1
Cu 266.676 185.916 52.574 1
Cu 266.173 186.713 52.574 1
Cu 265.617 187.479 52.574 1
Cu 265.01 188.211 52.574 1
Cu 264.356 188.906 52.574 1
Cu 263.657 189.561 52.574 1
Cu 262.915 190.174 52.574 1
Cu 262.133 190.742 52.574 1
Cu 261.315 191.262 52.574 1
Cu 260.463 191.734 52.574 1
Cu 259.582 192.154 52.574 1
Cu 258.674 192.522 52.574 1
Cu 257.743 192.836 52.574 1
Cu 256.793 193.095 52.574 1
Cu 255.828 193.297 52.574 1
Cu 254.851 193.442 52.574 1
Cu 253.866 193.529 52.574 1
Cu 252.878 193.558 52.574 1
Cu 251.889 193.529 52.574 1
Cu 250.904 193.442 52.574 1
Cu 249.927 193.297 52.574 1
Cu 248.962 193.095 52.574 1
Cu 248.012 192.836 52.574 1
Cu 247.081 192.522 52.574 1
Cu 246.173 192.154 52.574 1
Cu 245.292 191.734 52.574 1
Cu 244.44 191.262 52.574 1
Cu 243.622 190.742 52.574 1
Cu 242.84 190.174 52.574 1
Cu 242.098 189.561 52.574 1
Cu 241.399 188.906 52.574 1
Cu 240.745 188.211 52.574 1
Cu 240.138 187.479 52.574 1
Cu 239.582 186.713 52.574 1
Cu 239.079 185.916 52.574 1
Cu 238.63 185.09 52.574 1
Cu 238.237 184.24 52.574 1
Cu 237.902 183.368 52.574 1
Cu 237.626 182.479 52.574 1
Cu 237.41 181.575 52.574 1
Cu 237.381 180.66 52.574 1
Cu 237.381 179.737 52.574 1
Cu 237.381 178.811 52.574 1
Cu 237.381 177.885 52.574 1
Cu 237.381 176.963 52.574 1
Cu 237.41 176.048 52.574 1
Cu 237.626 175.144 52.574 1
Cu 237.902 174.254 52.574 1
Cu 238.237 173.383 52.574 1
Cu 238.63 172.533 52.574 1
Cu 239.079 171.707 52.574 1
Cu 239.582 170.91 52.574 1
Cu 240.138 170.144 52.574 1
Cu 240.745 169.412 52.574 1
Cu 241.399 168.717 52.574 1
Cu 242.098 168.062 52.574 1
Cu 242.84 167.449 52.574 1
Cu 243.622 166.881 52.574 1
Cu 244.44 166.36 52.574 1
Cu 245.292 165.889 52.574 1
Cu 246.173 165.468 52.574 1
Cu 247.081 165.1 52.574 1
Cu 248.012 164.787 52.574 1
Cu 248.962 164.528 52.574 1
Cu 249.927 164.326 52.574 1
Cu 250.904 164.181 52.574 1
Cu 251.889 164.094 52.574 1
Cu 252.878 164.065 52.574 1
Cu 253.866 164.094 52.574 1
Cu 254.851 164.181 52.574 1
Cu 255.828 164.326 52.574 1
Cu 256.793 164.528 52.574 1
Cu 257.743 164.787 52.574 1
Cu 258.674 165.1 52.574 1
Cu 259.582 165.468 52.574 1
Cu 260.463 165.889 52.574 1
Cu 261.315 166.36 52.574 1
Cu 262.133 166.881 52.574 1
Cu 262.915 167.449 52.574 1
Cu 263.657 168.062 52.574 1
Cu 264.356 168.717 52.574 1
Cu 265.01 169.412 52.574 1
Cu 265.617 170.144 52.574 1
Cu 266.173 170.91 52.574 1
Cu 266.676 171.707 52.574 1
Cu 267.125 172.533 52.574 1
Cu 267.518 173.383 52.574 1
Cu 267.853 174.254 52.574 1
Cu 268.129 175.144 52.574 1
Cu 268.345 176.048 52.574 1
Cu 268.374 176.963 52.574 1
Cu 268.374 177.885 52.574 1
Cu 268.374 178.811 52.574 1
Cu 268.373 178.811 55.8347 1
Cu 268.373 179.737 55.8347 1
Cu 268.373 180.66 55.8347 1
Cu 268.344 181.574 55.8347 1
Cu 268.128 182.479 55.8347 1
Cu 267.852 183.368 55.8347 1
Cu 267.517 184.24 55.8347 1
Cu 267.125 185.09 55.8347 1
Cu 266.675 185.915 55.8347 1
Cu 266.172 186.713 55.8347 1
Cu 265.616 187.479 55.8347 1
Cu 265.01 188.211 55.8347 1
Cu 264.356 188.906 55.8347 1
Cu 263.656 189.561 55.8347 1
Cu 262.914 190.173 55.8347 1
Cu 262.133 190.741 55.8347 1
Cu 261.314 191.262 55.8347 1
Cu 260.463 191.733 55.8347 1
Cu 259.582 192.154 55.8347 1
Cu 258.674 192.522 55.8347 1
Cu 257.743 192.836 55.8347 1
Cu 256.793 193.094 55.8347 1
Cu 255.828 193.296 55.8347 1
Cu 254.851 193.441 55.8347 1
Cu 253.866 193.528 55.8347 1
Cu 252.878 193.557 55.8347 1
Cu 251.889 193.528 55.8347 1
Cu 250.904 193.441 55.8347 1
Cu 249.927 193.296 55.8347 1
Cu 248.962 193.094 55.8347 1
Cu 248.012 192.836 55.8347 1
Cu 247.081 192.522 55.8347 1
Cu 246.173 192.154 55.8347 1
Cu 245.292 191.733 55.8347 1
Cu 244.441 191.262 55.8347 1
Cu 243.622 190.741 55.8347 1
Cu 242.841 190.173 55.8347 1
Cu 242.099 189.561 55.8347 1
Cu 241.399 188.906 55.8347 1
Cu 240.745 188.211 55.8347 1
Cu 240.139 187.479 55.8347 1
Cu 239.583 186.713 55.8347 1
Cu 239.08 185.915 55.8347 1
Cu 238.63 185.09 55.8347 1
Cu 238.238 184.24 55.8347 1
Cu 237.903 183.368 55.8347 1
Cu 237.627 182.479 55.8347 1
Cu 237.411 181.574 55.8347 1
Cu 237.382 180.66 55.8347 1
Cu 237.382 179.737 55.8347 1
Cu 237.382 178.811 55.8347 1
Cu 237.382 177.886 55.8347 1
Cu 237.382 176.963 55.8347 1
Cu 237.411 176.048 55.8347 1
Cu 237.627 175.144 55.8347 1
Cu 237.903 174.255 55.8347 1
Cu 238.238 173.383 55.8347 1
Cu 238.63 172.533 55.8347 1
Cu 239.08 171.708 55.8347 1
Cu 239.583 170.91 55.8347 1
Cu 240.139 170.144 55.8347 1
Cu 240.745 169.412 55.8347 1
Cu 241.399 168.717 55.8347 1
Cu 242.099 168.062 55.8347 1
Cu 242.841 167.45 55.8347 1
Cu 243.622 166.882 55.8347 1
Cu 244.441 166.361 55.8347 1
Cu 245.292 165.89 55.8347 1
Cu 246.173 165.469 55.8347 1
Cu 247.081 165.101 55.8347 1
Cu 248.012 164.787 55.8347 1
Cu 248.962 164.529 55.8347 1
Cu 249.927 164.327 55.8347 1
Cu 250.904 164.182 55.8347 1
Cu 251.889 164.095 55.8347 1
Cu 252.878 164.066 55.8347 1
Cu 253.866 164.095 55.8347 1
Cu 254.851 164.182 55.8347 1
Cu 255.828 164.327 55.8347 1
Cu 256.793 164.529 55.8347 1
Cu 257.743 164.787 55.8347 1
Cu 258.674 165.101 55.8347 1
Cu 259.582 165.469 55.8347 1
Cu 260.463 165.89 55.8347 1
Cu 261.314 166.361 55.8347 1
Cu 262.133 166.882 55.8347 1
Cu 262.914 167.45 55.8347 1
Cu 263.656 168.062 55.8347 1
Cu 264.356 168.717 55.8347 1
Cu 265.01 169.412 55.8347 1
Cu 265.616 170.144 55.8347 1
Cu 266.172 170.91 55.8347 1
Cu 266.675 171.708 55.8347 1
Cu 267.125 172.533 55.8347 1
Cu 267.517 173.383 55.8347 1
Cu 267.852 174.255 55.8347 1
Cu 268.128 175.144 55.8347 1
Cu 268.344 176.048 55.8347 1
Cu 268.373 176.963 55.8347 1
Cu 268.373 177.886 55.8347 1
Cu 268.373 178.811 55.8347 1
Cu 268.372 178.811 59.1461 1
Cu 268.372 179.737 59.1461 1
Cu 268.372 180.659 59.1461 1
Cu 268.343 181.574 59.1461 1
Cu 268.128 182.478 59.1461 1
Cu 267.852 183.368 59.1461 1
Cu 267.517 184.239 59.1461 1
Cu 267.124 185.09 59.1461 1
Cu 266.675 185.915 59.1461 1
Cu 266.171 186.712 59.1461 1
Cu 265.615 187.478 59.1461 1
Cu 265.009 188.21 59.1461 1
Cu 264.355 188.905 59.1461 1
Cu 263.655 189.56 59.1461 1
Cu 262.914 190.173 59.1461 1
Cu 262.132 190.74 59.1461 1
Cu 261.314 191.261 59.1461 1
Cu 260.463 191.733 59.1461 1
Cu 259.581 192.153 59.1461 1
Cu 258.674 192.521 59.1461 1
Cu 257.743 192.835 59.1461 1
Cu 256.793 193.093 59.1461 1
Cu 255.828 193.295 59.1461 1
Cu 254.851 193.44 59.1461 1
Cu 253.866 193.527 59.1461 1
Cu 252.878 193.556 59.1461 1
Cu 251.889 193.527 59.1461 1
Cu 250.904 193.44 59.1461 1
Cu 249.927 193.295 59.1461 1
Cu 248.962 193.093 59.1461 1
Cu 248.012 192.835 59.1461 1
Cu 247.081 192.521 59.1461 1
Cu 246.174 192.153 59.1461 1
Cu 245.292 191.733 59.1461 1
Cu 244.441 191.261 59.1461 1
Cu 243.623 190.74 59.1461 1
Cu 242.841 190.173 59.1461 1
Cu 242.1 189.56 59.1461 1
Cu 241.4 188.905 59.1461 1
Cu 240.746 188.21 59.1461 1
Cu 240.14 187.478 59.1461 1
Cu 239.584 186.712 59.1461 1
Cu 239.08 185.915 59.1461 1
Cu 238.631 185.09 59.1461 1
Cu 238.238 184.239 59.1461 1
Cu 237.903 183.368 59.1461 1
Cu 237.627 182.478 59.1461 1
Cu 237.412 181.574 59.1461 1
Cu 237.383 180.659 59.1461 1
Cu 237.383 179.737 59.1461 1
Cu 237.383 178.811 59.1461 1
Cu 237.383 177.886 59.1461 1
Cu 237.383 176.963 59.1461 1
Cu 237.412 176.048 59.1461 1
Cu 237.627 175.144 59.1461 1
Cu 237.903 174.255 59.1461 1
Cu 238.238 173.383 59.1461 1
Cu 238.631 172.533 59.1461 1
Cu 239.08 171.708 59.1461 1
Cu 239.584 170.911 59.1461 1
Cu 240.14 170.144 59.1461 1
Cu 240.746 169.413 59.1461 1
Cu 241.4 168.718 59.1461 1
Cu 242.1 168.063 59.1461 1
Cu 242.841 167.45 59.1461 1
Cu 243.623 166.882 59.1461 1
Cu 244.441 166.362 59.1461 1
Cu 245.292 165.89 59.1461 1
Cu 246.174 165.47 59.1461 1
Cu 247.081 165.102 59.1461 1
Cu 248.012 164.788 59.1461 1
Cu 248.962 164.53 59.1461 1
Cu 249.927 164.328 59.1461 1
Cu 250.904 164.183 59.1461 1
Cu 251.889 164.095 59.1461 1
Cu 252.878 164.066 59.1461 1
Cu 253.866 164.095 59.1461 1
Cu 254.851 164.183 59.1461 1
Cu 255.828 164.328 59.1461 1
Cu 256.793 164.53 59.1461 1
Cu 257.743 164.788 59.1461 1
Cu 258.674 165.102 59.1461 1
Cu 259.581 165.47 59.1461 1
Cu 260.463 165.89 59.1461 1
Cu 261.314 166.362 59.1461 1
Cu 262.132 166.882 59.1461 1
Cu 262.914 167.45 59.1461 1
Cu 263.655 168.063 59.1461 1
Cu 264.355 168.718 59.1461 1
Cu 265.009 169.413 59.1461 1
Cu 265.615 170.144 59.1461 1
Cu 266.171 170.911 59.1461 1
Cu 266.675 171.708 59.1461 1
Cu 267.124 172.533 59.1461 1
Cu 267.517 173.383 59.1461 1
Cu 267.852 174.255 59.1461 1
Cu 268.128 175.144 59.1461 1
Cu 268.343 176.048 59.1461 1
Cu 268.372 176.963 59.1461 1
Cu 268.372 177.886 59.1461 1
Cu 268.372 178.811 59.1461 1
Cu 268.371 178.811 62.5051 1
Cu 268.371 179.737 62.5051 1
Cu 268.371 180.659 62.5051 1
Cu 268.342 181.574 62.5051 1
Cu 268.127 182.478 62.5051 1
Cu 267.851 183.368 62.5051 1
Cu 267.516 184.239 62.5051 1
Cu 267.123 185.089 62.5051 1
Cu 266.674 185.914 62.5051 1
Cu 266.17 186.712 62.5051 1
Cu 265.614 187.478 62.5051 1
Cu 265.008 188.21 62.5051 1
Cu 264.354 188.904 62.5051 1
Cu 263.655 189.559 62.5051 1
Cu 262.913 190.172 62.5051 1
Cu 262.131 190.74 62.5051 1
Cu 261.313 191.26 62.5051 1
Cu 260.462 191.732 62.5051 1
Cu 259.581 192.152 62.5051 1
Cu 258.673 192.52 62.5051 1
Cu 257.743 192.834 62.5051 1
Cu 256.793 193.092 62.5051 1
Cu 255.828 193.294 62.5051 1
Cu 254.851 193.439 62.5051 1
Cu 253.866 193.526 62.5051 1
Cu 252.878 193.556 62.5051 1
Cu 251.889 193.526 62.5051 1
Cu 250.904 193.439 62.5051 1
Cu 249.927 193.294 62.5051 1
Cu 248.962 193.092 62.5051 1
Cu 248.012 192.834 62.5051 1
Cu 247.082 192.52 62.5051 1
Cu 246.174 192.152 62.5051 1
Cu 245.293 191.732 62.5051 1
Cu 244.442 191.26 62.5051 1
Cu 243.624 190.74 62.5051 1
Cu 242.842 190.172 62.5051 1
Cu 242.1 189.559 62.5051 1
Cu 241.401 188.904 62.5051 1
Cu 240.747 188.21 62.5051 1
Cu 240.141 187.478 62.5051 1
Cu 239.585 186.712 62.5051 1
Cu 239.081 185.914 62.5051 1
Cu 238.632 185.089 62.5051 1
Cu 238.239 184.239 62.5051 1
Cu 237.904 183.368 62.5051 1
Cu 237.628 182.478 62.5051 1
Cu 237.413 181.574 62.5051 1
Cu 237.384 180.659 62.5051 1
Cu 237.384 179.737 62.5051 1
Cu 237.384 178.811 62.5051 1
Cu 237.384 177.886 62.5051 1
Cu 237.384 176.963 62.5051 1
Cu 237.413 176.049 62.5051 1
Cu 237.628 175.145 62.5051 1
Cu 237.904 174.255 62.5051 1
Cu 238.239 173.384 62.5051 1
Cu 238.632 172.534 62.5051 1
Cu 239.081 171.708 62.5051 1
Cu 239.585 170.911 62.5051 1
Cu 240.141 170.145 62.5051 1
Cu 240.747 169.413 62.5051 1
Cu 241.401 168.718 62.5051 1
Cu 242.1 168.063 62.5051 1
Cu 242.842 167.451 62.5051 1
Cu 243.624 166.883 62.5051 1
Cu 244.442 166.363 62.5051 1
Cu 245.293 165.891 62.5051 1
Cu 246.174 165.471 62.5051 1
Cu 247.082 165.103 62.5051 1
Cu 248.012 164.789 62.5051 1
Cu 248.962 164.53 62.5051 1
Cu 249.927 164.328 62.5051 1
Cu 250.904 164.184 62.5051 1
Cu 251.889 164.096 62.5051 1
Cu 252.878 164.067 62.5051 1
Cu 253.866 164.096 62.5051 1
Cu 254.851 164.184 62.5051 1
Cu 255.828 164.328 62.5051 1
Cu 256.793 164.53 62.5051 1
Cu 257.743 164.789 62.5051 1
Cu 258.673 165.103 62.5051 1
Cu 259.581 165.471 62.5051 1
Cu 260.462 165.891 62.5051 1
Cu 261.313 166.363 62.5051 1
Cu 262.131 166.883 62.5051 1
Cu 262.913 167.451 62.5051 1
Cu 263.655 168.063 62.5051 1
Cu 264.354 168.718 62.5051 1
Cu 265.008 169.413 62.5051 1
Cu 265.614 170.145 62.5051 1
Cu 266.17 170.911 62.5051 1
Cu 266.674 171.708 62.5051 1
Cu 267.123 172.534 62.5051 1
Cu 267.516 173.384 62.5051 1
Cu 267.851 174.255 62.5051 1
Cu 268.127 175.145 62.5051 1
Cu 268.342 176.049 62.5051 1
Cu 268.371 176.963 62.5051 1
Cu 268.371 177.886 62.5051 1
Cu 268.371 178.811 62.5051 1
Cu 268.37 178.811 65.9093 1
Cu 268.37 179.737 65.9093 1
Cu 268.37 180.659 65.9093 1
Cu 268.341 181.574 65.9093 1
Cu 268.126 182.478 65.9093 1
Cu 267.85 183.367 65.9093 1
Cu 267.515 184.239 65.9093 1
Cu 267.122 185.089 65.9093 1
Cu 266.673 185.914 65.9093 1
Cu 266.17 186.711 65.9093 1
Cu 265.614 187.477 65.9093 1
Cu 265.007 188.209 65.9093 1
Cu 264.353 188.904 65.9093 1
Cu 263.654 189.559 65.9093 1
Cu 262.912 190.171 65.9093 1
Cu 262.131 190.739 65.9093 1
Cu 261.313 191.259 65.9093 1
Cu 260.462 191.731 65.9093 1
Cu 259.58 192.151 65.9093 1
Cu 258.673 192.519 65.9093 1
Cu 257.742 192.833 65.9093 1
Cu 256.793 193.091 65.9093 1
Cu 255.827 193.293 65.9093 1
Cu 254.851 193.438 65.9093 1
Cu 253.866 193.525 65.9093 1
Cu 252.878 193.555 65.9093 1
Cu 251.889 193.525 65.9093 1
Cu 250.904 193.438 65.9093 1
Cu 249.928 193.293 65.9093 1
Cu 248.962 193.091 65.9093 1
Cu 248.013 192.833 65.9093 1
Cu 247.082 192.519 65.9093 1
Cu 246.175 192.151 65.9093 1
Cu 245.293 191.731 65.9093 1
Cu 244.442 191.259 65.9093 1
Cu 243.624 190.739 65.9093 1
Cu 242.843 190.171 65.9093 1
Cu 242.101 189.559 65.9093 1
Cu 241.402 188.904 65.9093 1
Cu 240.748 188.209 65.9093 1
Cu 240.141 187.477 65.9093 1
Cu 239.586 186.711 65.9093 1
Cu 239.082 185.914 65.9093 1
Cu 238.633 185.089 65.9093 1
Cu 238.24 184.239 65.9093 1
Cu 237.905 183.367 65.9093 1
Cu 237.629 182.478 65.9093 1
Cu 237.414 181.574 65.9093 1
Cu 237.385 180.659 65.9093 1
Cu 237.385 179.737 65.9093 1
Cu 237.385 178.811 65.9093 1
Cu 237.385 177.886 65.9093 1
Cu 237.385 176.964 65.9093 1
Cu 237.414 176.049 65.9093 1
Cu 237.629 175.145 65.9093 1
Cu 237.905 174.256 65.9093 1
Cu 238.24 173.384 65.9093 1
Cu 238.633 172.534 65.9093 1
Cu 239.082 171.709 65.9093 1
Cu 239.586 170.912 65.9093 1
Cu 240.141 170.146 65.9093 1
Cu 240.748 169.414 65.9093 1
Cu 241.402 168.719 65.9093 1
Cu 242.101 168.064 65.9093 1
Cu 242.843 167.452 65.9093 1
Cu 243.624 166.884 65.9093 1
Cu 244.442 166.363 65.9093 1
Cu 245.293 165.892 65.9093 1
Cu 246.175 165.471 65.9093 1
Cu 247.082 165.104 65.9093 1
Cu 248.013 164.79 65.9093 1
Cu 248.962 164.531 65.9093 1
Cu 249.928 164.329 65.9093 1
Cu 250.904 164.184 65.9093 1
Cu 251.889 164.097 65.9093 1
Cu 252.878 164.068 65.9093 1
Cu 253.866 164.097 65.9093 1
Cu 254.851 164.184 65.9093 1
Cu 255.827 164.329 65.9093 1
Cu 256.793 164.531 65.9093 1
Cu 257.742 164.79 65.9093 1
Cu 258.673 165.104 65.9093 1
Cu 259.58 165.471 65.9093 1
Cu 260.462 165.892 65.9093 1
Cu 261.313 166.363 65.9093 1
Cu 262.131 166.884 65.9093 1
Cu 262.912 167.452 65.9093 1
Cu 263.654 168.064 65.9093 1
Cu 264.353 168.719 65.9093 1
Cu 265.007 169.414 65.9093 1
Cu 265.614 170.146 65.9093 1
Cu 266.17 170.912 65.9093 1
Cu 266.673 171.709 65.9093 1
Cu 267.122 172.534 65.9093 1
Cu 267.515 173.384 65.9093 1
Cu 267.85 174.256 65.9093 1
Cu 268.126 175.145 65.9093 1
Cu 268.341 176.049 65.9093 1
Cu 268.37 176.964 65.9093 1
Cu 268.37 177.886 65.9093 1
Cu 268.37 178.811 65.9093 1
Cu 268.369 178.811 69.3563 1
Cu 268.369 179.737 69.3563 1
Cu 268.369 180.659 69.3563 1
Cu 268.34 181.574 69.3563 1
Cu 268.125 182.478 69.3563 1
Cu 267.849 183.367 69.3563 1
Cu 267.514 184.238 69.3563 1
Cu 267.121 185.088 69.3563 1
Cu 266.672 185.913 69.3563 1
Cu 266.169 186.711 69.3563 1
Cu 265.613 187.477 69.3563 1
Cu 265.007 188.208 69.3563 1
Cu 264.353 188.903 69.3563 1
Cu 263.653 189.558 69.3563 1
Cu 262.912 190.17 69.3563 1
Cu 262.13 190.738 69.3563 1
Cu 261.312 191.259 69.3563 1
Cu 260.461 191.73 69.3563 1
Cu 259.58 192.15 69.3563 1
Cu 258.672 192.518 69.3563 1
Cu 257.742 192.832 69.3563 1
Cu 256.792 193.09 69.3563 1
Cu 255.827 193.292 69.3563 1
Cu 254.85 193.437 69.3563 1
Cu 253.866 193.524 69.3563 1
Cu 252.878 193.553 69.3563 1
Cu 251.889 193.524 69.3563 1
Cu 250.905 193.437 69.3563 1
Cu 249.928 193.292 69.3563 1
Cu 248.963 193.09 69.3563 1
Cu 248.013 192.832 69.3563 1
Cu 247.083 192.518 69.3563 1
Cu 246.175 192.15 69.3563 1
Cu 245.294 191.73 69.3563 1
Cu 244.443 191.259 69.3563 1
Cu 243.625 190.738 69.3563 1
Cu 242.843 190.17 69.3563 1
Cu 242.102 189.558 69.3563 1
Cu 241.402 188.903 69.3563 1
Cu 240.748 188.208 69.3563 1
Cu 240.142 187.477 69.3563 1
Cu 239.586 186.711 69.3563 1
Cu 239.083 185.913 69.3563 1
Cu 238.634 185.088 69.3563 1
Cu 238.241 184.238 69.3563 1
Cu 237.906 183.367 69.3563 1
Cu 237.631 182.478 69.3563 1
Cu 237.415 181.574 69.3563 1
Cu 237.386 180.659 69.3563 1
Cu 237.386 179.737 69.3563 1
Cu 237.386 178.811 69.3563 1
Cu 237.386 177.886 69.3563 1
Cu 237.386 176.964 69.3563 1
Cu 237.415 176.049 69.3563 1
Cu 237.631 175.145 69.3563 1
Cu 237.906 174.256 69.3563 1
Cu 238.241 173.384 69.3563 1
Cu 238.634 172.535 69.3563 1
Cu 239.083 171.709 69.3563 1
Cu 239.586 170.912 69.3563 1
Cu 240.142 170.146 69.3563 1
Cu 240.748 169.414 69.3563 1
Cu 241.402 168.72 69.3563 1
Cu 242.102 168.065 69.3563 1
Cu 242.843 167.452 69.3563 1
Cu 243.625 166.885 69.3563 1
Cu 244.443 166.364 69.3563 1
Cu 245.294 165.893 69.3563 1
Cu 246.175 165.472 69.3563 1
Cu 247.083 165.105 69.3563 1
Cu 248.013 164.791 69.3563 1
Cu 248.963 164.532 69.3563 1
Cu 249.928 164.33 69.3563 1
Cu 250.905 164.186 69.3563 1
Cu 251.889 164.098 69.3563 1
Cu 252.878 164.069 69.3563 1
Cu 253.866 164.098 69.3563 1
Cu 254.85 164.186 69.3563 1
Cu 255.827 164.33 69.3563 1
Cu 256.792 164.532 69.3563 1
Cu 257.742 164.791 69.3563 1
Cu 258.672 165.105 69.3563 1
Cu 259.58 165.472 69.3563 1
Cu 260.461 165.893 69.3563 1
Cu 261.312 166.364 69.3563 1
Cu 262.13 166.885 69.3563 1
Cu 262.912 167.452 69.3563 1
Cu 263.653 168.065 69.3563 1
Cu 264.353 168.72 69.3563 1
Cu 265.007 169.414 69.3563 1
Cu 265.613 170.146 69.3563 1
Cu 266.169 170.912 69.3563 1
Cu 266.672 171.709 69.3563 1
Cu 267.121 172.535 69.3563 1
Cu 267.514 173.384 69.3563 1
Cu 267.849 174.256 69.3563 1
Cu 268.125 175.145 69.3563 1
Cu 268.34 176.049 69.3563 1
Cu 268.369 176.964 69.3563 1
Cu 268.369 177.886 69.3563 1
Cu 268.369 178.811 69.3563 1
Cu 268.368 178.811 72.8441 1
Cu 268.368 179.737 72.8441 1
Cu 268.368 180.659 72.8441 1
Cu 268.339 181.574 72.8441 1
Cu 268.123 182.477 72.8441 1
Cu 267.847 183.367 72.8441 1
Cu 267.512 184.238 72.8441 1
Cu 267.12 185.088 72.8441 1
Cu 266.671 185.913 72.8441 1
Cu 266.167 186.71 72.8441 1
Cu 265.612 187.476 72.8441 1
Cu 265.006 188.208 72.8441 1
Cu 264.352 188.902 72.8441 1
Cu 263.652 189.557 72.8441 1
Cu 262.911 190.169 72.8441 1
Cu 262.129 190.737 72.8441 1
Cu 261.312 191.258 72.8441 1
Cu 260.46 191.729 72.8441 1
Cu 259.579 192.149 72.8441 1
Cu 258.672 192.517 72.8441 1
Cu 257.742 192.831 72.8441 1
Cu 256.792 193.089 72.8441 1
Cu 255.827 193.291 72.8441 1
Cu 254.85 193.436 72.8441 1
Cu 253.866 193.523 72.8441 1
Cu 252.878 193.552 72.8441 1
Cu 251.889 193.523 72.8441 1
Cu 250.905 193.436 72.8441 1
Cu 249.928 193.291 72.8441 1
Cu 248.963 193.089 72.8441 1
Cu 248.013 192.831 72.8441 1
Cu 247.083 192.517 72.8441 1
Cu 246.176 192.149 72.8441 1
Cu 245.295 191.729 72.8441 1
Cu 244.443 191.258 72.8441 1
Cu 243.626 190.737 72.8441 1
Cu 242.844 190.169 72.8441 1
Cu 242.103 189.557 72.8441 1
Cu 241.403 188.902 72.8441 1
Cu 240.749 188.208 72.8441 1
Cu 240.143 187.476 72.8441 1
Cu 239.588 186.71 72.8441 1
Cu 239.084 185.913 72.8441 1
Cu 238.635 185.088 72.8441 1
Cu 238.243 184.238 72.8441 1
Cu 237.908 183.367 72.8441 1
Cu 237.632 182.477 72.8441 1
Cu 237.416 181.574 72.8441 1
Cu 237.387 180.659 72.8441 1
Cu 237.387 179.737 72.8441 1
Cu 237.387 178.811 72.8441 1
Cu 237.387 177.886 72.8441 1
Cu 237.387 176.964 72.8441 1
Cu 237.416 176.049 72.8441 1
Cu 237.632 175.145 72.8441 1
Cu 237.908 174.256 72.8441 1
Cu 238.243 173.385 72.8441 1
Cu 238.635 172.535 72.8441 1
Cu 239.084 171.71 72.8441 1
Cu 239.588 170.913 72.8441 1
Cu 240.143 170.147 72.8441 1
Cu 240.749 169.415 72.8441 1
Cu 241.403 168.721 72.8441 1
Cu 242.103 168.066 72.8441 1
Cu 242.844 167.453 72.8441 1
Cu 243.626 166.886 72.8441 1
Cu 244.443 166.365 72.8441 1
Cu 245.295 165.894 72.8441 1
Cu 246.176 165.473 72.8441 1
Cu 247.083 165.106 72.8441 1
Cu 248.013 164.792 72.8441 1
Cu 248.963 164.534 72.8441 1
Cu 249.928 164.332 72.8441 1
Cu 250.905 164.187 72.8441 1
Cu 251.889 164.1 72.8441 1
Cu 252.878 164.07 72.8441 1
Cu 253.866 164.1 72.8441 1
Cu 254.85 164.187 72.8441 1
Cu 255.827 164.332 72.8441 1
Cu 256.792 164.534 72.8441 1
Cu 257.742 164.792 72.8441 1
Cu 258.672 165.106 72.8441 1
Cu 259.579 165.473 72.8441 1
Cu 260.46 165.894 72.8441 1
Cu 261.312 166.365 72.8441 1
Cu 262.129 166.886 72.8441 1
Cu 262.911 167.453 72.8441 1
Cu 263.652 168.066 72.8441 1
Cu 264.352 168.721 72.8441 1
Cu 265.006 169.415 72.8441 1
Cu 265.612 170.147 72.8441 1
Cu 266.167 170.913 72.8441 1
Cu 266.671 171.71 72.8441 1
Cu 267.12 172.535 72.8441 1
Cu 267.512 173.385 72.8441 1
Cu 267.847 174.256 72.8441 1
Cu 268.123 175.145 72.8441 1
Cu 268.339 176.049 72.8441 1
Cu 268.368 176.964 72.8441 1
Cu 268.368 177.886 72.8441 1
Cu 268.368 178.811 72.8441 1
Cu 268.367 178.811 76.3709 1
Cu 268.367 179.737 76.3709 1
Cu 268.367 180.659 76.3709 1
Cu 268.338 181.573 76.3709 1
Cu 268.122 182.477 76.3709 1
Cu 267.846 183.366 76.3709 1
Cu 267.511 184.237 76.3709 1
Cu 267.119 185.087 76.3709 1
Cu 266.67 185.912 76.3709 1
Cu 266.166 186.709 76.3709 1
Cu 265.611 187.475 76.3709 1
Cu 265.005 188.207 76.3709 1
Cu 264.351 188.901 76.3709 1
Cu 263.652 189.556 76.3709 1
Cu 262.91 190.169 76.3709 1
Cu 262.129 190.736 76.3709 1
Cu 261.311 191.257 76.3709 1
Cu 260.46 191.728 76.3709 1
Cu 259.579 192.148 76.3709 1
Cu 258.671 192.516 76.3709 1
Cu 257.741 192.83 76.3709 1
Cu 256.792 193.088 76.3709 1
Cu 255.827 193.29 76.3709 1
Cu 254.85 193.435 76.3709 1
Cu 253.866 193.522 76.3709 1
Cu 252.878 193.551 76.3709 1
Cu 251.889 193.522 76.3709 1
Cu 250.905 193.435 76.3709 1
Cu 249.928 193.29 76.3709 1
Cu 248.963 193.088 76.3709 1
Cu 248.014 192.83 76.3709 1
Cu 247.084 192.516 76.3709 1
Cu 246.176 192.148 76.3709 1
Cu 245.295 191.728 76.3709 1
Cu 244.444 191.257 76.3709 1
Cu 243.626 190.736 76.3709 1
Cu 242.845 190.169 76.3709 1
Cu 242.103 189.556 76.3709 1
Cu 241.404 188.901 76.3709 1
Cu 240.75 188.207 76.3709 1
Cu 240.144 187.475 76.3709 1
Cu 239.589 186.709 76.3709 1
Cu 239.085 185.912 76.3709 1
Cu 238.636 185.087 76.3709 1
Cu 238.244 184.237 76.3709 1
Cu 237.909 183.366 76.3709 1
Cu 237.633 182.477 76.3709 1
Cu 237.417 181.573 76.3709 1
Cu 237.388 180.659 76.3709 1
Cu 237.388 179.737 76.3709 1
Cu 237.388 178.811 76.3709 1
Cu 237.388 177.886 76.3709 1
Cu 237.388 176.964 76.3709 1
Cu 237.417 176.049 76.3709 1
Cu 237.633 175.146 76.3709 1
Cu 237.909 174.257 76.3709 1
Cu 238.244 173.385 76.3709 1
Cu 238.636 172.536 76.3709 1
Cu 239.085 171.711 76.3709 1
Cu 239.589 170.913 76.3709 1
Cu 240.144 170.148 76.3709 1
Cu 240.75 169.416 76.3709 1
Cu 241.404 168.721 76.3709 1
Cu 242.103 168.067 76.3709 1
Cu 242.845 167.454 76.3709 1
Cu 243.626 166.887 76.3709 1
Cu 244.444 166.366 76.3709 1
Cu 245.295 165.895 76.3709 1
Cu 246.176 165.475 76.3709 1
Cu 247.084 165.107 76.3709 1
Cu 248.014 164.793 76.3709 1
Cu 248.963 164.535 76.3709 1
Cu 249.928 164.333 76.3709 1
Cu 250.905 164.188 76.3709 1
Cu 251.889 164.101 76.3709 1
Cu 252.878 164.072 76.3709 1
Cu 253.866 164.101 76.3709 1
Cu 254.85 164.188 76.3709 1
Cu 255.827 164.333 76.3709 1
Cu 256.792 164.535 76.3709 1
Cu 257.741 164.793 76.3709 1
Cu 258.671 165.107 76.3709 1
Cu 259.579 165.475 76.3709 1
Cu 260.46 165.895 76.3709 1
Cu 261.311 166.366 76.3709 1
Cu 262.129 166.887 76.3709 1
Cu 262.91 167.454 76.3709 1
Cu 263.652 168.067 76.3709 1
Cu 264.351 168.721 76.3709 1
Cu 265.005 169.416 76.3709 1
Cu 265.611 170.148 76.3709 1
Cu 266.166 170.913 76.3709 1
Cu 266.67 171.711 76.3709 1
Cu 267.119 172.536 76.3709 1
Cu 267.511 173.385 76.3709 1
Cu 267.846 174.257 76.3709 1
Cu 268.122 175.146 76.3709 1
Cu 268.338 176.049 76.3709 1
Cu 268.367 176.964 76.3709 1
Cu 268.367 177.886 76.3709 1
Cu 268.367 178.811 76.3709 1
Cu 268.365 178.811 79.935 1
Cu 268.365 179.737 79.935 1
Cu 268.365 180.659 79.935 1
Cu 268.336 181.573 79.935 1
Cu 268.121 182.477 79.935 1
Cu 267.845 183.366 79.935 1
Cu 267.51 184.237 79.935 1
Cu 267.117 185.087 79.935 1
Cu 266.668 185.912 79.935 1
Cu 266.165 186.709 79.935 1
Cu 265.609 187.474 79.935 1
Cu 265.003 188.206 79.935 1
Cu 264.35 188.9 79.935 1
Cu 263.651 189.555 79.935 1
Cu 262.909 190.167 79.935 1
Cu 262.128 190.735 79.935 1
Cu 261.31 191.255 79.935 1
Cu 260.459 191.727 79.935 1
Cu 259.578 192.147 79.935 1
Cu 258.671 192.515 79.935 1
Cu 257.741 192.828 79.935 1
Cu 256.791 193.087 79.935 1
Cu 255.826 193.289 79.935 1
Cu 254.85 193.433 79.935 1
Cu 253.866 193.521 79.935 1
Cu 252.878 193.55 79.935 1
Cu 251.889 193.521 79.935 1
Cu 250.905 193.433 79.935 1
Cu 249.929 193.289 79.935 1
Cu 248.964 193.087 79.935 1
Cu 248.014 192.828 79.935 1
Cu 247.084 192.515 79.935 1
Cu 246.177 192.147 79.935 1
Cu 245.296 191.727 79.935 1
Cu 244.445 191.255 79.935 1
Cu 243.627 190.735 79.935 1
Cu 242.846 190.167 79.935 1
Cu 242.104 189.555 79.935 1
Cu 241.405 188.9 79.935 1
Cu 240.752 188.206 79.935 1
Cu 240.146 187.474 79.935 1
Cu 239.59 186.709 79.935 1
Cu 239.087 185.912 79.935 1
Cu 238.638 185.087 79.935 1
Cu 238.245 184.237 79.935 1
Cu 237.91 183.366 79.935 1
Cu 237.634 182.477 79.935 1
Cu 237.419 181.573 79.935 1
Cu 237.39 180.659 79.935 1
Cu 237.39 179.737 79.935 1
Cu 237.39 178.811 79.935 1
Cu 237.39 177.886 79.935 1
Cu 237.39 176.964 79.935 1
Cu 237.419 176.05 79.935 1
Cu 237.634 175.146 79.935 1
Cu 237.91 174.257 79.935 1
Cu 238.245 173.386 79.935 1
Cu 238.638 172.536 79.935 1
Cu 239.087 171.711 79.935 1
Cu 239.59 170.914 79.935 1
Cu 240.146 170.148 79.935 1
Cu 240.752 169.417 79.935 1
Cu 241.405 168.722 79.935 1
Cu 242.104 168.068 79.935 1
Cu 242.846 167.455 79.935 1
Cu 243.627 166.888 79.935 1
Cu 244.445 166.367 79.935 1
Cu 245.296 165.896 79.935 1
Cu 246.177 165.476 79.935 1
Cu 247.084 165.108 79.935 1
Cu 248.014 164.794 79.935 1
Cu 248.964 164.536 79.935 1
Cu 249.929 164.334 79.935 1
Cu 250.905 164.189 79.935 1
Cu 251.889 164.102 79.935 1
Cu 252.878 164.073 79.935 1
Cu 253.866 164.102 79.935 1
Cu 254.85 164.189 79.935 1
Cu 255.826 164.334 79.935 1
Cu 256.791 164.536 79.935 1
Cu 257.741 164.794 79.935 1
Cu 258.671 165.108 79.935 1
Cu 259.578 165.476 79.935 1
Cu 260.459 165.896 79.935 1
Cu 261.31 166.367 79.935 1
Cu 262.128 166.888 79.935 1
Cu 262.909 167.455 79.935 1
Cu 263.651 168.068 79.935 1
Cu 264.35 168.722 79.935 1
Cu 265.003 169.417 79.935 1
Cu 265.609 170.148 79.935 1
Cu 266.165 170.914 79.935 1
Cu 266.668 171.711 79.935 1
Cu 267.117 172.536 79.935 1
Cu 267.51 173.386 79.935 1
Cu 267.845 174.257 79.935 1
Cu 268.121 175.146 79.935 1
Cu 268.336 176.05 79.935 1
Cu 268.365 176.964 79.935 1
Cu 268.365 177.886 79.935 1
Cu 268.365 178.811 79.935 1
Cu 268.364 178.811 83.535 1
Cu 268.364 179.737 83.535 1
Cu 268.364 180.658 83.535 1
Cu 268.335 181.573 83.535 1
Cu 268.119 182.476 83.535 1
Cu 267.843 183.365 83.535 1
Cu 267.508 184.236 83.535 1
Cu 267.116 185.086 83.535 1
Cu 266.667 185.911 83.535 1
Cu 266.164 186.708 83.535 1
Cu 265.608 187.474 83.535 1
Cu 265.002 188.205 83.535 1
Cu 264.349 188.899 83.535 1
Cu 263.65 189.554 83.535 1
Cu 262.908 190.166 83.535 1
Cu 262.127 190.734 83.535 1
Cu 261.309 191.254 83.535 1
Cu 260.458 191.725 83.535 1
Cu 259.578 192.146 83.535 1
Cu 258.67 192.513 83.535 1
Cu 257.74 192.827 83.535 1
Cu 256.791 193.085 83.535 1
Cu 255.826 193.287 83.535 1
Cu 254.85 193.432 83.535 1
Cu 253.866 193.519 83.535 1
Cu 252.878 193.548 83.535 1
Cu 251.889 193.519 83.535 1
Cu 250.905 193.432 83.535 1
Cu 249.929 193.287 83.535 1
Cu 248.964 193.085 83.535 1
Cu 248.015 192.827 83.535 1
Cu 247.085 192.513 83.535 1
Cu 246.177 192.146 83.535 1
Cu 245.297 191.725 83.535 1
Cu 244.446 191.254 83.535 1
Cu 243.628 190.734 83.535 1
Cu 242.847 190.166 83.535 1
Cu 242.105 189.554 83.535 1
Cu 241.406 188.899 83.535 1
Cu 240.753 188.205 83.535 1
Cu 240.147 187.474 83.535 1
Cu 239.591 186.708 83.535 1
Cu 239.088 185.911 83.535 1
Cu 238.639 185.086 83.535 1
Cu 238.247 184.236 83.535 1
Cu 237.912 183.365 83.535 1
Cu 237.636 182.476 83.535 1
Cu 237.42 181.573 83.535 1
Cu 237.391 180.658 83.535 1
Cu 237.391 179.737 83.535 1
Cu 237.391 178.811 83.535 1
Cu 237.391 177.886 83.535 1
Cu 237.391 176.964 83.535 1
Cu 237.42 176.05 83.535 1
Cu 237.636 175.146 83.535 1
Cu 237.912 174.257 83.535 1
Cu 238.247 173.386 83.535 1
Cu 238.639 172.537 83.535 1
Cu 239.088 171.712 83.535 1
Cu 239.591 170.915 83.535 1
Cu 240.147 170.149 83.535 1
Cu 240.753 169.418 83.535 1
Cu 241.406 168.723 83.535 1
Cu 242.105 168.069 83.535 1
Cu 242.847 167.456 83.535 1
Cu 243.628 166.889 83.535 1
Cu 244.446 166.369 83.535 1
Cu 245.297 165.897 83.535 1
Cu 246.177 165.477 83.535 1
Cu 247.085 165.109 83.535 1
Cu 248.015 164.796 83.535 1
Cu 248.964 164.538 83.535 1
Cu 249.929 164.336 83.535 1
Cu 250.905 164.191 83.535 1
Cu 251.889 164.104 83.535 1
Cu 252.878 164.075 83.535 1
Cu 253.866 164.104 83.535 1
Cu 254.85 164.191 83.535 1
Cu 255.826 164.336 83.535 1
Cu 256.791 164.538 83.535 1
Cu 257.74 164.796 83.535 1
Cu 258.67 165.109 83.535 1
Cu 259.578 165.477 83.535 1
Cu 260.458 165.897 83.535 1
Cu 261.309 166.369 83.535 1
Cu 262.127 166.889 83.535 1
Cu 262.908 167.456 83.535 1
Cu 263.65 168.069 83.535 1
Cu 264.349 168.723 83.535 1
Cu 265.002 169.418 83.535 1
Cu 265.608 170.149 83.535 1
Cu 266.164 170.915 83.535 1
Cu 266.667 171.712 83.535 1
Cu 267.116 172.537 83.535 1
Cu 267.508 173.386 83.535 1
Cu 267.843 174.257 83.535 1
Cu 268.119 175.146 83.535 1
Cu 268.335 176.05 83.535 1
Cu 268.364 176.964 83.535 1
Cu 268.364 177.886 83.535 1
Cu 268.364 178.811 83.535 1
Cu 268.362 178.811 87.1694 1
Cu 268.362 179.737 87.1694 1
Cu 268.362 180.658 87.1694 1
Cu 268.333 181.573 87.1694 1
Cu 268.117 182.476 87.1694 1
Cu 267.842 183.365 87.1694 1
Cu 267.507 184.236 87.1694 1
Cu 267.114 185.085 87.1694 1
Cu 266.666 185.91 87.1694 1
Cu 266.162 186.707 87.1694 1
Cu 265.607 187.473 87.1694 1
Cu 265.001 188.204 87.1694 1
Cu 264.347 188.898 87.1694 1
Cu 263.648 189.553 87.1694 1
Cu 262.907 190.165 87.1694 1
Cu 262.126 190.733 87.1694 1
Cu 261.308 191.253 87.1694 1
Cu 260.458 191.724 87.1694 1
Cu 259.577 192.144 87.1694 1
Cu 258.67 192.512 87.1694 1
Cu 257.74 192.826 87.1694 1
Cu 256.79 193.084 87.1694 1
Cu 255.826 193.286 87.1694 1
Cu 254.85 193.431 87.1694 1
Cu 253.865 193.518 87.1694 1
Cu 252.878 193.547 87.1694 1
Cu 251.89 193.518 87.1694 1
Cu 250.905 193.431 87.1694 1
Cu 249.929 193.286 87.1694 1
Cu 248.965 193.084 87.1694 1
Cu 248.015 192.826 87.1694 1
Cu 247.085 192.512 87.1694 1
Cu 246.178 192.144 87.1694 1
Cu 245.297 191.724 87.1694 1
Cu 244.447 191.253 87.1694 1
Cu 243.629 190.733 87.1694 1
Cu 242.848 190.165 87.1694 1
Cu 242.107 189.553 87.1694 1
Cu 241.408 188.898 87.1694 1
Cu 240.754 188.204 87.1694 1
Cu 240.148 187.473 87.1694 1
Cu 239.593 186.707 87.1694 1
Cu 239.089 185.91 87.1694 1
Cu 238.641 185.085 87.1694 1
Cu 238.248 184.236 87.1694 1
Cu 237.913 183.365 87.1694 1
Cu 237.638 182.476 87.1694 1
Cu 237.422 181.573 87.1694 1
Cu 237.393 180.658 87.1694 1
Cu 237.393 179.737 87.1694 1
Cu 237.393 178.811 87.1694 1
Cu 237.393 177.886 87.1694 1
Cu 237.393 176.965 87.1694 1
Cu 237.422 176.05 87.1694 1
Cu 237.638 175.147 87.1694 1
Cu 237.913 174.258 87.1694 1
Cu 238.248 173.387 87.1694 1
Cu 238.641 172.537 87.1694 1
Cu 239.089 171.713 87.1694 1
Cu 239.593 170.916 87.1694 1
Cu 240.148 170.15 87.1694 1
Cu 240.754 169.419 87.1694 1
Cu 241.408 168.724 87.1694 1
Cu 242.107 168.07 87.1694 1
Cu 242.848 167.458 87.1694 1
Cu 243.629 166.89 87.1694 1
Cu 244.447 166.37 87.1694 1
Cu 245.297 165.899 87.1694 1
Cu 246.178 165.478 87.1694 1
Cu 247.085 165.111 87.1694 1
Cu 248.015 164.797 87.1694 1
Cu 248.965 164.539 87.1694 1
Cu 249.929 164.337 87.1694 1
Cu 250.905 164.192 87.1694 1
Cu 251.89 164.105 87.1694 1
Cu 252.878 164.076 87.1694 1
Cu 253.865 164.105 87.1694 1
Cu 254.85 164.192 87.1694 1
Cu 255.826 164.337 87.1694 1
Cu 256.79 164.539 87.1694 1
Cu 257.74 164.797 87.1694 1
Cu 258.67 165.111 87.1694 1
Cu 259.577 165.478 87.1694 1
Cu 260.458 165.899 87.1694 1
Cu 261.308 166.37 87.1694 1
Cu 262.126 166.89 87.1694 1
Cu 262.907 167.458 87.1694 1
Cu 263.648 168.07 87.1694 1
Cu 264.347 168.724 87.1694 1
Cu 265.001 169.419 87.1694 1
Cu 265.607 170.15 87.1694 1
Cu 266.162 170.916 87.1694 1
Cu 266.666 171.713 87.1694 1
Cu 267.114 172.537 87.1694 1
Cu 267.507 173.387 87.1694 1
Cu 267.842 174.258 87.1694 1
Cu 268.117 175.147 87.1694 1
Cu 268.333 176.05 87.1694 1
Cu 268.362 176.965 87.1694 1
Cu 268.362 177.886 87.1694 1
Cu 268.362 178.811 87.1694 1
Cu 268.36 178.811 90.837 1
Cu 268.36 179.737 90.837 1
Cu 268.36 180.658 90.837 1
Cu 268.331 181.572 90.837 1
Cu 268.116 182.476 90.837 1
Cu 267.84 183.364 90.837 1
Cu 267.505 184.235 90.837 1
Cu 267.113 185.085 90.837 1
Cu 266.664 185.909 90.837 1
Cu 266.161 186.706 90.837 1
Cu 265.605 187.472 90.837 1
Cu 265 188.203 90.837 1
Cu 264.346 188.897 90.837 1
Cu 263.647 189.552 90.837 1
Cu 262.906 190.164 90.837 1
Cu 262.125 190.731 90.837 1
Cu 261.307 191.251 90.837 1
Cu 260.457 191.723 90.837 1
Cu 259.576 192.143 90.837 1
Cu 258.669 192.51 90.837 1
Cu 257.739 192.824 90.837 1
Cu 256.79 193.082 90.837 1
Cu 255.825 193.284 90.837 1
Cu 254.849 193.429 90.837 1
Cu 253.865 193.516 90.837 1
Cu 252.878 193.545 90.837 1
Cu 251.89 193.516 90.837 1
Cu 250.906 193.429 90.837 1
Cu 249.93 193.284 90.837 1
Cu 248.965 193.082 90.837 1
Cu 248.016 192.824 90.837 1
Cu 247.086 192.51 90.837 1
Cu 246.179 192.143 90.837 1
Cu 245.298 191.723 90.837 1
Cu 244.448 191.251 90.837 1
Cu 243.63 190.731 90.837 1
Cu 242.849 190.164 90.837 1
Cu 242.108 189.552 90.837 1
Cu 241.409 188.897 90.837 1
Cu 240.755 188.203 90.837 1
Cu 240.15 187.472 90.837 1
Cu 239.594 186.706 90.837 1
Cu 239.091 185.909 90.837 1
Cu 238.642 185.085 90.837 1
Cu 238.25 184.235 90.837 1
Cu 237.915 183.364 90.837 1
Cu 237.639 182.476 90.837 1
Cu 237.424 181.572 90.837 1
Cu 237.395 180.658 90.837 1
Cu 237.395 179.737 90.837 1
Cu 237.395 178.811 90.837 1
Cu 237.395 177.886 90.837 1
Cu 237.395 176.965 90.837 1
Cu 237.424 176.051 90.837 1
Cu 237.639 175.147 90.837 1
Cu 237.915 174.258 90.837 1
Cu 238.25 173.388 90.837 1
Cu 238.642 172.538 90.837 1
Cu 239.091 171.713 90.837 1
Cu 239.594 170.917 90.837 1
Cu 240.15 170.151 90.837 1
Cu 240.755 169.42 90.837 1
Cu 241.409 168.726 90.837 1
Cu 242.108 168.071 90.837 1
Cu 242.849 167.459 90.837 1
Cu 243.63 166.892 90.837 1
Cu 244.448 166.371 90.837 1
Cu 245.298 165.9 90.837 1
Cu 246.179 165.48 90.837 1
Cu 247.086 165.112 90.837 1
Cu 248.016 164.799 90.837 1
Cu 248.965 164.541 90.837 1
Cu 249.93 164.339 90.837 1
Cu 250.906 164.194 90.837 1
Cu 251.89 164.107 90.837 1
Cu 252.878 164.078 90.837 1
Cu 253.865 164.107 90.837 1
Cu 254.849 164.194 90.837 1
Cu 255.825 164.339 90.837 1
Cu 256.79 164.541 90.837 1
Cu 257.739 164.799 90.837 1
Cu 258.669 165.112 90.837 1
Cu 259.576 165.48 90.837 1
Cu 260.457 165.9 90.837 1
Cu 261.307 166.371 90.837 1
Cu 262.125 166.892 90.837 1
Cu 262.906 167.459 90.837 1
Cu 263.647 168.071 90.837 1
Cu 264.346 168.726 90.837 1
Cu 265 169.42 90.837 1
Cu 265.605 170.151 90.837 1
Cu 266.161 170.917 90.837 1
Cu 266.664 171.713 90.837 1
Cu 267.113 172.538 90.837 1
Cu 267.505 173.388 90.837 1
Cu 267.84 174.258 90.837 1
Cu 268.116 175.147 90.837 1
Cu 268.331 176.051 90.837 1
Cu 268.36 176.965 90.837 1
Cu 268.36 177.886 90.837 1
Cu 268.36 178.811 90.837 1
Cu 268.358 178.811 94.5367 1
Cu 268.358 179.736 94.5367 1
Cu 268.358 180.658 94.5367 1
Cu 268.33 181.572 94.5367 1
Cu 268.114 182.475 94.5367 1
Cu 267.838 183.364 94.5367 1
Cu 267.504 184.235 94.5367 1
Cu 267.111 185.084 94.5367 1
Cu 266.662 185.909 94.5367 1
Cu 266.159 186.705 94.5367 1
Cu 265.604 187.471 94.5367 1
Cu 264.998 188.202 94.5367 1
Cu 264.345 188.896 94.5367 1
Cu 263.646 189.55 94.5367 1
Cu 262.905 190.163 94.5367 1
Cu 262.124 190.73 94.5367 1
Cu 261.306 191.25 94.5367 1
Cu 260.456 191.721 94.5367 1
Cu 259.575 192.141 94.5367 1
Cu 258.668 192.509 94.5367 1
Cu 257.739 192.822 94.5367 1
Cu 256.79 193.08 94.5367 1
Cu 255.825 193.282 94.5367 1
Cu 254.849 193.427 94.5367 1
Cu 253.865 193.514 94.5367 1
Cu 252.878 193.543 94.5367 1
Cu 251.89 193.514 94.5367 1
Cu 250.906 193.427 94.5367 1
Cu 249.93 193.282 94.5367 1
Cu 248.965 193.08 94.5367 1
Cu 248.016 192.822 94.5367 1
Cu 247.087 192.509 94.5367 1
Cu 246.18 192.141 94.5367 1
Cu 245.299 191.721 94.5367 1
Cu 244.449 191.25 94.5367 1
Cu 243.631 190.73 94.5367 1
Cu 242.85 190.163 94.5367 1
Cu 242.109 189.55 94.5367 1
Cu 241.41 188.896 94.5367 1
Cu 240.757 188.202 94.5367 1
Cu 240.151 187.471 94.5367 1
Cu 239.596 186.705 94.5367 1
Cu 239.093 185.909 94.5367 1
Cu 238.644 185.084 94.5367 1
Cu 238.252 184.235 94.5367 1
Cu 237.917 183.364 94.5367 1
Cu 237.641 182.475 94.5367 1
Cu 237.425 181.572 94.5367 1
Cu 237.397 180.658 94.5367 1
Cu 237.397 179.736 94.5367 1
Cu 237.397 178.811 94.5367 1
Cu 237.397 177.886 94.5367 1
Cu 237.397 176.965 94.5367 1
Cu 237.425 176.051 94.5367 1
Cu 237.641 175.148 94.5367 1
Cu 237.917 174.259 94.5367 1
Cu 238.252 173.388 94.5367 1
Cu 238.644 172.539 94.5367 1
Cu 239.093 171.714 94.5367 1
Cu 239.596 170.918 94.5367 1
Cu 240.151 170.152 94.5367 1
Cu 240.757 169.421 94.5367 1
Cu 241.41 168.727 94.5367 1
Cu 242.109 168.072 94.5367 1
Cu 242.85 167.46 94.5367 1
Cu 243.631 166.893 94.5367 1
Cu 244.449 166.373 94.5367 1
Cu 245.299 165.902 94.5367 1
Cu 246.18 165.482 94.5367 1
Cu 247.087 165.114 94.5367 1
Cu 248.016 164.801 94.5367 1
Cu 248.965 164.542 94.5367 1
Cu 249.93 164.34 94.5367 1
Cu 250.906 164.196 94.5367 1
Cu 251.89 164.109 94.5367 1
Cu 252.878 164.08 94.5367 1
Cu 253.865 164.109 94.5367 1
Cu 254.849 164.196 94.5367 1
Cu 255.825 164.34 94.5367 1
Cu 256.79 164.542 94.5367 1
Cu 257.739 164.801 94.5367 1
Cu 258.668 165.114 94.5367 1
Cu 259.575 165.482 94.5367 1
Cu 260.456 165.902 94.5367 1
Cu 261.306 166.373 94.5367 1
Cu 262.124 166.893 94.5367 1
Cu 262.905 167.46 94.5367 1
Cu 263.646 168.072 94.5367 1
Cu 264.345 168.727 94.5367 1
Cu 264.998 169.421 94.5367 1
Cu 265.604 170.152 94.5367 1
Cu 266.159 170.918 94.5367 1
Cu 266.662 171.714 94.5367 1
Cu 267.111 172.539 94.5367 1
Cu 267.504 173.388 94.5367 1
Cu 267.838 174.259 94.5367 1
Cu 268.114 175.148 94.5367 1
Cu 268.33 176.051 94.5367 1
Cu 268.358 176.965 94.5367 1
Cu 268.358 177.886 94.5367 1
Cu 268.358 178.811 94.5367 1
Cu 268.357 178.811 98.2673 1
Cu 268.357 179.736 98.2673 1
Cu 268.357 180.658 98.2673 1
Cu 268.328 181.572 98.2673 1
Cu 268.112 182.475 98.2673 1
Cu 267.836 183.363 98.2673 1
Cu 267.502 184.234 98.2673 1
Cu 267.109 185.083 98.2673 1
Cu 266.661 185.908 98.2673 1
Cu 266.158 186.704 98.2673 1
Cu 265.602 187.469 98.2673 1
Cu 264.997 188.201 98.2673 1
Cu 264.343 188.895 98.2673 1
Cu 263.645 189.549 98.2673 1
Cu 262.903 190.161 98.2673 1
Cu 262.123 190.728 98.2673 1
Cu 261.305 191.248 98.2673 1
Cu 260.455 191.719 98.2673 1
Cu 259.574 192.14 98.2673 1
Cu 258.668 192.507 98.2673 1
Cu 257.738 192.82 98.2673 1
Cu 256.789 193.079 98.2673 1
Cu 255.825 193.281 98.2673 1
Cu 254.849 193.425 98.2673 1
Cu 253.865 193.512 98.2673 1
Cu 252.878 193.541 98.2673 1
Cu 251.89 193.512 98.2673 1
Cu 250.906 193.425 98.2673 1
Cu 249.93 193.281 98.2673 1
Cu 248.966 193.079 98.2673 1
Cu 248.017 192.82 98.2673 1
Cu 247.087 192.507 98.2673 1
Cu 246.181 192.14 98.2673 1
Cu 245.3 191.719 98.2673 1
Cu 244.45 191.248 98.2673 1
Cu 243.632 190.728 98.2673 1
Cu 242.852 190.161 98.2673 1
Cu 242.11 189.549 98.2673 1
Cu 241.412 188.895 98.2673 1
Cu 240.758 188.201 98.2673 1
Cu 240.153 187.469 98.2673 1
Cu 239.597 186.704 98.2673 1
Cu 239.094 185.908 98.2673 1
Cu 238.646 185.083 98.2673 1
Cu 238.253 184.234 98.2673 1
Cu 237.919 183.363 98.2673 1
Cu 237.643 182.475 98.2673 1
Cu 237.427 181.572 98.2673 1
Cu 237.398 180.658 98.2673 1
Cu 237.398 179.736 98.2673 1
Cu 237.398 178.811 98.2673 1
Cu 237.398 177.886 98.2673 1
Cu 237.398 176.965 98.2673 1
Cu 237.427 176.051 98.2673 1
Cu 237.643 175.148 98.2673 1
Cu 237.919 174.26 98.2673 1
Cu 238.253 173.389 98.2673 1
Cu 238.646 172.54 98.2673 1
Cu 239.094 171.715 98.2673 1
Cu 239.597 170.919 98.2673 1
Cu 240.153 170.153 98.2673 1
Cu 240.758 169.422 98.2673 1
Cu 241.412 168.728 98.2673 1
Cu 242.11 168.074 98.2673 1
Cu 242.852 167.462 98.2673 1
Cu 243.632 166.895 98.2673 1
Cu 244.45 166.374 98.2673 1
Cu 245.3 165.903 98.2673 1
Cu 246.181 165.483 98.2673 1
Cu 247.087 165.116 98.2673 1
Cu 248.017 164.802 98.2673 1
Cu 248.966 164.544 98.2673 1
Cu 249.93 164.342 98.2673 1
Cu 250.906 164.198 98.2673 1
Cu 251.89 164.11 98.2673 1
Cu 252.878 164.081 98.2673 1
Cu 253.865 164.11 98.2673 1
Cu 254.849 164.198 98.2673 1
Cu 255.825 164.342 98.2673 1
Cu 256.789 164.544 98.2673 1
Cu 257.738 164.802 98.2673 1
Cu 258.668 165.116 98.2673 1
Cu 259.574 165.483 98.2673 1
Cu 260.455 165.903 98.2673 1
Cu 261.305 166.374 98.2673 1
Cu 262.123 166.895 98.2673 1
Cu 262.903 167.462 98.2673 1
Cu 263.645 168.074 98.2673 1
Cu 264.343 168.728 98.2673 1
Cu 264.997 169.422 98.2673 1
Cu 265.602 170.153 98.2673 1
Cu 266.158 170.919 98.2673 1
Cu 266.661 171.715 98.2673 1
Cu 267.109 172.54 98.2673 1
Cu 267.502 173.389 98.2673 1
Cu 267.836 174.26 98.2673 1
Cu 268.112 175.148 98.2673 1
Cu 268.328 176.051 98.2673 1
Cu 268.357 176.965 98.2673 1
Cu 268.357 177.886 98.2673 1
Cu 268.357 178.811 98.2673 1
Cu 268.354 178.811 102.028 1
Cu 268.354 179.736 102.028 1
Cu 268.354 180.657 102.028 1
Cu 268.326 181.571 102.028 1
Cu 268.11 182.474 102.028 1
Cu 267.834 183.363 102.028 1
Cu 267.5 184.233 102.028 1
Cu 267.107 185.082 102.028 1
Cu 266.659 185.907 102.028 1
Cu 266.156 186.703 102.028 1
Cu 265.601 187.468 102.028 1
Cu 264.995 188.199 102.028 1
Cu 264.342 188.893 102.028 1
Cu 263.643 189.548 102.028 1
Cu 262.902 190.16 102.028 1
Cu 262.121 190.727 102.028 1
Cu 261.304 191.247 102.028 1
Cu 260.454 191.718 102.028 1
Cu 259.574 192.138 102.028 1
Cu 258.667 192.505 102.028 1
Cu 257.737 192.819 102.028 1
Cu 256.789 193.077 102.028 1
Cu 255.824 193.279 102.028 1
Cu 254.849 193.423 102.028 1
Cu 253.865 193.51 102.028 1
Cu 252.878 193.539 102.028 1
Cu 251.89 193.51 102.028 1
Cu 250.906 193.423 102.028 1
Cu 249.931 193.279 102.028 1
Cu 248.966 193.077 102.028 1
Cu 248.018 192.819 102.028 1
Cu 247.088 192.505 102.028 1
Cu 246.181 192.138 102.028 1
Cu 245.301 191.718 102.028 1
Cu 244.451 191.247 102.028 1
Cu 243.634 190.727 102.028 1
Cu 242.853 190.16 102.028 1
Cu 242.112 189.548 102.028 1
Cu 241.413 188.893 102.028 1
Cu 240.76 188.199 102.028 1
Cu 240.154 187.468 102.028 1
Cu 239.599 186.703 102.028 1
Cu 239.096 185.907 102.028 1
Cu 238.648 185.082 102.028 1
Cu 238.255 184.233 102.028 1
Cu 237.921 183.363 102.028 1
Cu 237.645 182.474 102.028 1
Cu 237.43 181.571 102.028 1
Cu 237.401 180.657 102.028 1
Cu 237.401 179.736 102.028 1
Cu 237.401 178.811 102.028 1
Cu 237.401 177.887 102.028 1
Cu 237.401 176.965 102.028 1
Cu 237.43 176.052 102.028 1
Cu 237.645 175.149 102.028 1
Cu 237.921 174.26 102.028 1
Cu 238.255 173.39 102.028 1
Cu 238.648 172.541 102.028 1
Cu 239.096 171.716 102.028 1
Cu 239.599 170.92 102.028 1
Cu 240.154 170.154 102.028 1
Cu 240.76 169.423 102.028 1
Cu 241.413 168.729 102.028 1
Cu 242.112 168.075 102.028 1
Cu 242.853 167.463 102.028 1
Cu 243.634 166.896 102.028 1
Cu 244.451 166.376 102.028 1
Cu 245.301 165.905 102.028 1
Cu 246.181 165.485 102.028 1
Cu 247.088 165.118 102.028 1
Cu 248.018 164.804 102.028 1
Cu 248.966 164.546 102.028 1
Cu 249.931 164.344 102.028 1
Cu 250.906 164.199 102.028 1
Cu 251.89 164.112 102.028 1
Cu 252.878 164.083 102.028 1
Cu 253.865 164.112 102.028 1
Cu 254.849 164.199 102.028 1
Cu 255.824 164.344 102.028 1
Cu 256.789 164.546 102.028 1
Cu 257.737 164.804 102.028 1
Cu 258.667 165.118 102.028 1
Cu 259.574 165.485 102.028 1
Cu 260.454 165.905 102.028 1
Cu 261.304 166.376 102.028 1
Cu 262.121 166.896 102.028 1
Cu 262.902 167.463 102.028 1
Cu 263.643 168.075 102.028 1
Cu 264.342 168.729 102.028 1
Cu 264.995 169.423 102.028 1
Cu 265.601 170.154 102.028 1
Cu 266.156 170.92 102.028 1
Cu 266.659 171.716 102.028 1
Cu 267.107 172.541 102.028 1
Cu 267.5 173.39 102.028 1
Cu 267.834 174.26 102.028 1
Cu 268.11 175.149 102.028 1
Cu 268.326 176.052 102.028 1
Cu 268.354 176.965 102.028 1
Cu 268.354 177.887 102.028 1
Cu 268.354 178.811 102.028 1
Cu 268.352 178.811 105.818 1
Cu 268.352 179.736 105.818 1
Cu 268.352 180.657 105.818 1
Cu 268.323 181.571 105.818 1
Cu 268.108 182.474 105.818 1
Cu 267.832 183.362 105.818 1
Cu 267.498 184.232 105.818 1
Cu 267.105 185.081 105.818 1
Cu 266.657 185.906 105.818 1
Cu 266.154 186.702 105.818 1
Cu 265.599 187.467 105.818 1
Cu 264.993 188.198 105.818 1
Cu 264.34 188.892 105.818 1
Cu 263.642 189.546 105.818 1
Cu 262.901 190.158 105.818 1
Cu 262.12 190.725 105.818 1
Cu 261.303 191.245 105.818 1
Cu 260.453 191.716 105.818 1
Cu 259.573 192.136 105.818 1
Cu 258.666 192.503 105.818 1
Cu 257.737 192.817 105.818 1
Cu 256.788 193.075 105.818 1
Cu 255.824 193.277 105.818 1
Cu 254.848 193.421 105.818 1
Cu 253.865 193.508 105.818 1
Cu 252.878 193.537 105.818 1
Cu 251.89 193.508 105.818 1
Cu 250.907 193.421 105.818 1
Cu 249.931 193.277 105.818 1
Cu 248.967 193.075 105.818 1
Cu 248.018 192.817 105.818 1
Cu 247.089 192.503 105.818 1
Cu 246.182 192.136 105.818 1
Cu 245.302 191.716 105.818 1
Cu 244.452 191.245 105.818 1
Cu 243.635 190.725 105.818 1
Cu 242.854 190.158 105.818 1
Cu 242.113 189.546 105.818 1
Cu 241.415 188.892 105.818 1
Cu 240.762 188.198 105.818 1
Cu 240.156 187.467 105.818 1
Cu 239.601 186.702 105.818 1
Cu 239.098 185.906 105.818 1
Cu 238.65 185.081 105.818 1
Cu 238.257 184.232 105.818 1
Cu 237.923 183.362 105.818 1
Cu 237.647 182.474 105.818 1
Cu 237.432 181.571 105.818 1
Cu 237.403 180.657 105.818 1
Cu 237.403 179.736 105.818 1
Cu 237.403 178.811 105.818 1
Cu 237.403 177.887 105.818 1
Cu 237.403 176.966 105.818 1
Cu 237.432 176.052 105.818 1
Cu 237.647 175.149 105.818 1
Cu 237.923 174.261 105.818 1
Cu 238.257 173.39 105.818 1
Cu 238.65 172.541 105.818 1
Cu 239.098 171.717 105.818 1
Cu 239.601 170.921 105.818 1
Cu 240.156 170.156 105.818 1
Cu 240.762 169.425 105.818 1
Cu 241.415 168.731 105.818 1
Cu 242.113 168.077 105.818 1
Cu 242.854 167.465 105.818 1
Cu 243.635 166.898 105.818 1
Cu 244.452 166.378 105.818 1
Cu 245.302 165.907 105.818 1
Cu 246.182 165.487 105.818 1
Cu 247.089 165.12 105.818 1
Cu 248.018 164.806 105.818 1
Cu 248.967 164.548 105.818 1
Cu 249.931 164.346 105.818 1
Cu 250.907 164.202 105.818 1
Cu 251.89 164.114 105.818 1
Cu 252.878 164.085 105.818 1
Cu 253.865 164.114 105.818 1
Cu 254.848 164.202 105.818 1
Cu 255.824 164.346 105.818 1
Cu 256.788 164.548 105.818 1
Cu 257.737 164.806 105.818 1
Cu 258.666 165.12 105.818 1
Cu 259.573 165.487 105.818 1
Cu 260.453 165.907 105.818 1
Cu 261.303 166.378 105.818 1
Cu 262.12 166.898 105.818 1
Cu 262.901 167.465 105.818 1
Cu 263.642 168.077 105.818 1
Cu 264.34 168.731 105.818 1
Cu 264.993 169.425 105.818 1
Cu 265.599 170.156 105.818 1
Cu 266.154 170.921 105.818 1
Cu 266.657 171.717 105.818 1
Cu 267.105 172.541 105.818 1
Cu 267.498 173.39 105.818 1
Cu 267.832 174.261 105.818 1
Cu 268.108 175.149 105.818 1
Cu 268.323 176.052 105.818 1
Cu 268.352 176.966 105.818 1
Cu 268.352 177.887 105.818 1
Cu 268.352 178.811 105.818 1
Cu 268.35 178.811 109.635 1
Cu 268.35 179.736 109.635 1
Cu 268.35 180.657 109.635 1
Cu 268.321 181.57 109.635 1
Cu 268.106 182.473 109.635 1
Cu 267.83 183.361 109.635 1
Cu 267.495 184.232 109.635 1
Cu 267.103 185.08 109.635 1
Cu 266.655 185.905 109.635 1
Cu 266.152 186.701 109.635 1
Cu 265.597 187.466 109.635 1
Cu 264.992 188.197 109.635 1
Cu 264.338 188.891 109.635 1
Cu 263.64 189.545 109.635 1
Cu 262.899 190.156 109.635 1
Cu 262.119 190.723 109.635 1
Cu 261.302 191.243 109.635 1
Cu 260.452 191.714 109.635 1
Cu 259.572 192.134 109.635 1
Cu 258.665 192.501 109.635 1
Cu 257.736 192.815 109.635 1
Cu 256.787 193.073 109.635 1
Cu 255.824 193.274 109.635 1
Cu 254.848 193.419 109.635 1
Cu 253.865 193.506 109.635 1
Cu 252.878 193.535 109.635 1
Cu 251.89 193.506 109.635 1
Cu 250.907 193.419 109.635 1
Cu 249.931 193.274 109.635 1
Cu 248.968 193.073 109.635 1
Cu 248.019 192.815 109.635 1
Cu 247.09 192.501 109.635 1
Cu 246.183 192.134 109.635 1
Cu 245.303 191.714 109.635 1
Cu 244.453 191.243 109.635 1
Cu 243.636 190.723 109.635 1
Cu 242.856 190.156 109.635 1
Cu 242.115 189.545 109.635 1
Cu 241.417 188.891 109.635 1
Cu 240.763 188.197 109.635 1
Cu 240.158 187.466 109.635 1
Cu 239.603 186.701 109.635 1
Cu 239.1 185.905 109.635 1
Cu 238.652 185.08 109.635 1
Cu 238.26 184.232 109.635 1
Cu 237.925 183.361 109.635 1
Cu 237.649 182.473 109.635 1
Cu 237.434 181.57 109.635 1
Cu 237.405 180.657 109.635 1
Cu 237.405 179.736 109.635 1
Cu 237.405 178.811 109.635 1
Cu 237.405 177.887 109.635 1
Cu 237.405 176.966 109.635 1
Cu 237.434 176.052 109.635 1
Cu 237.649 175.15 109.635 1
Cu 237.925 174.262 109.635 1
Cu 238.26 173.391 109.635 1
Cu 238.652 172.542 109.635 1
Cu 239.1 171.718 109.635 1
Cu 239.603 170.922 109.635 1
Cu 240.158 170.157 109.635 1
Cu 240.763 169.426 109.635 1
Cu 241.417 168.732 109.635 1
Cu 242.115 168.078 109.635 1
Cu 242.856 167.467 109.635 1
Cu 243.636 166.9 109.635 1
Cu 244.453 166.38 109.635 1
Cu 245.303 165.909 109.635 1
Cu 246.183 165.489 109.635 1
Cu 247.09 165.122 109.635 1
Cu 248.019 164.808 109.635 1
Cu 248.968 164.55 109.635 1
Cu 249.931 164.348 109.635 1
Cu 250.907 164.204 109.635 1
Cu 251.89 164.117 109.635 1
Cu 252.878 164.088 109.635 1
Cu 253.865 164.117 109.635 1
Cu 254.848 164.204 109.635 1
Cu 255.824 164.348 109.635 1
Cu 256.787 164.55 109.635 1
Cu 257.736 164.808 109.635 1
Cu 258.665 165.122 109.635 1
Cu 259.572 165.489 109.635 1
Cu 260.452 165.909 109.635 1
Cu 261.302 166.38 109.635 1
Cu 262.119 166.9 109.635 1
Cu 262.899 167.467 109.635 1
Cu 263.64 168.078 109.635 1
Cu 264.338 168.732 109.635 1
Cu 264.992 169.426 109.635 1
Cu 265.597 170.157 109.635 1
Cu 266.152 170.922 109.635 1
Cu 266.655 171.718 109.635 1
Cu 267.103 172.542 109.635 1
Cu 267.495 173.391 109.635 1
Cu 267.83 174.262 109.635 1
Cu 268.106 175.15 109.635 1
Cu 268.321 176.052 109.635 1
Cu 268.35 176.966 109.635 1
Cu 268.35 177.887 109.635 1
Cu 268.35 178.811 109.635 1
Cu 268.348 178.811 113.481 1
Cu 268.348 179.736 113.481 1
Cu 268.348 180.656 113.481 1
Cu 268.319 181.57 113.481 1
Cu 268.103 182.472 113.481 1
Cu 267.828 183.361 113.481 1
Cu 267.493 184.231 113.481 1
Cu 267.101 185.079 113.481 1
Cu 266.653 185.904 113.481 1
Cu 266.15 186.7 113.481 1
Cu 265.595 187.464 113.481 1
Cu 264.99 188.195 113.481 1
Cu 264.337 188.889 113.481 1
Cu 263.638 189.543 113.481 1
Cu 262.898 190.154 113.481 1
Cu 262.117 190.721 113.481 1
Cu 261.3 191.241 113.481 1
Cu 260.45 191.712 113.481 1
Cu 259.571 192.132 113.481 1
Cu 258.664 192.499 113.481 1
Cu 257.735 192.812 113.481 1
Cu 256.787 193.07 113.481 1
Cu 255.823 193.272 113.481 1
Cu 254.848 193.417 113.481 1
Cu 253.865 193.504 113.481 1
Cu 252.878 193.533 113.481 1
Cu 251.89 193.504 113.481 1
Cu 250.907 193.417 113.481 1
Cu 249.932 193.272 113.481 1
Cu 248.968 193.07 113.481 1
Cu 248.02 192.812 113.481 1
Cu 247.091 192.499 113.481 1
Cu 246.184 192.132 113.481 1
Cu 245.305 191.712 113.481 1
Cu 244.455 191.241 113.481 1
Cu 243.638 190.721 113.481 1
Cu 242.857 190.154 113.481 1
Cu 242.117 189.543 113.481 1
Cu 241.418 188.889 113.481 1
Cu 240.765 188.195 113.481 1
Cu 240.16 187.464 113.481 1
Cu 239.605 186.7 113.481 1
Cu 239.102 185.904 113.481 1
Cu 238.654 185.079 113.481 1
Cu 238.262 184.231 113.481 1
Cu 237.927 183.361 113.481 1
Cu 237.652 182.472 113.481 1
Cu 237.436 181.57 113.481 1
Cu 237.407 180.656 113.481 1
Cu 237.407 179.736 113.481 1
Cu 237.407 178.811 113.481 1
Cu 237.407 177.887 113.481 1
Cu 237.407 176.966 113.481 1
Cu 237.436 176.053 113.481 1
Cu 237.652 175.15 113.481 1
Cu 237.927 174.262 113.481 1
Cu 238.262 173.392 113.481 1
Cu 238.654 172.543 113.481 1
Cu 239.102 171.719 113.481 1
Cu 239.605 170.923 113.481 1
Cu 240.16 170.158 113.481 1
Cu 240.765 169.428 113.481 1
Cu 241.418 168.734 113.481 1
Cu 242.117 168.08 113.481 1
Cu 242.857 167.468 113.481 1
Cu 243.638 166.901 113.481 1
Cu 244.455 166.382 113.481 1
Cu 245.305 165.911 113.481 1
Cu 246.184 165.491 113.481 1
Cu 247.091 165.124 113.481 1
Cu 248.02 164.81 113.481 1
Cu 248.968 164.552 113.481 1
Cu 249.932 164.351 113.481 1
Cu 250.907 164.206 113.481 1
Cu 251.89 164.119 113.481 1
Cu 252.878 164.09 113.481 1
Cu 253.865 164.119 113.481 1
Cu 254.848 164.206 113.481 1
Cu 255.823 164.351 113.481 1
Cu 256.787 164.552 113.481 1
Cu 257.735 164.81 113.481 1
Cu 258.664 165.124 113.481 1
Cu 259.571 165.491 113.481 1
Cu 260.45 165.911 113.481 1
Cu 261.3 166.382 113.481 1
Cu 262.117 166.901 113.481 1
Cu 262.898 167.468 113.481 1
Cu 263.638 168.08 113.481 1
Cu 264.337 168.734 113.481 1
Cu 264.99 169.428 113.481 1
Cu 265.595 170.158 113.481 1
Cu 266.15 170.923 113.481 1
Cu 266.653 171.719 113.481 1
Cu 267.101 172.543 113.481 1
Cu 267.493 173.392 113.481 1
Cu 267.828 174.262 113.481 1
Cu 268.103 175.15 113.481 1
Cu 268.319 176.053 113.481 1
Cu 268.348 176.966 113.481 1
Cu 268.348 177.887 113.481 1
Cu 268.348 178.811 113.481 1
Cu 268.345 178.811 117.352 1
Cu 268.345 179.736 117.352 1
Cu 268.345 180.656 117.352 1
Cu 268.316 181.569 117.352 1
Cu 268.101 182.472 117.352 1
Cu 267.825 183.36 117.352 1
Cu 267.491 184.23 117.352 1
Cu 267.099 185.078 117.352 1
Cu 266.65 185.902 117.352 1
Cu 266.148 186.698 117.352 1
Cu 265.593 187.463 117.352 1
Cu 264.988 188.194 117.352 1
Cu 264.335 188.887 117.352 1
Cu 263.637 189.541 117.352 1
Cu 262.896 190.153 117.352 1
Cu 262.116 190.719 117.352 1
Cu 261.299 191.239 117.352 1
Cu 260.449 191.71 117.352 1
Cu 259.569 192.13 117.352 1
Cu 258.663 192.497 117.352 1
Cu 257.734 192.81 117.352 1
Cu 256.786 193.068 117.352 1
Cu 255.823 193.27 117.352 1
Cu 254.847 193.414 117.352 1
Cu 253.864 193.501 117.352 1
Cu 252.878 193.53 117.352 1
Cu 251.891 193.501 117.352 1
Cu 250.908 193.414 117.352 1
Cu 249.932 193.27 117.352 1
Cu 248.969 193.068 117.352 1
Cu 248.021 192.81 117.352 1
Cu 247.092 192.497 117.352 1
Cu 246.186 192.13 117.352 1
Cu 245.306 191.71 117.352 1
Cu 244.456 191.239 117.352 1
Cu 243.639 190.719 117.352 1
Cu 242.859 190.153 117.352 1
Cu 242.119 189.541 117.352 1
Cu 241.42 188.887 117.352 1
Cu 240.767 188.194 117.352 1
Cu 240.162 187.463 117.352 1
Cu 239.607 186.698 117.352 1
Cu 239.105 185.902 117.352 1
Cu 238.656 185.078 117.352 1
Cu 238.264 184.23 117.352 1
Cu 237.93 183.36 117.352 1
Cu 237.654 182.472 117.352 1
Cu 237.439 181.569 117.352 1
Cu 237.41 180.656 117.352 1
Cu 237.41 179.736 117.352 1
Cu 237.41 178.811 117.352 1
Cu 237.41 177.887 117.352 1
Cu 237.41 176.967 117.352 1
Cu 237.439 176.053 117.352 1
Cu 237.654 175.151 117.352 1
Cu 237.93 174.263 117.352 1
Cu 238.264 173.393 117.352 1
Cu 238.656 172.544 117.352 1
Cu 239.105 171.72 117.352 1
Cu 239.607 170.925 117.352 1
Cu 240.162 170.16 117.352 1
Cu 240.767 169.429 117.352 1
Cu 241.42 168.736 117.352 1
Cu 242.119 168.082 117.352 1
Cu 242.859 167.47 117.352 1
Cu 243.639 166.903 117.352 1
Cu 244.456 166.384 117.352 1
Cu 245.306 165.913 117.352 1
Cu 246.186 165.493 117.352 1
Cu 247.092 165.126 117.352 1
Cu 248.021 164.813 117.352 1
Cu 248.969 164.555 117.352 1
Cu 249.932 164.353 117.352 1
Cu 250.908 164.208 117.352 1
Cu 251.891 164.121 117.352 1
Cu 252.878 164.092 117.352 1
Cu 253.864 164.121 117.352 1
Cu 254.847 164.208 117.352 1
Cu 255.823 164.353 117.352 1
Cu 256.786 164.555 117.352 1
Cu 257.734 164.813 117.352 1
Cu 258.663 165.126 117.352 1
Cu 259.569 165.493 117.352 1
Cu 260.449 165.913 117.352 1
Cu 261.299 166.384 117.352 1
Cu 262.116 166.903 117.352 1
Cu 262.896 167.47 117.352 1
Cu 263.637 168.082 117.352 1
Cu 264.335 168.736 117.352 1
Cu 264.988 169.429 117.352 1
Cu 265.593 170.16 117.352 1
Cu 266.148 170.925 117.352 1
Cu 266.65 171.72 117.352 1
Cu 267.099 172.544 117.352 1
Cu 267.491 173.393 117.352 1
Cu 267.825 174.263 117.352 1
Cu 268.101 175.151 117.352 1
Cu 268.316 176.053 117.352 1
Cu 268.345 176.967 117.352 1
Cu 268.345 177.887 117.352 1
Cu 268.345 178.811 117.352 1
Cu 268.342 178.811 121.25 1
Cu 268.342 179.735 121.25 1
Cu 268.342 180.656 121.25 1
Cu 268.313 181.569 121.25 1
Cu 268.098 182.471 121.25 1
Cu 267.823 183.359 121.25 1
Cu 267.488 184.229 121.25 1
Cu 267.096 185.077 121.25 1
Cu 266.648 185.901 121.25 1
Cu 266.145 186.697 121.25 1
Cu 265.591 187.462 121.25 1
Cu 264.986 188.192 121.25 1
Cu 264.333 188.886 121.25 1
Cu 263.635 189.539 121.25 1
Cu 262.894 190.151 121.25 1
Cu 262.114 190.717 121.25 1
Cu 261.298 191.237 121.25 1
Cu 260.448 191.708 121.25 1
Cu 259.568 192.127 121.25 1
Cu 258.662 192.494 121.25 1
Cu 257.733 192.808 121.25 1
Cu 256.785 193.066 121.25 1
Cu 255.822 193.267 121.25 1
Cu 254.847 193.412 121.25 1
Cu 253.864 193.499 121.25 1
Cu 252.878 193.528 121.25 1
Cu 251.891 193.499 121.25 1
Cu 250.908 193.412 121.25 1
Cu 249.933 193.267 121.25 1
Cu 248.97 193.066 121.25 1
Cu 248.022 192.808 121.25 1
Cu 247.093 192.494 121.25 1
Cu 246.187 192.127 121.25 1
Cu 245.307 191.708 121.25 1
Cu 244.457 191.237 121.25 1
Cu 243.641 190.717 121.25 1
Cu 242.861 190.151 121.25 1
Cu 242.12 189.539 121.25 1
Cu 241.422 188.886 121.25 1
Cu 240.769 188.192 121.25 1
Cu 240.164 187.462 121.25 1
Cu 239.61 186.697 121.25 1
Cu 239.107 185.901 121.25 1
Cu 238.659 185.077 121.25 1
Cu 238.267 184.229 121.25 1
Cu 237.932 183.359 121.25 1
Cu 237.657 182.471 121.25 1
Cu 237.442 181.569 121.25 1
Cu 237.413 180.656 121.25 1
Cu 237.413 179.735 121.25 1
Cu 237.413 178.811 121.25 1
Cu 237.413 177.887 121.25 1
Cu 237.413 176.967 121.25 1
Cu 237.442 176.054 121.25 1
Cu 237.657 175.152 121.25 1
Cu 237.932 174.264 121.25 1
Cu 238.267 173.394 121.25 1
Cu 238.659 172.545 121.25 1
Cu 239.107 171.722 121.25 1
Cu 239.61 170.926 121.25 1
Cu 240.164 170.161 121.25 1
Cu 240.769 169.431 121.25 1
Cu 241.422 168.737 121.25 1
Cu 242.12 168.084 121.25 1
Cu 242.861 167.472 121.25 1
Cu 243.641 166.905 121.25 1
Cu 244.457 166.386 121.25 1
Cu 245.307 165.915 121.25 1
Cu 246.187 165.496 121.25 1
Cu 247.093 165.128 121.25 1
Cu 248.022 164.815 121.25 1
Cu 248.97 164.557 121.25 1
Cu 249.933 164.356 121.25 1
Cu 250.908 164.211 121.25 1
Cu 251.891 164.124 121.25 1
Cu 252.878 164.095 121.25 1
Cu 253.864 164.124 121.25 1
Cu 254.847 164.211 121.25 1
Cu 255.822 164.356 121.25 1
Cu 256.785 164.557 121.25 1
Cu 257.733 164.815 121.25 1
Cu 258.662 165.128 121.25 1
Cu 259.568 165.496 121.25 1
Cu 260.448 165.915 121.25 1
Cu 261.298 166.386 121.25 1
Cu 262.114 166.905 121.25 1
Cu 262.894 167.472 121.25 1
Cu 263.635 168.084 121.25 1
Cu 264.333 168.737 121.25 1
Cu 264.986 169.431 121.25 1
Cu 265.591 170.161 121.25 1
Cu 266.145 170.926 121.25 1
Cu 266.648 171.722 121.25 1
Cu 267.096 172.545 121.25 1
Cu 267.488 173.394 121.25 1
Cu 267.823 174.264 121.25 1
Cu 268.098 175.152 121.25 1
Cu 268.313 176.054 121.25 1
Cu 268.342 176.967 121.25 1
Cu 268.342 177.887 121.25 1
Cu 268.342 178.811 121.25 1
Cu 268.34 178.811 125.173 1
Cu 268.34 179.735 125.173 1
Cu 268.34 180.656 125.173 1
Cu 268.311 181.569 125.173 1
Cu 268.095 182.471 125.173 1
Cu 267.82 183.358 125.173 1
Cu 267.486 184.228 125.173 1
Cu 267.094 185.076 125.173 1
Cu 266.646 185.9 125.173 1
Cu 266.143 186.695 125.173 1
Cu 265.588 187.46 125.173 1
Cu 264.983 188.19 125.173 1
Cu 264.331 188.884 125.173 1
Cu 263.633 189.537 125.173 1
Cu 262.892 190.149 125.173 1
Cu 262.112 190.715 125.173 1
Cu 261.296 191.235 125.173 1
Cu 260.447 191.705 125.173 1
Cu 259.567 192.125 125.173 1
Cu 258.661 192.492 125.173 1
Cu 257.733 192.805 125.173 1
Cu 256.785 193.063 125.173 1
Cu 255.822 193.265 125.173 1
Cu 254.847 193.409 125.173 1
Cu 253.864 193.496 125.173 1
Cu 252.878 193.525 125.173 1
Cu 251.891 193.496 125.173 1
Cu 250.908 193.409 125.173 1
Cu 249.933 193.265 125.173 1
Cu 248.97 193.063 125.173 1
Cu 248.022 192.805 125.173 1
Cu 247.094 192.492 125.173 1
Cu 246.188 192.125 125.173 1
Cu 245.308 191.705 125.173 1
Cu 244.459 191.235 125.173 1
Cu 243.643 190.715 125.173 1
Cu 242.863 190.149 125.173 1
Cu 242.122 189.537 125.173 1
Cu 241.424 188.884 125.173 1
Cu 240.772 188.19 125.173 1
Cu 240.167 187.46 125.173 1
Cu 239.612 186.695 125.173 1
Cu 239.109 185.9 125.173 1
Cu 238.661 185.076 125.173 1
Cu 238.269 184.228 125.173 1
Cu 237.935 183.358 125.173 1
Cu 237.66 182.471 125.173 1
Cu 237.444 181.569 125.173 1
Cu 237.415 180.656 125.173 1
Cu 237.415 179.735 125.173 1
Cu 237.415 178.811 125.173 1
Cu 237.415 177.888 125.173 1
Cu 237.415 176.967 125.173 1
Cu 237.444 176.054 125.173 1
Cu 237.66 175.152 125.173 1
Cu 237.935 174.265 125.173 1
Cu 238.269 173.395 125.173 1
Cu 238.661 172.547 125.173 1
Cu 239.109 171.723 125.173 1
Cu 239.612 170.927 125.173 1
Cu 240.167 170.163 125.173 1
Cu 240.772 169.432 125.173 1
Cu 241.424 168.739 125.173 1
Cu 242.122 168.085 125.173 1
Cu 242.863 167.474 125.173 1
Cu 243.643 166.908 125.173 1
Cu 244.459 166.388 125.173 1
Cu 245.308 165.918 125.173 1
Cu 246.188 165.498 125.173 1
Cu 247.094 165.131 125.173 1
Cu 248.022 164.818 125.173 1
Cu 248.97 164.56 125.173 1
Cu 249.933 164.358 125.173 1
Cu 250.908 164.214 125.173 1
Cu 251.891 164.127 125.173 1
Cu 252.878 164.098 125.173 1
Cu 253.864 164.127 125.173 1
Cu 254.847 164.214 125.173 1
Cu 255.822 164.358 125.173 1
Cu 256.785 164.56 125.173 1
Cu 257.733 164.818 125.173 1
Cu 258.661 165.131 125.173 1
Cu 259.567 165.498 125.173 1
Cu 260.447 165.918 125.173 1
Cu 261.296 166.388 125.173 1
Cu 262.112 166.908 125.173 1
Cu 262.892 167.474 125.173 1
Cu 263.633 168.085 125.173 1
Cu 264.331 168.739 125.173 1
Cu 264.983 169.432 125.173 1
Cu 265.588 170.163 125.173 1
Cu 266.143 170.927 125.173 1
Cu 266.646 171.723 125.173 1
Cu 267.094 172.547 125.173 1
Cu 267.486 173.395 125.173 1
Cu 267.82 174.265 125.173 1
Cu 268.095 175.152 125.173 1
Cu 268.311 176.054 125.173 1
Cu 268.34 176.967 125.173 1
Cu 268.34 177.888 125.173 1
Cu 268.34 178.811 125.173 1
Cu 268.337 178.811 129.121 1
Cu 268.337 179.735 129.121 1
Cu 268.337 180.655 129.121 1
Cu 268.308 181.568 129.121 1
Cu 268.092 182.47 129.121 1
Cu 267.817 183.357 129.121 1
Cu 267.483 184.227 129.121 1
Cu 267.091 185.075 129.121 1
Cu 266.643 185.899 129.121 1
Cu 266.141 186.694 129.121 1
Cu 265.586 187.458 129.121 1
Cu 264.981 188.189 129.121 1
Cu 264.328 188.882 129.121 1
Cu 263.631 189.535 129.121 1
Cu 262.89 190.146 129.121 1
Cu 262.111 190.713 129.121 1
Cu 261.295 191.232 129.121 1
Cu 260.445 191.703 129.121 1
Cu 259.566 192.122 129.121 1
Cu 258.66 192.489 129.121 1
Cu 257.732 192.802 129.121 1
Cu 256.784 193.06 129.121 1
Cu 255.821 193.262 129.121 1
Cu 254.846 193.406 129.121 1
Cu 253.864 193.493 129.121 1
Cu 252.878 193.522 129.121 1
Cu 251.891 193.493 129.121 1
Cu 250.909 193.406 129.121 1
Cu 249.934 193.262 129.121 1
Cu 248.971 193.06 129.121 1
Cu 248.023 192.802 129.121 1
Cu 247.095 192.489 129.121 1
Cu 246.189 192.122 129.121 1
Cu 245.31 191.703 129.121 1
Cu 244.461 191.232 129.121 1
Cu 243.644 190.713 129.121 1
Cu 242.865 190.146 129.121 1
Cu 242.124 189.535 129.121 1
Cu 241.427 188.882 129.121 1
Cu 240.774 188.189 129.121 1
Cu 240.169 187.458 129.121 1
Cu 239.614 186.694 129.121 1
Cu 239.112 185.899 129.121 1
Cu 238.664 185.075 129.121 1
Cu 238.272 184.227 129.121 1
Cu 237.938 183.357 129.121 1
Cu 237.663 182.47 129.121 1
Cu 237.447 181.568 129.121 1
Cu 237.418 180.655 129.121 1
Cu 237.418 179.735 129.121 1
Cu 237.418 178.811 129.121 1
Cu 237.418 177.888 129.121 1
Cu 237.418 176.968 129.121 1
Cu 237.447 176.055 129.121 1
Cu 237.663 175.153 129.121 1
Cu 237.938 174.265 129.121 1
Cu 238.272 173.396 129.121 1
Cu 238.664 172.548 129.121 1
Cu 239.112 171.724 129.121 1
Cu 239.614 170.929 129.121 1
Cu 240.169 170.164 129.121 1
Cu 240.774 169.434 129.121 1
Cu 241.427 168.741 129.121 1
Cu 242.124 168.087 129.121 1
Cu 242.865 167.476 129.121 1
Cu 243.644 166.91 129.121 1
Cu 244.461 166.39 129.121 1
Cu 245.31 165.92 129.121 1
Cu 246.189 165.5 129.121 1
Cu 247.095 165.133 129.121 1
Cu 248.023 164.82 129.121 1
Cu 248.971 164.562 129.121 1
Cu 249.934 164.361 129.121 1
Cu 250.909 164.216 129.121 1
Cu 251.891 164.129 129.121 1
Cu 252.878 164.1 129.121 1
Cu 253.864 164.129 129.121 1
Cu 254.846 164.216 129.121 1
Cu 255.821 164.361 129.121 1
Cu 256.784 164.562 129.121 1
Cu 257.732 164.82 129.121 1
Cu 258.66 165.133 129.121 1
Cu 259.566 165.5 129.121 1
Cu 260.445 165.92 129.121 1
Cu 261.295 166.39 129.121 1
Cu 262.111 166.91 129.121 1
Cu 262.89 167.476 129.121 1
Cu 263.631 168.087 129.121 1
Cu 264.328 168.741 129.121 1
Cu 264.981 169.434 129.121 1
Cu 265.586 170.164 129.121 1
Cu 266.141 170.929 129.121 1
Cu 266.643 171.724 129.121 1
Cu 267.091 172.548 129.121 1
Cu 267.483 173.396 129.121 1
Cu 267.817 174.265 129.121 1
Cu 268.092 175.153 129.121 1
Cu 268.308 176.055 129.121 1
Cu 268.337 176.968 129.121 1
Cu 268.337 177.888 129.121 1
Cu 268.337 178.811 129.121 1
Cu 268.334 178.811 133.092 1
Cu 268.334 179.735 133.092 1
Cu 268.334 180.655 133.092 1
Cu 268.305 181.567 133.092 1
Cu 268.089 182.469 133.092 1
Cu 267.814 183.356 133.092 1
Cu 267.48 184.226 133.092 1
Cu 267.088 185.074 133.092 1
Cu 266.64 185.897 133.092 1
Cu 266.138 186.692 133.092 1
Cu 265.583 187.457 133.092 1
Cu 264.979 188.187 133.092 1
Cu 264.326 188.88 133.092 1
Cu 263.629 189.533 133.092 1
Cu 262.888 190.144 133.092 1
Cu 262.109 190.711 133.092 1
Cu 261.293 191.23 133.092 1
Cu 260.444 191.7 133.092 1
Cu 259.565 192.12 133.092 1
Cu 258.659 192.487 133.092 1
Cu 257.731 192.8 133.092 1
Cu 256.783 193.058 133.092 1
Cu 255.82 193.259 133.092 1
Cu 254.846 193.404 133.092 1
Cu 253.864 193.491 133.092 1
Cu 252.878 193.52 133.092 1
Cu 251.891 193.491 133.092 1
Cu 250.909 193.404 133.092 1
Cu 249.935 193.259 133.092 1
Cu 248.972 193.058 133.092 1
Cu 248.024 192.8 133.092 1
Cu 247.096 192.487 133.092 1
Cu 246.19 192.12 133.092 1
Cu 245.311 191.7 133.092 1
Cu 244.462 191.23 133.092 1
Cu 243.646 190.711 133.092 1
Cu 242.867 190.144 133.092 1
Cu 242.126 189.533 133.092 1
Cu 241.429 188.88 133.092 1
Cu 240.776 188.187 133.092 1
Cu 240.172 187.457 133.092 1
Cu 239.617 186.692 133.092 1
Cu 239.115 185.897 133.092 1
Cu 238.667 185.074 133.092 1
Cu 238.275 184.226 133.092 1
Cu 237.941 183.356 133.092 1
Cu 237.666 182.469 133.092 1
Cu 237.45 181.567 133.092 1
Cu 237.421 180.655 133.092 1
Cu 237.421 179.735 133.092 1
Cu 237.421 178.811 133.092 1
Cu 237.421 177.888 133.092 1
Cu 237.421 176.968 133.092 1
Cu 237.45 176.055 133.092 1
Cu 237.666 175.154 133.092 1
Cu 237.941 174.266 133.092 1
Cu 238.275 173.397 133.092 1
Cu 238.667 172.549 133.092 1
Cu 239.115 171.726 133.092 1
Cu 239.617 170.93 133.092 1
Cu 240.172 170.166 133.092 1
Cu 240.776 169.436 133.092 1
Cu 241.429 168.743 133.092 1
Cu 242.126 168.09 133.092 1
Cu 242.867 167.479 133.092 1
Cu 243.646 166.912 133.092 1
Cu 244.462 166.393 133.092 1
Cu 245.311 165.923 133.092 1
Cu 246.19 165.503 133.092 1
Cu 247.096 165.136 133.092 1
Cu 248.024 164.823 133.092 1
Cu 248.972 164.565 133.092 1
Cu 249.935 164.364 133.092 1
Cu 250.909 164.219 133.092 1
Cu 251.891 164.132 133.092 1
Cu 252.878 164.103 133.092 1
Cu 253.864 164.132 133.092 1
Cu 254.846 164.219 133.092 1
Cu 255.82 164.364 133.092 1
Cu 256.783 164.565 133.092 1
Cu 257.731 164.823 133.092 1
Cu 258.659 165.136 133.092 1
Cu 259.565 165.503 133.092 1
Cu 260.444 165.923 133.092 1
Cu 261.293 166.393 133.092 1
Cu 262.109 166.912 133.092 1
Cu 262.888 167.479 133.092 1
Cu 263.629 168.09 133.092 1
Cu 264.326 168.743 133.092 1
Cu 264.979 169.436 133.092 1
Cu 265.583 170.166 133.092 1
Cu 266.138 170.93 133.092 1
Cu 266.64 171.726 133.092 1
Cu 267.088 172.549 133.092 1
Cu 267.48 173.397 133.092 1
Cu 267.814 174.266 133.092 1
Cu 268.089 175.154 133.092 1
Cu 268.305 176.055 133.092 1
Cu 268.334 176.968 133.092 1
Cu 268.334 177.888 133.092 1
Cu 268.334 178.811 133.092 1
Cu 268.33 178.811 137.087 1
Cu 268.33 179.735 137.087 1
Cu 268.33 180.654 137.087 1
Cu 268.302 181.567 137.087 1
Cu 268.086 182.468 137.087 1
Cu 267.811 183.356 137.087 1
Cu 267.477 184.225 137.087 1
Cu 267.085 185.073 137.087 1
Cu 266.637 185.896 137.087 1
Cu 266.135 186.691 137.087 1
Cu 265.581 187.455 137.087 1
Cu 264.976 188.185 137.087 1
Cu 264.324 188.878 137.087 1
Cu 263.626 189.531 137.087 1
Cu 262.886 190.142 137.087 1
Cu 262.107 190.708 137.087 1
Cu 261.291 191.227 137.087 1
Cu 260.442 191.698 137.087 1
Cu 259.563 192.117 137.087 1
Cu 258.658 192.484 137.087 1
Cu 257.73 192.797 137.087 1
Cu 256.782 193.055 137.087 1
Cu 255.82 193.256 137.087 1
Cu 254.846 193.401 137.087 1
Cu 253.863 193.488 137.087 1
Cu 252.878 193.517 137.087 1
Cu 251.892 193.488 137.087 1
Cu 250.91 193.401 137.087 1
Cu 249.935 193.256 137.087 1
Cu 248.973 193.055 137.087 1
Cu 248.025 192.797 137.087 1
Cu 247.097 192.484 137.087 1
Cu 246.192 192.117 137.087 1
Cu 245.313 191.698 137.087 1
Cu 244.464 191.227 137.087 1
Cu 243.648 190.708 137.087 1
Cu 242.869 190.142 137.087 1
Cu 242.129 189.531 137.087 1
Cu 241.431 188.878 137.087 1
Cu 240.779 188.185 137.087 1
Cu 240.174 187.455 137.087 1
Cu 239.62 186.691 137.087 1
Cu 239.118 185.896 137.087 1
Cu 238.67 185.073 137.087 1
Cu 238.278 184.225 137.087 1
Cu 237.944 183.356 137.087 1
Cu 237.669 182.468 137.087 1
Cu 237.454 181.567 137.087 1
Cu 237.425 180.654 137.087 1
Cu 237.425 179.735 137.087 1
Cu 237.425 178.811 137.087 1
Cu 237.425 177.888 137.087 1
Cu 237.425 176.968 137.087 1
Cu 237.454 176.056 137.087 1
Cu 237.669 175.154 137.087 1
Cu 237.944 174.267 137.087 1
Cu 238.278 173.398 137.087 1
Cu 238.67 172.55 137.087 1
Cu 239.118 171.727 137.087 1
Cu 239.62 170.932 137.087 1
Cu 240.174 170.168 137.087 1
Cu 240.779 169.438 137.087 1
Cu 241.431 168.745 137.087 1
Cu 242.129 168.092 137.087 1
Cu 242.869 167.481 137.087 1
Cu 243.648 166.915 137.087 1
Cu 244.464 166.395 137.087 1
Cu 245.313 165.925 137.087 1
Cu 246.192 165.506 137.087 1
Cu 247.097 165.139 137.087 1
Cu 248.025 164.826 137.087 1
Cu 248.973 164.568 137.087 1
Cu 249.935 164.367 137.087 1
Cu 250.91 164.222 137.087 1
Cu 251.892 164.135 137.087 1
Cu 252.878 164.106 137.087 1
Cu 253.863 164.135 137.087 1
Cu 254.846 164.222 137.087 1
Cu 255.82 164.367 137.087 1
Cu 256.782 164.568 137.087 1
Cu 257.73 164.826 137.087 1
Cu 258.658 165.139 137.087 1
Cu 259.563 165.506 137.087 1
Cu 260.442 165.925 137.087 1
Cu 261.291 166.395 137.087 1
Cu 262.107 166.915 137.087 1
Cu 262.886 167.481 137.087 1
Cu 263.626 168.092 137.087 1
Cu 264.324 168.745 137.087 1
Cu 264.976 169.438 137.087 1
Cu 265.581 170.168 137.087 1
Cu 266.135 170.932 137.087 1
Cu 266.637 171.727 137.087 1
Cu 267.085 172.55 137.087 1
Cu 267.477 173.398 137.087 1
Cu 267.811 174.267 137.087 1
Cu 268.086 175.154 137.087 1
Cu 268.302 176.056 137.087 1
Cu 268.33 176.968 137.087 1
Cu 268.33 177.888 137.087 1
Cu 268.33 178.811 137.087 1
Cu 268.327 178.811 141.105 1
Cu 268.327 179.735 141.105 1
Cu 268.327 180.654 141.105 1
Cu 268.298 181.566 141.105 1
Cu 268.083 182.468 141.105 1
Cu 267.808 183.355 141.105 1
Cu 267.474 184.224 141.105 1
Cu 267.082 185.071 141.105 1
Cu 266.634 185.894 141.105 1
Cu 266.132 186.689 141.105 1
Cu 265.578 187.453 141.105 1
Cu 264.974 188.183 141.105 1
Cu 264.321 188.876 141.105 1
Cu 263.624 189.529 141.105 1
Cu 262.884 190.14 141.105 1
Cu 262.105 190.706 141.105 1
Cu 261.289 191.225 141.105 1
Cu 260.44 191.695 141.105 1
Cu 259.562 192.114 141.105 1
Cu 258.657 192.481 141.105 1
Cu 257.729 192.794 141.105 1
Cu 256.782 193.052 141.105 1
Cu 255.819 193.253 141.105 1
Cu 254.845 193.398 141.105 1
Cu 253.863 193.484 141.105 1
Cu 252.878 193.513 141.105 1
Cu 251.892 193.484 141.105 1
Cu 250.91 193.398 141.105 1
Cu 249.936 193.253 141.105 1
Cu 248.973 193.052 141.105 1
Cu 248.026 192.794 141.105 1
Cu 247.098 192.481 141.105 1
Cu 246.193 192.114 141.105 1
Cu 245.315 191.695 141.105 1
Cu 244.466 191.225 141.105 1
Cu 243.65 190.706 141.105 1
Cu 242.871 190.14 141.105 1
Cu 242.131 189.529 141.105 1
Cu 241.434 188.876 141.105 1
Cu 240.781 188.183 141.105 1
Cu 240.177 187.453 141.105 1
Cu 239.623 186.689 141.105 1
Cu 239.121 185.894 141.105 1
Cu 238.673 185.071 141.105 1
Cu 238.281 184.224 141.105 1
Cu 237.947 183.355 141.105 1
Cu 237.672 182.468 141.105 1
Cu 237.457 181.566 141.105 1
Cu 237.428 180.654 141.105 1
Cu 237.428 179.735 141.105 1
Cu 237.428 178.811 141.105 1
Cu 237.428 177.888 141.105 1
Cu 237.428 176.969 141.105 1
Cu 237.457 176.057 141.105 1
Cu 237.672 175.155 141.105 1
Cu 237.947 174.268 141.105 1
Cu 238.281 173.399 141.105 1
Cu 238.673 172.552 141.105 1
Cu 239.121 171.729 141.105 1
Cu 239.623 170.934 141.105 1
Cu 240.177 170.17 141.105 1
Cu 240.781 169.44 141.105 1
Cu 241.434 168.747 141.105 1
Cu 242.131 168.094 141.105 1
Cu 242.871 167.483 141.105 1
Cu 243.65 166.917 141.105 1
Cu 244.466 166.398 141.105 1
Cu 245.315 165.928 141.105 1
Cu 246.193 165.509 141.105 1
Cu 247.098 165.142 141.105 1
Cu 248.026 164.829 141.105 1
Cu 248.973 164.571 141.105 1
Cu 249.936 164.37 141.105 1
Cu 250.91 164.225 141.105 1
Cu 251.892 164.138 141.105 1
Cu 252.878 164.109 141.105 1
Cu 253.863 164.138 141.105 1
Cu 254.845 164.225 141.105 1
Cu 255.819 164.37 141.105 1
Cu 256.782 164.571 141.105 1
Cu 257.729 164.829 141.105 1
Cu 258.657 165.142 141.105 1
Cu 259.562 165.509 141.105 1
Cu 260.44 165.928 141.105 1
Cu 261.289 166.398 141.105 1
Cu 262.105 166.917 141.105 1
Cu 262.884 167.483 141.105 1
Cu 263.624 168.094 141.105 1
Cu 264.321 168.747 141.105 1
Cu 264.974 169.44 141.105 1
Cu 265.578 170.17 141.105 1
Cu 266.132 170.934 141.105 1
Cu 266.634 171.729 141.105 1
Cu 267.082 172.552 141.105 1
Cu 267.474 173.399 141.105 1
Cu 267.808 174.268 141.105 1
Cu 268.083 175.155 141.105 1
Cu 268.298 176.057 141.105 1
Cu 268.327 176.969 141.105 1
Cu 268.327 177.888 141.105 1
Cu 268.327 178.811 141.105 1
Cu 268.324 178.811 145.145 1
Cu 268.324 179.734 145.145 1
Cu 268.324 180.654 145.145 1
Cu 268.295 181.566 145.145 1
Cu 268.08 182.467 145.145 1
Cu 267.805 183.354 145.145 1
Cu 267.471 184.222 145.145 1
Cu 267.079 185.07 145.145 1
Cu 266.631 185.893 145.145 1
Cu 266.129 186.687 145.145 1
Cu 265.575 187.451 145.145 1
Cu 264.971 188.181 145.145 1
Cu 264.319 188.873 145.145 1
Cu 263.622 189.526 145.145 1
Cu 262.882 190.137 145.145 1
Cu 262.103 190.703 145.145 1
Cu 261.287 191.222 145.145 1
Cu 260.439 191.692 145.145 1
Cu 259.56 192.111 145.145 1
Cu 258.655 192.478 145.145 1
Cu 257.728 192.791 145.145 1
Cu 256.781 193.048 145.145 1
Cu 255.819 193.25 145.145 1
Cu 254.845 193.394 145.145 1
Cu 253.863 193.481 145.145 1
Cu 252.878 193.51 145.145 1
Cu 251.892 193.481 145.145 1
Cu 250.91 193.394 145.145 1
Cu 249.937 193.25 145.145 1
Cu 248.974 193.048 145.145 1
Cu 248.027 192.791 145.145 1
Cu 247.1 192.478 145.145 1
Cu 246.195 192.111 145.145 1
Cu 245.316 191.692 145.145 1
Cu 244.468 191.222 145.145 1
Cu 243.652 190.703 145.145 1
Cu 242.873 190.137 145.145 1
Cu 242.133 189.526 145.145 1
Cu 241.436 188.873 145.145 1
Cu 240.784 188.181 145.145 1
Cu 240.18 187.451 145.145 1
Cu 239.626 186.687 145.145 1
Cu 239.124 185.893 145.145 1
Cu 238.676 185.07 145.145 1
Cu 238.284 184.222 145.145 1
Cu 237.95 183.354 145.145 1
Cu 237.675 182.467 145.145 1
Cu 237.46 181.566 145.145 1
Cu 237.431 180.654 145.145 1
Cu 237.431 179.734 145.145 1
Cu 237.431 178.811 145.145 1
Cu 237.431 177.888 145.145 1
Cu 237.431 176.969 145.145 1
Cu 237.46 176.057 145.145 1
Cu 237.675 175.156 145.145 1
Cu 237.95 174.269 145.145 1
Cu 238.284 173.4 145.145 1
Cu 238.676 172.553 145.145 1
Cu 239.124 171.73 145.145 1
Cu 239.626 170.935 145.145 1
Cu 240.18 170.172 145.145 1
Cu 240.784 169.442 145.145 1
Cu 241.436 168.749 145.145 1
Cu 242.133 168.096 145.145 1
Cu 242.873 167.486 145.145 1
Cu 243.652 166.92 145.145 1
Cu 244.468 166.401 145.145 1
Cu 245.316 165.931 145.145 1
Cu 246.195 165.512 145.145 1
Cu 247.1 165.145 145.145 1
Cu 248.027 164.832 145.145 1
Cu 248.974 164.574 145.145 1
Cu 249.937 164.373 145.145 1
Cu 250.91 164.229 145.145 1
Cu 251.892 164.142 145.145 1
Cu 252.878 164.113 145.145 1
Cu 253.863 164.142 145.145 1
Cu 254.845 164.229 145.145 1
Cu 255.819 164.373 145.145 1
Cu 256.781 164.574 145.145 1
Cu 257.728 164.832 145.145 1
Cu 258.655 165.145 145.145 1
Cu 259.56 165.512 145.145 1
Cu 260.439 165.931 145.145 1
Cu 261.287 166.401 145.145 1
Cu 262.103 166.92 145.145 1
Cu 262.882 167.486 145.145 1
Cu 263.622 168.096 145.145 1
Cu 264.319 168.749 145.145 1
Cu 264.971 169.442 145.145 1
Cu 265.575 170.172 145.145 1
Cu 266.129 170.935 145.145 1
Cu 266.631 171.73 145.145 1
Cu 267.079 172.553 145.145 1
Cu 267.471 173.4 145.145 1
Cu 267.805 174.269 145.145 1
Cu 268.08 175.156 145.145 1
Cu 268.295 176.057 145.145 1
Cu 268.324 176.969 145.145 1
Cu 268.324 177.888 145.145 1
Cu 268.324 178.811 145.145 1
Cu 268.32 178.811 149.208 1
Cu 268.32 179.734 149.208 1
Cu 268.32 180.653 149.208 1
Cu 268.291 181.565 149.208 1
Cu 268.076 182.466 149.208 1
Cu 267.801 183.353 149.208 1
Cu 267.467 184.221 149.208 1
Cu 267.076 185.068 149.208 1
Cu 266.628 185.891 149.208 1
Cu 266.126 186.686 149.208 1
Cu 265.572 187.449 149.208 1
Cu 264.968 188.179 149.208 1
Cu 264.316 188.871 149.208 1
Cu 263.619 189.524 149.208 1
Cu 262.88 190.134 149.208 1
Cu 262.101 190.7 149.208 1
Cu 261.286 191.219 149.208 1
Cu 260.437 191.689 149.208 1
Cu 259.559 192.108 149.208 1
Cu 258.654 192.475 149.208 1
Cu 257.726 192.788 149.208 1
Cu 256.78 193.045 149.208 1
Cu 255.818 193.246 149.208 1
Cu 254.844 193.391 149.208 1
Cu 253.863 193.478 149.208 1
Cu 252.878 193.507 149.208 1
Cu 251.892 193.478 149.208 1
Cu 250.911 193.391 149.208 1
Cu 249.937 193.246 149.208 1
Cu 248.975 193.045 149.208 1
Cu 248.029 192.788 149.208 1
Cu 247.101 192.475 149.208 1
Cu 246.196 192.108 149.208 1
Cu 245.318 191.689 149.208 1
Cu 244.469 191.219 149.208 1
Cu 243.654 190.7 149.208 1
Cu 242.875 190.134 149.208 1
Cu 242.136 189.524 149.208 1
Cu 241.439 188.871 149.208 1
Cu 240.787 188.179 149.208 1
Cu 240.183 187.449 149.208 1
Cu 239.629 186.686 149.208 1
Cu 239.127 185.891 149.208 1
Cu 238.679 185.068 149.208 1
Cu 238.288 184.221 149.208 1
Cu 237.954 183.353 149.208 1
Cu 237.679 182.466 149.208 1
Cu 237.464 181.565 149.208 1
Cu 237.435 180.653 149.208 1
Cu 237.435 179.734 149.208 1
Cu 237.435 178.811 149.208 1
Cu 237.435 177.889 149.208 1
Cu 237.435 176.97 149.208 1
Cu 237.464 176.058 149.208 1
Cu 237.679 175.157 149.208 1
Cu 237.954 174.27 149.208 1
Cu 238.288 173.402 149.208 1
Cu 238.679 172.554 149.208 1
Cu 239.127 171.732 149.208 1
Cu 239.629 170.937 149.208 1
Cu 240.183 170.174 149.208 1
Cu 240.787 169.444 149.208 1
Cu 241.439 168.752 149.208 1
Cu 242.136 168.099 149.208 1
Cu 242.875 167.488 149.208 1
Cu 243.654 166.923 149.208 1
Cu 244.469 166.404 149.208 1
Cu 245.318 165.934 149.208 1
Cu 246.196 165.515 149.208 1
Cu 247.101 165.148 149.208 1
Cu 248.029 164.835 149.208 1
Cu 248.975 164.578 149.208 1
Cu 249.937 164.376 149.208 1
Cu 250.911 164.232 149.208 1
Cu 251.892 164.145 149.208 1
Cu 252.878 164.116 149.208 1
Cu 253.863 164.145 149.208 1
Cu 254.844 164.232 149.208 1
Cu 255.818 164.376 149.208 1
Cu 256.78 164.578 149.208 1
Cu 257.726 164.835 149.208 1
Cu 258.654 165.148 149.208 1
Cu 259.559 165.515 149.208 1
Cu 260.437 165.934 149.208 1
Cu 261.286 166.404 149.208 1
Cu 262.101 166.923 149.208 1
Cu 262.88 167.488 149.208 1
Cu 263.619 168.099 149.208 1
Cu 264.316 168.752 149.208 1
Cu 264.968 169.444 149.208 1
Cu 265.572 170.174 149.208 1
Cu 266.126 170.937 149.208 1
Cu 266.628 171.732 149.208 1
Cu 267.076 172.554 149.208 1
Cu 267.467 173.402 149.208 1
Cu 267.801 174.27 149.208 1
Cu 268.076 175.157 149.208 1
Cu 268.291 176.058 149.208 1
Cu 268.32 176.97 149.208 1
Cu 268.32 177.889 149.208 1
Cu 268.32 178.811 149.208 1
Cu 268.316 178.811 153.291 1
Cu 268.316 179.734 153.291 1
Cu 268.316 180.653 153.291 1
Cu 268.288 181.564 153.291 1
Cu 268.073 182.465 153.291 1
Cu 267.798 183.351 153.291 1
Cu 267.464 184.22 153.291 1
Cu 267.072 185.067 153.291 1
Cu 266.625 185.889 153.291 1
Cu 266.123 186.684 153.291 1
Cu 265.569 187.447 153.291 1
Cu 264.965 188.176 153.291 1
Cu 264.314 188.869 153.291 1
Cu 263.617 189.521 153.291 1
Cu 262.877 190.132 153.291 1
Cu 262.099 190.697 153.291 1
Cu 261.284 191.216 153.291 1
Cu 260.435 191.686 153.291 1
Cu 259.557 192.105 153.291 1
Cu 258.653 192.472 153.291 1
Cu 257.725 192.784 153.291 1
Cu 256.779 193.042 153.291 1
Cu 255.817 193.243 153.291 1
Cu 254.844 193.387 153.291 1
Cu 253.863 193.474 153.291 1
Cu 252.878 193.503 153.291 1
Cu 251.892 193.474 153.291 1
Cu 250.911 193.387 153.291 1
Cu 249.938 193.243 153.291 1
Cu 248.976 193.042 153.291 1
Cu 248.03 192.784 153.291 1
Cu 247.102 192.472 153.291 1
Cu 246.198 192.105 153.291 1
Cu 245.32 191.686 153.291 1
Cu 244.472 191.216 153.291 1
Cu 243.656 190.697 153.291 1
Cu 242.878 190.132 153.291 1
Cu 242.138 189.521 153.291 1
Cu 241.442 188.869 153.291 1
Cu 240.79 188.176 153.291 1
Cu 240.186 187.447 153.291 1
Cu 239.632 186.684 153.291 1
Cu 239.13 185.889 153.291 1
Cu 238.683 185.067 153.291 1
Cu 238.291 184.22 153.291 1
Cu 237.957 183.351 153.291 1
Cu 237.682 182.465 153.291 1
Cu 237.467 181.564 153.291 1
Cu 237.439 180.653 153.291 1
Cu 237.439 179.734 153.291 1
Cu 237.439 178.811 153.291 1
Cu 237.439 177.889 153.291 1
Cu 237.439 176.97 153.291 1
Cu 237.467 176.058 153.291 1
Cu 237.682 175.158 153.291 1
Cu 237.957 174.271 153.291 1
Cu 238.291 173.403 153.291 1
Cu 238.683 172.556 153.291 1
Cu 239.13 171.734 153.291 1
Cu 239.632 170.939 153.291 1
Cu 240.186 170.176 153.291 1
Cu 240.79 169.446 153.291 1
Cu 241.442 168.754 153.291 1
Cu 242.138 168.102 153.291 1
Cu 242.878 167.491 153.291 1
Cu 243.656 166.925 153.291 1
Cu 244.472 166.407 153.291 1
Cu 245.32 165.937 153.291 1
Cu 246.198 165.518 153.291 1
Cu 247.102 165.151 153.291 1
Cu 248.03 164.839 153.291 1
Cu 248.976 164.581 153.291 1
Cu 249.938 164.38 153.291 1
Cu 250.911 164.235 153.291 1
Cu 251.892 164.149 153.291 1
Cu 252.878 164.12 153.291 1
Cu 253.863 164.149 153.291 1
Cu 254.844 164.235 153.291 1
Cu 255.817 164.38 153.291 1
Cu 256.779 164.581 153.291 1
Cu 257.725 164.839 153.291 1
Cu 258.653 165.151 153.291 1
Cu 259.557 165.518 153.291 1
Cu 260.435 165.937 153.291 1
Cu 261.284 166.407 153.291 1
Cu 262.099 166.925 153.291 1
Cu 262.877 167.491 153.291 1
Cu 263.617 168.102 153.291 1
Cu 264.314 168.754 153.291 1
Cu 264.965 169.446 153.291 1
Cu 265.569 170.176 153.291 1
Cu 266.123 170.939 153.291 1
Cu 266.625 171.734 153.291 1
Cu 267.072 172.556 153.291 1
Cu 267.464 173.403 153.291 1
Cu 267.798 174.271 153.291 1
Cu 268.073 175.158 153.291 1
Cu 268.288 176.058 153.291 1
Cu 268.316 176.97 153.291 1
Cu 268.316 177.889 153.291 1
Cu 268.316 178.811 153.291 1
Cu 268.313 178.811 157.396 1
Cu 268.313 179.734 157.396 1
Cu 268.313 180.652 157.396 1
Cu 268.284 181.564 157.396 1
Cu 268.069 182.464 157.396 1
Cu 267.794 183.35 157.396 1
Cu 267.46 184.218 157.396 1
Cu 267.069 185.065 157.396 1
Cu 266.622 185.887 157.396 1
Cu 266.12 186.682 157.396 1
Cu 265.566 187.445 157.396 1
Cu 264.962 188.174 157.396 1
Cu 264.311 188.866 157.396 1
Cu 263.614 189.519 157.396 1
Cu 262.875 190.129 157.396 1
Cu 262.096 190.694 157.396 1
Cu 261.281 191.213 157.396 1
Cu 260.433 191.683 157.396 1
Cu 259.555 192.102 157.396 1
Cu 258.651 192.468 157.396 1
Cu 257.724 192.781 157.396 1
Cu 256.778 193.038 157.396 1
Cu 255.816 193.239 157.396 1
Cu 254.843 193.384 157.396 1
Cu 253.862 193.471 157.396 1
Cu 252.878 193.5 157.396 1
Cu 251.893 193.471 157.396 1
Cu 250.912 193.384 157.396 1
Cu 249.939 193.239 157.396 1
Cu 248.977 193.038 157.396 1
Cu 248.031 192.781 157.396 1
Cu 247.104 192.468 157.396 1
Cu 246.2 192.102 157.396 1
Cu 245.322 191.683 157.396 1
Cu 244.474 191.213 157.396 1
Cu 243.659 190.694 157.396 1
Cu 242.88 190.129 157.396 1
Cu 242.141 189.519 157.396 1
Cu 241.444 188.866 157.396 1
Cu 240.793 188.174 157.396 1
Cu 240.189 187.445 157.396 1
Cu 239.635 186.682 157.396 1
Cu 239.134 185.887 157.396 1
Cu 238.686 185.065 157.396 1
Cu 238.295 184.218 157.396 1
Cu 237.961 183.35 157.396 1
Cu 237.686 182.464 157.396 1
Cu 237.471 181.564 157.396 1
Cu 237.442 180.652 157.396 1
Cu 237.442 179.734 157.396 1
Cu 237.442 178.811 157.396 1
Cu 237.442 177.889 157.396 1
Cu 237.442 176.97 157.396 1
Cu 237.471 176.059 157.396 1
Cu 237.686 175.159 157.396 1
Cu 237.961 174.272 157.396 1
Cu 238.295 173.404 157.396 1
Cu 238.686 172.557 157.396 1
Cu 239.134 171.735 157.396 1
Cu 239.635 170.941 157.396 1
Cu 240.189 170.178 157.396 1
Cu 240.793 169.449 157.396 1
Cu 241.444 168.757 157.396 1
Cu 242.141 168.104 157.396 1
Cu 242.88 167.494 157.396 1
Cu 243.659 166.928 157.396 1
Cu 244.474 166.41 157.396 1
Cu 245.322 165.94 157.396 1
Cu 246.2 165.521 157.396 1
Cu 247.104 165.155 157.396 1
Cu 248.031 164.842 157.396 1
Cu 248.977 164.585 157.396 1
Cu 249.939 164.383 157.396 1
Cu 250.912 164.239 157.396 1
Cu 251.893 164.152 157.396 1
Cu 252.878 164.123 157.396 1
Cu 253.862 164.152 157.396 1
Cu 254.843 164.239 157.396 1
Cu 255.816 164.383 157.396 1
Cu 256.778 164.585 157.396 1
Cu 257.724 164.842 157.396 1
Cu 258.651 165.155 157.396 1
Cu 259.555 165.521 157.396 1
Cu 260.433 165.94 157.396 1
Cu 261.281 166.41 157.396 1
Cu 262.096 166.928 157.396 1
Cu 262.875 167.494 157.396 1
Cu 263.614 168.104 157.396 1
Cu 264.311 168.757 157.396 1
Cu 264.962 169.449 157.396 1
Cu 265.566 170.178 157.396 1
Cu 266.12 170.941 157.396 1
Cu 266.622 171.735 157.396 1
Cu 267.069 172.557 157.396 1
Cu 267.46 173.404 157.396 1
Cu 267.794 174.272 157.396 1
Cu 268.069 175.159 157.396 1
Cu 268.284 176.059 157.396 1
Cu 268.313 176.97 157.396 1
Cu 268.313 177.889 157.396 1
Cu 268.313 178.811 157.396 1
Cu 268.309 178.811 161.521 1
Cu 268.309 179.733 161.521 1
Cu 268.309 180.652 161.521 1
Cu 268.28 181.563 161.521 1
Cu 268.065 182.463 161.521 1
Cu 267.79 183.349 161.521 1
Cu 267.456 184.217 161.521 1
Cu 267.065 185.064 161.521 1
Cu 266.618 185.886 161.521 1
Cu 266.117 186.68 161.521 1
Cu 265.563 187.443 161.521 1
Cu 264.959 188.172 161.521 1
Cu 264.308 188.864 161.521 1
Cu 263.611 189.516 161.521 1
Cu 262.872 190.126 161.521 1
Cu 262.094 190.691 161.521 1
Cu 261.279 191.21 161.521 1
Cu 260.431 191.679 161.521 1
Cu 259.554 192.098 161.521 1
Cu 258.65 192.465 161.521 1
Cu 257.723 192.777 161.521 1
Cu 256.777 193.034 161.521 1
Cu 255.816 193.236 161.521 1
Cu 254.843 193.38 161.521 1
Cu 253.862 193.467 161.521 1
Cu 252.878 193.496 161.521 1
Cu 251.893 193.467 161.521 1
Cu 250.912 193.38 161.521 1
Cu 249.939 193.236 161.521 1
Cu 248.978 193.034 161.521 1
Cu 248.032 192.777 161.521 1
Cu 247.105 192.465 161.521 1
Cu 246.201 192.098 161.521 1
Cu 245.324 191.679 161.521 1
Cu 244.476 191.21 161.521 1
Cu 243.661 190.691 161.521 1
Cu 242.883 190.126 161.521 1
Cu 242.144 189.516 161.521 1
Cu 241.447 188.864 161.521 1
Cu 240.796 188.172 161.521 1
Cu 240.192 187.443 161.521 1
Cu 239.638 186.68 161.521 1
Cu 239.137 185.886 161.521 1
Cu 238.69 185.064 161.521 1
Cu 238.299 184.217 161.521 1
Cu 237.965 183.349 161.521 1
Cu 237.69 182.463 161.521 1
Cu 237.475 181.563 161.521 1
Cu 237.446 180.652 161.521 1
Cu 237.446 179.733 161.521 1
Cu 237.446 178.811 161.521 1
Cu 237.446 177.889 161.521 1
Cu 237.446 176.971 161.521 1
Cu 237.475 176.06 161.521 1
Cu 237.69 175.16 161.521 1
Cu 237.965 174.274 161.521 1
Cu 238.299 173.406 161.521 1
Cu 238.69 172.559 161.521 1
Cu 239.137 171.737 161.521 1
Cu 239.638 170.943 161.521 1
Cu 240.192 170.18 161.521 1
Cu 240.796 169.451 161.521 1
Cu 241.447 168.759 161.521 1
Cu 242.144 168.107 161.521 1
Cu 242.883 167.497 161.521 1
Cu 243.661 166.931 161.521 1
Cu 244.476 166.413 161.521 1
Cu 245.324 165.943 161.521 1
Cu 246.201 165.525 161.521 1
Cu 247.105 165.158 161.521 1
Cu 248.032 164.846 161.521 1
Cu 248.978 164.588 161.521 1
Cu 249.939 164.387 161.521 1
Cu 250.912 164.243 161.521 1
Cu 251.893 164.156 161.521 1
Cu 252.878 164.127 161.521 1
Cu 253.862 164.156 161.521 1
Cu 254.843 164.243 161.521 1
Cu 255.816 164.387 161.521 1
Cu 256.777 164.588 161.521 1
Cu 257.723 164.846 161.521 1
Cu 258.65 165.158 161.521 1
Cu 259.554 165.525 161.521 1
Cu 260.431 165.943 161.521 1
Cu 261.279 166.413 161.521 1
Cu 262.094 166.931 161.521 1
Cu 262.872 167.497 161.521 1
Cu 263.611 168.107 161.521 1
Cu 264.308 168.759 161.521 1
Cu 264.959 169.451 161.521 1
Cu 265.563 170.18 161.521 1
Cu 266.117 170.943 161.521 1
Cu 266.618 171.737 161.521 1
Cu 267.065 172.559 161.521 1
Cu 267.456 173.406 161.521 1
Cu 267.79 174.274 161.521 1
Cu 268.065 175.16 161.521 1
Cu 268.28 176.06 161.521 1
Cu 268.309 176.971 161.521 1
Cu 268.309 177.889 161.521 1
Cu 268.309 178.811 161.521 1
Cu 268.304 178.811 165.666 1
Cu 268.304 179.733 165.666 1
Cu 268.304 180.651 165.666 1
Cu 268.276 181.562 165.666 1
Cu 268.061 182.462 165.666 1
Cu 267.786 183.348 165.666 1
Cu 267.452 184.216 165.666 1
Cu 267.061 185.062 165.666 1
Cu 266.614 185.884 165.666 1
Cu 266.113 186.678 165.666 1
Cu 265.559 187.44 165.666 1
Cu 264.956 188.169 165.666 1
Cu 264.305 188.861 165.666 1
Cu 263.608 189.513 165.666 1
Cu 262.87 190.123 165.666 1
Cu 262.092 190.688 165.666 1
Cu 261.277 191.207 165.666 1
Cu 260.429 191.676 165.666 1
Cu 259.552 192.095 165.666 1
Cu 258.648 192.461 165.666 1
Cu 257.722 192.773 165.666 1
Cu 256.776 193.031 165.666 1
Cu 255.815 193.232 165.666 1
Cu 254.842 193.376 165.666 1
Cu 253.862 193.463 165.666 1
Cu 252.878 193.492 165.666 1
Cu 251.893 193.463 165.666 1
Cu 250.913 193.376 165.666 1
Cu 249.94 193.232 165.666 1
Cu 248.979 193.031 165.666 1
Cu 248.033 192.773 165.666 1
Cu 247.107 192.461 165.666 1
Cu 246.203 192.095 165.666 1
Cu 245.326 191.676 165.666 1
Cu 244.478 191.207 165.666 1
Cu 243.664 190.688 165.666 1
Cu 242.885 190.123 165.666 1
Cu 242.147 189.513 165.666 1
Cu 241.45 188.861 165.666 1
Cu 240.799 188.169 165.666 1
Cu 240.196 187.44 165.666 1
Cu 239.642 186.678 165.666 1
Cu 239.141 185.884 165.666 1
Cu 238.694 185.062 165.666 1
Cu 238.303 184.216 165.666 1
Cu 237.969 183.348 165.666 1
Cu 237.694 182.462 165.666 1
Cu 237.479 181.562 165.666 1
Cu 237.451 180.651 165.666 1
Cu 237.451 179.733 165.666 1
Cu 237.451 178.811 165.666 1
Cu 237.451 177.89 165.666 1
Cu 237.451 176.971 165.666 1
Cu 237.479 176.061 165.666 1
Cu 237.694 175.161 165.666 1
Cu 237.969 174.275 165.666 1
Cu 238.303 173.407 165.666 1
Cu 238.694 172.561 165.666 1
Cu 239.141 171.739 165.666 1
Cu 239.642 170.945 165.666 1
Cu 240.196 170.182 165.666 1
Cu 240.799 169.454 165.666 1
Cu 241.45 168.762 165.666 1
Cu 242.147 168.11 165.666 1
Cu 242.885 167.5 165.666 1
Cu 243.664 166.935 165.666 1
Cu 244.478 166.416 165.666 1
Cu 245.326 165.947 165.666 1
Cu 246.203 165.528 165.666 1
Cu 247.107 165.162 165.666 1
Cu 248.033 164.849 165.666 1
Cu 248.979 164.592 165.666 1
Cu 249.94 164.391 165.666 1
Cu 250.913 164.247 165.666 1
Cu 251.893 164.16 165.666 1
Cu 252.878 164.131 165.666 1
Cu 253.862 164.16 165.666 1
Cu 254.842 164.247 165.666 1
Cu 255.815 164.391 165.666 1
Cu 256.776 164.592 165.666 1
Cu 257.722 164.849 165.666 1
Cu 258.648 165.162 165.666 1
Cu 259.552 165.528 165.666 1
Cu 260.429 165.947 165.666 1
Cu 261.277 166.416 165.666 1
Cu 262.092 166.935 165.666 1
Cu 262.87 167.5 165.666 1
Cu 263.608 168.11 165.666 1
Cu 264.305 168.762 165.666 1
Cu 264.956 169.454 165.666 1
Cu 265.559 170.182 165.666 1
Cu 266.113 170.945 165.666 1
Cu 266.614 171.739 165.666 1
Cu 267.061 172.561 165.666 1
Cu 267.452 173.407 165.666 1
Cu 267.786 174.275 165.666 1
Cu 268.061 175.161 165.666 1
Cu 268.276 176.061 165.666 1
Cu 268.304 176.971 165.666 1
Cu 268.304 177.89 165.666 1
Cu 268.304 178.811 165.666 1
Cu 268.3 178.811 169.832 1
Cu 268.3 179.733 169.832 1
Cu 268.3 180.651 169.832 1
Cu 268.271 181.561 169.832 1
Cu 268.057 182.461 169.832 1
Cu 267.782 183.347 169.832 1
Cu 267.448 184.214 169.832 1
Cu 267.057 185.06 169.832 1
Cu 266.611 185.882 169.832 1
Cu 266.109 186.675 169.832 1
Cu 265.556 187.438 169.832 1
Cu 264.953 188.167 169.832 1
Cu 264.302 188.858 169.832 1
Cu 263.605 189.51 169.832 1
Cu 262.867 190.12 169.832 1
Cu 262.089 190.685 169.832 1
Cu 261.275 191.203 169.832 1
Cu 260.427 191.672 169.832 1
Cu 259.55 192.091 169.832 1
Cu 258.647 192.457 169.832 1
Cu 257.72 192.77 169.832 1
Cu 256.775 193.027 169.832 1
Cu 255.814 193.228 169.832 1
Cu 254.842 193.372 169.832 1
Cu 253.862 193.459 169.832 1
Cu 252.878 193.488 169.832 1
Cu 251.893 193.459 169.832 1
Cu 250.913 193.372 169.832 1
Cu 249.941 193.228 169.832 1
Cu 248.98 193.027 169.832 1
Cu 248.035 192.77 169.832 1
Cu 247.108 192.457 169.832 1
Cu 246.205 192.091 169.832 1
Cu 245.328 191.672 169.832 1
Cu 244.48 191.203 169.832 1
Cu 243.666 190.685 169.832 1
Cu 242.888 190.12 169.832 1
Cu 242.15 189.51 169.832 1
Cu 241.453 188.858 169.832 1
Cu 240.802 188.167 169.832 1
Cu 240.199 187.438 169.832 1
Cu 239.646 186.675 169.832 1
Cu 239.144 185.882 169.832 1
Cu 238.698 185.06 169.832 1
Cu 238.307 184.214 169.832 1
Cu 237.973 183.347 169.832 1
Cu 237.698 182.461 169.832 1
Cu 237.484 181.561 169.832 1
Cu 237.455 180.651 169.832 1
Cu 237.455 179.733 169.832 1
Cu 237.455 178.811 169.832 1
Cu 237.455 177.89 169.832 1
Cu 237.455 176.972 169.832 1
Cu 237.484 176.061 169.832 1
Cu 237.698 175.162 169.832 1
Cu 237.973 174.276 169.832 1
Cu 238.307 173.409 169.832 1
Cu 238.698 172.562 169.832 1
Cu 239.144 171.741 169.832 1
Cu 239.646 170.947 169.832 1
Cu 240.199 170.185 169.832 1
Cu 240.802 169.456 169.832 1
Cu 241.453 168.765 169.832 1
Cu 242.15 168.113 169.832 1
Cu 242.888 167.503 169.832 1
Cu 243.666 166.938 169.832 1
Cu 244.48 166.42 169.832 1
Cu 245.328 165.95 169.832 1
Cu 246.205 165.532 169.832 1
Cu 247.108 165.166 169.832 1
Cu 248.035 164.853 169.832 1
Cu 248.98 164.596 169.832 1
Cu 249.941 164.395 169.832 1
Cu 250.913 164.251 169.832 1
Cu 251.893 164.164 169.832 1
Cu 252.878 164.135 169.832 1
Cu 253.862 164.164 169.832 1
Cu 254.842 164.251 169.832 1
Cu 255.814 164.395 169.832 1
Cu 256.775 164.596 169.832 1
Cu 257.72 164.853 169.832 1
Cu 258.647 165.166 169.832 1
Cu 259.55 165.532 169.832 1
Cu 260.427 165.95 169.832 1
Cu 261.275 166.42 169.832 1
Cu 262.089 166.938 169.832 1
Cu 262.867 167.503 169.832 1
Cu 263.605 168.113 169.832 1
Cu 264.302 168.765 169.832 1
Cu 264.953 169.456 169.832 1
Cu 265.556 170.185 169.832 1
Cu 266.109 170.947 169.832 1
Cu 266.611 171.741 169.832 1
Cu 267.057 172.562 169.832 1
Cu 267.448 173.409 169.832 1
Cu 267.782 174.276 169.832 1
Cu 268.057 175.162 169.832 1
Cu 268.271 176.061 169.832 1
Cu 268.3 176.972 169.832 1
Cu 268.3 177.89 169.832 1
Cu 268.3 178.811 169.832 1
Cu 268.296 178.811 174.016 1
Cu 268.296 179.733 174.016 1
Cu 268.296 180.65 174.016 1
Cu 268.267 181.561 174.016 1
Cu 268.052 182.46 174.016 1
Cu 267.778 183.345 174.016 1
Cu 267.444 184.213 174.016 1
Cu 267.053 185.059 174.016 1
Cu 266.607 185.88 174.016 1
Cu 266.106 186.673 174.016 1
Cu 265.552 187.436 174.016 1
Cu 264.949 188.164 174.016 1
Cu 264.298 188.855 174.016 1
Cu 263.602 189.507 174.016 1
Cu 262.864 190.117 174.016 1
Cu 262.086 190.682 174.016 1
Cu 261.272 191.2 174.016 1
Cu 260.425 191.669 174.016 1
Cu 259.548 192.087 174.016 1
Cu 258.645 192.453 174.016 1
Cu 257.719 192.766 174.016 1
Cu 256.774 193.023 174.016 1
Cu 255.813 193.224 174.016 1
Cu 254.841 193.368 174.016 1
Cu 253.861 193.455 174.016 1
Cu 252.878 193.484 174.016 1
Cu 251.894 193.455 174.016 1
Cu 250.914 193.368 174.016 1
Cu 249.942 193.224 174.016 1
Cu 248.981 193.023 174.016 1
Cu 248.036 192.766 174.016 1
Cu 247.11 192.453 174.016 1
Cu 246.207 192.087 174.016 1
Cu 245.33 191.669 174.016 1
Cu 244.483 191.2 174.016 1
Cu 243.669 190.682 174.016 1
Cu 242.891 190.117 174.016 1
Cu 242.153 189.507 174.016 1
Cu 241.457 188.855 174.016 1
Cu 240.806 188.164 174.016 1
Cu 240.203 187.436 174.016 1
Cu 239.649 186.673 174.016 1
Cu 239.148 185.88 174.016 1
Cu 238.702 185.059 174.016 1
Cu 238.311 184.213 174.016 1
Cu 237.977 183.345 174.016 1
Cu 237.703 182.46 174.016 1
Cu 237.488 181.561 174.016 1
Cu 237.459 180.65 174.016 1
Cu 237.459 179.733 174.016 1
Cu 237.459 178.811 174.016 1
Cu 237.459 177.89 174.016 1
Cu 237.459 176.972 174.016 1
Cu 237.488 176.062 174.016 1
Cu 237.703 175.163 174.016 1
Cu 237.977 174.277 174.016 1
Cu 238.311 173.41 174.016 1
Cu 238.702 172.564 174.016 1
Cu 239.148 171.743 174.016 1
Cu 239.649 170.95 174.016 1
Cu 240.203 170.187 174.016 1
Cu 240.806 169.459 174.016 1
Cu 241.457 168.768 174.016 1
Cu 242.153 168.116 174.016 1
Cu 242.891 167.506 174.016 1
Cu 243.669 166.941 174.016 1
Cu 244.483 166.423 174.016 1
Cu 245.33 165.954 174.016 1
Cu 246.207 165.536 174.016 1
Cu 247.11 165.169 174.016 1
Cu 248.036 164.857 174.016 1
Cu 248.981 164.6 174.016 1
Cu 249.942 164.399 174.016 1
Cu 250.914 164.255 174.016 1
Cu 251.894 164.168 174.016 1
Cu 252.878 164.139 174.016 1
Cu 253.861 164.168 174.016 1
Cu 254.841 164.255 174.016 1
Cu 255.813 164.399 174.016 1
Cu 256.774 164.6 174.016 1
Cu 257.719 164.857 174.016 1
Cu 258.645 165.169 174.016 1
Cu 259.548 165.536 174.016 1
Cu 260.425 165.954 174.016 1
Cu 261.272 166.423 174.016 1
Cu 262.086 166.941 174.016 1
Cu 262.864 167.506 174.016 1
Cu 263.602 168.116 174.016 1
Cu 264.298 168.768 174.016 1
Cu 264.949 169.459 174.016 1
Cu 265.552 170.187 174.016 1
Cu 266.106 170.95 174.016 1
Cu 266.607 171.743 174.016 1
Cu 267.053 172.564 174.016 1
Cu 267.444 173.41 174.016 1
Cu 267.778 174.277 174.016 1
Cu 268.052 175.163 174.016 1
Cu 268.267 176.062 174.016 1
Cu 268.296 176.972 174.016 1
Cu 268.296 177.89 174.016 1
Cu 268.296 178.811 174.016 1
Cu 268.291 178.811 178.22 1
Cu 268.291 179.732 178.22 1
Cu 268.291 180.65 178.22 1
Cu 268.262 181.56 178.22 1
Cu 268.048 182.459 178.22 1
Cu 267.773 183.344 178.22 1
Cu 267.44 184.211 178.22 1
Cu 267.049 185.057 178.22 1
Cu 266.603 185.878 178.22 1
Cu 266.102 186.671 178.22 1
Cu 265.549 187.433 178.22 1
Cu 264.946 188.161 178.22 1
Cu 264.295 188.852 178.22 1
Cu 263.599 189.504 178.22 1
Cu 262.861 190.113 178.22 1
Cu 262.084 190.678 178.22 1
Cu 261.27 191.196 178.22 1
Cu 260.423 191.665 178.22 1
Cu 259.546 192.083 178.22 1
Cu 258.643 192.449 178.22 1
Cu 257.717 192.761 178.22 1
Cu 256.773 193.019 178.22 1
Cu 255.812 193.22 178.22 1
Cu 254.841 193.364 178.22 1
Cu 253.861 193.45 178.22 1
Cu 252.878 193.479 178.22 1
Cu 251.894 193.45 178.22 1
Cu 250.914 193.364 178.22 1
Cu 249.943 193.22 178.22 1
Cu 248.982 193.019 178.22 1
Cu 248.038 192.761 178.22 1
Cu 247.112 192.449 178.22 1
Cu 246.209 192.083 178.22 1
Cu 245.332 191.665 178.22 1
Cu 244.485 191.196 178.22 1
Cu 243.671 190.678 178.22 1
Cu 242.894 190.113 178.22 1
Cu 242.156 189.504 178.22 1
Cu 241.46 188.852 178.22 1
Cu 240.809 188.161 178.22 1
Cu 240.206 187.433 178.22 1
Cu 239.653 186.671 178.22 1
Cu 239.152 185.878 178.22 1
Cu 238.706 185.057 178.22 1
Cu 238.315 184.211 178.22 1
Cu 237.982 183.344 178.22 1
Cu 237.707 182.459 178.22 1
Cu 237.493 181.56 178.22 1
Cu 237.464 180.65 178.22 1
Cu 237.464 179.732 178.22 1
Cu 237.464 178.811 178.22 1
Cu 237.464 177.89 178.22 1
Cu 237.464 176.973 178.22 1
Cu 237.493 176.063 178.22 1
Cu 237.707 175.164 178.22 1
Cu 237.982 174.279 178.22 1
Cu 238.315 173.412 178.22 1
Cu 238.706 172.566 178.22 1
Cu 239.152 171.745 178.22 1
Cu 239.653 170.952 178.22 1
Cu 240.206 170.19 178.22 1
Cu 240.809 169.462 178.22 1
Cu 241.46 168.77 178.22 1
Cu 242.156 168.119 178.22 1
Cu 242.894 167.51 178.22 1
Cu 243.671 166.945 178.22 1
Cu 244.485 166.427 178.22 1
Cu 245.332 165.958 178.22 1
Cu 246.209 165.539 178.22 1
Cu 247.112 165.173 178.22 1
Cu 248.038 164.861 178.22 1
Cu 248.982 164.604 178.22 1
Cu 249.943 164.403 178.22 1
Cu 250.914 164.259 178.22 1
Cu 251.894 164.172 178.22 1
Cu 252.878 164.143 178.22 1
Cu 253.861 164.172 178.22 1
Cu 254.841 164.259 178.22 1
Cu 255.812 164.403 178.22 1
Cu 256.773 164.604 178.22 1
Cu 257.717 164.861 178.22 1
Cu 258.643 165.173 178.22 1
Cu 259.546 165.539 178.22 1
Cu 260.423 165.958 178.22 1
Cu 261.27 166.427 178.22 1
Cu 262.084 166.945 178.22 1
Cu 262.861 167.51 178.22 1
Cu 263.599 168.119 178.22 1
Cu 264.295 168.77 178.22 1
Cu 264.946 169.462 178.22 1
Cu 265.549 170.19 178.22 1
Cu 266.102 170.952 178.22 1
Cu 266.603 171.745 178.22 1
Cu 267.049 172.566 178.22 1
Cu 267.44 173.412 178.22 1
Cu 267.773 174.279 178.22 1
Cu 268.048 175.164 178.22 1
Cu 268.262 176.063 178.22 1
Cu 268.291 176.973 178.22 1
Cu 268.291 177.89 178.22 1
Cu 268.291 178.811 178.22 1
Cu 268.287 178.811 182.442 1
Cu 268.287 179.732 182.442 1
Cu 268.287 180.649 182.442 1
Cu 268.258 181.559 182.442 1
Cu 268.043 182.458 182.442 1
Cu 267.769 183.343 182.442 1
Cu 267.436 184.209 182.442 1
Cu 267.045 185.055 182.442 1
Cu 266.598 185.876 182.442 1
Cu 266.098 186.668 182.442 1
Cu 265.545 187.43 182.442 1
Cu 264.942 188.158 182.442 1
Cu 264.291 188.849 182.442 1
Cu 263.596 189.501 182.442 1
Cu 262.858 190.11 182.442 1
Cu 262.081 190.674 182.442 1
Cu 261.267 191.192 182.442 1
Cu 260.421 191.661 182.442 1
Cu 259.544 192.079 182.442 1
Cu 258.641 192.445 182.442 1
Cu 257.716 192.757 182.442 1
Cu 256.771 193.014 182.442 1
Cu 255.811 193.215 182.442 1
Cu 254.84 193.359 182.442 1
Cu 253.861 193.446 182.442 1
Cu 252.878 193.475 182.442 1
Cu 251.894 193.446 182.442 1
Cu 250.915 193.359 182.442 1
Cu 249.944 193.215 182.442 1
Cu 248.984 193.014 182.442 1
Cu 248.039 192.757 182.442 1
Cu 247.114 192.445 182.442 1
Cu 246.211 192.079 182.442 1
Cu 245.334 191.661 182.442 1
Cu 244.488 191.192 182.442 1
Cu 243.674 190.674 182.442 1
Cu 242.897 190.11 182.442 1
Cu 242.159 189.501 182.442 1
Cu 241.464 188.849 182.442 1
Cu 240.813 188.158 182.442 1
Cu 240.21 187.43 182.442 1
Cu 239.657 186.668 182.442 1
Cu 239.157 185.876 182.442 1
Cu 238.71 185.055 182.442 1
Cu 238.319 184.209 182.442 1
Cu 237.986 183.343 182.442 1
Cu 237.712 182.458 182.442 1
Cu 237.497 181.559 182.442 1
Cu 237.468 180.649 182.442 1
Cu 237.468 179.732 182.442 1
Cu 237.468 178.811 182.442 1
Cu 237.468 177.891 182.442 1
Cu 237.468 176.974 182.442 1
Cu 237.497 176.064 182.442 1
Cu 237.712 175.165 182.442 1
Cu 237.986 174.28 182.442 1
Cu 238.319 173.413 182.442 1
Cu 238.71 172.568 182.442 1
Cu 239.157 171.747 182.442 1
Cu 239.657 170.954 182.442 1
Cu 240.21 170.192 182.442 1
Cu 240.813 169.465 182.442 1
Cu 241.464 168.774 182.442 1
Cu 242.159 168.122 182.442 1
Cu 242.897 167.513 182.442 1
Cu 243.674 166.948 182.442 1
Cu 244.488 166.431 182.442 1
Cu 245.334 165.962 182.442 1
Cu 246.211 165.543 182.442 1
Cu 247.114 165.178 182.442 1
Cu 248.039 164.866 182.442 1
Cu 248.984 164.609 182.442 1
Cu 249.944 164.408 182.442 1
Cu 250.915 164.264 182.442 1
Cu 251.894 164.177 182.442 1
Cu 252.878 164.148 182.442 1
Cu 253.861 164.177 182.442 1
Cu 254.84 164.264 182.442 1
Cu 255.811 164.408 182.442 1
Cu 256.771 164.609 182.442 1
Cu 257.716 164.866 182.442 1
Cu 258.641 165.178 182.442 1
Cu 259.544 165.543 182.442 1
Cu 260.421 165.962 182.442 1
Cu 261.267 166.431 182.442 1
Cu 262.081 166.948 182.442 1
Cu 262.858 167.513 182.442 1
Cu 263.596 168.122 182.442 1
Cu 264.291 168.774 182.442 1
Cu 264.942 169.465 182.442 1
Cu 265.545 170.192 182.442 1
Cu 266.098 170.954 182.442 1
Cu 266.598 171.747 182.442 1
Cu 267.045 172.568 182.442 1
Cu 267.436 173.413 182.442 1
Cu 267.769 174.28 182.442 1
Cu 268.043 175.165 182.442 1
Cu 268.258 176.064 182.442 1
Cu 268.287 176.974 182.442 1
Cu 268.287 177.891 182.442 1
Cu 268.287 178.811 182.442 1
Cu 268.282 178.811 186.683 1
Cu 268.282 179.732 186.683 1
Cu 268.282 180.649 186.683 1
Cu 268.253 181.558 186.683 1
Cu 268.038 182.457 186.683 1
Cu 267.764 183.341 186.683 1
Cu 267.431 184.208 186.683 1
Cu 267.041 185.053 186.683 1
Cu 266.594 185.873 186.683 1
Cu 266.094 186.666 186.683 1
Cu 265.541 187.428 186.683 1
Cu 264.938 188.155 186.683 1
Cu 264.288 188.846 186.683 1
Cu 263.593 189.497 186.683 1
Cu 262.855 190.106 186.683 1
Cu 262.078 190.671 186.683 1
Cu 261.265 191.188 186.683 1
Cu 260.418 191.657 186.683 1
Cu 259.542 192.075 186.683 1
Cu 258.64 192.441 186.683 1
Cu 257.714 192.753 186.683 1
Cu 256.77 193.01 186.683 1
Cu 255.811 193.211 186.683 1
Cu 254.839 193.355 186.683 1
Cu 253.86 193.441 186.683 1
Cu 252.878 193.47 186.683 1
Cu 251.895 193.441 186.683 1
Cu 250.916 193.355 186.683 1
Cu 249.944 193.211 186.683 1
Cu 248.985 193.01 186.683 1
Cu 248.041 192.753 186.683 1
Cu 247.115 192.441 186.683 1
Cu 246.213 192.075 186.683 1
Cu 245.337 191.657 186.683 1
Cu 244.49 191.188 186.683 1
Cu 243.677 190.671 186.683 1
Cu 242.9 190.106 186.683 1
Cu 242.162 189.497 186.683 1
Cu 241.467 188.846 186.683 1
Cu 240.817 188.155 186.683 1
Cu 240.214 187.428 186.683 1
Cu 239.661 186.666 186.683 1
Cu 239.161 185.873 186.683 1
Cu 238.714 185.053 186.683 1
Cu 238.324 184.208 186.683 1
Cu 237.991 183.341 186.683 1
Cu 237.717 182.457 186.683 1
Cu 237.502 181.558 186.683 1
Cu 237.473 180.649 186.683 1
Cu 237.473 179.732 186.683 1
Cu 237.473 178.811 186.683 1
Cu 237.473 177.891 186.683 1
Cu 237.473 176.974 186.683 1
Cu 237.502 176.065 186.683 1
Cu 237.717 175.166 186.683 1
Cu 237.991 174.282 186.683 1
Cu 238.324 173.415 186.683 1
Cu 238.714 172.57 186.683 1
Cu 239.161 171.749 186.683 1
Cu 239.661 170.957 186.683 1
Cu 240.214 170.195 186.683 1
Cu 240.817 169.467 186.683 1
Cu 241.467 168.777 186.683 1
Cu 242.162 168.126 186.683 1
Cu 242.9 167.517 186.683 1
Cu 243.677 166.952 186.683 1
Cu 244.49 166.434 186.683 1
Cu 245.337 165.966 186.683 1
Cu 246.213 165.548 186.683 1
Cu 247.115 165.182 186.683 1
Cu 248.041 164.87 186.683 1
Cu 248.985 164.613 186.683 1
Cu 249.944 164.412 186.683 1
Cu 250.916 164.268 186.683 1
Cu 251.895 164.181 186.683 1
Cu 252.878 164.152 186.683 1
Cu 253.86 164.181 186.683 1
Cu 254.839 164.268 186.683 1
Cu 255.811 164.412 186.683 1
Cu 256.77 164.613 186.683 1
Cu 257.714 164.87 186.683 1
Cu 258.64 165.182 186.683 1
Cu 259.542 165.548 186.683 1
Cu 260.418 165.966 186.683 1
Cu 261.265 166.434 186.683 1
Cu 262.078 166.952 186.683 1
Cu 262.855 167.517 186.683 1
Cu 263.593 168.126 186.683 1
Cu 264.288 168.777 186.683 1
Cu 264.938 169.467 186.683 1
Cu 265.541 170.195 186.683 1
Cu 266.094 170.957 186.683 1
Cu 266.594 171.749 186.683 1
Cu 267.041 172.57 186.683 1
Cu 267.431 173.415 186.683 1
Cu 267.764 174.282 186.683 1
Cu 268.038 175.166 186.683 1
Cu 268.253 176.065 186.683 1
Cu 268.282 176.974 186.683 1
Cu 268.282 177.891 186.683 1
Cu 268.282 178.811 186.683 1
Cu 268.277 178.811 190.942 1
Cu 268.277 179.732 190.942 1
Cu 268.277 180.648 190.942 1
Cu 268.248 181.557 190.942 1
Cu 268.034 182.456 190.942 1
Cu 267.759 183.34 190.942 1
Cu 267.426 184.206 190.942 1
Cu 267.036 185.051 190.942 1
Cu 266.59 185.871 190.942 1
Cu 266.089 186.663 190.942 1
Cu 265.537 187.425 190.942 1
Cu 264.934 188.152 190.942 1
Cu 264.284 188.843 190.942 1
Cu 263.589 189.494 190.942 1
Cu 262.852 190.103 190.942 1
Cu 262.075 190.667 190.942 1
Cu 261.262 191.184 190.942 1
Cu 260.416 191.653 190.942 1
Cu 259.54 192.071 190.942 1
Cu 258.638 192.436 190.942 1
Cu 257.713 192.748 190.942 1
Cu 256.769 193.005 190.942 1
Cu 255.81 193.206 190.942 1
Cu 254.839 193.35 190.942 1
Cu 253.86 193.437 190.942 1
Cu 252.878 193.466 190.942 1
Cu 251.895 193.437 190.942 1
Cu 250.916 193.35 190.942 1
Cu 249.945 193.206 190.942 1
Cu 248.986 193.005 190.942 1
Cu 248.042 192.748 190.942 1
Cu 247.117 192.436 190.942 1
Cu 246.215 192.071 190.942 1
Cu 245.339 191.653 190.942 1
Cu 244.493 191.184 190.942 1
Cu 243.68 190.667 190.942 1
Cu 242.903 190.103 190.942 1
Cu 242.166 189.494 190.942 1
Cu 241.471 188.843 190.942 1
Cu 240.821 188.152 190.942 1
Cu 240.218 187.425 190.942 1
Cu 239.666 186.663 190.942 1
Cu 239.165 185.871 190.942 1
Cu 238.719 185.051 190.942 1
Cu 238.329 184.206 190.942 1
Cu 237.996 183.34 190.942 1
Cu 237.721 182.456 190.942 1
Cu 237.507 181.557 190.942 1
Cu 237.478 180.648 190.942 1
Cu 237.478 179.732 190.942 1
Cu 237.478 178.811 190.942 1
Cu 237.478 177.891 190.942 1
Cu 237.478 176.975 190.942 1
Cu 237.507 176.065 190.942 1
Cu 237.721 175.167 190.942 1
Cu 237.996 174.283 190.942 1
Cu 238.329 173.417 190.942 1
Cu 238.719 172.572 190.942 1
Cu 239.165 171.752 190.942 1
Cu 239.666 170.959 190.942 1
Cu 240.218 170.198 190.942 1
Cu 240.821 169.47 190.942 1
Cu 241.471 168.78 190.942 1
Cu 242.166 168.129 190.942 1
Cu 242.903 167.52 190.942 1
Cu 243.68 166.956 190.942 1
Cu 244.493 166.438 190.942 1
Cu 245.339 165.97 190.942 1
Cu 246.215 165.552 190.942 1
Cu 247.117 165.186 190.942 1
Cu 248.042 164.874 190.942 1
Cu 248.986 164.618 190.942 1
Cu 249.945 164.417 190.942 1
Cu 250.916 164.273 190.942 1
Cu 251.895 164.186 190.942 1
Cu 252.878 164.157 190.942 1
Cu 253.86 164.186 190.942 1
Cu 254.839 164.273 190.942 1
Cu 255.81 164.417 190.942 1
Cu 256.769 164.618 190.942 1
Cu 257.713 164.874 190.942 1
Cu 258.638 165.186 190.942 1
Cu 259.54 165.552 190.942 1
Cu 260.416 165.97 190.942 1
Cu 261.262 166.438 190.942 1
Cu 262.075 166.956 190.942 1
Cu 262.852 167.52 190.942 1
Cu 263.589 168.129 190.942 1
Cu 264.284 168.78 190.942 1
Cu 264.934 169.47 190.942 1
Cu 265.537 170.198 190.942 1
Cu 266.089 170.959 190.942 1
Cu 266.59 171.752 190.942 1
Cu 267.036 172.572 190.942 1
Cu 267.426 173.417 190.942 1
Cu 267.759 174.283 190.942 1
Cu 268.034 175.167 190.942 1
Cu 268.248 176.065 190.942 1
Cu 268.277 176.975 190.942 1
Cu 268.277 177.891 190.942 1
Cu 268.277 178.811 190.942 1
Cu 268.272 178.811 195.218 1
Cu 268.272 179.731 195.218 1
Cu 268.272 180.647 195.218 1
Cu 268.243 181.556 195.218 1
Cu 268.029 182.455 195.218 1
Cu 267.754 183.338 195.218 1
Cu 267.421 184.204 195.218 1
Cu 267.031 185.049 195.218 1
Cu 266.585 185.869 195.218 1
Cu 266.085 186.661 195.218 1
Cu 265.533 187.422 195.218 1
Cu 264.93 188.149 195.218 1
Cu 264.28 188.84 195.218 1
Cu 263.586 189.49 195.218 1
Cu 262.848 190.099 195.218 1
Cu 262.072 190.663 195.218 1
Cu 261.259 191.18 195.218 1
Cu 260.413 191.649 195.218 1
Cu 259.538 192.066 195.218 1
Cu 258.636 192.432 195.218 1
Cu 257.711 192.744 195.218 1
Cu 256.768 193 195.218 1
Cu 255.809 193.201 195.218 1
Cu 254.838 193.345 195.218 1
Cu 253.86 193.432 195.218 1
Cu 252.878 193.461 195.218 1
Cu 251.895 193.432 195.218 1
Cu 250.917 193.345 195.218 1
Cu 249.946 193.201 195.218 1
Cu 248.987 193 195.218 1
Cu 248.044 192.744 195.218 1
Cu 247.119 192.432 195.218 1
Cu 246.217 192.066 195.218 1
Cu 245.342 191.649 195.218 1
Cu 244.496 191.18 195.218 1
Cu 243.683 190.663 195.218 1
Cu 242.907 190.099 195.218 1
Cu 242.17 189.49 195.218 1
Cu 241.475 188.84 195.218 1
Cu 240.825 188.149 195.218 1
Cu 240.222 187.422 195.218 1
Cu 239.67 186.661 195.218 1
Cu 239.17 185.869 195.218 1
Cu 238.724 185.049 195.218 1
Cu 238.334 184.204 195.218 1
Cu 238.001 183.338 195.218 1
Cu 237.726 182.455 195.218 1
Cu 237.512 181.556 195.218 1
Cu 237.483 180.647 195.218 1
Cu 237.483 179.731 195.218 1
Cu 237.483 178.811 195.218 1
Cu 237.483 177.892 195.218 1
Cu 237.483 176.975 195.218 1
Cu 237.512 176.066 195.218 1
Cu 237.726 175.168 195.218 1
Cu 238.001 174.285 195.218 1
Cu 238.334 173.419 195.218 1
Cu 238.724 172.574 195.218 1
Cu 239.17 171.754 195.218 1
Cu 239.67 170.962 195.218 1
Cu 240.222 170.201 195.218 1
Cu 240.825 169.474 195.218 1
Cu 241.475 168.783 195.218 1
Cu 242.17 168.133 195.218 1
Cu 242.907 167.524 195.218 1
Cu 243.683 166.96 195.218 1
Cu 244.496 166.443 195.218 1
Cu 245.342 165.974 195.218 1
Cu 246.217 165.556 195.218 1
Cu 247.119 165.191 195.218 1
Cu 248.044 164.879 195.218 1
Cu 248.987 164.622 195.218 1
Cu 249.946 164.422 195.218 1
Cu 250.917 164.278 195.218 1
Cu 251.895 164.191 195.218 1
Cu 252.878 164.162 195.218 1
Cu 253.86 164.191 195.218 1
Cu 254.838 164.278 195.218 1
Cu 255.809 164.422 195.218 1
Cu 256.768 164.622 195.218 1
Cu 257.711 164.879 195.218 1
Cu 258.636 165.191 195.218 1
Cu 259.538 165.556 195.218 1
Cu 260.413 165.974 195.218 1
Cu 261.259 166.443 195.218 1
Cu 262.072 166.96 195.218 1
Cu 262.848 167.524 195.218 1
Cu 263.586 168.133 195.218 1
Cu 264.28 168.783 195.218 1
Cu 264.93 169.474 195.218 1
Cu 265.533 170.201 195.218 1
Cu 266.085 170.962 195.218 1
Cu 266.585 171.754 195.218 1
Cu 267.031 172.574 195.218 1
Cu 267.421 173.419 195.218 1
Cu 267.754 174.285 195.218 1
Cu 268.029 175.168 195.218 1
Cu 268.243 176.066 195.218 1
Cu 268.272 176.975 195.218 1
Cu 268.272 177.892 195.218 1
Cu 268.272 178.811 195.218 1
Cu 268.266 178.811 199.512 1
Cu 268.266 179.731 199.512 1
Cu 268.266 180.647 199.512 1
Cu 268.238 181.555 199.512 1
Cu 268.023 182.453 199.512 1
Cu 267.749 183.337 199.512 1
Cu 267.417 184.202 199.512 1
Cu 267.026 185.047 199.512 1
Cu 266.58 185.866 199.512 1
Cu 266.08 186.658 199.512 1
Cu 265.528 187.419 199.512 1
Cu 264.926 188.146 199.512 1
Cu 264.276 188.836 199.512 1
Cu 263.582 189.487 199.512 1
Cu 262.845 190.095 199.512 1
Cu 262.069 190.659 199.512 1
Cu 261.256 191.176 199.512 1
Cu 260.411 191.644 199.512 1
Cu 259.535 192.062 199.512 1
Cu 258.634 192.427 199.512 1
Cu 257.71 192.739 199.512 1
Cu 256.766 192.996 199.512 1
Cu 255.808 193.196 199.512 1
Cu 254.837 193.34 199.512 1
Cu 253.859 193.427 199.512 1
Cu 252.878 193.456 199.512 1
Cu 251.896 193.427 199.512 1
Cu 250.918 193.34 199.512 1
Cu 249.947 193.196 199.512 1
Cu 248.989 192.996 199.512 1
Cu 248.045 192.739 199.512 1
Cu 247.121 192.427 199.512 1
Cu 246.22 192.062 199.512 1
Cu 245.344 191.644 199.512 1
Cu 244.499 191.176 199.512 1
Cu 243.686 190.659 199.512 1
Cu 242.91 190.095 199.512 1
Cu 242.173 189.487 199.512 1
Cu 241.479 188.836 199.512 1
Cu 240.829 188.146 199.512 1
Cu 240.227 187.419 199.512 1
Cu 239.675 186.658 199.512 1
Cu 239.175 185.866 199.512 1
Cu 238.729 185.047 199.512 1
Cu 238.339 184.202 199.512 1
Cu 238.006 183.337 199.512 1
Cu 237.732 182.453 199.512 1
Cu 237.517 181.555 199.512 1
Cu 237.489 180.647 199.512 1
Cu 237.489 179.731 199.512 1
Cu 237.489 178.811 199.512 1
Cu 237.489 177.892 199.512 1
Cu 237.489 176.976 199.512 1
Cu 237.517 176.067 199.512 1
Cu 237.732 175.17 199.512 1
Cu 238.006 174.286 199.512 1
Cu 238.339 173.42 199.512 1
Cu 238.729 172.576 199.512 1
Cu 239.175 171.756 199.512 1
Cu 239.675 170.965 199.512 1
Cu 240.227 170.204 199.512 1
Cu 240.829 169.477 199.512 1
Cu 241.479 168.787 199.512 1
Cu 242.173 168.136 199.512 1
Cu 242.91 167.528 199.512 1
Cu 243.686 166.964 199.512 1
Cu 244.499 166.447 199.512 1
Cu 245.344 165.979 199.512 1
Cu 246.22 165.561 199.512 1
Cu 247.121 165.196 199.512 1
Cu 248.045 164.884 199.512 1
Cu 248.989 164.627 199.512 1
Cu 249.947 164.427 199.512 1
Cu 250.918 164.283 199.512 1
Cu 251.896 164.196 199.512 1
Cu 252.878 164.167 199.512 1
Cu 253.859 164.196 199.512 1
Cu 254.837 164.283 199.512 1
Cu 255.808 164.427 199.512 1
Cu 256.766 164.627 199.512 1
Cu 257.71 164.884 199.512 1
Cu 258.634 165.196 199.512 1
Cu 259.535 165.561 199.512 1
Cu 260.411 165.979 199.512 1
Cu 261.256 166.447 199.512 1
Cu 262.069 166.964 199.512 1
Cu 262.845 167.528 199.512 1
Cu 263.582 168.136 199.512 1
Cu 264.276 168.787 199.512 1
Cu 264.926 169.477 199.512 1
Cu 265.528 170.204 199.512 1
Cu 266.08 170.965 199.512 1
Cu 266.58 171.756 199.512 1
Cu 267.026 172.576 199.512 1
Cu 267.417 173.42 199.512 1
Cu 267.749 174.286 199.512 1
Cu 268.023 175.17 199.512 1
Cu 268.238 176.067 199.512 1
Cu 268.266 176.976 199.512 1
Cu 268.266 177.892 199.512 1
Cu 268.266 178.811 199.512 1
Cu 268.261 178.811 203.824 1
Cu 268.261 179.731 203.824 1
Cu 268.261 180.646 203.824 1
Cu 268.232 181.554 203.824 1
Cu 268.018 182.452 203.824 1
Cu 267.744 183.335 203.824 1
Cu 267.411 184.2 203.824 1
Cu 267.021 185.044 203.824 1
Cu 266.576 185.864 203.824 1
Cu 266.076 186.655 203.824 1
Cu 265.524 187.416 203.824 1
Cu 264.922 188.143 203.824 1
Cu 264.272 188.833 203.824 1
Cu 263.578 189.483 203.824 1
Cu 262.841 190.091 203.824 1
Cu 262.066 190.655 203.824 1
Cu 261.253 191.172 203.824 1
Cu 260.408 191.64 203.824 1
Cu 259.533 192.057 203.824 1
Cu 258.632 192.422 203.824 1
Cu 257.708 192.734 203.824 1
Cu 256.765 192.991 203.824 1
Cu 255.807 193.191 203.824 1
Cu 254.837 193.335 203.824 1
Cu 253.859 193.422 203.824 1
Cu 252.878 193.451 203.824 1
Cu 251.896 193.422 203.824 1
Cu 250.918 193.335 203.824 1
Cu 249.948 193.191 203.824 1
Cu 248.99 192.991 203.824 1
Cu 248.047 192.734 203.824 1
Cu 247.123 192.422 203.824 1
Cu 246.222 192.057 203.824 1
Cu 245.347 191.64 203.824 1
Cu 244.502 191.172 203.824 1
Cu 243.689 190.655 203.824 1
Cu 242.914 190.091 203.824 1
Cu 242.177 189.483 203.824 1
Cu 241.483 188.833 203.824 1
Cu 240.833 188.143 203.824 1
Cu 240.231 187.416 203.824 1
Cu 239.679 186.655 203.824 1
Cu 239.179 185.864 203.824 1
Cu 238.734 185.044 203.824 1
Cu 238.344 184.2 203.824 1
Cu 238.011 183.335 203.824 1
Cu 237.737 182.452 203.824 1
Cu 237.523 181.554 203.824 1
Cu 237.494 180.646 203.824 1
Cu 237.494 179.731 203.824 1
Cu 237.494 178.811 203.824 1
Cu 237.494 177.892 203.824 1
Cu 237.494 176.977 203.824 1
Cu 237.523 176.068 203.824 1
Cu 237.737 175.171 203.824 1
Cu 238.011 174.288 203.824 1
Cu 238.344 173.422 203.824 1
Cu 238.734 172.578 203.824 1
Cu 239.179 171.759 203.824 1
Cu 239.679 170.967 203.824 1
Cu 240.231 170.207 203.824 1
Cu 240.833 169.48 203.824 1
Cu 241.483 168.79 203.824 1
Cu 242.177 168.14 203.824 1
Cu 242.914 167.532 203.824 1
Cu 243.689 166.968 203.824 1
Cu 244.502 166.451 203.824 1
Cu 245.347 165.983 203.824 1
Cu 246.222 165.566 203.824 1
Cu 247.123 165.2 203.824 1
Cu 248.047 164.889 203.824 1
Cu 248.99 164.632 203.824 1
Cu 249.948 164.432 203.824 1
Cu 250.918 164.288 203.824 1
Cu 251.896 164.201 203.824 1
Cu 252.878 164.172 203.824 1
Cu 253.859 164.201 203.824 1
Cu 254.837 164.288 203.824 1
Cu 255.807 164.432 203.824 1
Cu 256.765 164.632 203.824 1
Cu 257.708 164.889 203.824 1
Cu 258.632 165.2 203.824 1
Cu 259.533 165.566 203.824 1
Cu 260.408 165.983 203.824 1
Cu 261.253 166.451 203.824 1
Cu 262.066 166.968 203.824 1
Cu 262.841 167.532 203.824 1
Cu 263.578 168.14 203.824 1
Cu 264.272 168.79 203.824 1
Cu 264.922 169.48 203.824 1
Cu 265.524 170.207 203.824 1
Cu 266.076 170.967 203.824 1
Cu 266.576 171.759 203.824 1
Cu 267.021 172.578 203.824 1
Cu 267.411 173.422 203.824 1
Cu 267.744 174.288 203.824 1
Cu 268.018 175.171 203.824 1
Cu 268.232 176.068 203.824 1
Cu 268.261 176.977 203.824 1
Cu 268.261 177.892 203.824 1
Cu 268.261 178.811 203.824 1
Cu 268.255 178.811 208.152 1
Cu 268.255 179.73 208.152 1
Cu 268.255 180.646 208.152 1
Cu 268.227 181.553 208.152 1
Cu 268.013 182.451 208.152 1
Cu 267.739 183.333 208.152 1
Cu 267.406 184.198 208.152 1
Cu 267.016 185.042 208.152 1
Cu 266.571 185.861 208.152 1
Cu 266.071 186.653 208.152 1
Cu 265.519 187.413 208.152 1
Cu 264.917 188.139 208.152 1
Cu 264.268 188.829 208.152 1
Cu 263.574 189.479 208.152 1
Cu 262.838 190.087 208.152 1
Cu 262.062 190.65 208.152 1
Cu 261.25 191.167 208.152 1
Cu 260.405 191.635 208.152 1
Cu 259.531 192.052 208.152 1
Cu 258.63 192.418 208.152 1
Cu 257.706 192.729 208.152 1
Cu 256.764 192.985 208.152 1
Cu 255.806 193.186 208.152 1
Cu 254.836 193.33 208.152 1
Cu 253.859 193.416 208.152 1
Cu 252.878 193.445 208.152 1
Cu 251.896 193.416 208.152 1
Cu 250.919 193.33 208.152 1
Cu 249.95 193.186 208.152 1
Cu 248.992 192.985 208.152 1
Cu 248.049 192.729 208.152 1
Cu 247.125 192.418 208.152 1
Cu 246.224 192.052 208.152 1
Cu 245.35 191.635 208.152 1
Cu 244.505 191.167 208.152 1
Cu 243.693 190.65 208.152 1
Cu 242.917 190.087 208.152 1
Cu 242.181 189.479 208.152 1
Cu 241.487 188.829 208.152 1
Cu 240.838 188.139 208.152 1
Cu 240.236 187.413 208.152 1
Cu 239.684 186.653 208.152 1
Cu 239.184 185.861 208.152 1
Cu 238.739 185.042 208.152 1
Cu 238.349 184.198 208.152 1
Cu 238.016 183.333 208.152 1
Cu 237.743 182.451 208.152 1
Cu 237.528 181.553 208.152 1
Cu 237.5 180.646 208.152 1
Cu 237.5 179.73 208.152 1
Cu 237.5 178.811 208.152 1
Cu 237.5 177.893 208.152 1
Cu 237.5 176.977 208.152 1
Cu 237.528 176.069 208.152 1
Cu 237.743 175.172 208.152 1
Cu 238.016 174.289 208.152 1
Cu 238.349 173.424 208.152 1
Cu 238.739 172.581 208.152 1
Cu 239.184 171.762 208.152 1
Cu 239.684 170.97 208.152 1
Cu 240.236 170.21 208.152 1
Cu 240.838 169.483 208.152 1
Cu 241.487 168.794 208.152 1
Cu 242.181 168.144 208.152 1
Cu 242.917 167.536 208.152 1
Cu 243.693 166.972 208.152 1
Cu 244.505 166.456 208.152 1
Cu 245.35 165.988 208.152 1
Cu 246.224 165.57 208.152 1
Cu 247.125 165.205 208.152 1
Cu 248.049 164.894 208.152 1
Cu 248.992 164.637 208.152 1
Cu 249.95 164.437 208.152 1
Cu 250.919 164.293 208.152 1
Cu 251.896 164.206 208.152 1
Cu 252.878 164.178 208.152 1
Cu 253.859 164.206 208.152 1
Cu 254.836 164.293 208.152 1
Cu 255.806 164.437 208.152 1
Cu 256.764 164.637 208.152 1
Cu 257.706 164.894 208.152 1
Cu 258.63 165.205 208.152 1
Cu 259.531 165.57 208.152 1
Cu 260.405 165.988 208.152 1
Cu 261.25 166.456 208.152 1
Cu 262.062 166.972 208.152 1
Cu 262.838 167.536 208.152 1
Cu 263.574 168.144 208.152 1
Cu 264.268 168.794 208.152 1
Cu 264.917 169.483 208.152 1
Cu 265.519 170.21 208.152 1
Cu 266.071 170.97 208.152 1
Cu 266.571 171.762 208.152 1
Cu 267.016 172.581 208.152 1
Cu 267.406 173.424 208.152 1
Cu 267.739 174.289 208.152 1
Cu 268.013 175.172 208.152 1
Cu 268.227 176.069 208.152 1
Cu 268.255 176.977 208.152 1
Cu 268.255 177.893 208.152 1
Cu 268.255 178.811 208.152 1
Cu 268.25 178.811 212.497 1
Cu 268.25 179.73 212.497 1
Cu 268.25 180.645 212.497 1
Cu 268.221 181.552 212.497 1
Cu 268.007 182.449 212.497 1
Cu 267.733 183.332 212.497 1
Cu 267.401 184.196 212.497 1
Cu 267.011 185.04 212.497 1
Cu 266.565 185.859 212.497 1
Cu 266.066 186.65 212.497 1
Cu 265.514 187.41 212.497 1
Cu 264.913 188.136 212.497 1
Cu 264.264 188.825 212.497 1
Cu 263.57 189.475 212.497 1
Cu 262.834 190.083 212.497 1
Cu 262.059 190.646 212.497 1
Cu 261.247 191.163 212.497 1
Cu 260.403 191.63 212.497 1
Cu 259.528 192.048 212.497 1
Cu 258.628 192.412 212.497 1
Cu 257.704 192.724 212.497 1
Cu 256.762 192.98 212.497 1
Cu 255.804 193.181 212.497 1
Cu 254.835 193.324 212.497 1
Cu 253.858 193.411 212.497 1
Cu 252.878 193.44 212.497 1
Cu 251.897 193.411 212.497 1
Cu 250.92 193.324 212.497 1
Cu 249.951 193.181 212.497 1
Cu 248.993 192.98 212.497 1
Cu 248.051 192.724 212.497 1
Cu 247.127 192.412 212.497 1
Cu 246.227 192.048 212.497 1
Cu 245.352 191.63 212.497 1
Cu 244.508 191.163 212.497 1
Cu 243.696 190.646 212.497 1
Cu 242.921 190.083 212.497 1
Cu 242.185 189.475 212.497 1
Cu 241.491 188.825 212.497 1
Cu 240.842 188.136 212.497 1
Cu 240.241 187.41 212.497 1
Cu 239.689 186.65 212.497 1
Cu 239.19 185.859 212.497 1
Cu 238.744 185.04 212.497 1
Cu 238.354 184.196 212.497 1
Cu 238.022 183.332 212.497 1
Cu 237.748 182.449 212.497 1
Cu 237.534 181.552 212.497 1
Cu 237.505 180.645 212.497 1
Cu 237.505 179.73 212.497 1
Cu 237.505 178.811 212.497 1
Cu 237.505 177.893 212.497 1
Cu 237.505 176.978 212.497 1
Cu 237.534 176.07 212.497 1
Cu 237.748 175.173 212.497 1
Cu 238.022 174.291 212.497 1
Cu 238.354 173.426 212.497 1
Cu 238.744 172.583 212.497 1
Cu 239.19 171.764 212.497 1
Cu 239.689 170.973 212.497 1
Cu 240.241 170.213 212.497 1
Cu 240.842 169.487 212.497 1
Cu 241.491 168.798 212.497 1
Cu 242.185 168.148 212.497 1
Cu 242.921 167.54 212.497 1
Cu 243.696 166.977 212.497 1
Cu 244.508 166.46 212.497 1
Cu 245.352 165.992 212.497 1
Cu 246.227 165.575 212.497 1
Cu 247.127 165.21 212.497 1
Cu 248.051 164.899 212.497 1
Cu 248.993 164.643 212.497 1
Cu 249.951 164.442 212.497 1
Cu 250.92 164.298 212.497 1
Cu 251.897 164.212 212.497 1
Cu 252.878 164.183 212.497 1
Cu 253.858 164.212 212.497 1
Cu 254.835 164.298 212.497 1
Cu 255.804 164.442 212.497 1
Cu 256.762 164.643 212.497 1
Cu 257.704 164.899 212.497 1
Cu 258.628 165.21 212.497 1
Cu 259.528 165.575 212.497 1
Cu 260.403 165.992 212.497 1
Cu 261.247 166.46 212.497 1
Cu 262.059 166.977 212.497 1
Cu 262.834 167.54 212.497 1
Cu 263.57 168.148 212.497 1
Cu 264.264 168.798 212.497 1
Cu 264.913 169.487 212.497 1
Cu 265.514 170.213 212.497 1
Cu 266.066 170.973 212.497 1
Cu 266.565 171.764 212.497 1
Cu 267.011 172.583 212.497 1
Cu 267.401 173.426 212.497 1
Cu 267.733 174.291 212.497 1
Cu 268.007 175.173 212.497 1
Cu 268.221 176.07 212.497 1
Cu 268.25 176.978 212.497 1
Cu 268.25 177.893 212.497 1
Cu 268.25 178.811 212.497 1
Cu 268.244 178.811 216.858 1
Cu 268.244 179.73 216.858 1
Cu 268.244 180.644 216.858 1
Cu 268.215 181.551 216.858 1
Cu 268.001 182.448 216.858 1
Cu 267.727 183.33 216.858 1
Cu 267.395 184.194 216.858 1
Cu 267.006 185.037 216.858 1
Cu 266.56 185.856 216.858 1
Cu 266.061 186.647 216.858 1
Cu 265.51 187.406 216.858 1
Cu 264.908 188.132 216.858 1
Cu 264.26 188.821 216.858 1
Cu 263.566 189.471 216.858 1
Cu 262.83 190.078 216.858 1
Cu 262.055 190.641 216.858 1
Cu 261.244 191.158 216.858 1
Cu 260.4 191.625 216.858 1
Cu 259.526 192.042 216.858 1
Cu 258.625 192.407 216.858 1
Cu 257.703 192.718 216.858 1
Cu 256.761 192.975 216.858 1
Cu 255.803 193.175 216.858 1
Cu 254.834 193.319 216.858 1
Cu 253.858 193.405 216.858 1
Cu 252.878 193.434 216.858 1
Cu 251.897 193.405 216.858 1
Cu 250.921 193.319 216.858 1
Cu 249.952 193.175 216.858 1
Cu 248.994 192.975 216.858 1
Cu 248.052 192.718 216.858 1
Cu 247.13 192.407 216.858 1
Cu 246.229 192.042 216.858 1
Cu 245.355 191.625 216.858 1
Cu 244.511 191.158 216.858 1
Cu 243.7 190.641 216.858 1
Cu 242.925 190.078 216.858 1
Cu 242.189 189.471 216.858 1
Cu 241.495 188.821 216.858 1
Cu 240.847 188.132 216.858 1
Cu 240.245 187.406 216.858 1
Cu 239.694 186.647 216.858 1
Cu 239.195 185.856 216.858 1
Cu 238.749 185.037 216.858 1
Cu 238.36 184.194 216.858 1
Cu 238.028 183.33 216.858 1
Cu 237.754 182.448 216.858 1
Cu 237.54 181.551 216.858 1
Cu 237.511 180.644 216.858 1
Cu 237.511 179.73 216.858 1
Cu 237.511 178.811 216.858 1
Cu 237.511 177.893 216.858 1
Cu 237.511 176.979 216.858 1
Cu 237.54 176.071 216.858 1
Cu 237.754 175.175 216.858 1
Cu 238.028 174.293 216.858 1
Cu 238.36 173.428 216.858 1
Cu 238.749 172.585 216.858 1
Cu 239.195 171.767 216.858 1
Cu 239.694 170.976 216.858 1
Cu 240.245 170.216 216.858 1
Cu 240.847 169.491 216.858 1
Cu 241.495 168.801 216.858 1
Cu 242.189 168.152 216.858 1
Cu 242.925 167.544 216.858 1
Cu 243.7 166.981 216.858 1
Cu 244.511 166.465 216.858 1
Cu 245.355 165.997 216.858 1
Cu 246.229 165.58 216.858 1
Cu 247.13 165.216 216.858 1
Cu 248.052 164.904 216.858 1
Cu 248.994 164.648 216.858 1
Cu 249.952 164.448 216.858 1
Cu 250.921 164.304 216.858 1
Cu 251.897 164.218 216.858 1
Cu 252.878 164.189 216.858 1
Cu 253.858 164.218 216.858 1
Cu 254.834 164.304 216.858 1
Cu 255.803 164.448 216.858 1
Cu 256.761 164.648 216.858 1
Cu 257.703 164.904 216.858 1
Cu 258.625 165.216 216.858 1
Cu 259.526 165.58 216.858 1
Cu 260.4 165.997 216.858 1
Cu 261.244 166.465 216.858 1
Cu 262.055 166.981 216.858 1
Cu 262.83 167.544 216.858 1
Cu 263.566 168.152 216.858 1
Cu 264.26 168.801 216.858 1
Cu 264.908 169.491 216.858 1
Cu 265.51 170.216 216.858 1
Cu 266.061 170.976 216.858 1
Cu 266.56 171.767 216.858 1
Cu 267.006 172.585 216.858 1
Cu 267.395 173.428 216.858 1
Cu 267.727 174.293 216.858 1
Cu 268.001 175.175 216.858 1
Cu 268.215 176.071 216.858 1
Cu 268.244 176.979 216.858 1
Cu 268.244 177.893 216.858 1
Cu 268.244 178.811 216.858 1
Cu 268.238 178.811 221.236 1
Cu 268.238 179.729 221.236 1
Cu 268.238 180.643 221.236 1
Cu 268.209 181.55 221.236 1
Cu 267.995 182.446 221.236 1
Cu 267.722 183.328 221.236 1
Cu 267.389 184.192 221.236 1
Cu 267 185.035 221.236 1
Cu 266.555 185.853 221.236 1
Cu 266.056 186.644 221.236 1
Cu 265.505 187.403 221.236 1
Cu 264.904 188.129 221.236 1
Cu 264.255 188.817 221.236 1
Cu 263.562 189.467 221.236 1
Cu 262.826 190.074 221.236 1
Cu 262.052 190.637 221.236 1
Cu 261.241 191.153 221.236 1
Cu 260.397 191.62 221.236 1
Cu 259.523 192.037 221.236 1
Cu 258.623 192.402 221.236 1
Cu 257.701 192.713 221.236 1
Cu 256.759 192.969 221.236 1
Cu 255.802 193.169 221.236 1
Cu 254.834 193.313 221.236 1
Cu 253.858 193.4 221.236 1
Cu 252.878 193.428 221.236 1
Cu 251.897 193.4 221.236 1
Cu 250.921 193.313 221.236 1
Cu 249.953 193.169 221.236 1
Cu 248.996 192.969 221.236 1
Cu 248.054 192.713 221.236 1
Cu 247.132 192.402 221.236 1
Cu 246.232 192.037 221.236 1
Cu 245.358 191.62 221.236 1
Cu 244.514 191.153 221.236 1
Cu 243.703 190.637 221.236 1
Cu 242.929 190.074 221.236 1
Cu 242.193 189.467 221.236 1
Cu 241.5 188.817 221.236 1
Cu 240.851 188.129 221.236 1
Cu 240.25 187.403 221.236 1
Cu 239.699 186.644 221.236 1
Cu 239.2 185.853 221.236 1
Cu 238.755 185.035 221.236 1
Cu 238.366 184.192 221.236 1
Cu 238.033 183.328 221.236 1
Cu 237.76 182.446 221.236 1
Cu 237.546 181.55 221.236 1
Cu 237.517 180.643 221.236 1
Cu 237.517 179.729 221.236 1
Cu 237.517 178.811 221.236 1
Cu 237.517 177.894 221.236 1
Cu 237.517 176.979 221.236 1
Cu 237.546 176.072 221.236 1
Cu 237.76 175.176 221.236 1
Cu 238.033 174.295 221.236 1
Cu 238.366 173.431 221.236 1
Cu 238.755 172.588 221.236 1
Cu 239.2 171.77 221.236 1
Cu 239.699 170.979 221.236 1
Cu 240.25 170.22 221.236 1
Cu 240.851 169.494 221.236 1
Cu 241.5 168.805 221.236 1
Cu 242.193 168.156 221.236 1
Cu 242.929 167.549 221.236 1
Cu 243.703 166.986 221.236 1
Cu 244.514 166.47 221.236 1
Cu 245.358 166.002 221.236 1
Cu 246.232 165.586 221.236 1
Cu 247.132 165.221 221.236 1
Cu 248.054 164.91 221.236 1
Cu 248.996 164.654 221.236 1
Cu 249.953 164.453 221.236 1
Cu 250.921 164.31 221.236 1
Cu 251.897 164.223 221.236 1
Cu 252.878 164.194 221.236 1
Cu 253.858 164.223 221.236 1
Cu 254.834 164.31 221.236 1
Cu 255.802 164.453 221.236 1
Cu 256.759 164.654 221.236 1
Cu 257.701 164.91 221.236 1
Cu 258.623 165.221 221.236 1
Cu 259.523 165.586 221.236 1
Cu 260.397 166.002 221.236 1
Cu 261.241 166.47 221.236 1
Cu 262.052 166.986 221.236 1
Cu 262.826 167.549 221.236 1
Cu 263.562 168.156 221.236 1
Cu 264.255 168.805 221.236 1
Cu 264.904 169.494 221.236 1
Cu 265.505 170.22 221.236 1
Cu 266.056 170.979 221.236 1
Cu 266.555 171.77 221.236 1
Cu 267 172.588 221.236 1
Cu 267.389 173.431 221.236 1
Cu 267.722 174.295 221.236 1
Cu 267.995 175.176 221.236 1
Cu 268.209 176.072 221.236 1
Cu 268.238 176.979 221.236 1
Cu 268.238 177.894 221.236 1
Cu 268.238 178.811 221.236 1
Cu 268.232 178.811 225.63 1
Cu 268.232 179.729 225.63 1
Cu 268.232 180.643 225.63 1
Cu 268.203 181.549 225.63 1
Cu 267.989 182.445 225.63 1
Cu 267.716 183.326 225.63 1
Cu 267.384 184.19 225.63 1
Cu 266.994 185.032 225.63 1
Cu 266.549 185.85 225.63 1
Cu 266.05 186.64 225.63 1
Cu 265.499 187.4 225.63 1
Cu 264.899 188.125 225.63 1
Cu 264.251 188.813 225.63 1
Cu 263.558 189.462 225.63 1
Cu 262.822 190.069 225.63 1
Cu 262.048 190.632 225.63 1
Cu 261.237 191.148 225.63 1
Cu 260.394 191.615 225.63 1
Cu 259.52 192.032 225.63 1
Cu 258.621 192.396 225.63 1
Cu 257.699 192.707 225.63 1
Cu 256.757 192.963 225.63 1
Cu 255.801 193.164 225.63 1
Cu 254.833 193.307 225.63 1
Cu 253.857 193.394 225.63 1
Cu 252.878 193.422 225.63 1
Cu 251.898 193.394 225.63 1
Cu 250.922 193.307 225.63 1
Cu 249.954 193.164 225.63 1
Cu 248.998 192.963 225.63 1
Cu 248.056 192.707 225.63 1
Cu 247.134 192.396 225.63 1
Cu 246.235 192.032 225.63 1
Cu 245.361 191.615 225.63 1
Cu 244.518 191.148 225.63 1
Cu 243.707 190.632 225.63 1
Cu 242.933 190.069 225.63 1
Cu 242.197 189.462 225.63 1
Cu 241.504 188.813 225.63 1
Cu 240.856 188.125 225.63 1
Cu 240.256 187.4 225.63 1
Cu 239.705 186.64 225.63 1
Cu 239.206 185.85 225.63 1
Cu 238.761 185.032 225.63 1
Cu 238.371 184.19 225.63 1
Cu 238.039 183.326 225.63 1
Cu 237.766 182.445 225.63 1
Cu 237.552 181.549 225.63 1
Cu 237.524 180.643 225.63 1
Cu 237.524 179.729 225.63 1
Cu 237.524 178.811 225.63 1
Cu 237.524 177.894 225.63 1
Cu 237.524 176.98 225.63 1
Cu 237.552 176.074 225.63 1
Cu 237.766 175.178 225.63 1
Cu 238.039 174.296 225.63 1
Cu 238.371 173.433 225.63 1
Cu 238.761 172.59 225.63 1
Cu 239.206 171.772 225.63 1
Cu 239.705 170.982 225.63 1
Cu 240.256 170.223 225.63 1
Cu 240.856 169.498 225.63 1
Cu 241.504 168.809 225.63 1
Cu 242.197 168.16 225.63 1
Cu 242.933 167.553 225.63 1
Cu 243.707 166.991 225.63 1
Cu 244.518 166.475 225.63 1
Cu 245.361 166.008 225.63 1
Cu 246.235 165.591 225.63 1
Cu 247.134 165.226 225.63 1
Cu 248.056 164.915 225.63 1
Cu 248.998 164.659 225.63 1
Cu 249.954 164.459 225.63 1
Cu 250.922 164.316 225.63 1
Cu 251.898 164.229 225.63 1
Cu 252.878 164.2 225.63 1
Cu 253.857 164.229 225.63 1
Cu 254.833 164.316 225.63 1
Cu 255.801 164.459 225.63 1
Cu 256.757 164.659 225.63 1
Cu 257.699 164.915 225.63 1
Cu 258.621 165.226 225.63 1
Cu 259.52 165.591 225.63 1
Cu 260.394 166.008 225.63 1
Cu 261.237 166.475 225.63 1
Cu 262.048 166.991 225.63 1
Cu 262.822 167.553 225.63 1
Cu 263.558 168.16 225.63 1
Cu 264.251 168.809 225.63 1
Cu 264.899 169.498 225.63 1
Cu 265.499 170.223 225.63 1
Cu 266.05 170.982 225.63 1
Cu 266.549 171.772 225.63 1
Cu 266.994 172.59 225.63 1
Cu 267.384 173.433 225.63 1
Cu 267.716 174.296 225.63 1
Cu 267.989 175.178 225.63 1
Cu 268.203 176.074 225.63 1
Cu 268.232 176.98 225.63 1
Cu 268.232 177.894 225.63 1
Cu 268.232 178.811 225.63 1
Cu 268.225 178.811 230.039 1
Cu 268.225 179.728 230.039 1
Cu 268.225 180.642 230.039 1
Cu 268.196 181.548 230.039 1
Cu 267.983 182.444 230.039 1
Cu 267.709 183.325 230.039 1
Cu 267.378 184.188 230.039 1
Cu 266.988 185.03 230.039 1
Cu 266.544 185.847 230.039 1
Cu 266.045 186.637 230.039 1
Cu 265.494 187.396 230.039 1
Cu 264.894 188.121 230.039 1
Cu 264.246 188.809 230.039 1
Cu 263.553 189.458 230.039 1
Cu 262.818 190.065 230.039 1
Cu 262.044 190.627 230.039 1
Cu 261.234 191.143 230.039 1
Cu 260.391 191.61 230.039 1
Cu 259.518 192.026 230.039 1
Cu 258.618 192.391 230.039 1
Cu 257.697 192.702 230.039 1
Cu 256.756 192.958 230.039 1
Cu 255.8 193.158 230.039 1
Cu 254.832 193.301 230.039 1
Cu 253.857 193.388 230.039 1
Cu 252.878 193.416 230.039 1
Cu 251.898 193.388 230.039 1
Cu 250.923 193.301 230.039 1
Cu 249.955 193.158 230.039 1
Cu 248.999 192.958 230.039 1
Cu 248.058 192.702 230.039 1
Cu 247.137 192.391 230.039 1
Cu 246.237 192.026 230.039 1
Cu 245.364 191.61 230.039 1
Cu 244.521 191.143 230.039 1
Cu 243.711 190.627 230.039 1
Cu 242.937 190.065 230.039 1
Cu 242.202 189.458 230.039 1
Cu 241.509 188.809 230.039 1
Cu 240.861 188.121 230.039 1
Cu 240.261 187.396 230.039 1
Cu 239.71 186.637 230.039 1
Cu 239.211 185.847 230.039 1
Cu 238.767 185.03 230.039 1
Cu 238.377 184.188 230.039 1
Cu 238.046 183.325 230.039 1
Cu 237.772 182.444 230.039 1
Cu 237.559 181.548 230.039 1
Cu 237.53 180.642 230.039 1
Cu 237.53 179.728 230.039 1
Cu 237.53 178.811 230.039 1
Cu 237.53 177.894 230.039 1
Cu 237.53 176.981 230.039 1
Cu 237.559 176.075 230.039 1
Cu 237.772 175.179 230.039 1
Cu 238.046 174.298 230.039 1
Cu 238.377 173.435 230.039 1
Cu 238.767 172.593 230.039 1
Cu 239.211 171.775 230.039 1
Cu 239.71 170.986 230.039 1
Cu 240.261 170.227 230.039 1
Cu 240.861 169.502 230.039 1
Cu 241.509 168.814 230.039 1
Cu 242.202 168.165 230.039 1
Cu 242.937 167.558 230.039 1
Cu 243.711 166.996 230.039 1
Cu 244.521 166.48 230.039 1
Cu 245.364 166.013 230.039 1
Cu 246.237 165.596 230.039 1
Cu 247.137 165.232 230.039 1
Cu 248.058 164.921 230.039 1
Cu 248.999 164.665 230.039 1
Cu 249.955 164.465 230.039 1
Cu 250.923 164.322 230.039 1
Cu 251.898 164.235 230.039 1
Cu 252.878 164.206 230.039 1
Cu 253.857 164.235 230.039 1
Cu 254.832 164.322 230.039 1
Cu 255.8 164.465 230.039 1
Cu 256.756 164.665 230.039 1
Cu 257.697 164.921 230.039 1
Cu 258.618 165.232 230.039 1
Cu 259.518 165.596 230.039 1
Cu 260.391 166.013 230.039 1
Cu 261.234 166.48 230.039 1
Cu 262.044 166.996 230.039 1
Cu 262.818 167.558 230.039 1
Cu 263.553 168.165 230.039 1
Cu 264.246 168.814 230.039 1
Cu 264.894 169.502 230.039 1
Cu 265.494 170.227 230.039 1
Cu 266.045 170.986 230.039 1
Cu 266.544 171.775 230.039 1
Cu 266.988 172.593 230.039 1
Cu 267.378 173.435 230.039 1
Cu 267.709 174.298 230.039 1
Cu 267.983 175.179 230.039 1
Cu 268.196 176.075 230.039 1
Cu 268.225 176.981 230.039 1
Cu 268.225 177.894 230.039 1
Cu 268.225 178.811 230.039 1
Cu 268.219 178.811 234.463 1
Cu 268.219 179.728 234.463 1
Cu 268.219 180.641 234.463 1
Cu 268.19 181.547 234.463 1
Cu 267.976 182.442 234.463 1
Cu 267.703 183.323 234.463 1
Cu 267.371 184.186 234.463 1
Cu 266.982 185.027 234.463 1
Cu 266.538 185.844 234.463 1
Cu 266.039 186.634 234.463 1
Cu 265.489 187.392 234.463 1
Cu 264.889 188.117 234.463 1
Cu 264.241 188.805 234.463 1
Cu 263.549 189.453 234.463 1
Cu 262.814 190.06 234.463 1
Cu 262.04 190.622 234.463 1
Cu 261.23 191.138 234.463 1
Cu 260.387 191.604 234.463 1
Cu 259.515 192.021 234.463 1
Cu 258.616 192.385 234.463 1
Cu 257.695 192.696 234.463 1
Cu 256.754 192.952 234.463 1
Cu 255.799 193.152 234.463 1
Cu 254.831 193.295 234.463 1
Cu 253.856 193.381 234.463 1
Cu 252.878 193.41 234.463 1
Cu 251.899 193.381 234.463 1
Cu 250.924 193.295 234.463 1
Cu 249.957 193.152 234.463 1
Cu 249.001 192.952 234.463 1
Cu 248.06 192.696 234.463 1
Cu 247.139 192.385 234.463 1
Cu 246.24 192.021 234.463 1
Cu 245.368 191.604 234.463 1
Cu 244.525 191.138 234.463 1
Cu 243.715 190.622 234.463 1
Cu 242.941 190.06 234.463 1
Cu 242.206 189.453 234.463 1
Cu 241.514 188.805 234.463 1
Cu 240.866 188.117 234.463 1
Cu 240.266 187.392 234.463 1
Cu 239.716 186.634 234.463 1
Cu 239.217 185.844 234.463 1
Cu 238.773 185.027 234.463 1
Cu 238.384 184.186 234.463 1
Cu 238.052 183.323 234.463 1
Cu 237.779 182.442 234.463 1
Cu 237.565 181.547 234.463 1
Cu 237.536 180.641 234.463 1
Cu 237.536 179.728 234.463 1
Cu 237.536 178.811 234.463 1
Cu 237.536 177.895 234.463 1
Cu 237.536 176.982 234.463 1
Cu 237.565 176.076 234.463 1
Cu 237.779 175.181 234.463 1
Cu 238.052 174.3 234.463 1
Cu 238.384 173.437 234.463 1
Cu 238.773 172.596 234.463 1
Cu 239.217 171.778 234.463 1
Cu 239.716 170.989 234.463 1
Cu 240.266 170.23 234.463 1
Cu 240.866 169.506 234.463 1
Cu 241.514 168.818 234.463 1
Cu 242.206 168.169 234.463 1
Cu 242.941 167.563 234.463 1
Cu 243.715 167.001 234.463 1
Cu 244.525 166.485 234.463 1
Cu 245.368 166.018 234.463 1
Cu 246.24 165.602 234.463 1
Cu 247.139 165.238 234.463 1
Cu 248.06 164.927 234.463 1
Cu 249.001 164.671 234.463 1
Cu 249.957 164.471 234.463 1
Cu 250.924 164.328 234.463 1
Cu 251.899 164.241 234.463 1
Cu 252.878 164.213 234.463 1
Cu 253.856 164.241 234.463 1
Cu 254.831 164.328 234.463 1
Cu 255.799 164.471 234.463 1
Cu 256.754 164.671 234.463 1
Cu 257.695 164.927 234.463 1
Cu 258.616 165.238 234.463 1
Cu 259.515 165.602 234.463 1
Cu 260.387 166.018 234.463 1
Cu 261.23 166.485 234.463 1
Cu 262.04 167.001 234.463 1
Cu 262.814 167.563 234.463 1
Cu 263.549 168.169 234.463 1
Cu 264.241 168.818 234.463 1
Cu 264.889 169.506 234.463 1
Cu 265.489 170.23 234.463 1
Cu 266.039 170.989 234.463 1
Cu 266.538 171.778 234.463 1
Cu 266.982 172.596 234.463 1
Cu 267.371 173.437 234.463 1
Cu 267.703 174.3 234.463 1
Cu 267.976 175.181 234.463 1
Cu 268.19 176.076 234.463 1
Cu 268.219 176.982 234.463 1
Cu 268.219 177.895 234.463 1
Cu 268.219 178.811 234.463 1
Cu 268.212 178.811 238.903 1
Cu 268.212 179.728 238.903 1
Cu 268.212 180.64 238.903 1
Cu 268.183 181.546 238.903 1
Cu 267.97 182.44 238.903 1
Cu 267.697 183.321 238.903 1
Cu 267.365 184.183 238.903 1
Cu 266.976 185.025 238.903 1
Cu 266.532 185.841 238.903 1
Cu 266.034 186.63 238.903 1
Cu 265.483 187.389 238.903 1
Cu 264.883 188.113 238.903 1
Cu 264.236 188.801 238.903 1
Cu 263.544 189.449 238.903 1
Cu 262.81 190.055 238.903 1
Cu 262.036 190.617 238.903 1
Cu 261.227 191.132 238.903 1
Cu 260.384 191.599 238.903 1
Cu 259.512 192.015 238.903 1
Cu 258.614 192.379 238.903 1
Cu 257.693 192.69 238.903 1
Cu 256.753 192.945 238.903 1
Cu 255.797 193.145 238.903 1
Cu 254.83 193.289 238.903 1
Cu 253.856 193.375 238.903 1
Cu 252.878 193.404 238.903 1
Cu 251.899 193.375 238.903 1
Cu 250.925 193.289 238.903 1
Cu 249.958 193.145 238.903 1
Cu 249.002 192.945 238.903 1
Cu 248.062 192.69 238.903 1
Cu 247.141 192.379 238.903 1
Cu 246.243 192.015 238.903 1
Cu 245.371 191.599 238.903 1
Cu 244.528 191.132 238.903 1
Cu 243.719 190.617 238.903 1
Cu 242.945 190.055 238.903 1
Cu 242.211 189.449 238.903 1
Cu 241.519 188.801 238.903 1
Cu 240.872 188.113 238.903 1
Cu 240.272 187.389 238.903 1
Cu 239.721 186.63 238.903 1
Cu 239.223 185.841 238.903 1
Cu 238.779 185.025 238.903 1
Cu 238.39 184.183 238.903 1
Cu 238.058 183.321 238.903 1
Cu 237.785 182.44 238.903 1
Cu 237.572 181.546 238.903 1
Cu 237.543 180.64 238.903 1
Cu 237.543 179.728 238.903 1
Cu 237.543 178.811 238.903 1
Cu 237.543 177.895 238.903 1
Cu 237.543 176.982 238.903 1
Cu 237.572 176.077 238.903 1
Cu 237.785 175.182 238.903 1
Cu 238.058 174.302 238.903 1
Cu 238.39 173.44 238.903 1
Cu 238.779 172.598 238.903 1
Cu 239.223 171.781 238.903 1
Cu 239.721 170.992 238.903 1
Cu 240.272 170.234 238.903 1
Cu 240.872 169.51 238.903 1
Cu 241.519 168.822 238.903 1
Cu 242.211 168.174 238.903 1
Cu 242.945 167.568 238.903 1
Cu 243.719 167.006 238.903 1
Cu 244.528 166.491 238.903 1
Cu 245.371 166.024 238.903 1
Cu 246.243 165.608 238.903 1
Cu 247.141 165.244 238.903 1
Cu 248.062 164.933 238.903 1
Cu 249.002 164.677 238.903 1
Cu 249.958 164.477 238.903 1
Cu 250.925 164.334 238.903 1
Cu 251.899 164.248 238.903 1
Cu 252.878 164.219 238.903 1
Cu 253.856 164.248 238.903 1
Cu 254.83 164.334 238.903 1
Cu 255.797 164.477 238.903 1
Cu 256.753 164.677 238.903 1
Cu 257.693 164.933 238.903 1
Cu 258.614 165.244 238.903 1
Cu 259.512 165.608 238.903 1
Cu 260.384 166.024 238.903 1
Cu 261.227 166.491 238.903 1
Cu 262.036 167.006 238.903 1
Cu 262.81 167.568 238.903 1
Cu 263.544 168.174 238.903 1
Cu 264.236 168.822 238.903 1
Cu 264.883 169.51 238.903 1
Cu 265.483 170.234 238.903 1
Cu 266.034 170.992 238.903 1
Cu 266.532 171.781 238.903 1
Cu 266.976 172.598 238.903 1
Cu 267.365 173.44 238.903 1
Cu 267.697 174.302 238.903 1
Cu 267.97 175.182 238.903 1
Cu 268.183 176.077 238.903 1
Cu 268.212 176.982 238.903 1
Cu 268.212 177.895 238.903 1
Cu 268.212 178.811 238.903 1
Cu 268.205 178.811 243.359 1
Cu 268.205 179.727 243.359 1
Cu 268.205 180.639 243.359 1
Cu 268.176 181.545 243.359 1
Cu 267.963 182.439 243.359 1
Cu 267.69 183.319 243.359 1
Cu 267.359 184.181 243.359 1
Cu 266.97 185.022 243.359 1
Cu 266.526 185.838 243.359 1
Cu 266.028 186.627 243.359 1
Cu 265.478 187.385 243.359 1
Cu 264.878 188.109 243.359 1
Cu 264.231 188.796 243.359 1
Cu 263.539 189.444 243.359 1
Cu 262.805 190.05 243.359 1
Cu 262.032 190.612 243.359 1
Cu 261.223 191.127 243.359 1
Cu 260.381 191.593 243.359 1
Cu 259.509 192.009 243.359 1
Cu 258.611 192.373 243.359 1
Cu 257.69 192.683 243.359 1
Cu 256.751 192.939 243.359 1
Cu 255.796 193.139 243.359 1
Cu 254.83 193.282 243.359 1
Cu 253.855 193.369 243.359 1
Cu 252.878 193.397 243.359 1
Cu 251.9 193.369 243.359 1
Cu 250.925 193.282 243.359 1
Cu 249.959 193.139 243.359 1
Cu 249.004 192.939 243.359 1
Cu 248.065 192.683 243.359 1
Cu 247.144 192.373 243.359 1
Cu 246.246 192.009 243.359 1
Cu 245.374 191.593 243.359 1
Cu 244.532 191.127 243.359 1
Cu 243.723 190.612 243.359 1
Cu 242.95 190.05 243.359 1
Cu 242.216 189.444 243.359 1
Cu 241.524 188.796 243.359 1
Cu 240.877 188.109 243.359 1
Cu 240.277 187.385 243.359 1
Cu 239.727 186.627 243.359 1
Cu 239.229 185.838 243.359 1
Cu 238.785 185.022 243.359 1
Cu 238.396 184.181 243.359 1
Cu 238.065 183.319 243.359 1
Cu 237.792 182.439 243.359 1
Cu 237.579 181.545 243.359 1
Cu 237.55 180.639 243.359 1
Cu 237.55 179.727 243.359 1
Cu 237.55 178.811 243.359 1
Cu 237.55 177.896 243.359 1
Cu 237.55 176.983 243.359 1
Cu 237.579 176.078 243.359 1
Cu 237.792 175.184 243.359 1
Cu 238.065 174.304 243.359 1
Cu 238.396 173.442 243.359 1
Cu 238.785 172.601 243.359 1
Cu 239.229 171.785 243.359 1
Cu 239.727 170.996 243.359 1
Cu 240.277 170.238 243.359 1
Cu 240.877 169.514 243.359 1
Cu 241.524 168.827 243.359 1
Cu 242.216 168.179 243.359 1
Cu 242.95 167.573 243.359 1
Cu 243.723 167.011 243.359 1
Cu 244.532 166.496 243.359 1
Cu 245.374 166.03 243.359 1
Cu 246.246 165.614 243.359 1
Cu 247.144 165.25 243.359 1
Cu 248.065 164.939 243.359 1
Cu 249.004 164.684 243.359 1
Cu 249.959 164.484 243.359 1
Cu 250.925 164.341 243.359 1
Cu 251.9 164.254 243.359 1
Cu 252.878 164.226 243.359 1
Cu 253.855 164.254 243.359 1
Cu 254.83 164.341 243.359 1
Cu 255.796 164.484 243.359 1
Cu 256.751 164.684 243.359 1
Cu 257.69 164.939 243.359 1
Cu 258.611 165.25 243.359 1
Cu 259.509 165.614 243.359 1
Cu 260.381 166.03 243.359 1
Cu 261.223 166.496 243.359 1
Cu 262.032 167.011 243.359 1
Cu 262.805 167.573 243.359 1
Cu 263.539 168.179 243.359 1
Cu 264.231 168.827 243.359 1
Cu 264.878 169.514 243.359 1
Cu 265.478 170.238 243.359 1
Cu 266.028 170.996 243.359 1
Cu 266.526 171.785 243.359 1
Cu 266.97 172.601 243.359 1
Cu 267.359 173.442 243.359 1
Cu 267.69 174.304 243.359 1
Cu 267.963 175.184 243.359 1
Cu 268.176 176.078 243.359 1
Cu 268.205 176.983 243.359 1
Cu 268.205 177.896 243.359 1
Cu 268.205 178.811 243.359 1
Cu 268.198 178.811 247.829 1
Cu 268.198 179.727 247.829 1
Cu 268.198 180.639 247.829 1
Cu 268.169 181.543 247.829 1
Cu 267.956 182.437 247.829 1
Cu 267.683 183.317 247.829 1
Cu 267.352 184.178 247.829 1
Cu 266.964 185.019 247.829 1
Cu 266.52 185.835 247.829 1
Cu 266.022 186.623 247.829 1
Cu 265.472 187.381 247.829 1
Cu 264.873 188.105 247.829 1
Cu 264.226 188.792 247.829 1
Cu 263.534 189.439 247.829 1
Cu 262.801 190.045 247.829 1
Cu 262.028 190.606 247.829 1
Cu 261.219 191.121 247.829 1
Cu 260.377 191.587 247.829 1
Cu 259.506 192.003 247.829 1
Cu 258.608 192.367 247.829 1
Cu 257.688 192.677 247.829 1
Cu 256.749 192.933 247.829 1
Cu 255.795 193.132 247.829 1
Cu 254.829 193.276 247.829 1
Cu 253.855 193.362 247.829 1
Cu 252.878 193.391 247.829 1
Cu 251.9 193.362 247.829 1
Cu 250.926 193.276 247.829 1
Cu 249.96 193.132 247.829 1
Cu 249.006 192.933 247.829 1
Cu 248.067 192.677 247.829 1
Cu 247.147 192.367 247.829 1
Cu 246.249 192.003 247.829 1
Cu 245.378 191.587 247.829 1
Cu 244.536 191.121 247.829 1
Cu 243.727 190.606 247.829 1
Cu 242.954 190.045 247.829 1
Cu 242.221 189.439 247.829 1
Cu 241.529 188.792 247.829 1
Cu 240.882 188.105 247.829 1
Cu 240.283 187.381 247.829 1
Cu 239.733 186.623 247.829 1
Cu 239.235 185.835 247.829 1
Cu 238.791 185.019 247.829 1
Cu 238.403 184.178 247.829 1
Cu 238.072 183.317 247.829 1
Cu 237.799 182.437 247.829 1
Cu 237.586 181.543 247.829 1
Cu 237.557 180.639 247.829 1
Cu 237.557 179.727 247.829 1
Cu 237.557 178.811 247.829 1
Cu 237.557 177.896 247.829 1
Cu 237.557 176.984 247.829 1
Cu 237.586 176.08 247.829 1
Cu 237.799 175.186 247.829 1
Cu 238.072 174.306 247.829 1
Cu 238.403 173.444 247.829 1
Cu 238.791 172.604 247.829 1
Cu 239.235 171.788 247.829 1
Cu 239.733 170.999 247.829 1
Cu 240.283 170.242 247.829 1
Cu 240.882 169.518 247.829 1
Cu 241.529 168.831 247.829 1
Cu 242.221 168.184 247.829 1
Cu 242.954 167.578 247.829 1
Cu 243.727 167.017 247.829 1
Cu 244.536 166.502 247.829 1
Cu 245.378 166.036 247.829 1
Cu 246.249 165.62 247.829 1
Cu 247.147 165.256 247.829 1
Cu 248.067 164.946 247.829 1
Cu 249.006 164.69 247.829 1
Cu 249.96 164.49 247.829 1
Cu 250.926 164.347 247.829 1
Cu 251.9 164.261 247.829 1
Cu 252.878 164.232 247.829 1
Cu 253.855 164.261 247.829 1
Cu 254.829 164.347 247.829 1
Cu 255.795 164.49 247.829 1
Cu 256.749 164.69 247.829 1
Cu 257.688 164.946 247.829 1
Cu 258.608 165.256 247.829 1
Cu 259.506 165.62 247.829 1
Cu 260.377 166.036 247.829 1
Cu 261.219 166.502 247.829 1
Cu 262.028 167.017 247.829 1
Cu 262.801 167.578 247.829 1
Cu 263.534 168.184 247.829 1
Cu 264.226 168.831 247.829 1
Cu 264.873 169.518 247.829 1
Cu 265.472 170.242 247.829 1
Cu 266.022 170.999 247.829 1
Cu 266.52 171.788 247.829 1
Cu 266.964 172.604 247.829 1
Cu 267.352 173.444 247.829 1
Cu 267.683 174.306 247.829 1
Cu 267.956 175.186 247.829 1
Cu 268.169 176.08 247.829 1
Cu 268.198 176.984 247.829 1
Cu 268.198 177.896 247.829 1
Cu 268.198 178.811 247.829 1
Cu 268.191 178.811 252.313 1
Cu 268.191 179.726 252.313 1
Cu 268.191 180.638 252.313 1
Cu 268.162 181.542 252.313 1
Cu 267.949 182.435 252.313 1
Cu 267.676 183.315 252.313 1
Cu 267.345 184.176 252.313 1
Cu 266.957 185.016 252.313 1
Cu 266.513 185.832 252.313 1
Cu 266.016 186.62 252.313 1
Cu 265.466 187.377 252.313 1
Cu 264.867 188.1 252.313 1
Cu 264.221 188.787 252.313 1
Cu 263.529 189.434 252.313 1
Cu 262.796 190.04 252.313 1
Cu 262.024 190.601 252.313 1
Cu 261.215 191.115 252.313 1
Cu 260.374 191.581 252.313 1
Cu 259.503 191.997 252.313 1
Cu 258.606 192.36 252.313 1
Cu 257.686 192.671 252.313 1
Cu 256.747 192.926 252.313 1
Cu 255.793 193.126 252.313 1
Cu 254.828 193.269 252.313 1
Cu 253.855 193.355 252.313 1
Cu 252.878 193.384 252.313 1
Cu 251.9 193.355 252.313 1
Cu 250.927 193.269 252.313 1
Cu 249.962 193.126 252.313 1
Cu 249.008 192.926 252.313 1
Cu 248.069 192.671 252.313 1
Cu 247.149 192.36 252.313 1
Cu 246.252 191.997 252.313 1
Cu 245.381 191.581 252.313 1
Cu 244.54 191.115 252.313 1
Cu 243.731 190.601 252.313 1
Cu 242.959 190.04 252.313 1
Cu 242.226 189.434 252.313 1
Cu 241.535 188.787 252.313 1
Cu 240.888 188.1 252.313 1
Cu 240.289 187.377 252.313 1
Cu 239.739 186.62 252.313 1
Cu 239.242 185.832 252.313 1
Cu 238.798 185.016 252.313 1
Cu 238.41 184.176 252.313 1
Cu 238.079 183.315 252.313 1
Cu 237.806 182.435 252.313 1
Cu 237.593 181.542 252.313 1
Cu 237.564 180.638 252.313 1
Cu 237.564 179.726 252.313 1
Cu 237.564 178.811 252.313 1
Cu 237.564 177.896 252.313 1
Cu 237.564 176.985 252.313 1
Cu 237.593 176.081 252.313 1
Cu 237.806 175.187 252.313 1
Cu 238.079 174.308 252.313 1
Cu 238.41 173.447 252.313 1
Cu 238.798 172.607 252.313 1
Cu 239.242 171.791 252.313 1
Cu 239.739 171.003 252.313 1
Cu 240.289 170.246 252.313 1
Cu 240.888 169.523 252.313 1
Cu 241.535 168.836 252.313 1
Cu 242.226 168.189 252.313 1
Cu 242.959 167.583 252.313 1
Cu 243.731 167.022 252.313 1
Cu 244.54 166.508 252.313 1
Cu 245.381 166.042 252.313 1
Cu 246.252 165.626 252.313 1
Cu 247.149 165.262 252.313 1
Cu 248.069 164.952 252.313 1
Cu 249.008 164.697 252.313 1
Cu 249.962 164.497 252.313 1
Cu 250.927 164.354 252.313 1
Cu 251.9 164.268 252.313 1
Cu 252.878 164.239 252.313 1
Cu 253.855 164.268 252.313 1
Cu 254.828 164.354 252.313 1
Cu 255.793 164.497 252.313 1
Cu 256.747 164.697 252.313 1
Cu 257.686 164.952 252.313 1
Cu 258.606 165.262 252.313 1
Cu 259.503 165.626 252.313 1
Cu 260.374 166.042 252.313 1
Cu 261.215 166.508 252.313 1
Cu 262.024 167.022 252.313 1
Cu 262.796 167.583 252.313 1
Cu 263.529 168.189 252.313 1
Cu 264.221 168.836 252.313 1
Cu 264.867 169.523 252.313 1
Cu 265.466 170.246 252.313 1
Cu 266.016 171.003 252.313 1
Cu 266.513 171.791 252.313 1
Cu 266.957 172.607 252.313 1
Cu 267.345 173.447 252.313 1
Cu 267.676 174.308 252.313 1
Cu 267.949 175.187 252.313 1
Cu 268.162 176.081 252.313 1
Cu 268.191 176.985 252.313 1
Cu 268.191 177.896 252.313 1
Cu 268.191 178.811 252.313 1
Cu 268.184 178.811 256.812 1
Cu 268.184 179.726 256.812 1
Cu 268.184 180.637 256.812 1
Cu 268.155 181.541 256.812 1
Cu 267.942 182.434 256.812 1
Cu 267.669 183.312 256.812 1
Cu 267.338 184.173 256.812 1
Cu 266.95 185.013 256.812 1
Cu 266.507 185.828 256.812 1
Cu 266.009 186.616 256.812 1
Cu 265.46 187.373 256.812 1
Cu 264.861 188.096 256.812 1
Cu 264.215 188.782 256.812 1
Cu 263.524 189.429 256.812 1
Cu 262.791 190.034 256.812 1
Cu 262.019 190.595 256.812 1
Cu 261.211 191.109 256.812 1
Cu 260.37 191.575 256.812 1
Cu 259.5 191.991 256.812 1
Cu 258.603 192.354 256.812 1
Cu 257.684 192.664 256.812 1
Cu 256.745 192.919 256.812 1
Cu 255.792 193.119 256.812 1
Cu 254.827 193.262 256.812 1
Cu 253.854 193.348 256.812 1
Cu 252.878 193.377 256.812 1
Cu 251.901 193.348 256.812 1
Cu 250.928 193.262 256.812 1
Cu 249.963 193.119 256.812 1
Cu 249.01 192.919 256.812 1
Cu 248.071 192.664 256.812 1
Cu 247.152 192.354 256.812 1
Cu 246.255 191.991 256.812 1
Cu 245.385 191.575 256.812 1
Cu 244.544 191.109 256.812 1
Cu 243.736 190.595 256.812 1
Cu 242.964 190.034 256.812 1
Cu 242.231 189.429 256.812 1
Cu 241.54 188.782 256.812 1
Cu 240.894 188.096 256.812 1
Cu 240.295 187.373 256.812 1
Cu 239.746 186.616 256.812 1
Cu 239.248 185.828 256.812 1
Cu 238.805 185.013 256.812 1
Cu 238.417 184.173 256.812 1
Cu 238.086 183.312 256.812 1
Cu 237.813 182.434 256.812 1
Cu 237.6 181.541 256.812 1
Cu 237.572 180.637 256.812 1
Cu 237.572 179.726 256.812 1
Cu 237.572 178.811 256.812 1
Cu 237.572 177.897 256.812 1
Cu 237.572 176.986 256.812 1
Cu 237.6 176.082 256.812 1
Cu 237.813 175.189 256.812 1
Cu 238.086 174.31 256.812 1
Cu 238.417 173.45 256.812 1
Cu 238.805 172.61 256.812 1
Cu 239.248 171.794 256.812 1
Cu 239.746 171.007 256.812 1
Cu 240.295 170.25 256.812 1
Cu 240.894 169.527 256.812 1
Cu 241.54 168.841 256.812 1
Cu 242.231 168.194 256.812 1
Cu 242.964 167.589 256.812 1
Cu 243.736 167.028 256.812 1
Cu 244.544 166.513 256.812 1
Cu 245.385 166.048 256.812 1
Cu 246.255 165.632 256.812 1
Cu 247.152 165.269 256.812 1
Cu 248.071 164.959 256.812 1
Cu 249.01 164.704 256.812 1
Cu 249.963 164.504 256.812 1
Cu 250.928 164.361 256.812 1
Cu 251.901 164.275 256.812 1
Cu 252.878 164.246 256.812 1
Cu 253.854 164.275 256.812 1
Cu 254.827 164.361 256.812 1
Cu 255.792 164.504 256.812 1
Cu 256.745 164.704 256.812 1
Cu 257.684 164.959 256.812 1
Cu 258.603 165.269 256.812 1
Cu 259.5 165.632 256.812 1
Cu 260.37 166.048 256.812 1
Cu 261.211 166.513 256.812 1
Cu 262.019 167.028 256.812 1
Cu 262.791 167.589 256.812 1
Cu 263.524 168.194 256.812 1
Cu 264.215 168.841 256.812 1
Cu 264.861 169.527 256.812 1
Cu 265.46 170.25 256.812 1
Cu 266.009 171.007 256.812 1
Cu 266.507 171.794 256.812 1
Cu 266.95 172.61 256.812 1
Cu 267.338 173.45 256.812 1
Cu 267.669 174.31 256.812 1
Cu 267.942 175.189 256.812 1
Cu 268.155 176.082 256.812 1
Cu 268.184 176.986 256.812 1
Cu 268.184 177.897 256.812 1
Cu 268.184 178.811 256.812 1
Cu 268.176 178.811 261.326 1
Cu 268.176 179.726 261.326 1
Cu 268.176 180.636 261.326 1
Cu 268.147 181.539 261.326 1
Cu 267.934 182.432 261.326 1
Cu 267.662 183.31 261.326 1
Cu 267.331 184.171 261.326 1
Cu 266.943 185.01 261.326 1
Cu 266.5 185.825 261.326 1
Cu 266.003 186.612 261.326 1
Cu 265.454 187.369 261.326 1
Cu 264.855 188.091 261.326 1
Cu 264.209 188.777 261.326 1
Cu 263.519 189.424 261.326 1
Cu 262.786 190.029 261.326 1
Cu 262.015 190.589 261.326 1
Cu 261.207 191.103 261.326 1
Cu 260.366 191.569 261.326 1
Cu 259.496 191.984 261.326 1
Cu 258.6 192.347 261.326 1
Cu 257.681 192.657 261.326 1
Cu 256.743 192.912 261.326 1
Cu 255.79 193.112 261.326 1
Cu 254.826 193.255 261.326 1
Cu 253.854 193.341 261.326 1
Cu 252.878 193.37 261.326 1
Cu 251.901 193.341 261.326 1
Cu 250.929 193.255 261.326 1
Cu 249.965 193.112 261.326 1
Cu 249.012 192.912 261.326 1
Cu 248.074 192.657 261.326 1
Cu 247.155 192.347 261.326 1
Cu 246.259 191.984 261.326 1
Cu 245.389 191.569 261.326 1
Cu 244.548 191.103 261.326 1
Cu 243.74 190.589 261.326 1
Cu 242.969 190.029 261.326 1
Cu 242.236 189.424 261.326 1
Cu 241.546 188.777 261.326 1
Cu 240.9 188.091 261.326 1
Cu 240.301 187.369 261.326 1
Cu 239.752 186.612 261.326 1
Cu 239.255 185.825 261.326 1
Cu 238.812 185.01 261.326 1
Cu 238.424 184.171 261.326 1
Cu 238.093 183.31 261.326 1
Cu 237.821 182.432 261.326 1
Cu 237.608 181.539 261.326 1
Cu 237.579 180.636 261.326 1
Cu 237.579 179.726 261.326 1
Cu 237.579 178.811 261.326 1
Cu 237.579 177.897 261.326 1
Cu 237.579 176.987 261.326 1
Cu 237.608 176.083 261.326 1
Cu 237.821 175.191 261.326 1
Cu 238.093 174.313 261.326 1
Cu 238.424 173.452 261.326 1
Cu 238.812 172.613 261.326 1
Cu 239.255 171.798 261.326 1
Cu 239.752 171.011 261.326 1
Cu 240.301 170.254 261.326 1
Cu 240.9 169.532 261.326 1
Cu 241.546 168.846 261.326 1
Cu 242.236 168.199 261.326 1
Cu 242.969 167.594 261.326 1
Cu 243.74 167.034 261.326 1
Cu 244.548 166.519 261.326 1
Cu 245.389 166.054 261.326 1
Cu 246.259 165.639 261.326 1
Cu 247.155 165.276 261.326 1
Cu 248.074 164.966 261.326 1
Cu 249.012 164.711 261.326 1
Cu 249.965 164.511 261.326 1
Cu 250.929 164.368 261.326 1
Cu 251.901 164.282 261.326 1
Cu 252.878 164.253 261.326 1
Cu 253.854 164.282 261.326 1
Cu 254.826 164.368 261.326 1
Cu 255.79 164.511 261.326 1
Cu 256.743 164.711 261.326 1
Cu 257.681 164.966 261.326 1
Cu 258.6 165.276 261.326 1
Cu 259.496 165.639 261.326 1
Cu 260.366 166.054 261.326 1
Cu 261.207 166.519 261.326 1
Cu 262.015 167.034 261.326 1
Cu 262.786 167.594 261.326 1
Cu 263.519 168.199 261.326 1
Cu 264.209 168.846 261.326 1
Cu 264.855 169.532 261.326 1
Cu 265.454 170.254 261.326 1
Cu 266.003 171.011 261.326 1
Cu 266.5 171.798 261.326 1
Cu 266.943 172.613 261.326 1
Cu 267.331 173.452 261.326 1
Cu 267.662 174.313 261.326 1
Cu 267.934 175.191 261.326 1
Cu 268.147 176.083 261.326 1
Cu 268.176 176.987 261.326 1
Cu 268.176 177.897 261.326 1
Cu 268.176 178.811 261.326 1
Cu 268.168 178.811 265.853 1
Cu 268.168 179.725 265.853 1
Cu 268.168 180.635 265.853 1
Cu 268.14 181.538 265.853 1
Cu 267.927 182.43 265.853 1
Cu 267.654 183.308 265.853 1
Cu 267.324 184.168 265.853 1
Cu 266.936 185.007 265.853 1
Cu 266.493 185.821 265.853 1
Cu 265.996 186.608 265.853 1
Cu 265.448 187.364 265.853 1
Cu 264.849 188.086 265.853 1
Cu 264.204 188.772 265.853 1
Cu 263.514 189.419 265.853 1
Cu 262.781 190.023 265.853 1
Cu 262.01 190.583 265.853 1
Cu 261.203 191.097 265.853 1
Cu 260.363 191.562 265.853 1
Cu 259.493 191.977 265.853 1
Cu 258.597 192.34 265.853 1
Cu 257.679 192.65 265.853 1
Cu 256.742 192.905 265.853 1
Cu 255.789 193.105 265.853 1
Cu 254.825 193.248 265.853 1
Cu 253.853 193.334 265.853 1
Cu 252.878 193.362 265.853 1
Cu 251.902 193.334 265.853 1
Cu 250.93 193.248 265.853 1
Cu 249.966 193.105 265.853 1
Cu 249.014 192.905 265.853 1
Cu 248.076 192.65 265.853 1
Cu 247.158 192.34 265.853 1
Cu 246.262 191.977 265.853 1
Cu 245.392 191.562 265.853 1
Cu 244.552 191.097 265.853 1
Cu 243.745 190.583 265.853 1
Cu 242.974 190.023 265.853 1
Cu 242.241 189.419 265.853 1
Cu 241.551 188.772 265.853 1
Cu 240.906 188.086 265.853 1
Cu 240.307 187.364 265.853 1
Cu 239.759 186.608 265.853 1
Cu 239.262 185.821 265.853 1
Cu 238.819 185.007 265.853 1
Cu 238.431 184.168 265.853 1
Cu 238.101 183.308 265.853 1
Cu 237.828 182.43 265.853 1
Cu 237.615 181.538 265.853 1
Cu 237.587 180.635 265.853 1
Cu 237.587 179.725 265.853 1
Cu 237.587 178.811 265.853 1
Cu 237.587 177.898 265.853 1
Cu 237.587 176.988 265.853 1
Cu 237.615 176.085 265.853 1
Cu 237.828 175.193 265.853 1
Cu 238.101 174.315 265.853 1
Cu 238.431 173.455 265.853 1
Cu 238.819 172.616 265.853 1
Cu 239.262 171.801 265.853 1
Cu 239.759 171.015 265.853 1
Cu 240.307 170.259 265.853 1
Cu 240.906 169.536 265.853 1
Cu 241.551 168.851 265.853 1
Cu 242.241 168.204 265.853 1
Cu 242.974 167.6 265.853 1
Cu 243.745 167.039 265.853 1
Cu 244.552 166.526 265.853 1
Cu 245.392 166.06 265.853 1
Cu 246.262 165.645 265.853 1
Cu 247.158 165.282 265.853 1
Cu 248.076 164.973 265.853 1
Cu 249.014 164.718 265.853 1
Cu 249.966 164.518 265.853 1
Cu 250.93 164.375 265.853 1
Cu 251.902 164.289 265.853 1
Cu 252.878 164.26 265.853 1
Cu 253.853 164.289 265.853 1
Cu 254.825 164.375 265.853 1
Cu 255.789 164.518 265.853 1
Cu 256.742 164.718 265.853 1
Cu 257.679 164.973 265.853 1
Cu 258.597 165.282 265.853 1
Cu 259.493 165.645 265.853 1
Cu 260.363 166.06 265.853 1
Cu 261.203 166.526 265.853 1
Cu 262.01 167.039 265.853 1
Cu 262.781 167.6 265.853 1
Cu 263.514 168.204 265.853 1
Cu 264.204 168.851 265.853 1
Cu 264.849 169.536 265.853 1
Cu 265.448 170.259 265.853 1
Cu 265.996 171.015 265.853 1
Cu 266.493 171.801 265.853 1
Cu 266.936 172.616 265.853 1
Cu 267.324 173.455 265.853 1
Cu 267.654 174.315 265.853 1
Cu 267.927 175.193 265.853 1
Cu 268.14 176.085 265.853 1
Cu 268.168 176.988 265.853 1
Cu 268.168 177.898 265.853 1
Cu 268.168 178.811 265.853 1
Cu 268.16 178.811 270.395 1
Cu 268.16 179.725 270.395 1
Cu 268.16 180.634 270.395 1
Cu 268.132 181.537 270.395 1
Cu 267.919 182.428 270.395 1
Cu 267.647 183.306 270.395 1
Cu 267.316 184.165 270.395 1
Cu 266.929 185.004 270.395 1
Cu 266.486 185.818 270.395 1
Cu 265.989 186.604 270.395 1
Cu 265.441 187.36 270.395 1
Cu 264.843 188.082 270.395 1
Cu 264.198 188.767 270.395 1
Cu 263.508 189.413 270.395 1
Cu 262.776 190.017 270.395 1
Cu 262.005 190.577 270.395 1
Cu 261.199 191.091 270.395 1
Cu 260.359 191.556 270.395 1
Cu 259.49 191.971 270.395 1
Cu 258.594 192.334 270.395 1
Cu 257.676 192.643 270.395 1
Cu 256.74 192.898 270.395 1
Cu 255.787 193.097 270.395 1
Cu 254.824 193.24 270.395 1
Cu 253.853 193.326 270.395 1
Cu 252.878 193.355 270.395 1
Cu 251.902 193.326 270.395 1
Cu 250.931 193.24 270.395 1
Cu 249.968 193.097 270.395 1
Cu 249.015 192.898 270.395 1
Cu 248.079 192.643 270.395 1
Cu 247.161 192.334 270.395 1
Cu 246.265 191.971 270.395 1
Cu 245.396 191.556 270.395 1
Cu 244.556 191.091 270.395 1
Cu 243.75 190.577 270.395 1
Cu 242.979 190.017 270.395 1
Cu 242.247 189.413 270.395 1
Cu 241.557 188.767 270.395 1
Cu 240.912 188.082 270.395 1
Cu 240.314 187.36 270.395 1
Cu 239.766 186.604 270.395 1
Cu 239.269 185.818 270.395 1
Cu 238.826 185.004 270.395 1
Cu 238.439 184.165 270.395 1
Cu 238.108 183.306 270.395 1
Cu 237.836 182.428 270.395 1
Cu 237.623 181.537 270.395 1
Cu 237.595 180.634 270.395 1
Cu 237.595 179.725 270.395 1
Cu 237.595 178.811 270.395 1
Cu 237.595 177.898 270.395 1
Cu 237.595 176.989 270.395 1
Cu 237.623 176.086 270.395 1
Cu 237.836 175.195 270.395 1
Cu 238.108 174.317 270.395 1
Cu 238.439 173.458 270.395 1
Cu 238.826 172.619 270.395 1
Cu 239.269 171.805 270.395 1
Cu 239.766 171.019 270.395 1
Cu 240.314 170.263 270.395 1
Cu 240.912 169.541 270.395 1
Cu 241.557 168.856 270.395 1
Cu 242.247 168.21 270.395 1
Cu 242.979 167.606 270.395 1
Cu 243.75 167.046 270.395 1
Cu 244.556 166.532 270.395 1
Cu 245.396 166.067 270.395 1
Cu 246.265 165.652 270.395 1
Cu 247.161 165.289 270.395 1
Cu 248.079 164.98 270.395 1
Cu 249.015 164.725 270.395 1
Cu 249.968 164.526 270.395 1
Cu 250.931 164.383 270.395 1
Cu 251.902 164.297 270.395 1
Cu 252.878 164.268 270.395 1
Cu 253.853 164.297 270.395 1
Cu 254.824 164.383 270.395 1
Cu 255.787 164.526 270.395 1
Cu 256.74 164.725 270.395 1
Cu 257.676 164.98 270.395 1
Cu 258.594 165.289 270.395 1
Cu 259.49 165.652 270.395 1
Cu 260.359 166.067 270.395 1
Cu 261.199 166.532 270.395 1
Cu 262.005 167.046 270.395 1
Cu 262.776 167.606 270.395 1
Cu 263.508 168.21 270.395 1
Cu 264.198 168.856 270.395 1
Cu 264.843 169.541 270.395 1
Cu 265.441 170.263 270.395 1
Cu 265.989 171.019 270.395 1
Cu 266.486 171.805 270.395 1
Cu 266.929 172.619 270.395 1
Cu 267.316 173.458 270.395 1
Cu 267.647 174.317 270.395 1
Cu 267.919 175.195 270.395 1
Cu 268.132 176.086 270.395 1
Cu 268.16 176.989 270.395 1
Cu 268.16 177.898 270.395 1
Cu 268.16 178.811 270.395 1
Cu 268.152 178.811 274.95 1
Cu 268.152 179.724 274.95 1
Cu 268.152 180.633 274.95 1
Cu 268.124 181.535 274.95 1
Cu 267.911 182.426 274.95 1
Cu 267.639 183.303 274.95 1
Cu 267.309 184.162 274.95 1
Cu 266.922 185 274.95 1
Cu 266.479 185.814 274.95 1
Cu 265.983 186.6 274.95 1
Cu 265.434 187.355 274.95 1
Cu 264.837 188.077 274.95 1
Cu 264.192 188.762 274.95 1
Cu 263.503 189.408 274.95 1
Cu 262.771 190.011 274.95 1
Cu 262.001 190.571 274.95 1
Cu 261.194 191.084 274.95 1
Cu 260.355 191.549 274.95 1
Cu 259.486 191.964 274.95 1
Cu 258.591 192.326 274.95 1
Cu 257.674 192.636 274.95 1
Cu 256.737 192.891 274.95 1
Cu 255.786 193.09 274.95 1
Cu 254.823 193.233 274.95 1
Cu 253.852 193.318 274.95 1
Cu 252.878 193.347 274.95 1
Cu 251.903 193.318 274.95 1
Cu 250.932 193.233 274.95 1
Cu 249.969 193.09 274.95 1
Cu 249.018 192.891 274.95 1
Cu 248.081 192.636 274.95 1
Cu 247.164 192.326 274.95 1
Cu 246.269 191.964 274.95 1
Cu 245.4 191.549 274.95 1
Cu 244.561 191.084 274.95 1
Cu 243.754 190.571 274.95 1
Cu 242.984 190.011 274.95 1
Cu 242.252 189.408 274.95 1
Cu 241.563 188.762 274.95 1
Cu 240.918 188.077 274.95 1
Cu 240.321 187.355 274.95 1
Cu 239.772 186.6 274.95 1
Cu 239.276 185.814 274.95 1
Cu 238.833 185 274.95 1
Cu 238.446 184.162 274.95 1
Cu 238.116 183.303 274.95 1
Cu 237.844 182.426 274.95 1
Cu 237.631 181.535 274.95 1
Cu 237.603 180.633 274.95 1
Cu 237.603 179.724 274.95 1
Cu 237.603 178.811 274.95 1
Cu 237.603 177.899 274.95 1
Cu 237.603 176.99 274.95 1
Cu 237.631 176.088 274.95 1
Cu 237.844 175.196 274.95 1
Cu 238.116 174.32 274.95 1
Cu 238.446 173.46 274.95 1
Cu 238.833 172.622 274.95 1
Cu 239.276 171.809 274.95 1
Cu 239.772 171.023 274.95 1
Cu 240.321 170.267 274.95 1
Cu 240.918 169.546 274.95 1
Cu 241.563 168.861 274.95 1
Cu 242.252 168.215 274.95 1
Cu 242.984 167.611 274.95 1
Cu 243.754 167.052 274.95 1
Cu 244.561 166.538 274.95 1
Cu 245.4 166.074 274.95 1
Cu 246.269 165.659 274.95 1
Cu 247.164 165.296 274.95 1
Cu 248.081 164.987 274.95 1
Cu 249.018 164.732 274.95 1
Cu 249.969 164.533 274.95 1
Cu 250.932 164.39 274.95 1
Cu 251.903 164.304 274.95 1
Cu 252.878 164.276 274.95 1
Cu 253.852 164.304 274.95 1
Cu 254.823 164.39 274.95 1
Cu 255.786 164.533 274.95 1
Cu 256.737 164.732 274.95 1
Cu 257.674 164.987 274.95 1
Cu 258.591 165.296 274.95 1
Cu 259.486 165.659 274.95 1
Cu 260.355 166.074 274.95 1
Cu 261.194 166.538 274.95 1
Cu 262.001 167.052 274.95 1
Cu 262.771 167.611 274.95 1
Cu 263.503 168.215 274.95 1
Cu 264.192 168.861 274.95 1
Cu 264.837 169.546 274.95 1
Cu 265.434 170.267 274.95 1
Cu 265.983 171.023 274.95 1
Cu 266.479 171.809 274.95 1
Cu 266.922 172.622 274.95 1
Cu 267.309 173.46 274.95 1
Cu 267.639 174.32 274.95 1
Cu 267.911 175.196 274.95 1
Cu 268.124 176.088 274.95 1
Cu 268.152 176.99 274.95 1
Cu 268.152 177.899 274.95 1
Cu 268.152 178.811 274.95 1
Cu 268.144 178.811 279.519 1
Cu 268.144 179.724 279.519 1
Cu 268.144 180.632 279.519 1
Cu 268.116 181.534 279.519 1
Cu 267.903 182.424 279.519 1
Cu 267.631 183.301 279.519 1
Cu 267.301 184.159 279.519 1
Cu 266.914 184.997 279.519 1
Cu 266.472 185.81 279.519 1
Cu 265.975 186.596 279.519 1
Cu 265.428 187.351 279.519 1
Cu 264.83 188.072 279.519 1
Cu 264.186 188.756 279.519 1
Cu 263.497 189.402 279.519 1
Cu 262.766 190.005 279.519 1
Cu 261.996 190.565 279.519 1
Cu 261.19 191.078 279.519 1
Cu 260.351 191.542 279.519 1
Cu 259.483 191.957 279.519 1
Cu 258.588 192.319 279.519 1
Cu 257.671 192.628 279.519 1
Cu 256.735 192.883 279.519 1
Cu 255.784 193.082 279.519 1
Cu 254.822 193.225 279.519 1
Cu 253.852 193.311 279.519 1
Cu 252.878 193.339 279.519 1
Cu 251.903 193.311 279.519 1
Cu 250.933 193.225 279.519 1
Cu 249.971 193.082 279.519 1
Cu 249.02 192.883 279.519 1
Cu 248.084 192.628 279.519 1
Cu 247.167 192.319 279.519 1
Cu 246.272 191.957 279.519 1
Cu 245.404 191.542 279.519 1
Cu 244.565 191.078 279.519 1
Cu 243.759 190.565 279.519 1
Cu 242.989 190.005 279.519 1
Cu 242.258 189.402 279.519 1
Cu 241.569 188.756 279.519 1
Cu 240.925 188.072 279.519 1
Cu 240.327 187.351 279.519 1
Cu 239.78 186.596 279.519 1
Cu 239.283 185.81 279.519 1
Cu 238.841 184.997 279.519 1
Cu 238.454 184.159 279.519 1
Cu 238.124 183.301 279.519 1
Cu 237.852 182.424 279.519 1
Cu 237.639 181.534 279.519 1
Cu 237.611 180.632 279.519 1
Cu 237.611 179.724 279.519 1
Cu 237.611 178.811 279.519 1
Cu 237.611 177.899 279.519 1
Cu 237.611 176.991 279.519 1
Cu 237.639 176.089 279.519 1
Cu 237.852 175.198 279.519 1
Cu 238.124 174.322 279.519 1
Cu 238.454 173.463 279.519 1
Cu 238.841 172.626 279.519 1
Cu 239.283 171.813 279.519 1
Cu 239.78 171.027 279.519 1
Cu 240.327 170.272 279.519 1
Cu 240.925 169.551 279.519 1
Cu 241.569 168.866 279.519 1
Cu 242.258 168.221 279.519 1
Cu 242.989 167.617 279.519 1
Cu 243.759 167.058 279.519 1
Cu 244.565 166.545 279.519 1
Cu 245.404 166.08 279.519 1
Cu 246.272 165.666 279.519 1
Cu 247.167 165.304 279.519 1
Cu 248.084 164.994 279.519 1
Cu 249.02 164.74 279.519 1
Cu 249.971 164.541 279.519 1
Cu 250.933 164.398 279.519 1
Cu 251.903 164.312 279.519 1
Cu 252.878 164.283 279.519 1
Cu 253.852 164.312 279.519 1
Cu 254.822 164.398 279.519 1
Cu 255.784 164.541 279.519 1
Cu 256.735 164.74 279.519 1
Cu 257.671 164.994 279.519 1
Cu 258.588 165.304 279.519 1
Cu 259.483 165.666 279.519 1
Cu 260.351 166.08 279.519 1
Cu 261.19 166.545 279.519 1
Cu 261.996 167.058 279.519 1
Cu 262.766 167.617 279.519 1
Cu 263.497 168.221 279.519 1
Cu 264.186 168.866 279.519 1
Cu 264.83 169.551 279.519 1
Cu 265.428 170.272 279.519 1
Cu 265.975 171.027 279.519 1
Cu 266.472 171.813 279.519 1
Cu 266.914 172.626 279.519 1
Cu 267.301 173.463 279.519 1
Cu 267.631 174.322 279.519 1
Cu 267.903 175.198 279.519 1
Cu 268.116 176.089 279.519 1
Cu 268.144 176.991 279.519 1
Cu 268.144 177.899 279.519 1
Cu 268.144 178.811 279.519 1
Cu 268.136 178.811 284.102 1
Cu 268.136 179.723 284.102 1
Cu 268.136 180.631 284.102 1
Cu 268.107 181.532 284.102 1
Cu 267.895 182.422 284.102 1
Cu 267.623 183.298 284.102 1
Cu 267.293 184.157 284.102 1
Cu 266.906 184.994 284.102 1
Cu 266.464 185.806 284.102 1
Cu 265.968 186.592 284.102 1
Cu 265.421 187.346 284.102 1
Cu 264.824 188.067 284.102 1
Cu 264.18 188.751 284.102 1
Cu 263.491 189.396 284.102 1
Cu 262.76 189.999 284.102 1
Cu 261.991 190.558 284.102 1
Cu 261.185 191.071 284.102 1
Cu 260.347 191.535 284.102 1
Cu 259.479 191.949 284.102 1
Cu 258.585 192.312 284.102 1
Cu 257.669 192.621 284.102 1
Cu 256.733 192.875 284.102 1
Cu 255.783 193.074 284.102 1
Cu 254.821 193.217 284.102 1
Cu 253.851 193.303 284.102 1
Cu 252.878 193.331 284.102 1
Cu 251.904 193.303 284.102 1
Cu 250.934 193.217 284.102 1
Cu 249.972 193.074 284.102 1
Cu 249.022 192.875 284.102 1
Cu 248.086 192.621 284.102 1
Cu 247.17 192.312 284.102 1
Cu 246.276 191.949 284.102 1
Cu 245.408 191.535 284.102 1
Cu 244.57 191.071 284.102 1
Cu 243.764 190.558 284.102 1
Cu 242.995 189.999 284.102 1
Cu 242.264 189.396 284.102 1
Cu 241.575 188.751 284.102 1
Cu 240.931 188.067 284.102 1
Cu 240.334 187.346 284.102 1
Cu 239.787 186.592 284.102 1
Cu 239.291 185.806 284.102 1
Cu 238.849 184.994 284.102 1
Cu 238.462 184.157 284.102 1
Cu 238.132 183.298 284.102 1
Cu 237.86 182.422 284.102 1
Cu 237.648 181.532 284.102 1
Cu 237.619 180.631 284.102 1
Cu 237.619 179.723 284.102 1
Cu 237.619 178.811 284.102 1
Cu 237.619 177.9 284.102 1
Cu 237.619 176.992 284.102 1
Cu 237.648 176.091 284.102 1
Cu 237.86 175.2 284.102 1
Cu 238.132 174.324 284.102 1
Cu 238.462 173.466 284.102 1
Cu 238.849 172.629 284.102 1
Cu 239.291 171.816 284.102 1
Cu 239.787 171.031 284.102 1
Cu 240.334 170.277 284.102 1
Cu 240.931 169.556 284.102 1
Cu 241.575 168.872 284.102 1
Cu 242.264 168.227 284.102 1
Cu 242.995 167.624 284.102 1
Cu 243.764 167.064 284.102 1
Cu 244.57 166.552 284.102 1
Cu 245.408 166.087 284.102 1
Cu 246.276 165.673 284.102 1
Cu 247.17 165.311 284.102 1
Cu 248.086 165.002 284.102 1
Cu 249.022 164.748 284.102 1
Cu 249.972 164.549 284.102 1
Cu 250.934 164.406 284.102 1
Cu 251.904 164.32 284.102 1
Cu 252.878 164.291 284.102 1
Cu 253.851 164.32 284.102 1
Cu 254.821 164.406 284.102 1
Cu 255.783 164.549 284.102 1
Cu 256.733 164.748 284.102 1
Cu 257.669 165.002 284.102 1
Cu 258.585 165.311 284.102 1
Cu 259.479 165.673 284.102 1
Cu 260.347 166.087 284.102 1
Cu 261.185 166.552 284.102 1
Cu 261.991 167.064 284.102 1
Cu 262.76 167.624 284.102 1
Cu 263.491 168.227 284.102 1
Cu 264.18 168.872 284.102 1
Cu 264.824 169.556 284.102 1
Cu 265.421 170.277 284.102 1
Cu 265.968 171.031 284.102 1
Cu 266.464 171.816 284.102 1
Cu 266.906 172.629 284.102 1
Cu 267.293 173.466 284.102 1
Cu 267.623 174.324 284.102 1
Cu 267.895 175.2 284.102 1
Cu 268.107 176.091 284.102 1
Cu 268.136 176.992 284.102 1
Cu 268.136 177.9 284.102 1
Cu 268.136 178.811 284.102 1
Cu 268.127 178.811 288.697 1
Cu 268.127 179.723 288.697 1
Cu 268.127 180.63 288.697 1
Cu 268.099 181.531 288.697 1
Cu 267.886 182.42 288.697 1
Cu 267.615 183.296 288.697 1
Cu 267.285 184.154 288.697 1
Cu 266.898 184.99 288.697 1
Cu 266.456 185.803 288.697 1
Cu 265.961 186.587 288.697 1
Cu 265.414 187.341 288.697 1
Cu 264.817 188.062 288.697 1
Cu 264.173 188.745 288.697 1
Cu 263.485 189.39 288.697 1
Cu 262.755 189.993 288.697 1
Cu 261.986 190.552 288.697 1
Cu 261.181 191.064 288.697 1
Cu 260.343 191.528 288.697 1
Cu 259.475 191.942 288.697 1
Cu 258.582 192.304 288.697 1
Cu 257.666 192.613 288.697 1
Cu 256.731 192.867 288.697 1
Cu 255.781 193.066 288.697 1
Cu 254.82 193.209 288.697 1
Cu 253.85 193.295 288.697 1
Cu 252.878 193.323 288.697 1
Cu 251.905 193.295 288.697 1
Cu 250.935 193.209 288.697 1
Cu 249.974 193.066 288.697 1
Cu 249.024 192.867 288.697 1
Cu 248.089 192.613 288.697 1
Cu 247.173 192.304 288.697 1
Cu 246.28 191.942 288.697 1
Cu 245.412 191.528 288.697 1
Cu 244.575 191.064 288.697 1
Cu 243.769 190.552 288.697 1
Cu 243 189.993 288.697 1
Cu 242.27 189.39 288.697 1
Cu 241.582 188.745 288.697 1
Cu 240.938 188.062 288.697 1
Cu 240.341 187.341 288.697 1
Cu 239.794 186.587 288.697 1
Cu 239.299 185.803 288.697 1
Cu 238.857 184.99 288.697 1
Cu 238.47 184.154 288.697 1
Cu 238.14 183.296 288.697 1
Cu 237.869 182.42 288.697 1
Cu 237.656 181.531 288.697 1
Cu 237.628 180.63 288.697 1
Cu 237.628 179.723 288.697 1
Cu 237.628 178.811 288.697 1
Cu 237.628 177.9 288.697 1
Cu 237.628 176.993 288.697 1
Cu 237.656 176.092 288.697 1
Cu 237.869 175.202 288.697 1
Cu 238.14 174.327 288.697 1
Cu 238.47 173.469 288.697 1
Cu 238.857 172.633 288.697 1
Cu 239.299 171.82 288.697 1
Cu 239.794 171.036 288.697 1
Cu 240.341 170.282 288.697 1
Cu 240.938 169.561 288.697 1
Cu 241.582 168.877 288.697 1
Cu 242.27 168.233 288.697 1
Cu 243 167.63 288.697 1
Cu 243.769 167.071 288.697 1
Cu 244.575 166.559 288.697 1
Cu 245.412 166.095 288.697 1
Cu 246.28 165.681 288.697 1
Cu 247.173 165.319 288.697 1
Cu 248.089 165.01 288.697 1
Cu 249.024 164.755 288.697 1
Cu 249.974 164.557 288.697 1
Cu 250.935 164.414 288.697 1
Cu 251.905 164.328 288.697 1
Cu 252.878 164.3 288.697 1
Cu 253.85 164.328 288.697 1
Cu 254.82 164.414 288.697 1
Cu 255.781 164.557 288.697 1
Cu 256.731 164.755 288.697 1
Cu 257.666 165.01 288.697 1
Cu 258.582 165.319 288.697 1
Cu 259.475 165.681 288.697 1
Cu 260.343 166.095 288.697 1
Cu 261.181 166.559 288.697 1
Cu 261.986 167.071 288.697 1
Cu 262.755 167.63 288.697 1
Cu 263.485 168.233 288.697 1
Cu 264.173 168.877 288.697 1
Cu 264.817 169.561 288.697 1
Cu 265.414 170.282 288.697 1
Cu 265.961 171.036 288.697 1
Cu 266.456 171.82 288.697 1
Cu 266.898 172.633 288.697 1
Cu 267.285 173.469 288.697 1
Cu 267.615 174.327 288.697 1
Cu 267.886 175.202 288.697 1
Cu 268.099 176.092 288.697 1
Cu 268.127 176.993 288.697 1
Cu 268.127 177.9 288.697 1
Cu 268.127 178.811 288.697 1
Cu 268.118 178.811 293.306 1
Cu 268.118 179.722 293.306 1
Cu 268.118 180.629 293.306 1
Cu 268.09 181.529 293.306 1
Cu 267.878 182.418 293.306 1
Cu 267.606 183.293 293.306 1
Cu 267.277 184.151 293.306 1
Cu 266.89 184.987 293.306 1
Cu 266.449 185.799 293.306 1
Cu 265.953 186.583 293.306 1
Cu 265.407 187.336 293.306 1
Cu 264.81 188.056 293.306 1
Cu 264.167 188.74 293.306 1
Cu 263.479 189.384 293.306 1
Cu 262.749 189.987 293.306 1
Cu 261.98 190.545 293.306 1
Cu 261.176 191.057 293.306 1
Cu 260.338 191.521 293.306 1
Cu 259.471 191.935 293.306 1
Cu 258.579 192.296 293.306 1
Cu 257.663 192.605 293.306 1
Cu 256.729 192.859 293.306 1
Cu 255.779 193.058 293.306 1
Cu 254.819 193.201 293.306 1
Cu 253.85 193.286 293.306 1
Cu 252.878 193.315 293.306 1
Cu 251.905 193.286 293.306 1
Cu 250.936 193.201 293.306 1
Cu 249.976 193.058 293.306 1
Cu 249.026 192.859 293.306 1
Cu 248.092 192.605 293.306 1
Cu 247.176 192.296 293.306 1
Cu 246.284 191.935 293.306 1
Cu 245.417 191.521 293.306 1
Cu 244.579 191.057 293.306 1
Cu 243.775 190.545 293.306 1
Cu 243.006 189.987 293.306 1
Cu 242.276 189.384 293.306 1
Cu 241.588 188.74 293.306 1
Cu 240.945 188.056 293.306 1
Cu 240.348 187.336 293.306 1
Cu 239.802 186.583 293.306 1
Cu 239.306 185.799 293.306 1
Cu 238.865 184.987 293.306 1
Cu 238.478 184.151 293.306 1
Cu 238.149 183.293 293.306 1
Cu 237.877 182.418 293.306 1
Cu 237.665 181.529 293.306 1
Cu 237.637 180.629 293.306 1
Cu 237.637 179.722 293.306 1
Cu 237.637 178.811 293.306 1
Cu 237.637 177.901 293.306 1
Cu 237.637 176.994 293.306 1
Cu 237.665 176.094 293.306 1
Cu 237.877 175.205 293.306 1
Cu 238.149 174.33 293.306 1
Cu 238.478 173.472 293.306 1
Cu 238.865 172.636 293.306 1
Cu 239.306 171.824 293.306 1
Cu 239.802 171.04 293.306 1
Cu 240.348 170.286 293.306 1
Cu 240.945 169.567 293.306 1
Cu 241.588 168.883 293.306 1
Cu 242.276 168.239 293.306 1
Cu 243.006 167.636 293.306 1
Cu 243.775 167.078 293.306 1
Cu 244.579 166.566 293.306 1
Cu 245.417 166.102 293.306 1
Cu 246.284 165.688 293.306 1
Cu 247.176 165.326 293.306 1
Cu 248.092 165.018 293.306 1
Cu 249.026 164.764 293.306 1
Cu 249.976 164.565 293.306 1
Cu 250.936 164.422 293.306 1
Cu 251.905 164.337 293.306 1
Cu 252.878 164.308 293.306 1
Cu 253.85 164.337 293.306 1
Cu 254.819 164.422 293.306 1
Cu 255.779 164.565 293.306 1
Cu 256.729 164.764 293.306 1
Cu 257.663 165.018 293.306 1
Cu 258.579 165.326 293.306 1
Cu 259.471 165.688 293.306 1
Cu 260.338 166.102 293.306 1
Cu 261.176 166.566 293.306 1
Cu 261.98 167.078 293.306 1
Cu 262.749 167.636 293.306 1
Cu 263.479 168.239 293.306 1
Cu 264.167 168.883 293.306 1
Cu 264.81 169.567 293.306 1
Cu 265.407 170.286 293.306 1
Cu 265.953 171.04 293.306 1
Cu 266.449 171.824 293.306 1
Cu 266.89 172.636 293.306 1
Cu 267.277 173.472 293.306 1
Cu 267.606 174.33 293.306 1
Cu 267.878 175.205 293.306 1
Cu 268.09 176.094 293.306 1
Cu 268.118 176.994 293.306 1
Cu 268.118 177.901 293.306 1
Cu 268.118 178.811 293.306 1
Cu 268.11 178.811 297.928 1
Cu 268.11 179.722 297.928 1
Cu 268.11 180.628 297.928 1
Cu 268.081 181.527 297.928 1
Cu 267.869 182.416 297.928 1
Cu 267.598 183.291 297.928 1
Cu 267.268 184.147 297.928 1
Cu 266.882 184.983 297.928 1
Cu 266.441 185.794 297.928 1
Cu 265.946 186.578 297.928 1
Cu 265.399 187.331 297.928 1
Cu 264.803 188.051 297.928 1
Cu 264.16 188.734 297.928 1
Cu 263.473 189.378 297.928 1
Cu 262.743 189.98 297.928 1
Cu 261.975 190.538 297.928 1
Cu 261.171 191.05 297.928 1
Cu 260.334 191.513 297.928 1
Cu 259.468 191.927 297.928 1
Cu 258.575 192.289 297.928 1
Cu 257.66 192.597 297.928 1
Cu 256.727 192.851 297.928 1
Cu 255.778 193.05 297.928 1
Cu 254.817 193.192 297.928 1
Cu 253.849 193.278 297.928 1
Cu 252.878 193.306 297.928 1
Cu 251.906 193.278 297.928 1
Cu 250.938 193.192 297.928 1
Cu 249.977 193.05 297.928 1
Cu 249.028 192.851 297.928 1
Cu 248.095 192.597 297.928 1
Cu 247.18 192.289 297.928 1
Cu 246.287 191.927 297.928 1
Cu 245.421 191.513 297.928 1
Cu 244.584 191.05 297.928 1
Cu 243.78 190.538 297.928 1
Cu 243.012 189.98 297.928 1
Cu 242.282 189.378 297.928 1
Cu 241.595 188.734 297.928 1
Cu 240.952 188.051 297.928 1
Cu 240.356 187.331 297.928 1
Cu 239.809 186.578 297.928 1
Cu 239.314 185.794 297.928 1
Cu 238.873 184.983 297.928 1
Cu 238.487 184.147 297.928 1
Cu 238.157 183.291 297.928 1
Cu 237.886 182.416 297.928 1
Cu 237.674 181.527 297.928 1
Cu 237.645 180.628 297.928 1
Cu 237.645 179.722 297.928 1
Cu 237.645 178.811 297.928 1
Cu 237.645 177.901 297.928 1
Cu 237.645 176.995 297.928 1
Cu 237.674 176.095 297.928 1
Cu 237.886 175.207 297.928 1
Cu 238.157 174.332 297.928 1
Cu 238.487 173.475 297.928 1
Cu 238.873 172.64 297.928 1
Cu 239.314 171.828 297.928 1
Cu 239.809 171.045 297.928 1
Cu 240.356 170.291 297.928 1
Cu 240.952 169.572 297.928 1
Cu 241.595 168.889 297.928 1
Cu 242.282 168.245 297.928 1
Cu 243.012 167.643 297.928 1
Cu 243.78 167.085 297.928 1
Cu 244.584 166.573 297.928 1
Cu 245.421 166.109 297.928 1
Cu 246.287 165.696 297.928 1
Cu 247.18 165.334 297.928 1
Cu 248.095 165.026 297.928 1
Cu 249.028 164.772 297.928 1
Cu 249.977 164.573 297.928 1
Cu 250.938 164.431 297.928 1
Cu 251.906 164.345 297.928 1
Cu 252.878 164.316 297.928 1
Cu 253.849 164.345 297.928 1
Cu 254.817 164.431 297.928 1
Cu 255.778 164.573 297.928 1
Cu 256.727 164.772 297.928 1
Cu 257.66 165.026 297.928 1
Cu 258.575 165.334 297.928 1
Cu 259.468 165.696 297.928 1
Cu 260.334 166.109 297.928 1
Cu 261.171 166.573 297.928 1
Cu 261.975 167.085 297.928 1
Cu 262.743 167.643 297.928 1
Cu 263.473 168.245 297.928 1
Cu 264.16 168.889 297.928 1
Cu 264.803 169.572 297.928 1
Cu 265.399 170.291 297.928 1
Cu 265.946 171.045 297.928 1
Cu 266.441 171.828 297.928 1
Cu 266.882 172.64 297.928 1
Cu 267.268 173.475 297.928 1
Cu 267.598 174.332 297.928 1
Cu 267.869 175.207 297.928 1
Cu 268.081 176.095 297.928 1
Cu 268.11 176.995 297.928 1
Cu 268.11 177.901 297.928 1
Cu 268.11 178.811 297.928 1
Cu 268.1 178.811 302.563 1
Cu 268.1 179.721 302.563 1
Cu 268.1 180.627 302.563 1
Cu 268.072 181.526 302.563 1
Cu 267.86 182.414 302.563 1
Cu 267.589 183.288 302.563 1
Cu 267.26 184.144 302.563 1
Cu 266.874 184.979 302.563 1
Cu 266.433 185.79 302.563 1
Cu 265.938 186.574 302.563 1
Cu 265.392 187.326 302.563 1
Cu 264.796 188.045 302.563 1
Cu 264.154 188.728 302.563 1
Cu 263.466 189.372 302.563 1
Cu 262.737 189.973 302.563 1
Cu 261.97 190.531 302.563 1
Cu 261.166 191.043 302.563 1
Cu 260.33 191.506 302.563 1
Cu 259.464 191.919 302.563 1
Cu 258.572 192.28 302.563 1
Cu 257.658 192.589 302.563 1
Cu 256.724 192.843 302.563 1
Cu 255.776 193.041 302.563 1
Cu 254.816 193.184 302.563 1
Cu 253.849 193.269 302.563 1
Cu 252.878 193.298 302.563 1
Cu 251.906 193.269 302.563 1
Cu 250.939 193.184 302.563 1
Cu 249.979 193.041 302.563 1
Cu 249.031 192.843 302.563 1
Cu 248.097 192.589 302.563 1
Cu 247.183 192.28 302.563 1
Cu 246.291 191.919 302.563 1
Cu 245.426 191.506 302.563 1
Cu 244.589 191.043 302.563 1
Cu 243.785 190.531 302.563 1
Cu 243.018 189.973 302.563 1
Cu 242.289 189.372 302.563 1
Cu 241.601 188.728 302.563 1
Cu 240.959 188.045 302.563 1
Cu 240.363 187.326 302.563 1
Cu 239.817 186.574 302.563 1
Cu 239.322 185.79 302.563 1
Cu 238.881 184.979 302.563 1
Cu 238.495 184.144 302.563 1
Cu 238.166 183.288 302.563 1
Cu 237.895 182.414 302.563 1
Cu 237.683 181.526 302.563 1
Cu 237.655 180.627 302.563 1
Cu 237.655 179.721 302.563 1
Cu 237.655 178.811 302.563 1
Cu 237.655 177.902 302.563 1
Cu 237.655 176.996 302.563 1
Cu 237.683 176.097 302.563 1
Cu 237.895 175.209 302.563 1
Cu 238.166 174.335 302.563 1
Cu 238.495 173.479 302.563 1
Cu 238.881 172.643 302.563 1
Cu 239.322 171.833 302.563 1
Cu 239.817 171.049 302.563 1
Cu 240.363 170.297 302.563 1
Cu 240.959 169.577 302.563 1
Cu 241.601 168.895 302.563 1
Cu 242.289 168.251 302.563 1
Cu 243.018 167.649 302.563 1
Cu 243.785 167.092 302.563 1
Cu 244.589 166.58 302.563 1
Cu 245.426 166.117 302.563 1
Cu 246.291 165.704 302.563 1
Cu 247.183 165.342 302.563 1
Cu 248.097 165.034 302.563 1
Cu 249.031 164.78 302.563 1
Cu 249.979 164.582 302.563 1
Cu 250.939 164.439 302.563 1
Cu 251.906 164.354 302.563 1
Cu 252.878 164.325 302.563 1
Cu 253.849 164.354 302.563 1
Cu 254.816 164.439 302.563 1
Cu 255.776 164.582 302.563 1
Cu 256.724 164.78 302.563 1
Cu 257.658 165.034 302.563 1
Cu 258.572 165.342 302.563 1
Cu 259.464 165.704 302.563 1
Cu 260.33 166.117 302.563 1
Cu 261.166 166.58 302.563 1
Cu 261.97 167.092 302.563 1
Cu 262.737 167.649 302.563 1
Cu 263.466 168.251 302.563 1
Cu 264.154 168.895 302.563 1
Cu 264.796 169.577 302.563 1
Cu 265.392 170.297 302.563 1
Cu 265.938 171.049 302.563 1
Cu 266.433 171.833 302.563 1
Cu 266.874 172.643 302.563 1
Cu 267.26 173.479 302.563 1
Cu 267.589 174.335 302.563 1
Cu 267.86 175.209 302.563 1
Cu 268.072 176.097 302.563 1
Cu 268.1 176.996 302.563 1
Cu 268.1 177.902 302.563 1
Cu 268.1 178.811 302.563 1
Cu 268.091 178.811 307.21 1
Cu 268.091 179.72 307.21 1
Cu 268.091 180.626 307.21 1
Cu 268.063 181.524 307.21 1
Cu 267.851 182.412 307.21 1
Cu 267.58 183.285 307.21 1
Cu 267.251 184.141 307.21 1
Cu 266.865 184.976 307.21 1
Cu 266.424 185.786 307.21 1
Cu 265.93 186.569 307.21 1
Cu 265.384 187.321 307.21 1
Cu 264.789 188.04 307.21 1
Cu 264.147 188.722 307.21 1
Cu 263.46 189.365 307.21 1
Cu 262.731 189.967 307.21 1
Cu 261.964 190.524 307.21 1
Cu 261.161 191.035 307.21 1
Cu 260.325 191.498 307.21 1
Cu 259.46 191.911 307.21 1
Cu 258.568 192.272 307.21 1
Cu 257.655 192.58 307.21 1
Cu 256.722 192.834 307.21 1
Cu 255.774 193.032 307.21 1
Cu 254.815 193.175 307.21 1
Cu 253.848 193.26 307.21 1
Cu 252.878 193.289 307.21 1
Cu 251.907 193.26 307.21 1
Cu 250.94 193.175 307.21 1
Cu 249.981 193.032 307.21 1
Cu 249.033 192.834 307.21 1
Cu 248.1 192.58 307.21 1
Cu 247.187 192.272 307.21 1
Cu 246.295 191.911 307.21 1
Cu 245.43 191.498 307.21 1
Cu 244.594 191.035 307.21 1
Cu 243.791 190.524 307.21 1
Cu 243.024 189.967 307.21 1
Cu 242.295 189.365 307.21 1
Cu 241.608 188.722 307.21 1
Cu 240.966 188.04 307.21 1
Cu 240.371 187.321 307.21 1
Cu 239.825 186.569 307.21 1
Cu 239.331 185.786 307.21 1
Cu 238.89 184.976 307.21 1
Cu 238.504 184.141 307.21 1
Cu 238.175 183.285 307.21 1
Cu 237.904 182.412 307.21 1
Cu 237.692 181.524 307.21 1
Cu 237.664 180.626 307.21 1
Cu 237.664 179.72 307.21 1
Cu 237.664 178.811 307.21 1
Cu 237.664 177.902 307.21 1
Cu 237.664 176.997 307.21 1
Cu 237.692 176.099 307.21 1
Cu 237.904 175.211 307.21 1
Cu 238.175 174.338 307.21 1
Cu 238.504 173.482 307.21 1
Cu 238.89 172.647 307.21 1
Cu 239.331 171.837 307.21 1
Cu 239.825 171.054 307.21 1
Cu 240.371 170.302 307.21 1
Cu 240.966 169.583 307.21 1
Cu 241.608 168.901 307.21 1
Cu 242.295 168.258 307.21 1
Cu 243.024 167.656 307.21 1
Cu 243.791 167.099 307.21 1
Cu 244.594 166.588 307.21 1
Cu 245.43 166.125 307.21 1
Cu 246.295 165.712 307.21 1
Cu 247.187 165.351 307.21 1
Cu 248.1 165.042 307.21 1
Cu 249.033 164.789 307.21 1
Cu 249.981 164.59 307.21 1
Cu 250.94 164.448 307.21 1
Cu 251.907 164.362 307.21 1
Cu 252.878 164.334 307.21 1
Cu 253.848 164.362 307.21 1
Cu 254.815 164.448 307.21 1
Cu 255.774 164.59 307.21 1
Cu 256.722 164.789 307.21 1
Cu 257.655 165.042 307.21 1
Cu 258.568 165.351 307.21 1
Cu 259.46 165.712 307.21 1
Cu 260.325 166.125 307.21 1
Cu 261.161 166.588 307.21 1
Cu 261.964 167.099 307.21 1
Cu 262.731 167.656 307.21 1
Cu 263.46 168.258 307.21 1
Cu 264.147 168.901 307.21 1
Cu 264.789 169.583 307.21 1
Cu 265.384 170.302 307.21 1
Cu 265.93 171.054 307.21 1
Cu 266.424 171.837 307.21 1
Cu 266.865 172.647 307.21 1
Cu 267.251 173.482 307.21 1
Cu 267.58 174.338 307.21 1
Cu 267.851 175.211 307.21 1
Cu 268.063 176.099 307.21 1
Cu 268.091 176.997 307.21 1
Cu 268.091 177.902 307.21 1
Cu 268.091 178.811 307.21 1
Cu 268.082 178.811 311.87 1
Cu 268.082 179.72 311.87 1
Cu 268.082 180.625 311.87 1
Cu 268.053 181.523 311.87 1
Cu 267.842 182.41 311.87 1
Cu 267.571 183.282 311.87 1
Cu 267.242 184.138 311.87 1
Cu 266.857 184.972 311.87 1
Cu 266.416 185.782 311.87 1
Cu 265.922 186.564 311.87 1
Cu 265.376 187.316 311.87 1
Cu 264.782 188.034 311.87 1
Cu 264.14 188.716 311.87 1
Cu 263.453 189.359 311.87 1
Cu 262.725 189.96 311.87 1
Cu 261.958 190.517 311.87 1
Cu 261.156 191.028 311.87 1
Cu 260.32 191.49 311.87 1
Cu 259.456 191.903 311.87 1
Cu 258.565 192.264 311.87 1
Cu 257.652 192.572 311.87 1
Cu 256.72 192.825 311.87 1
Cu 255.772 193.024 311.87 1
Cu 254.814 193.166 311.87 1
Cu 253.848 193.251 311.87 1
Cu 252.878 193.28 311.87 1
Cu 251.907 193.251 311.87 1
Cu 250.941 193.166 311.87 1
Cu 249.983 193.024 311.87 1
Cu 249.035 192.825 311.87 1
Cu 248.103 192.572 311.87 1
Cu 247.19 192.264 311.87 1
Cu 246.299 191.903 311.87 1
Cu 245.435 191.49 311.87 1
Cu 244.599 191.028 311.87 1
Cu 243.797 190.517 311.87 1
Cu 243.03 189.96 311.87 1
Cu 242.302 189.359 311.87 1
Cu 241.615 188.716 311.87 1
Cu 240.974 188.034 311.87 1
Cu 240.379 187.316 311.87 1
Cu 239.833 186.564 311.87 1
Cu 239.339 185.782 311.87 1
Cu 238.898 184.972 311.87 1
Cu 238.513 184.138 311.87 1
Cu 238.184 183.282 311.87 1
Cu 237.913 182.41 311.87 1
Cu 237.702 181.523 311.87 1
Cu 237.673 180.625 311.87 1
Cu 237.673 179.72 311.87 1
Cu 237.673 178.811 311.87 1
Cu 237.673 177.903 311.87 1
Cu 237.673 176.998 311.87 1
Cu 237.702 176.1 311.87 1
Cu 237.913 175.213 311.87 1
Cu 238.184 174.34 311.87 1
Cu 238.513 173.485 311.87 1
Cu 238.898 172.651 311.87 1
Cu 239.339 171.841 311.87 1
Cu 239.833 171.059 311.87 1
Cu 240.379 170.307 311.87 1
Cu 240.974 169.589 311.87 1
Cu 241.615 168.907 311.87 1
Cu 242.302 168.264 311.87 1
Cu 243.03 167.663 311.87 1
Cu 243.797 167.106 311.87 1
Cu 244.599 166.595 311.87 1
Cu 245.435 166.133 311.87 1
Cu 246.299 165.72 311.87 1
Cu 247.19 165.359 311.87 1
Cu 248.103 165.051 311.87 1
Cu 249.035 164.797 311.87 1
Cu 249.983 164.599 311.87 1
Cu 250.941 164.457 311.87 1
Cu 251.907 164.371 311.87 1
Cu 252.878 164.343 311.87 1
Cu 253.848 164.371 311.87 1
Cu 254.814 164.457 311.87 1
Cu 255.772 164.599 311.87 1
Cu 256.72 164.797 311.87 1
Cu 257.652 165.051 311.87 1
Cu 258.565 165.359 311.87 1
Cu 259.456 165.72 311.87 1
Cu 260.32 166.133 311.87 1
Cu 261.156 166.595 311.87 1
Cu 261.958 167.106 311.87 1
Cu 262.725 167.663 311.87 1
Cu 263.453 168.264 311.87 1
Cu 264.14 168.907 311.87 1
Cu 264.782 169.589 311.87 1
Cu 265.376 170.307 311.87 1
Cu 265.922 171.059 311.87 1
Cu 266.416 171.841 311.87 1
Cu 266.857 172.651 311.87 1
Cu 267.242 173.485 311.87 1
Cu 267.571 174.34 311.87 1
Cu 267.842 175.213 311.87 1
Cu 268.053 176.1 311.87 1
Cu 268.082 176.998 311.87 1
Cu 268.082 177.903 311.87 1
Cu 268.082 178.811 311.87 1
Cu 268.072 178.811 316.542 1
Cu 268.072 179.719 316.542 1
Cu 268.072 180.624 316.542 1
Cu 268.044 181.521 316.542 1
Cu 267.832 182.407 316.542 1
Cu 267.561 183.28 316.542 1
Cu 267.233 184.134 316.542 1
Cu 266.848 184.968 316.542 1
Cu 266.407 185.777 316.542 1
Cu 265.914 186.559 316.542 1
Cu 265.368 187.31 316.542 1
Cu 264.774 188.028 316.542 1
Cu 264.133 188.71 316.542 1
Cu 263.447 189.352 316.542 1
Cu 262.719 189.953 316.542 1
Cu 261.953 190.509 316.542 1
Cu 261.15 191.02 316.542 1
Cu 260.316 191.482 316.542 1
Cu 259.451 191.895 316.542 1
Cu 258.561 192.255 316.542 1
Cu 257.649 192.563 316.542 1
Cu 256.717 192.816 316.542 1
Cu 255.771 193.015 316.542 1
Cu 254.813 193.157 316.542 1
Cu 253.847 193.242 316.542 1
Cu 252.878 193.271 316.542 1
Cu 251.908 193.242 316.542 1
Cu 250.942 193.157 316.542 1
Cu 249.984 193.015 316.542 1
Cu 249.038 192.816 316.542 1
Cu 248.106 192.563 316.542 1
Cu 247.194 192.255 316.542 1
Cu 246.304 191.895 316.542 1
Cu 245.439 191.482 316.542 1
Cu 244.605 191.02 316.542 1
Cu 243.802 190.509 316.542 1
Cu 243.036 189.953 316.542 1
Cu 242.308 189.352 316.542 1
Cu 241.622 188.71 316.542 1
Cu 240.981 188.028 316.542 1
Cu 240.387 187.31 316.542 1
Cu 239.841 186.559 316.542 1
Cu 239.348 185.777 316.542 1
Cu 238.907 184.968 316.542 1
Cu 238.522 184.134 316.542 1
Cu 238.194 183.28 316.542 1
Cu 237.923 182.407 316.542 1
Cu 237.711 181.521 316.542 1
Cu 237.683 180.624 316.542 1
Cu 237.683 179.719 316.542 1
Cu 237.683 178.811 316.542 1
Cu 237.683 177.903 316.542 1
Cu 237.683 176.999 316.542 1
Cu 237.711 176.102 316.542 1
Cu 237.923 175.216 316.542 1
Cu 238.194 174.343 316.542 1
Cu 238.522 173.489 316.542 1
Cu 238.907 172.655 316.542 1
Cu 239.348 171.846 316.542 1
Cu 239.841 171.064 316.542 1
Cu 240.387 170.312 316.542 1
Cu 240.981 169.595 316.542 1
Cu 241.622 168.913 316.542 1
Cu 242.308 168.271 316.542 1
Cu 243.036 167.67 316.542 1
Cu 243.802 167.114 316.542 1
Cu 244.605 166.603 316.542 1
Cu 245.439 166.141 316.542 1
Cu 246.304 165.728 316.542 1
Cu 247.194 165.367 316.542 1
Cu 248.106 165.06 316.542 1
Cu 249.038 164.806 316.542 1
Cu 249.984 164.608 316.542 1
Cu 250.942 164.466 316.542 1
Cu 251.908 164.381 316.542 1
Cu 252.878 164.352 316.542 1
Cu 253.847 164.381 316.542 1
Cu 254.813 164.466 316.542 1
Cu 255.771 164.608 316.542 1
Cu 256.717 164.806 316.542 1
Cu 257.649 165.06 316.542 1
Cu 258.561 165.367 316.542 1
Cu 259.451 165.728 316.542 1
Cu 260.316 166.141 316.542 1
Cu 261.15 166.603 316.542 1
Cu 261.953 167.114 316.542 1
Cu 262.719 167.67 316.542 1
Cu 263.447 168.271 316.542 1
Cu 264.133 168.913 316.542 1
Cu 264.774 169.595 316.542 1
Cu 265.368 170.312 316.542 1
Cu 265.914 171.064 316.542 1
Cu 266.407 171.846 316.542 1
Cu 266.848 172.655 316.542 1
Cu 267.233 173.489 316.542 1
Cu 267.561 174.343 316.542 1
Cu 267.832 175.216 316.542 1
Cu 268.044 176.102 316.542 1
Cu 268.072 176.999 316.542 1
Cu 268.072 177.903 316.542 1
Cu 268.072 178.811 316.542 1
Cu 268.062 178.811 321.227 1
Cu 268.062 179.719 321.227 1
Cu 268.062 180.622 321.227 1
Cu 268.034 181.519 321.227 1
Cu 267.822 182.405 321.227 1
Cu 267.552 183.277 321.227 1
Cu 267.224 184.131 321.227 1
Cu 266.839 184.964 321.227 1
Cu 266.399 185.773 321.227 1
Cu 265.905 186.554 321.227 1
Cu 265.36 187.305 321.227 1
Cu 264.766 188.022 321.227 1
Cu 264.125 188.703 321.227 1
Cu 263.44 189.345 321.227 1
Cu 262.713 189.945 321.227 1
Cu 261.947 190.502 321.227 1
Cu 261.145 191.012 321.227 1
Cu 260.311 191.474 321.227 1
Cu 259.447 191.886 321.227 1
Cu 258.558 192.247 321.227 1
Cu 257.646 192.554 321.227 1
Cu 256.715 192.807 321.227 1
Cu 255.769 193.005 321.227 1
Cu 254.811 193.147 321.227 1
Cu 253.846 193.233 321.227 1
Cu 252.878 193.261 321.227 1
Cu 251.909 193.233 321.227 1
Cu 250.944 193.147 321.227 1
Cu 249.986 193.005 321.227 1
Cu 249.04 192.807 321.227 1
Cu 248.109 192.554 321.227 1
Cu 247.197 192.247 321.227 1
Cu 246.308 191.886 321.227 1
Cu 245.444 191.474 321.227 1
Cu 244.61 191.012 321.227 1
Cu 243.808 190.502 321.227 1
Cu 243.042 189.945 321.227 1
Cu 242.315 189.345 321.227 1
Cu 241.63 188.703 321.227 1
Cu 240.989 188.022 321.227 1
Cu 240.395 187.305 321.227 1
Cu 239.85 186.554 321.227 1
Cu 239.356 185.773 321.227 1
Cu 238.916 184.964 321.227 1
Cu 238.531 184.131 321.227 1
Cu 238.203 183.277 321.227 1
Cu 237.933 182.405 321.227 1
Cu 237.721 181.519 321.227 1
Cu 237.693 180.622 321.227 1
Cu 237.693 179.719 321.227 1
Cu 237.693 178.811 321.227 1
Cu 237.693 177.904 321.227 1
Cu 237.693 177 321.227 1
Cu 237.721 176.104 321.227 1
Cu 237.933 175.218 321.227 1
Cu 238.203 174.346 321.227 1
Cu 238.531 173.492 321.227 1
Cu 238.916 172.659 321.227 1
Cu 239.356 171.85 321.227 1
Cu 239.85 171.069 321.227 1
Cu 240.395 170.318 321.227 1
Cu 240.989 169.601 321.227 1
Cu 241.63 168.92 321.227 1
Cu 242.315 168.278 321.227 1
Cu 243.042 167.677 321.227 1
Cu 243.808 167.121 321.227 1
Cu 244.61 166.611 321.227 1
Cu 245.444 166.149 321.227 1
Cu 246.308 165.737 321.227 1
Cu 247.197 165.376 321.227 1
Cu 248.109 165.069 321.227 1
Cu 249.04 164.815 321.227 1
Cu 249.986 164.617 321.227 1
Cu 250.944 164.475 321.227 1
Cu 251.909 164.39 321.227 1
Cu 252.878 164.361 321.227 1
Cu 253.846 164.39 321.227 1
Cu 254.811 164.475 321.227 1
Cu 255.769 164.617 321.227 1
Cu 256.715 164.815 321.227 1
Cu 257.646 165.069 321.227 1
Cu 258.558 165.376 321.227 1
Cu 259.447 165.737 321.227 1
Cu 260.311 166.149 321.227 1
Cu 261.145 166.611 321.227 1
Cu 261.947 167.121 321.227 1
Cu 262.713 167.677 321.227 1
Cu 263.44 168.278 321.227 1
Cu 264.125 168.92 321.227 1
Cu 264.766 169.601 321.227 1
Cu 265.36 170.318 321.227 1
Cu 265.905 171.069 321.227 1
Cu 266.399 171.85 321.227 1
Cu 266.839 172.659 321.227 1
Cu 267.224 173.492 321.227 1
Cu 267.552 174.346 321.227 1
Cu 267.822 175.218 321.227 1
Cu 268.034 176.104 321.227 1
Cu 268.062 177 321.227 1
Cu 268.062 177.904 321.227 1
Cu 268.062 178.811 321.227 1
Cu 268.052 178.811 325.924 1
Cu 268.052 179.718 325.924 1
Cu 268.052 180.621 325.924 1
Cu 268.024 181.517 325.924 1
Cu 267.813 182.403 325.924 1
Cu 267.542 183.274 325.924 1
Cu 267.214 184.127 325.924 1
Cu 266.829 184.96 325.924 1
Cu 266.39 185.768 325.924 1
Cu 265.897 186.549 325.924 1
Cu 265.352 187.299 325.924 1
Cu 264.758 188.016 325.924 1
Cu 264.118 188.697 325.924 1
Cu 263.433 189.338 325.924 1
Cu 262.706 189.938 325.924 1
Cu 261.941 190.494 325.924 1
Cu 261.14 191.004 325.924 1
Cu 260.306 191.466 325.924 1
Cu 259.443 191.878 325.924 1
Cu 258.554 192.238 325.924 1
Cu 257.642 192.545 325.924 1
Cu 256.712 192.798 325.924 1
Cu 255.767 192.996 325.924 1
Cu 254.81 193.138 325.924 1
Cu 253.846 193.223 325.924 1
Cu 252.878 193.252 325.924 1
Cu 251.909 193.223 325.924 1
Cu 250.945 193.138 325.924 1
Cu 249.988 192.996 325.924 1
Cu 249.043 192.798 325.924 1
Cu 248.113 192.545 325.924 1
Cu 247.201 192.238 325.924 1
Cu 246.312 191.878 325.924 1
Cu 245.449 191.466 325.924 1
Cu 244.615 191.004 325.924 1
Cu 243.814 190.494 325.924 1
Cu 243.049 189.938 325.924 1
Cu 242.322 189.338 325.924 1
Cu 241.637 188.697 325.924 1
Cu 240.997 188.016 325.924 1
Cu 240.403 187.299 325.924 1
Cu 239.858 186.549 325.924 1
Cu 239.365 185.768 325.924 1
Cu 238.926 184.96 325.924 1
Cu 238.541 184.127 325.924 1
Cu 238.213 183.274 325.924 1
Cu 237.942 182.403 325.924 1
Cu 237.731 181.517 325.924 1
Cu 237.703 180.621 325.924 1
Cu 237.703 179.718 325.924 1
Cu 237.703 178.811 325.924 1
Cu 237.703 177.905 325.924 1
Cu 237.703 177.002 325.924 1
Cu 237.731 176.106 325.924 1
Cu 237.942 175.22 325.924 1
Cu 238.213 174.349 325.924 1
Cu 238.541 173.496 325.924 1
Cu 238.926 172.663 325.924 1
Cu 239.365 171.855 325.924 1
Cu 239.858 171.074 325.924 1
Cu 240.403 170.324 325.924 1
Cu 240.997 169.607 325.924 1
Cu 241.637 168.926 325.924 1
Cu 242.322 168.285 325.924 1
Cu 243.049 167.685 325.924 1
Cu 243.814 167.129 325.924 1
Cu 244.615 166.619 325.924 1
Cu 245.449 166.157 325.924 1
Cu 246.312 165.745 325.924 1
Cu 247.201 165.385 325.924 1
Cu 248.113 165.078 325.924 1
Cu 249.043 164.825 325.924 1
Cu 249.988 164.627 325.924 1
Cu 250.945 164.485 325.924 1
Cu 251.909 164.399 325.924 1
Cu 252.878 164.371 325.924 1
Cu 253.846 164.399 325.924 1
Cu 254.81 164.485 325.924 1
Cu 255.767 164.627 325.924 1
Cu 256.712 164.825 325.924 1
Cu 257.642 165.078 325.924 1
Cu 258.554 165.385 325.924 1
Cu 259.443 165.745 325.924 1
Cu 260.306 166.157 325.924 1
Cu 261.14 166.619 325.924 1
Cu 261.941 167.129 325.924 1
Cu 262.706 167.685 325.924 1
Cu 263.433 168.285 325.924 1
Cu 264.118 168.926 325.924 1
Cu 264.758 169.607 325.924 1
Cu 265.352 170.324 325.924 1
Cu 265.897 171.074 325.924 1
Cu 266.39 171.855 325.924 1
Cu 266.829 172.663 325.924 1
Cu 267.214 173.496 325.924 1
Cu 267.542 174.349 325.924 1
Cu 267.813 175.22 325.924 1
Cu 268.024 176.106 325.924 1
Cu 268.052 177.002 325.924 1
Cu 268.052 177.905 325.924 1
Cu 268.052 178.811 325.924 1
Cu 268.042 178.811 330.633 1
Cu 268.042 179.718 330.633 1
Cu 268.042 180.62 330.633 1
Cu 268.014 181.515 330.633 1
Cu 267.802 182.4 330.633 1
Cu 267.532 183.271 330.633 1
Cu 267.205 184.124 330.633 1
Cu 266.82 184.956 330.633 1
Cu 266.381 185.763 330.633 1
Cu 265.888 186.544 330.633 1
Cu 265.344 187.294 330.633 1
Cu 264.75 188.01 330.633 1
Cu 264.11 188.69 330.633 1
Cu 263.426 189.331 330.633 1
Cu 262.7 189.93 330.633 1
Cu 261.935 190.486 330.633 1
Cu 261.134 190.996 330.633 1
Cu 260.301 191.457 330.633 1
Cu 259.438 191.869 330.633 1
Cu 258.55 192.229 330.633 1
Cu 257.639 192.536 330.633 1
Cu 256.71 192.789 330.633 1
Cu 255.765 192.987 330.633 1
Cu 254.809 193.128 330.633 1
Cu 253.845 193.214 330.633 1
Cu 252.878 193.242 330.633 1
Cu 251.91 193.214 330.633 1
Cu 250.946 193.128 330.633 1
Cu 249.99 192.987 330.633 1
Cu 249.045 192.789 330.633 1
Cu 248.116 192.536 330.633 1
Cu 247.205 192.229 330.633 1
Cu 246.317 191.869 330.633 1
Cu 245.454 191.457 330.633 1
Cu 244.621 190.996 330.633 1
Cu 243.82 190.486 330.633 1
Cu 243.055 189.93 330.633 1
Cu 242.329 189.331 330.633 1
Cu 241.645 188.69 330.633 1
Cu 241.005 188.01 330.633 1
Cu 240.411 187.294 330.633 1
Cu 239.867 186.544 330.633 1
Cu 239.374 185.763 330.633 1
Cu 238.935 184.956 330.633 1
Cu 238.551 184.124 330.633 1
Cu 238.223 183.271 330.633 1
Cu 237.953 182.4 330.633 1
Cu 237.741 181.515 330.633 1
Cu 237.713 180.62 330.633 1
Cu 237.713 179.718 330.633 1
Cu 237.713 178.811 330.633 1
Cu 237.713 177.905 330.633 1
Cu 237.713 177.003 330.633 1
Cu 237.741 176.107 330.633 1
Cu 237.953 175.223 330.633 1
Cu 238.223 174.352 330.633 1
Cu 238.551 173.499 330.633 1
Cu 238.935 172.667 330.633 1
Cu 239.374 171.859 330.633 1
Cu 239.867 171.079 330.633 1
Cu 240.411 170.329 330.633 1
Cu 241.005 169.613 330.633 1
Cu 241.645 168.933 330.633 1
Cu 242.329 168.292 330.633 1
Cu 243.055 167.692 330.633 1
Cu 243.82 167.137 330.633 1
Cu 244.621 166.627 330.633 1
Cu 245.454 166.166 330.633 1
Cu 246.317 165.754 330.633 1
Cu 247.205 165.394 330.633 1
Cu 248.116 165.087 330.633 1
Cu 249.045 164.834 330.633 1
Cu 249.99 164.636 330.633 1
Cu 250.946 164.494 330.633 1
Cu 251.91 164.409 330.633 1
Cu 252.878 164.381 330.633 1
Cu 253.845 164.409 330.633 1
Cu 254.809 164.494 330.633 1
Cu 255.765 164.636 330.633 1
Cu 256.71 164.834 330.633 1
Cu 257.639 165.087 330.633 1
Cu 258.55 165.394 330.633 1
Cu 259.438 165.754 330.633 1
Cu 260.301 166.166 330.633 1
Cu 261.134 166.627 330.633 1
Cu 261.935 167.137 330.633 1
Cu 262.7 167.692 330.633 1
Cu 263.426 168.292 330.633 1
Cu 264.11 168.933 330.633 1
Cu 264.75 169.613 330.633 1
Cu 265.344 170.329 330.633 1
Cu 265.888 171.079 330.633 1
Cu 266.381 171.859 330.633 1
Cu 266.82 172.667 330.633 1
Cu 267.205 173.499 330.633 1
Cu 267.532 174.352 330.633 1
Cu 267.802 175.223 330.633 1
Cu 268.014 176.107 330.633 1
Cu 268.042 177.003 330.633 1
Cu 268.042 177.905 330.633 1
Cu 268.042 178.811 330.633 1
Cu 268.032 178.811 335.354 1
Cu 268.032 179.717 335.354 1
Cu 268.032 180.619 335.354 1
Cu 268.003 181.514 335.354 1
Cu 267.792 182.398 335.354 1
Cu 267.522 183.268 335.354 1
Cu 267.195 184.12 335.354 1
Cu 266.811 184.951 335.354 1
Cu 266.371 185.759 335.354 1
Cu 265.879 186.538 335.354 1
Cu 265.335 187.288 335.354 1
Cu 264.742 188.004 335.354 1
Cu 264.103 188.683 335.354 1
Cu 263.419 189.324 335.354 1
Cu 262.693 189.923 335.354 1
Cu 261.929 190.478 335.354 1
Cu 261.128 190.987 335.354 1
Cu 260.296 191.448 335.354 1
Cu 259.434 191.86 335.354 1
Cu 258.546 192.22 335.354 1
Cu 257.636 192.526 335.354 1
Cu 256.707 192.779 335.354 1
Cu 255.763 192.977 335.354 1
Cu 254.807 193.119 335.354 1
Cu 253.844 193.204 335.354 1
Cu 252.878 193.232 335.354 1
Cu 251.911 193.204 335.354 1
Cu 250.948 193.119 335.354 1
Cu 249.992 192.977 335.354 1
Cu 249.048 192.779 335.354 1
Cu 248.119 192.526 335.354 1
Cu 247.209 192.22 335.354 1
Cu 246.321 191.86 335.354 1
Cu 245.459 191.448 335.354 1
Cu 244.627 190.987 335.354 1
Cu 243.826 190.478 335.354 1
Cu 243.062 189.923 335.354 1
Cu 242.336 189.324 335.354 1
Cu 241.652 188.683 335.354 1
Cu 241.013 188.004 335.354 1
Cu 240.42 187.288 335.354 1
Cu 239.876 186.538 335.354 1
Cu 239.384 185.759 335.354 1
Cu 238.945 184.951 335.354 1
Cu 238.56 184.12 335.354 1
Cu 238.233 183.268 335.354 1
Cu 237.963 182.398 335.354 1
Cu 237.752 181.514 335.354 1
Cu 237.723 180.619 335.354 1
Cu 237.723 179.717 335.354 1
Cu 237.723 178.811 335.354 1
Cu 237.723 177.906 335.354 1
Cu 237.723 177.004 335.354 1
Cu 237.752 176.109 335.354 1
Cu 237.963 175.225 335.354 1
Cu 238.233 174.355 335.354 1
Cu 238.56 173.503 335.354 1
Cu 238.945 172.671 335.354 1
Cu 239.384 171.864 335.354 1
Cu 239.876 171.084 335.354 1
Cu 240.42 170.335 335.354 1
Cu 241.013 169.619 335.354 1
Cu 241.652 168.94 335.354 1
Cu 242.336 168.299 335.354 1
Cu 243.062 167.7 335.354 1
Cu 243.826 167.145 335.354 1
Cu 244.627 166.635 335.354 1
Cu 245.459 166.174 335.354 1
Cu 246.321 165.763 335.354 1
Cu 247.209 165.403 335.354 1
Cu 248.119 165.096 335.354 1
Cu 249.048 164.844 335.354 1
Cu 249.992 164.646 335.354 1
Cu 250.948 164.504 335.354 1
Cu 251.911 164.419 335.354 1
Cu 252.878 164.391 335.354 1
Cu 253.844 164.419 335.354 1
Cu 254.807 164.504 335.354 1
Cu 255.763 164.646 335.354 1
Cu 256.707 164.844 335.354 1
Cu 257.636 165.096 335.354 1
Cu 258.546 165.403 335.354 1
Cu 259.434 165.763 335.354 1
Cu 260.296 166.174 335.354 1
Cu 261.128 166.635 335.354 1
Cu 261.929 167.145 335.354 1
Cu 262.693 167.7 335.354 1
Cu 263.419 168.299 335.354 1
Cu 264.103 168.94 335.354 1
Cu 264.742 169.619 335.354 1
Cu 265.335 170.335 335.354 1
Cu 265.879 171.084 335.354 1
Cu 266.371 171.864 335.354 1
Cu 266.811 172.671 335.354 1
Cu 267.195 173.503 335.354 1
Cu 267.522 174.355 335.354 1
Cu 267.792 175.225 335.354 1
Cu 268.003 176.109 335.354 1
Cu 268.032 177.004 335.354 1
Cu 268.032 177.906 335.354 1
Cu 268.032 178.811 335.354 1
Cu 268.021 178.811 340.087 1
Cu 268.021 179.716 340.087 1
Cu 268.021 180.618 340.087 1
Cu 267.993 181.512 340.087 1
Cu 267.782 182.395 340.087 1
Cu 267.512 183.265 340.087 1
Cu 267.185 184.116 340.087 1
Cu 266.801 184.947 340.087 1
Cu 266.362 185.754 340.087 1
Cu 265.87 186.533 340.087 1
Cu 265.326 187.282 340.087 1
Cu 264.734 187.997 340.087 1
Cu 264.095 188.676 340.087 1
Cu 263.411 189.316 340.087 1
Cu 262.686 189.915 340.087 1
Cu 261.922 190.47 340.087 1
Cu 261.123 190.979 340.087 1
Cu 260.291 191.44 340.087 1
Cu 259.429 191.851 340.087 1
Cu 258.542 192.21 340.087 1
Cu 257.633 192.517 340.087 1
Cu 256.704 192.769 340.087 1
Cu 255.761 192.967 340.087 1
Cu 254.806 193.109 340.087 1
Cu 253.844 193.194 340.087 1
Cu 252.878 193.222 340.087 1
Cu 251.911 193.194 340.087 1
Cu 250.949 193.109 340.087 1
Cu 249.994 192.967 340.087 1
Cu 249.051 192.769 340.087 1
Cu 248.122 192.517 340.087 1
Cu 247.213 192.21 340.087 1
Cu 246.326 191.851 340.087 1
Cu 245.464 191.44 340.087 1
Cu 244.632 190.979 340.087 1
Cu 243.833 190.47 340.087 1
Cu 243.069 189.915 340.087 1
Cu 242.344 189.316 340.087 1
Cu 241.66 188.676 340.087 1
Cu 241.021 187.997 340.087 1
Cu 240.429 187.282 340.087 1
Cu 239.885 186.533 340.087 1
Cu 239.393 185.754 340.087 1
Cu 238.954 184.947 340.087 1
Cu 238.57 184.116 340.087 1
Cu 238.243 183.265 340.087 1
Cu 237.973 182.395 340.087 1
Cu 237.762 181.512 340.087 1
Cu 237.734 180.618 340.087 1
Cu 237.734 179.716 340.087 1
Cu 237.734 178.811 340.087 1
Cu 237.734 177.907 340.087 1
Cu 237.734 177.005 340.087 1
Cu 237.762 176.111 340.087 1
Cu 237.973 175.228 340.087 1
Cu 238.243 174.358 340.087 1
Cu 238.57 173.506 340.087 1
Cu 238.954 172.676 340.087 1
Cu 239.393 171.869 340.087 1
Cu 239.885 171.09 340.087 1
Cu 240.429 170.341 340.087 1
Cu 241.021 169.626 340.087 1
Cu 241.66 168.947 340.087 1
Cu 242.344 168.306 340.087 1
Cu 243.069 167.708 340.087 1
Cu 243.833 167.153 340.087 1
Cu 244.632 166.644 340.087 1
Cu 245.464 166.183 340.087 1
Cu 246.326 165.772 340.087 1
Cu 247.213 165.413 340.087 1
Cu 248.122 165.106 340.087 1
Cu 249.051 164.853 340.087 1
Cu 249.994 164.656 340.087 1
Cu 250.949 164.514 340.087 1
Cu 251.911 164.429 340.087 1
Cu 252.878 164.401 340.087 1
Cu 253.844 164.429 340.087 1
Cu 254.806 164.514 340.087 1
Cu 255.761 164.656 340.087 1
Cu 256.704 164.853 340.087 1
Cu 257.633 165.106 340.087 1
Cu 258.542 165.413 340.087 1
Cu 259.429 165.772 340.087 1
Cu 260.291 166.183 340.087 1
Cu 261.123 166.644 340.087 1
Cu 261.922 167.153 340.087 1
Cu 262.686 167.708 340.087 1
Cu 263.411 168.306 340.087 1
Cu 264.095 168.947 340.087 1
Cu 264.734 169.626 340.087 1
Cu 265.326 170.341 340.087 1
Cu 265.87 171.09 340.087 1
Cu 266.362 171.869 340.087 1
Cu 266.801 172.676 340.087 1
Cu 267.185 173.506 340.087 1
Cu 267.512 174.358 340.087 1
Cu 267.782 175.228 340.087 1
Cu 267.993 176.111 340.087 1
Cu 268.021 177.005 340.087 1
Cu 268.021 177.907 340.087 1
Cu 268.021 178.811 340.087 1
Cu 268.01 178.811 344.831 1
Cu 268.01 179.716 344.831 1
Cu 268.01 180.616 344.831 1
Cu 267.982 181.51 344.831 1
Cu 267.771 182.393 344.831 1
Cu 267.502 183.261 344.831 1
Cu 267.174 184.113 344.831 1
Cu 266.791 184.943 344.831 1
Cu 266.352 185.749 344.831 1
Cu 265.861 186.528 344.831 1
Cu 265.318 187.276 344.831 1
Cu 264.726 187.991 344.831 1
Cu 264.087 188.669 344.831 1
Cu 263.404 189.309 344.831 1
Cu 262.679 189.907 344.831 1
Cu 261.916 190.462 344.831 1
Cu 261.117 190.97 344.831 1
Cu 260.285 191.431 344.831 1
Cu 259.425 191.841 344.831 1
Cu 258.538 192.201 344.831 1
Cu 257.629 192.507 344.831 1
Cu 256.702 192.759 344.831 1
Cu 255.759 192.957 344.831 1
Cu 254.805 193.098 344.831 1
Cu 253.843 193.183 344.831 1
Cu 252.878 193.212 344.831 1
Cu 251.912 193.183 344.831 1
Cu 250.95 193.098 344.831 1
Cu 249.996 192.957 344.831 1
Cu 249.053 192.759 344.831 1
Cu 248.126 192.507 344.831 1
Cu 247.217 192.201 344.831 1
Cu 246.33 191.841 344.831 1
Cu 245.47 191.431 344.831 1
Cu 244.638 190.97 344.831 1
Cu 243.839 190.462 344.831 1
Cu 243.076 189.907 344.831 1
Cu 242.351 189.309 344.831 1
Cu 241.668 188.669 344.831 1
Cu 241.029 187.991 344.831 1
Cu 240.437 187.276 344.831 1
Cu 239.894 186.528 344.831 1
Cu 239.403 185.749 344.831 1
Cu 238.964 184.943 344.831 1
Cu 238.581 184.113 344.831 1
Cu 238.253 183.261 344.831 1
Cu 237.984 182.393 344.831 1
Cu 237.773 181.51 344.831 1
Cu 237.745 180.616 344.831 1
Cu 237.745 179.716 344.831 1
Cu 237.745 178.811 344.831 1
Cu 237.745 177.907 344.831 1
Cu 237.745 177.007 344.831 1
Cu 237.773 176.113 344.831 1
Cu 237.984 175.23 344.831 1
Cu 238.253 174.361 344.831 1
Cu 238.581 173.51 344.831 1
Cu 238.964 172.68 344.831 1
Cu 239.403 171.874 344.831 1
Cu 239.894 171.095 344.831 1
Cu 240.437 170.347 344.831 1
Cu 241.029 169.632 344.831 1
Cu 241.668 168.954 344.831 1
Cu 242.351 168.314 344.831 1
Cu 243.076 167.716 344.831 1
Cu 243.839 167.161 344.831 1
Cu 244.638 166.653 344.831 1
Cu 245.47 166.192 344.831 1
Cu 246.33 165.781 344.831 1
Cu 247.217 165.422 344.831 1
Cu 248.126 165.116 344.831 1
Cu 249.053 164.863 344.831 1
Cu 249.996 164.666 344.831 1
Cu 250.95 164.524 344.831 1
Cu 251.912 164.439 344.831 1
Cu 252.878 164.411 344.831 1
Cu 253.843 164.439 344.831 1
Cu 254.805 164.524 344.831 1
Cu 255.759 164.666 344.831 1
Cu 256.702 164.863 344.831 1
Cu 257.629 165.116 344.831 1
Cu 258.538 165.422 344.831 1
Cu 259.425 165.781 344.831 1
Cu 260.285 166.192 344.831 1
Cu 261.117 166.653 344.831 1
Cu 261.916 167.161 344.831 1
Cu 262.679 167.716 344.831 1
Cu 263.404 168.314 344.831 1
Cu 264.087 168.954 344.831 1
Cu 264.726 169.632 344.831 1
Cu 265.318 170.347 344.831 1
Cu 265.861 171.095 344.831 1
Cu 266.352 171.874 344.831 1
Cu 266.791 172.68 344.831 1
Cu 267.174 173.51 344.831 1
Cu 267.502 174.361 344.831 1
Cu 267.771 175.23 344.831 1
Cu 267.982 176.113 344.831 1
Cu 268.01 177.007 344.831 1
Cu 268.01 177.907 344.831 1
Cu 268.01 178.811 344.831 1
Cu 267.999 178.811 349.587 1
Cu 267.999 179.715 349.587 1
Cu 267.999 180.615 349.587 1
Cu 267.971 181.508 349.587 1
Cu 267.76 182.39 349.587 1
Cu 267.491 183.258 349.587 1
Cu 267.164 184.109 349.587 1
Cu 266.781 184.938 349.587 1
Cu 266.343 185.744 349.587 1
Cu 265.851 186.522 349.587 1
Cu 265.309 187.27 349.587 1
Cu 264.717 187.984 349.587 1
Cu 264.079 188.662 349.587 1
Cu 263.396 189.301 349.587 1
Cu 262.672 189.899 349.587 1
Cu 261.909 190.453 349.587 1
Cu 261.111 190.961 349.587 1
Cu 260.28 191.421 349.587 1
Cu 259.42 191.832 349.587 1
Cu 258.534 192.191 349.587 1
Cu 257.626 192.497 349.587 1
Cu 256.699 192.749 349.587 1
Cu 255.757 192.947 349.587 1
Cu 254.803 193.088 349.587 1
Cu 253.842 193.173 349.587 1
Cu 252.878 193.201 349.587 1
Cu 251.913 193.173 349.587 1
Cu 250.952 193.088 349.587 1
Cu 249.998 192.947 349.587 1
Cu 249.056 192.749 349.587 1
Cu 248.129 192.497 349.587 1
Cu 247.221 192.191 349.587 1
Cu 246.335 191.832 349.587 1
Cu 245.475 191.421 349.587 1
Cu 244.644 190.961 349.587 1
Cu 243.846 190.453 349.587 1
Cu 243.083 189.899 349.587 1
Cu 242.359 189.301 349.587 1
Cu 241.676 188.662 349.587 1
Cu 241.038 187.984 349.587 1
Cu 240.446 187.27 349.587 1
Cu 239.904 186.522 349.587 1
Cu 239.412 185.744 349.587 1
Cu 238.974 184.938 349.587 1
Cu 238.591 184.109 349.587 1
Cu 238.264 183.258 349.587 1
Cu 237.995 182.39 349.587 1
Cu 237.784 181.508 349.587 1
Cu 237.756 180.615 349.587 1
Cu 237.756 179.715 349.587 1
Cu 237.756 178.811 349.587 1
Cu 237.756 177.908 349.587 1
Cu 237.756 177.008 349.587 1
Cu 237.784 176.115 349.587 1
Cu 237.995 175.233 349.587 1
Cu 238.264 174.365 349.587 1
Cu 238.591 173.514 349.587 1
Cu 238.974 172.684 349.587 1
Cu 239.412 171.879 349.587 1
Cu 239.904 171.101 349.587 1
Cu 240.446 170.353 349.587 1
Cu 241.038 169.639 349.587 1
Cu 241.676 168.961 349.587 1
Cu 242.359 168.322 349.587 1
Cu 243.083 167.724 349.587 1
Cu 243.846 167.17 349.587 1
Cu 244.644 166.661 349.587 1
Cu 245.475 166.201 349.587 1
Cu 246.335 165.791 349.587 1
Cu 247.221 165.432 349.587 1
Cu 248.129 165.126 349.587 1
Cu 249.056 164.873 349.587 1
Cu 249.998 164.676 349.587 1
Cu 250.952 164.535 349.587 1
Cu 251.913 164.45 349.587 1
Cu 252.878 164.421 349.587 1
Cu 253.842 164.45 349.587 1
Cu 254.803 164.535 349.587 1
Cu 255.757 164.676 349.587 1
Cu 256.699 164.873 349.587 1
Cu 257.626 165.126 349.587 1
Cu 258.534 165.432 349.587 1
Cu 259.42 165.791 349.587 1
Cu 260.28 166.201 349.587 1
Cu 261.111 166.661 349.587 1
Cu 261.909 167.17 349.587 1
Cu 262.672 167.724 349.587 1
Cu 263.396 168.322 349.587 1
Cu 264.079 168.961 349.587 1
Cu 264.717 169.639 349.587 1
Cu 265.309 170.353 349.587 1
Cu 265.851 171.101 349.587 1
Cu 266.343 171.879 349.587 1
Cu 266.781 172.684 349.587 1
Cu 267.164 173.514 349.587 1
Cu 267.491 174.365 349.587 1
Cu 267.76 175.233 349.587 1
Cu 267.971 176.115 349.587 1
Cu 267.999 177.008 349.587 1
Cu 267.999 177.908 349.587 1
Cu 267.999 178.811 349.587 1
Cu 267.988 178.811 354.355 1
Cu 267.988 179.714 354.355 1
Cu 267.988 180.614 354.355 1
Cu 267.96 181.506 354.355 1
Cu 267.749 182.387 354.355 1
Cu 267.48 183.255 354.355 1
Cu 267.154 184.105 354.355 1
Cu 266.77 184.934 354.355 1
Cu 266.333 185.739 354.355 1
Cu 265.842 186.516 354.355 1
Cu 265.299 187.263 354.355 1
Cu 264.708 187.977 354.355 1
Cu 264.07 188.655 354.355 1
Cu 263.388 189.294 354.355 1
Cu 262.665 189.891 354.355 1
Cu 261.903 190.445 354.355 1
Cu 261.105 190.952 354.355 1
Cu 260.274 191.412 354.355 1
Cu 259.415 191.822 354.355 1
Cu 258.53 192.181 354.355 1
Cu 257.622 192.487 354.355 1
Cu 256.696 192.739 354.355 1
Cu 255.755 192.936 354.355 1
Cu 254.802 193.077 354.355 1
Cu 253.842 193.162 354.355 1
Cu 252.878 193.191 354.355 1
Cu 251.913 193.162 354.355 1
Cu 250.953 193.077 354.355 1
Cu 250 192.936 354.355 1
Cu 249.059 192.739 354.355 1
Cu 248.133 192.487 354.355 1
Cu 247.225 192.181 354.355 1
Cu 246.34 191.822 354.355 1
Cu 245.481 191.412 354.355 1
Cu 244.65 190.952 354.355 1
Cu 243.852 190.445 354.355 1
Cu 243.09 189.891 354.355 1
Cu 242.367 189.294 354.355 1
Cu 241.685 188.655 354.355 1
Cu 241.047 187.977 354.355 1
Cu 240.456 187.263 354.355 1
Cu 239.913 186.516 354.355 1
Cu 239.422 185.739 354.355 1
Cu 238.985 184.934 354.355 1
Cu 238.601 184.105 354.355 1
Cu 238.275 183.255 354.355 1
Cu 238.006 182.387 354.355 1
Cu 237.795 181.506 354.355 1
Cu 237.767 180.614 354.355 1
Cu 237.767 179.714 354.355 1
Cu 237.767 178.811 354.355 1
Cu 237.767 177.909 354.355 1
Cu 237.767 177.009 354.355 1
Cu 237.795 176.117 354.355 1
Cu 238.006 175.235 354.355 1
Cu 238.275 174.368 354.355 1
Cu 238.601 173.518 354.355 1
Cu 238.985 172.689 354.355 1
Cu 239.422 171.884 354.355 1
Cu 239.913 171.107 354.355 1
Cu 240.456 170.359 354.355 1
Cu 241.047 169.646 354.355 1
Cu 241.685 168.968 354.355 1
Cu 242.367 168.329 354.355 1
Cu 243.09 167.732 354.355 1
Cu 243.852 167.178 354.355 1
Cu 244.65 166.67 354.355 1
Cu 245.481 166.211 354.355 1
Cu 246.34 165.801 354.355 1
Cu 247.225 165.442 354.355 1
Cu 248.133 165.136 354.355 1
Cu 249.059 164.884 354.355 1
Cu 250 164.687 354.355 1
Cu 250.953 164.545 354.355 1
Cu 251.913 164.46 354.355 1
Cu 252.878 164.432 354.355 1
Cu 253.842 164.46 354.355 1
Cu 254.802 164.545 354.355 1
Cu 255.755 164.687 354.355 1
Cu 256.696 164.884 354.355 1
Cu 257.622 165.136 354.355 1
Cu 258.53 165.442 354.355 1
Cu 259.415 165.801 354.355 1
Cu 260.274 166.211 354.355 1
Cu 261.105 166.67 354.355 1
Cu 261.903 167.178 354.355 1
Cu 262.665 167.732 354.355 1
Cu 263.388 168.329 354.355 1
Cu 264.07 168.968 354.355 1
Cu 264.708 169.646 354.355 1
Cu 265.299 170.359 354.355 1
Cu 265.842 171.107 354.355 1
Cu 266.333 171.884 354.355 1
Cu 266.77 172.689 354.355 1
Cu 267.154 173.518 354.355 1
Cu 267.48 174.368 354.355 1
Cu 267.749 175.235 354.355 1
Cu 267.96 176.117 354.355 1
Cu 267.988 177.009 354.355 1
Cu 267.988 177.909 354.355 1
Cu 267.988 178.811 354.355 1
Cu 267.977 178.811 359.134 1
Cu 267.977 179.714 359.134 1
Cu 267.977 180.612 359.134 1
Cu 267.948 181.504 359.134 1
Cu 267.738 182.385 359.134 1
Cu 267.469 183.252 359.134 1
Cu 267.143 184.101 359.134 1
Cu 266.76 184.929 359.134 1
Cu 266.322 185.734 359.134 1
Cu 265.832 186.51 359.134 1
Cu 265.29 187.257 359.134 1
Cu 264.699 187.97 359.134 1
Cu 264.062 188.647 359.134 1
Cu 263.38 189.286 359.134 1
Cu 262.657 189.883 359.134 1
Cu 261.896 190.436 359.134 1
Cu 261.099 190.943 359.134 1
Cu 260.269 191.403 359.134 1
Cu 259.41 191.812 359.134 1
Cu 258.526 192.171 359.134 1
Cu 257.619 192.477 359.134 1
Cu 256.693 192.729 359.134 1
Cu 255.752 192.925 359.134 1
Cu 254.8 193.067 359.134 1
Cu 253.841 193.152 359.134 1
Cu 252.878 193.18 359.134 1
Cu 251.914 193.152 359.134 1
Cu 250.955 193.067 359.134 1
Cu 250.003 192.925 359.134 1
Cu 249.062 192.729 359.134 1
Cu 248.136 192.477 359.134 1
Cu 247.229 192.171 359.134 1
Cu 246.345 191.812 359.134 1
Cu 245.486 191.403 359.134 1
Cu 244.656 190.943 359.134 1
Cu 243.859 190.436 359.134 1
Cu 243.098 189.883 359.134 1
Cu 242.375 189.286 359.134 1
Cu 241.693 188.647 359.134 1
Cu 241.056 187.97 359.134 1
Cu 240.465 187.257 359.134 1
Cu 239.923 186.51 359.134 1
Cu 239.433 185.734 359.134 1
Cu 238.995 184.929 359.134 1
Cu 238.612 184.101 359.134 1
Cu 238.286 183.252 359.134 1
Cu 238.017 182.385 359.134 1
Cu 237.807 181.504 359.134 1
Cu 237.778 180.612 359.134 1
Cu 237.778 179.714 359.134 1
Cu 237.778 178.811 359.134 1
Cu 237.778 177.909 359.134 1
Cu 237.778 177.011 359.134 1
Cu 237.807 176.119 359.134 1
Cu 238.017 175.238 359.134 1
Cu 238.286 174.371 359.134 1
Cu 238.612 173.522 359.134 1
Cu 238.995 172.694 359.134 1
Cu 239.433 171.889 359.134 1
Cu 239.923 171.112 359.134 1
Cu 240.465 170.366 359.134 1
Cu 241.056 169.653 359.134 1
Cu 241.693 168.975 359.134 1
Cu 242.375 168.337 359.134 1
Cu 243.098 167.74 359.134 1
Cu 243.859 167.187 359.134 1
Cu 244.656 166.68 359.134 1
Cu 245.486 166.22 359.134 1
Cu 246.345 165.81 359.134 1
Cu 247.229 165.452 359.134 1
Cu 248.136 165.146 359.134 1
Cu 249.062 164.894 359.134 1
Cu 250.003 164.697 359.134 1
Cu 250.955 164.556 359.134 1
Cu 251.914 164.471 359.134 1
Cu 252.878 164.443 359.134 1
Cu 253.841 164.471 359.134 1
Cu 254.8 164.556 359.134 1
Cu 255.752 164.697 359.134 1
Cu 256.693 164.894 359.134 1
Cu 257.619 165.146 359.134 1
Cu 258.526 165.452 359.134 1
Cu 259.41 165.81 359.134 1
Cu 260.269 166.22 359.134 1
Cu 261.099 166.68 359.134 1
Cu 261.896 167.187 359.134 1
Cu 262.657 167.74 359.134 1
Cu 263.38 168.337 359.134 1
Cu 264.062 168.975 359.134 1
Cu 264.699 169.653 359.134 1
Cu 265.29 170.366 359.134 1
Cu 265.832 171.112 359.134 1
Cu 266.322 171.889 359.134 1
Cu 266.76 172.694 359.134 1
Cu 267.143 173.522 359.134 1
Cu 267.469 174.371 359.134 1
Cu 267.738 175.238 359.134 1
Cu 267.948 176.119 359.134 1
Cu 267.977 177.011 359.134 1
Cu 267.977 177.909 359.134 1
Cu 267.977 178.811 359.134 1
Cu 267.965 178.811 363.924 1
Cu 267.965 179.713 363.924 1
Cu 267.965 180.611 363.924 1
Cu 267.937 181.502 363.924 1
Cu 267.727 182.382 363.924 1
Cu 267.458 183.248 363.924 1
Cu 267.132 184.097 363.924 1
Cu 266.749 184.925 363.924 1
Cu 266.312 185.728 363.924 1
Cu 265.822 186.505 363.924 1
Cu 265.281 187.251 363.924 1
Cu 264.69 187.963 363.924 1
Cu 264.053 188.64 363.924 1
Cu 263.372 189.278 363.924 1
Cu 262.65 189.874 363.924 1
Cu 261.889 190.427 363.924 1
Cu 261.092 190.934 363.924 1
Cu 260.263 191.393 363.924 1
Cu 259.405 191.803 363.924 1
Cu 258.521 192.161 363.924 1
Cu 257.615 192.466 363.924 1
Cu 256.69 192.718 363.924 1
Cu 255.75 192.915 363.924 1
Cu 254.799 193.056 363.924 1
Cu 253.84 193.141 363.924 1
Cu 252.878 193.169 363.924 1
Cu 251.915 193.141 363.924 1
Cu 250.956 193.056 363.924 1
Cu 250.005 192.915 363.924 1
Cu 249.065 192.718 363.924 1
Cu 248.14 192.466 363.924 1
Cu 247.234 192.161 363.924 1
Cu 246.35 191.803 363.924 1
Cu 245.492 191.393 363.924 1
Cu 244.663 190.934 363.924 1
Cu 243.866 190.427 363.924 1
Cu 243.105 189.874 363.924 1
Cu 242.383 189.278 363.924 1
Cu 241.702 188.64 363.924 1
Cu 241.065 187.963 363.924 1
Cu 240.474 187.251 363.924 1
Cu 239.933 186.505 363.924 1
Cu 239.443 185.728 363.924 1
Cu 239.006 184.925 363.924 1
Cu 238.623 184.097 363.924 1
Cu 238.297 183.248 363.924 1
Cu 238.028 182.382 363.924 1
Cu 237.818 181.502 363.924 1
Cu 237.79 180.611 363.924 1
Cu 237.79 179.713 363.924 1
Cu 237.79 178.811 363.924 1
Cu 237.79 177.91 363.924 1
Cu 237.79 177.012 363.924 1
Cu 237.818 176.121 363.924 1
Cu 238.028 175.241 363.924 1
Cu 238.297 174.375 363.924 1
Cu 238.623 173.526 363.924 1
Cu 239.006 172.698 363.924 1
Cu 239.443 171.895 363.924 1
Cu 239.933 171.118 363.924 1
Cu 240.474 170.372 363.924 1
Cu 241.065 169.66 363.924 1
Cu 241.702 168.983 363.924 1
Cu 242.383 168.345 363.924 1
Cu 243.105 167.749 363.924 1
Cu 243.866 167.196 363.924 1
Cu 244.663 166.689 363.924 1
Cu 245.492 166.23 363.924 1
Cu 246.35 165.82 363.924 1
Cu 247.234 165.462 363.924 1
Cu 248.14 165.157 363.924 1
Cu 249.065 164.905 363.924 1
Cu 250.005 164.708 363.924 1
Cu 250.956 164.567 363.924 1
Cu 251.915 164.482 363.924 1
Cu 252.878 164.454 363.924 1
Cu 253.84 164.482 363.924 1
Cu 254.799 164.567 363.924 1
Cu 255.75 164.708 363.924 1
Cu 256.69 164.905 363.924 1
Cu 257.615 165.157 363.924 1
Cu 258.521 165.462 363.924 1
Cu 259.405 165.82 363.924 1
Cu 260.263 166.23 363.924 1
Cu 261.092 166.689 363.924 1
Cu 261.889 167.196 363.924 1
Cu 262.65 167.749 363.924 1
Cu 263.372 168.345 363.924 1
Cu 264.053 168.983 363.924 1
Cu 264.69 169.66 363.924 1
Cu 265.281 170.372 363.924 1
Cu 265.822 171.118 363.924 1
Cu 266.312 171.895 363.924 1
Cu 266.749 172.698 363.924 1
Cu 267.132 173.526 363.924 1
Cu 267.458 174.375 363.924 1
Cu 267.727 175.241 363.924 1
Cu 267.937 176.121 363.924 1
Cu 267.965 177.012 363.924 1
Cu 267.965 177.91 363.924 1
Cu 267.965 178.811 363.924 1
Cu 267.953 178.811 368.725 1
Cu 267.953 179.712 368.725 1
Cu 267.953 180.609 368.725 1
Cu 267.925 181.5 368.725 1
Cu 267.715 182.379 368.725 1
Cu 267.447 183.245 368.725 1
Cu 267.121 184.093 368.725 1
Cu 266.739 184.92 368.725 1
Cu 266.302 185.723 368.725 1
Cu 265.812 186.499 368.725 1
Cu 265.271 187.244 368.725 1
Cu 264.681 187.956 368.725 1
Cu 264.045 188.632 368.725 1
Cu 263.364 189.269 368.725 1
Cu 262.642 189.865 368.725 1
Cu 261.882 190.418 368.725 1
Cu 261.086 190.924 368.725 1
Cu 260.258 191.383 368.725 1
Cu 259.4 191.792 368.725 1
Cu 258.517 192.15 368.725 1
Cu 257.611 192.456 368.725 1
Cu 256.687 192.707 368.725 1
Cu 255.748 192.904 368.725 1
Cu 254.797 193.045 368.725 1
Cu 253.839 193.129 368.725 1
Cu 252.878 193.158 368.725 1
Cu 251.916 193.129 368.725 1
Cu 250.958 193.045 368.725 1
Cu 250.007 192.904 368.725 1
Cu 249.068 192.707 368.725 1
Cu 248.144 192.456 368.725 1
Cu 247.238 192.15 368.725 1
Cu 246.355 191.792 368.725 1
Cu 245.498 191.383 368.725 1
Cu 244.669 190.924 368.725 1
Cu 243.873 190.418 368.725 1
Cu 243.113 189.865 368.725 1
Cu 242.391 189.269 368.725 1
Cu 241.71 188.632 368.725 1
Cu 241.074 187.956 368.725 1
Cu 240.484 187.244 368.725 1
Cu 239.943 186.499 368.725 1
Cu 239.453 185.723 368.725 1
Cu 239.016 184.92 368.725 1
Cu 238.634 184.093 368.725 1
Cu 238.308 183.245 368.725 1
Cu 238.04 182.379 368.725 1
Cu 237.83 181.5 368.725 1
Cu 237.802 180.609 368.725 1
Cu 237.802 179.712 368.725 1
Cu 237.802 178.811 368.725 1
Cu 237.802 177.911 368.725 1
Cu 237.802 177.013 368.725 1
Cu 237.83 176.123 368.725 1
Cu 238.04 175.244 368.725 1
Cu 238.308 174.378 368.725 1
Cu 238.634 173.53 368.725 1
Cu 239.016 172.703 368.725 1
Cu 239.453 171.9 368.725 1
Cu 239.943 171.124 368.725 1
Cu 240.484 170.379 368.725 1
Cu 241.074 169.667 368.725 1
Cu 241.71 168.991 368.725 1
Cu 242.391 168.353 368.725 1
Cu 243.113 167.757 368.725 1
Cu 243.873 167.205 368.725 1
Cu 244.669 166.698 368.725 1
Cu 245.498 166.24 368.725 1
Cu 246.355 165.83 368.725 1
Cu 247.238 165.472 368.725 1
Cu 248.144 165.167 368.725 1
Cu 249.068 164.916 368.725 1
Cu 250.007 164.719 368.725 1
Cu 250.958 164.578 368.725 1
Cu 251.916 164.493 368.725 1
Cu 252.878 164.465 368.725 1
Cu 253.839 164.493 368.725 1
Cu 254.797 164.578 368.725 1
Cu 255.748 164.719 368.725 1
Cu 256.687 164.916 368.725 1
Cu 257.611 165.167 368.725 1
Cu 258.517 165.472 368.725 1
Cu 259.4 165.83 368.725 1
Cu 260.258 166.24 368.725 1
Cu 261.086 166.698 368.725 1
Cu 261.882 167.205 368.725 1
Cu 262.642 167.757 368.725 1
Cu 263.364 168.353 368.725 1
Cu 264.045 168.991 368.725 1
Cu 264.681 169.667 368.725 1
Cu 265.271 170.379 368.725 1
Cu 265.812 171.124 368.725 1
Cu 266.302 171.9 368.725 1
Cu 266.739 172.703 368.725 1
Cu 267.121 173.53 368.725 1
Cu 267.447 174.378 368.725 1
Cu 267.715 175.244 368.725 1
Cu 267.925 176.123 368.725 1
Cu 267.953 177.013 368.725 1
Cu 267.953 177.911 368.725 1
Cu 267.953 178.811 368.725 1
Cu 267.941 178.811 373.537 1
Cu 267.941 179.712 373.537 1
Cu 267.941 180.608 373.537 1
Cu 267.913 181.498 373.537 1
Cu 267.703 182.376 373.537 1
Cu 267.435 183.241 373.537 1
Cu 267.109 184.088 373.537 1
Cu 266.728 184.915 373.537 1
Cu 266.291 185.717 373.537 1
Cu 265.802 186.492 373.537 1
Cu 265.261 187.237 373.537 1
Cu 264.672 187.949 373.537 1
Cu 264.036 188.624 373.537 1
Cu 263.356 189.261 373.537 1
Cu 262.634 189.857 373.537 1
Cu 261.875 190.409 373.537 1
Cu 261.079 190.915 373.537 1
Cu 260.252 191.373 373.537 1
Cu 259.395 191.782 373.537 1
Cu 258.512 192.14 373.537 1
Cu 257.608 192.445 373.537 1
Cu 256.684 192.696 373.537 1
Cu 255.746 192.892 373.537 1
Cu 254.796 193.033 373.537 1
Cu 253.839 193.118 373.537 1
Cu 252.878 193.146 373.537 1
Cu 251.916 193.118 373.537 1
Cu 250.959 193.033 373.537 1
Cu 250.009 192.892 373.537 1
Cu 249.071 192.696 373.537 1
Cu 248.147 192.445 373.537 1
Cu 247.243 192.14 373.537 1
Cu 246.36 191.782 373.537 1
Cu 245.503 191.373 373.537 1
Cu 244.676 190.915 373.537 1
Cu 243.88 190.409 373.537 1
Cu 243.121 189.857 373.537 1
Cu 242.399 189.261 373.537 1
Cu 241.719 188.624 373.537 1
Cu 241.083 187.949 373.537 1
Cu 240.494 187.237 373.537 1
Cu 239.953 186.492 373.537 1
Cu 239.464 185.717 373.537 1
Cu 239.027 184.915 373.537 1
Cu 238.646 184.088 373.537 1
Cu 238.32 183.241 373.537 1
Cu 238.052 182.376 373.537 1
Cu 237.842 181.498 373.537 1
Cu 237.814 180.608 373.537 1
Cu 237.814 179.712 373.537 1
Cu 237.814 178.811 373.537 1
Cu 237.814 177.911 373.537 1
Cu 237.814 177.015 373.537 1
Cu 237.842 176.125 373.537 1
Cu 238.052 175.246 373.537 1
Cu 238.32 174.382 373.537 1
Cu 238.646 173.534 373.537 1
Cu 239.027 172.708 373.537 1
Cu 239.464 171.905 373.537 1
Cu 239.953 171.13 373.537 1
Cu 240.494 170.385 373.537 1
Cu 241.083 169.674 373.537 1
Cu 241.719 168.998 373.537 1
Cu 242.399 168.362 373.537 1
Cu 243.121 167.766 373.537 1
Cu 243.88 167.214 373.537 1
Cu 244.676 166.708 373.537 1
Cu 245.503 166.25 373.537 1
Cu 246.36 165.841 373.537 1
Cu 247.243 165.483 373.537 1
Cu 248.147 165.178 373.537 1
Cu 249.071 164.927 373.537 1
Cu 250.009 164.73 373.537 1
Cu 250.959 164.589 373.537 1
Cu 251.916 164.505 373.537 1
Cu 252.878 164.476 373.537 1
Cu 253.839 164.505 373.537 1
Cu 254.796 164.589 373.537 1
Cu 255.746 164.73 373.537 1
Cu 256.684 164.927 373.537 1
Cu 257.608 165.178 373.537 1
Cu 258.512 165.483 373.537 1
Cu 259.395 165.841 373.537 1
Cu 260.252 166.25 373.537 1
Cu 261.079 166.708 373.537 1
Cu 261.875 167.214 373.537 1
Cu 262.634 167.766 373.537 1
Cu 263.356 168.362 373.537 1
Cu 264.036 168.998 373.537 1
Cu 264.672 169.674 373.537 1
Cu 265.261 170.385 373.537 1
Cu 265.802 171.13 373.537 1
Cu 266.291 171.905 373.537 1
Cu 266.728 172.708 373.537 1
Cu 267.109 173.534 373.537 1
Cu 267.435 174.382 373.537 1
Cu 267.703 175.246 373.537 1
Cu 267.913 176.125 373.537 1
Cu 267.941 177.015 373.537 1
Cu 267.941 177.911 373.537 1
Cu 267.941 178.811 373.537 1
Cu 267.929 178.811 378.361 1
Cu 267.929 179.711 378.361 1
Cu 267.929 180.607 378.361 1
Cu 267.901 181.495 378.361 1
Cu 267.692 182.373 378.361 1
Cu 267.423 183.238 378.361 1
Cu 267.098 184.084 378.361 1
Cu 266.716 184.91 378.361 1
Cu 266.28 185.712 378.361 1
Cu 265.791 186.486 378.361 1
Cu 265.251 187.231 378.361 1
Cu 264.662 187.941 378.361 1
Cu 264.027 188.616 378.361 1
Cu 263.347 189.253 378.361 1
Cu 262.627 189.848 378.361 1
Cu 261.867 190.399 378.361 1
Cu 261.073 190.905 378.361 1
Cu 260.246 191.363 378.361 1
Cu 259.39 191.772 378.361 1
Cu 258.508 192.129 378.361 1
Cu 257.604 192.434 378.361 1
Cu 256.681 192.685 378.361 1
Cu 255.743 192.881 378.361 1
Cu 254.794 193.022 378.361 1
Cu 253.838 193.107 378.361 1
Cu 252.878 193.135 378.361 1
Cu 251.917 193.107 378.361 1
Cu 250.961 193.022 378.361 1
Cu 250.012 192.881 378.361 1
Cu 249.074 192.685 378.361 1
Cu 248.151 192.434 378.361 1
Cu 247.247 192.129 378.361 1
Cu 246.365 191.772 378.361 1
Cu 245.509 191.363 378.361 1
Cu 244.682 190.905 378.361 1
Cu 243.888 190.399 378.361 1
Cu 243.128 189.848 378.361 1
Cu 242.408 189.253 378.361 1
Cu 241.728 188.616 378.361 1
Cu 241.093 187.941 378.361 1
Cu 240.504 187.231 378.361 1
Cu 239.964 186.486 378.361 1
Cu 239.475 185.712 378.361 1
Cu 239.039 184.91 378.361 1
Cu 238.657 184.084 378.361 1
Cu 238.332 183.238 378.361 1
Cu 238.063 182.373 378.361 1
Cu 237.854 181.495 378.361 1
Cu 237.826 180.607 378.361 1
Cu 237.826 179.711 378.361 1
Cu 237.826 178.811 378.361 1
Cu 237.826 177.912 378.361 1
Cu 237.826 177.016 378.361 1
Cu 237.854 176.127 378.361 1
Cu 238.063 175.249 378.361 1
Cu 238.332 174.385 378.361 1
Cu 238.657 173.539 378.361 1
Cu 239.039 172.713 378.361 1
Cu 239.475 171.911 378.361 1
Cu 239.964 171.137 378.361 1
Cu 240.504 170.392 378.361 1
Cu 241.093 169.681 378.361 1
Cu 241.728 169.006 378.361 1
Cu 242.408 168.37 378.361 1
Cu 243.128 167.775 378.361 1
Cu 243.888 167.223 378.361 1
Cu 244.682 166.718 378.361 1
Cu 245.509 166.26 378.361 1
Cu 246.365 165.851 378.361 1
Cu 247.247 165.494 378.361 1
Cu 248.151 165.189 378.361 1
Cu 249.074 164.938 378.361 1
Cu 250.012 164.742 378.361 1
Cu 250.961 164.601 378.361 1
Cu 251.917 164.516 378.361 1
Cu 252.878 164.488 378.361 1
Cu 253.838 164.516 378.361 1
Cu 254.794 164.601 378.361 1
Cu 255.743 164.742 378.361 1
Cu 256.681 164.938 378.361 1
Cu 257.604 165.189 378.361 1
Cu 258.508 165.494 378.361 1
Cu 259.39 165.851 378.361 1
Cu 260.246 166.26 378.361 1
Cu 261.073 166.718 378.361 1
Cu 261.867 167.223 378.361 1
Cu 262.627 167.775 378.361 1
Cu 263.347 168.37 378.361 1
Cu 264.027 169.006 378.361 1
Cu 264.662 169.681 378.361 1
Cu 265.251 170.392 378.361 1
Cu 265.791 171.137 378.361 1
Cu 266.28 171.911 378.361 1
Cu 266.716 172.713 378.361 1
Cu 267.098 173.539 378.361 1
Cu 267.423 174.385 378.361 1
Cu 267.692 175.249 378.361 1
Cu 267.901 176.127 378.361 1
Cu 267.929 177.016 378.361 1
Cu 267.929 177.912 378.361 1
Cu 267.929 178.811 378.361 1
Cu 267.917 178.811 383.195 1
Cu 267.917 179.71 383.195 1
Cu 267.917 180.605 383.195 1
Cu 267.889 181.493 383.195 1
Cu 267.679 182.371 383.195 1
Cu 267.411 183.234 383.195 1
Cu 267.086 184.08 383.195 1
Cu 266.705 184.905 383.195 1
Cu 266.269 185.706 383.195 1
Cu 265.78 186.48 383.195 1
Cu 265.241 187.224 383.195 1
Cu 264.652 187.934 383.195 1
Cu 264.018 188.608 383.195 1
Cu 263.339 189.244 383.195 1
Cu 262.619 189.839 383.195 1
Cu 261.86 190.39 383.195 1
Cu 261.066 190.895 383.195 1
Cu 260.24 191.353 383.195 1
Cu 259.384 191.761 383.195 1
Cu 258.503 192.118 383.195 1
Cu 257.6 192.423 383.195 1
Cu 256.678 192.673 383.195 1
Cu 255.741 192.87 383.195 1
Cu 254.793 193.01 383.195 1
Cu 253.837 193.095 383.195 1
Cu 252.878 193.123 383.195 1
Cu 251.918 193.095 383.195 1
Cu 250.962 193.01 383.195 1
Cu 250.014 192.87 383.195 1
Cu 249.077 192.673 383.195 1
Cu 248.155 192.423 383.195 1
Cu 247.252 192.118 383.195 1
Cu 246.371 191.761 383.195 1
Cu 245.515 191.353 383.195 1
Cu 244.689 190.895 383.195 1
Cu 243.895 190.39 383.195 1
Cu 243.136 189.839 383.195 1
Cu 242.416 189.244 383.195 1
Cu 241.737 188.608 383.195 1
Cu 241.103 187.934 383.195 1
Cu 240.514 187.224 383.195 1
Cu 239.975 186.48 383.195 1
Cu 239.486 185.706 383.195 1
Cu 239.05 184.905 383.195 1
Cu 238.669 184.08 383.195 1
Cu 238.344 183.234 383.195 1
Cu 238.076 182.371 383.195 1
Cu 237.866 181.493 383.195 1
Cu 237.838 180.605 383.195 1
Cu 237.838 179.71 383.195 1
Cu 237.838 178.811 383.195 1
Cu 237.838 177.913 383.195 1
Cu 237.838 177.018 383.195 1
Cu 237.866 176.13 383.195 1
Cu 238.076 175.252 383.195 1
Cu 238.344 174.389 383.195 1
Cu 238.669 173.543 383.195 1
Cu 239.05 172.718 383.195 1
Cu 239.486 171.917 383.195 1
Cu 239.975 171.143 383.195 1
Cu 240.514 170.399 383.195 1
Cu 241.103 169.689 383.195 1
Cu 241.737 169.014 383.195 1
Cu 242.416 168.379 383.195 1
Cu 243.136 167.784 383.195 1
Cu 243.895 167.233 383.195 1
Cu 244.689 166.728 383.195 1
Cu 245.515 166.27 383.195 1
Cu 246.371 165.862 383.195 1
Cu 247.252 165.505 383.195 1
Cu 248.155 165.2 383.195 1
Cu 249.077 164.949 383.195 1
Cu 250.014 164.753 383.195 1
Cu 250.962 164.613 383.195 1
Cu 251.918 164.528 383.195 1
Cu 252.878 164.5 383.195 1
Cu 253.837 164.528 383.195 1
Cu 254.793 164.613 383.195 1
Cu 255.741 164.753 383.195 1
Cu 256.678 164.949 383.195 1
Cu 257.6 165.2 383.195 1
Cu 258.503 165.505 383.195 1
Cu 259.384 165.862 383.195 1
Cu 260.24 166.27 383.195 1
Cu 261.066 166.728 383.195 1
Cu 261.86 167.233 383.195 1
Cu 262.619 167.784 383.195 1
Cu 263.339 168.379 383.195 1
Cu 264.018 169.014 383.195 1
Cu 264.652 169.689 383.195 1
Cu 265.241 170.399 383.195 1
Cu 265.78 171.143 383.195 1
Cu 266.269 171.917 383.195 1
Cu 266.705 172.718 383.195 1
Cu 267.086 173.543 383.195 1
Cu 267.411 174.389 383.195 1
Cu 267.679 175.252 383.195 1
Cu 267.889 176.13 383.195 1
Cu 267.917 177.018 383.195 1
Cu 267.917 177.913 383.195 1
Cu 267.917 178.811 383.195 1
Cu 267.904 178.811 388.04 1
Cu 267.904 179.709 388.04 1
Cu 267.904 180.604 388.04 1
Cu 267.876 181.491 388.04 1
Cu 267.667 182.368 388.04 1
Cu 267.399 183.23 388.04 1
Cu 267.074 184.075 388.04 1
Cu 266.693 184.9 388.04 1
Cu 266.258 185.7 388.04 1
Cu 265.77 186.474 388.04 1
Cu 265.231 187.217 388.04 1
Cu 264.643 187.926 388.04 1
Cu 264.008 188.6 388.04 1
Cu 263.33 189.235 388.04 1
Cu 262.61 189.83 388.04 1
Cu 261.852 190.38 388.04 1
Cu 261.059 190.885 388.04 1
Cu 260.233 191.342 388.04 1
Cu 259.379 191.75 388.04 1
Cu 258.498 192.107 388.04 1
Cu 257.596 192.411 388.04 1
Cu 256.675 192.662 388.04 1
Cu 255.739 192.858 388.04 1
Cu 254.791 192.998 388.04 1
Cu 253.836 193.083 388.04 1
Cu 252.878 193.111 388.04 1
Cu 251.919 193.083 388.04 1
Cu 250.964 192.998 388.04 1
Cu 250.016 192.858 388.04 1
Cu 249.08 192.662 388.04 1
Cu 248.159 192.411 388.04 1
Cu 247.257 192.107 388.04 1
Cu 246.376 191.75 388.04 1
Cu 245.522 191.342 388.04 1
Cu 244.696 190.885 388.04 1
Cu 243.903 190.38 388.04 1
Cu 243.145 189.83 388.04 1
Cu 242.425 189.235 388.04 1
Cu 241.747 188.6 388.04 1
Cu 241.112 187.926 388.04 1
Cu 240.524 187.217 388.04 1
Cu 239.985 186.474 388.04 1
Cu 239.497 185.7 388.04 1
Cu 239.062 184.9 388.04 1
Cu 238.681 184.075 388.04 1
Cu 238.356 183.23 388.04 1
Cu 238.088 182.368 388.04 1
Cu 237.879 181.491 388.04 1
Cu 237.851 180.604 388.04 1
Cu 237.851 179.709 388.04 1
Cu 237.851 178.811 388.04 1
Cu 237.851 177.914 388.04 1
Cu 237.851 177.019 388.04 1
Cu 237.879 176.132 388.04 1
Cu 238.088 175.255 388.04 1
Cu 238.356 174.393 388.04 1
Cu 238.681 173.547 388.04 1
Cu 239.062 172.723 388.04 1
Cu 239.497 171.922 388.04 1
Cu 239.985 171.149 388.04 1
Cu 240.524 170.406 388.04 1
Cu 241.112 169.696 388.04 1
Cu 241.747 169.023 388.04 1
Cu 242.425 168.387 388.04 1
Cu 243.145 167.793 388.04 1
Cu 243.903 167.243 388.04 1
Cu 244.696 166.738 388.04 1
Cu 245.522 166.28 388.04 1
Cu 246.376 165.873 388.04 1
Cu 247.257 165.516 388.04 1
Cu 248.159 165.212 388.04 1
Cu 249.08 164.961 388.04 1
Cu 250.016 164.765 388.04 1
Cu 250.964 164.624 388.04 1
Cu 251.919 164.54 388.04 1
Cu 252.878 164.512 388.04 1
Cu 253.836 164.54 388.04 1
Cu 254.791 164.624 388.04 1
Cu 255.739 164.765 388.04 1
Cu 256.675 164.961 388.04 1
Cu 257.596 165.212 388.04 1
Cu 258.498 165.516 388.04 1
Cu 259.379 165.873 388.04 1
Cu 260.233 166.28 388.04 1
Cu 261.059 166.738 388.04 1
Cu 261.852 167.243 388.04 1
Cu 262.61 167.793 388.04 1
Cu 263.33 168.387 388.04 1
Cu 264.008 169.023 388.04 1
Cu 264.643 169.696 388.04 1
Cu 265.231 170.406 388.04 1
Cu 265.77 171.149 388.04 1
Cu 266.258 171.922 388.04 1
Cu 266.693 172.723 388.04 1
Cu 267.074 173.547 388.04 1
Cu 267.399 174.393 388.04 1
Cu 267.667 175.255 388.04 1
Cu 267.876 176.132 388.04 1
Cu 267.904 177.019 388.04 1
Cu 267.904 177.914 388.04 1
Cu 267.904 178.811 388.04 1
Cu 267.892 178.811 392.895 1
Cu 267.892 179.709 392.895 1
Cu 267.892 180.602 392.895 1
Cu 267.863 181.489 392.895 1
Cu 267.654 182.365 392.895 1
Cu 267.387 183.226 392.895 1
Cu 267.062 184.071 392.895 1
Cu 266.682 184.895 392.895 1
Cu 266.247 185.694 392.895 1
Cu 265.759 186.467 392.895 1
Cu 265.22 187.209 392.895 1
Cu 264.633 187.919 392.895 1
Cu 263.999 188.592 392.895 1
Cu 263.321 189.227 392.895 1
Cu 262.602 189.82 392.895 1
Cu 261.845 190.37 392.895 1
Cu 261.052 190.875 392.895 1
Cu 260.227 191.332 392.895 1
Cu 259.373 191.739 392.895 1
Cu 258.494 192.096 392.895 1
Cu 257.592 192.4 392.895 1
Cu 256.672 192.65 392.895 1
Cu 255.736 192.846 392.895 1
Cu 254.79 192.986 392.895 1
Cu 253.835 193.071 392.895 1
Cu 252.878 193.099 392.895 1
Cu 251.92 193.071 392.895 1
Cu 250.965 192.986 392.895 1
Cu 250.019 192.846 392.895 1
Cu 249.083 192.65 392.895 1
Cu 248.163 192.4 392.895 1
Cu 247.261 192.096 392.895 1
Cu 246.382 191.739 392.895 1
Cu 245.528 191.332 392.895 1
Cu 244.703 190.875 392.895 1
Cu 243.91 190.37 392.895 1
Cu 243.153 189.82 392.895 1
Cu 242.434 189.227 392.895 1
Cu 241.756 188.592 392.895 1
Cu 241.122 187.919 392.895 1
Cu 240.535 187.209 392.895 1
Cu 239.996 186.467 392.895 1
Cu 239.508 185.694 392.895 1
Cu 239.073 184.895 392.895 1
Cu 238.693 184.071 392.895 1
Cu 238.368 183.226 392.895 1
Cu 238.101 182.365 392.895 1
Cu 237.892 181.489 392.895 1
Cu 237.863 180.602 392.895 1
Cu 237.863 179.709 392.895 1
Cu 237.863 178.811 392.895 1
Cu 237.863 177.914 392.895 1
Cu 237.863 177.021 392.895 1
Cu 237.892 176.134 392.895 1
Cu 238.101 175.258 392.895 1
Cu 238.368 174.396 392.895 1
Cu 238.693 173.552 392.895 1
Cu 239.073 172.728 392.895 1
Cu 239.508 171.928 392.895 1
Cu 239.996 171.156 392.895 1
Cu 240.535 170.413 392.895 1
Cu 241.122 169.704 392.895 1
Cu 241.756 169.031 392.895 1
Cu 242.434 168.396 392.895 1
Cu 243.153 167.803 392.895 1
Cu 243.91 167.253 392.895 1
Cu 244.703 166.748 392.895 1
Cu 245.528 166.291 392.895 1
Cu 246.382 165.884 392.895 1
Cu 247.261 165.527 392.895 1
Cu 248.163 165.223 392.895 1
Cu 249.083 164.973 392.895 1
Cu 250.019 164.777 392.895 1
Cu 250.965 164.637 392.895 1
Cu 251.92 164.552 392.895 1
Cu 252.878 164.524 392.895 1
Cu 253.835 164.552 392.895 1
Cu 254.79 164.637 392.895 1
Cu 255.736 164.777 392.895 1
Cu 256.672 164.973 392.895 1
Cu 257.592 165.223 392.895 1
Cu 258.494 165.527 392.895 1
Cu 259.373 165.884 392.895 1
Cu 260.227 166.291 392.895 1
Cu 261.052 166.748 392.895 1
Cu 261.845 167.253 392.895 1
Cu 262.602 167.803 392.895 1
Cu 263.321 168.396 392.895 1
Cu 263.999 169.031 392.895 1
Cu 264.633 169.704 392.895 1
Cu 265.22 170.413 392.895 1
Cu 265.759 171.156 392.895 1
Cu 266.247 171.928 392.895 1
Cu 266.682 172.728 392.895 1
Cu 267.062 173.552 392.895 1
Cu 267.387 174.396 392.895 1
Cu 267.654 175.258 392.895 1
Cu 267.863 176.134 392.895 1
Cu 267.892 177.021 392.895 1
Cu 267.892 177.914 392.895 1
Cu 267.892 178.811 392.895 1
Cu 267.879 178.811 397.761 1
Cu 267.879 179.708 397.761 1
Cu 267.879 180.601 397.761 1
Cu 267.85 181.486 397.761 1
Cu 267.642 182.361 397.761 1
Cu 267.374 183.223 397.761 1
Cu 267.05 184.066 397.761 1
Cu 266.67 184.889 397.761 1
Cu 266.235 185.689 397.761 1
Cu 265.748 186.46 397.761 1
Cu 265.209 187.202 397.761 1
Cu 264.622 187.911 397.761 1
Cu 263.989 188.583 397.761 1
Cu 263.312 189.218 397.761 1
Cu 262.594 189.811 397.761 1
Cu 261.837 190.36 397.761 1
Cu 261.045 190.864 397.761 1
Cu 260.221 191.321 397.761 1
Cu 259.368 191.728 397.761 1
Cu 258.489 192.084 397.761 1
Cu 257.588 192.388 397.761 1
Cu 256.668 192.638 397.761 1
Cu 255.734 192.834 397.761 1
Cu 254.788 192.974 397.761 1
Cu 253.835 193.058 397.761 1
Cu 252.878 193.087 397.761 1
Cu 251.92 193.058 397.761 1
Cu 250.967 192.974 397.761 1
Cu 250.021 192.834 397.761 1
Cu 249.087 192.638 397.761 1
Cu 248.167 192.388 397.761 1
Cu 247.266 192.084 397.761 1
Cu 246.387 191.728 397.761 1
Cu 245.534 191.321 397.761 1
Cu 244.71 190.864 397.761 1
Cu 243.918 190.36 397.761 1
Cu 243.161 189.811 397.761 1
Cu 242.443 189.218 397.761 1
Cu 241.766 188.583 397.761 1
Cu 241.133 187.911 397.761 1
Cu 240.546 187.202 397.761 1
Cu 240.007 186.46 397.761 1
Cu 239.52 185.689 397.761 1
Cu 239.085 184.889 397.761 1
Cu 238.705 184.066 397.761 1
Cu 238.381 183.223 397.761 1
Cu 238.113 182.361 397.761 1
Cu 237.905 181.486 397.761 1
Cu 237.876 180.601 397.761 1
Cu 237.876 179.708 397.761 1
Cu 237.876 178.811 397.761 1
Cu 237.876 177.915 397.761 1
Cu 237.876 177.022 397.761 1
Cu 237.905 176.136 397.761 1
Cu 238.113 175.261 397.761 1
Cu 238.381 174.4 397.761 1
Cu 238.705 173.556 397.761 1
Cu 239.085 172.733 397.761 1
Cu 239.52 171.934 397.761 1
Cu 240.007 171.162 397.761 1
Cu 240.546 170.421 397.761 1
Cu 241.133 169.712 397.761 1
Cu 241.766 169.039 397.761 1
Cu 242.443 168.405 397.761 1
Cu 243.161 167.812 397.761 1
Cu 243.918 167.263 397.761 1
Cu 244.71 166.758 397.761 1
Cu 245.534 166.302 397.761 1
Cu 246.387 165.895 397.761 1
Cu 247.266 165.539 397.761 1
Cu 248.167 165.235 397.761 1
Cu 249.087 164.985 397.761 1
Cu 250.021 164.789 397.761 1
Cu 250.967 164.649 397.761 1
Cu 251.92 164.564 397.761 1
Cu 252.878 164.536 397.761 1
Cu 253.835 164.564 397.761 1
Cu 254.788 164.649 397.761 1
Cu 255.734 164.789 397.761 1
Cu 256.668 164.985 397.761 1
Cu 257.588 165.235 397.761 1
Cu 258.489 165.539 397.761 1
Cu 259.368 165.895 397.761 1
Cu 260.221 166.302 397.761 1
Cu 261.045 166.758 397.761 1
Cu 261.837 167.263 397.761 1
Cu 262.594 167.812 397.761 1
Cu 263.312 168.405 397.761 1
Cu 263.989 169.039 397.761 1
Cu 264.622 169.712 397.761 1
Cu 265.209 170.421 397.761 1
Cu 265.748 171.162 397.761 1
Cu 266.235 171.934 397.761 1
Cu 266.67 172.733 397.761 1
Cu 267.05 173.556 397.761 1
Cu 267.374 174.4 397.761 1
Cu 267.642 175.261 397.761 1
Cu 267.85 176.136 397.761 1
Cu 267.879 177.022 397.761 1
Cu 267.879 177.915 397.761 1
Cu 267.879 178.811 397.761 1
Cu 267.865 178.811 402.638 1
Cu 267.865 179.707 402.638 1
Cu 267.865 180.599 402.638 1
Cu 267.837 181.484 402.638 1
Cu 267.629 182.358 402.638 1
Cu 267.362 183.219 402.638 1
Cu 267.038 184.062 402.638 1
Cu 266.658 184.884 402.638 1
Cu 266.223 185.682 402.638 1
Cu 265.736 186.454 402.638 1
Cu 265.198 187.195 402.638 1
Cu 264.612 187.903 402.638 1
Cu 263.979 188.575 402.638 1
Cu 263.303 189.208 402.638 1
Cu 262.585 189.801 402.638 1
Cu 261.829 190.35 402.638 1
Cu 261.038 190.854 402.638 1
Cu 260.214 191.31 402.638 1
Cu 259.362 191.717 402.638 1
Cu 258.484 192.072 402.638 1
Cu 257.584 192.376 402.638 1
Cu 256.665 192.626 402.638 1
Cu 255.731 192.821 402.638 1
Cu 254.786 192.962 402.638 1
Cu 253.834 193.046 402.638 1
Cu 252.878 193.074 402.638 1
Cu 251.921 193.046 402.638 1
Cu 250.969 192.962 402.638 1
Cu 250.024 192.821 402.638 1
Cu 249.09 192.626 402.638 1
Cu 248.171 192.376 402.638 1
Cu 247.271 192.072 402.638 1
Cu 246.393 191.717 402.638 1
Cu 245.541 191.31 402.638 1
Cu 244.717 190.854 402.638 1
Cu 243.926 190.35 402.638 1
Cu 243.17 189.801 402.638 1
Cu 242.452 189.208 402.638 1
Cu 241.776 188.575 402.638 1
Cu 241.143 187.903 402.638 1
Cu 240.557 187.195 402.638 1
Cu 240.019 186.454 402.638 1
Cu 239.532 185.682 402.638 1
Cu 239.097 184.884 402.638 1
Cu 238.717 184.062 402.638 1
Cu 238.393 183.219 402.638 1
Cu 238.126 182.358 402.638 1
Cu 237.918 181.484 402.638 1
Cu 237.89 180.599 402.638 1
Cu 237.89 179.707 402.638 1
Cu 237.89 178.811 402.638 1
Cu 237.89 177.916 402.638 1
Cu 237.89 177.024 402.638 1
Cu 237.918 176.139 402.638 1
Cu 238.126 175.264 402.638 1
Cu 238.393 174.404 402.638 1
Cu 238.717 173.561 402.638 1
Cu 239.097 172.739 402.638 1
Cu 239.532 171.94 402.638 1
Cu 240.019 171.169 402.638 1
Cu 240.557 170.428 402.638 1
Cu 241.143 169.72 402.638 1
Cu 241.776 169.048 402.638 1
Cu 242.452 168.414 402.638 1
Cu 243.17 167.822 402.638 1
Cu 243.926 167.273 402.638 1
Cu 244.717 166.769 402.638 1
Cu 245.541 166.313 402.638 1
Cu 246.393 165.906 402.638 1
Cu 247.271 165.55 402.638 1
Cu 248.171 165.247 402.638 1
Cu 249.09 164.997 402.638 1
Cu 250.024 164.801 402.638 1
Cu 250.969 164.661 402.638 1
Cu 251.921 164.577 402.638 1
Cu 252.878 164.549 402.638 1
Cu 253.834 164.577 402.638 1
Cu 254.786 164.661 402.638 1
Cu 255.731 164.801 402.638 1
Cu 256.665 164.997 402.638 1
Cu 257.584 165.247 402.638 1
Cu 258.484 165.55 402.638 1
Cu 259.362 165.906 402.638 1
Cu 260.214 166.313 402.638 1
Cu 261.038 166.769 402.638 1
Cu 261.829 167.273 402.638 1
Cu 262.585 167.822 402.638 1
Cu 263.303 168.414 402.638 1
Cu 263.979 169.048 402.638 1
Cu 264.612 169.72 402.638 1
Cu 265.198 170.428 402.638 1
Cu 265.736 171.169 402.638 1
Cu 266.223 171.94 402.638 1
Cu 266.658 172.739 402.638 1
Cu 267.038 173.561 402.638 1
Cu 267.362 174.404 402.638 1
Cu 267.629 175.264 402.638 1
Cu 267.837 176.139 402.638 1
Cu 267.865 177.024 402.638 1
Cu 267.865 177.916 402.638 1
Cu 267.865 178.811 402.638 1
Cu 267.852 178.811 407.525 1
Cu 267.852 179.706 407.525 1
Cu 267.852 180.597 407.525 1
Cu 267.824 181.482 407.525 1
Cu 267.615 182.355 407.525 1
Cu 267.349 183.215 407.525 1
Cu 267.025 184.057 407.525 1
Cu 266.645 184.879 407.525 1
Cu 266.211 185.676 407.525 1
Cu 265.725 186.447 407.525 1
Cu 265.187 187.187 407.525 1
Cu 264.602 187.895 407.525 1
Cu 263.969 188.566 407.525 1
Cu 263.294 189.199 407.525 1
Cu 262.577 189.791 407.525 1
Cu 261.821 190.34 407.525 1
Cu 261.031 190.843 407.525 1
Cu 260.208 191.299 407.525 1
Cu 259.356 191.705 407.525 1
Cu 258.479 192.061 407.525 1
Cu 257.579 192.364 407.525 1
Cu 256.662 192.614 407.525 1
Cu 255.729 192.809 407.525 1
Cu 254.785 192.949 407.525 1
Cu 253.833 193.033 407.525 1
Cu 252.878 193.061 407.525 1
Cu 251.922 193.033 407.525 1
Cu 250.97 192.949 407.525 1
Cu 250.026 192.809 407.525 1
Cu 249.093 192.614 407.525 1
Cu 248.176 192.364 407.525 1
Cu 247.276 192.061 407.525 1
Cu 246.399 191.705 407.525 1
Cu 245.547 191.299 407.525 1
Cu 244.724 190.843 407.525 1
Cu 243.934 190.34 407.525 1
Cu 243.178 189.791 407.525 1
Cu 242.461 189.199 407.525 1
Cu 241.786 188.566 407.525 1
Cu 241.153 187.895 407.525 1
Cu 240.568 187.187 407.525 1
Cu 240.03 186.447 407.525 1
Cu 239.544 185.676 407.525 1
Cu 239.11 184.879 407.525 1
Cu 238.73 184.057 407.525 1
Cu 238.406 183.215 407.525 1
Cu 238.14 182.355 407.525 1
Cu 237.931 181.482 407.525 1
Cu 237.903 180.597 407.525 1
Cu 237.903 179.706 407.525 1
Cu 237.903 178.811 407.525 1
Cu 237.903 177.917 407.525 1
Cu 237.903 177.025 407.525 1
Cu 237.931 176.141 407.525 1
Cu 238.14 175.268 407.525 1
Cu 238.406 174.408 407.525 1
Cu 238.73 173.566 407.525 1
Cu 239.11 172.744 407.525 1
Cu 239.544 171.946 407.525 1
Cu 240.03 171.176 407.525 1
Cu 240.568 170.436 407.525 1
Cu 241.153 169.728 407.525 1
Cu 241.786 169.057 407.525 1
Cu 242.461 168.424 407.525 1
Cu 243.178 167.832 407.525 1
Cu 243.934 167.283 407.525 1
Cu 244.724 166.78 407.525 1
Cu 245.547 166.324 407.525 1
Cu 246.399 165.918 407.525 1
Cu 247.276 165.562 407.525 1
Cu 248.176 165.259 407.525 1
Cu 249.093 165.009 407.525 1
Cu 250.026 164.814 407.525 1
Cu 250.97 164.674 407.525 1
Cu 251.922 164.59 407.525 1
Cu 252.878 164.562 407.525 1
Cu 253.833 164.59 407.525 1
Cu 254.785 164.674 407.525 1
Cu 255.729 164.814 407.525 1
Cu 256.662 165.009 407.525 1
Cu 257.579 165.259 407.525 1
Cu 258.479 165.562 407.525 1
Cu 259.356 165.918 407.525 1
Cu 260.208 166.324 407.525 1
Cu 261.031 166.78 407.525 1
Cu 261.821 167.283 407.525 1
Cu 262.577 167.832 407.525 1
Cu 263.294 168.424 407.525 1
Cu 263.969 169.057 407.525 1
Cu 264.602 169.728 407.525 1
Cu 265.187 170.436 407.525 1
Cu 265.725 171.176 407.525 1
Cu 266.211 171.946 407.525 1
Cu 266.645 172.744 407.525 1
Cu 267.025 173.566 407.525 1
Cu 267.349 174.408 407.525 1
Cu 267.615 175.268 407.525 1
Cu 267.824 176.141 407.525 1
Cu 267.852 177.025 407.525 1
Cu 267.852 177.917 407.525 1
Cu 267.852 178.811 407.525 1
Cu 267.838 178.811 412.422 1
Cu 267.838 179.705 412.422 1
Cu 267.838 180.596 412.422 1
Cu 267.81 181.479 412.422 1
Cu 267.602 182.352 412.422 1
Cu 267.336 183.211 412.422 1
Cu 267.012 184.052 412.422 1
Cu 266.633 184.873 412.422 1
Cu 266.199 185.67 412.422 1
Cu 265.713 186.44 412.422 1
Cu 265.176 187.18 412.422 1
Cu 264.591 187.886 412.422 1
Cu 263.959 188.557 412.422 1
Cu 263.284 189.19 412.422 1
Cu 262.568 189.781 412.422 1
Cu 261.813 190.329 412.422 1
Cu 261.023 190.832 412.422 1
Cu 260.201 191.287 412.422 1
Cu 259.35 191.693 412.422 1
Cu 258.474 192.049 412.422 1
Cu 257.575 192.352 412.422 1
Cu 256.658 192.601 412.422 1
Cu 255.726 192.796 412.422 1
Cu 254.783 192.936 412.422 1
Cu 253.832 193.02 412.422 1
Cu 252.878 193.048 412.422 1
Cu 251.923 193.02 412.422 1
Cu 250.972 192.936 412.422 1
Cu 250.029 192.796 412.422 1
Cu 249.097 192.601 412.422 1
Cu 248.18 192.352 412.422 1
Cu 247.281 192.049 412.422 1
Cu 246.405 191.693 412.422 1
Cu 245.554 191.287 412.422 1
Cu 244.732 190.832 412.422 1
Cu 243.942 190.329 412.422 1
Cu 243.187 189.781 412.422 1
Cu 242.471 189.19 412.422 1
Cu 241.796 188.557 412.422 1
Cu 241.164 187.886 412.422 1
Cu 240.579 187.18 412.422 1
Cu 240.042 186.44 412.422 1
Cu 239.556 185.67 412.422 1
Cu 239.122 184.873 412.422 1
Cu 238.743 184.052 412.422 1
Cu 238.419 183.211 412.422 1
Cu 238.153 182.352 412.422 1
Cu 237.945 181.479 412.422 1
Cu 237.917 180.596 412.422 1
Cu 237.917 179.705 412.422 1
Cu 237.917 178.811 412.422 1
Cu 237.917 177.917 412.422 1
Cu 237.917 177.027 412.422 1
Cu 237.945 176.144 412.422 1
Cu 238.153 175.271 412.422 1
Cu 238.419 174.412 412.422 1
Cu 238.743 173.57 412.422 1
Cu 239.122 172.75 412.422 1
Cu 239.556 171.953 412.422 1
Cu 240.042 171.183 412.422 1
Cu 240.579 170.443 412.422 1
Cu 241.164 169.736 412.422 1
Cu 241.796 169.066 412.422 1
Cu 242.471 168.433 412.422 1
Cu 243.187 167.842 412.422 1
Cu 243.942 167.294 412.422 1
Cu 244.732 166.791 412.422 1
Cu 245.554 166.336 412.422 1
Cu 246.405 165.929 412.422 1
Cu 247.281 165.574 412.422 1
Cu 248.18 165.271 412.422 1
Cu 249.097 165.022 412.422 1
Cu 250.029 164.827 412.422 1
Cu 250.972 164.687 412.422 1
Cu 251.923 164.603 412.422 1
Cu 252.878 164.574 412.422 1
Cu 253.832 164.603 412.422 1
Cu 254.783 164.687 412.422 1
Cu 255.726 164.827 412.422 1
Cu 256.658 165.022 412.422 1
Cu 257.575 165.271 412.422 1
Cu 258.474 165.574 412.422 1
Cu 259.35 165.929 412.422 1
Cu 260.201 166.336 412.422 1
Cu 261.023 166.791 412.422 1
Cu 261.813 167.294 412.422 1
Cu 262.568 167.842 412.422 1
Cu 263.284 168.433 412.422 1
Cu 263.959 169.066 412.422 1
Cu 264.591 169.736 412.422 1
Cu 265.176 170.443 412.422 1
Cu 265.713 171.183 412.422 1
Cu 266.199 171.953 412.422 1
Cu 266.633 172.75 412.422 1
Cu 267.012 173.57 412.422 1
Cu 267.336 174.412 412.422 1
Cu 267.602 175.271 412.422 1
Cu 267.81 176.144 412.422 1
Cu 267.838 177.027 412.422 1
Cu 267.838 177.917 412.422 1
Cu 267.838 178.811 412.422 1
Cu 267.824 178.811 417.33 1
Cu 267.824 179.705 417.33 1
Cu 267.824 180.594 417.33 1
Cu 267.797 181.477 417.33 1
Cu 267.588 182.349 417.33 1
Cu 267.322 183.207 417.33 1
Cu 266.999 184.048 417.33 1
Cu 266.62 184.868 417.33 1
Cu 266.187 185.664 417.33 1
Cu 265.701 186.433 417.33 1
Cu 265.165 187.172 417.33 1
Cu 264.58 187.878 417.33 1
Cu 263.949 188.548 417.33 1
Cu 263.274 189.18 417.33 1
Cu 262.559 189.771 417.33 1
Cu 261.805 190.319 417.33 1
Cu 261.016 190.821 417.33 1
Cu 260.194 191.276 417.33 1
Cu 259.344 191.681 417.33 1
Cu 258.469 192.036 417.33 1
Cu 257.571 192.339 417.33 1
Cu 256.655 192.588 417.33 1
Cu 255.723 192.783 417.33 1
Cu 254.781 192.923 417.33 1
Cu 253.831 193.007 417.33 1
Cu 252.878 193.035 417.33 1
Cu 251.924 193.007 417.33 1
Cu 250.974 192.923 417.33 1
Cu 250.032 192.783 417.33 1
Cu 249.1 192.588 417.33 1
Cu 248.184 192.339 417.33 1
Cu 247.286 192.036 417.33 1
Cu 246.411 191.681 417.33 1
Cu 245.561 191.276 417.33 1
Cu 244.739 190.821 417.33 1
Cu 243.95 190.319 417.33 1
Cu 243.196 189.771 417.33 1
Cu 242.481 189.18 417.33 1
Cu 241.806 188.548 417.33 1
Cu 241.175 187.878 417.33 1
Cu 240.59 187.172 417.33 1
Cu 240.054 186.433 417.33 1
Cu 239.568 185.664 417.33 1
Cu 239.135 184.868 417.33 1
Cu 238.756 184.048 417.33 1
Cu 238.433 183.207 417.33 1
Cu 238.167 182.349 417.33 1
Cu 237.958 181.477 417.33 1
Cu 237.931 180.594 417.33 1
Cu 237.931 179.705 417.33 1
Cu 237.931 178.811 417.33 1
Cu 237.931 177.918 417.33 1
Cu 237.931 177.029 417.33 1
Cu 237.958 176.146 417.33 1
Cu 238.167 175.274 417.33 1
Cu 238.433 174.416 417.33 1
Cu 238.756 173.575 417.33 1
Cu 239.135 172.755 417.33 1
Cu 239.568 171.959 417.33 1
Cu 240.054 171.19 417.33 1
Cu 240.59 170.451 417.33 1
Cu 241.175 169.745 417.33 1
Cu 241.806 169.075 417.33 1
Cu 242.481 168.443 417.33 1
Cu 243.196 167.852 417.33 1
Cu 243.95 167.304 417.33 1
Cu 244.739 166.802 417.33 1
Cu 245.561 166.347 417.33 1
Cu 246.411 165.941 417.33 1
Cu 247.286 165.586 417.33 1
Cu 248.184 165.284 417.33 1
Cu 249.1 165.035 417.33 1
Cu 250.032 164.84 417.33 1
Cu 250.974 164.7 417.33 1
Cu 251.924 164.616 417.33 1
Cu 252.878 164.588 417.33 1
Cu 253.831 164.616 417.33 1
Cu 254.781 164.7 417.33 1
Cu 255.723 164.84 417.33 1
Cu 256.655 165.035 417.33 1
Cu 257.571 165.284 417.33 1
Cu 258.469 165.586 417.33 1
Cu 259.344 165.941 417.33 1
Cu 260.194 166.347 417.33 1
Cu 261.016 166.802 417.33 1
Cu 261.805 167.304 417.33 1
Cu 262.559 167.852 417.33 1
Cu 263.274 168.443 417.33 1
Cu 263.949 169.075 417.33 1
Cu 264.58 169.745 417.33 1
Cu 265.165 170.451 417.33 1
Cu 265.701 171.19 417.33 1
Cu 266.187 171.959 417.33 1
Cu 266.62 172.755 417.33 1
Cu 266.999 173.575 417.33 1
Cu 267.322 174.416 417.33 1
Cu 267.588 175.274 417.33 1
Cu 267.797 176.146 417.33 1
Cu 267.824 177.029 417.33 1
Cu 267.824 177.918 417.33 1
Cu 267.824 178.811 417.33 1
Cu 267.81 178.811 422.247 1
Cu 267.81 179.704 422.247 1
Cu 267.81 180.592 422.247 1
Cu 267.783 181.474 422.247 1
Cu 267.575 182.345 422.247 1
Cu 267.309 183.203 422.247 1
Cu 266.986 184.043 422.247 1
Cu 266.607 184.862 422.247 1
Cu 266.174 185.657 422.247 1
Cu 265.689 186.426 422.247 1
Cu 265.153 187.164 422.247 1
Cu 264.569 187.869 422.247 1
Cu 263.939 188.539 422.247 1
Cu 263.265 189.17 422.247 1
Cu 262.55 189.761 422.247 1
Cu 261.796 190.308 422.247 1
Cu 261.008 190.81 422.247 1
Cu 260.188 191.264 422.247 1
Cu 259.338 191.669 422.247 1
Cu 258.463 192.024 422.247 1
Cu 257.566 192.326 422.247 1
Cu 256.651 192.575 422.247 1
Cu 255.721 192.77 422.247 1
Cu 254.779 192.91 422.247 1
Cu 253.83 192.994 422.247 1
Cu 252.878 193.022 422.247 1
Cu 251.925 192.994 422.247 1
Cu 250.976 192.91 422.247 1
Cu 250.034 192.77 422.247 1
Cu 249.104 192.575 422.247 1
Cu 248.189 192.326 422.247 1
Cu 247.292 192.024 422.247 1
Cu 246.417 191.669 422.247 1
Cu 245.567 191.264 422.247 1
Cu 244.747 190.81 422.247 1
Cu 243.959 190.308 422.247 1
Cu 243.205 189.761 422.247 1
Cu 242.49 189.17 422.247 1
Cu 241.816 188.539 422.247 1
Cu 241.186 187.869 422.247 1
Cu 240.602 187.164 422.247 1
Cu 240.066 186.426 422.247 1
Cu 239.581 185.657 422.247 1
Cu 239.148 184.862 422.247 1
Cu 238.769 184.043 422.247 1
Cu 238.446 183.203 422.247 1
Cu 238.18 182.345 422.247 1
Cu 237.972 181.474 422.247 1
Cu 237.945 180.592 422.247 1
Cu 237.945 179.704 422.247 1
Cu 237.945 178.811 422.247 1
Cu 237.945 177.919 422.247 1
Cu 237.945 177.03 422.247 1
Cu 237.972 176.149 422.247 1
Cu 238.18 175.277 422.247 1
Cu 238.446 174.42 422.247 1
Cu 238.769 173.58 422.247 1
Cu 239.148 172.761 422.247 1
Cu 239.581 171.965 422.247 1
Cu 240.066 171.197 422.247 1
Cu 240.602 170.459 422.247 1
Cu 241.186 169.753 422.247 1
Cu 241.816 169.084 422.247 1
Cu 242.49 168.452 422.247 1
Cu 243.205 167.862 422.247 1
Cu 243.959 167.315 422.247 1
Cu 244.747 166.813 422.247 1
Cu 245.567 166.359 422.247 1
Cu 246.417 165.953 422.247 1
Cu 247.292 165.599 422.247 1
Cu 248.189 165.297 422.247 1
Cu 249.104 165.047 422.247 1
Cu 250.034 164.853 422.247 1
Cu 250.976 164.713 422.247 1
Cu 251.925 164.629 422.247 1
Cu 252.878 164.601 422.247 1
Cu 253.83 164.629 422.247 1
Cu 254.779 164.713 422.247 1
Cu 255.721 164.853 422.247 1
Cu 256.651 165.047 422.247 1
Cu 257.566 165.297 422.247 1
Cu 258.463 165.599 422.247 1
Cu 259.338 165.953 422.247 1
Cu 260.188 166.359 422.247 1
Cu 261.008 166.813 422.247 1
Cu 261.796 167.315 422.247 1
Cu 262.55 167.862 422.247 1
Cu 263.265 168.452 422.247 1
Cu 263.939 169.084 422.247 1
Cu 264.569 169.753 422.247 1
Cu 265.153 170.459 422.247 1
Cu 265.689 171.197 422.247 1
Cu 266.174 171.965 422.247 1
Cu 266.607 172.761 422.247 1
Cu 266.986 173.58 422.247 1
Cu 267.309 174.42 422.247 1
Cu 267.575 175.277 422.247 1
Cu 267.783 176.149 422.247 1
Cu 267.81 177.03 422.247 1
Cu 267.81 177.919 422.247 1
Cu 267.81 178.811 422.247 1
Cu 267.796 178.811 427.175 1
Cu 267.796 179.703 427.175 1
Cu 267.796 180.591 427.175 1
Cu 267.768 181.472 427.175 1
Cu 267.561 182.342 427.175 1
Cu 267.295 183.198 427.175 1
Cu 266.972 184.038 427.175 1
Cu 266.594 184.856 427.175 1
Cu 266.162 185.651 427.175 1
Cu 265.677 186.418 427.175 1
Cu 265.142 187.156 427.175 1
Cu 264.558 187.861 427.175 1
Cu 263.928 188.53 427.175 1
Cu 263.255 189.16 427.175 1
Cu 262.54 189.75 427.175 1
Cu 261.788 190.297 427.175 1
Cu 261 190.798 427.175 1
Cu 260.181 191.252 427.175 1
Cu 259.332 191.657 427.175 1
Cu 258.458 192.011 427.175 1
Cu 257.562 192.313 427.175 1
Cu 256.647 192.562 427.175 1
Cu 255.718 192.757 427.175 1
Cu 254.777 192.896 427.175 1
Cu 253.829 192.98 427.175 1
Cu 252.878 193.008 427.175 1
Cu 251.926 192.98 427.175 1
Cu 250.978 192.896 427.175 1
Cu 250.037 192.757 427.175 1
Cu 249.108 192.562 427.175 1
Cu 248.193 192.313 427.175 1
Cu 247.297 192.011 427.175 1
Cu 246.423 191.657 427.175 1
Cu 245.574 191.252 427.175 1
Cu 244.755 190.798 427.175 1
Cu 243.967 190.297 427.175 1
Cu 243.215 189.75 427.175 1
Cu 242.5 189.16 427.175 1
Cu 241.827 188.53 427.175 1
Cu 241.197 187.861 427.175 1
Cu 240.613 187.156 427.175 1
Cu 240.078 186.418 427.175 1
Cu 239.593 185.651 427.175 1
Cu 239.161 184.856 427.175 1
Cu 238.783 184.038 427.175 1
Cu 238.46 183.198 427.175 1
Cu 238.194 182.342 427.175 1
Cu 237.987 181.472 427.175 1
Cu 237.959 180.591 427.175 1
Cu 237.959 179.703 427.175 1
Cu 237.959 178.811 427.175 1
Cu 237.959 177.92 427.175 1
Cu 237.959 177.032 427.175 1
Cu 237.987 176.151 427.175 1
Cu 238.194 175.281 427.175 1
Cu 238.46 174.424 427.175 1
Cu 238.783 173.585 427.175 1
Cu 239.161 172.767 427.175 1
Cu 239.593 171.972 427.175 1
Cu 240.078 171.204 427.175 1
Cu 240.613 170.467 427.175 1
Cu 241.197 169.762 427.175 1
Cu 241.827 169.093 427.175 1
Cu 242.5 168.462 427.175 1
Cu 243.215 167.873 427.175 1
Cu 243.967 167.326 427.175 1
Cu 244.755 166.825 427.175 1
Cu 245.574 166.371 427.175 1
Cu 246.423 165.966 427.175 1
Cu 247.297 165.612 427.175 1
Cu 248.193 165.309 427.175 1
Cu 249.108 165.061 427.175 1
Cu 250.037 164.866 427.175 1
Cu 250.978 164.727 427.175 1
Cu 251.926 164.643 427.175 1
Cu 252.878 164.615 427.175 1
Cu 253.829 164.643 427.175 1
Cu 254.777 164.727 427.175 1
Cu 255.718 164.866 427.175 1
Cu 256.647 165.061 427.175 1
Cu 257.562 165.309 427.175 1
Cu 258.458 165.612 427.175 1
Cu 259.332 165.966 427.175 1
Cu 260.181 166.371 427.175 1
Cu 261 166.825 427.175 1
Cu 261.788 167.326 427.175 1
Cu 262.54 167.873 427.175 1
Cu 263.255 168.462 427.175 1
Cu 263.928 169.093 427.175 1
Cu 264.558 169.762 427.175 1
Cu 265.142 170.467 427.175 1
Cu 265.677 171.204 427.175 1
Cu 266.162 171.972 427.175 1
Cu 266.594 172.767 427.175 1
Cu 266.972 173.585 427.175 1
Cu 267.295 174.424 427.175 1
Cu 267.561 175.281 427.175 1
Cu 267.768 176.151 427.175 1
Cu 267.796 177.032 427.175 1
Cu 267.796 177.92 427.175 1
Cu 267.796 178.811 427.175 1
Cu 267.782 178.811 432.113 1
Cu 267.782 179.702 432.113 1
Cu 267.782 180.589 432.113 1
Cu 267.754 181.469 432.113 1
Cu 267.546 182.339 432.113 1
Cu 267.281 183.194 432.113 1
Cu 266.959 184.033 432.113 1
Cu 266.581 184.85 432.113 1
Cu 266.149 185.644 432.113 1
Cu 265.665 186.411 432.113 1
Cu 265.13 187.148 432.113 1
Cu 264.547 187.852 432.113 1
Cu 263.917 188.52 432.113 1
Cu 263.245 189.15 432.113 1
Cu 262.531 189.74 432.113 1
Cu 261.779 190.286 432.113 1
Cu 260.992 190.787 432.113 1
Cu 260.173 191.24 432.113 1
Cu 259.326 191.645 432.113 1
Cu 258.453 191.998 432.113 1
Cu 257.557 192.3 432.113 1
Cu 256.644 192.549 432.113 1
Cu 255.715 192.743 432.113 1
Cu 254.776 192.883 432.113 1
Cu 253.828 192.966 432.113 1
Cu 252.878 192.994 432.113 1
Cu 251.927 192.966 432.113 1
Cu 250.979 192.883 432.113 1
Cu 250.04 192.743 432.113 1
Cu 249.111 192.549 432.113 1
Cu 248.198 192.3 432.113 1
Cu 247.302 191.998 432.113 1
Cu 246.429 191.645 432.113 1
Cu 245.582 191.24 432.113 1
Cu 244.763 190.787 432.113 1
Cu 243.976 190.286 432.113 1
Cu 243.224 189.74 432.113 1
Cu 242.51 189.15 432.113 1
Cu 241.838 188.52 432.113 1
Cu 241.208 187.852 432.113 1
Cu 240.625 187.148 432.113 1
Cu 240.09 186.411 432.113 1
Cu 239.606 185.644 432.113 1
Cu 239.174 184.85 432.113 1
Cu 238.796 184.033 432.113 1
Cu 238.474 183.194 432.113 1
Cu 238.209 182.339 432.113 1
Cu 238.001 181.469 432.113 1
Cu 237.973 180.589 432.113 1
Cu 237.973 179.702 432.113 1
Cu 237.973 178.811 432.113 1
Cu 237.973 177.921 432.113 1
Cu 237.973 177.034 432.113 1
Cu 238.001 176.154 432.113 1
Cu 238.209 175.284 432.113 1
Cu 238.474 174.429 432.113 1
Cu 238.796 173.59 432.113 1
Cu 239.174 172.773 432.113 1
Cu 239.606 171.979 432.113 1
Cu 240.09 171.212 432.113 1
Cu 240.625 170.475 432.113 1
Cu 241.208 169.771 432.113 1
Cu 241.838 169.102 432.113 1
Cu 242.51 168.472 432.113 1
Cu 243.224 167.883 432.113 1
Cu 243.976 167.337 432.113 1
Cu 244.763 166.836 432.113 1
Cu 245.582 166.383 432.113 1
Cu 246.429 165.978 432.113 1
Cu 247.302 165.624 432.113 1
Cu 248.198 165.323 432.113 1
Cu 249.111 165.074 432.113 1
Cu 250.04 164.88 432.113 1
Cu 250.979 164.74 432.113 1
Cu 251.927 164.656 432.113 1
Cu 252.878 164.628 432.113 1
Cu 253.828 164.656 432.113 1
Cu 254.776 164.74 432.113 1
Cu 255.715 164.88 432.113 1
Cu 256.644 165.074 432.113 1
Cu 257.557 165.323 432.113 1
Cu 258.453 165.624 432.113 1
Cu 259.326 165.978 432.113 1
Cu 260.173 166.383 432.113 1
Cu 260.992 166.836 432.113 1
Cu 261.779 167.337 432.113 1
Cu 262.531 167.883 432.113 1
Cu 263.245 168.472 432.113 1
Cu 263.917 169.102 432.113 1
Cu 264.547 169.771 432.113 1
Cu 265.13 170.475 432.113 1
Cu 265.665 171.212 432.113 1
Cu 266.149 171.979 432.113 1
Cu 266.581 172.773 432.113 1
Cu 266.959 173.59 432.113 1
Cu 267.281 174.429 432.113 1
Cu 267.546 175.284 432.113 1
Cu 267.754 176.154 432.113 1
Cu 267.782 177.034 432.113 1
Cu 267.782 177.921 432.113 1
Cu 267.782 178.811 432.113 1
Cu 267.767 178.811 437.06 1
Cu 267.767 179.701 437.06 1
Cu 267.767 180.587 437.06 1
Cu 267.739 181.466 437.06 1
Cu 267.532 182.335 437.06 1
Cu 267.267 183.19 437.06 1
Cu 266.945 184.027 437.06 1
Cu 266.567 184.844 437.06 1
Cu 266.136 185.637 437.06 1
Cu 265.652 186.404 437.06 1
Cu 265.118 187.14 437.06 1
Cu 264.535 187.843 437.06 1
Cu 263.907 188.511 437.06 1
Cu 263.234 189.14 437.06 1
Cu 262.522 189.729 437.06 1
Cu 261.771 190.274 437.06 1
Cu 260.984 190.775 437.06 1
Cu 260.166 191.228 437.06 1
Cu 259.319 191.632 437.06 1
Cu 258.447 191.985 437.06 1
Cu 257.553 192.287 437.06 1
Cu 256.64 192.535 437.06 1
Cu 255.713 192.729 437.06 1
Cu 254.774 192.869 437.06 1
Cu 253.828 192.952 437.06 1
Cu 252.878 192.98 437.06 1
Cu 251.928 192.952 437.06 1
Cu 250.981 192.869 437.06 1
Cu 250.042 192.729 437.06 1
Cu 249.115 192.535 437.06 1
Cu 248.202 192.287 437.06 1
Cu 247.308 191.985 437.06 1
Cu 246.436 191.632 437.06 1
Cu 245.589 191.228 437.06 1
Cu 244.771 190.775 437.06 1
Cu 243.985 190.274 437.06 1
Cu 243.233 189.729 437.06 1
Cu 242.521 189.14 437.06 1
Cu 241.848 188.511 437.06 1
Cu 241.22 187.843 437.06 1
Cu 240.637 187.14 437.06 1
Cu 240.103 186.404 437.06 1
Cu 239.619 185.637 437.06 1
Cu 239.188 184.844 437.06 1
Cu 238.81 184.027 437.06 1
Cu 238.488 183.19 437.06 1
Cu 238.223 182.335 437.06 1
Cu 238.016 181.466 437.06 1
Cu 237.988 180.587 437.06 1
Cu 237.988 179.701 437.06 1
Cu 237.988 178.811 437.06 1
Cu 237.988 177.922 437.06 1
Cu 237.988 177.036 437.06 1
Cu 238.016 176.156 437.06 1
Cu 238.223 175.288 437.06 1
Cu 238.488 174.433 437.06 1
Cu 238.81 173.595 437.06 1
Cu 239.188 172.779 437.06 1
Cu 239.619 171.985 437.06 1
Cu 240.103 171.219 437.06 1
Cu 240.637 170.483 437.06 1
Cu 241.22 169.78 437.06 1
Cu 241.848 169.112 437.06 1
Cu 242.521 168.483 437.06 1
Cu 243.233 167.894 437.06 1
Cu 243.985 167.348 437.06 1
Cu 244.771 166.848 437.06 1
Cu 245.589 166.395 437.06 1
Cu 246.436 165.991 437.06 1
Cu 247.308 165.637 437.06 1
Cu 248.202 165.336 437.06 1
Cu 249.115 165.087 437.06 1
Cu 250.042 164.893 437.06 1
Cu 250.981 164.754 437.06 1
Cu 251.928 164.67 437.06 1
Cu 252.878 164.642 437.06 1
Cu 253.828 164.67 437.06 1
Cu 254.774 164.754 437.06 1
Cu 255.713 164.893 437.06 1
Cu 256.64 165.087 437.06 1
Cu 257.553 165.336 437.06 1
Cu 258.447 165.637 437.06 1
Cu 259.319 165.991 437.06 1
Cu 260.166 166.395 437.06 1
Cu 260.984 166.848 437.06 1
Cu 261.771 167.348 437.06 1
Cu 262.522 167.894 437.06 1
Cu 263.234 168.483 437.06 1
Cu 263.907 169.112 437.06 1
Cu 264.535 169.78 437.06 1
Cu 265.118 170.483 437.06 1
Cu 265.652 171.219 437.06 1
Cu 266.136 171.985 437.06 1
Cu 266.567 172.779 437.06 1
Cu 266.945 173.595 437.06 1
Cu 267.267 174.433 437.06 1
Cu 267.532 175.288 437.06 1
Cu 267.739 176.156 437.06 1
Cu 267.767 177.036 437.06 1
Cu 267.767 177.922 437.06 1
Cu 267.767 178.811 437.06 1
Cu 267.752 178.811 442.018 1
Cu 267.752 179.7 442.018 1
Cu 267.752 180.585 442.018 1
Cu 267.724 181.464 442.018 1
Cu 267.517 182.332 442.018 1
Cu 267.252 183.185 442.018 1
Cu 266.931 184.022 442.018 1
Cu 266.554 184.838 442.018 1
Cu 266.122 185.631 442.018 1
Cu 265.639 186.396 442.018 1
Cu 265.105 187.131 442.018 1
Cu 264.523 187.834 442.018 1
Cu 263.896 188.501 442.018 1
Cu 263.224 189.13 442.018 1
Cu 262.512 189.718 442.018 1
Cu 261.762 190.263 442.018 1
Cu 260.976 190.763 442.018 1
Cu 260.159 191.215 442.018 1
Cu 259.313 191.619 442.018 1
Cu 258.442 191.972 442.018 1
Cu 257.548 192.273 442.018 1
Cu 256.636 192.522 442.018 1
Cu 255.71 192.716 442.018 1
Cu 254.772 192.855 442.018 1
Cu 253.827 192.938 442.018 1
Cu 252.878 192.966 442.018 1
Cu 251.928 192.938 442.018 1
Cu 250.983 192.855 442.018 1
Cu 250.045 192.716 442.018 1
Cu 249.119 192.522 442.018 1
Cu 248.207 192.273 442.018 1
Cu 247.313 191.972 442.018 1
Cu 246.442 191.619 442.018 1
Cu 245.596 191.215 442.018 1
Cu 244.779 190.763 442.018 1
Cu 243.993 190.263 442.018 1
Cu 243.243 189.718 442.018 1
Cu 242.531 189.13 442.018 1
Cu 241.86 188.501 442.018 1
Cu 241.232 187.834 442.018 1
Cu 240.65 187.131 442.018 1
Cu 240.116 186.396 442.018 1
Cu 239.633 185.631 442.018 1
Cu 239.201 184.838 442.018 1
Cu 238.824 184.022 442.018 1
Cu 238.503 183.185 442.018 1
Cu 238.238 182.332 442.018 1
Cu 238.031 181.464 442.018 1
Cu 238.003 180.585 442.018 1
Cu 238.003 179.7 442.018 1
Cu 238.003 178.811 442.018 1
Cu 238.003 177.923 442.018 1
Cu 238.003 177.037 442.018 1
Cu 238.031 176.159 442.018 1
Cu 238.238 175.291 442.018 1
Cu 238.503 174.437 442.018 1
Cu 238.824 173.601 442.018 1
Cu 239.201 172.785 442.018 1
Cu 239.633 171.992 442.018 1
Cu 240.116 171.227 442.018 1
Cu 240.65 170.491 442.018 1
Cu 241.232 169.789 442.018 1
Cu 241.86 169.122 442.018 1
Cu 242.531 168.493 442.018 1
Cu 243.243 167.905 442.018 1
Cu 243.993 167.36 442.018 1
Cu 244.779 166.86 442.018 1
Cu 245.596 166.407 442.018 1
Cu 246.442 166.004 442.018 1
Cu 247.313 165.651 442.018 1
Cu 248.207 165.349 442.018 1
Cu 249.119 165.101 442.018 1
Cu 250.045 164.907 442.018 1
Cu 250.983 164.768 442.018 1
Cu 251.928 164.684 442.018 1
Cu 252.878 164.657 442.018 1
Cu 253.827 164.684 442.018 1
Cu 254.772 164.768 442.018 1
Cu 255.71 164.907 442.018 1
Cu 256.636 165.101 442.018 1
Cu 257.548 165.349 442.018 1
Cu 258.442 165.651 442.018 1
Cu 259.313 166.004 442.018 1
Cu 260.159 166.407 442.018 1
Cu 260.976 166.86 442.018 1
Cu 261.762 167.36 442.018 1
Cu 262.512 167.905 442.018 1
Cu 263.224 168.493 442.018 1
Cu 263.896 169.122 442.018 1
Cu 264.523 169.789 442.018 1
Cu 265.105 170.491 442.018 1
Cu 265.639 171.227 442.018 1
Cu 266.122 171.992 442.018 1
Cu 266.554 172.785 442.018 1
Cu 266.931 173.601 442.018 1
Cu 267.252 174.437 442.018 1
Cu 267.517 175.291 442.018 1
Cu 267.724 176.159 442.018 1
Cu 267.752 177.037 442.018 1
Cu 267.752 177.923 442.018 1
Cu 267.752 178.811 442.018 1
Cu 267.737 178.811 446.985 1
Cu 267.737 179.699 446.985 1
Cu 267.737 180.584 446.985 1
Cu 267.709 181.461 446.985 1
Cu 267.502 182.328 446.985 1
Cu 267.238 183.181 446.985 1
Cu 266.916 184.017 446.985 1
Cu 266.54 184.832 446.985 1
Cu 266.109 185.624 446.985 1
Cu 265.626 186.388 446.985 1
Cu 265.093 187.123 446.985 1
Cu 264.512 187.825 446.985 1
Cu 263.884 188.491 446.985 1
Cu 263.214 189.119 446.985 1
Cu 262.502 189.707 446.985 1
Cu 261.753 190.251 446.985 1
Cu 260.968 190.751 446.985 1
Cu 260.152 191.203 446.985 1
Cu 259.306 191.606 446.985 1
Cu 258.436 191.959 446.985 1
Cu 257.543 192.26 446.985 1
Cu 256.633 192.508 446.985 1
Cu 255.707 192.701 446.985 1
Cu 254.77 192.84 446.985 1
Cu 253.826 192.924 446.985 1
Cu 252.878 192.952 446.985 1
Cu 251.929 192.924 446.985 1
Cu 250.985 192.84 446.985 1
Cu 250.048 192.701 446.985 1
Cu 249.123 192.508 446.985 1
Cu 248.212 192.26 446.985 1
Cu 247.319 191.959 446.985 1
Cu 246.449 191.606 446.985 1
Cu 245.603 191.203 446.985 1
Cu 244.787 190.751 446.985 1
Cu 244.002 190.251 446.985 1
Cu 243.253 189.707 446.985 1
Cu 242.541 189.119 446.985 1
Cu 241.871 188.491 446.985 1
Cu 241.243 187.825 446.985 1
Cu 240.662 187.123 446.985 1
Cu 240.129 186.388 446.985 1
Cu 239.646 185.624 446.985 1
Cu 239.215 184.832 446.985 1
Cu 238.839 184.017 446.985 1
Cu 238.517 183.181 446.985 1
Cu 238.253 182.328 446.985 1
Cu 238.046 181.461 446.985 1
Cu 238.018 180.584 446.985 1
Cu 238.018 179.699 446.985 1
Cu 238.018 178.811 446.985 1
Cu 238.018 177.924 446.985 1
Cu 238.018 177.039 446.985 1
Cu 238.046 176.162 446.985 1
Cu 238.253 175.295 446.985 1
Cu 238.517 174.442 446.985 1
Cu 238.839 173.606 446.985 1
Cu 239.215 172.791 446.985 1
Cu 239.646 171.999 446.985 1
Cu 240.129 171.235 446.985 1
Cu 240.662 170.5 446.985 1
Cu 241.243 169.798 446.985 1
Cu 241.871 169.132 446.985 1
Cu 242.541 168.503 446.985 1
Cu 243.253 167.916 446.985 1
Cu 244.002 167.372 446.985 1
Cu 244.787 166.872 446.985 1
Cu 245.603 166.42 446.985 1
Cu 246.449 166.017 446.985 1
Cu 247.319 165.664 446.985 1
Cu 248.212 165.363 446.985 1
Cu 249.123 165.115 446.985 1
Cu 250.048 164.921 446.985 1
Cu 250.985 164.782 446.985 1
Cu 251.929 164.699 446.985 1
Cu 252.878 164.671 446.985 1
Cu 253.826 164.699 446.985 1
Cu 254.77 164.782 446.985 1
Cu 255.707 164.921 446.985 1
Cu 256.633 165.115 446.985 1
Cu 257.543 165.363 446.985 1
Cu 258.436 165.664 446.985 1
Cu 259.306 166.017 446.985 1
Cu 260.152 166.42 446.985 1
Cu 260.968 166.872 446.985 1
Cu 261.753 167.372 446.985 1
Cu 262.502 167.916 446.985 1
Cu 263.214 168.503 446.985 1
Cu 263.884 169.132 446.985 1
Cu 264.512 169.798 446.985 1
Cu 265.093 170.5 446.985 1
Cu 265.626 171.235 446.985 1
Cu 266.109 171.999 446.985 1
Cu 266.54 172.791 446.985 1
Cu 266.916 173.606 446.985 1
Cu 267.238 174.442 446.985 1
Cu 267.502 175.295 446.985 1
Cu 267.709 176.162 446.985 1
Cu 267.737 177.039 446.985 1
Cu 267.737 177.924 446.985 1
Cu 267.737 178.811 446.985 1
Cu 267.722 178.811 451.961 1
Cu 267.722 179.698 451.961 1
Cu 267.722 180.582 451.961 1
Cu 267.694 181.458 451.961 1
Cu 267.487 182.324 451.961 1
Cu 267.223 183.177 451.961 1
Cu 266.902 184.011 451.961 1
Cu 266.525 184.826 451.961 1
Cu 266.095 185.617 451.961 1
Cu 265.613 186.38 451.961 1
Cu 265.08 187.114 451.961 1
Cu 264.5 187.816 451.961 1
Cu 263.873 188.481 451.961 1
Cu 263.203 189.109 451.961 1
Cu 262.492 189.696 451.961 1
Cu 261.743 190.239 451.961 1
Cu 260.96 190.738 451.961 1
Cu 260.144 191.19 451.961 1
Cu 259.3 191.593 451.961 1
Cu 258.43 191.945 451.961 1
Cu 257.539 192.246 451.961 1
Cu 256.629 192.493 451.961 1
Cu 255.704 192.687 451.961 1
Cu 254.768 192.826 451.961 1
Cu 253.825 192.909 451.961 1
Cu 252.878 192.937 451.961 1
Cu 251.93 192.909 451.961 1
Cu 250.987 192.826 451.961 1
Cu 250.051 192.687 451.961 1
Cu 249.126 192.493 451.961 1
Cu 248.216 192.246 451.961 1
Cu 247.325 191.945 451.961 1
Cu 246.455 191.593 451.961 1
Cu 245.611 191.19 451.961 1
Cu 244.795 190.738 451.961 1
Cu 244.012 190.239 451.961 1
Cu 243.263 189.696 451.961 1
Cu 242.552 189.109 451.961 1
Cu 241.882 188.481 451.961 1
Cu 241.255 187.816 451.961 1
Cu 240.675 187.114 451.961 1
Cu 240.142 186.38 451.961 1
Cu 239.66 185.617 451.961 1
Cu 239.23 184.826 451.961 1
Cu 238.853 184.011 451.961 1
Cu 238.532 183.177 451.961 1
Cu 238.268 182.324 451.961 1
Cu 238.061 181.458 451.961 1
Cu 238.033 180.582 451.961 1
Cu 238.033 179.698 451.961 1
Cu 238.033 178.811 451.961 1
Cu 238.033 177.924 451.961 1
Cu 238.033 177.041 451.961 1
Cu 238.061 176.164 451.961 1
Cu 238.268 175.298 451.961 1
Cu 238.532 174.446 451.961 1
Cu 238.853 173.611 451.961 1
Cu 239.23 172.797 451.961 1
Cu 239.66 172.006 451.961 1
Cu 240.142 171.242 451.961 1
Cu 240.675 170.508 451.961 1
Cu 241.255 169.807 451.961 1
Cu 241.882 169.142 451.961 1
Cu 242.552 168.514 451.961 1
Cu 243.263 167.927 451.961 1
Cu 244.012 167.383 451.961 1
Cu 244.795 166.885 451.961 1
Cu 245.611 166.433 451.961 1
Cu 246.455 166.03 451.961 1
Cu 247.325 165.678 451.961 1
Cu 248.216 165.377 451.961 1
Cu 249.126 165.129 451.961 1
Cu 250.051 164.936 451.961 1
Cu 250.987 164.797 451.961 1
Cu 251.93 164.713 451.961 1
Cu 252.878 164.686 451.961 1
Cu 253.825 164.713 451.961 1
Cu 254.768 164.797 451.961 1
Cu 255.704 164.936 451.961 1
Cu 256.629 165.129 451.961 1
Cu 257.539 165.377 451.961 1
Cu 258.43 165.678 451.961 1
Cu 259.3 166.03 451.961 1
Cu 260.144 166.433 451.961 1
Cu 260.96 166.885 451.961 1
Cu 261.743 167.383 451.961 1
Cu 262.492 167.927 451.961 1
Cu 263.203 168.514 451.961 1
Cu 263.873 169.142 451.961 1
Cu 264.5 169.807 451.961 1
Cu 265.08 170.508 451.961 1
Cu 265.613 171.242 451.961 1
Cu 266.095 172.006 451.961 1
Cu 266.525 172.797 451.961 1
Cu 266.902 173.611 451.961 1
Cu 267.223 174.446 451.961 1
Cu 267.487 175.298 451.961 1
Cu 267.694 176.164 451.961 1
Cu 267.722 177.041 451.961 1
Cu 267.722 177.924 451.961 1
Cu 267.722 178.811 451.961 1
Cu 267.706 178.811 456.948 1
Cu 267.706 179.697 456.948 1
Cu 267.706 180.58 456.948 1
Cu 267.678 181.456 456.948 1
Cu 267.472 182.321 456.948 1
Cu 267.208 183.172 456.948 1
Cu 266.887 184.006 456.948 1
Cu 266.511 184.82 456.948 1
Cu 266.081 185.609 456.948 1
Cu 265.6 186.372 456.948 1
Cu 265.068 187.106 456.948 1
Cu 264.487 187.806 456.948 1
Cu 263.861 188.471 456.948 1
Cu 263.192 189.098 456.948 1
Cu 262.482 189.684 456.948 1
Cu 261.734 190.227 456.948 1
Cu 260.951 190.726 456.948 1
Cu 260.136 191.177 456.948 1
Cu 259.293 191.579 456.948 1
Cu 258.424 191.931 456.948 1
Cu 257.534 192.232 456.948 1
Cu 256.625 192.479 456.948 1
Cu 255.701 192.672 456.948 1
Cu 254.766 192.811 456.948 1
Cu 253.824 192.895 456.948 1
Cu 252.878 192.922 456.948 1
Cu 251.931 192.895 456.948 1
Cu 250.989 192.811 456.948 1
Cu 250.054 192.672 456.948 1
Cu 249.13 192.479 456.948 1
Cu 248.221 192.232 456.948 1
Cu 247.331 191.931 456.948 1
Cu 246.462 191.579 456.948 1
Cu 245.619 191.177 456.948 1
Cu 244.804 190.726 456.948 1
Cu 244.021 190.227 456.948 1
Cu 243.273 189.684 456.948 1
Cu 242.563 189.098 456.948 1
Cu 241.894 188.471 456.948 1
Cu 241.268 187.806 456.948 1
Cu 240.687 187.106 456.948 1
Cu 240.155 186.372 456.948 1
Cu 239.674 185.609 456.948 1
Cu 239.244 184.82 456.948 1
Cu 238.868 184.006 456.948 1
Cu 238.547 183.172 456.948 1
Cu 238.283 182.321 456.948 1
Cu 238.077 181.456 456.948 1
Cu 238.049 180.58 456.948 1
Cu 238.049 179.697 456.948 1
Cu 238.049 178.811 456.948 1
Cu 238.049 177.925 456.948 1
Cu 238.049 177.043 456.948 1
Cu 238.077 176.167 456.948 1
Cu 238.283 175.302 456.948 1
Cu 238.547 174.451 456.948 1
Cu 238.868 173.617 456.948 1
Cu 239.244 172.803 456.948 1
Cu 239.674 172.013 456.948 1
Cu 240.155 171.25 456.948 1
Cu 240.687 170.517 456.948 1
Cu 241.268 169.817 456.948 1
Cu 241.894 169.152 456.948 1
Cu 242.563 168.525 456.948 1
Cu 243.273 167.939 456.948 1
Cu 244.021 167.395 456.948 1
Cu 244.804 166.897 456.948 1
Cu 245.619 166.446 456.948 1
Cu 246.462 166.043 456.948 1
Cu 247.331 165.691 456.948 1
Cu 248.221 165.391 456.948 1
Cu 249.13 165.144 456.948 1
Cu 250.054 164.95 456.948 1
Cu 250.989 164.812 456.948 1
Cu 251.931 164.728 456.948 1
Cu 252.878 164.7 456.948 1
Cu 253.824 164.728 456.948 1
Cu 254.766 164.812 456.948 1
Cu 255.701 164.95 456.948 1
Cu 256.625 165.144 456.948 1
Cu 257.534 165.391 456.948 1
Cu 258.424 165.691 456.948 1
Cu 259.293 166.043 456.948 1
Cu 260.136 166.446 456.948 1
Cu 260.951 166.897 456.948 1
Cu 261.734 167.395 456.948 1
Cu 262.482 167.939 456.948 1
Cu 263.192 168.525 456.948 1
Cu 263.861 169.152 456.948 1
Cu 264.487 169.817 456.948 1
Cu 265.068 170.517 456.948 1
Cu 265.6 171.25 456.948 1
Cu 266.081 172.013 456.948 1
Cu 266.511 172.803 456.948 1
Cu 266.887 173.617 456.948 1
Cu 267.208 174.451 456.948 1
Cu 267.472 175.302 456.948 1
Cu 267.678 176.167 456.948 1
Cu 267.706 177.043 456.948 1
Cu 267.706 177.925 456.948 1
Cu 267.706 178.811 456.948 1
Cu 267.69 178.811 461.943 1
Cu 267.69 179.696 461.943 1
Cu 267.69 180.578 461.943 1
Cu 267.663 181.453 461.943 1
Cu 267.456 182.317 461.943 1
Cu 267.192 183.167 461.943 1
Cu 266.872 184 461.943 1
Cu 266.497 184.813 461.943 1
Cu 266.067 185.602 461.943 1
Cu 265.586 186.364 461.943 1
Cu 265.055 187.097 461.943 1
Cu 264.475 187.797 461.943 1
Cu 263.85 188.461 461.943 1
Cu 263.181 189.087 461.943 1
Cu 262.472 189.673 461.943 1
Cu 261.725 190.215 461.943 1
Cu 260.943 190.713 461.943 1
Cu 260.129 191.164 461.943 1
Cu 259.286 191.566 461.943 1
Cu 258.418 191.918 461.943 1
Cu 257.529 192.217 461.943 1
Cu 256.621 192.465 461.943 1
Cu 255.698 192.658 461.943 1
Cu 254.764 192.796 461.943 1
Cu 253.823 192.88 461.943 1
Cu 252.878 192.907 461.943 1
Cu 251.932 192.88 461.943 1
Cu 250.991 192.796 461.943 1
Cu 250.057 192.658 461.943 1
Cu 249.134 192.465 461.943 1
Cu 248.226 192.217 461.943 1
Cu 247.337 191.918 461.943 1
Cu 246.469 191.566 461.943 1
Cu 245.626 191.164 461.943 1
Cu 244.812 190.713 461.943 1
Cu 244.03 190.215 461.943 1
Cu 243.283 189.673 461.943 1
Cu 242.574 189.087 461.943 1
Cu 241.905 188.461 461.943 1
Cu 241.28 187.797 461.943 1
Cu 240.7 187.097 461.943 1
Cu 240.169 186.364 461.943 1
Cu 239.688 185.602 461.943 1
Cu 239.258 184.813 461.943 1
Cu 238.883 184 461.943 1
Cu 238.563 183.167 461.943 1
Cu 238.299 182.317 461.943 1
Cu 238.092 181.453 461.943 1
Cu 238.065 180.578 461.943 1
Cu 238.065 179.696 461.943 1
Cu 238.065 178.811 461.943 1
Cu 238.065 177.926 461.943 1
Cu 238.065 177.045 461.943 1
Cu 238.092 176.17 461.943 1
Cu 238.299 175.306 461.943 1
Cu 238.563 174.456 461.943 1
Cu 238.883 173.622 461.943 1
Cu 239.258 172.81 461.943 1
Cu 239.688 172.021 461.943 1
Cu 240.169 171.258 461.943 1
Cu 240.7 170.526 461.943 1
Cu 241.28 169.826 461.943 1
Cu 241.905 169.162 461.943 1
Cu 242.574 168.536 461.943 1
Cu 243.283 167.95 461.943 1
Cu 244.03 167.408 461.943 1
Cu 244.812 166.91 461.943 1
Cu 245.626 166.459 461.943 1
Cu 246.469 166.057 461.943 1
Cu 247.337 165.705 461.943 1
Cu 248.226 165.405 461.943 1
Cu 249.134 165.158 461.943 1
Cu 250.057 164.965 461.943 1
Cu 250.991 164.827 461.943 1
Cu 251.932 164.743 461.943 1
Cu 252.878 164.715 461.943 1
Cu 253.823 164.743 461.943 1
Cu 254.764 164.827 461.943 1
Cu 255.698 164.965 461.943 1
Cu 256.621 165.158 461.943 1
Cu 257.529 165.405 461.943 1
Cu 258.418 165.705 461.943 1
Cu 259.286 166.057 461.943 1
Cu 260.129 166.459 461.943 1
Cu 260.943 166.91 461.943 1
Cu 261.725 167.408 461.943 1
Cu 262.472 167.95 461.943 1
Cu 263.181 168.536 461.943 1
Cu 263.85 169.162 461.943 1
Cu 264.475 169.826 461.943 1
Cu 265.055 170.526 461.943 1
Cu 265.586 171.258 461.943 1
Cu 266.067 172.021 461.943 1
Cu 266.497 172.81 461.943 1
Cu 266.872 173.622 461.943 1
Cu 267.192 174.456 461.943 1
Cu 267.456 175.306 461.943 1
Cu 267.663 176.17 461.943 1
Cu 267.69 177.045 461.943 1
Cu 267.69 177.926 461.943 1
Cu 267.69 178.811 461.943 1
Cu 267.674 178.811 466.949 1
Cu 267.674 179.696 466.949 1
Cu 267.674 180.576 466.949 1
Cu 267.647 181.45 466.949 1
Cu 267.44 182.313 466.949 1
Cu 267.177 183.163 466.949 1
Cu 266.857 183.995 466.949 1
Cu 266.482 184.807 466.949 1
Cu 266.053 185.595 466.949 1
Cu 265.572 186.356 466.949 1
Cu 265.041 187.088 466.949 1
Cu 264.462 187.787 466.949 1
Cu 263.838 188.45 466.949 1
Cu 263.17 189.076 466.949 1
Cu 262.461 189.661 466.949 1
Cu 261.715 190.203 466.949 1
Cu 260.934 190.7 466.949 1
Cu 260.121 191.15 466.949 1
Cu 259.279 191.552 466.949 1
Cu 258.412 191.903 466.949 1
Cu 257.524 192.203 466.949 1
Cu 256.617 192.45 466.949 1
Cu 255.695 192.643 466.949 1
Cu 254.762 192.781 466.949 1
Cu 253.822 192.864 466.949 1
Cu 252.878 192.892 466.949 1
Cu 251.933 192.864 466.949 1
Cu 250.993 192.781 466.949 1
Cu 250.06 192.643 466.949 1
Cu 249.138 192.45 466.949 1
Cu 248.231 192.203 466.949 1
Cu 247.343 191.903 466.949 1
Cu 246.476 191.552 466.949 1
Cu 245.634 191.15 466.949 1
Cu 244.821 190.7 466.949 1
Cu 244.04 190.203 466.949 1
Cu 243.294 189.661 466.949 1
Cu 242.585 189.076 466.949 1
Cu 241.917 188.45 466.949 1
Cu 241.293 187.787 466.949 1
Cu 240.714 187.088 466.949 1
Cu 240.183 186.356 466.949 1
Cu 239.702 185.595 466.949 1
Cu 239.273 184.807 466.949 1
Cu 238.898 183.995 466.949 1
Cu 238.578 183.163 466.949 1
Cu 238.315 182.313 466.949 1
Cu 238.108 181.45 466.949 1
Cu 238.081 180.576 466.949 1
Cu 238.081 179.696 466.949 1
Cu 238.081 178.811 466.949 1
Cu 238.081 177.927 466.949 1
Cu 238.081 177.047 466.949 1
Cu 238.108 176.173 466.949 1
Cu 238.315 175.31 466.949 1
Cu 238.578 174.46 466.949 1
Cu 238.898 173.628 466.949 1
Cu 239.273 172.816 466.949 1
Cu 239.702 172.028 466.949 1
Cu 240.183 171.267 466.949 1
Cu 240.714 170.535 466.949 1
Cu 241.293 169.836 466.949 1
Cu 241.917 169.172 466.949 1
Cu 242.585 168.547 466.949 1
Cu 243.294 167.962 466.949 1
Cu 244.04 167.42 466.949 1
Cu 244.821 166.923 466.949 1
Cu 245.634 166.472 466.949 1
Cu 246.476 166.071 466.949 1
Cu 247.343 165.719 466.949 1
Cu 248.231 165.42 466.949 1
Cu 249.138 165.173 466.949 1
Cu 250.06 164.98 466.949 1
Cu 250.993 164.842 466.949 1
Cu 251.933 164.758 466.949 1
Cu 252.878 164.731 466.949 1
Cu 253.822 164.758 466.949 1
Cu 254.762 164.842 466.949 1
Cu 255.695 164.98 466.949 1
Cu 256.617 165.173 466.949 1
Cu 257.524 165.42 466.949 1
Cu 258.412 165.719 466.949 1
Cu 259.279 166.071 466.949 1
Cu 260.121 166.472 466.949 1
Cu 260.934 166.923 466.949 1
Cu 261.715 167.42 466.949 1
Cu 262.461 167.962 466.949 1
Cu 263.17 168.547 466.949 1
Cu 263.838 169.172 466.949 1
Cu 264.462 169.836 466.949 1
Cu 265.041 170.535 466.949 1
Cu 265.572 171.267 466.949 1
Cu 266.053 172.028 466.949 1
Cu 266.482 172.816 466.949 1
Cu 266.857 173.628 466.949 1
Cu 267.177 174.46 466.949 1
Cu 267.44 175.31 466.949 1
Cu 267.647 176.173 466.949 1
Cu 267.674 177.047 466.949 1
Cu 267.674 177.927 466.949 1
Cu 267.674 178.811 466.949 1
Cu 267.658 178.811 471.963 1
Cu 267.658 179.695 471.963 1
Cu 267.658 180.574 471.963 1
Cu 267.63 181.447 471.963 1
Cu 267.424 182.309 471.963 1
Cu 267.161 183.158 471.963 1
Cu 266.842 183.989 471.963 1
Cu 266.467 184.8 471.963 1
Cu 266.039 185.587 471.963 1
Cu 265.558 186.348 471.963 1
Cu 265.028 187.079 471.963 1
Cu 264.45 187.777 471.963 1
Cu 263.826 188.44 471.963 1
Cu 263.159 189.065 471.963 1
Cu 262.451 189.649 471.963 1
Cu 261.705 190.19 471.963 1
Cu 260.925 190.687 471.963 1
Cu 260.113 191.137 471.963 1
Cu 259.272 191.538 471.963 1
Cu 258.406 191.889 471.963 1
Cu 257.519 192.188 471.963 1
Cu 256.613 192.435 471.963 1
Cu 255.692 192.627 471.963 1
Cu 254.76 192.766 471.963 1
Cu 253.821 192.849 471.963 1
Cu 252.878 192.877 471.963 1
Cu 251.934 192.849 471.963 1
Cu 250.995 192.766 471.963 1
Cu 250.063 192.627 471.963 1
Cu 249.142 192.435 471.963 1
Cu 248.236 192.188 471.963 1
Cu 247.349 191.889 471.963 1
Cu 246.483 191.538 471.963 1
Cu 245.642 191.137 471.963 1
Cu 244.83 190.687 471.963 1
Cu 244.05 190.19 471.963 1
Cu 243.304 189.649 471.963 1
Cu 242.596 189.065 471.963 1
Cu 241.929 188.44 471.963 1
Cu 241.305 187.777 471.963 1
Cu 240.727 187.079 471.963 1
Cu 240.197 186.348 471.963 1
Cu 239.716 185.587 471.963 1
Cu 239.288 184.8 471.963 1
Cu 238.913 183.989 471.963 1
Cu 238.594 183.158 471.963 1
Cu 238.331 182.309 471.963 1
Cu 238.125 181.447 471.963 1
Cu 238.097 180.574 471.963 1
Cu 238.097 179.695 471.963 1
Cu 238.097 178.811 471.963 1
Cu 238.097 177.928 471.963 1
Cu 238.097 177.049 471.963 1
Cu 238.125 176.176 471.963 1
Cu 238.331 175.314 471.963 1
Cu 238.594 174.465 471.963 1
Cu 238.913 173.634 471.963 1
Cu 239.288 172.823 471.963 1
Cu 239.716 172.035 471.963 1
Cu 240.197 171.275 471.963 1
Cu 240.727 170.544 471.963 1
Cu 241.305 169.846 471.963 1
Cu 241.929 169.183 471.963 1
Cu 242.596 168.558 471.963 1
Cu 243.304 167.974 471.963 1
Cu 244.05 167.432 471.963 1
Cu 244.83 166.936 471.963 1
Cu 245.642 166.486 471.963 1
Cu 246.483 166.085 471.963 1
Cu 247.349 165.734 471.963 1
Cu 248.236 165.435 471.963 1
Cu 249.142 165.188 471.963 1
Cu 250.063 164.995 471.963 1
Cu 250.995 164.857 471.963 1
Cu 251.934 164.774 471.963 1
Cu 252.878 164.746 471.963 1
Cu 253.821 164.774 471.963 1
Cu 254.76 164.857 471.963 1
Cu 255.692 164.995 471.963 1
Cu 256.613 165.188 471.963 1
Cu 257.519 165.435 471.963 1
Cu 258.406 165.734 471.963 1
Cu 259.272 166.085 471.963 1
Cu 260.113 166.486 471.963 1
Cu 260.925 166.936 471.963 1
Cu 261.705 167.432 471.963 1
Cu 262.451 167.974 471.963 1
Cu 263.159 168.558 471.963 1
Cu 263.826 169.183 471.963 1
Cu 264.45 169.846 471.963 1
Cu 265.028 170.544 471.963 1
Cu 265.558 171.275 471.963 1
Cu 266.039 172.035 471.963 1
Cu 266.467 172.823 471.963 1
Cu 266.842 173.634 471.963 1
Cu 267.161 174.465 471.963 1
Cu 267.424 175.314 471.963 1
Cu 267.63 176.176 471.963 1
Cu 267.658 177.049 471.963 1
Cu 267.658 177.928 471.963 1
Cu 267.658 178.811 471.963 1
Cu 267.641 178.811 476.987 1
Cu 267.641 179.694 476.987 1
Cu 267.641 180.572 476.987 1
Cu 267.614 181.444 476.987 1
Cu 267.408 182.305 476.987 1
Cu 267.145 183.153 476.987 1
Cu 266.826 183.983 476.987 1
Cu 266.452 184.793 476.987 1
Cu 266.024 185.58 476.987 1
Cu 265.544 186.34 476.987 1
Cu 265.014 187.07 476.987 1
Cu 264.437 187.767 476.987 1
Cu 263.814 188.429 476.987 1
Cu 263.147 189.053 476.987 1
Cu 262.44 189.637 476.987 1
Cu 261.695 190.178 476.987 1
Cu 260.916 190.674 476.987 1
Cu 260.105 191.123 476.987 1
Cu 259.265 191.524 476.987 1
Cu 258.4 191.874 476.987 1
Cu 257.513 192.173 476.987 1
Cu 256.608 192.42 476.987 1
Cu 255.689 192.612 476.987 1
Cu 254.758 192.75 476.987 1
Cu 253.819 192.833 476.987 1
Cu 252.878 192.861 476.987 1
Cu 251.936 192.833 476.987 1
Cu 250.997 192.75 476.987 1
Cu 250.066 192.612 476.987 1
Cu 249.147 192.42 476.987 1
Cu 248.242 192.173 476.987 1
Cu 247.355 191.874 476.987 1
Cu 246.49 191.524 476.987 1
Cu 245.65 191.123 476.987 1
Cu 244.839 190.674 476.987 1
Cu 244.06 190.178 476.987 1
Cu 243.315 189.637 476.987 1
Cu 242.608 189.053 476.987 1
Cu 241.941 188.429 476.987 1
Cu 241.318 187.767 476.987 1
Cu 240.741 187.07 476.987 1
Cu 240.211 186.34 476.987 1
Cu 239.731 185.58 476.987 1
Cu 239.303 184.793 476.987 1
Cu 238.929 183.983 476.987 1
Cu 238.61 183.153 476.987 1
Cu 238.347 182.305 476.987 1
Cu 238.141 181.444 476.987 1
Cu 238.114 180.572 476.987 1
Cu 238.114 179.694 476.987 1
Cu 238.114 178.811 476.987 1
Cu 238.114 177.929 476.987 1
Cu 238.114 177.051 476.987 1
Cu 238.141 176.179 476.987 1
Cu 238.347 175.317 476.987 1
Cu 238.61 174.47 476.987 1
Cu 238.929 173.639 476.987 1
Cu 239.303 172.829 476.987 1
Cu 239.731 172.043 476.987 1
Cu 240.211 171.283 476.987 1
Cu 240.741 170.553 476.987 1
Cu 241.318 169.856 476.987 1
Cu 241.941 169.194 476.987 1
Cu 242.608 168.57 476.987 1
Cu 243.315 167.986 476.987 1
Cu 244.06 167.445 476.987 1
Cu 244.839 166.949 476.987 1
Cu 245.65 166.5 476.987 1
Cu 246.49 166.099 476.987 1
Cu 247.355 165.748 476.987 1
Cu 248.242 165.449 476.987 1
Cu 249.147 165.203 476.987 1
Cu 250.066 165.011 476.987 1
Cu 250.997 164.873 476.987 1
Cu 251.936 164.79 476.987 1
Cu 252.878 164.762 476.987 1
Cu 253.819 164.79 476.987 1
Cu 254.758 164.873 476.987 1
Cu 255.689 165.011 476.987 1
Cu 256.608 165.203 476.987 1
Cu 257.513 165.449 476.987 1
Cu 258.4 165.748 476.987 1
Cu 259.265 166.099 476.987 1
Cu 260.105 166.5 476.987 1
Cu 260.916 166.949 476.987 1
Cu 261.695 167.445 476.987 1
Cu 262.44 167.986 476.987 1
Cu 263.147 168.57 476.987 1
Cu 263.814 169.194 476.987 1
Cu 264.437 169.856 476.987 1
Cu 265.014 170.553 476.987 1
Cu 265.544 171.283 476.987 1
Cu 266.024 172.043 476.987 1
Cu 266.452 172.829 476.987 1
Cu 266.826 173.639 476.987 1
Cu 267.145 174.47 476.987 1
Cu 267.408 175.317 476.987 1
Cu 267.614 176.179 476.987 1
Cu 267.641 177.051 476.987 1
Cu 267.641 177.929 476.987 1
Cu 267.641 178.811 476.987 1
Cu 267.625 178.811 482.02 1
Cu 267.625 179.693 482.02 1
Cu 267.625 180.57 482.02 1
Cu 267.597 181.441 482.02 1
Cu 267.392 182.301 482.02 1
Cu 267.129 183.148 482.02 1
Cu 266.81 183.978 482.02 1
Cu 266.436 184.787 482.02 1
Cu 266.009 185.572 482.02 1
Cu 265.53 186.331 482.02 1
Cu 265.001 187.06 482.02 1
Cu 264.424 187.757 482.02 1
Cu 263.801 188.418 482.02 1
Cu 263.135 189.041 482.02 1
Cu 262.429 189.624 482.02 1
Cu 261.685 190.165 482.02 1
Cu 260.907 190.66 482.02 1
Cu 260.097 191.109 482.02 1
Cu 259.258 191.509 482.02 1
Cu 258.394 191.86 482.02 1
Cu 257.508 192.158 482.02 1
Cu 256.604 192.404 482.02 1
Cu 255.685 192.596 482.02 1
Cu 254.756 192.734 482.02 1
Cu 253.818 192.817 482.02 1
Cu 252.878 192.845 482.02 1
Cu 251.937 192.817 482.02 1
Cu 250.999 192.734 482.02 1
Cu 250.07 192.596 482.02 1
Cu 249.151 192.404 482.02 1
Cu 248.247 192.158 482.02 1
Cu 247.361 191.86 482.02 1
Cu 246.497 191.509 482.02 1
Cu 245.658 191.109 482.02 1
Cu 244.848 190.66 482.02 1
Cu 244.07 190.165 482.02 1
Cu 243.326 189.624 482.02 1
Cu 242.62 189.041 482.02 1
Cu 241.954 188.418 482.02 1
Cu 241.331 187.757 482.02 1
Cu 240.754 187.06 482.02 1
Cu 240.225 186.331 482.02 1
Cu 239.746 185.572 482.02 1
Cu 239.319 184.787 482.02 1
Cu 238.945 183.978 482.02 1
Cu 238.626 183.148 482.02 1
Cu 238.363 182.301 482.02 1
Cu 238.158 181.441 482.02 1
Cu 238.13 180.57 482.02 1
Cu 238.13 179.693 482.02 1
Cu 238.13 178.811 482.02 1
Cu 238.13 177.93 482.02 1
Cu 238.13 177.053 482.02 1
Cu 238.158 176.182 482.02 1
Cu 238.363 175.321 482.02 1
Cu 238.626 174.475 482.02 1
Cu 238.945 173.645 482.02 1
Cu 239.319 172.836 482.02 1
Cu 239.746 172.051 482.02 1
Cu 240.225 171.292 482.02 1
Cu 240.754 170.563 482.02 1
Cu 241.331 169.866 482.02 1
Cu 241.954 169.205 482.02 1
Cu 242.62 168.581 482.02 1
Cu 243.326 167.998 482.02 1
Cu 244.07 167.458 482.02 1
Cu 244.848 166.962 482.02 1
Cu 245.658 166.514 482.02 1
Cu 246.497 166.113 482.02 1
Cu 247.361 165.763 482.02 1
Cu 248.247 165.465 482.02 1
Cu 249.151 165.219 482.02 1
Cu 250.07 165.026 482.02 1
Cu 250.999 164.888 482.02 1
Cu 251.937 164.805 482.02 1
Cu 252.878 164.778 482.02 1
Cu 253.818 164.805 482.02 1
Cu 254.756 164.888 482.02 1
Cu 255.685 165.026 482.02 1
Cu 256.604 165.219 482.02 1
Cu 257.508 165.465 482.02 1
Cu 258.394 165.763 482.02 1
Cu 259.258 166.113 482.02 1
Cu 260.097 166.514 482.02 1
Cu 260.907 166.962 482.02 1
Cu 261.685 167.458 482.02 1
Cu 262.429 167.998 482.02 1
Cu 263.135 168.581 482.02 1
Cu 263.801 169.205 482.02 1
Cu 264.424 169.866 482.02 1
Cu 265.001 170.563 482.02 1
Cu 265.53 171.292 482.02 1
Cu 266.009 172.051 482.02 1
Cu 266.436 172.836 482.02 1
Cu 266.81 173.645 482.02 1
Cu 267.129 174.475 482.02 1
Cu 267.392 175.321 482.02 1
Cu 267.597 176.182 482.02 1
Cu 267.625 177.053 482.02 1
Cu 267.625 177.93 482.02 1
Cu 267.625 178.811 482.02 1
Cu 267.608 178.811 487.063 1
Cu 267.608 179.692 487.063 1
Cu 267.608 180.568 487.063 1
Cu 267.58 181.438 487.063 1
Cu 267.375 182.297 487.063 1
Cu 267.113 183.143 487.063 1
Cu 266.794 183.972 487.063 1
Cu 266.421 184.78 487.063 1
Cu 265.994 185.564 487.063 1
Cu 265.515 186.322 487.063 1
Cu 264.987 187.051 487.063 1
Cu 264.41 187.746 487.063 1
Cu 263.789 188.407 487.063 1
Cu 263.124 189.03 487.063 1
Cu 262.418 189.612 487.063 1
Cu 261.675 190.152 487.063 1
Cu 260.898 190.647 487.063 1
Cu 260.088 191.095 487.063 1
Cu 259.25 191.495 487.063 1
Cu 258.388 191.845 487.063 1
Cu 257.503 192.143 487.063 1
Cu 256.6 192.388 487.063 1
Cu 255.682 192.581 487.063 1
Cu 254.753 192.718 487.063 1
Cu 253.817 192.801 487.063 1
Cu 252.878 192.829 487.063 1
Cu 251.938 192.801 487.063 1
Cu 251.002 192.718 487.063 1
Cu 250.073 192.581 487.063 1
Cu 249.155 192.388 487.063 1
Cu 248.252 192.143 487.063 1
Cu 247.367 191.845 487.063 1
Cu 246.505 191.495 487.063 1
Cu 245.667 191.095 487.063 1
Cu 244.857 190.647 487.063 1
Cu 244.08 190.152 487.063 1
Cu 243.337 189.612 487.063 1
Cu 242.631 189.03 487.063 1
Cu 241.966 188.407 487.063 1
Cu 241.345 187.746 487.063 1
Cu 240.768 187.051 487.063 1
Cu 240.24 186.322 487.063 1
Cu 239.761 185.564 487.063 1
Cu 239.334 184.78 487.063 1
Cu 238.961 183.972 487.063 1
Cu 238.642 183.143 487.063 1
Cu 238.38 182.297 487.063 1
Cu 238.175 181.438 487.063 1
Cu 238.147 180.568 487.063 1
Cu 238.147 179.692 487.063 1
Cu 238.147 178.811 487.063 1
Cu 238.147 177.931 487.063 1
Cu 238.147 177.055 487.063 1
Cu 238.175 176.185 487.063 1
Cu 238.38 175.325 487.063 1
Cu 238.642 174.48 487.063 1
Cu 238.961 173.651 487.063 1
Cu 239.334 172.843 487.063 1
Cu 239.761 172.058 487.063 1
Cu 240.24 171.3 487.063 1
Cu 240.768 170.572 487.063 1
Cu 241.345 169.876 487.063 1
Cu 241.966 169.216 487.063 1
Cu 242.631 168.593 487.063 1
Cu 243.337 168.011 487.063 1
Cu 244.08 167.471 487.063 1
Cu 244.857 166.976 487.063 1
Cu 245.667 166.528 487.063 1
Cu 246.505 166.128 487.063 1
Cu 247.367 165.778 487.063 1
Cu 248.252 165.48 487.063 1
Cu 249.155 165.234 487.063 1
Cu 250.073 165.042 487.063 1
Cu 251.002 164.904 487.063 1
Cu 251.938 164.822 487.063 1
Cu 252.878 164.794 487.063 1
Cu 253.817 164.822 487.063 1
Cu 254.753 164.904 487.063 1
Cu 255.682 165.042 487.063 1
Cu 256.6 165.234 487.063 1
Cu 257.503 165.48 487.063 1
Cu 258.388 165.778 487.063 1
Cu 259.25 166.128 487.063 1
Cu 260.088 166.528 487.063 1
Cu 260.898 166.976 487.063 1
Cu 261.675 167.471 487.063 1
Cu 262.418 168.011 487.063 1
Cu 263.124 168.593 487.063 1
Cu 263.789 169.216 487.063 1
Cu 264.41 169.876 487.063 1
Cu 264.987 170.572 487.063 1
Cu 265.515 171.3 487.063 1
Cu 265.994 172.058 487.063 1
Cu 266.421 172.843 487.063 1
Cu 266.794 173.651 487.063 1
Cu 267.113 174.48 487.063 1
Cu 267.375 175.325 487.063 1
Cu 267.58 176.185 487.063 1
Cu 267.608 177.055 487.063 1
Cu 267.608 177.931 487.063 1
Cu 267.608 178.811 487.063 1
Cu 267.591 178.811 492.114 1
Cu 267.591 179.691 492.114 1
Cu 267.591 180.566 492.114 1
Cu 267.563 181.435 492.114 1
Cu 267.358 182.293 492.114 1
Cu 267.096 183.138 492.114 1
Cu 266.778 183.966 492.114 1
Cu 266.405 184.773 492.114 1
Cu 265.979 185.556 492.114 1
Cu 265.5 186.314 492.114 1
Cu 264.973 187.041 492.114 1
Cu 264.397 187.736 492.114 1
Cu 263.776 188.396 492.114 1
Cu 263.112 189.018 492.114 1
Cu 262.407 189.599 492.114 1
Cu 261.665 190.139 492.114 1
Cu 260.888 190.633 492.114 1
Cu 260.08 191.081 492.114 1
Cu 259.243 191.48 492.114 1
Cu 258.381 191.829 492.114 1
Cu 257.497 192.127 492.114 1
Cu 256.596 192.373 492.114 1
Cu 255.679 192.565 492.114 1
Cu 254.751 192.702 492.114 1
Cu 253.816 192.785 492.114 1
Cu 252.878 192.813 492.114 1
Cu 251.939 192.785 492.114 1
Cu 251.004 192.702 492.114 1
Cu 250.076 192.565 492.114 1
Cu 249.16 192.373 492.114 1
Cu 248.258 192.127 492.114 1
Cu 247.374 191.829 492.114 1
Cu 246.512 191.48 492.114 1
Cu 245.675 191.081 492.114 1
Cu 244.867 190.633 492.114 1
Cu 244.09 190.139 492.114 1
Cu 243.348 189.599 492.114 1
Cu 242.643 189.018 492.114 1
Cu 241.979 188.396 492.114 1
Cu 241.358 187.736 492.114 1
Cu 240.782 187.041 492.114 1
Cu 240.255 186.314 492.114 1
Cu 239.776 185.556 492.114 1
Cu 239.35 184.773 492.114 1
Cu 238.977 183.966 492.114 1
Cu 238.659 183.138 492.114 1
Cu 238.397 182.293 492.114 1
Cu 238.192 181.435 492.114 1
Cu 238.164 180.566 492.114 1
Cu 238.164 179.691 492.114 1
Cu 238.164 178.811 492.114 1
Cu 238.164 177.932 492.114 1
Cu 238.164 177.057 492.114 1
Cu 238.192 176.188 492.114 1
Cu 238.397 175.329 492.114 1
Cu 238.659 174.485 492.114 1
Cu 238.977 173.657 492.114 1
Cu 239.35 172.85 492.114 1
Cu 239.776 172.066 492.114 1
Cu 240.255 171.309 492.114 1
Cu 240.782 170.582 492.114 1
Cu 241.358 169.887 492.114 1
Cu 241.979 169.227 492.114 1
Cu 242.643 168.605 492.114 1
Cu 243.348 168.023 492.114 1
Cu 244.09 167.484 492.114 1
Cu 244.867 166.99 492.114 1
Cu 245.675 166.542 492.114 1
Cu 246.512 166.143 492.114 1
Cu 247.374 165.793 492.114 1
Cu 248.258 165.496 492.114 1
Cu 249.16 165.25 492.114 1
Cu 250.076 165.058 492.114 1
Cu 251.004 164.921 492.114 1
Cu 251.939 164.838 492.114 1
Cu 252.878 164.81 492.114 1
Cu 253.816 164.838 492.114 1
Cu 254.751 164.921 492.114 1
Cu 255.679 165.058 492.114 1
Cu 256.596 165.25 492.114 1
Cu 257.497 165.496 492.114 1
Cu 258.381 165.793 492.114 1
Cu 259.243 166.143 492.114 1
Cu 260.08 166.542 492.114 1
Cu 260.888 166.99 492.114 1
Cu 261.665 167.484 492.114 1
Cu 262.407 168.023 492.114 1
Cu 263.112 168.605 492.114 1
Cu 263.776 169.227 492.114 1
Cu 264.397 169.887 492.114 1
Cu 264.973 170.582 492.114 1
Cu 265.5 171.309 492.114 1
Cu 265.979 172.066 492.114 1
Cu 266.405 172.85 492.114 1
Cu 266.778 173.657 492.114 1
Cu 267.096 174.485 492.114 1
Cu 267.358 175.329 492.114 1
Cu 267.563 176.188 492.114 1
Cu 267.591 177.057 492.114 1
Cu 267.591 177.932 492.114 1
Cu 267.591 178.811 492.114 1
Cu 267.573 178.811 497.174 1
Cu 267.573 179.689 497.174 1
Cu 267.573 180.564 497.174 1
Cu 267.546 181.432 497.174 1
Cu 267.341 182.289 497.174 1
Cu 267.079 183.133 497.174 1
Cu 266.762 183.959 497.174 1
Cu 266.389 184.766 497.174 1
Cu 265.963 185.548 497.174 1
Cu 265.486 186.305 497.174 1
Cu 264.958 187.031 497.174 1
Cu 264.383 187.725 497.174 1
Cu 263.763 188.384 497.174 1
Cu 263.1 189.006 497.174 1
Cu 262.396 189.587 497.174 1
Cu 261.655 190.125 497.174 1
Cu 260.879 190.619 497.174 1
Cu 260.071 191.066 497.174 1
Cu 259.236 191.465 497.174 1
Cu 258.375 191.814 497.174 1
Cu 257.492 192.111 497.174 1
Cu 256.591 192.357 497.174 1
Cu 255.676 192.548 497.174 1
Cu 254.749 192.686 497.174 1
Cu 253.815 192.768 497.174 1
Cu 252.878 192.796 497.174 1
Cu 251.94 192.768 497.174 1
Cu 251.006 192.686 497.174 1
Cu 250.079 192.548 497.174 1
Cu 249.164 192.357 497.174 1
Cu 248.263 192.111 497.174 1
Cu 247.38 191.814 497.174 1
Cu 246.52 191.465 497.174 1
Cu 245.684 191.066 497.174 1
Cu 244.876 190.619 497.174 1
Cu 244.1 190.125 497.174 1
Cu 243.359 189.587 497.174 1
Cu 242.655 189.006 497.174 1
Cu 241.992 188.384 497.174 1
Cu 241.372 187.725 497.174 1
Cu 240.797 187.031 497.174 1
Cu 240.269 186.305 497.174 1
Cu 239.792 185.548 497.174 1
Cu 239.366 184.766 497.174 1
Cu 238.994 183.959 497.174 1
Cu 238.676 183.133 497.174 1
Cu 238.414 182.289 497.174 1
Cu 238.209 181.432 497.174 1
Cu 238.182 180.564 497.174 1
Cu 238.182 179.689 497.174 1
Cu 238.182 178.811 497.174 1
Cu 238.182 177.933 497.174 1
Cu 238.182 177.059 497.174 1
Cu 238.209 176.191 497.174 1
Cu 238.414 175.334 497.174 1
Cu 238.676 174.49 497.174 1
Cu 238.994 173.663 497.174 1
Cu 239.366 172.857 497.174 1
Cu 239.792 172.074 497.174 1
Cu 240.269 171.318 497.174 1
Cu 240.797 170.592 497.174 1
Cu 241.372 169.897 497.174 1
Cu 241.992 169.238 497.174 1
Cu 242.655 168.617 497.174 1
Cu 243.359 168.036 497.174 1
Cu 244.1 167.498 497.174 1
Cu 244.876 167.004 497.174 1
Cu 245.684 166.557 497.174 1
Cu 246.52 166.158 497.174 1
Cu 247.38 165.809 497.174 1
Cu 248.263 165.511 497.174 1
Cu 249.164 165.266 497.174 1
Cu 250.079 165.075 497.174 1
Cu 251.006 164.937 497.174 1
Cu 251.94 164.854 497.174 1
Cu 252.878 164.827 497.174 1
Cu 253.815 164.854 497.174 1
Cu 254.749 164.937 497.174 1
Cu 255.676 165.075 497.174 1
Cu 256.591 165.266 497.174 1
Cu 257.492 165.511 497.174 1
Cu 258.375 165.809 497.174 1
Cu 259.236 166.158 497.174 1
Cu 260.071 166.557 497.174 1
Cu 260.879 167.004 497.174 1
Cu 261.655 167.498 497.174 1
Cu 262.396 168.036 497.174 1
Cu 263.1 168.617 497.174 1
Cu 263.763 169.238 497.174 1
Cu 264.383 169.897 497.174 1
Cu 264.958 170.592 497.174 1
Cu 265.486 171.318 497.174 1
Cu 265.963 172.074 497.174 1
Cu 266.389 172.857 497.174 1
Cu 266.762 173.663 497.174 1
Cu 267.079 174.49 497.174 1
Cu 267.341 175.334 497.174 1
Cu 267.546 176.191 497.174 1
Cu 267.573 177.059 497.174 1
Cu 267.573 177.933 497.174 1
Cu 267.573 178.811 497.174 1
Cu 267.555 178.811 502.244 1
Cu 267.555 179.688 502.244 1
Cu 267.555 180.562 502.244 1
Cu 267.528 181.429 502.244 1
Cu 267.324 182.285 502.244 1
Cu 267.062 183.128 502.244 1
Cu 266.745 183.953 502.244 1
Cu 266.373 184.759 502.244 1
Cu 265.947 185.54 502.244 1
Cu 265.47 186.296 502.244 1
Cu 264.944 187.021 502.244 1
Cu 264.369 187.715 502.244 1
Cu 263.75 188.373 502.244 1
Cu 263.087 188.993 502.244 1
Cu 262.384 189.574 502.244 1
Cu 261.644 190.112 502.244 1
Cu 260.869 190.605 502.244 1
Cu 260.063 191.051 502.244 1
Cu 259.228 191.45 502.244 1
Cu 258.368 191.798 502.244 1
Cu 257.486 192.095 502.244 1
Cu 256.587 192.34 502.244 1
Cu 255.672 192.532 502.244 1
Cu 254.747 192.669 502.244 1
Cu 253.814 192.752 502.244 1
Cu 252.878 192.779 502.244 1
Cu 251.941 192.752 502.244 1
Cu 251.008 192.669 502.244 1
Cu 250.083 192.532 502.244 1
Cu 249.168 192.34 502.244 1
Cu 248.269 192.095 502.244 1
Cu 247.387 191.798 502.244 1
Cu 246.527 191.45 502.244 1
Cu 245.692 191.051 502.244 1
Cu 244.886 190.605 502.244 1
Cu 244.111 190.112 502.244 1
Cu 243.371 189.574 502.244 1
Cu 242.668 188.993 502.244 1
Cu 242.005 188.373 502.244 1
Cu 241.386 187.715 502.244 1
Cu 240.811 187.021 502.244 1
Cu 240.285 186.296 502.244 1
Cu 239.808 185.54 502.244 1
Cu 239.382 184.759 502.244 1
Cu 239.01 183.953 502.244 1
Cu 238.693 183.128 502.244 1
Cu 238.431 182.285 502.244 1
Cu 238.227 181.429 502.244 1
Cu 238.2 180.562 502.244 1
Cu 238.2 179.688 502.244 1
Cu 238.2 178.811 502.244 1
Cu 238.2 177.934 502.244 1
Cu 238.2 177.061 502.244 1
Cu 238.227 176.194 502.244 1
Cu 238.431 175.338 502.244 1
Cu 238.693 174.495 502.244 1
Cu 239.01 173.67 502.244 1
Cu 239.382 172.864 502.244 1
Cu 239.808 172.082 502.244 1
Cu 240.285 171.327 502.244 1
Cu 240.811 170.601 502.244 1
Cu 241.386 169.908 502.244 1
Cu 242.005 169.25 502.244 1
Cu 242.668 168.629 502.244 1
Cu 243.371 168.049 502.244 1
Cu 244.111 167.511 502.244 1
Cu 244.886 167.018 502.244 1
Cu 245.692 166.571 502.244 1
Cu 246.527 166.173 502.244 1
Cu 247.387 165.825 502.244 1
Cu 248.269 165.527 502.244 1
Cu 249.168 165.283 502.244 1
Cu 250.083 165.091 502.244 1
Cu 251.008 164.954 502.244 1
Cu 251.941 164.871 502.244 1
Cu 252.878 164.844 502.244 1
Cu 253.814 164.871 502.244 1
Cu 254.747 164.954 502.244 1
Cu 255.672 165.091 502.244 1
Cu 256.587 165.283 502.244 1
Cu 257.486 165.527 502.244 1
Cu 258.368 165.825 502.244 1
Cu 259.228 166.173 502.244 1
Cu 260.063 166.571 502.244 1
Cu 260.869 167.018 502.244 1
Cu 261.644 167.511 502.244 1
Cu 262.384 168.049 502.244 1
Cu 263.087 168.629 502.244 1
Cu 263.75 169.25 502.244 1
Cu 264.369 169.908 502.244 1
Cu 264.944 170.601 502.244 1
Cu 265.47 171.327 502.244 1
Cu 265.947 172.082 502.244 1
Cu 266.373 172.864 502.244 1
Cu 266.745 173.67 502.244 1
Cu 267.062 174.495 502.244 1
Cu 267.324 175.338 502.244 1
Cu 267.528 176.194 502.244 1
Cu 267.555 177.061 502.244 1
Cu 267.555 177.934 502.244 1
Cu 267.555 178.811 502.244 1
Cu 267.538 178.811 507.322 1
Cu 267.538 179.687 507.322 1
Cu 267.538 180.56 507.322 1
Cu 267.51 181.425 507.322 1
Cu 267.306 182.281 507.322 1
Cu 267.045 183.122 507.322 1
Cu 266.728 183.947 507.322 1
Cu 266.356 184.751 507.322 1
Cu 265.931 185.532 507.322 1
Cu 265.455 186.287 507.322 1
Cu 264.929 187.011 507.322 1
Cu 264.355 187.704 507.322 1
Cu 263.737 188.361 507.322 1
Cu 263.075 188.981 507.322 1
Cu 262.373 189.561 507.322 1
Cu 261.633 190.098 507.322 1
Cu 260.859 190.59 507.322 1
Cu 260.054 191.036 507.322 1
Cu 259.22 191.434 507.322 1
Cu 258.361 191.782 507.322 1
Cu 257.481 192.079 507.322 1
Cu 256.582 192.324 507.322 1
Cu 255.669 192.515 507.322 1
Cu 254.745 192.652 507.322 1
Cu 253.813 192.735 507.322 1
Cu 252.878 192.762 507.322 1
Cu 251.942 192.735 507.322 1
Cu 251.01 192.652 507.322 1
Cu 250.086 192.515 507.322 1
Cu 249.173 192.324 507.322 1
Cu 248.274 192.079 507.322 1
Cu 247.394 191.782 507.322 1
Cu 246.535 191.434 507.322 1
Cu 245.701 191.036 507.322 1
Cu 244.896 190.59 507.322 1
Cu 244.122 190.098 507.322 1
Cu 243.382 189.561 507.322 1
Cu 242.68 188.981 507.322 1
Cu 242.018 188.361 507.322 1
Cu 241.4 187.704 507.322 1
Cu 240.826 187.011 507.322 1
Cu 240.3 186.287 507.322 1
Cu 239.824 185.532 507.322 1
Cu 239.399 184.751 507.322 1
Cu 239.027 183.947 507.322 1
Cu 238.71 183.122 507.322 1
Cu 238.449 182.281 507.322 1
Cu 238.245 181.425 507.322 1
Cu 238.217 180.56 507.322 1
Cu 238.217 179.687 507.322 1
Cu 238.217 178.811 507.322 1
Cu 238.217 177.935 507.322 1
Cu 238.217 177.063 507.322 1
Cu 238.245 176.197 507.322 1
Cu 238.449 175.342 507.322 1
Cu 238.71 174.5 507.322 1
Cu 239.027 173.676 507.322 1
Cu 239.399 172.871 507.322 1
Cu 239.824 172.091 507.322 1
Cu 240.3 171.336 507.322 1
Cu 240.826 170.611 507.322 1
Cu 241.4 169.919 507.322 1
Cu 242.018 169.262 507.322 1
Cu 242.68 168.642 507.322 1
Cu 243.382 168.062 507.322 1
Cu 244.122 167.525 507.322 1
Cu 244.896 167.032 507.322 1
Cu 245.701 166.586 507.322 1
Cu 246.535 166.188 507.322 1
Cu 247.394 165.84 507.322 1
Cu 248.274 165.544 507.322 1
Cu 249.173 165.299 507.322 1
Cu 250.086 165.108 507.322 1
Cu 251.01 164.971 507.322 1
Cu 251.942 164.888 507.322 1
Cu 252.878 164.861 507.322 1
Cu 253.813 164.888 507.322 1
Cu 254.745 164.971 507.322 1
Cu 255.669 165.108 507.322 1
Cu 256.582 165.299 507.322 1
Cu 257.481 165.544 507.322 1
Cu 258.361 165.84 507.322 1
Cu 259.22 166.188 507.322 1
Cu 260.054 166.586 507.322 1
Cu 260.859 167.032 507.322 1
Cu 261.633 167.525 507.322 1
Cu 262.373 168.062 507.322 1
Cu 263.075 168.642 507.322 1
Cu 263.737 169.262 507.322 1
Cu 264.355 169.919 507.322 1
Cu 264.929 170.611 507.322 1
Cu 265.455 171.336 507.322 1
Cu 265.931 172.091 507.322 1
Cu 266.356 172.871 507.322 1
Cu 266.728 173.676 507.322 1
Cu 267.045 174.5 507.322 1
Cu 267.306 175.342 507.322 1
Cu 267.51 176.197 507.322 1
Cu 267.538 177.063 507.322 1
Cu 267.538 177.935 507.322 1
Cu 267.538 178.811 507.322 1
Cu 267.519 178.811 512.409 1
Cu 267.519 179.686 512.409 1
Cu 267.519 180.558 512.409 1
Cu 267.492 181.422 512.409 1
Cu 267.288 182.276 512.409 1
Cu 267.027 183.117 512.409 1
Cu 266.711 183.941 512.409 1
Cu 266.34 184.744 512.409 1
Cu 265.915 185.524 512.409 1
Cu 265.439 186.277 512.409 1
Cu 264.914 187.001 512.409 1
Cu 264.341 187.693 512.409 1
Cu 263.723 188.349 512.409 1
Cu 263.062 188.968 512.409 1
Cu 262.361 189.547 512.409 1
Cu 261.623 190.084 512.409 1
Cu 260.85 190.576 512.409 1
Cu 260.045 191.021 512.409 1
Cu 259.212 191.419 512.409 1
Cu 258.354 191.766 512.409 1
Cu 257.475 192.063 512.409 1
Cu 256.578 192.307 512.409 1
Cu 255.665 192.498 512.409 1
Cu 254.742 192.635 512.409 1
Cu 253.812 192.717 512.409 1
Cu 252.878 192.745 512.409 1
Cu 251.943 192.717 512.409 1
Cu 251.013 192.635 512.409 1
Cu 250.09 192.498 512.409 1
Cu 249.177 192.307 512.409 1
Cu 248.28 192.063 512.409 1
Cu 247.401 191.766 512.409 1
Cu 246.543 191.419 512.409 1
Cu 245.71 191.021 512.409 1
Cu 244.905 190.576 512.409 1
Cu 244.132 190.084 512.409 1
Cu 243.394 189.547 512.409 1
Cu 242.693 188.968 512.409 1
Cu 242.032 188.349 512.409 1
Cu 241.414 187.693 512.409 1
Cu 240.841 187.001 512.409 1
Cu 240.316 186.277 512.409 1
Cu 239.84 185.524 512.409 1
Cu 239.415 184.744 512.409 1
Cu 239.044 183.941 512.409 1
Cu 238.728 183.117 512.409 1
Cu 238.467 182.276 512.409 1
Cu 238.263 181.422 512.409 1
Cu 238.236 180.558 512.409 1
Cu 238.236 179.686 512.409 1
Cu 238.236 178.811 512.409 1
Cu 238.236 177.937 512.409 1
Cu 238.236 177.065 512.409 1
Cu 238.263 176.201 512.409 1
Cu 238.467 175.346 512.409 1
Cu 238.728 174.506 512.409 1
Cu 239.044 173.682 512.409 1
Cu 239.415 172.879 512.409 1
Cu 239.84 172.099 512.409 1
Cu 240.316 171.346 512.409 1
Cu 240.841 170.622 512.409 1
Cu 241.414 169.93 512.409 1
Cu 242.032 169.273 512.409 1
Cu 242.693 168.654 512.409 1
Cu 243.394 168.076 512.409 1
Cu 244.132 167.539 512.409 1
Cu 244.905 167.047 512.409 1
Cu 245.71 166.601 512.409 1
Cu 246.543 166.204 512.409 1
Cu 247.401 165.856 512.409 1
Cu 248.28 165.56 512.409 1
Cu 249.177 165.316 512.409 1
Cu 250.09 165.125 512.409 1
Cu 251.013 164.988 512.409 1
Cu 251.943 164.906 512.409 1
Cu 252.878 164.878 512.409 1
Cu 253.812 164.906 512.409 1
Cu 254.742 164.988 512.409 1
Cu 255.665 165.125 512.409 1
Cu 256.578 165.316 512.409 1
Cu 257.475 165.56 512.409 1
Cu 258.354 165.856 512.409 1
Cu 259.212 166.204 512.409 1
Cu 260.045 166.601 512.409 1
Cu 260.85 167.047 512.409 1
Cu 261.623 167.539 512.409 1
Cu 262.361 168.076 512.409 1
Cu 263.062 168.654 512.409 1
Cu 263.723 169.273 512.409 1
Cu 264.341 169.93 512.409 1
Cu 264.914 170.622 512.409 1
Cu 265.439 171.346 512.409 1
Cu 265.915 172.099 512.409 1
Cu 266.34 172.879 512.409 1
Cu 266.711 173.682 512.409 1
Cu 267.027 174.506 512.409 1
Cu 267.288 175.346 512.409 1
Cu 267.492 176.201 512.409 1
Cu 267.519 177.065 512.409 1
Cu 267.519 177.937 512.409 1
Cu 267.519 178.811 512.409 1
Cu 267.501 178.811 517.505 1
Cu 267.501 179.685 517.505 1
Cu 267.501 180.556 517.505 1
Cu 267.474 181.419 517.505 1
Cu 267.27 182.272 517.505 1
Cu 267.01 183.112 517.505 1
Cu 266.693 183.934 517.505 1
Cu 266.323 184.736 517.505 1
Cu 265.899 185.515 517.505 1
Cu 265.424 186.268 517.505 1
Cu 264.899 186.991 517.505 1
Cu 264.327 187.682 517.505 1
Cu 263.709 188.337 517.505 1
Cu 263.049 188.956 517.505 1
Cu 262.349 189.534 517.505 1
Cu 261.612 190.07 517.505 1
Cu 260.84 190.561 517.505 1
Cu 260.036 191.006 517.505 1
Cu 259.204 191.403 517.505 1
Cu 258.348 191.75 517.505 1
Cu 257.469 192.046 517.505 1
Cu 256.573 192.29 517.505 1
Cu 255.662 192.481 517.505 1
Cu 254.74 192.618 517.505 1
Cu 253.811 192.7 517.505 1
Cu 252.878 192.727 517.505 1
Cu 251.944 192.7 517.505 1
Cu 251.015 192.618 517.505 1
Cu 250.093 192.481 517.505 1
Cu 249.182 192.29 517.505 1
Cu 248.286 192.046 517.505 1
Cu 247.407 191.75 517.505 1
Cu 246.551 191.403 517.505 1
Cu 245.719 191.006 517.505 1
Cu 244.915 190.561 517.505 1
Cu 244.143 190.07 517.505 1
Cu 243.406 189.534 517.505 1
Cu 242.706 188.956 517.505 1
Cu 242.046 188.337 517.505 1
Cu 241.428 187.682 517.505 1
Cu 240.856 186.991 517.505 1
Cu 240.331 186.268 517.505 1
Cu 239.856 185.515 517.505 1
Cu 239.432 184.736 517.505 1
Cu 239.062 183.934 517.505 1
Cu 238.745 183.112 517.505 1
Cu 238.485 182.272 517.505 1
Cu 238.281 181.419 517.505 1
Cu 238.254 180.556 517.505 1
Cu 238.254 179.685 517.505 1
Cu 238.254 178.811 517.505 1
Cu 238.254 177.938 517.505 1
Cu 238.254 177.067 517.505 1
Cu 238.281 176.204 517.505 1
Cu 238.485 175.351 517.505 1
Cu 238.745 174.511 517.505 1
Cu 239.062 173.689 517.505 1
Cu 239.432 172.886 517.505 1
Cu 239.856 172.107 517.505 1
Cu 240.331 171.355 517.505 1
Cu 240.856 170.632 517.505 1
Cu 241.428 169.941 517.505 1
Cu 242.046 169.285 517.505 1
Cu 242.706 168.667 517.505 1
Cu 243.406 168.089 517.505 1
Cu 244.143 167.553 517.505 1
Cu 244.915 167.062 517.505 1
Cu 245.719 166.617 517.505 1
Cu 246.551 166.22 517.505 1
Cu 247.407 165.873 517.505 1
Cu 248.286 165.577 517.505 1
Cu 249.182 165.333 517.505 1
Cu 250.093 165.142 517.505 1
Cu 251.015 165.005 517.505 1
Cu 251.944 164.923 517.505 1
Cu 252.878 164.896 517.505 1
Cu 253.811 164.923 517.505 1
Cu 254.74 165.005 517.505 1
Cu 255.662 165.142 517.505 1
Cu 256.573 165.333 517.505 1
Cu 257.469 165.577 517.505 1
Cu 258.348 165.873 517.505 1
Cu 259.204 166.22 517.505 1
Cu 260.036 166.617 517.505 1
Cu 260.84 167.062 517.505 1
Cu 261.612 167.553 517.505 1
Cu 262.349 168.089 517.505 1
Cu 263.049 168.667 517.505 1
Cu 263.709 169.285 517.505 1
Cu 264.327 169.941 517.505 1
Cu 264.899 170.632 517.505 1
Cu 265.424 171.355 517.505 1
Cu 265.899 172.107 517.505 1
Cu 266.323 172.886 517.505 1
Cu 266.693 173.689 517.505 1
Cu 267.01 174.511 517.505 1
Cu 267.27 175.351 517.505 1
Cu 267.474 176.204 517.505 1
Cu 267.501 177.067 517.505 1
Cu 267.501 177.938 517.505 1
Cu 267.501 178.811 517.505 1
Cu 267.482 178.811 522.61 1
Cu 267.482 179.684 522.61 1
Cu 267.482 180.553 522.61 1
Cu 267.455 181.416 522.61 1
Cu 267.252 182.268 522.61 1
Cu 266.992 183.106 522.61 1
Cu 266.676 183.928 522.61 1
Cu 266.305 184.729 522.61 1
Cu 265.882 185.507 522.61 1
Cu 265.408 186.258 522.61 1
Cu 264.884 186.981 522.61 1
Cu 264.312 187.67 522.61 1
Cu 263.696 188.325 522.61 1
Cu 263.036 188.943 522.61 1
Cu 262.337 189.52 522.61 1
Cu 261.6 190.055 522.61 1
Cu 260.829 190.546 522.61 1
Cu 260.027 190.99 522.61 1
Cu 259.196 191.387 522.61 1
Cu 258.341 191.734 522.61 1
Cu 257.463 192.029 522.61 1
Cu 256.568 192.273 522.61 1
Cu 255.658 192.463 522.61 1
Cu 254.738 192.6 522.61 1
Cu 253.809 192.682 522.61 1
Cu 252.878 192.71 522.61 1
Cu 251.946 192.682 522.61 1
Cu 251.018 192.6 522.61 1
Cu 250.097 192.463 522.61 1
Cu 249.187 192.273 522.61 1
Cu 248.292 192.029 522.61 1
Cu 247.414 191.734 522.61 1
Cu 246.559 191.387 522.61 1
Cu 245.728 190.99 522.61 1
Cu 244.926 190.546 522.61 1
Cu 244.155 190.055 522.61 1
Cu 243.418 189.52 522.61 1
Cu 242.719 188.943 522.61 1
Cu 242.059 188.325 522.61 1
Cu 241.443 187.67 522.61 1
Cu 240.871 186.981 522.61 1
Cu 240.347 186.258 522.61 1
Cu 239.873 185.507 522.61 1
Cu 239.45 184.729 522.61 1
Cu 239.079 183.928 522.61 1
Cu 238.763 183.106 522.61 1
Cu 238.503 182.268 522.61 1
Cu 238.3 181.416 522.61 1
Cu 238.273 180.553 522.61 1
Cu 238.273 179.684 522.61 1
Cu 238.273 178.811 522.61 1
Cu 238.273 177.939 522.61 1
Cu 238.273 177.07 522.61 1
Cu 238.3 176.207 522.61 1
Cu 238.503 175.355 522.61 1
Cu 238.763 174.517 522.61 1
Cu 239.079 173.695 522.61 1
Cu 239.45 172.894 522.61 1
Cu 239.873 172.116 522.61 1
Cu 240.347 171.364 522.61 1
Cu 240.871 170.642 522.61 1
Cu 241.443 169.952 522.61 1
Cu 242.059 169.297 522.61 1
Cu 242.719 168.68 522.61 1
Cu 243.418 168.103 522.61 1
Cu 244.155 167.568 522.61 1
Cu 244.926 167.077 522.61 1
Cu 245.728 166.632 522.61 1
Cu 246.559 166.236 522.61 1
Cu 247.414 165.889 522.61 1
Cu 248.292 165.593 522.61 1
Cu 249.187 165.35 522.61 1
Cu 250.097 165.159 522.61 1
Cu 251.018 165.023 522.61 1
Cu 251.946 164.941 522.61 1
Cu 252.878 164.913 522.61 1
Cu 253.809 164.941 522.61 1
Cu 254.738 165.023 522.61 1
Cu 255.658 165.159 522.61 1
Cu 256.568 165.35 522.61 1
Cu 257.463 165.593 522.61 1
Cu 258.341 165.889 522.61 1
Cu 259.196 166.236 522.61 1
Cu 260.027 166.632 522.61 1
Cu 260.829 167.077 522.61 1
Cu 261.6 167.568 522.61 1
Cu 262.337 168.103 522.61 1
Cu 263.036 168.68 522.61 1
Cu 263.696 169.297 522.61 1
Cu 264.312 169.952 522.61 1
Cu 264.884 170.642 522.61 1
Cu 265.408 171.364 522.61 1
Cu 265.882 172.116 522.61 1
Cu 266.305 172.894 522.61 1
Cu 266.676 173.695 522.61 1
Cu 266.992 174.517 522.61 1
Cu 267.252 175.355 522.61 1
Cu 267.455 176.207 522.61 1
Cu 267.482 177.07 522.61 1
Cu 267.482 177.939 522.61 1
Cu 267.482 178.811 522.61 1
Cu 267.463 178.811 527.723 1
Cu 267.463 179.683 527.723 1
Cu 267.463 180.551 527.723 1
Cu 267.436 181.412 527.723 1
Cu 267.233 182.263 527.723 1
Cu 266.973 183.101 527.723 1
Cu 266.658 183.921 527.723 1
Cu 266.288 184.721 527.723 1
Cu 265.865 185.498 527.723 1
Cu 265.391 186.249 527.723 1
Cu 264.868 186.97 527.723 1
Cu 264.297 187.659 527.723 1
Cu 263.682 188.313 527.723 1
Cu 263.023 188.93 527.723 1
Cu 262.325 189.506 527.723 1
Cu 261.589 190.041 527.723 1
Cu 260.819 190.531 527.723 1
Cu 260.018 190.975 527.723 1
Cu 259.188 191.371 527.723 1
Cu 258.334 191.717 527.723 1
Cu 257.458 192.012 527.723 1
Cu 256.563 192.255 527.723 1
Cu 255.655 192.446 527.723 1
Cu 254.735 192.582 527.723 1
Cu 253.808 192.664 527.723 1
Cu 252.878 192.692 527.723 1
Cu 251.947 192.664 527.723 1
Cu 251.02 192.582 527.723 1
Cu 250.1 192.446 527.723 1
Cu 249.192 192.255 527.723 1
Cu 248.298 192.012 527.723 1
Cu 247.421 191.717 527.723 1
Cu 246.567 191.371 527.723 1
Cu 245.737 190.975 527.723 1
Cu 244.936 190.531 527.723 1
Cu 244.166 190.041 527.723 1
Cu 243.43 189.506 527.723 1
Cu 242.732 188.93 527.723 1
Cu 242.073 188.313 527.723 1
Cu 241.458 187.659 527.723 1
Cu 240.887 186.97 527.723 1
Cu 240.364 186.249 527.723 1
Cu 239.89 185.498 527.723 1
Cu 239.467 184.721 527.723 1
Cu 239.097 183.921 527.723 1
Cu 238.782 183.101 527.723 1
Cu 238.522 182.263 527.723 1
Cu 238.319 181.412 527.723 1
Cu 238.292 180.551 527.723 1
Cu 238.292 179.683 527.723 1
Cu 238.292 178.811 527.723 1
Cu 238.292 177.94 527.723 1
Cu 238.292 177.072 527.723 1
Cu 238.319 176.211 527.723 1
Cu 238.522 175.36 527.723 1
Cu 238.782 174.522 527.723 1
Cu 239.097 173.702 527.723 1
Cu 239.467 172.902 527.723 1
Cu 239.89 172.125 527.723 1
Cu 240.364 171.374 527.723 1
Cu 240.887 170.653 527.723 1
Cu 241.458 169.964 527.723 1
Cu 242.073 169.31 527.723 1
Cu 242.732 168.693 527.723 1
Cu 243.43 168.117 527.723 1
Cu 244.166 167.582 527.723 1
Cu 244.936 167.092 527.723 1
Cu 245.737 166.648 527.723 1
Cu 246.567 166.252 527.723 1
Cu 247.421 165.906 527.723 1
Cu 248.298 165.611 527.723 1
Cu 249.192 165.367 527.723 1
Cu 250.1 165.177 527.723 1
Cu 251.02 165.041 527.723 1
Cu 251.947 164.959 527.723 1
Cu 252.878 164.931 527.723 1
Cu 253.808 164.959 527.723 1
Cu 254.735 165.041 527.723 1
Cu 255.655 165.177 527.723 1
Cu 256.563 165.367 527.723 1
Cu 257.458 165.611 527.723 1
Cu 258.334 165.906 527.723 1
Cu 259.188 166.252 527.723 1
Cu 260.018 166.648 527.723 1
Cu 260.819 167.092 527.723 1
Cu 261.589 167.582 527.723 1
Cu 262.325 168.117 527.723 1
Cu 263.023 168.693 527.723 1
Cu 263.682 169.31 527.723 1
Cu 264.297 169.964 527.723 1
Cu 264.868 170.653 527.723 1
Cu 265.391 171.374 527.723 1
Cu 265.865 172.125 527.723 1
Cu 266.288 172.902 527.723 1
Cu 266.658 173.702 527.723 1
Cu 266.973 174.522 527.723 1
Cu 267.233 175.36 527.723 1
Cu 267.436 176.211 527.723 1
Cu 267.463 177.072 527.723 1
Cu 267.463 177.94 527.723 1
Cu 267.463 178.811 527.723 1
Cu 267.444 178.811 532.845 1
Cu 267.444 179.682 532.845 1
Cu 267.444 180.549 532.845 1
Cu 267.417 181.409 532.845 1
Cu 267.214 182.259 532.845 1
Cu 266.955 183.095 532.845 1
Cu 266.64 183.914 532.845 1
Cu 266.271 184.714 532.845 1
Cu 265.848 185.489 532.845 1
Cu 265.375 186.239 532.845 1
Cu 264.852 186.959 532.845 1
Cu 264.282 187.647 532.845 1
Cu 263.668 188.301 532.845 1
Cu 263.01 188.916 532.845 1
Cu 262.312 189.492 532.845 1
Cu 261.578 190.026 532.845 1
Cu 260.809 190.515 532.845 1
Cu 260.008 190.959 532.845 1
Cu 259.18 191.354 532.845 1
Cu 258.326 191.7 532.845 1
Cu 257.451 191.995 532.845 1
Cu 256.559 192.238 532.845 1
Cu 255.651 192.428 532.845 1
Cu 254.733 192.564 532.845 1
Cu 253.807 192.646 532.845 1
Cu 252.878 192.673 532.845 1
Cu 251.948 192.646 532.845 1
Cu 251.022 192.564 532.845 1
Cu 250.104 192.428 532.845 1
Cu 249.196 192.238 532.845 1
Cu 248.304 191.995 532.845 1
Cu 247.429 191.7 532.845 1
Cu 246.575 191.354 532.845 1
Cu 245.747 190.959 532.845 1
Cu 244.946 190.515 532.845 1
Cu 244.177 190.026 532.845 1
Cu 243.443 189.492 532.845 1
Cu 242.745 188.916 532.845 1
Cu 242.087 188.301 532.845 1
Cu 241.473 187.647 532.845 1
Cu 240.903 186.959 532.845 1
Cu 240.38 186.239 532.845 1
Cu 239.907 185.489 532.845 1
Cu 239.484 184.714 532.845 1
Cu 239.115 183.914 532.845 1
Cu 238.8 183.095 532.845 1
Cu 238.541 182.259 532.845 1
Cu 238.338 181.409 532.845 1
Cu 238.311 180.549 532.845 1
Cu 238.311 179.682 532.845 1
Cu 238.311 178.811 532.845 1
Cu 238.311 177.941 532.845 1
Cu 238.311 177.074 532.845 1
Cu 238.338 176.214 532.845 1
Cu 238.541 175.364 532.845 1
Cu 238.8 174.528 532.845 1
Cu 239.115 173.708 532.845 1
Cu 239.484 172.909 532.845 1
Cu 239.907 172.133 532.845 1
Cu 240.38 171.384 532.845 1
Cu 240.903 170.664 532.845 1
Cu 241.473 169.975 532.845 1
Cu 242.087 169.322 532.845 1
Cu 242.745 168.706 532.845 1
Cu 243.443 168.131 532.845 1
Cu 244.177 167.597 532.845 1
Cu 244.946 167.107 532.845 1
Cu 245.747 166.664 532.845 1
Cu 246.575 166.269 532.845 1
Cu 247.429 165.923 532.845 1
Cu 248.304 165.628 532.845 1
Cu 249.196 165.385 532.845 1
Cu 250.104 165.195 532.845 1
Cu 251.022 165.059 532.845 1
Cu 251.948 164.977 532.845 1
Cu 252.878 164.949 532.845 1
Cu 253.807 164.977 532.845 1
Cu 254.733 165.059 532.845 1
Cu 255.651 165.195 532.845 1
Cu 256.559 165.385 532.845 1
Cu 257.451 165.628 532.845 1
Cu 258.326 165.923 532.845 1
Cu 259.18 166.269 532.845 1
Cu 260.008 166.664 532.845 1
Cu 260.809 167.107 532.845 1
Cu 261.578 167.597 532.845 1
Cu 262.312 168.131 532.845 1
Cu 263.01 168.706 532.845 1
Cu 263.668 169.322 532.845 1
Cu 264.282 169.975 532.845 1
Cu 264.852 170.664 532.845 1
Cu 265.375 171.384 532.845 1
Cu 265.848 172.133 532.845 1
Cu 266.271 172.909 532.845 1
Cu 266.64 173.708 532.845 1
Cu 266.955 174.528 532.845 1
Cu 267.214 175.364 532.845 1
Cu 267.417 176.214 532.845 1
Cu 267.444 177.074 532.845 1
Cu 267.444 177.941 532.845 1
Cu 267.444 178.811 532.845 1
Cu 267.425 178.811 537.975 1
Cu 267.425 179.681 537.975 1
Cu 267.425 180.546 537.975 1
Cu 267.398 181.405 537.975 1
Cu 267.195 182.254 537.975 1
Cu 266.936 183.089 537.975 1
Cu 266.622 183.908 537.975 1
Cu 266.253 184.706 537.975 1
Cu 265.831 185.481 537.975 1
Cu 265.358 186.229 537.975 1
Cu 264.836 186.948 537.975 1
Cu 264.267 187.636 537.975 1
Cu 263.653 188.288 537.975 1
Cu 262.997 188.903 537.975 1
Cu 262.3 189.478 537.975 1
Cu 261.566 190.011 537.975 1
Cu 260.798 190.5 537.975 1
Cu 259.999 190.943 537.975 1
Cu 259.171 191.337 537.975 1
Cu 258.319 191.683 537.975 1
Cu 257.445 191.977 537.975 1
Cu 256.554 192.22 537.975 1
Cu 255.647 192.41 537.975 1
Cu 254.73 192.546 537.975 1
Cu 253.806 192.628 537.975 1
Cu 252.878 192.655 537.975 1
Cu 251.949 192.628 537.975 1
Cu 251.025 192.546 537.975 1
Cu 250.108 192.41 537.975 1
Cu 249.201 192.22 537.975 1
Cu 248.31 191.977 537.975 1
Cu 247.436 191.683 537.975 1
Cu 246.584 191.337 537.975 1
Cu 245.756 190.943 537.975 1
Cu 244.957 190.5 537.975 1
Cu 244.189 190.011 537.975 1
Cu 243.455 189.478 537.975 1
Cu 242.758 188.903 537.975 1
Cu 242.102 188.288 537.975 1
Cu 241.488 187.636 537.975 1
Cu 240.919 186.948 537.975 1
Cu 240.397 186.229 537.975 1
Cu 239.924 185.481 537.975 1
Cu 239.502 184.706 537.975 1
Cu 239.134 183.908 537.975 1
Cu 238.819 183.089 537.975 1
Cu 238.56 182.254 537.975 1
Cu 238.357 181.405 537.975 1
Cu 238.33 180.546 537.975 1
Cu 238.33 179.681 537.975 1
Cu 238.33 178.811 537.975 1
Cu 238.33 177.942 537.975 1
Cu 238.33 177.076 537.975 1
Cu 238.357 176.217 537.975 1
Cu 238.56 175.369 537.975 1
Cu 238.819 174.534 537.975 1
Cu 239.134 173.715 537.975 1
Cu 239.502 172.917 537.975 1
Cu 239.924 172.142 537.975 1
Cu 240.397 171.394 537.975 1
Cu 240.919 170.674 537.975 1
Cu 241.488 169.987 537.975 1
Cu 242.102 169.335 537.975 1
Cu 242.758 168.72 537.975 1
Cu 243.455 168.145 537.975 1
Cu 244.189 167.612 537.975 1
Cu 244.957 167.123 537.975 1
Cu 245.756 166.68 537.975 1
Cu 246.584 166.285 537.975 1
Cu 247.436 165.94 537.975 1
Cu 248.31 165.645 537.975 1
Cu 249.201 165.403 537.975 1
Cu 250.108 165.213 537.975 1
Cu 251.025 165.077 537.975 1
Cu 251.949 164.995 537.975 1
Cu 252.878 164.968 537.975 1
Cu 253.806 164.995 537.975 1
Cu 254.73 165.077 537.975 1
Cu 255.647 165.213 537.975 1
Cu 256.554 165.403 537.975 1
Cu 257.445 165.645 537.975 1
Cu 258.319 165.94 537.975 1
Cu 259.171 166.285 537.975 1
Cu 259.999 166.68 537.975 1
Cu 260.798 167.123 537.975 1
Cu 261.566 167.612 537.975 1
Cu 262.3 168.145 537.975 1
Cu 262.997 168.72 537.975 1
Cu 263.653 169.335 537.975 1
Cu 264.267 169.987 537.975 1
Cu 264.836 170.674 537.975 1
Cu 265.358 171.394 537.975 1
Cu 265.831 172.142 537.975 1
Cu 266.253 172.917 537.975 1
Cu 266.622 173.715 537.975 1
Cu 266.936 174.534 537.975 1
Cu 267.195 175.369 537.975 1
Cu 267.398 176.217 537.975 1
Cu 267.425 177.076 537.975 1
Cu 267.425 177.942 537.975 1
Cu 267.425 178.811 537.975 1
Cu 267.405 178.811 543.114 1
Cu 267.405 179.679 543.114 1
Cu 267.405 180.544 543.114 1
Cu 267.378 181.402 543.114 1
Cu 267.176 182.249 543.114 1
Cu 266.917 183.084 543.114 1
Cu 266.603 183.901 543.114 1
Cu 266.235 184.698 543.114 1
Cu 265.814 185.472 543.114 1
Cu 265.342 186.219 543.114 1
Cu 264.82 186.937 543.114 1
Cu 264.252 187.624 543.114 1
Cu 263.639 188.275 543.114 1
Cu 262.983 188.889 543.114 1
Cu 262.287 189.464 543.114 1
Cu 261.554 189.996 543.114 1
Cu 260.787 190.484 543.114 1
Cu 259.989 190.926 543.114 1
Cu 259.163 191.32 543.114 1
Cu 258.312 191.665 543.114 1
Cu 257.439 191.96 543.114 1
Cu 256.549 192.202 543.114 1
Cu 255.644 192.391 543.114 1
Cu 254.728 192.527 543.114 1
Cu 253.804 192.609 543.114 1
Cu 252.878 192.636 543.114 1
Cu 251.951 192.609 543.114 1
Cu 251.027 192.527 543.114 1
Cu 250.111 192.391 543.114 1
Cu 249.206 192.202 543.114 1
Cu 248.316 191.96 543.114 1
Cu 247.443 191.665 543.114 1
Cu 246.592 191.32 543.114 1
Cu 245.766 190.926 543.114 1
Cu 244.968 190.484 543.114 1
Cu 244.201 189.996 543.114 1
Cu 243.468 189.464 543.114 1
Cu 242.772 188.889 543.114 1
Cu 242.116 188.275 543.114 1
Cu 241.503 187.624 543.114 1
Cu 240.935 186.937 543.114 1
Cu 240.413 186.219 543.114 1
Cu 239.941 185.472 543.114 1
Cu 239.52 184.698 543.114 1
Cu 239.152 183.901 543.114 1
Cu 238.838 183.084 543.114 1
Cu 238.579 182.249 543.114 1
Cu 238.377 181.402 543.114 1
Cu 238.35 180.544 543.114 1
Cu 238.35 179.679 543.114 1
Cu 238.35 178.811 543.114 1
Cu 238.35 177.943 543.114 1
Cu 238.35 177.079 543.114 1
Cu 238.377 176.221 543.114 1
Cu 238.579 175.373 543.114 1
Cu 238.838 174.539 543.114 1
Cu 239.152 173.722 543.114 1
Cu 239.52 172.925 543.114 1
Cu 239.941 172.151 543.114 1
Cu 240.413 171.404 543.114 1
Cu 240.935 170.685 543.114 1
Cu 241.503 169.999 543.114 1
Cu 242.116 169.348 543.114 1
Cu 242.772 168.734 543.114 1
Cu 243.468 168.159 543.114 1
Cu 244.201 167.627 543.114 1
Cu 244.968 167.139 543.114 1
Cu 245.766 166.697 543.114 1
Cu 246.592 166.302 543.114 1
Cu 247.443 165.957 543.114 1
Cu 248.316 165.663 543.114 1
Cu 249.206 165.421 543.114 1
Cu 250.111 165.231 543.114 1
Cu 251.027 165.096 543.114 1
Cu 251.951 165.014 543.114 1
Cu 252.878 164.987 543.114 1
Cu 253.804 165.014 543.114 1
Cu 254.728 165.096 543.114 1
Cu 255.644 165.231 543.114 1
Cu 256.549 165.421 543.114 1
Cu 257.439 165.663 543.114 1
Cu 258.312 165.957 543.114 1
Cu 259.163 166.302 543.114 1
Cu 259.989 166.697 543.114 1
Cu 260.787 167.139 543.114 1
Cu 261.554 167.627 543.114 1
Cu 262.287 168.159 543.114 1
Cu 262.983 168.734 543.114 1
Cu 263.639 169.348 543.114 1
Cu 264.252 169.999 543.114 1
Cu 264.82 170.685 543.114 1
Cu 265.342 171.404 543.114 1
Cu 265.814 172.151 543.114 1
Cu 266.235 172.925 543.114 1
Cu 266.603 173.722 543.114 1
Cu 266.917 174.539 543.114 1
Cu 267.176 175.373 543.114 1
Cu 267.378 176.221 543.114 1
Cu 267.405 177.079 543.114 1
Cu 267.405 177.943 543.114 1
Cu 267.405 178.811 543.114 1
Cu 267.385 178.811 548.261 1
Cu 267.385 179.678 548.261 1
Cu 267.385 180.542 548.261 1
Cu 267.358 181.398 548.261 1
Cu 267.156 182.245 548.261 1
Cu 266.898 183.078 548.261 1
Cu 266.584 183.894 548.261 1
Cu 266.216 184.69 548.261 1
Cu 265.796 185.462 548.261 1
Cu 265.324 186.209 548.261 1
Cu 264.804 186.926 548.261 1
Cu 264.236 187.612 548.261 1
Cu 263.624 188.262 548.261 1
Cu 262.969 188.875 548.261 1
Cu 262.274 189.449 548.261 1
Cu 261.543 189.981 548.261 1
Cu 260.777 190.468 548.261 1
Cu 259.979 190.91 548.261 1
Cu 259.154 191.303 548.261 1
Cu 258.304 191.648 548.261 1
Cu 257.433 191.942 548.261 1
Cu 256.544 192.184 548.261 1
Cu 255.64 192.373 548.261 1
Cu 254.725 192.508 548.261 1
Cu 253.803 192.59 548.261 1
Cu 252.878 192.617 548.261 1
Cu 251.952 192.59 548.261 1
Cu 251.03 192.508 548.261 1
Cu 250.115 192.373 548.261 1
Cu 249.211 192.184 548.261 1
Cu 248.322 191.942 548.261 1
Cu 247.451 191.648 548.261 1
Cu 246.601 191.303 548.261 1
Cu 245.776 190.91 548.261 1
Cu 244.978 190.468 548.261 1
Cu 244.212 189.981 548.261 1
Cu 243.481 189.449 548.261 1
Cu 242.786 188.875 548.261 1
Cu 242.131 188.262 548.261 1
Cu 241.519 187.612 548.261 1
Cu 240.951 186.926 548.261 1
Cu 240.431 186.209 548.261 1
Cu 239.959 185.462 548.261 1
Cu 239.539 184.69 548.261 1
Cu 239.171 183.894 548.261 1
Cu 238.857 183.078 548.261 1
Cu 238.599 182.245 548.261 1
Cu 238.397 181.398 548.261 1
Cu 238.37 180.542 548.261 1
Cu 238.37 179.678 548.261 1
Cu 238.37 178.811 548.261 1
Cu 238.37 177.945 548.261 1
Cu 238.37 177.081 548.261 1
Cu 238.397 176.224 548.261 1
Cu 238.599 175.378 548.261 1
Cu 238.857 174.545 548.261 1
Cu 239.171 173.729 548.261 1
Cu 239.539 172.933 548.261 1
Cu 239.959 172.16 548.261 1
Cu 240.431 171.414 548.261 1
Cu 240.951 170.697 548.261 1
Cu 241.519 170.011 548.261 1
Cu 242.131 169.361 548.261 1
Cu 242.786 168.747 548.261 1
Cu 243.481 168.174 548.261 1
Cu 244.212 167.642 548.261 1
Cu 244.978 167.155 548.261 1
Cu 245.776 166.713 548.261 1
Cu 246.601 166.319 548.261 1
Cu 247.451 165.975 548.261 1
Cu 248.322 165.681 548.261 1
Cu 249.211 165.439 548.261 1
Cu 250.115 165.25 548.261 1
Cu 251.03 165.114 548.261 1
Cu 251.952 165.033 548.261 1
Cu 252.878 165.006 548.261 1
Cu 253.803 165.033 548.261 1
Cu 254.725 165.114 548.261 1
Cu 255.64 165.25 548.261 1
Cu 256.544 165.439 548.261 1
Cu 257.433 165.681 548.261 1
Cu 258.304 165.975 548.261 1
Cu 259.154 166.319 548.261 1
Cu 259.979 166.713 548.261 1
Cu 260.777 167.155 548.261 1
Cu 261.543 167.642 548.261 1
Cu 262.274 168.174 548.261 1
Cu 262.969 168.747 548.261 1
Cu 263.624 169.361 548.261 1
Cu 264.236 170.011 548.261 1
Cu 264.804 170.697 548.261 1
Cu 265.324 171.414 548.261 1
Cu 265.796 172.16 548.261 1
Cu 266.216 172.933 548.261 1
Cu 266.584 173.729 548.261 1
Cu 266.898 174.545 548.261 1
Cu 267.156 175.378 548.261 1
Cu 267.358 176.224 548.261 1
Cu 267.385 177.081 548.261 1
Cu 267.385 177.945 548.261 1
Cu 267.385 178.811 548.261 1
Cu 267.365 178.811 553.417 1
Cu 267.365 179.677 553.417 1
Cu 267.365 180.539 553.417 1
Cu 267.338 181.395 553.417 1
Cu 267.136 182.24 553.417 1
Cu 266.878 183.072 553.417 1
Cu 266.565 183.887 553.417 1
Cu 266.198 184.681 553.417 1
Cu 265.778 185.453 553.417 1
Cu 265.307 186.199 553.417 1
Cu 264.787 186.915 553.417 1
Cu 264.221 187.599 553.417 1
Cu 263.609 188.249 553.417 1
Cu 262.955 188.861 553.417 1
Cu 262.261 189.434 553.417 1
Cu 261.531 189.965 553.417 1
Cu 260.766 190.452 553.417 1
Cu 259.97 190.893 553.417 1
Cu 259.146 191.286 553.417 1
Cu 258.297 191.63 553.417 1
Cu 257.427 191.923 553.417 1
Cu 256.539 192.165 553.417 1
Cu 255.636 192.354 553.417 1
Cu 254.723 192.489 553.417 1
Cu 253.802 192.571 553.417 1
Cu 252.878 192.598 553.417 1
Cu 251.953 192.571 553.417 1
Cu 251.032 192.489 553.417 1
Cu 250.119 192.354 553.417 1
Cu 249.216 192.165 553.417 1
Cu 248.328 191.923 553.417 1
Cu 247.458 191.63 553.417 1
Cu 246.609 191.286 553.417 1
Cu 245.785 190.893 553.417 1
Cu 244.989 190.452 553.417 1
Cu 244.224 189.965 553.417 1
Cu 243.494 189.434 553.417 1
Cu 242.8 188.861 553.417 1
Cu 242.146 188.249 553.417 1
Cu 241.534 187.599 553.417 1
Cu 240.968 186.915 553.417 1
Cu 240.448 186.199 553.417 1
Cu 239.977 185.453 553.417 1
Cu 239.557 184.681 553.417 1
Cu 239.19 183.887 553.417 1
Cu 238.877 183.072 553.417 1
Cu 238.619 182.24 553.417 1
Cu 238.417 181.395 553.417 1
Cu 238.39 180.539 553.417 1
Cu 238.39 179.677 553.417 1
Cu 238.39 178.811 553.417 1
Cu 238.39 177.946 553.417 1
Cu 238.39 177.083 553.417 1
Cu 238.417 176.228 553.417 1
Cu 238.619 175.383 553.417 1
Cu 238.877 174.551 553.417 1
Cu 239.19 173.736 553.417 1
Cu 239.557 172.941 553.417 1
Cu 239.977 172.17 553.417 1
Cu 240.448 171.424 553.417 1
Cu 240.968 170.708 553.417 1
Cu 241.534 170.023 553.417 1
Cu 242.146 169.374 553.417 1
Cu 242.8 168.761 553.417 1
Cu 243.494 168.189 553.417 1
Cu 244.224 167.658 553.417 1
Cu 244.989 167.171 553.417 1
Cu 245.785 166.73 553.417 1
Cu 246.609 166.337 553.417 1
Cu 247.458 165.993 553.417 1
Cu 248.328 165.699 553.417 1
Cu 249.216 165.458 553.417 1
Cu 250.119 165.269 553.417 1
Cu 251.032 165.133 553.417 1
Cu 251.953 165.052 553.417 1
Cu 252.878 165.025 553.417 1
Cu 253.802 165.052 553.417 1
Cu 254.723 165.133 553.417 1
Cu 255.636 165.269 553.417 1
Cu 256.539 165.458 553.417 1
Cu 257.427 165.699 553.417 1
Cu 258.297 165.993 553.417 1
Cu 259.146 166.337 553.417 1
Cu 259.97 166.73 553.417 1
Cu 260.766 167.171 553.417 1
Cu 261.531 167.658 553.417 1
Cu 262.261 168.189 553.417 1
Cu 262.955 168.761 553.417 1
Cu 263.609 169.374 553.417 1
Cu 264.221 170.023 553.417 1
Cu 264.787 170.708 553.417 1
Cu 265.307 171.424 553.417 1
Cu 265.778 172.17 553.417 1
Cu 266.198 172.941 553.417 1
Cu 266.565 173.736 553.417 1
Cu 266.878 174.551 553.417 1
Cu 267.136 175.383 553.417 1
Cu 267.338 176.228 553.417 1
Cu 267.365 177.083 553.417 1
Cu 267.365 177.946 553.417 1
Cu 267.365 178.811 553.417 1
Cu 267.345 178.811 558.581 1
Cu 267.345 179.676 558.581 1
Cu 267.345 180.537 558.581 1
Cu 267.318 181.391 558.581 1
Cu 267.116 182.235 558.581 1
Cu 266.859 183.066 558.581 1
Cu 266.546 183.879 558.581 1
Cu 266.179 184.673 558.581 1
Cu 265.76 185.444 558.581 1
Cu 265.29 186.188 558.581 1
Cu 264.771 186.904 558.581 1
Cu 264.205 187.587 558.581 1
Cu 263.594 188.236 558.581 1
Cu 262.941 188.847 558.581 1
Cu 262.248 189.419 558.581 1
Cu 261.518 189.949 558.581 1
Cu 260.755 190.436 558.581 1
Cu 259.96 190.876 558.581 1
Cu 259.137 191.268 558.581 1
Cu 258.289 191.612 558.581 1
Cu 257.42 191.905 558.581 1
Cu 256.533 192.146 558.581 1
Cu 255.632 192.335 558.581 1
Cu 254.72 192.47 558.581 1
Cu 253.801 192.552 558.581 1
Cu 252.878 192.579 558.581 1
Cu 251.954 192.552 558.581 1
Cu 251.035 192.47 558.581 1
Cu 250.123 192.335 558.581 1
Cu 249.222 192.146 558.581 1
Cu 248.335 191.905 558.581 1
Cu 247.466 191.612 558.581 1
Cu 246.618 191.268 558.581 1
Cu 245.795 190.876 558.581 1
Cu 245 190.436 558.581 1
Cu 244.237 189.949 558.581 1
Cu 243.507 189.419 558.581 1
Cu 242.814 188.847 558.581 1
Cu 242.161 188.236 558.581 1
Cu 241.55 187.587 558.581 1
Cu 240.984 186.904 558.581 1
Cu 240.465 186.188 558.581 1
Cu 239.995 185.444 558.581 1
Cu 239.576 184.673 558.581 1
Cu 239.209 183.879 558.581 1
Cu 238.896 183.066 558.581 1
Cu 238.639 182.235 558.581 1
Cu 238.437 181.391 558.581 1
Cu 238.41 180.537 558.581 1
Cu 238.41 179.676 558.581 1
Cu 238.41 178.811 558.581 1
Cu 238.41 177.947 558.581 1
Cu 238.41 177.086 558.581 1
Cu 238.437 176.232 558.581 1
Cu 238.639 175.388 558.581 1
Cu 238.896 174.557 558.581 1
Cu 239.209 173.743 558.581 1
Cu 239.576 172.95 558.581 1
Cu 239.995 172.179 558.581 1
Cu 240.465 171.435 558.581 1
Cu 240.984 170.719 558.581 1
Cu 241.55 170.036 558.581 1
Cu 242.161 169.387 558.581 1
Cu 242.814 168.775 558.581 1
Cu 243.507 168.204 558.581 1
Cu 244.237 167.673 558.581 1
Cu 245 167.187 558.581 1
Cu 245.795 166.747 558.581 1
Cu 246.618 166.354 558.581 1
Cu 247.466 166.011 558.581 1
Cu 248.335 165.718 558.581 1
Cu 249.222 165.477 558.581 1
Cu 250.123 165.288 558.581 1
Cu 251.035 165.153 558.581 1
Cu 251.954 165.071 558.581 1
Cu 252.878 165.044 558.581 1
Cu 253.801 165.071 558.581 1
Cu 254.72 165.153 558.581 1
Cu 255.632 165.288 558.581 1
Cu 256.533 165.477 558.581 1
Cu 257.42 165.718 558.581 1
Cu 258.289 166.011 558.581 1
Cu 259.137 166.354 558.581 1
Cu 259.96 166.747 558.581 1
Cu 260.755 167.187 558.581 1
Cu 261.518 167.673 558.581 1
Cu 262.248 168.204 558.581 1
Cu 262.941 168.775 558.581 1
Cu 263.594 169.387 558.581 1
Cu 264.205 170.036 558.581 1
Cu 264.771 170.719 558.581 1
Cu 265.29 171.435 558.581 1
Cu 265.76 172.179 558.581 1
Cu 266.179 172.95 558.581 1
Cu 266.546 173.743 558.581 1
Cu 266.859 174.557 558.581 1
Cu 267.116 175.388 558.581 1
Cu 267.318 176.232 558.581 1
Cu 267.345 177.086 558.581 1
Cu 267.345 177.947 558.581 1
Cu 267.345 178.811 558.581 1
Cu 267.324 178.811 563.753 1
Cu 267.324 179.675 563.753 1
Cu 267.324 180.534 563.753 1
Cu 267.297 181.387 563.753 1
Cu 267.096 182.23 563.753 1
Cu 266.839 183.06 563.753 1
Cu 266.526 183.872 563.753 1
Cu 266.16 184.665 563.753 1
Cu 265.741 185.434 563.753 1
Cu 265.272 186.178 563.753 1
Cu 264.754 186.892 563.753 1
Cu 264.188 187.574 563.753 1
Cu 263.579 188.222 563.753 1
Cu 262.926 188.833 563.753 1
Cu 262.235 189.404 563.753 1
Cu 261.506 189.933 563.753 1
Cu 260.743 190.419 563.753 1
Cu 259.949 190.859 563.753 1
Cu 259.128 191.251 563.753 1
Cu 258.281 191.594 563.753 1
Cu 257.414 191.886 563.753 1
Cu 256.528 192.127 563.753 1
Cu 255.628 192.316 563.753 1
Cu 254.717 192.451 563.753 1
Cu 253.799 192.532 563.753 1
Cu 252.878 192.559 563.753 1
Cu 251.956 192.532 563.753 1
Cu 251.038 192.451 563.753 1
Cu 250.127 192.316 563.753 1
Cu 249.227 192.127 563.753 1
Cu 248.341 191.886 563.753 1
Cu 247.474 191.594 563.753 1
Cu 246.627 191.251 563.753 1
Cu 245.806 190.859 563.753 1
Cu 245.012 190.419 563.753 1
Cu 244.249 189.933 563.753 1
Cu 243.52 189.404 563.753 1
Cu 242.829 188.833 563.753 1
Cu 242.176 188.222 563.753 1
Cu 241.567 187.574 563.753 1
Cu 241.001 186.892 563.753 1
Cu 240.483 186.178 563.753 1
Cu 240.014 185.434 563.753 1
Cu 239.595 184.665 563.753 1
Cu 239.229 183.872 563.753 1
Cu 238.916 183.06 563.753 1
Cu 238.659 182.23 563.753 1
Cu 238.458 181.387 563.753 1
Cu 238.431 180.534 563.753 1
Cu 238.431 179.675 563.753 1
Cu 238.431 178.811 563.753 1
Cu 238.431 177.948 563.753 1
Cu 238.431 177.088 563.753 1
Cu 238.458 176.235 563.753 1
Cu 238.659 175.393 563.753 1
Cu 238.916 174.563 563.753 1
Cu 239.229 173.751 563.753 1
Cu 239.595 172.958 563.753 1
Cu 240.014 172.188 563.753 1
Cu 240.483 171.445 563.753 1
Cu 241.001 170.731 563.753 1
Cu 241.567 170.048 563.753 1
Cu 242.176 169.401 563.753 1
Cu 242.829 168.79 563.753 1
Cu 243.52 168.219 563.753 1
Cu 244.249 167.689 563.753 1
Cu 245.012 167.204 563.753 1
Cu 245.806 166.764 563.753 1
Cu 246.627 166.372 563.753 1
Cu 247.474 166.029 563.753 1
Cu 248.341 165.737 563.753 1
Cu 249.227 165.496 563.753 1
Cu 250.127 165.307 563.753 1
Cu 251.038 165.172 563.753 1
Cu 251.956 165.091 563.753 1
Cu 252.878 165.064 563.753 1
Cu 253.799 165.091 563.753 1
Cu 254.717 165.172 563.753 1
Cu 255.628 165.307 563.753 1
Cu 256.528 165.496 563.753 1
Cu 257.414 165.737 563.753 1
Cu 258.281 166.029 563.753 1
Cu 259.128 166.372 563.753 1
Cu 259.949 166.764 563.753 1
Cu 260.743 167.204 563.753 1
Cu 261.506 167.689 563.753 1
Cu 262.235 168.219 563.753 1
Cu 262.926 168.79 563.753 1
Cu 263.579 169.401 563.753 1
Cu 264.188 170.048 563.753 1
Cu 264.754 170.731 563.753 1
Cu 265.272 171.445 563.753 1
Cu 265.741 172.188 563.753 1
Cu 266.16 172.958 563.753 1
Cu 266.526 173.751 563.753 1
Cu 266.839 174.563 563.753 1
Cu 267.096 175.393 563.753 1
Cu 267.297 176.235 563.753 1
Cu 267.324 177.088 563.753 1
Cu 267.324 177.948 563.753 1
Cu 267.324 178.811 563.753 1
Cu 267.303 178.811 568.934 1
Cu 267.303 179.673 568.934 1
Cu 267.303 180.532 568.934 1
Cu 267.276 181.384 568.934 1
Cu 267.075 182.225 568.934 1
Cu 266.818 183.053 568.934 1
Cu 266.507 183.865 568.934 1
Cu 266.141 184.656 568.934 1
Cu 265.723 185.425 568.934 1
Cu 265.254 186.167 568.934 1
Cu 264.736 186.88 568.934 1
Cu 264.172 187.562 568.934 1
Cu 263.563 188.209 568.934 1
Cu 262.912 188.818 568.934 1
Cu 262.221 189.389 568.934 1
Cu 261.494 189.917 568.934 1
Cu 260.732 190.402 568.934 1
Cu 259.939 190.841 568.934 1
Cu 259.119 191.233 568.934 1
Cu 258.274 191.575 568.934 1
Cu 257.407 191.867 568.934 1
Cu 256.523 192.108 568.934 1
Cu 255.624 192.296 568.934 1
Cu 254.715 192.431 568.934 1
Cu 253.798 192.512 568.934 1
Cu 252.878 192.539 568.934 1
Cu 251.957 192.512 568.934 1
Cu 251.04 192.431 568.934 1
Cu 250.131 192.296 568.934 1
Cu 249.232 192.108 568.934 1
Cu 248.348 191.867 568.934 1
Cu 247.481 191.575 568.934 1
Cu 246.636 191.233 568.934 1
Cu 245.816 190.841 568.934 1
Cu 245.023 190.402 568.934 1
Cu 244.262 189.917 568.934 1
Cu 243.534 189.389 568.934 1
Cu 242.843 188.818 568.934 1
Cu 242.192 188.209 568.934 1
Cu 241.583 187.562 568.934 1
Cu 241.019 186.88 568.934 1
Cu 240.501 186.167 568.934 1
Cu 240.032 185.425 568.934 1
Cu 239.614 184.656 568.934 1
Cu 239.248 183.865 568.934 1
Cu 238.937 183.053 568.934 1
Cu 238.68 182.225 568.934 1
Cu 238.479 181.384 568.934 1
Cu 238.452 180.532 568.934 1
Cu 238.452 179.673 568.934 1
Cu 238.452 178.811 568.934 1
Cu 238.452 177.949 568.934 1
Cu 238.452 177.091 568.934 1
Cu 238.479 176.239 568.934 1
Cu 238.68 175.397 568.934 1
Cu 238.937 174.569 568.934 1
Cu 239.248 173.758 568.934 1
Cu 239.614 172.966 568.934 1
Cu 240.032 172.198 568.934 1
Cu 240.501 171.456 568.934 1
Cu 241.019 170.742 568.934 1
Cu 241.583 170.061 568.934 1
Cu 242.192 169.414 568.934 1
Cu 242.843 168.804 568.934 1
Cu 243.534 168.234 568.934 1
Cu 244.262 167.705 568.934 1
Cu 245.023 167.221 568.934 1
Cu 245.816 166.782 568.934 1
Cu 246.636 166.39 568.934 1
Cu 247.481 166.048 568.934 1
Cu 248.348 165.756 568.934 1
Cu 249.232 165.515 568.934 1
Cu 250.131 165.327 568.934 1
Cu 251.04 165.192 568.934 1
Cu 251.957 165.111 568.934 1
Cu 252.878 165.084 568.934 1
Cu 253.798 165.111 568.934 1
Cu 254.715 165.192 568.934 1
Cu 255.624 165.327 568.934 1
Cu 256.523 165.515 568.934 1
Cu 257.407 165.756 568.934 1
Cu 258.274 166.048 568.934 1
Cu 259.119 166.39 568.934 1
Cu 259.939 166.782 568.934 1
Cu 260.732 167.221 568.934 1
Cu 261.494 167.705 568.934 1
Cu 262.221 168.234 568.934 1
Cu 262.912 168.804 568.934 1
Cu 263.563 169.414 568.934 1
Cu 264.172 170.061 568.934 1
Cu 264.736 170.742 568.934 1
Cu 265.254 171.456 568.934 1
Cu 265.723 172.198 568.934 1
Cu 266.141 172.966 568.934 1
Cu 266.507 173.758 568.934 1
Cu 266.818 174.569 568.934 1
Cu 267.075 175.397 568.934 1
Cu 267.276 176.239 568.934 1
Cu 267.303 177.091 568.934 1
Cu 267.303 177.949 568.934 1
Cu 267.303 178.811 568.934 1
Cu 267.282 178.811 574.122 1
Cu 267.282 179.672 574.122 1
Cu 267.282 180.529 574.122 1
Cu 267.255 181.38 574.122 1
Cu 267.055 182.22 574.122 1
Cu 266.798 183.047 574.122 1
Cu 266.487 183.857 574.122 1
Cu 266.121 184.648 574.122 1
Cu 265.704 185.415 574.122 1
Cu 265.236 186.156 574.122 1
Cu 264.719 186.868 574.122 1
Cu 264.155 187.549 574.122 1
Cu 263.547 188.195 574.122 1
Cu 262.897 188.804 574.122 1
Cu 262.207 189.373 574.122 1
Cu 261.481 189.901 574.122 1
Cu 260.72 190.385 574.122 1
Cu 259.929 190.823 574.122 1
Cu 259.11 191.214 574.122 1
Cu 258.266 191.556 574.122 1
Cu 257.401 191.848 574.122 1
Cu 256.518 192.088 574.122 1
Cu 255.62 192.276 574.122 1
Cu 254.712 192.411 574.122 1
Cu 253.797 192.492 574.122 1
Cu 252.878 192.519 574.122 1
Cu 251.958 192.492 574.122 1
Cu 251.043 192.411 574.122 1
Cu 250.135 192.276 574.122 1
Cu 249.237 192.088 574.122 1
Cu 248.354 191.848 574.122 1
Cu 247.489 191.556 574.122 1
Cu 246.645 191.214 574.122 1
Cu 245.826 190.823 574.122 1
Cu 245.035 190.385 574.122 1
Cu 244.274 189.901 574.122 1
Cu 243.548 189.373 574.122 1
Cu 242.858 188.804 574.122 1
Cu 242.208 188.195 574.122 1
Cu 241.6 187.549 574.122 1
Cu 241.036 186.868 574.122 1
Cu 240.519 186.156 574.122 1
Cu 240.051 185.415 574.122 1
Cu 239.634 184.648 574.122 1
Cu 239.268 183.857 574.122 1
Cu 238.957 183.047 574.122 1
Cu 238.7 182.22 574.122 1
Cu 238.5 181.38 574.122 1
Cu 238.473 180.529 574.122 1
Cu 238.473 179.672 574.122 1
Cu 238.473 178.811 574.122 1
Cu 238.473 177.951 574.122 1
Cu 238.473 177.093 574.122 1
Cu 238.5 176.243 574.122 1
Cu 238.7 175.402 574.122 1
Cu 238.957 174.576 574.122 1
Cu 239.268 173.765 574.122 1
Cu 239.634 172.975 574.122 1
Cu 240.051 172.208 574.122 1
Cu 240.519 171.467 574.122 1
Cu 241.036 170.754 574.122 1
Cu 241.6 170.074 574.122 1
Cu 242.208 169.428 574.122 1
Cu 242.858 168.819 574.122 1
Cu 243.548 168.25 574.122 1
Cu 244.274 167.722 574.122 1
Cu 245.035 167.238 574.122 1
Cu 245.826 166.799 574.122 1
Cu 246.645 166.408 574.122 1
Cu 247.489 166.066 574.122 1
Cu 248.354 165.775 574.122 1
Cu 249.237 165.534 574.122 1
Cu 250.135 165.347 574.122 1
Cu 251.043 165.212 574.122 1
Cu 251.958 165.131 574.122 1
Cu 252.878 165.104 574.122 1
Cu 253.797 165.131 574.122 1
Cu 254.712 165.212 574.122 1
Cu 255.62 165.347 574.122 1
Cu 256.518 165.534 574.122 1
Cu 257.401 165.775 574.122 1
Cu 258.266 166.066 574.122 1
Cu 259.11 166.408 574.122 1
Cu 259.929 166.799 574.122 1
Cu 260.72 167.238 574.122 1
Cu 261.481 167.722 574.122 1
Cu 262.207 168.25 574.122 1
Cu 262.897 168.819 574.122 1
Cu 263.547 169.428 574.122 1
Cu 264.155 170.074 574.122 1
Cu 264.719 170.754 574.122 1
Cu 265.236 171.467 574.122 1
Cu 265.704 172.208 574.122 1
Cu 266.121 172.975 574.122 1
Cu 266.487 173.765 574.122 1
Cu 266.798 174.576 574.122 1
Cu 267.055 175.402 574.122 1
Cu 267.255 176.243 574.122 1
Cu 267.282 177.093 574.122 1
Cu 267.282 177.951 574.122 1
Cu 267.282 178.811 574.122 1
Cu 267.261 178.811 579.319 1
Cu 267.261 179.671 579.319 1
Cu 267.261 180.527 579.319 1
Cu 267.234 181.376 579.319 1
Cu 267.033 182.215 579.319 1
Cu 266.777 183.041 579.319 1
Cu 266.466 183.85 579.319 1
Cu 266.102 184.639 579.319 1
Cu 265.685 185.405 579.319 1
Cu 265.217 186.145 579.319 1
Cu 264.701 186.856 579.319 1
Cu 264.139 187.536 579.319 1
Cu 263.531 188.181 579.319 1
Cu 262.882 188.789 579.319 1
Cu 262.194 189.358 579.319 1
Cu 261.468 189.885 579.319 1
Cu 260.709 190.368 579.319 1
Cu 259.918 190.806 579.319 1
Cu 259.1 191.196 579.319 1
Cu 258.258 191.537 579.319 1
Cu 257.394 191.829 579.319 1
Cu 256.512 192.069 579.319 1
Cu 255.616 192.256 579.319 1
Cu 254.709 192.391 579.319 1
Cu 253.795 192.472 579.319 1
Cu 252.878 192.499 579.319 1
Cu 251.96 192.472 579.319 1
Cu 251.046 192.391 579.319 1
Cu 250.139 192.256 579.319 1
Cu 249.243 192.069 579.319 1
Cu 248.361 191.829 579.319 1
Cu 247.497 191.537 579.319 1
Cu 246.655 191.196 579.319 1
Cu 245.837 190.806 579.319 1
Cu 245.046 190.368 579.319 1
Cu 244.287 189.885 579.319 1
Cu 243.562 189.358 579.319 1
Cu 242.873 188.789 579.319 1
Cu 242.224 188.181 579.319 1
Cu 241.616 187.536 579.319 1
Cu 241.054 186.856 579.319 1
Cu 240.538 186.145 579.319 1
Cu 240.07 185.405 579.319 1
Cu 239.653 184.639 579.319 1
Cu 239.289 183.85 579.319 1
Cu 238.978 183.041 579.319 1
Cu 238.722 182.215 579.319 1
Cu 238.521 181.376 579.319 1
Cu 238.494 180.527 579.319 1
Cu 238.494 179.671 579.319 1
Cu 238.494 178.811 579.319 1
Cu 238.494 177.952 579.319 1
Cu 238.494 177.096 579.319 1
Cu 238.521 176.247 579.319 1
Cu 238.722 175.408 579.319 1
Cu 238.978 174.582 579.319 1
Cu 239.289 173.773 579.319 1
Cu 239.653 172.984 579.319 1
Cu 240.07 172.218 579.319 1
Cu 240.538 171.477 579.319 1
Cu 241.054 170.766 579.319 1
Cu 241.616 170.087 579.319 1
Cu 242.224 169.442 579.319 1
Cu 242.873 168.834 579.319 1
Cu 243.562 168.265 579.319 1
Cu 244.287 167.738 579.319 1
Cu 245.046 167.255 579.319 1
Cu 245.837 166.817 579.319 1
Cu 246.655 166.427 579.319 1
Cu 247.497 166.085 579.319 1
Cu 248.361 165.794 579.319 1
Cu 249.243 165.554 579.319 1
Cu 250.139 165.367 579.319 1
Cu 251.046 165.232 579.319 1
Cu 251.96 165.151 579.319 1
Cu 252.878 165.124 579.319 1
Cu 253.795 165.151 579.319 1
Cu 254.709 165.232 579.319 1
Cu 255.616 165.367 579.319 1
Cu 256.512 165.554 579.319 1
Cu 257.394 165.794 579.319 1
Cu 258.258 166.085 579.319 1
Cu 259.1 166.427 579.319 1
Cu 259.918 166.817 579.319 1
Cu 260.709 167.255 579.319 1
Cu 261.468 167.738 579.319 1
Cu 262.194 168.265 579.319 1
Cu 262.882 168.834 579.319 1
Cu 263.531 169.442 579.319 1
Cu 264.139 170.087 579.319 1
Cu 264.701 170.766 579.319 1
Cu 265.217 171.477 579.319 1
Cu 265.685 172.218 579.319 1
Cu 266.102 172.984 579.319 1
Cu 266.466 173.773 579.319 1
Cu 266.777 174.582 579.319 1
Cu 267.033 175.408 579.319 1
Cu 267.234 176.247 579.319 1
Cu 267.261 177.096 579.319 1
Cu 267.261 177.952 579.319 1
Cu 267.261 178.811 579.319 1
Cu 267.239 178.811 584.524 1
Cu 267.239 179.67 584.524 1
Cu 267.239 180.524 584.524 1
Cu 267.212 181.372 584.524 1
Cu 267.012 182.21 584.524 1
Cu 266.756 183.035 584.524 1
Cu 266.446 183.842 584.524 1
Cu 266.082 184.63 584.524 1
Cu 265.665 185.395 584.524 1
Cu 265.199 186.134 584.524 1
Cu 264.683 186.844 584.524 1
Cu 264.122 187.523 584.524 1
Cu 263.515 188.167 584.524 1
Cu 262.867 188.774 584.524 1
Cu 262.179 189.342 584.524 1
Cu 261.455 189.868 584.524 1
Cu 260.697 190.35 584.524 1
Cu 259.908 190.787 584.524 1
Cu 259.091 191.177 584.524 1
Cu 258.25 191.518 584.524 1
Cu 257.387 191.809 584.524 1
Cu 256.507 192.049 584.524 1
Cu 255.612 192.236 584.524 1
Cu 254.706 192.37 584.524 1
Cu 253.794 192.451 584.524 1
Cu 252.878 192.478 584.524 1
Cu 251.961 192.451 584.524 1
Cu 251.049 192.37 584.524 1
Cu 250.143 192.236 584.524 1
Cu 249.248 192.049 584.524 1
Cu 248.368 191.809 584.524 1
Cu 247.505 191.518 584.524 1
Cu 246.664 191.177 584.524 1
Cu 245.847 190.787 584.524 1
Cu 245.058 190.35 584.524 1
Cu 244.3 189.868 584.524 1
Cu 243.576 189.342 584.524 1
Cu 242.888 188.774 584.524 1
Cu 242.24 188.167 584.524 1
Cu 241.633 187.523 584.524 1
Cu 241.072 186.844 584.524 1
Cu 240.556 186.134 584.524 1
Cu 240.09 185.395 584.524 1
Cu 239.673 184.63 584.524 1
Cu 239.309 183.842 584.524 1
Cu 238.999 183.035 584.524 1
Cu 238.743 182.21 584.524 1
Cu 238.543 181.372 584.524 1
Cu 238.516 180.524 584.524 1
Cu 238.516 179.67 584.524 1
Cu 238.516 178.811 584.524 1
Cu 238.516 177.953 584.524 1
Cu 238.516 177.099 584.524 1
Cu 238.543 176.251 584.524 1
Cu 238.743 175.413 584.524 1
Cu 238.999 174.588 584.524 1
Cu 239.309 173.78 584.524 1
Cu 239.673 172.993 584.524 1
Cu 240.09 172.228 584.524 1
Cu 240.556 171.489 584.524 1
Cu 241.072 170.778 584.524 1
Cu 241.633 170.1 584.524 1
Cu 242.24 169.456 584.524 1
Cu 242.888 168.849 584.524 1
Cu 243.576 168.281 584.524 1
Cu 244.3 167.755 584.524 1
Cu 245.058 167.272 584.524 1
Cu 245.847 166.835 584.524 1
Cu 246.664 166.446 584.524 1
Cu 247.505 166.105 584.524 1
Cu 248.368 165.814 584.524 1
Cu 249.248 165.574 584.524 1
Cu 250.143 165.387 584.524 1
Cu 251.049 165.253 584.524 1
Cu 251.961 165.172 584.524 1
Cu 252.878 165.145 584.524 1
Cu 253.794 165.172 584.524 1
Cu 254.706 165.253 584.524 1
Cu 255.612 165.387 584.524 1
Cu 256.507 165.574 584.524 1
Cu 257.387 165.814 584.524 1
Cu 258.25 166.105 584.524 1
Cu 259.091 166.446 584.524 1
Cu 259.908 166.835 584.524 1
Cu 260.697 167.272 584.524 1
Cu 261.455 167.755 584.524 1
Cu 262.179 168.281 584.524 1
Cu 262.867 168.849 584.524 1
Cu 263.515 169.456 584.524 1
Cu 264.122 170.1 584.524 1
Cu 264.683 170.778 584.524 1
Cu 265.199 171.489 584.524 1
Cu 265.665 172.228 584.524 1
Cu 266.082 172.993 584.524 1
Cu 266.446 173.78 584.524 1
Cu 266.756 174.588 584.524 1
Cu 267.012 175.413 584.524 1
Cu 267.212 176.251 584.524 1
Cu 267.239 177.099 584.524 1
Cu 267.239 177.953 584.524 1
Cu 267.239 178.811 584.524 1
Cu 267.217 178.811 589.737 1
Cu 267.217 179.668 589.737 1
Cu 267.217 180.522 589.737 1
Cu 267.19 181.368 589.737 1
Cu 266.99 182.205 589.737 1
Cu 266.735 183.028 589.737 1
Cu 266.425 183.835 589.737 1
Cu 266.061 184.621 589.737 1
Cu 265.646 185.385 589.737 1
Cu 265.18 186.123 589.737 1
Cu 264.665 186.832 589.737 1
Cu 264.104 187.509 589.737 1
Cu 263.499 188.152 589.737 1
Cu 262.852 188.759 589.737 1
Cu 262.165 189.325 589.737 1
Cu 261.442 189.851 589.737 1
Cu 260.685 190.333 589.737 1
Cu 259.897 190.769 589.737 1
Cu 259.081 191.158 589.737 1
Cu 258.241 191.499 589.737 1
Cu 257.38 191.789 589.737 1
Cu 256.501 192.028 589.737 1
Cu 255.608 192.215 589.737 1
Cu 254.704 192.349 589.737 1
Cu 253.792 192.43 589.737 1
Cu 252.878 192.457 589.737 1
Cu 251.963 192.43 589.737 1
Cu 251.051 192.349 589.737 1
Cu 250.147 192.215 589.737 1
Cu 249.254 192.028 589.737 1
Cu 248.375 191.789 589.737 1
Cu 247.514 191.499 589.737 1
Cu 246.674 191.158 589.737 1
Cu 245.858 190.769 589.737 1
Cu 245.07 190.333 589.737 1
Cu 244.313 189.851 589.737 1
Cu 243.59 189.325 589.737 1
Cu 242.903 188.759 589.737 1
Cu 242.256 188.152 589.737 1
Cu 241.651 187.509 589.737 1
Cu 241.09 186.832 589.737 1
Cu 240.575 186.123 589.737 1
Cu 240.109 185.385 589.737 1
Cu 239.694 184.621 589.737 1
Cu 239.33 183.835 589.737 1
Cu 239.02 183.028 589.737 1
Cu 238.765 182.205 589.737 1
Cu 238.565 181.368 589.737 1
Cu 238.538 180.522 589.737 1
Cu 238.538 179.668 589.737 1
Cu 238.538 178.811 589.737 1
Cu 238.538 177.955 589.737 1
Cu 238.538 177.101 589.737 1
Cu 238.565 176.254 589.737 1
Cu 238.765 175.418 589.737 1
Cu 239.02 174.595 589.737 1
Cu 239.33 173.788 589.737 1
Cu 239.694 173.001 589.737 1
Cu 240.109 172.238 589.737 1
Cu 240.575 171.5 589.737 1
Cu 241.09 170.791 589.737 1
Cu 241.651 170.113 589.737 1
Cu 242.256 169.47 589.737 1
Cu 242.903 168.864 589.737 1
Cu 243.59 168.297 589.737 1
Cu 244.313 167.772 589.737 1
Cu 245.07 167.29 589.737 1
Cu 245.858 166.854 589.737 1
Cu 246.674 166.465 589.737 1
Cu 247.514 166.124 589.737 1
Cu 248.375 165.834 589.737 1
Cu 249.254 165.595 589.737 1
Cu 250.147 165.408 589.737 1
Cu 251.051 165.273 589.737 1
Cu 251.963 165.193 589.737 1
Cu 252.878 165.166 589.737 1
Cu 253.792 165.193 589.737 1
Cu 254.704 165.273 589.737 1
Cu 255.608 165.408 589.737 1
Cu 256.501 165.595 589.737 1
Cu 257.38 165.834 589.737 1
Cu 258.241 166.124 589.737 1
Cu 259.081 166.465 589.737 1
Cu 259.897 166.854 589.737 1
Cu 260.685 167.29 589.737 1
Cu 261.442 167.772 589.737 1
Cu 262.165 168.297 589.737 1
Cu 262.852 168.864 589.737 1
Cu 263.499 169.47 589.737 1
Cu 264.104 170.113 589.737 1
Cu 264.665 170.791 589.737 1
Cu 265.18 171.5 589.737 1
Cu 265.646 172.238 589.737 1
Cu 266.061 173.001 589.737 1
Cu 266.425 173.788 589.737 1
Cu 266.735 174.595 589.737 1
Cu 266.99 175.418 589.737 1
Cu 267.19 176.254 589.737 1
Cu 267.217 177.101 589.737 1
Cu 267.217 177.955 589.737 1
Cu 267.217 178.811 589.737 1
Cu 267.195 178.811 594.958 1
Cu 267.195 179.667 594.958 1
Cu 267.195 180.519 594.958 1
Cu 267.168 181.364 594.958 1
Cu 266.968 182.2 594.958 1
Cu 266.714 183.022 594.958 1
Cu 266.404 183.827 594.958 1
Cu 266.041 184.612 594.958 1
Cu 265.626 185.375 594.958 1
Cu 265.161 186.112 594.958 1
Cu 264.647 186.82 594.958 1
Cu 264.087 187.496 594.958 1
Cu 263.483 188.138 594.958 1
Cu 262.836 188.743 594.958 1
Cu 262.151 189.309 594.958 1
Cu 261.429 189.834 594.958 1
Cu 260.673 190.315 594.958 1
Cu 259.886 190.751 594.958 1
Cu 259.072 191.139 594.958 1
Cu 258.233 191.479 594.958 1
Cu 257.373 191.769 594.958 1
Cu 256.495 192.008 594.958 1
Cu 255.604 192.194 594.958 1
Cu 254.701 192.328 594.958 1
Cu 253.791 192.409 594.958 1
Cu 252.878 192.436 594.958 1
Cu 251.964 192.409 594.958 1
Cu 251.054 192.328 594.958 1
Cu 250.151 192.194 594.958 1
Cu 249.26 192.008 594.958 1
Cu 248.382 191.769 594.958 1
Cu 247.522 191.479 594.958 1
Cu 246.683 191.139 594.958 1
Cu 245.869 190.751 594.958 1
Cu 245.082 190.315 594.958 1
Cu 244.326 189.834 594.958 1
Cu 243.604 189.309 594.958 1
Cu 242.919 188.743 594.958 1
Cu 242.272 188.138 594.958 1
Cu 241.668 187.496 594.958 1
Cu 241.108 186.82 594.958 1
Cu 240.594 186.112 594.958 1
Cu 240.129 185.375 594.958 1
Cu 239.714 184.612 594.958 1
Cu 239.351 183.827 594.958 1
Cu 239.041 183.022 594.958 1
Cu 238.787 182.2 594.958 1
Cu 238.587 181.364 594.958 1
Cu 238.56 180.519 594.958 1
Cu 238.56 179.667 594.958 1
Cu 238.56 178.811 594.958 1
Cu 238.56 177.956 594.958 1
Cu 238.56 177.104 594.958 1
Cu 238.587 176.258 594.958 1
Cu 238.787 175.423 594.958 1
Cu 239.041 174.601 594.958 1
Cu 239.351 173.796 594.958 1
Cu 239.714 173.01 594.958 1
Cu 240.129 172.248 594.958 1
Cu 240.594 171.511 594.958 1
Cu 241.108 170.803 594.958 1
Cu 241.668 170.127 594.958 1
Cu 242.272 169.485 594.958 1
Cu 242.919 168.88 594.958 1
Cu 243.604 168.314 594.958 1
Cu 244.326 167.789 594.958 1
Cu 245.082 167.308 594.958 1
Cu 245.869 166.872 594.958 1
Cu 246.683 166.484 594.958 1
Cu 247.522 166.144 594.958 1
Cu 248.382 165.854 594.958 1
Cu 249.26 165.615 594.958 1
Cu 250.151 165.428 594.958 1
Cu 251.054 165.294 594.958 1
Cu 251.964 165.214 594.958 1
Cu 252.878 165.187 594.958 1
Cu 253.791 165.214 594.958 1
Cu 254.701 165.294 594.958 1
Cu 255.604 165.428 594.958 1
Cu 256.495 165.615 594.958 1
Cu 257.373 165.854 594.958 1
Cu 258.233 166.144 594.958 1
Cu 259.072 166.484 594.958 1
Cu 259.886 166.872 594.958 1
Cu 260.673 167.308 594.958 1
Cu 261.429 167.789 594.958 1
Cu 262.151 168.314 594.958 1
Cu 262.836 168.88 594.958 1
Cu 263.483 169.485 594.958 1
Cu 264.087 170.127 594.958 1
Cu 264.647 170.803 594.958 1
Cu 265.161 171.511 594.958 1
Cu 265.626 172.248 594.958 1
Cu 266.041 173.01 594.958 1
Cu 266.404 173.796 594.958 1
Cu 266.714 174.601 594.958 1
Cu 266.968 175.423 594.958 1
Cu 267.168 176.258 594.958 1
Cu 267.195 177.104 594.958 1
Cu 267.195 177.956 594.958 1
Cu 267.195 178.811 594.958 1
Cu 267.172 178.811 600.187 1
Cu 267.172 179.666 600.187 1
Cu 267.172 180.516 600.187 1
Cu 267.145 181.36 600.187 1
Cu 266.946 182.194 600.187 1
Cu 266.692 183.015 600.187 1
Cu 266.383 183.819 600.187 1
Cu 266.02 184.603 600.187 1
Cu 265.606 185.365 600.187 1
Cu 265.141 186.1 600.187 1
Cu 264.629 186.807 600.187 1
Cu 264.069 187.482 600.187 1
Cu 263.466 188.123 600.187 1
Cu 262.821 188.728 600.187 1
Cu 262.136 189.293 600.187 1
Cu 261.415 189.816 600.187 1
Cu 260.66 190.297 600.187 1
Cu 259.875 190.732 600.187 1
Cu 259.062 191.12 600.187 1
Cu 258.225 191.459 600.187 1
Cu 257.366 191.749 600.187 1
Cu 256.49 191.987 600.187 1
Cu 255.599 192.173 600.187 1
Cu 254.698 192.307 600.187 1
Cu 253.79 192.387 600.187 1
Cu 252.878 192.414 600.187 1
Cu 251.965 192.387 600.187 1
Cu 251.057 192.307 600.187 1
Cu 250.156 192.173 600.187 1
Cu 249.265 191.987 600.187 1
Cu 248.389 191.749 600.187 1
Cu 247.53 191.459 600.187 1
Cu 246.693 191.12 600.187 1
Cu 245.88 190.732 600.187 1
Cu 245.095 190.297 600.187 1
Cu 244.34 189.816 600.187 1
Cu 243.619 189.293 600.187 1
Cu 242.934 188.728 600.187 1
Cu 242.289 188.123 600.187 1
Cu 241.686 187.482 600.187 1
Cu 241.126 186.807 600.187 1
Cu 240.614 186.1 600.187 1
Cu 240.149 185.365 600.187 1
Cu 239.735 184.603 600.187 1
Cu 239.372 183.819 600.187 1
Cu 239.063 183.015 600.187 1
Cu 238.809 182.194 600.187 1
Cu 238.61 181.36 600.187 1
Cu 238.583 180.516 600.187 1
Cu 238.583 179.666 600.187 1
Cu 238.583 178.811 600.187 1
Cu 238.583 177.957 600.187 1
Cu 238.583 177.107 600.187 1
Cu 238.61 176.262 600.187 1
Cu 238.809 175.428 600.187 1
Cu 239.063 174.608 600.187 1
Cu 239.372 173.804 600.187 1
Cu 239.735 173.02 600.187 1
Cu 240.149 172.258 600.187 1
Cu 240.614 171.523 600.187 1
Cu 241.126 170.816 600.187 1
Cu 241.686 170.141 600.187 1
Cu 242.289 169.5 600.187 1
Cu 242.934 168.895 600.187 1
Cu 243.619 168.33 600.187 1
Cu 244.34 167.806 600.187 1
Cu 245.095 167.326 600.187 1
Cu 245.88 166.891 600.187 1
Cu 246.693 166.503 600.187 1
Cu 247.53 166.164 600.187 1
Cu 248.389 165.874 600.187 1
Cu 249.265 165.636 600.187 1
Cu 250.156 165.449 600.187 1
Cu 251.057 165.316 600.187 1
Cu 251.965 165.235 600.187 1
Cu 252.878 165.208 600.187 1
Cu 253.79 165.235 600.187 1
Cu 254.698 165.316 600.187 1
Cu 255.599 165.449 600.187 1
Cu 256.49 165.636 600.187 1
Cu 257.366 165.874 600.187 1
Cu 258.225 166.164 600.187 1
Cu 259.062 166.503 600.187 1
Cu 259.875 166.891 600.187 1
Cu 260.66 167.326 600.187 1
Cu 261.415 167.806 600.187 1
Cu 262.136 168.33 600.187 1
Cu 262.821 168.895 600.187 1
Cu 263.466 169.5 600.187 1
Cu 264.069 170.141 600.187 1
Cu 264.629 170.816 600.187 1
Cu 265.141 171.523 600.187 1
Cu 265.606 172.258 600.187 1
Cu 266.02 173.02 600.187 1
Cu 266.383 173.804 600.187 1
Cu 266.692 174.608 600.187 1
Cu 266.946 175.428 600.187 1
Cu 267.145 176.262 600.187 1
Cu 267.172 177.107 600.187 1
Cu 267.172 177.957 600.187 1
Cu 267.172 178.811 600.187 1
Cu 267.149 178.811 605.423 1
Cu 267.149 179.664 605.423 1
Cu 267.149 180.514 605.423 1
Cu 267.123 181.356 605.423 1
Cu 266.924 182.189 605.423 1
Cu 266.67 183.008 605.423 1
Cu 266.361 183.811 605.423 1
Cu 265.999 184.594 605.423 1
Cu 265.586 185.354 605.423 1
Cu 265.122 186.089 605.423 1
Cu 264.61 186.794 605.423 1
Cu 264.051 187.468 605.423 1
Cu 263.449 188.108 605.423 1
Cu 262.805 188.712 605.423 1
Cu 262.121 189.276 605.423 1
Cu 261.402 189.799 605.423 1
Cu 260.648 190.278 605.423 1
Cu 259.864 190.713 605.423 1
Cu 259.052 191.1 605.423 1
Cu 258.216 191.439 605.423 1
Cu 257.359 191.728 605.423 1
Cu 256.484 191.966 605.423 1
Cu 255.595 192.152 605.423 1
Cu 254.695 192.286 605.423 1
Cu 253.788 192.366 605.423 1
Cu 252.878 192.393 605.423 1
Cu 251.967 192.366 605.423 1
Cu 251.06 192.286 605.423 1
Cu 250.16 192.152 605.423 1
Cu 249.271 191.966 605.423 1
Cu 248.396 191.728 605.423 1
Cu 247.539 191.439 605.423 1
Cu 246.703 191.1 605.423 1
Cu 245.891 190.713 605.423 1
Cu 245.107 190.278 605.423 1
Cu 244.353 189.799 605.423 1
Cu 243.634 189.276 605.423 1
Cu 242.95 188.712 605.423 1
Cu 242.306 188.108 605.423 1
Cu 241.704 187.468 605.423 1
Cu 241.145 186.794 605.423 1
Cu 240.633 186.089 605.423 1
Cu 240.169 185.354 605.423 1
Cu 239.756 184.594 605.423 1
Cu 239.394 183.811 605.423 1
Cu 239.085 183.008 605.423 1
Cu 238.831 182.189 605.423 1
Cu 238.632 181.356 605.423 1
Cu 238.606 180.514 605.423 1
Cu 238.606 179.664 605.423 1
Cu 238.606 178.811 605.423 1
Cu 238.606 177.959 605.423 1
Cu 238.606 177.109 605.423 1
Cu 238.632 176.267 605.423 1
Cu 238.831 175.434 605.423 1
Cu 239.085 174.615 605.423 1
Cu 239.394 173.812 605.423 1
Cu 239.756 173.029 605.423 1
Cu 240.169 172.269 605.423 1
Cu 240.633 171.534 605.423 1
Cu 241.145 170.829 605.423 1
Cu 241.704 170.154 605.423 1
Cu 242.306 169.514 605.423 1
Cu 242.95 168.911 605.423 1
Cu 243.634 168.347 605.423 1
Cu 244.353 167.824 605.423 1
Cu 245.107 167.344 605.423 1
Cu 245.891 166.91 605.423 1
Cu 246.703 166.523 605.423 1
Cu 247.539 166.184 605.423 1
Cu 248.396 165.895 605.423 1
Cu 249.271 165.657 605.423 1
Cu 250.16 165.471 605.423 1
Cu 251.06 165.337 605.423 1
Cu 251.967 165.257 605.423 1
Cu 252.878 165.23 605.423 1
Cu 253.788 165.257 605.423 1
Cu 254.695 165.337 605.423 1
Cu 255.595 165.471 605.423 1
Cu 256.484 165.657 605.423 1
Cu 257.359 165.895 605.423 1
Cu 258.216 166.184 605.423 1
Cu 259.052 166.523 605.423 1
Cu 259.864 166.91 605.423 1
Cu 260.648 167.344 605.423 1
Cu 261.402 167.824 605.423 1
Cu 262.121 168.347 605.423 1
Cu 262.805 168.911 605.423 1
Cu 263.449 169.514 605.423 1
Cu 264.051 170.154 605.423 1
Cu 264.61 170.829 605.423 1
Cu 265.122 171.534 605.423 1
Cu 265.586 172.269 605.423 1
Cu 265.999 173.029 605.423 1
Cu 266.361 173.812 605.423 1
Cu 266.67 174.615 605.423 1
Cu 266.924 175.434 605.423 1
Cu 267.123 176.267 605.423 1
Cu 267.149 177.109 605.423 1
Cu 267.149 177.959 605.423 1
Cu 267.149 178.811 605.423 1
Cu 267.126 178.811 610.668 1
Cu 267.126 179.663 610.668 1
Cu 267.126 180.511 610.668 1
Cu 267.1 181.352 610.668 1
Cu 266.901 182.183 610.668 1
Cu 266.647 183.001 610.668 1
Cu 266.339 183.803 610.668 1
Cu 265.978 184.585 610.668 1
Cu 265.565 185.344 610.668 1
Cu 265.102 186.077 610.668 1
Cu 264.591 186.781 610.668 1
Cu 264.033 187.454 610.668 1
Cu 263.432 188.093 610.668 1
Cu 262.789 188.696 610.668 1
Cu 262.106 189.259 610.668 1
Cu 261.388 189.781 610.668 1
Cu 260.635 190.26 610.668 1
Cu 259.853 190.693 610.668 1
Cu 259.042 191.08 610.668 1
Cu 258.207 191.418 610.668 1
Cu 257.352 191.707 610.668 1
Cu 256.478 191.945 610.668 1
Cu 255.591 192.13 610.668 1
Cu 254.692 192.264 610.668 1
Cu 253.787 192.344 610.668 1
Cu 252.878 192.371 610.668 1
Cu 251.968 192.344 610.668 1
Cu 251.063 192.264 610.668 1
Cu 250.165 192.13 610.668 1
Cu 249.277 191.945 610.668 1
Cu 248.403 191.707 610.668 1
Cu 247.548 191.418 610.668 1
Cu 246.713 191.08 610.668 1
Cu 245.902 190.693 610.668 1
Cu 245.12 190.26 610.668 1
Cu 244.367 189.781 610.668 1
Cu 243.649 189.259 610.668 1
Cu 242.966 188.696 610.668 1
Cu 242.323 188.093 610.668 1
Cu 241.722 187.454 610.668 1
Cu 241.164 186.781 610.668 1
Cu 240.653 186.077 610.668 1
Cu 240.19 185.344 610.668 1
Cu 239.777 184.585 610.668 1
Cu 239.416 183.803 610.668 1
Cu 239.108 183.001 610.668 1
Cu 238.854 182.183 610.668 1
Cu 238.655 181.352 610.668 1
Cu 238.629 180.511 610.668 1
Cu 238.629 179.663 610.668 1
Cu 238.629 178.811 610.668 1
Cu 238.629 177.96 610.668 1
Cu 238.629 177.112 610.668 1
Cu 238.655 176.271 610.668 1
Cu 238.854 175.439 610.668 1
Cu 239.108 174.621 610.668 1
Cu 239.416 173.82 610.668 1
Cu 239.777 173.038 610.668 1
Cu 240.19 172.279 610.668 1
Cu 240.653 171.546 610.668 1
Cu 241.164 170.841 610.668 1
Cu 241.722 170.168 610.668 1
Cu 242.323 169.529 610.668 1
Cu 242.966 168.927 610.668 1
Cu 243.649 168.364 610.668 1
Cu 244.367 167.842 610.668 1
Cu 245.12 167.363 610.668 1
Cu 245.902 166.929 610.668 1
Cu 246.713 166.543 610.668 1
Cu 247.548 166.204 610.668 1
Cu 248.403 165.916 610.668 1
Cu 249.277 165.678 610.668 1
Cu 250.165 165.492 610.668 1
Cu 251.063 165.359 610.668 1
Cu 251.968 165.279 610.668 1
Cu 252.878 165.252 610.668 1
Cu 253.787 165.279 610.668 1
Cu 254.692 165.359 610.668 1
Cu 255.591 165.492 610.668 1
Cu 256.478 165.678 610.668 1
Cu 257.352 165.916 610.668 1
Cu 258.207 166.204 610.668 1
Cu 259.042 166.543 610.668 1
Cu 259.853 166.929 610.668 1
Cu 260.635 167.363 610.668 1
Cu 261.388 167.842 610.668 1
Cu 262.106 168.364 610.668 1
Cu 262.789 168.927 610.668 1
Cu 263.432 169.529 610.668 1
Cu 264.033 170.168 610.668 1
Cu 264.591 170.841 610.668 1
Cu 265.102 171.546 610.668 1
Cu 265.565 172.279 610.668 1
Cu 265.978 173.038 610.668 1
Cu 266.339 173.82 610.668 1
Cu 266.647 174.621 610.668 1
Cu 266.901 175.439 610.668 1
Cu 267.1 176.271 610.668 1
Cu 267.126 177.112 610.668 1
Cu 267.126 177.96 610.668 1
Cu 267.126 178.811 610.668 1
Cu 267.103 178.811 615.92 1
Cu 267.103 179.661 615.92 1
Cu 267.103 180.508 615.92 1
Cu 267.076 181.348 615.92 1
Cu 266.878 182.178 615.92 1
Cu 266.625 182.995 615.92 1
Cu 266.317 183.795 615.92 1
Cu 265.957 184.575 615.92 1
Cu 265.544 185.333 615.92 1
Cu 265.082 186.065 615.92 1
Cu 264.572 186.768 615.92 1
Cu 264.015 187.44 615.92 1
Cu 263.415 188.078 615.92 1
Cu 262.772 188.679 615.92 1
Cu 262.091 189.242 615.92 1
Cu 261.374 189.763 615.92 1
Cu 260.623 190.241 615.92 1
Cu 259.841 190.674 615.92 1
Cu 259.032 191.06 615.92 1
Cu 258.199 191.398 615.92 1
Cu 257.344 191.686 615.92 1
Cu 256.472 191.923 615.92 1
Cu 255.586 192.109 615.92 1
Cu 254.689 192.242 615.92 1
Cu 253.785 192.322 615.92 1
Cu 252.878 192.348 615.92 1
Cu 251.97 192.322 615.92 1
Cu 251.066 192.242 615.92 1
Cu 250.169 192.109 615.92 1
Cu 249.283 191.923 615.92 1
Cu 248.411 191.686 615.92 1
Cu 247.556 191.398 615.92 1
Cu 246.723 191.06 615.92 1
Cu 245.914 190.674 615.92 1
Cu 245.132 190.241 615.92 1
Cu 244.381 189.763 615.92 1
Cu 243.664 189.242 615.92 1
Cu 242.983 188.679 615.92 1
Cu 242.34 188.078 615.92 1
Cu 241.74 187.44 615.92 1
Cu 241.183 186.768 615.92 1
Cu 240.673 186.065 615.92 1
Cu 240.211 185.333 615.92 1
Cu 239.798 184.575 615.92 1
Cu 239.438 183.795 615.92 1
Cu 239.13 182.995 615.92 1
Cu 238.877 182.178 615.92 1
Cu 238.679 181.348 615.92 1
Cu 238.652 180.508 615.92 1
Cu 238.652 179.661 615.92 1
Cu 238.652 178.811 615.92 1
Cu 238.652 177.961 615.92 1
Cu 238.652 177.115 615.92 1
Cu 238.679 176.275 615.92 1
Cu 238.877 175.445 615.92 1
Cu 239.13 174.628 615.92 1
Cu 239.438 173.828 615.92 1
Cu 239.798 173.048 615.92 1
Cu 240.211 172.29 615.92 1
Cu 240.673 171.558 615.92 1
Cu 241.183 170.855 615.92 1
Cu 241.74 170.183 615.92 1
Cu 242.34 169.545 615.92 1
Cu 242.983 168.943 615.92 1
Cu 243.664 168.381 615.92 1
Cu 244.381 167.86 615.92 1
Cu 245.132 167.382 615.92 1
Cu 245.914 166.949 615.92 1
Cu 246.723 166.563 615.92 1
Cu 247.556 166.225 615.92 1
Cu 248.411 165.937 615.92 1
Cu 249.283 165.7 615.92 1
Cu 250.169 165.514 615.92 1
Cu 251.066 165.381 615.92 1
Cu 251.97 165.301 615.92 1
Cu 252.878 165.274 615.92 1
Cu 253.785 165.301 615.92 1
Cu 254.689 165.381 615.92 1
Cu 255.586 165.514 615.92 1
Cu 256.472 165.7 615.92 1
Cu 257.344 165.937 615.92 1
Cu 258.199 166.225 615.92 1
Cu 259.032 166.563 615.92 1
Cu 259.841 166.949 615.92 1
Cu 260.623 167.382 615.92 1
Cu 261.374 167.86 615.92 1
Cu 262.091 168.381 615.92 1
Cu 262.772 168.943 615.92 1
Cu 263.415 169.545 615.92 1
Cu 264.015 170.183 615.92 1
Cu 264.572 170.855 615.92 1
Cu 265.082 171.558 615.92 1
Cu 265.544 172.29 615.92 1
Cu 265.957 173.048 615.92 1
Cu 266.317 173.828 615.92 1
Cu 266.625 174.628 615.92 1
Cu 266.878 175.445 615.92 1
Cu 267.076 176.275 615.92 1
Cu 267.103 177.115 615.92 1
Cu 267.103 177.961 615.92 1
Cu 267.103 178.811 615.92 1
Cu 267.079 178.811 621.18 1
Cu 267.079 179.66 621.18 1
Cu 267.079 180.505 621.18 1
Cu 267.053 181.344 621.18 1
Cu 266.855 182.172 621.18 1
Cu 266.602 182.988 621.18 1
Cu 266.295 183.786 621.18 1
Cu 265.935 184.566 621.18 1
Cu 265.523 185.322 621.18 1
Cu 265.062 186.053 621.18 1
Cu 264.552 186.755 621.18 1
Cu 263.997 187.426 621.18 1
Cu 263.397 188.063 621.18 1
Cu 262.756 188.663 621.18 1
Cu 262.076 189.225 621.18 1
Cu 261.36 189.745 621.18 1
Cu 260.61 190.222 621.18 1
Cu 259.83 190.654 621.18 1
Cu 259.022 191.04 621.18 1
Cu 258.19 191.377 621.18 1
Cu 257.337 191.664 621.18 1
Cu 256.466 191.901 621.18 1
Cu 255.582 192.087 621.18 1
Cu 254.686 192.219 621.18 1
Cu 253.784 192.299 621.18 1
Cu 252.878 192.326 621.18 1
Cu 251.971 192.299 621.18 1
Cu 251.069 192.219 621.18 1
Cu 250.173 192.087 621.18 1
Cu 249.289 191.901 621.18 1
Cu 248.418 191.664 621.18 1
Cu 247.565 191.377 621.18 1
Cu 246.733 191.04 621.18 1
Cu 245.925 190.654 621.18 1
Cu 245.145 190.222 621.18 1
Cu 244.395 189.745 621.18 1
Cu 243.679 189.225 621.18 1
Cu 242.999 188.663 621.18 1
Cu 242.358 188.063 621.18 1
Cu 241.758 187.426 621.18 1
Cu 241.203 186.755 621.18 1
Cu 240.693 186.053 621.18 1
Cu 240.232 185.322 621.18 1
Cu 239.82 184.566 621.18 1
Cu 239.46 183.786 621.18 1
Cu 239.153 182.988 621.18 1
Cu 238.9 182.172 621.18 1
Cu 238.702 181.344 621.18 1
Cu 238.676 180.505 621.18 1
Cu 238.676 179.66 621.18 1
Cu 238.676 178.811 621.18 1
Cu 238.676 177.963 621.18 1
Cu 238.676 177.118 621.18 1
Cu 238.702 176.279 621.18 1
Cu 238.9 175.45 621.18 1
Cu 239.153 174.635 621.18 1
Cu 239.46 173.836 621.18 1
Cu 239.82 173.057 621.18 1
Cu 240.232 172.301 621.18 1
Cu 240.693 171.57 621.18 1
Cu 241.203 170.868 621.18 1
Cu 241.758 170.197 621.18 1
Cu 242.358 169.56 621.18 1
Cu 242.999 168.96 621.18 1
Cu 243.679 168.398 621.18 1
Cu 244.395 167.878 621.18 1
Cu 245.145 167.401 621.18 1
Cu 245.925 166.969 621.18 1
Cu 246.733 166.583 621.18 1
Cu 247.565 166.246 621.18 1
Cu 248.418 165.958 621.18 1
Cu 249.289 165.721 621.18 1
Cu 250.173 165.536 621.18 1
Cu 251.069 165.403 621.18 1
Cu 251.971 165.324 621.18 1
Cu 252.878 165.297 621.18 1
Cu 253.784 165.324 621.18 1
Cu 254.686 165.403 621.18 1
Cu 255.582 165.536 621.18 1
Cu 256.466 165.721 621.18 1
Cu 257.337 165.958 621.18 1
Cu 258.19 166.246 621.18 1
Cu 259.022 166.583 621.18 1
Cu 259.83 166.969 621.18 1
Cu 260.61 167.401 621.18 1
Cu 261.36 167.878 621.18 1
Cu 262.076 168.398 621.18 1
Cu 262.756 168.96 621.18 1
Cu 263.397 169.56 621.18 1
Cu 263.997 170.197 621.18 1
Cu 264.552 170.868 621.18 1
Cu 265.062 171.57 621.18 1
Cu 265.523 172.301 621.18 1
Cu 265.935 173.057 621.18 1
Cu 266.295 173.836 621.18 1
Cu 266.602 174.635 621.18 1
Cu 266.855 175.45 621.18 1
Cu 267.053 176.279 621.18 1
Cu 267.079 177.118 621.18 1
Cu 267.079 177.963 621.18 1
Cu 267.079 178.811 621.18 1
Cu 267.055 178.811 626.447 1
Cu 267.055 179.659 626.447 1
Cu 267.055 180.502 626.447 1
Cu 267.029 181.34 626.447 1
Cu 266.831 182.167 626.447 1
Cu 266.579 182.981 626.447 1
Cu 266.272 183.778 626.447 1
Cu 265.913 184.556 626.447 1
Cu 265.502 185.311 626.447 1
Cu 265.041 186.041 626.447 1
Cu 264.533 186.742 626.447 1
Cu 263.978 187.411 626.447 1
Cu 263.379 188.047 626.447 1
Cu 262.739 188.646 626.447 1
Cu 262.061 189.207 626.447 1
Cu 261.345 189.726 626.447 1
Cu 260.597 190.203 626.447 1
Cu 259.818 190.634 626.447 1
Cu 259.011 191.019 626.447 1
Cu 258.181 191.356 626.447 1
Cu 257.329 191.643 626.447 1
Cu 256.46 191.879 626.447 1
Cu 255.577 192.064 626.447 1
Cu 254.683 192.197 626.447 1
Cu 253.782 192.277 626.447 1
Cu 252.878 192.303 626.447 1
Cu 251.973 192.277 626.447 1
Cu 251.072 192.197 626.447 1
Cu 250.178 192.064 626.447 1
Cu 249.295 191.879 626.447 1
Cu 248.426 191.643 626.447 1
Cu 247.574 191.356 626.447 1
Cu 246.744 191.019 626.447 1
Cu 245.937 190.634 626.447 1
Cu 245.158 190.203 626.447 1
Cu 244.41 189.726 626.447 1
Cu 243.694 189.207 626.447 1
Cu 243.016 188.646 626.447 1
Cu 242.376 188.047 626.447 1
Cu 241.777 187.411 626.447 1
Cu 241.222 186.742 626.447 1
Cu 240.714 186.041 626.447 1
Cu 240.253 185.311 626.447 1
Cu 239.842 184.556 626.447 1
Cu 239.483 183.778 626.447 1
Cu 239.176 182.981 626.447 1
Cu 238.924 182.167 626.447 1
Cu 238.726 181.34 626.447 1
Cu 238.7 180.502 626.447 1
Cu 238.7 179.659 626.447 1
Cu 238.7 178.811 626.447 1
Cu 238.7 177.964 626.447 1
Cu 238.7 177.12 626.447 1
Cu 238.726 176.283 626.447 1
Cu 238.924 175.456 626.447 1
Cu 239.176 174.642 626.447 1
Cu 239.483 173.845 626.447 1
Cu 239.842 173.067 626.447 1
Cu 240.253 172.312 626.447 1
Cu 240.714 171.582 626.447 1
Cu 241.222 170.881 626.447 1
Cu 241.777 170.211 626.447 1
Cu 242.376 169.576 626.447 1
Cu 243.016 168.976 626.447 1
Cu 243.694 168.416 626.447 1
Cu 244.41 167.896 626.447 1
Cu 245.158 167.42 626.447 1
Cu 245.937 166.988 626.447 1
Cu 246.744 166.604 626.447 1
Cu 247.574 166.267 626.447 1
Cu 248.426 165.98 626.447 1
Cu 249.295 165.744 626.447 1
Cu 250.178 165.559 626.447 1
Cu 251.072 165.426 626.447 1
Cu 251.973 165.346 626.447 1
Cu 252.878 165.32 626.447 1
Cu 253.782 165.346 626.447 1
Cu 254.683 165.426 626.447 1
Cu 255.577 165.559 626.447 1
Cu 256.46 165.744 626.447 1
Cu 257.329 165.98 626.447 1
Cu 258.181 166.267 626.447 1
Cu 259.011 166.604 626.447 1
Cu 259.818 166.988 626.447 1
Cu 260.597 167.42 626.447 1
Cu 261.345 167.896 626.447 1
Cu 262.061 168.416 626.447 1
Cu 262.739 168.976 626.447 1
Cu 263.379 169.576 626.447 1
Cu 263.978 170.211 626.447 1
Cu 264.533 170.881 626.447 1
Cu 265.041 171.582 626.447 1
Cu 265.502 172.312 626.447 1
Cu 265.913 173.067 626.447 1
Cu 266.272 173.845 626.447 1
Cu 266.579 174.642 626.447 1
Cu 266.831 175.456 626.447 1
Cu 267.029 176.283 626.447 1
Cu 267.055 177.12 626.447 1
Cu 267.055 177.964 626.447 1
Cu 267.055 178.811 626.447 1
Cu 267.031 178.811 631.723 1
Cu 267.031 179.657 631.723 1
Cu 267.031 180.499 631.723 1
Cu 267.005 181.335 631.723 1
Cu 266.808 182.161 631.723 1
Cu 266.555 182.973 631.723 1
Cu 266.249 183.77 631.723 1
Cu 265.891 184.546 631.723 1
Cu 265.48 185.3 631.723 1
Cu 265.021 186.028 631.723 1
Cu 264.513 186.728 631.723 1
Cu 263.959 187.397 631.723 1
Cu 263.361 188.031 631.723 1
Cu 262.723 188.63 631.723 1
Cu 262.045 189.189 631.723 1
Cu 261.331 189.708 631.723 1
Cu 260.584 190.183 631.723 1
Cu 259.806 190.614 631.723 1
Cu 259.001 190.998 631.723 1
Cu 258.172 191.334 631.723 1
Cu 257.322 191.621 631.723 1
Cu 256.454 191.857 631.723 1
Cu 255.572 192.042 631.723 1
Cu 254.68 192.174 631.723 1
Cu 253.781 192.254 631.723 1
Cu 252.878 192.28 631.723 1
Cu 251.974 192.254 631.723 1
Cu 251.075 192.174 631.723 1
Cu 250.183 192.042 631.723 1
Cu 249.301 191.857 631.723 1
Cu 248.433 191.621 631.723 1
Cu 247.583 191.334 631.723 1
Cu 246.754 190.998 631.723 1
Cu 245.949 190.614 631.723 1
Cu 245.171 190.183 631.723 1
Cu 244.424 189.708 631.723 1
Cu 243.71 189.189 631.723 1
Cu 243.032 188.63 631.723 1
Cu 242.394 188.031 631.723 1
Cu 241.796 187.397 631.723 1
Cu 241.242 186.728 631.723 1
Cu 240.735 186.028 631.723 1
Cu 240.275 185.3 631.723 1
Cu 239.864 184.546 631.723 1
Cu 239.506 183.77 631.723 1
Cu 239.2 182.973 631.723 1
Cu 238.947 182.161 631.723 1
Cu 238.75 181.335 631.723 1
Cu 238.724 180.499 631.723 1
Cu 238.724 179.657 631.723 1
Cu 238.724 178.811 631.723 1
Cu 238.724 177.966 631.723 1
Cu 238.724 177.123 631.723 1
Cu 238.75 176.288 631.723 1
Cu 238.947 175.462 631.723 1
Cu 239.2 174.649 631.723 1
Cu 239.506 173.853 631.723 1
Cu 239.864 173.077 631.723 1
Cu 240.275 172.323 631.723 1
Cu 240.735 171.595 631.723 1
Cu 241.242 170.895 631.723 1
Cu 241.796 170.226 631.723 1
Cu 242.394 169.591 631.723 1
Cu 243.032 168.993 631.723 1
Cu 243.71 168.434 631.723 1
Cu 244.424 167.915 631.723 1
Cu 245.171 167.439 631.723 1
Cu 245.949 167.009 631.723 1
Cu 246.754 166.625 631.723 1
Cu 247.583 166.289 631.723 1
Cu 248.433 166.002 631.723 1
Cu 249.301 165.766 631.723 1
Cu 250.183 165.581 631.723 1
Cu 251.075 165.449 631.723 1
Cu 251.974 165.369 631.723 1
Cu 252.878 165.343 631.723 1
Cu 253.781 165.369 631.723 1
Cu 254.68 165.449 631.723 1
Cu 255.572 165.581 631.723 1
Cu 256.454 165.766 631.723 1
Cu 257.322 166.002 631.723 1
Cu 258.172 166.289 631.723 1
Cu 259.001 166.625 631.723 1
Cu 259.806 167.009 631.723 1
Cu 260.584 167.439 631.723 1
Cu 261.331 167.915 631.723 1
Cu 262.045 168.434 631.723 1
Cu 262.723 168.993 631.723 1
Cu 263.361 169.591 631.723 1
Cu 263.959 170.226 631.723 1
Cu 264.513 170.895 631.723 1
Cu 265.021 171.595 631.723 1
Cu 265.48 172.323 631.723 1
Cu 265.891 173.077 631.723 1
Cu 266.249 173.853 631.723 1
Cu 266.555 174.649 631.723 1
Cu 266.808 175.462 631.723 1
Cu 267.005 176.288 631.723 1
Cu 267.031 177.123 631.723 1
Cu 267.031 177.966 631.723 1
Cu 267.031 178.811 631.723 1
Cu 267.007 178.811 637.006 1
Cu 267.007 179.656 637.006 1
Cu 267.007 180.497 637.006 1
Cu 266.98 181.331 637.006 1
Cu 266.783 182.155 637.006 1
Cu 266.532 182.966 637.006 1
Cu 266.226 183.761 637.006 1
Cu 265.868 184.536 637.006 1
Cu 265.459 185.289 637.006 1
Cu 264.999 186.016 637.006 1
Cu 264.493 186.714 637.006 1
Cu 263.94 187.382 637.006 1
Cu 263.343 188.015 637.006 1
Cu 262.706 188.613 637.006 1
Cu 262.029 189.171 637.006 1
Cu 261.316 189.689 637.006 1
Cu 260.57 190.164 637.006 1
Cu 259.794 190.594 637.006 1
Cu 258.99 190.977 637.006 1
Cu 258.163 191.313 637.006 1
Cu 257.314 191.599 637.006 1
Cu 256.448 191.834 637.006 1
Cu 255.568 192.019 637.006 1
Cu 254.677 192.151 637.006 1
Cu 253.779 192.23 637.006 1
Cu 252.878 192.257 637.006 1
Cu 251.976 192.23 637.006 1
Cu 251.078 192.151 637.006 1
Cu 250.187 192.019 637.006 1
Cu 249.307 191.834 637.006 1
Cu 248.441 191.599 637.006 1
Cu 247.592 191.313 637.006 1
Cu 246.765 190.977 637.006 1
Cu 245.961 190.594 637.006 1
Cu 245.185 190.164 637.006 1
Cu 244.439 189.689 637.006 1
Cu 243.726 189.171 637.006 1
Cu 243.049 188.613 637.006 1
Cu 242.412 188.015 637.006 1
Cu 241.815 187.382 637.006 1
Cu 241.262 186.714 637.006 1
Cu 240.756 186.016 637.006 1
Cu 240.296 185.289 637.006 1
Cu 239.887 184.536 637.006 1
Cu 239.529 183.761 637.006 1
Cu 239.223 182.966 637.006 1
Cu 238.972 182.155 637.006 1
Cu 238.775 181.331 637.006 1
Cu 238.748 180.497 637.006 1
Cu 238.748 179.656 637.006 1
Cu 238.748 178.811 637.006 1
Cu 238.748 177.967 637.006 1
Cu 238.748 177.126 637.006 1
Cu 238.775 176.292 637.006 1
Cu 238.972 175.468 637.006 1
Cu 239.223 174.657 637.006 1
Cu 239.529 173.862 637.006 1
Cu 239.887 173.087 637.006 1
Cu 240.296 172.334 637.006 1
Cu 240.756 171.607 637.006 1
Cu 241.262 170.908 637.006 1
Cu 241.815 170.241 637.006 1
Cu 242.412 169.607 637.006 1
Cu 243.049 169.01 637.006 1
Cu 243.726 168.452 637.006 1
Cu 244.439 167.934 637.006 1
Cu 245.185 167.459 637.006 1
Cu 245.961 167.029 637.006 1
Cu 246.765 166.646 637.006 1
Cu 247.592 166.31 637.006 1
Cu 248.441 166.024 637.006 1
Cu 249.307 165.788 637.006 1
Cu 250.187 165.604 637.006 1
Cu 251.078 165.472 637.006 1
Cu 251.976 165.393 637.006 1
Cu 252.878 165.366 637.006 1
Cu 253.779 165.393 637.006 1
Cu 254.677 165.472 637.006 1
Cu 255.568 165.604 637.006 1
Cu 256.448 165.788 637.006 1
Cu 257.314 166.024 637.006 1
Cu 258.163 166.31 637.006 1
Cu 258.99 166.646 637.006 1
Cu 259.794 167.029 637.006 1
Cu 260.57 167.459 637.006 1
Cu 261.316 167.934 637.006 1
Cu 262.029 168.452 637.006 1
Cu 262.706 169.01 637.006 1
Cu 263.343 169.607 637.006 1
Cu 263.94 170.241 637.006 1
Cu 264.493 170.908 637.006 1
Cu 264.999 171.607 637.006 1
Cu 265.459 172.334 637.006 1
Cu 265.868 173.087 637.006 1
Cu 266.226 173.862 637.006 1
Cu 266.532 174.657 637.006 1
Cu 266.783 175.468 637.006 1
Cu 266.98 176.292 637.006 1
Cu 267.007 177.126 637.006 1
Cu 267.007 177.967 637.006 1
Cu 267.007 178.811 637.006 1
Cu 266.982 178.811 642.296 1
Cu 266.982 179.654 642.296 1
Cu 266.982 180.494 642.296 1
Cu 266.955 181.326 642.296 1
Cu 266.759 182.149 642.296 1
Cu 266.508 182.959 642.296 1
Cu 266.203 183.752 642.296 1
Cu 265.845 184.526 642.296 1
Cu 265.437 185.277 642.296 1
Cu 264.978 186.003 642.296 1
Cu 264.472 186.701 642.296 1
Cu 263.92 187.367 642.296 1
Cu 263.325 187.999 642.296 1
Cu 262.688 188.595 642.296 1
Cu 262.013 189.153 642.296 1
Cu 261.302 189.67 642.296 1
Cu 260.557 190.144 642.296 1
Cu 259.782 190.573 642.296 1
Cu 258.98 190.956 642.296 1
Cu 258.153 191.291 642.296 1
Cu 257.306 191.576 642.296 1
Cu 256.442 191.812 642.296 1
Cu 255.563 191.995 642.296 1
Cu 254.674 192.127 642.296 1
Cu 253.777 192.207 642.296 1
Cu 252.878 192.233 642.296 1
Cu 251.978 192.207 642.296 1
Cu 251.081 192.127 642.296 1
Cu 250.192 191.995 642.296 1
Cu 249.313 191.812 642.296 1
Cu 248.449 191.576 642.296 1
Cu 247.602 191.291 642.296 1
Cu 246.775 190.956 642.296 1
Cu 245.973 190.573 642.296 1
Cu 245.198 190.144 642.296 1
Cu 244.454 189.67 642.296 1
Cu 243.742 189.153 642.296 1
Cu 243.067 188.595 642.296 1
Cu 242.43 187.999 642.296 1
Cu 241.835 187.367 642.296 1
Cu 241.283 186.701 642.296 1
Cu 240.777 186.003 642.296 1
Cu 240.318 185.277 642.296 1
Cu 239.91 184.526 642.296 1
Cu 239.552 183.752 642.296 1
Cu 239.247 182.959 642.296 1
Cu 238.996 182.149 642.296 1
Cu 238.8 181.326 642.296 1
Cu 238.773 180.494 642.296 1
Cu 238.773 179.654 642.296 1
Cu 238.773 178.811 642.296 1
Cu 238.773 177.969 642.296 1
Cu 238.773 177.129 642.296 1
Cu 238.8 176.296 642.296 1
Cu 238.996 175.474 642.296 1
Cu 239.247 174.664 642.296 1
Cu 239.552 173.871 642.296 1
Cu 239.91 173.097 642.296 1
Cu 240.318 172.345 642.296 1
Cu 240.777 171.62 642.296 1
Cu 241.283 170.922 642.296 1
Cu 241.835 170.256 642.296 1
Cu 242.43 169.624 642.296 1
Cu 243.067 169.027 642.296 1
Cu 243.742 168.47 642.296 1
Cu 244.454 167.953 642.296 1
Cu 245.198 167.479 642.296 1
Cu 245.973 167.05 642.296 1
Cu 246.775 166.667 642.296 1
Cu 247.602 166.332 642.296 1
Cu 248.449 166.046 642.296 1
Cu 249.313 165.811 642.296 1
Cu 250.192 165.627 642.296 1
Cu 251.081 165.495 642.296 1
Cu 251.978 165.416 642.296 1
Cu 252.878 165.39 642.296 1
Cu 253.777 165.416 642.296 1
Cu 254.674 165.495 642.296 1
Cu 255.563 165.627 642.296 1
Cu 256.442 165.811 642.296 1
Cu 257.306 166.046 642.296 1
Cu 258.153 166.332 642.296 1
Cu 258.98 166.667 642.296 1
Cu 259.782 167.05 642.296 1
Cu 260.557 167.479 642.296 1
Cu 261.302 167.953 642.296 1
Cu 262.013 168.47 642.296 1
Cu 262.688 169.027 642.296 1
Cu 263.325 169.624 642.296 1
Cu 263.92 170.256 642.296 1
Cu 264.472 170.922 642.296 1
Cu 264.978 171.62 642.296 1
Cu 265.437 172.345 642.296 1
Cu 265.845 173.097 642.296 1
Cu 266.203 173.871 642.296 1
Cu 266.508 174.664 642.296 1
Cu 266.759 175.474 642.296 1
Cu 266.955 176.296 642.296 1
Cu 266.982 177.129 642.296 1
Cu 266.982 177.969 642.296 1
Cu 266.982 178.811 642.296 1
Cu 266.957 178.811 647.594 1
Cu 266.957 179.653 647.594 1
Cu 266.957 180.491 647.594 1
Cu 266.93 181.322 647.594 1
Cu 266.734 182.143 647.594 1
Cu 266.484 182.952 647.594 1
Cu 266.179 183.744 647.594 1
Cu 265.822 184.516 647.594 1
Cu 265.414 185.266 647.594 1
Cu 264.957 185.99 647.594 1
Cu 264.452 186.687 647.594 1
Cu 263.901 187.352 647.594 1
Cu 263.306 187.983 647.594 1
Cu 262.671 188.578 647.594 1
Cu 261.997 189.135 647.594 1
Cu 261.287 189.651 647.594 1
Cu 260.543 190.124 647.594 1
Cu 259.77 190.552 647.594 1
Cu 258.969 190.934 647.594 1
Cu 258.144 191.268 647.594 1
Cu 257.298 191.554 647.594 1
Cu 256.435 191.788 647.594 1
Cu 255.558 191.972 647.594 1
Cu 254.671 192.104 647.594 1
Cu 253.776 192.183 647.594 1
Cu 252.878 192.209 647.594 1
Cu 251.979 192.183 647.594 1
Cu 251.084 192.104 647.594 1
Cu 250.197 191.972 647.594 1
Cu 249.32 191.788 647.594 1
Cu 248.457 191.554 647.594 1
Cu 247.611 191.268 647.594 1
Cu 246.786 190.934 647.594 1
Cu 245.985 190.552 647.594 1
Cu 245.212 190.124 647.594 1
Cu 244.468 189.651 647.594 1
Cu 243.758 189.135 647.594 1
Cu 243.084 188.578 647.594 1
Cu 242.449 187.983 647.594 1
Cu 241.854 187.352 647.594 1
Cu 241.303 186.687 647.594 1
Cu 240.798 185.99 647.594 1
Cu 240.341 185.266 647.594 1
Cu 239.933 184.516 647.594 1
Cu 239.576 183.744 647.594 1
Cu 239.271 182.952 647.594 1
Cu 239.021 182.143 647.594 1
Cu 238.825 181.322 647.594 1
Cu 238.798 180.491 647.594 1
Cu 238.798 179.653 647.594 1
Cu 238.798 178.811 647.594 1
Cu 238.798 177.97 647.594 1
Cu 238.798 177.132 647.594 1
Cu 238.825 176.301 647.594 1
Cu 239.021 175.479 647.594 1
Cu 239.271 174.671 647.594 1
Cu 239.576 173.879 647.594 1
Cu 239.933 173.107 647.594 1
Cu 240.341 172.357 647.594 1
Cu 240.798 171.632 647.594 1
Cu 241.303 170.936 647.594 1
Cu 241.854 170.271 647.594 1
Cu 242.449 169.64 647.594 1
Cu 243.084 169.045 647.594 1
Cu 243.758 168.488 647.594 1
Cu 244.468 167.972 647.594 1
Cu 245.212 167.499 647.594 1
Cu 245.985 167.071 647.594 1
Cu 246.786 166.689 647.594 1
Cu 247.611 166.354 647.594 1
Cu 248.457 166.069 647.594 1
Cu 249.32 165.834 647.594 1
Cu 250.197 165.651 647.594 1
Cu 251.084 165.519 647.594 1
Cu 251.979 165.44 647.594 1
Cu 252.878 165.413 647.594 1
Cu 253.776 165.44 647.594 1
Cu 254.671 165.519 647.594 1
Cu 255.558 165.651 647.594 1
Cu 256.435 165.834 647.594 1
Cu 257.298 166.069 647.594 1
Cu 258.144 166.354 647.594 1
Cu 258.969 166.689 647.594 1
Cu 259.77 167.071 647.594 1
Cu 260.543 167.499 647.594 1
Cu 261.287 167.972 647.594 1
Cu 261.997 168.488 647.594 1
Cu 262.671 169.045 647.594 1
Cu 263.306 169.64 647.594 1
Cu 263.901 170.271 647.594 1
Cu 264.452 170.936 647.594 1
Cu 264.957 171.632 647.594 1
Cu 265.414 172.357 647.594 1
Cu 265.822 173.107 647.594 1
Cu 266.179 173.879 647.594 1
Cu 266.484 174.671 647.594 1
Cu 266.734 175.479 647.594 1
Cu 266.93 176.301 647.594 1
Cu 266.957 177.132 647.594 1
Cu 266.957 177.97 647.594 1
Cu 266.957 178.811 647.594 1
Cu 266.931 178.811 652.899 1
Cu 266.931 179.651 652.899 1
Cu 266.931 180.488 652.899 1
Cu 266.905 181.317 652.899 1
Cu 266.709 182.137 652.899 1
Cu 266.459 182.944 652.899 1
Cu 266.155 183.735 652.899 1
Cu 265.799 184.506 652.899 1
Cu 265.392 185.254 652.899 1
Cu 264.935 185.977 652.899 1
Cu 264.431 186.672 652.899 1
Cu 263.881 187.336 652.899 1
Cu 263.288 187.966 652.899 1
Cu 262.653 188.56 652.899 1
Cu 261.98 189.116 652.899 1
Cu 261.271 189.631 652.899 1
Cu 260.529 190.103 652.899 1
Cu 259.757 190.531 652.899 1
Cu 258.958 190.912 652.899 1
Cu 258.135 191.246 652.899 1
Cu 257.29 191.531 652.899 1
Cu 256.429 191.765 652.899 1
Cu 255.553 191.948 652.899 1
Cu 254.667 192.08 652.899 1
Cu 253.774 192.159 652.899 1
Cu 252.878 192.185 652.899 1
Cu 251.981 192.159 652.899 1
Cu 251.088 192.08 652.899 1
Cu 250.202 191.948 652.899 1
Cu 249.326 191.765 652.899 1
Cu 248.465 191.531 652.899 1
Cu 247.621 191.246 652.899 1
Cu 246.797 190.912 652.899 1
Cu 245.998 190.531 652.899 1
Cu 245.226 190.103 652.899 1
Cu 244.484 189.631 652.899 1
Cu 243.775 189.116 652.899 1
Cu 243.102 188.56 652.899 1
Cu 242.467 187.966 652.899 1
Cu 241.874 187.336 652.899 1
Cu 241.324 186.672 652.899 1
Cu 240.82 185.977 652.899 1
Cu 240.363 185.254 652.899 1
Cu 239.956 184.506 652.899 1
Cu 239.6 183.735 652.899 1
Cu 239.296 182.944 652.899 1
Cu 239.046 182.137 652.899 1
Cu 238.85 181.317 652.899 1
Cu 238.824 180.488 652.899 1
Cu 238.824 179.651 652.899 1
Cu 238.824 178.811 652.899 1
Cu 238.824 177.972 652.899 1
Cu 238.824 177.135 652.899 1
Cu 238.85 176.305 652.899 1
Cu 239.046 175.485 652.899 1
Cu 239.296 174.679 652.899 1
Cu 239.6 173.888 652.899 1
Cu 239.956 173.117 652.899 1
Cu 240.363 172.369 652.899 1
Cu 240.82 171.645 652.899 1
Cu 241.324 170.95 652.899 1
Cu 241.874 170.287 652.899 1
Cu 242.467 169.656 652.899 1
Cu 243.102 169.062 652.899 1
Cu 243.775 168.507 652.899 1
Cu 244.484 167.992 652.899 1
Cu 245.226 167.52 652.899 1
Cu 245.998 167.092 652.899 1
Cu 246.797 166.71 652.899 1
Cu 247.621 166.377 652.899 1
Cu 248.465 166.092 652.899 1
Cu 249.326 165.858 652.899 1
Cu 250.202 165.674 652.899 1
Cu 251.088 165.543 652.899 1
Cu 251.981 165.464 652.899 1
Cu 252.878 165.438 652.899 1
Cu 253.774 165.464 652.899 1
Cu 254.667 165.543 652.899 1
Cu 255.553 165.674 652.899 1
Cu 256.429 165.858 652.899 1
Cu 257.29 166.092 652.899 1
Cu 258.135 166.377 652.899 1
Cu 258.958 166.71 652.899 1
Cu 259.757 167.092 652.899 1
Cu 260.529 167.52 652.899 1
Cu 261.271 167.992 652.899 1
Cu 261.98 168.507 652.899 1
Cu 262.653 169.062 652.899 1
Cu 263.288 169.656 652.899 1
Cu 263.881 170.287 652.899 1
Cu 264.431 170.95 652.899 1
Cu 264.935 171.645 652.899 1
Cu 265.392 172.369 652.899 1
Cu 265.799 173.117 652.899 1
Cu 266.155 173.888 652.899 1
Cu 266.459 174.679 652.899 1
Cu 266.709 175.485 652.899 1
Cu 266.905 176.305 652.899 1
Cu 266.931 177.135 652.899 1
Cu 266.931 177.972 652.899 1
Cu 266.931 178.811 652.899 1
Cu 266.906 178.811 658.212 1
Cu 266.906 179.65 658.212 1
Cu 266.906 180.485 658.212 1
Cu 266.879 181.313 658.212 1
Cu 266.684 182.131 658.212 1
Cu 266.434 182.937 658.212 1
Cu 266.131 183.726 658.212 1
Cu 265.775 184.495 658.212 1
Cu 265.369 185.243 658.212 1
Cu 264.913 185.964 658.212 1
Cu 264.41 186.658 658.212 1
Cu 263.861 187.321 658.212 1
Cu 263.269 187.95 658.212 1
Cu 262.635 188.543 658.212 1
Cu 261.964 189.097 658.212 1
Cu 261.256 189.611 658.212 1
Cu 260.515 190.083 658.212 1
Cu 259.745 190.51 658.212 1
Cu 258.947 190.89 658.212 1
Cu 258.125 191.223 658.212 1
Cu 257.282 191.507 658.212 1
Cu 256.422 191.741 658.212 1
Cu 255.549 191.924 658.212 1
Cu 254.664 192.056 658.212 1
Cu 253.773 192.134 658.212 1
Cu 252.878 192.161 658.212 1
Cu 251.982 192.134 658.212 1
Cu 251.091 192.056 658.212 1
Cu 250.206 191.924 658.212 1
Cu 249.333 191.741 658.212 1
Cu 248.473 191.507 658.212 1
Cu 247.63 191.223 658.212 1
Cu 246.808 190.89 658.212 1
Cu 246.01 190.51 658.212 1
Cu 245.24 190.083 658.212 1
Cu 244.499 189.611 658.212 1
Cu 243.791 189.097 658.212 1
Cu 243.12 188.543 658.212 1
Cu 242.486 187.95 658.212 1
Cu 241.894 187.321 658.212 1
Cu 241.345 186.658 658.212 1
Cu 240.842 185.964 658.212 1
Cu 240.386 185.243 658.212 1
Cu 239.98 184.495 658.212 1
Cu 239.624 183.726 658.212 1
Cu 239.321 182.937 658.212 1
Cu 239.071 182.131 658.212 1
Cu 238.876 181.313 658.212 1
Cu 238.849 180.485 658.212 1
Cu 238.849 179.65 658.212 1
Cu 238.849 178.811 658.212 1
Cu 238.849 177.973 658.212 1
Cu 238.849 177.138 658.212 1
Cu 238.876 176.31 658.212 1
Cu 239.071 175.492 658.212 1
Cu 239.321 174.686 658.212 1
Cu 239.624 173.897 658.212 1
Cu 239.98 173.128 658.212 1
Cu 240.386 172.38 658.212 1
Cu 240.842 171.658 658.212 1
Cu 241.345 170.965 658.212 1
Cu 241.894 170.302 658.212 1
Cu 242.486 169.673 658.212 1
Cu 243.12 169.08 658.212 1
Cu 243.791 168.526 658.212 1
Cu 244.499 168.012 658.212 1
Cu 245.24 167.54 658.212 1
Cu 246.01 167.113 658.212 1
Cu 246.808 166.733 658.212 1
Cu 247.63 166.399 658.212 1
Cu 248.473 166.115 658.212 1
Cu 249.333 165.881 658.212 1
Cu 250.206 165.698 658.212 1
Cu 251.091 165.567 658.212 1
Cu 251.982 165.488 658.212 1
Cu 252.878 165.462 658.212 1
Cu 253.773 165.488 658.212 1
Cu 254.664 165.567 658.212 1
Cu 255.549 165.698 658.212 1
Cu 256.422 165.881 658.212 1
Cu 257.282 166.115 658.212 1
Cu 258.125 166.399 658.212 1
Cu 258.947 166.733 658.212 1
Cu 259.745 167.113 658.212 1
Cu 260.515 167.54 658.212 1
Cu 261.256 168.012 658.212 1
Cu 261.964 168.526 658.212 1
Cu 262.635 169.08 658.212 1
Cu 263.269 169.673 658.212 1
Cu 263.861 170.302 658.212 1
Cu 264.41 170.965 658.212 1
Cu 264.913 171.658 658.212 1
Cu 265.369 172.38 658.212 1
Cu 265.775 173.128 658.212 1
Cu 266.131 173.897 658.212 1
Cu 266.434 174.686 658.212 1
Cu 266.684 175.492 658.212 1
Cu 266.879 176.31 658.212 1
Cu 266.906 177.138 658.212 1
Cu 266.906 177.973 658.212 1
Cu 266.906 178.811 658.212 1
Cu 266.88 178.811 663.532 1
Cu 266.88 179.648 663.532 1
Cu 266.88 180.481 663.532 1
Cu 266.854 181.308 663.532 1
Cu 266.659 182.125 663.532 1
Cu 266.409 182.929 663.532 1
Cu 266.106 183.717 663.532 1
Cu 265.751 184.485 663.532 1
Cu 265.346 185.231 663.532 1
Cu 264.891 185.951 663.532 1
Cu 264.388 186.643 663.532 1
Cu 263.84 187.305 663.532 1
Cu 263.249 187.933 663.532 1
Cu 262.617 188.525 663.532 1
Cu 261.947 189.078 663.532 1
Cu 261.241 189.591 663.532 1
Cu 260.501 190.062 663.532 1
Cu 259.732 190.488 663.532 1
Cu 258.936 190.868 663.532 1
Cu 258.115 191.2 663.532 1
Cu 257.274 191.484 663.532 1
Cu 256.416 191.717 663.532 1
Cu 255.544 191.9 663.532 1
Cu 254.661 192.031 663.532 1
Cu 253.771 192.11 663.532 1
Cu 252.878 192.136 663.532 1
Cu 251.984 192.11 663.532 1
Cu 251.094 192.031 663.532 1
Cu 250.211 191.9 663.532 1
Cu 249.339 191.717 663.532 1
Cu 248.481 191.484 663.532 1
Cu 247.64 191.2 663.532 1
Cu 246.82 190.868 663.532 1
Cu 246.023 190.488 663.532 1
Cu 245.254 190.062 663.532 1
Cu 244.514 189.591 663.532 1
Cu 243.808 189.078 663.532 1
Cu 243.138 188.525 663.532 1
Cu 242.506 187.933 663.532 1
Cu 241.915 187.305 663.532 1
Cu 241.367 186.643 663.532 1
Cu 240.864 185.951 663.532 1
Cu 240.409 185.231 663.532 1
Cu 240.004 184.485 663.532 1
Cu 239.649 183.717 663.532 1
Cu 239.346 182.929 663.532 1
Cu 239.096 182.125 663.532 1
Cu 238.901 181.308 663.532 1
Cu 238.875 180.481 663.532 1
Cu 238.875 179.648 663.532 1
Cu 238.875 178.811 663.532 1
Cu 238.875 177.975 663.532 1
Cu 238.875 177.141 663.532 1
Cu 238.901 176.315 663.532 1
Cu 239.096 175.498 663.532 1
Cu 239.346 174.694 663.532 1
Cu 239.649 173.906 663.532 1
Cu 240.004 173.138 663.532 1
Cu 240.409 172.392 663.532 1
Cu 240.864 171.672 663.532 1
Cu 241.367 170.979 663.532 1
Cu 241.915 170.318 663.532 1
Cu 242.506 169.69 663.532 1
Cu 243.138 169.098 663.532 1
Cu 243.808 168.545 663.532 1
Cu 244.514 168.032 663.532 1
Cu 245.254 167.561 663.532 1
Cu 246.023 167.135 663.532 1
Cu 246.82 166.755 663.532 1
Cu 247.64 166.422 663.532 1
Cu 248.481 166.139 663.532 1
Cu 249.339 165.905 663.532 1
Cu 250.211 165.723 663.532 1
Cu 251.094 165.592 663.532 1
Cu 251.984 165.513 663.532 1
Cu 252.878 165.487 663.532 1
Cu 253.771 165.513 663.532 1
Cu 254.661 165.592 663.532 1
Cu 255.544 165.723 663.532 1
Cu 256.416 165.905 663.532 1
Cu 257.274 166.139 663.532 1
Cu 258.115 166.422 663.532 1
Cu 258.936 166.755 663.532 1
Cu 259.732 167.135 663.532 1
Cu 260.501 167.561 663.532 1
Cu 261.241 168.032 663.532 1
Cu 261.947 168.545 663.532 1
Cu 262.617 169.098 663.532 1
Cu 263.249 169.69 663.532 1
Cu 263.84 170.318 663.532 1
Cu 264.388 170.979 663.532 1
Cu 264.891 171.672 663.532 1
Cu 265.346 172.392 663.532 1
Cu 265.751 173.138 663.532 1
Cu 266.106 173.906 663.532 1
Cu 266.409 174.694 663.532 1
Cu 266.659 175.498 663.532 1
Cu 266.854 176.315 663.532 1
Cu 266.88 177.141 663.532 1
Cu 266.88 177.975 663.532 1
Cu 266.88 178.811 663.532 1
Cu 266.853 178.811 668.86 1
Cu 266.853 179.646 668.86 1
Cu 266.853 180.478 668.86 1
Cu 266.827 181.304 668.86 1
Cu 266.633 182.119 668.86 1
Cu 266.384 182.921 668.86 1
Cu 266.082 183.707 668.86 1
Cu 265.727 184.474 668.86 1
Cu 265.322 185.219 668.86 1
Cu 264.868 185.938 668.86 1
Cu 264.367 186.629 668.86 1
Cu 263.82 187.289 668.86 1
Cu 263.23 187.916 668.86 1
Cu 262.599 188.506 668.86 1
Cu 261.93 189.059 668.86 1
Cu 261.225 189.571 668.86 1
Cu 260.487 190.041 668.86 1
Cu 259.719 190.466 668.86 1
Cu 258.924 190.845 668.86 1
Cu 258.105 191.177 668.86 1
Cu 257.266 191.46 668.86 1
Cu 256.409 191.693 668.86 1
Cu 255.539 191.875 668.86 1
Cu 254.657 192.006 668.86 1
Cu 253.769 192.085 668.86 1
Cu 252.878 192.111 668.86 1
Cu 251.986 192.085 668.86 1
Cu 251.098 192.006 668.86 1
Cu 250.216 191.875 668.86 1
Cu 249.346 191.693 668.86 1
Cu 248.489 191.46 668.86 1
Cu 247.65 191.177 668.86 1
Cu 246.831 190.845 668.86 1
Cu 246.036 190.466 668.86 1
Cu 245.268 190.041 668.86 1
Cu 244.53 189.571 668.86 1
Cu 243.825 189.059 668.86 1
Cu 243.156 188.506 668.86 1
Cu 242.525 187.916 668.86 1
Cu 241.935 187.289 668.86 1
Cu 241.388 186.629 668.86 1
Cu 240.887 185.938 668.86 1
Cu 240.433 185.219 668.86 1
Cu 240.028 184.474 668.86 1
Cu 239.673 183.707 668.86 1
Cu 239.371 182.921 668.86 1
Cu 239.122 182.119 668.86 1
Cu 238.928 181.304 668.86 1
Cu 238.902 180.478 668.86 1
Cu 238.902 179.646 668.86 1
Cu 238.902 178.811 668.86 1
Cu 238.902 177.976 668.86 1
Cu 238.902 177.145 668.86 1
Cu 238.928 176.319 668.86 1
Cu 239.122 175.504 668.86 1
Cu 239.371 174.702 668.86 1
Cu 239.673 173.915 668.86 1
Cu 240.028 173.149 668.86 1
Cu 240.433 172.404 668.86 1
Cu 240.887 171.685 668.86 1
Cu 241.388 170.994 668.86 1
Cu 241.935 170.334 668.86 1
Cu 242.525 169.707 668.86 1
Cu 243.156 169.116 668.86 1
Cu 243.825 168.564 668.86 1
Cu 244.53 168.052 668.86 1
Cu 245.268 167.582 668.86 1
Cu 246.036 167.157 668.86 1
Cu 246.831 166.778 668.86 1
Cu 247.65 166.446 668.86 1
Cu 248.489 166.163 668.86 1
Cu 249.346 165.93 668.86 1
Cu 250.216 165.747 668.86 1
Cu 251.098 165.617 668.86 1
Cu 251.986 165.538 668.86 1
Cu 252.878 165.512 668.86 1
Cu 253.769 165.538 668.86 1
Cu 254.657 165.617 668.86 1
Cu 255.539 165.747 668.86 1
Cu 256.409 165.93 668.86 1
Cu 257.266 166.163 668.86 1
Cu 258.105 166.446 668.86 1
Cu 258.924 166.778 668.86 1
Cu 259.719 167.157 668.86 1
Cu 260.487 167.582 668.86 1
Cu 261.225 168.052 668.86 1
Cu 261.93 168.564 668.86 1
Cu 262.599 169.116 668.86 1
Cu 263.23 169.707 668.86 1
Cu 263.82 170.334 668.86 1
Cu 264.367 170.994 668.86 1
Cu 264.868 171.685 668.86 1
Cu 265.322 172.404 668.86 1
Cu 265.727 173.149 668.86 1
Cu 266.082 173.915 668.86 1
Cu 266.384 174.702 668.86 1
Cu 266.633 175.504 668.86 1
Cu 266.827 176.319 668.86 1
Cu 266.853 177.145 668.86 1
Cu 266.853 177.976 668.86 1
Cu 266.853 178.811 668.86 1
Cu 266.827 178.811 674.195 1
Cu 266.827 179.645 674.195 1
Cu 266.827 180.475 674.195 1
Cu 266.801 181.299 674.195 1
Cu 266.607 182.113 674.195 1
Cu 266.358 182.913 674.195 1
Cu 266.056 183.698 674.195 1
Cu 265.703 184.463 674.195 1
Cu 265.299 185.206 674.195 1
Cu 264.845 185.924 674.195 1
Cu 264.345 186.614 674.195 1
Cu 263.799 187.273 674.195 1
Cu 263.21 187.898 674.195 1
Cu 262.581 188.488 674.195 1
Cu 261.913 189.039 674.195 1
Cu 261.209 189.551 674.195 1
Cu 260.472 190.019 674.195 1
Cu 259.706 190.444 674.195 1
Cu 258.913 190.822 674.195 1
Cu 258.095 191.154 674.195 1
Cu 257.258 191.436 674.195 1
Cu 256.403 191.669 674.195 1
Cu 255.534 191.851 674.195 1
Cu 254.654 191.981 674.195 1
Cu 253.768 192.06 674.195 1
Cu 252.878 192.086 674.195 1
Cu 251.987 192.06 674.195 1
Cu 251.101 191.981 674.195 1
Cu 250.222 191.851 674.195 1
Cu 249.352 191.669 674.195 1
Cu 248.497 191.436 674.195 1
Cu 247.66 191.154 674.195 1
Cu 246.842 190.822 674.195 1
Cu 246.049 190.444 674.195 1
Cu 245.283 190.019 674.195 1
Cu 244.546 189.551 674.195 1
Cu 243.842 189.039 674.195 1
Cu 243.175 188.488 674.195 1
Cu 242.545 187.898 674.195 1
Cu 241.956 187.273 674.195 1
Cu 241.41 186.614 674.195 1
Cu 240.91 185.924 674.195 1
Cu 240.456 185.206 674.195 1
Cu 240.052 184.463 674.195 1
Cu 239.699 183.698 674.195 1
Cu 239.397 182.913 674.195 1
Cu 239.148 182.113 674.195 1
Cu 238.954 181.299 674.195 1
Cu 238.928 180.475 674.195 1
Cu 238.928 179.645 674.195 1
Cu 238.928 178.811 674.195 1
Cu 238.928 177.978 674.195 1
Cu 238.928 177.148 674.195 1
Cu 238.954 176.324 674.195 1
Cu 239.148 175.51 674.195 1
Cu 239.397 174.709 674.195 1
Cu 239.699 173.925 674.195 1
Cu 240.052 173.159 674.195 1
Cu 240.456 172.416 674.195 1
Cu 240.91 171.699 674.195 1
Cu 241.41 171.009 674.195 1
Cu 241.956 170.35 674.195 1
Cu 242.545 169.724 674.195 1
Cu 243.175 169.135 674.195 1
Cu 243.842 168.583 674.195 1
Cu 244.546 168.072 674.195 1
Cu 245.283 167.603 674.195 1
Cu 246.049 167.179 674.195 1
Cu 246.842 166.8 674.195 1
Cu 247.66 166.469 674.195 1
Cu 248.497 166.187 674.195 1
Cu 249.352 165.954 674.195 1
Cu 250.222 165.772 674.195 1
Cu 251.101 165.642 674.195 1
Cu 251.987 165.563 674.195 1
Cu 252.878 165.537 674.195 1
Cu 253.768 165.563 674.195 1
Cu 254.654 165.642 674.195 1
Cu 255.534 165.772 674.195 1
Cu 256.403 165.954 674.195 1
Cu 257.258 166.187 674.195 1
Cu 258.095 166.469 674.195 1
Cu 258.913 166.8 674.195 1
Cu 259.706 167.179 674.195 1
Cu 260.472 167.603 674.195 1
Cu 261.209 168.072 674.195 1
Cu 261.913 168.583 674.195 1
Cu 262.581 169.135 674.195 1
Cu 263.21 169.724 674.195 1
Cu 263.799 170.35 674.195 1
Cu 264.345 171.009 674.195 1
Cu 264.845 171.699 674.195 1
Cu 265.299 172.416 674.195 1
Cu 265.703 173.159 674.195 1
Cu 266.056 173.925 674.195 1
Cu 266.358 174.709 674.195 1
Cu 266.607 175.51 674.195 1
Cu 266.801 176.324 674.195 1
Cu 266.827 177.148 674.195 1
Cu 266.827 177.978 674.195 1
Cu 266.827 178.811 674.195 1
Cu 266.8 178.811 679.537 1
Cu 266.8 179.643 679.537 1
Cu 266.8 180.472 679.537 1
Cu 266.774 181.294 679.537 1
Cu 266.58 182.106 679.537 1
Cu 266.332 182.906 679.537 1
Cu 266.031 183.689 679.537 1
Cu 265.678 184.452 679.537 1
Cu 265.275 185.194 679.537 1
Cu 264.822 185.91 679.537 1
Cu 264.323 186.599 679.537 1
Cu 263.778 187.257 679.537 1
Cu 263.19 187.881 679.537 1
Cu 262.562 188.469 679.537 1
Cu 261.895 189.02 679.537 1
Cu 261.193 189.53 679.537 1
Cu 260.458 189.998 679.537 1
Cu 259.693 190.421 679.537 1
Cu 258.901 190.799 679.537 1
Cu 258.085 191.13 679.537 1
Cu 257.249 191.412 679.537 1
Cu 256.396 191.644 679.537 1
Cu 255.528 191.826 679.537 1
Cu 254.651 191.956 679.537 1
Cu 253.766 192.034 679.537 1
Cu 252.878 192.06 679.537 1
Cu 251.989 192.034 679.537 1
Cu 251.104 191.956 679.537 1
Cu 250.227 191.826 679.537 1
Cu 249.359 191.644 679.537 1
Cu 248.506 191.412 679.537 1
Cu 247.67 191.13 679.537 1
Cu 246.854 190.799 679.537 1
Cu 246.062 190.421 679.537 1
Cu 245.297 189.998 679.537 1
Cu 244.562 189.53 679.537 1
Cu 243.86 189.02 679.537 1
Cu 243.193 188.469 679.537 1
Cu 242.565 187.881 679.537 1
Cu 241.977 187.257 679.537 1
Cu 241.432 186.599 679.537 1
Cu 240.933 185.91 679.537 1
Cu 240.48 185.194 679.537 1
Cu 240.077 184.452 679.537 1
Cu 239.724 183.689 679.537 1
Cu 239.423 182.906 679.537 1
Cu 239.175 182.106 679.537 1
Cu 238.981 181.294 679.537 1
Cu 238.955 180.472 679.537 1
Cu 238.955 179.643 679.537 1
Cu 238.955 178.811 679.537 1
Cu 238.955 177.98 679.537 1
Cu 238.955 177.151 679.537 1
Cu 238.981 176.329 679.537 1
Cu 239.175 175.517 679.537 1
Cu 239.423 174.717 679.537 1
Cu 239.724 173.934 679.537 1
Cu 240.077 173.17 679.537 1
Cu 240.48 172.429 679.537 1
Cu 240.933 171.712 679.537 1
Cu 241.432 171.024 679.537 1
Cu 241.977 170.366 679.537 1
Cu 242.565 169.742 679.537 1
Cu 243.193 169.153 679.537 1
Cu 243.86 168.603 679.537 1
Cu 244.562 168.093 679.537 1
Cu 245.297 167.625 679.537 1
Cu 246.062 167.201 679.537 1
Cu 246.854 166.824 679.537 1
Cu 247.67 166.493 679.537 1
Cu 248.506 166.211 679.537 1
Cu 249.359 165.979 679.537 1
Cu 250.227 165.797 679.537 1
Cu 251.104 165.667 679.537 1
Cu 251.989 165.589 679.537 1
Cu 252.878 165.563 679.537 1
Cu 253.766 165.589 679.537 1
Cu 254.651 165.667 679.537 1
Cu 255.528 165.797 679.537 1
Cu 256.396 165.979 679.537 1
Cu 257.249 166.211 679.537 1
Cu 258.085 166.493 679.537 1
Cu 258.901 166.824 679.537 1
Cu 259.693 167.201 679.537 1
Cu 260.458 167.625 679.537 1
Cu 261.193 168.093 679.537 1
Cu 261.895 168.603 679.537 1
Cu 262.562 169.153 679.537 1
Cu 263.19 169.742 679.537 1
Cu 263.778 170.366 679.537 1
Cu 264.323 171.024 679.537 1
Cu 264.822 171.712 679.537 1
Cu 265.275 172.429 679.537 1
Cu 265.678 173.17 679.537 1
Cu 266.031 173.934 679.537 1
Cu 266.332 174.717 679.537 1
Cu 266.58 175.517 679.537 1
Cu 266.774 176.329 679.537 1
Cu 266.8 177.151 679.537 1
Cu 266.8 177.98 679.537 1
Cu 266.8 178.811 679.537 1
Cu 266.773 178.811 684.886 1
Cu 266.773 179.642 684.886 1
Cu 266.773 180.469 684.886 1
Cu 266.747 181.289 684.886 1
Cu 266.553 182.1 684.886 1
Cu 266.306 182.898 684.886 1
Cu 266.005 183.679 684.886 1
Cu 265.653 184.441 684.886 1
Cu 265.25 185.182 684.886 1
Cu 264.799 185.897 684.886 1
Cu 264.3 186.584 684.886 1
Cu 263.757 187.24 684.886 1
Cu 263.17 187.863 684.886 1
Cu 262.543 188.451 684.886 1
Cu 261.878 189 684.886 1
Cu 261.177 189.509 684.886 1
Cu 260.443 189.976 684.886 1
Cu 259.68 190.399 684.886 1
Cu 258.889 190.776 684.886 1
Cu 258.075 191.106 684.886 1
Cu 257.241 191.387 684.886 1
Cu 256.389 191.619 684.886 1
Cu 255.523 191.8 684.886 1
Cu 254.647 191.93 684.886 1
Cu 253.764 192.008 684.886 1
Cu 252.878 192.034 684.886 1
Cu 251.991 192.008 684.886 1
Cu 251.108 191.93 684.886 1
Cu 250.232 191.8 684.886 1
Cu 249.366 191.619 684.886 1
Cu 248.514 191.387 684.886 1
Cu 247.68 191.106 684.886 1
Cu 246.866 190.776 684.886 1
Cu 246.075 190.399 684.886 1
Cu 245.312 189.976 684.886 1
Cu 244.578 189.509 684.886 1
Cu 243.877 189 684.886 1
Cu 243.212 188.451 684.886 1
Cu 242.585 187.863 684.886 1
Cu 241.998 187.24 684.886 1
Cu 241.455 186.584 684.886 1
Cu 240.956 185.897 684.886 1
Cu 240.505 185.182 684.886 1
Cu 240.102 184.441 684.886 1
Cu 239.75 183.679 684.886 1
Cu 239.449 182.898 684.886 1
Cu 239.202 182.1 684.886 1
Cu 239.008 181.289 684.886 1
Cu 238.982 180.469 684.886 1
Cu 238.982 179.642 684.886 1
Cu 238.982 178.811 684.886 1
Cu 238.982 177.981 684.886 1
Cu 238.982 177.154 684.886 1
Cu 239.008 176.334 684.886 1
Cu 239.202 175.523 684.886 1
Cu 239.449 174.725 684.886 1
Cu 239.75 173.944 684.886 1
Cu 240.102 173.181 684.886 1
Cu 240.505 172.441 684.886 1
Cu 240.956 171.726 684.886 1
Cu 241.455 171.039 684.886 1
Cu 241.998 170.383 684.886 1
Cu 242.585 169.76 684.886 1
Cu 243.212 169.172 684.886 1
Cu 243.877 168.623 684.886 1
Cu 244.578 168.114 684.886 1
Cu 245.312 167.647 684.886 1
Cu 246.075 167.224 684.886 1
Cu 246.866 166.847 684.886 1
Cu 247.68 166.517 684.886 1
Cu 248.514 166.236 684.886 1
Cu 249.366 166.004 684.886 1
Cu 250.232 165.823 684.886 1
Cu 251.108 165.693 684.886 1
Cu 251.991 165.615 684.886 1
Cu 252.878 165.588 684.886 1
Cu 253.764 165.615 684.886 1
Cu 254.647 165.693 684.886 1
Cu 255.523 165.823 684.886 1
Cu 256.389 166.004 684.886 1
Cu 257.241 166.236 684.886 1
Cu 258.075 166.517 684.886 1
Cu 258.889 166.847 684.886 1
Cu 259.68 167.224 684.886 1
Cu 260.443 167.647 684.886 1
Cu 261.177 168.114 684.886 1
Cu 261.878 168.623 684.886 1
Cu 262.543 169.172 684.886 1
Cu 263.17 169.76 684.886 1
Cu 263.757 170.383 684.886 1
Cu 264.3 171.039 684.886 1
Cu 264.799 171.726 684.886 1
Cu 265.25 172.441 684.886 1
Cu 265.653 173.181 684.886 1
Cu 266.005 173.944 684.886 1
Cu 266.306 174.725 684.886 1
Cu 266.553 175.523 684.886 1
Cu 266.747 176.334 684.886 1
Cu 266.773 177.154 684.886 1
Cu 266.773 177.981 684.886 1
Cu 266.773 178.811 684.886 1
Cu 266.745 178.811 690.243 1
Cu 266.745 179.64 690.243 1
Cu 266.745 180.465 690.243 1
Cu 266.719 181.284 690.243 1
Cu 266.526 182.093 690.243 1
Cu 266.279 182.889 690.243 1
Cu 265.979 183.669 690.243 1
Cu 265.628 184.43 690.243 1
Cu 265.226 185.169 690.243 1
Cu 264.775 185.883 690.243 1
Cu 264.278 186.568 690.243 1
Cu 263.735 187.223 690.243 1
Cu 263.15 187.845 690.243 1
Cu 262.524 188.431 690.243 1
Cu 261.86 188.98 690.243 1
Cu 261.16 189.488 690.243 1
Cu 260.428 189.954 690.243 1
Cu 259.666 190.376 690.243 1
Cu 258.877 190.752 690.243 1
Cu 258.065 191.081 690.243 1
Cu 257.232 191.362 690.243 1
Cu 256.382 191.594 690.243 1
Cu 255.518 191.774 690.243 1
Cu 254.644 191.904 690.243 1
Cu 253.762 191.982 690.243 1
Cu 252.878 192.008 690.243 1
Cu 251.993 191.982 690.243 1
Cu 251.111 191.904 690.243 1
Cu 250.237 191.774 690.243 1
Cu 249.373 191.594 690.243 1
Cu 248.523 191.362 690.243 1
Cu 247.69 191.081 690.243 1
Cu 246.878 190.752 690.243 1
Cu 246.089 190.376 690.243 1
Cu 245.327 189.954 690.243 1
Cu 244.595 189.488 690.243 1
Cu 243.895 188.98 690.243 1
Cu 243.231 188.431 690.243 1
Cu 242.605 187.845 690.243 1
Cu 242.02 187.223 690.243 1
Cu 241.477 186.568 690.243 1
Cu 240.98 185.883 690.243 1
Cu 240.529 185.169 690.243 1
Cu 240.127 184.43 690.243 1
Cu 239.776 183.669 690.243 1
Cu 239.476 182.889 690.243 1
Cu 239.229 182.093 690.243 1
Cu 239.036 181.284 690.243 1
Cu 239.01 180.465 690.243 1
Cu 239.01 179.64 690.243 1
Cu 239.01 178.811 690.243 1
Cu 239.01 177.983 690.243 1
Cu 239.01 177.157 690.243 1
Cu 239.036 176.339 690.243 1
Cu 239.229 175.529 690.243 1
Cu 239.476 174.733 690.243 1
Cu 239.776 173.953 690.243 1
Cu 240.127 173.192 690.243 1
Cu 240.529 172.454 690.243 1
Cu 240.98 171.74 690.243 1
Cu 241.477 171.055 690.243 1
Cu 242.02 170.399 690.243 1
Cu 242.605 169.778 690.243 1
Cu 243.231 169.191 690.243 1
Cu 243.895 168.643 690.243 1
Cu 244.595 168.135 690.243 1
Cu 245.327 167.669 690.243 1
Cu 246.089 167.247 690.243 1
Cu 246.878 166.871 690.243 1
Cu 247.69 166.541 690.243 1
Cu 248.523 166.261 690.243 1
Cu 249.373 166.029 690.243 1
Cu 250.237 165.848 690.243 1
Cu 251.111 165.719 690.243 1
Cu 251.993 165.641 690.243 1
Cu 252.878 165.615 690.243 1
Cu 253.762 165.641 690.243 1
Cu 254.644 165.719 690.243 1
Cu 255.518 165.848 690.243 1
Cu 256.382 166.029 690.243 1
Cu 257.232 166.261 690.243 1
Cu 258.065 166.541 690.243 1
Cu 258.877 166.871 690.243 1
Cu 259.666 167.247 690.243 1
Cu 260.428 167.669 690.243 1
Cu 261.16 168.135 690.243 1
Cu 261.86 168.643 690.243 1
Cu 262.524 169.191 690.243 1
Cu 263.15 169.778 690.243 1
Cu 263.735 170.399 690.243 1
Cu 264.278 171.055 690.243 1
Cu 264.775 171.74 690.243 1
Cu 265.226 172.454 690.243 1
Cu 265.628 173.192 690.243 1
Cu 265.979 173.953 690.243 1
Cu 266.279 174.733 690.243 1
Cu 266.526 175.529 690.243 1
Cu 266.719 176.339 690.243 1
Cu 266.745 177.157 690.243 1
Cu 266.745 177.983 690.243 1
Cu 266.745 178.811 690.243 1
Cu 266.717 178.811 695.606 1
Cu 266.717 179.638 695.606 1
Cu 266.717 180.462 695.606 1
Cu 266.692 181.279 695.606 1
Cu 266.499 182.087 695.606 1
Cu 266.252 182.881 695.606 1
Cu 265.953 183.66 695.606 1
Cu 265.602 184.419 695.606 1
Cu 265.201 185.156 695.606 1
Cu 264.751 185.868 695.606 1
Cu 264.255 186.553 695.606 1
Cu 263.713 187.206 695.606 1
Cu 263.129 187.827 695.606 1
Cu 262.504 188.412 695.606 1
Cu 261.842 188.959 695.606 1
Cu 261.144 189.466 695.606 1
Cu 260.413 189.931 695.606 1
Cu 259.653 190.353 695.606 1
Cu 258.865 190.728 695.606 1
Cu 258.055 191.057 695.606 1
Cu 257.223 191.337 695.606 1
Cu 256.375 191.568 695.606 1
Cu 255.513 191.748 695.606 1
Cu 254.64 191.878 695.606 1
Cu 253.761 191.956 695.606 1
Cu 252.878 191.982 695.606 1
Cu 251.994 191.956 695.606 1
Cu 251.115 191.878 695.606 1
Cu 250.242 191.748 695.606 1
Cu 249.38 191.568 695.606 1
Cu 248.532 191.337 695.606 1
Cu 247.7 191.057 695.606 1
Cu 246.89 190.728 695.606 1
Cu 246.103 190.353 695.606 1
Cu 245.342 189.931 695.606 1
Cu 244.611 189.466 695.606 1
Cu 243.913 188.959 695.606 1
Cu 243.251 188.412 695.606 1
Cu 242.626 187.827 695.606 1
Cu 242.042 187.206 695.606 1
Cu 241.5 186.553 695.606 1
Cu 241.004 185.868 695.606 1
Cu 240.554 185.156 695.606 1
Cu 240.153 184.419 695.606 1
Cu 239.802 183.66 695.606 1
Cu 239.503 182.881 695.606 1
Cu 239.256 182.087 695.606 1
Cu 239.063 181.279 695.606 1
Cu 239.038 180.462 695.606 1
Cu 239.038 179.638 695.606 1
Cu 239.038 178.811 695.606 1
Cu 239.038 177.984 695.606 1
Cu 239.038 177.161 695.606 1
Cu 239.063 176.344 695.606 1
Cu 239.256 175.536 695.606 1
Cu 239.503 174.742 695.606 1
Cu 239.802 173.963 695.606 1
Cu 240.153 173.204 695.606 1
Cu 240.554 172.467 695.606 1
Cu 241.004 171.754 695.606 1
Cu 241.5 171.07 695.606 1
Cu 242.042 170.416 695.606 1
Cu 242.626 169.796 695.606 1
Cu 243.251 169.211 695.606 1
Cu 243.913 168.664 695.606 1
Cu 244.611 168.156 695.606 1
Cu 245.342 167.691 695.606 1
Cu 246.103 167.27 695.606 1
Cu 246.89 166.895 695.606 1
Cu 247.7 166.566 695.606 1
Cu 248.532 166.286 695.606 1
Cu 249.38 166.055 695.606 1
Cu 250.242 165.874 695.606 1
Cu 251.115 165.745 695.606 1
Cu 251.994 165.667 695.606 1
Cu 252.878 165.641 695.606 1
Cu 253.761 165.667 695.606 1
Cu 254.64 165.745 695.606 1
Cu 255.513 165.874 695.606 1
Cu 256.375 166.055 695.606 1
Cu 257.223 166.286 695.606 1
Cu 258.055 166.566 695.606 1
Cu 258.865 166.895 695.606 1
Cu 259.653 167.27 695.606 1
Cu 260.413 167.691 695.606 1
Cu 261.144 168.156 695.606 1
Cu 261.842 168.664 695.606 1
Cu 262.504 169.211 695.606 1
Cu 263.129 169.796 695.606 1
Cu 263.713 170.416 695.606 1
Cu 264.255 171.07 695.606 1
Cu 264.751 171.754 695.606 1
Cu 265.201 172.467 695.606 1
Cu 265.602 173.204 695.606 1
Cu 265.953 173.963 695.606 1
Cu 266.252 174.742 695.606 1
Cu 266.499 175.536 695.606 1
Cu 266.692 176.344 695.606 1
Cu 266.717 177.161 695.606 1
Cu 266.717 177.984 695.606 1
Cu 266.717 178.811 695.606 1
Cu 266.689 178.811 700.977 1
Cu 266.689 179.637 700.977 1
Cu 266.689 180.459 700.977 1
Cu 266.664 181.274 700.977 1
Cu 266.471 182.08 700.977 1
Cu 266.225 182.873 700.977 1
Cu 265.927 183.65 700.977 1
Cu 265.576 184.408 700.977 1
Cu 265.176 185.143 700.977 1
Cu 264.727 185.854 700.977 1
Cu 264.232 186.537 700.977 1
Cu 263.691 187.189 700.977 1
Cu 263.108 187.809 700.977 1
Cu 262.485 188.393 700.977 1
Cu 261.824 188.939 700.977 1
Cu 261.127 189.445 700.977 1
Cu 260.398 189.909 700.977 1
Cu 259.639 190.329 700.977 1
Cu 258.853 190.704 700.977 1
Cu 258.044 191.032 700.977 1
Cu 257.214 191.312 700.977 1
Cu 256.368 191.542 700.977 1
Cu 255.507 191.722 700.977 1
Cu 254.637 191.851 700.977 1
Cu 253.759 191.929 700.977 1
Cu 252.878 191.955 700.977 1
Cu 251.996 191.929 700.977 1
Cu 251.119 191.851 700.977 1
Cu 250.248 191.722 700.977 1
Cu 249.387 191.542 700.977 1
Cu 248.541 191.312 700.977 1
Cu 247.711 191.032 700.977 1
Cu 246.902 190.704 700.977 1
Cu 246.116 190.329 700.977 1
Cu 245.357 189.909 700.977 1
Cu 244.628 189.445 700.977 1
Cu 243.931 188.939 700.977 1
Cu 243.27 188.393 700.977 1
Cu 242.647 187.809 700.977 1
Cu 242.064 187.189 700.977 1
Cu 241.523 186.537 700.977 1
Cu 241.028 185.854 700.977 1
Cu 240.579 185.143 700.977 1
Cu 240.179 184.408 700.977 1
Cu 239.828 183.65 700.977 1
Cu 239.53 182.873 700.977 1
Cu 239.284 182.08 700.977 1
Cu 239.091 181.274 700.977 1
Cu 239.066 180.459 700.977 1
Cu 239.066 179.637 700.977 1
Cu 239.066 178.811 700.977 1
Cu 239.066 177.986 700.977 1
Cu 239.066 177.164 700.977 1
Cu 239.091 176.349 700.977 1
Cu 239.284 175.543 700.977 1
Cu 239.53 174.75 700.977 1
Cu 239.828 173.973 700.977 1
Cu 240.179 173.215 700.977 1
Cu 240.579 172.479 700.977 1
Cu 241.028 171.769 700.977 1
Cu 241.523 171.086 700.977 1
Cu 242.064 170.433 700.977 1
Cu 242.647 169.814 700.977 1
Cu 243.27 169.23 700.977 1
Cu 243.931 168.684 700.977 1
Cu 244.628 168.178 700.977 1
Cu 245.357 167.714 700.977 1
Cu 246.116 167.294 700.977 1
Cu 246.902 166.919 700.977 1
Cu 247.711 166.591 700.977 1
Cu 248.541 166.311 700.977 1
Cu 249.387 166.081 700.977 1
Cu 250.248 165.901 700.977 1
Cu 251.119 165.771 700.977 1
Cu 251.996 165.694 700.977 1
Cu 252.878 165.668 700.977 1
Cu 253.759 165.694 700.977 1
Cu 254.637 165.771 700.977 1
Cu 255.507 165.901 700.977 1
Cu 256.368 166.081 700.977 1
Cu 257.214 166.311 700.977 1
Cu 258.044 166.591 700.977 1
Cu 258.853 166.919 700.977 1
Cu 259.639 167.294 700.977 1
Cu 260.398 167.714 700.977 1
Cu 261.127 168.178 700.977 1
Cu 261.824 168.684 700.977 1
Cu 262.485 169.23 700.977 1
Cu 263.108 169.814 700.977 1
Cu 263.691 170.433 700.977 1
Cu 264.232 171.086 700.977 1
Cu 264.727 171.769 700.977 1
Cu 265.176 172.479 700.977 1
Cu 265.576 173.215 700.977 1
Cu 265.927 173.973 700.977 1
Cu 266.225 174.75 700.977 1
Cu 266.471 175.543 700.977 1
Cu 266.664 176.349 700.977 1
Cu 266.689 177.164 700.977 1
Cu 266.689 177.986 700.977 1
Cu 266.689 178.811 700.977 1
Cu 266.661 178.811 706.355 1
Cu 266.661 179.635 706.355 1
Cu 266.661 180.455 706.355 1
Cu 266.635 181.269 706.355 1
Cu 266.443 182.073 706.355 1
Cu 266.198 182.865 706.355 1
Cu 265.9 183.64 706.355 1
Cu 265.55 184.396 706.355 1
Cu 265.151 185.13 706.355 1
Cu 264.703 185.84 706.355 1
Cu 264.208 186.521 706.355 1
Cu 263.669 187.172 706.355 1
Cu 263.087 187.79 706.355 1
Cu 262.465 188.373 706.355 1
Cu 261.805 188.918 706.355 1
Cu 261.11 189.423 706.355 1
Cu 260.382 189.886 706.355 1
Cu 259.625 190.305 706.355 1
Cu 258.841 190.68 706.355 1
Cu 258.033 191.007 706.355 1
Cu 257.206 191.286 706.355 1
Cu 256.361 191.516 706.355 1
Cu 255.502 191.696 706.355 1
Cu 254.633 191.824 706.355 1
Cu 253.757 191.902 706.355 1
Cu 252.878 191.928 706.355 1
Cu 251.998 191.902 706.355 1
Cu 251.122 191.824 706.355 1
Cu 250.253 191.696 706.355 1
Cu 249.394 191.516 706.355 1
Cu 248.549 191.286 706.355 1
Cu 247.722 191.007 706.355 1
Cu 246.914 190.68 706.355 1
Cu 246.13 190.305 706.355 1
Cu 245.373 189.886 706.355 1
Cu 244.645 189.423 706.355 1
Cu 243.95 188.918 706.355 1
Cu 243.29 188.373 706.355 1
Cu 242.668 187.79 706.355 1
Cu 242.086 187.172 706.355 1
Cu 241.547 186.521 706.355 1
Cu 241.052 185.84 706.355 1
Cu 240.604 185.13 706.355 1
Cu 240.205 184.396 706.355 1
Cu 239.855 183.64 706.355 1
Cu 239.557 182.865 706.355 1
Cu 239.312 182.073 706.355 1
Cu 239.12 181.269 706.355 1
Cu 239.094 180.455 706.355 1
Cu 239.094 179.635 706.355 1
Cu 239.094 178.811 706.355 1
Cu 239.094 177.988 706.355 1
Cu 239.094 177.167 706.355 1
Cu 239.12 176.354 706.355 1
Cu 239.312 175.549 706.355 1
Cu 239.557 174.758 706.355 1
Cu 239.855 173.983 706.355 1
Cu 240.205 173.227 706.355 1
Cu 240.604 172.492 706.355 1
Cu 241.052 171.783 706.355 1
Cu 241.547 171.102 706.355 1
Cu 242.086 170.451 706.355 1
Cu 242.668 169.833 706.355 1
Cu 243.29 169.25 706.355 1
Cu 243.95 168.705 706.355 1
Cu 244.645 168.2 706.355 1
Cu 245.373 167.737 706.355 1
Cu 246.13 167.317 706.355 1
Cu 246.914 166.943 706.355 1
Cu 247.722 166.616 706.355 1
Cu 248.549 166.337 706.355 1
Cu 249.394 166.107 706.355 1
Cu 250.253 165.927 706.355 1
Cu 251.122 165.798 706.355 1
Cu 251.998 165.721 706.355 1
Cu 252.878 165.695 706.355 1
Cu 253.757 165.721 706.355 1
Cu 254.633 165.798 706.355 1
Cu 255.502 165.927 706.355 1
Cu 256.361 166.107 706.355 1
Cu 257.206 166.337 706.355 1
Cu 258.033 166.616 706.355 1
Cu 258.841 166.943 706.355 1
Cu 259.625 167.317 706.355 1
Cu 260.382 167.737 706.355 1
Cu 261.11 168.2 706.355 1
Cu 261.805 168.705 706.355 1
Cu 262.465 169.25 706.355 1
Cu 263.087 169.833 706.355 1
Cu 263.669 170.451 706.355 1
Cu 264.208 171.102 706.355 1
Cu 264.703 171.783 706.355 1
Cu 265.151 172.492 706.355 1
Cu 265.55 173.227 706.355 1
Cu 265.9 173.983 706.355 1
Cu 266.198 174.758 706.355 1
Cu 266.443 175.549 706.355 1
Cu 266.635 176.354 706.355 1
Cu 266.661 177.167 706.355 1
Cu 266.661 177.988 706.355 1
Cu 266.661 178.811 706.355 1
Cu 266.632 178.811 711.74 1
Cu 266.632 179.633 711.74 1
Cu 266.632 180.452 711.74 1
Cu 266.606 181.264 711.74 1
Cu 266.415 182.067 711.74 1
Cu 266.17 182.856 711.74 1
Cu 265.873 183.63 711.74 1
Cu 265.524 184.384 711.74 1
Cu 265.125 185.117 711.74 1
Cu 264.678 185.825 711.74 1
Cu 264.185 186.505 711.74 1
Cu 263.647 187.155 711.74 1
Cu 263.066 187.772 711.74 1
Cu 262.445 188.353 711.74 1
Cu 261.786 188.897 711.74 1
Cu 261.093 189.401 711.74 1
Cu 260.366 189.863 711.74 1
Cu 259.611 190.281 711.74 1
Cu 258.828 190.655 711.74 1
Cu 258.023 190.981 711.74 1
Cu 257.196 191.26 711.74 1
Cu 256.353 191.489 711.74 1
Cu 255.496 191.669 711.74 1
Cu 254.629 191.797 711.74 1
Cu 253.755 191.875 711.74 1
Cu 252.878 191.901 711.74 1
Cu 252 191.875 711.74 1
Cu 251.126 191.797 711.74 1
Cu 250.259 191.669 711.74 1
Cu 249.402 191.489 711.74 1
Cu 248.559 191.26 711.74 1
Cu 247.732 190.981 711.74 1
Cu 246.927 190.655 711.74 1
Cu 246.144 190.281 711.74 1
Cu 245.389 189.863 711.74 1
Cu 244.662 189.401 711.74 1
Cu 243.969 188.897 711.74 1
Cu 243.31 188.353 711.74 1
Cu 242.689 187.772 711.74 1
Cu 242.108 187.155 711.74 1
Cu 241.57 186.505 711.74 1
Cu 241.077 185.825 711.74 1
Cu 240.63 185.117 711.74 1
Cu 240.231 184.384 711.74 1
Cu 239.882 183.63 711.74 1
Cu 239.585 182.856 711.74 1
Cu 239.34 182.067 711.74 1
Cu 239.149 181.264 711.74 1
Cu 239.123 180.452 711.74 1
Cu 239.123 179.633 711.74 1
Cu 239.123 178.811 711.74 1
Cu 239.123 177.99 711.74 1
Cu 239.123 177.171 711.74 1
Cu 239.149 176.359 711.74 1
Cu 239.34 175.556 711.74 1
Cu 239.585 174.767 711.74 1
Cu 239.882 173.993 711.74 1
Cu 240.231 173.238 711.74 1
Cu 240.63 172.506 711.74 1
Cu 241.077 171.798 711.74 1
Cu 241.57 171.118 711.74 1
Cu 242.108 170.468 711.74 1
Cu 242.689 169.851 711.74 1
Cu 243.31 169.27 711.74 1
Cu 243.969 168.726 711.74 1
Cu 244.662 168.222 711.74 1
Cu 245.389 167.76 711.74 1
Cu 246.144 167.341 711.74 1
Cu 246.927 166.968 711.74 1
Cu 247.732 166.641 711.74 1
Cu 248.559 166.363 711.74 1
Cu 249.402 166.134 711.74 1
Cu 250.259 165.954 711.74 1
Cu 251.126 165.826 711.74 1
Cu 252 165.748 711.74 1
Cu 252.878 165.722 711.74 1
Cu 253.755 165.748 711.74 1
Cu 254.629 165.826 711.74 1
Cu 255.496 165.954 711.74 1
Cu 256.353 166.134 711.74 1
Cu 257.196 166.363 711.74 1
Cu 258.023 166.641 711.74 1
Cu 258.828 166.968 711.74 1
Cu 259.611 167.341 711.74 1
Cu 260.366 167.76 711.74 1
Cu 261.093 168.222 711.74 1
Cu 261.786 168.726 711.74 1
Cu 262.445 169.27 711.74 1
Cu 263.066 169.851 711.74 1
Cu 263.647 170.468 711.74 1
Cu 264.185 171.118 711.74 1
Cu 264.678 171.798 711.74 1
Cu 265.125 172.506 711.74 1
Cu 265.524 173.238 711.74 1
Cu 265.873 173.993 711.74 1
Cu 266.17 174.767 711.74 1
Cu 266.415 175.556 711.74 1
Cu 266.606 176.359 711.74 1
Cu 266.632 177.171 711.74 1
Cu 266.632 177.99 711.74 1
Cu 266.632 178.811 711.74 1
Cu 266.603 178.811 717.132 1
Cu 266.603 179.632 717.132 1
Cu 266.603 180.448 717.132 1
Cu 266.577 181.259 717.132 1
Cu 266.386 182.06 717.132 1
Cu 266.142 182.848 717.132 1
Cu 265.845 183.62 717.132 1
Cu 265.497 184.373 717.132 1
Cu 265.099 185.104 717.132 1
Cu 264.653 185.81 717.132 1
Cu 264.161 186.489 717.132 1
Cu 263.624 187.137 717.132 1
Cu 263.044 187.753 717.132 1
Cu 262.425 188.333 717.132 1
Cu 261.768 188.875 717.132 1
Cu 261.075 189.378 717.132 1
Cu 260.351 189.84 717.132 1
Cu 259.596 190.257 717.132 1
Cu 258.816 190.63 717.132 1
Cu 258.012 190.956 717.132 1
Cu 257.187 191.234 717.132 1
Cu 256.346 191.462 717.132 1
Cu 255.491 191.641 717.132 1
Cu 254.626 191.77 717.132 1
Cu 253.753 191.847 717.132 1
Cu 252.878 191.873 717.132 1
Cu 252.002 191.847 717.132 1
Cu 251.129 191.77 717.132 1
Cu 250.264 191.641 717.132 1
Cu 249.409 191.462 717.132 1
Cu 248.568 191.234 717.132 1
Cu 247.743 190.956 717.132 1
Cu 246.939 190.63 717.132 1
Cu 246.159 190.257 717.132 1
Cu 245.404 189.84 717.132 1
Cu 244.68 189.378 717.132 1
Cu 243.987 188.875 717.132 1
Cu 243.33 188.333 717.132 1
Cu 242.711 187.753 717.132 1
Cu 242.131 187.137 717.132 1
Cu 241.594 186.489 717.132 1
Cu 241.102 185.81 717.132 1
Cu 240.656 185.104 717.132 1
Cu 240.258 184.373 717.132 1
Cu 239.91 183.62 717.132 1
Cu 239.613 182.848 717.132 1
Cu 239.369 182.06 717.132 1
Cu 239.178 181.259 717.132 1
Cu 239.152 180.448 717.132 1
Cu 239.152 179.632 717.132 1
Cu 239.152 178.811 717.132 1
Cu 239.152 177.991 717.132 1
Cu 239.152 177.174 717.132 1
Cu 239.178 176.364 717.132 1
Cu 239.369 175.563 717.132 1
Cu 239.613 174.775 717.132 1
Cu 239.91 174.003 717.132 1
Cu 240.258 173.25 717.132 1
Cu 240.656 172.519 717.132 1
Cu 241.102 171.813 717.132 1
Cu 241.594 171.134 717.132 1
Cu 242.131 170.486 717.132 1
Cu 242.711 169.87 717.132 1
Cu 243.33 169.29 717.132 1
Cu 243.987 168.747 717.132 1
Cu 244.68 168.244 717.132 1
Cu 245.404 167.783 717.132 1
Cu 246.159 167.366 717.132 1
Cu 246.939 166.993 717.132 1
Cu 247.743 166.667 717.132 1
Cu 248.568 166.389 717.132 1
Cu 249.409 166.16 717.132 1
Cu 250.264 165.981 717.132 1
Cu 251.129 165.853 717.132 1
Cu 252.002 165.776 717.132 1
Cu 252.878 165.75 717.132 1
Cu 253.753 165.776 717.132 1
Cu 254.626 165.853 717.132 1
Cu 255.491 165.981 717.132 1
Cu 256.346 166.16 717.132 1
Cu 257.187 166.389 717.132 1
Cu 258.012 166.667 717.132 1
Cu 258.816 166.993 717.132 1
Cu 259.596 167.366 717.132 1
Cu 260.351 167.783 717.132 1
Cu 261.075 168.244 717.132 1
Cu 261.768 168.747 717.132 1
Cu 262.425 169.29 717.132 1
Cu 263.044 169.87 717.132 1
Cu 263.624 170.486 717.132 1
Cu 264.161 171.134 717.132 1
Cu 264.653 171.813 717.132 1
Cu 265.099 172.519 717.132 1
Cu 265.497 173.25 717.132 1
Cu 265.845 174.003 717.132 1
Cu 266.142 174.775 717.132 1
Cu 266.386 175.563 717.132 1
Cu 266.577 176.364 717.132 1
Cu 266.603 177.174 717.132 1
Cu 266.603 177.991 717.132 1
Cu 266.603 178.811 717.132 1
Cu 266.574 178.811 722.531 1
Cu 266.574 179.63 722.531 1
Cu 266.574 180.445 722.531 1
Cu 266.548 181.254 722.531 1
Cu 266.357 182.053 722.531 1
Cu 266.113 182.839 722.531 1
Cu 265.817 183.609 722.531 1
Cu 265.47 184.361 722.531 1
Cu 265.073 185.09 722.531 1
Cu 264.628 185.795 722.531 1
Cu 264.137 186.472 722.531 1
Cu 263.601 187.119 722.531 1
Cu 263.023 187.733 722.531 1
Cu 262.404 188.312 722.531 1
Cu 261.749 188.854 722.531 1
Cu 261.058 189.356 722.531 1
Cu 260.335 189.816 722.531 1
Cu 259.582 190.233 722.531 1
Cu 258.803 190.604 722.531 1
Cu 258.001 190.93 722.531 1
Cu 257.178 191.207 722.531 1
Cu 256.339 191.435 722.531 1
Cu 255.485 191.614 722.531 1
Cu 254.622 191.742 722.531 1
Cu 253.751 191.819 722.531 1
Cu 252.878 191.845 722.531 1
Cu 252.004 191.819 722.531 1
Cu 251.133 191.742 722.531 1
Cu 250.27 191.614 722.531 1
Cu 249.416 191.435 722.531 1
Cu 248.577 191.207 722.531 1
Cu 247.754 190.93 722.531 1
Cu 246.952 190.604 722.531 1
Cu 246.173 190.233 722.531 1
Cu 245.42 189.816 722.531 1
Cu 244.697 189.356 722.531 1
Cu 244.006 188.854 722.531 1
Cu 243.351 188.312 722.531 1
Cu 242.732 187.733 722.531 1
Cu 242.154 187.119 722.531 1
Cu 241.618 186.472 722.531 1
Cu 241.127 185.795 722.531 1
Cu 240.682 185.09 722.531 1
Cu 240.285 184.361 722.531 1
Cu 239.938 183.609 722.531 1
Cu 239.642 182.839 722.531 1
Cu 239.398 182.053 722.531 1
Cu 239.207 181.254 722.531 1
Cu 239.181 180.445 722.531 1
Cu 239.181 179.63 722.531 1
Cu 239.181 178.811 722.531 1
Cu 239.181 177.993 722.531 1
Cu 239.181 177.178 722.531 1
Cu 239.207 176.369 722.531 1
Cu 239.398 175.57 722.531 1
Cu 239.642 174.784 722.531 1
Cu 239.938 174.013 722.531 1
Cu 240.285 173.262 722.531 1
Cu 240.682 172.532 722.531 1
Cu 241.127 171.828 722.531 1
Cu 241.618 171.151 722.531 1
Cu 242.154 170.504 722.531 1
Cu 242.732 169.889 722.531 1
Cu 243.351 169.31 722.531 1
Cu 244.006 168.769 722.531 1
Cu 244.697 168.267 722.531 1
Cu 245.42 167.807 722.531 1
Cu 246.173 167.39 722.531 1
Cu 246.952 167.018 722.531 1
Cu 247.754 166.693 722.531 1
Cu 248.577 166.416 722.531 1
Cu 249.416 166.187 722.531 1
Cu 250.27 166.009 722.531 1
Cu 251.133 165.881 722.531 1
Cu 252.004 165.804 722.531 1
Cu 252.878 165.778 722.531 1
Cu 253.751 165.804 722.531 1
Cu 254.622 165.881 722.531 1
Cu 255.485 166.009 722.531 1
Cu 256.339 166.187 722.531 1
Cu 257.178 166.416 722.531 1
Cu 258.001 166.693 722.531 1
Cu 258.803 167.018 722.531 1
Cu 259.582 167.39 722.531 1
Cu 260.335 167.807 722.531 1
Cu 261.058 168.267 722.531 1
Cu 261.749 168.769 722.531 1
Cu 262.404 169.31 722.531 1
Cu 263.023 169.889 722.531 1
Cu 263.601 170.504 722.531 1
Cu 264.137 171.151 722.531 1
Cu 264.628 171.828 722.531 1
Cu 265.073 172.532 722.531 1
Cu 265.47 173.262 722.531 1
Cu 265.817 174.013 722.531 1
Cu 266.113 174.784 722.531 1
Cu 266.357 175.57 722.531 1
Cu 266.548 176.369 722.531 1
Cu 266.574 177.178 722.531 1
Cu 266.574 177.993 722.531 1
Cu 266.574 178.811 722.531 1
Cu 266.544 178.811 727.936 1
Cu 266.544 179.628 727.936 1
Cu 266.544 180.441 727.936 1
Cu 266.518 181.248 727.936 1
Cu 266.328 182.046 727.936 1
Cu 266.085 182.83 727.936 1
Cu 265.789 183.599 727.936 1
Cu 265.443 184.349 727.936 1
Cu 265.047 185.077 727.936 1
Cu 264.603 185.78 727.936 1
Cu 264.112 186.456 727.936 1
Cu 263.577 187.101 727.936 1
Cu 263.001 187.714 727.936 1
Cu 262.384 188.292 727.936 1
Cu 261.729 188.832 727.936 1
Cu 261.04 189.333 727.936 1
Cu 260.318 189.792 727.936 1
Cu 259.568 190.208 727.936 1
Cu 258.79 190.579 727.936 1
Cu 257.99 190.903 727.936 1
Cu 257.169 191.18 727.936 1
Cu 256.331 191.408 727.936 1
Cu 255.48 191.586 727.936 1
Cu 254.618 191.714 727.936 1
Cu 253.749 191.791 727.936 1
Cu 252.878 191.817 727.936 1
Cu 252.006 191.791 727.936 1
Cu 251.137 191.714 727.936 1
Cu 250.275 191.586 727.936 1
Cu 249.424 191.408 727.936 1
Cu 248.586 191.18 727.936 1
Cu 247.765 190.903 727.936 1
Cu 246.965 190.579 727.936 1
Cu 246.187 190.208 727.936 1
Cu 245.437 189.792 727.936 1
Cu 244.715 189.333 727.936 1
Cu 244.026 188.832 727.936 1
Cu 243.371 188.292 727.936 1
Cu 242.754 187.714 727.936 1
Cu 242.178 187.101 727.936 1
Cu 241.643 186.456 727.936 1
Cu 241.152 185.78 727.936 1
Cu 240.708 185.077 727.936 1
Cu 240.312 184.349 727.936 1
Cu 239.966 183.599 727.936 1
Cu 239.67 182.83 727.936 1
Cu 239.427 182.046 727.936 1
Cu 239.237 181.248 727.936 1
Cu 239.211 180.441 727.936 1
Cu 239.211 179.628 727.936 1
Cu 239.211 178.811 727.936 1
Cu 239.211 177.995 727.936 1
Cu 239.211 177.181 727.936 1
Cu 239.237 176.374 727.936 1
Cu 239.427 175.577 727.936 1
Cu 239.67 174.793 727.936 1
Cu 239.966 174.024 727.936 1
Cu 240.312 173.274 727.936 1
Cu 240.708 172.546 727.936 1
Cu 241.152 171.843 727.936 1
Cu 241.643 171.167 727.936 1
Cu 242.178 170.522 727.936 1
Cu 242.754 169.909 727.936 1
Cu 243.371 169.331 727.936 1
Cu 244.026 168.791 727.936 1
Cu 244.715 168.29 727.936 1
Cu 245.437 167.831 727.936 1
Cu 246.187 167.415 727.936 1
Cu 246.965 167.044 727.936 1
Cu 247.765 166.72 727.936 1
Cu 248.586 166.443 727.936 1
Cu 249.424 166.215 727.936 1
Cu 250.275 166.037 727.936 1
Cu 251.137 165.909 727.936 1
Cu 252.006 165.832 727.936 1
Cu 252.878 165.806 727.936 1
Cu 253.749 165.832 727.936 1
Cu 254.618 165.909 727.936 1
Cu 255.48 166.037 727.936 1
Cu 256.331 166.215 727.936 1
Cu 257.169 166.443 727.936 1
Cu 257.99 166.72 727.936 1
Cu 258.79 167.044 727.936 1
Cu 259.568 167.415 727.936 1
Cu 260.318 167.831 727.936 1
Cu 261.04 168.29 727.936 1
Cu 261.729 168.791 727.936 1
Cu 262.384 169.331 727.936 1
Cu 263.001 169.909 727.936 1
Cu 263.577 170.522 727.936 1
Cu 264.112 171.167 727.936 1
Cu 264.603 171.843 727.936 1
Cu 265.047 172.546 727.936 1
Cu 265.443 173.274 727.936 1
Cu 265.789 174.024 727.936 1
Cu 266.085 174.793 727.936 1
Cu 266.328 175.577 727.936 1
Cu 266.518 176.374 727.936 1
Cu 266.544 177.181 727.936 1
Cu 266.544 177.995 727.936 1
Cu 266.544 178.811 727.936 1
Cu 266.514 178.811 733.349 1
Cu 266.514 179.626 733.349 1
Cu 266.514 180.438 733.349 1
Cu 266.488 181.243 733.349 1
Cu 266.298 182.039 733.349 1
Cu 266.056 182.821 733.349 1
Cu 265.761 183.588 733.349 1
Cu 265.415 184.337 733.349 1
Cu 265.02 185.063 733.349 1
Cu 264.577 185.765 733.349 1
Cu 264.087 186.439 733.349 1
Cu 263.554 187.083 733.349 1
Cu 262.978 187.694 733.349 1
Cu 262.363 188.271 733.349 1
Cu 261.71 188.81 733.349 1
Cu 261.022 189.31 733.349 1
Cu 260.302 189.768 733.349 1
Cu 259.553 190.183 733.349 1
Cu 258.777 190.553 733.349 1
Cu 257.978 190.877 733.349 1
Cu 257.159 191.153 733.349 1
Cu 256.323 191.38 733.349 1
Cu 255.474 191.558 733.349 1
Cu 254.614 191.686 733.349 1
Cu 253.748 191.762 733.349 1
Cu 252.878 191.788 733.349 1
Cu 252.007 191.762 733.349 1
Cu 251.141 191.686 733.349 1
Cu 250.281 191.558 733.349 1
Cu 249.432 191.38 733.349 1
Cu 248.596 191.153 733.349 1
Cu 247.777 190.877 733.349 1
Cu 246.978 190.553 733.349 1
Cu 246.202 190.183 733.349 1
Cu 245.453 189.768 733.349 1
Cu 244.733 189.31 733.349 1
Cu 244.045 188.81 733.349 1
Cu 243.392 188.271 733.349 1
Cu 242.777 187.694 733.349 1
Cu 242.201 187.083 733.349 1
Cu 241.668 186.439 733.349 1
Cu 241.178 185.765 733.349 1
Cu 240.735 185.063 733.349 1
Cu 240.34 184.337 733.349 1
Cu 239.994 183.588 733.349 1
Cu 239.699 182.821 733.349 1
Cu 239.457 182.039 733.349 1
Cu 239.267 181.243 733.349 1
Cu 239.241 180.438 733.349 1
Cu 239.241 179.626 733.349 1
Cu 239.241 178.811 733.349 1
Cu 239.241 177.997 733.349 1
Cu 239.241 177.185 733.349 1
Cu 239.267 176.38 733.349 1
Cu 239.457 175.584 733.349 1
Cu 239.699 174.801 733.349 1
Cu 239.994 174.034 733.349 1
Cu 240.34 173.286 733.349 1
Cu 240.735 172.56 733.349 1
Cu 241.178 171.858 733.349 1
Cu 241.668 171.184 733.349 1
Cu 242.201 170.54 733.349 1
Cu 242.777 169.928 733.349 1
Cu 243.392 169.352 733.349 1
Cu 244.045 168.813 733.349 1
Cu 244.733 168.313 733.349 1
Cu 245.453 167.855 733.349 1
Cu 246.202 167.44 733.349 1
Cu 246.978 167.07 733.349 1
Cu 247.777 166.746 733.349 1
Cu 248.596 166.47 733.349 1
Cu 249.432 166.243 733.349 1
Cu 250.281 166.065 733.349 1
Cu 251.141 165.937 733.349 1
Cu 252.007 165.861 733.349 1
Cu 252.878 165.835 733.349 1
Cu 253.748 165.861 733.349 1
Cu 254.614 165.937 733.349 1
Cu 255.474 166.065 733.349 1
Cu 256.323 166.243 733.349 1
Cu 257.159 166.47 733.349 1
Cu 257.978 166.746 733.349 1
Cu 258.777 167.07 733.349 1
Cu 259.553 167.44 733.349 1
Cu 260.302 167.855 733.349 1
Cu 261.022 168.313 733.349 1
Cu 261.71 168.813 733.349 1
Cu 262.363 169.352 733.349 1
Cu 262.978 169.928 733.349 1
Cu 263.554 170.54 733.349 1
Cu 264.087 171.184 733.349 1
Cu 264.577 171.858 733.349 1
Cu 265.02 172.56 733.349 1
Cu 265.415 173.286 733.349 1
Cu 265.761 174.034 733.349 1
Cu 266.056 174.801 733.349 1
Cu 266.298 175.584 733.349 1
Cu 266.488 176.38 733.349 1
Cu 266.514 177.185 733.349 1
Cu 266.514 177.997 733.349 1
Cu 266.514 178.811 733.349 1
Cu 266.483 178.811 738.768 1
Cu 266.483 179.624 738.768 1
Cu 266.483 180.434 738.768 1
Cu 266.458 181.238 738.768 1
Cu 266.269 182.031 738.768 1
Cu 266.026 182.812 738.768 1
Cu 265.732 183.578 738.768 1
Cu 265.387 184.324 738.768 1
Cu 264.993 185.049 738.768 1
Cu 264.551 185.749 738.768 1
Cu 264.062 186.422 738.768 1
Cu 263.53 187.064 738.768 1
Cu 262.956 187.675 738.768 1
Cu 262.342 188.25 738.768 1
Cu 261.69 188.788 738.768 1
Cu 261.004 189.286 738.768 1
Cu 260.286 189.743 738.768 1
Cu 259.538 190.157 738.768 1
Cu 258.764 190.527 738.768 1
Cu 257.967 190.85 738.768 1
Cu 257.15 191.125 738.768 1
Cu 256.316 191.352 738.768 1
Cu 255.468 191.53 738.768 1
Cu 254.61 191.657 738.768 1
Cu 253.746 191.733 738.768 1
Cu 252.878 191.759 738.768 1
Cu 252.009 191.733 738.768 1
Cu 251.145 191.657 738.768 1
Cu 250.287 191.53 738.768 1
Cu 249.439 191.352 738.768 1
Cu 248.605 191.125 738.768 1
Cu 247.788 190.85 738.768 1
Cu 246.991 190.527 738.768 1
Cu 246.217 190.157 738.768 1
Cu 245.47 189.743 738.768 1
Cu 244.751 189.286 738.768 1
Cu 244.065 188.788 738.768 1
Cu 243.413 188.25 738.768 1
Cu 242.799 187.675 738.768 1
Cu 242.225 187.064 738.768 1
Cu 241.693 186.422 738.768 1
Cu 241.204 185.749 738.768 1
Cu 240.762 185.049 738.768 1
Cu 240.368 184.324 738.768 1
Cu 240.023 183.578 738.768 1
Cu 239.729 182.812 738.768 1
Cu 239.486 182.031 738.768 1
Cu 239.297 181.238 738.768 1
Cu 239.272 180.434 738.768 1
Cu 239.272 179.624 738.768 1
Cu 239.272 178.811 738.768 1
Cu 239.272 177.998 738.768 1
Cu 239.272 177.189 738.768 1
Cu 239.297 176.385 738.768 1
Cu 239.486 175.591 738.768 1
Cu 239.729 174.81 738.768 1
Cu 240.023 174.045 738.768 1
Cu 240.368 173.299 738.768 1
Cu 240.762 172.574 738.768 1
Cu 241.204 171.874 738.768 1
Cu 241.693 171.201 738.768 1
Cu 242.225 170.558 738.768 1
Cu 242.799 169.948 738.768 1
Cu 243.413 169.373 738.768 1
Cu 244.065 168.835 738.768 1
Cu 244.751 168.337 738.768 1
Cu 245.47 167.879 738.768 1
Cu 246.217 167.465 738.768 1
Cu 246.991 167.096 738.768 1
Cu 247.788 166.773 738.768 1
Cu 248.605 166.498 738.768 1
Cu 249.439 166.271 738.768 1
Cu 250.287 166.093 738.768 1
Cu 251.145 165.966 738.768 1
Cu 252.009 165.889 738.768 1
Cu 252.878 165.864 738.768 1
Cu 253.746 165.889 738.768 1
Cu 254.61 165.966 738.768 1
Cu 255.468 166.093 738.768 1
Cu 256.316 166.271 738.768 1
Cu 257.15 166.498 738.768 1
Cu 257.967 166.773 738.768 1
Cu 258.764 167.096 738.768 1
Cu 259.538 167.465 738.768 1
Cu 260.286 167.879 738.768 1
Cu 261.004 168.337 738.768 1
Cu 261.69 168.835 738.768 1
Cu 262.342 169.373 738.768 1
Cu 262.956 169.948 738.768 1
Cu 263.53 170.558 738.768 1
Cu 264.062 171.201 738.768 1
Cu 264.551 171.874 738.768 1
Cu 264.993 172.574 738.768 1
Cu 265.387 173.299 738.768 1
Cu 265.732 174.045 738.768 1
Cu 266.026 174.81 738.768 1
Cu 266.269 175.591 738.768 1
Cu 266.458 176.385 738.768 1
Cu 266.483 177.189 738.768 1
Cu 266.483 177.998 738.768 1
Cu 266.483 178.811 738.768 1
Cu 266.453 178.811 744.195 1
Cu 266.453 179.623 744.195 1
Cu 266.453 180.43 744.195 1
Cu 266.427 181.232 744.195 1
Cu 266.238 182.024 744.195 1
Cu 265.996 182.803 744.195 1
Cu 265.703 183.567 744.195 1
Cu 265.359 184.312 744.195 1
Cu 264.965 185.035 744.195 1
Cu 264.524 185.733 744.195 1
Cu 264.037 186.405 744.195 1
Cu 263.506 187.046 744.195 1
Cu 262.933 187.655 744.195 1
Cu 262.32 188.228 744.195 1
Cu 261.67 188.765 744.195 1
Cu 260.985 189.263 744.195 1
Cu 260.269 189.719 744.195 1
Cu 259.523 190.132 744.195 1
Cu 258.751 190.5 744.195 1
Cu 257.955 190.823 744.195 1
Cu 257.14 191.097 744.195 1
Cu 256.308 191.324 744.195 1
Cu 255.462 191.501 744.195 1
Cu 254.606 191.628 744.195 1
Cu 253.744 191.704 744.195 1
Cu 252.878 191.73 744.195 1
Cu 252.011 191.704 744.195 1
Cu 251.149 191.628 744.195 1
Cu 250.293 191.501 744.195 1
Cu 249.447 191.324 744.195 1
Cu 248.615 191.097 744.195 1
Cu 247.8 190.823 744.195 1
Cu 247.004 190.5 744.195 1
Cu 246.232 190.132 744.195 1
Cu 245.486 189.719 744.195 1
Cu 244.77 189.263 744.195 1
Cu 244.085 188.765 744.195 1
Cu 243.435 188.228 744.195 1
Cu 242.822 187.655 744.195 1
Cu 242.249 187.046 744.195 1
Cu 241.718 186.405 744.195 1
Cu 241.231 185.733 744.195 1
Cu 240.79 185.035 744.195 1
Cu 240.396 184.312 744.195 1
Cu 240.052 183.567 744.195 1
Cu 239.759 182.803 744.195 1
Cu 239.517 182.024 744.195 1
Cu 239.328 181.232 744.195 1
Cu 239.302 180.43 744.195 1
Cu 239.302 179.623 744.195 1
Cu 239.302 178.811 744.195 1
Cu 239.302 178 744.195 1
Cu 239.302 177.192 744.195 1
Cu 239.328 176.391 744.195 1
Cu 239.517 175.599 744.195 1
Cu 239.759 174.819 744.195 1
Cu 240.052 174.056 744.195 1
Cu 240.396 173.311 744.195 1
Cu 240.79 172.588 744.195 1
Cu 241.231 171.889 744.195 1
Cu 241.718 171.218 744.195 1
Cu 242.249 170.577 744.195 1
Cu 242.822 169.968 744.195 1
Cu 243.435 169.394 744.195 1
Cu 244.085 168.858 744.195 1
Cu 244.77 168.36 744.195 1
Cu 245.486 167.904 744.195 1
Cu 246.232 167.491 744.195 1
Cu 247.004 167.123 744.195 1
Cu 247.8 166.8 744.195 1
Cu 248.615 166.525 744.195 1
Cu 249.447 166.299 744.195 1
Cu 250.293 166.122 744.195 1
Cu 251.149 165.995 744.195 1
Cu 252.011 165.919 744.195 1
Cu 252.878 165.893 744.195 1
Cu 253.744 165.919 744.195 1
Cu 254.606 165.995 744.195 1
Cu 255.462 166.122 744.195 1
Cu 256.308 166.299 744.195 1
Cu 257.14 166.525 744.195 1
Cu 257.955 166.8 744.195 1
Cu 258.751 167.123 744.195 1
Cu 259.523 167.491 744.195 1
Cu 260.269 167.904 744.195 1
Cu 260.985 168.36 744.195 1
Cu 261.67 168.858 744.195 1
Cu 262.32 169.394 744.195 1
Cu 262.933 169.968 744.195 1
Cu 263.506 170.577 744.195 1
Cu 264.037 171.218 744.195 1
Cu 264.524 171.889 744.195 1
Cu 264.965 172.588 744.195 1
Cu 265.359 173.311 744.195 1
Cu 265.703 174.056 744.195 1
Cu 265.996 174.819 744.195 1
Cu 266.238 175.599 744.195 1
Cu 266.427 176.391 744.195 1
Cu 266.453 177.192 744.195 1
Cu 266.453 178 744.195 1
Cu 266.453 178.811 744.195 1
Cu 266.422 178.811 749.628 1
Cu 266.422 179.621 749.628 1
Cu 266.422 180.427 749.628 1
Cu 266.396 181.227 749.628 1
Cu 266.208 182.017 749.628 1
Cu 265.966 182.794 749.628 1
Cu 265.674 183.556 749.628 1
Cu 265.33 184.299 749.628 1
Cu 264.938 185.021 749.628 1
Cu 264.498 185.718 749.628 1
Cu 264.012 186.387 749.628 1
Cu 263.482 187.027 749.628 1
Cu 262.91 187.634 749.628 1
Cu 262.299 188.207 749.628 1
Cu 261.65 188.742 749.628 1
Cu 260.967 189.239 749.628 1
Cu 260.252 189.694 749.628 1
Cu 259.508 190.106 749.628 1
Cu 258.737 190.473 749.628 1
Cu 257.944 190.795 749.628 1
Cu 257.13 191.069 749.628 1
Cu 256.3 191.295 749.628 1
Cu 255.456 191.472 749.628 1
Cu 254.602 191.598 749.628 1
Cu 253.742 191.675 749.628 1
Cu 252.878 191.7 749.628 1
Cu 252.013 191.675 749.628 1
Cu 251.153 191.598 749.628 1
Cu 250.299 191.472 749.628 1
Cu 249.455 191.295 749.628 1
Cu 248.625 191.069 749.628 1
Cu 247.811 190.795 749.628 1
Cu 247.018 190.473 749.628 1
Cu 246.247 190.106 749.628 1
Cu 245.503 189.694 749.628 1
Cu 244.788 189.239 749.628 1
Cu 244.105 188.742 749.628 1
Cu 243.456 188.207 749.628 1
Cu 242.845 187.634 749.628 1
Cu 242.273 187.027 749.628 1
Cu 241.743 186.387 749.628 1
Cu 241.257 185.718 749.628 1
Cu 240.817 185.021 749.628 1
Cu 240.425 184.299 749.628 1
Cu 240.081 183.556 749.628 1
Cu 239.789 182.794 749.628 1
Cu 239.547 182.017 749.628 1
Cu 239.359 181.227 749.628 1
Cu 239.333 180.427 749.628 1
Cu 239.333 179.621 749.628 1
Cu 239.333 178.811 749.628 1
Cu 239.333 178.002 749.628 1
Cu 239.333 177.196 749.628 1
Cu 239.359 176.396 749.628 1
Cu 239.547 175.606 749.628 1
Cu 239.789 174.829 749.628 1
Cu 240.081 174.067 749.628 1
Cu 240.425 173.324 749.628 1
Cu 240.817 172.602 749.628 1
Cu 241.257 171.905 749.628 1
Cu 241.743 171.236 749.628 1
Cu 242.273 170.596 749.628 1
Cu 242.845 169.988 749.628 1
Cu 243.456 169.416 749.628 1
Cu 244.105 168.88 749.628 1
Cu 244.788 168.384 749.628 1
Cu 245.503 167.929 749.628 1
Cu 246.247 167.517 749.628 1
Cu 247.018 167.149 749.628 1
Cu 247.811 166.828 749.628 1
Cu 248.625 166.554 749.628 1
Cu 249.455 166.328 749.628 1
Cu 250.299 166.151 749.628 1
Cu 251.153 166.024 749.628 1
Cu 252.013 165.948 749.628 1
Cu 252.878 165.923 749.628 1
Cu 253.742 165.948 749.628 1
Cu 254.602 166.024 749.628 1
Cu 255.456 166.151 749.628 1
Cu 256.3 166.328 749.628 1
Cu 257.13 166.554 749.628 1
Cu 257.944 166.828 749.628 1
Cu 258.737 167.149 749.628 1
Cu 259.508 167.517 749.628 1
Cu 260.252 167.929 749.628 1
Cu 260.967 168.384 749.628 1
Cu 261.65 168.88 749.628 1
Cu 262.299 169.416 749.628 1
Cu 262.91 169.988 749.628 1
Cu 263.482 170.596 749.628 1
Cu 264.012 171.236 749.628 1
Cu 264.498 171.905 749.628 1
Cu 264.938 172.602 749.628 1
Cu 265.33 173.324 749.628 1
Cu 265.674 174.067 749.628 1
Cu 265.966 174.829 749.628 1
Cu 266.208 175.606 749.628 1
Cu 266.396 176.396 749.628 1
Cu 266.422 177.196 749.628 1
Cu 266.422 178.002 749.628 1
Cu 266.422 178.811 749.628 1
Cu 266.39 178.811 755.068 1
Cu 266.39 179.619 755.068 1
Cu 266.39 180.423 755.068 1
Cu 266.365 181.221 755.068 1
Cu 266.177 182.009 755.068 1
Cu 265.936 182.785 755.068 1
Cu 265.644 183.545 755.068 1
Cu 265.301 184.286 755.068 1
Cu 264.91 185.006 755.068 1
Cu 264.471 185.701 755.068 1
Cu 263.986 186.37 755.068 1
Cu 263.457 187.008 755.068 1
Cu 262.887 187.614 755.068 1
Cu 262.277 188.185 755.068 1
Cu 261.63 188.719 755.068 1
Cu 260.948 189.214 755.068 1
Cu 260.235 189.668 755.068 1
Cu 259.492 190.08 755.068 1
Cu 258.724 190.446 755.068 1
Cu 257.932 190.767 755.068 1
Cu 257.12 191.041 755.068 1
Cu 256.292 191.266 755.068 1
Cu 255.45 191.442 755.068 1
Cu 254.598 191.569 755.068 1
Cu 253.74 191.645 755.068 1
Cu 252.878 191.67 755.068 1
Cu 252.015 191.645 755.068 1
Cu 251.157 191.569 755.068 1
Cu 250.305 191.442 755.068 1
Cu 249.463 191.266 755.068 1
Cu 248.635 191.041 755.068 1
Cu 247.823 190.767 755.068 1
Cu 247.031 190.446 755.068 1
Cu 246.263 190.08 755.068 1
Cu 245.52 189.668 755.068 1
Cu 244.807 189.214 755.068 1
Cu 244.125 188.719 755.068 1
Cu 243.478 188.185 755.068 1
Cu 242.868 187.614 755.068 1
Cu 242.298 187.008 755.068 1
Cu 241.769 186.37 755.068 1
Cu 241.284 185.701 755.068 1
Cu 240.845 185.006 755.068 1
Cu 240.454 184.286 755.068 1
Cu 240.111 183.545 755.068 1
Cu 239.819 182.785 755.068 1
Cu 239.578 182.009 755.068 1
Cu 239.39 181.221 755.068 1
Cu 239.365 180.423 755.068 1
Cu 239.365 179.619 755.068 1
Cu 239.365 178.811 755.068 1
Cu 239.365 178.004 755.068 1
Cu 239.365 177.2 755.068 1
Cu 239.39 176.402 755.068 1
Cu 239.578 175.614 755.068 1
Cu 239.819 174.838 755.068 1
Cu 240.111 174.078 755.068 1
Cu 240.454 173.336 755.068 1
Cu 240.845 172.617 755.068 1
Cu 241.284 171.921 755.068 1
Cu 241.769 171.253 755.068 1
Cu 242.298 170.615 755.068 1
Cu 242.868 170.009 755.068 1
Cu 243.478 169.438 755.068 1
Cu 244.125 168.904 755.068 1
Cu 244.807 168.408 755.068 1
Cu 245.52 167.954 755.068 1
Cu 246.263 167.543 755.068 1
Cu 247.031 167.176 755.068 1
Cu 247.823 166.856 755.068 1
Cu 248.635 166.582 755.068 1
Cu 249.463 166.357 755.068 1
Cu 250.305 166.18 755.068 1
Cu 251.157 166.054 755.068 1
Cu 252.015 165.978 755.068 1
Cu 252.878 165.953 755.068 1
Cu 253.74 165.978 755.068 1
Cu 254.598 166.054 755.068 1
Cu 255.45 166.18 755.068 1
Cu 256.292 166.357 755.068 1
Cu 257.12 166.582 755.068 1
Cu 257.932 166.856 755.068 1
Cu 258.724 167.176 755.068 1
Cu 259.492 167.543 755.068 1
Cu 260.235 167.954 755.068 1
Cu 260.948 168.408 755.068 1
Cu 261.63 168.904 755.068 1
Cu 262.277 169.438 755.068 1
Cu 262.887 170.009 755.068 1
Cu 263.457 170.615 755.068 1
Cu 263.986 171.253 755.068 1
Cu 264.471 171.921 755.068 1
Cu 264.91 172.617 755.068 1
Cu 265.301 173.336 755.068 1
Cu 265.644 174.078 755.068 1
Cu 265.936 174.838 755.068 1
Cu 266.177 175.614 755.068 1
Cu 266.365 176.402 755.068 1
Cu 266.39 177.2 755.068 1
Cu 266.39 178.004 755.068 1
Cu 266.39 178.811 755.068 1
Cu 266.358 178.811 760.514 1
Cu 266.358 179.617 760.514 1
Cu 266.358 180.419 760.514 1
Cu 266.333 181.215 760.514 1
Cu 266.145 182.002 760.514 1
Cu 265.905 182.776 760.514 1
Cu 265.614 183.534 760.514 1
Cu 265.272 184.274 760.514 1
Cu 264.881 184.992 760.514 1
Cu 264.443 185.685 760.514 1
Cu 263.96 186.352 760.514 1
Cu 263.432 186.989 760.514 1
Cu 262.863 187.593 760.514 1
Cu 262.255 188.163 760.514 1
Cu 261.609 188.696 760.514 1
Cu 260.929 189.19 760.514 1
Cu 260.217 189.643 760.514 1
Cu 259.477 190.053 760.514 1
Cu 258.71 190.419 760.514 1
Cu 257.92 190.739 760.514 1
Cu 257.111 191.012 760.514 1
Cu 256.284 191.237 760.514 1
Cu 255.444 191.413 760.514 1
Cu 254.594 191.539 760.514 1
Cu 253.738 191.615 760.514 1
Cu 252.878 191.64 760.514 1
Cu 252.017 191.615 760.514 1
Cu 251.161 191.539 760.514 1
Cu 250.311 191.413 760.514 1
Cu 249.471 191.237 760.514 1
Cu 248.645 191.012 760.514 1
Cu 247.835 190.739 760.514 1
Cu 247.045 190.419 760.514 1
Cu 246.278 190.053 760.514 1
Cu 245.538 189.643 760.514 1
Cu 244.826 189.19 760.514 1
Cu 244.146 188.696 760.514 1
Cu 243.5 188.163 760.514 1
Cu 242.892 187.593 760.514 1
Cu 242.323 186.989 760.514 1
Cu 241.795 186.352 760.514 1
Cu 241.312 185.685 760.514 1
Cu 240.874 184.992 760.514 1
Cu 240.483 184.274 760.514 1
Cu 240.141 183.534 760.514 1
Cu 239.85 182.776 760.514 1
Cu 239.61 182.002 760.514 1
Cu 239.422 181.215 760.514 1
Cu 239.397 180.419 760.514 1
Cu 239.397 179.617 760.514 1
Cu 239.397 178.811 760.514 1
Cu 239.397 178.006 760.514 1
Cu 239.397 177.204 760.514 1
Cu 239.422 176.408 760.514 1
Cu 239.61 175.621 760.514 1
Cu 239.85 174.847 760.514 1
Cu 240.141 174.089 760.514 1
Cu 240.483 173.349 760.514 1
Cu 240.874 172.631 760.514 1
Cu 241.312 171.938 760.514 1
Cu 241.795 171.271 760.514 1
Cu 242.323 170.634 760.514 1
Cu 242.892 170.03 760.514 1
Cu 243.5 169.46 760.514 1
Cu 244.146 168.927 760.514 1
Cu 244.826 168.433 760.514 1
Cu 245.538 167.98 760.514 1
Cu 246.278 167.57 760.514 1
Cu 247.045 167.204 760.514 1
Cu 247.835 166.884 760.514 1
Cu 248.645 166.611 760.514 1
Cu 249.471 166.386 760.514 1
Cu 250.311 166.21 760.514 1
Cu 251.161 166.084 760.514 1
Cu 252.017 166.008 760.514 1
Cu 252.878 165.983 760.514 1
Cu 253.738 166.008 760.514 1
Cu 254.594 166.084 760.514 1
Cu 255.444 166.21 760.514 1
Cu 256.284 166.386 760.514 1
Cu 257.111 166.611 760.514 1
Cu 257.92 166.884 760.514 1
Cu 258.71 167.204 760.514 1
Cu 259.477 167.57 760.514 1
Cu 260.217 167.98 760.514 1
Cu 260.929 168.433 760.514 1
Cu 261.609 168.927 760.514 1
Cu 262.255 169.46 760.514 1
Cu 262.863 170.03 760.514 1
Cu 263.432 170.634 760.514 1
Cu 263.96 171.271 760.514 1
Cu 264.443 171.938 760.514 1
Cu 264.881 172.631 760.514 1
Cu 265.272 173.349 760.514 1
Cu 265.614 174.089 760.514 1
Cu 265.905 174.847 760.514 1
Cu 266.145 175.621 760.514 1
Cu 266.333 176.408 760.514 1
Cu 266.358 177.204 760.514 1
Cu 266.358 178.006 760.514 1
Cu 266.358 178.811 760.514 1
Cu 266.326 178.811 765.968 1
Cu 266.326 179.615 765.968 1
Cu 266.326 180.415 765.968 1
Cu 266.301 181.21 765.968 1
Cu 266.114 181.994 765.968 1
Cu 265.874 182.766 765.968 1
Cu 265.584 183.523 765.968 1
Cu 265.243 184.261 765.968 1
Cu 264.853 184.977 765.968 1
Cu 264.416 185.669 765.968 1
Cu 263.933 186.334 765.968 1
Cu 263.407 186.969 765.968 1
Cu 262.839 187.572 765.968 1
Cu 262.232 188.141 765.968 1
Cu 261.588 188.672 765.968 1
Cu 260.91 189.165 765.968 1
Cu 260.2 189.617 765.968 1
Cu 259.461 190.026 765.968 1
Cu 258.696 190.391 765.968 1
Cu 257.908 190.711 765.968 1
Cu 257.1 190.983 765.968 1
Cu 256.276 191.207 765.968 1
Cu 255.438 191.383 765.968 1
Cu 254.59 191.508 765.968 1
Cu 253.736 191.584 765.968 1
Cu 252.878 191.609 765.968 1
Cu 252.019 191.584 765.968 1
Cu 251.165 191.508 765.968 1
Cu 250.317 191.383 765.968 1
Cu 249.479 191.207 765.968 1
Cu 248.655 190.983 765.968 1
Cu 247.847 190.711 765.968 1
Cu 247.059 190.391 765.968 1
Cu 246.294 190.026 765.968 1
Cu 245.555 189.617 765.968 1
Cu 244.845 189.165 765.968 1
Cu 244.167 188.672 765.968 1
Cu 243.523 188.141 765.968 1
Cu 242.916 187.572 765.968 1
Cu 242.348 186.969 765.968 1
Cu 241.822 186.334 765.968 1
Cu 241.339 185.669 765.968 1
Cu 240.902 184.977 765.968 1
Cu 240.512 184.261 765.968 1
Cu 240.172 183.523 765.968 1
Cu 239.881 182.766 765.968 1
Cu 239.641 181.994 765.968 1
Cu 239.454 181.21 765.968 1
Cu 239.429 180.415 765.968 1
Cu 239.429 179.615 765.968 1
Cu 239.429 178.811 765.968 1
Cu 239.429 178.008 765.968 1
Cu 239.429 177.207 765.968 1
Cu 239.454 176.413 765.968 1
Cu 239.641 175.629 765.968 1
Cu 239.881 174.857 765.968 1
Cu 240.172 174.1 765.968 1
Cu 240.512 173.362 765.968 1
Cu 240.902 172.646 765.968 1
Cu 241.339 171.954 765.968 1
Cu 241.822 171.289 765.968 1
Cu 242.348 170.654 765.968 1
Cu 242.916 170.051 765.968 1
Cu 243.523 169.482 765.968 1
Cu 244.167 168.95 765.968 1
Cu 244.845 168.458 765.968 1
Cu 245.555 168.006 765.968 1
Cu 246.294 167.596 765.968 1
Cu 247.059 167.231 765.968 1
Cu 247.847 166.912 765.968 1
Cu 248.655 166.64 765.968 1
Cu 249.479 166.415 765.968 1
Cu 250.317 166.24 765.968 1
Cu 251.165 166.114 765.968 1
Cu 252.019 166.039 765.968 1
Cu 252.878 166.013 765.968 1
Cu 253.736 166.039 765.968 1
Cu 254.59 166.114 765.968 1
Cu 255.438 166.24 765.968 1
Cu 256.276 166.415 765.968 1
Cu 257.1 166.64 765.968 1
Cu 257.908 166.912 765.968 1
Cu 258.696 167.231 765.968 1
Cu 259.461 167.596 765.968 1
Cu 260.2 168.006 765.968 1
Cu 260.91 168.458 765.968 1
Cu 261.588 168.95 765.968 1
Cu 262.232 169.482 765.968 1
Cu 262.839 170.051 765.968 1
Cu 263.407 170.654 765.968 1
Cu 263.933 171.289 765.968 1
Cu 264.416 171.954 765.968 1
Cu 264.853 172.646 765.968 1
Cu 265.243 173.362 765.968 1
Cu 265.584 174.1 765.968 1
Cu 265.874 174.857 765.968 1
Cu 266.114 175.629 765.968 1
Cu 266.301 176.413 765.968 1
Cu 266.326 177.207 765.968 1
Cu 266.326 178.008 765.968 1
Cu 266.326 178.811 765.968 1
Cu 266.294 178.811 771.428 1
Cu 266.294 179.613 771.428 1
Cu 266.294 180.412 771.428 1
Cu 266.269 181.204 771.428 1
Cu 266.082 181.986 771.428 1
Cu 265.843 182.757 771.428 1
Cu 265.553 183.511 771.428 1
Cu 265.213 184.247 771.428 1
Cu 264.824 184.962 771.428 1
Cu 264.388 185.652 771.428 1
Cu 263.907 186.316 771.428 1
Cu 263.382 186.949 771.428 1
Cu 262.815 187.551 771.428 1
Cu 262.21 188.118 771.428 1
Cu 261.567 188.649 771.428 1
Cu 260.891 189.14 771.428 1
Cu 260.182 189.591 771.428 1
Cu 259.445 189.999 771.428 1
Cu 258.682 190.363 771.428 1
Cu 257.896 190.682 771.428 1
Cu 257.09 190.954 771.428 1
Cu 256.268 191.177 771.428 1
Cu 255.432 191.352 771.428 1
Cu 254.586 191.478 771.428 1
Cu 253.734 191.553 771.428 1
Cu 252.878 191.578 771.428 1
Cu 252.022 191.553 771.428 1
Cu 251.169 191.478 771.428 1
Cu 250.323 191.352 771.428 1
Cu 249.487 191.177 771.428 1
Cu 248.665 190.954 771.428 1
Cu 247.859 190.682 771.428 1
Cu 247.073 190.363 771.428 1
Cu 246.31 189.999 771.428 1
Cu 245.573 189.591 771.428 1
Cu 244.864 189.14 771.428 1
Cu 244.188 188.649 771.428 1
Cu 243.545 188.118 771.428 1
Cu 242.94 187.551 771.428 1
Cu 242.373 186.949 771.428 1
Cu 241.848 186.316 771.428 1
Cu 241.367 185.652 771.428 1
Cu 240.931 184.962 771.428 1
Cu 240.542 184.247 771.428 1
Cu 240.202 183.511 771.428 1
Cu 239.912 182.757 771.428 1
Cu 239.673 181.986 771.428 1
Cu 239.486 181.204 771.428 1
Cu 239.461 180.412 771.428 1
Cu 239.461 179.613 771.428 1
Cu 239.461 178.811 771.428 1
Cu 239.461 178.01 771.428 1
Cu 239.461 177.211 771.428 1
Cu 239.486 176.419 771.428 1
Cu 239.673 175.636 771.428 1
Cu 239.912 174.866 771.428 1
Cu 240.202 174.112 771.428 1
Cu 240.542 173.375 771.428 1
Cu 240.931 172.661 771.428 1
Cu 241.367 171.97 771.428 1
Cu 241.848 171.307 771.428 1
Cu 242.373 170.673 771.428 1
Cu 242.94 170.072 771.428 1
Cu 243.545 169.505 771.428 1
Cu 244.188 168.974 771.428 1
Cu 244.864 168.483 771.428 1
Cu 245.573 168.032 771.428 1
Cu 246.31 167.624 771.428 1
Cu 247.073 167.259 771.428 1
Cu 247.859 166.941 771.428 1
Cu 248.665 166.669 771.428 1
Cu 249.487 166.445 771.428 1
Cu 250.323 166.27 771.428 1
Cu 251.169 166.145 771.428 1
Cu 252.022 166.07 771.428 1
Cu 252.878 166.044 771.428 1
Cu 253.734 166.07 771.428 1
Cu 254.586 166.145 771.428 1
Cu 255.432 166.27 771.428 1
Cu 256.268 166.445 771.428 1
Cu 257.09 166.669 771.428 1
Cu 257.896 166.941 771.428 1
Cu 258.682 167.259 771.428 1
Cu 259.445 167.624 771.428 1
Cu 260.182 168.032 771.428 1
Cu 260.891 168.483 771.428 1
Cu 261.567 168.974 771.428 1
Cu 262.21 169.505 771.428 1
Cu 262.815 170.072 771.428 1
Cu 263.382 170.673 771.428 1
Cu 263.907 171.307 771.428 1
Cu 264.388 171.97 771.428 1
Cu 264.824 172.661 771.428 1
Cu 265.213 173.375 771.428 1
Cu 265.553 174.112 771.428 1
Cu 265.843 174.866 771.428 1
Cu 266.082 175.636 771.428 1
Cu 266.269 176.419 771.428 1
Cu 266.294 177.211 771.428 1
Cu 266.294 178.01 771.428 1
Cu 266.294 178.811 771.428 1
Cu 266.261 178.811 776.894 1
Cu 266.261 179.611 776.894 1
Cu 266.261 180.408 776.894 1
Cu 266.236 181.198 776.894 1
Cu 266.05 181.979 776.894 1
Cu 265.811 182.747 776.894 1
Cu 265.522 183.5 776.894 1
Cu 265.182 184.234 776.894 1
Cu 264.795 184.947 776.894 1
Cu 264.36 185.636 776.894 1
Cu 263.88 186.297 776.894 1
Cu 263.356 186.93 776.894 1
Cu 262.791 187.53 776.894 1
Cu 262.187 188.095 776.894 1
Cu 261.546 188.625 776.894 1
Cu 260.871 189.115 776.894 1
Cu 260.164 189.565 776.894 1
Cu 259.429 189.972 776.894 1
Cu 258.668 190.335 776.894 1
Cu 257.884 190.653 776.894 1
Cu 257.08 190.924 776.894 1
Cu 256.26 191.147 776.894 1
Cu 255.426 191.322 776.894 1
Cu 254.582 191.447 776.894 1
Cu 253.731 191.522 776.894 1
Cu 252.878 191.547 776.894 1
Cu 252.024 191.522 776.894 1
Cu 251.173 191.447 776.894 1
Cu 250.329 191.322 776.894 1
Cu 249.496 191.147 776.894 1
Cu 248.675 190.924 776.894 1
Cu 247.871 190.653 776.894 1
Cu 247.087 190.335 776.894 1
Cu 246.326 189.972 776.894 1
Cu 245.591 189.565 776.894 1
Cu 244.884 189.115 776.894 1
Cu 244.209 188.625 776.894 1
Cu 243.568 188.095 776.894 1
Cu 242.964 187.53 776.894 1
Cu 242.399 186.93 776.894 1
Cu 241.875 186.297 776.894 1
Cu 241.395 185.636 776.894 1
Cu 240.96 184.947 776.894 1
Cu 240.573 184.234 776.894 1
Cu 240.233 183.5 776.894 1
Cu 239.944 182.747 776.894 1
Cu 239.705 181.979 776.894 1
Cu 239.519 181.198 776.894 1
Cu 239.494 180.408 776.894 1
Cu 239.494 179.611 776.894 1
Cu 239.494 178.811 776.894 1
Cu 239.494 178.012 776.894 1
Cu 239.494 177.215 776.894 1
Cu 239.519 176.425 776.894 1
Cu 239.705 175.644 776.894 1
Cu 239.944 174.876 776.894 1
Cu 240.233 174.123 776.894 1
Cu 240.573 173.389 776.894 1
Cu 240.96 172.676 776.894 1
Cu 241.395 171.987 776.894 1
Cu 241.875 171.325 776.894 1
Cu 242.399 170.693 776.894 1
Cu 242.964 170.093 776.894 1
Cu 243.568 169.527 776.894 1
Cu 244.209 168.998 776.894 1
Cu 244.884 168.508 776.894 1
Cu 245.591 168.058 776.894 1
Cu 246.326 167.651 776.894 1
Cu 247.087 167.288 776.894 1
Cu 247.871 166.97 776.894 1
Cu 248.675 166.699 776.894 1
Cu 249.496 166.476 776.894 1
Cu 250.329 166.301 776.894 1
Cu 251.173 166.176 776.894 1
Cu 252.024 166.101 776.894 1
Cu 252.878 166.076 776.894 1
Cu 253.731 166.101 776.894 1
Cu 254.582 166.176 776.894 1
Cu 255.426 166.301 776.894 1
Cu 256.26 166.476 776.894 1
Cu 257.08 166.699 776.894 1
Cu 257.884 166.97 776.894 1
Cu 258.668 167.288 776.894 1
Cu 259.429 167.651 776.894 1
Cu 260.164 168.058 776.894 1
Cu 260.871 168.508 776.894 1
Cu 261.546 168.998 776.894 1
Cu 262.187 169.527 776.894 1
Cu 262.791 170.093 776.894 1
Cu 263.356 170.693 776.894 1
Cu 263.88 171.325 776.894 1
Cu 264.36 171.987 776.894 1
Cu 264.795 172.676 776.894 1
Cu 265.182 173.389 776.894 1
Cu 265.522 174.123 776.894 1
Cu 265.811 174.876 776.894 1
Cu 266.05 175.644 776.894 1
Cu 266.236 176.425 776.894 1
Cu 266.261 177.215 776.894 1
Cu 266.261 178.012 776.894 1
Cu 266.261 178.811 776.894 1
Cu 266.228 178.811 782.367 1
Cu 266.228 179.609 782.367 1
Cu 266.228 180.404 782.367 1
Cu 266.203 181.192 782.367 1
Cu 266.017 181.971 782.367 1
Cu 265.779 182.737 782.367 1
Cu 265.49 183.488 782.367 1
Cu 265.152 184.221 782.367 1
Cu 264.765 184.932 782.367 1
Cu 264.331 185.619 782.367 1
Cu 263.852 186.279 782.367 1
Cu 263.33 186.909 782.367 1
Cu 262.766 187.508 782.367 1
Cu 262.164 188.072 782.367 1
Cu 261.524 188.6 782.367 1
Cu 260.851 189.089 782.367 1
Cu 260.146 189.538 782.367 1
Cu 259.413 189.944 782.367 1
Cu 258.653 190.307 782.367 1
Cu 257.871 190.623 782.367 1
Cu 257.069 190.894 782.367 1
Cu 256.251 191.116 782.367 1
Cu 255.419 191.291 782.367 1
Cu 254.578 191.415 782.367 1
Cu 253.729 191.491 782.367 1
Cu 252.878 191.516 782.367 1
Cu 252.026 191.491 782.367 1
Cu 251.177 191.415 782.367 1
Cu 250.336 191.291 782.367 1
Cu 249.504 191.116 782.367 1
Cu 248.686 190.894 782.367 1
Cu 247.884 190.623 782.367 1
Cu 247.102 190.307 782.367 1
Cu 246.342 189.944 782.367 1
Cu 245.609 189.538 782.367 1
Cu 244.904 189.089 782.367 1
Cu 244.231 188.6 782.367 1
Cu 243.591 188.072 782.367 1
Cu 242.989 187.508 782.367 1
Cu 242.425 186.909 782.367 1
Cu 241.903 186.279 782.367 1
Cu 241.424 185.619 782.367 1
Cu 240.99 184.932 782.367 1
Cu 240.603 184.221 782.367 1
Cu 240.265 183.488 782.367 1
Cu 239.976 182.737 782.367 1
Cu 239.738 181.971 782.367 1
Cu 239.552 181.192 782.367 1
Cu 239.527 180.404 782.367 1
Cu 239.527 179.609 782.367 1
Cu 239.527 178.811 782.367 1
Cu 239.527 178.014 782.367 1
Cu 239.527 177.219 782.367 1
Cu 239.552 176.431 782.367 1
Cu 239.738 175.652 782.367 1
Cu 239.976 174.886 782.367 1
Cu 240.265 174.135 782.367 1
Cu 240.603 173.402 782.367 1
Cu 240.99 172.691 782.367 1
Cu 241.424 172.004 782.367 1
Cu 241.903 171.344 782.367 1
Cu 242.425 170.713 782.367 1
Cu 242.989 170.115 782.367 1
Cu 243.591 169.55 782.367 1
Cu 244.231 169.023 782.367 1
Cu 244.904 168.533 782.367 1
Cu 245.609 168.085 782.367 1
Cu 246.342 167.679 782.367 1
Cu 247.102 167.316 782.367 1
Cu 247.884 166.999 782.367 1
Cu 248.686 166.729 782.367 1
Cu 249.504 166.506 782.367 1
Cu 250.336 166.332 782.367 1
Cu 251.177 166.207 782.367 1
Cu 252.026 166.132 782.367 1
Cu 252.878 166.107 782.367 1
Cu 253.729 166.132 782.367 1
Cu 254.578 166.207 782.367 1
Cu 255.419 166.332 782.367 1
Cu 256.251 166.506 782.367 1
Cu 257.069 166.729 782.367 1
Cu 257.871 166.999 782.367 1
Cu 258.653 167.316 782.367 1
Cu 259.413 167.679 782.367 1
Cu 260.146 168.085 782.367 1
Cu 260.851 168.533 782.367 1
Cu 261.524 169.023 782.367 1
Cu 262.164 169.55 782.367 1
Cu 262.766 170.115 782.367 1
Cu 263.33 170.713 782.367 1
Cu 263.852 171.344 782.367 1
Cu 264.331 172.004 782.367 1
Cu 264.765 172.691 782.367 1
Cu 265.152 173.402 782.367 1
Cu 265.49 174.135 782.367 1
Cu 265.779 174.886 782.367 1
Cu 266.017 175.652 782.367 1
Cu 266.203 176.431 782.367 1
Cu 266.228 177.219 782.367 1
Cu 266.228 178.014 782.367 1
Cu 266.228 178.811 782.367 1
Cu 266.194 178.811 787.847 1
Cu 266.194 179.607 787.847 1
Cu 266.194 180.4 787.847 1
Cu 266.169 181.186 787.847 1
Cu 265.984 181.963 787.847 1
Cu 265.747 182.727 787.847 1
Cu 265.459 183.476 787.847 1
Cu 265.121 184.207 787.847 1
Cu 264.735 184.916 787.847 1
Cu 264.302 185.602 787.847 1
Cu 263.825 186.26 787.847 1
Cu 263.304 186.889 787.847 1
Cu 262.741 187.486 787.847 1
Cu 262.14 188.049 787.847 1
Cu 261.503 188.576 787.847 1
Cu 260.831 189.063 787.847 1
Cu 260.128 189.511 787.847 1
Cu 259.396 189.916 787.847 1
Cu 258.639 190.278 787.847 1
Cu 257.859 190.594 787.847 1
Cu 257.059 190.863 787.847 1
Cu 256.243 191.086 787.847 1
Cu 255.413 191.259 787.847 1
Cu 254.573 191.384 787.847 1
Cu 253.727 191.459 787.847 1
Cu 252.878 191.484 787.847 1
Cu 252.028 191.459 787.847 1
Cu 251.182 191.384 787.847 1
Cu 250.342 191.259 787.847 1
Cu 249.512 191.086 787.847 1
Cu 248.696 190.863 787.847 1
Cu 247.896 190.594 787.847 1
Cu 247.116 190.278 787.847 1
Cu 246.359 189.916 787.847 1
Cu 245.627 189.511 787.847 1
Cu 244.924 189.063 787.847 1
Cu 244.252 188.576 787.847 1
Cu 243.615 188.049 787.847 1
Cu 243.014 187.486 787.847 1
Cu 242.451 186.889 787.847 1
Cu 241.93 186.26 787.847 1
Cu 241.453 185.602 787.847 1
Cu 241.02 184.916 787.847 1
Cu 240.634 184.207 787.847 1
Cu 240.296 183.476 787.847 1
Cu 240.008 182.727 787.847 1
Cu 239.771 181.963 787.847 1
Cu 239.586 181.186 787.847 1
Cu 239.561 180.4 787.847 1
Cu 239.561 179.607 787.847 1
Cu 239.561 178.811 787.847 1
Cu 239.561 178.016 787.847 1
Cu 239.561 177.223 787.847 1
Cu 239.586 176.437 787.847 1
Cu 239.771 175.66 787.847 1
Cu 240.008 174.895 787.847 1
Cu 240.296 174.146 787.847 1
Cu 240.634 173.416 787.847 1
Cu 241.02 172.706 787.847 1
Cu 241.453 172.021 787.847 1
Cu 241.93 171.363 787.847 1
Cu 242.451 170.734 787.847 1
Cu 243.014 170.137 787.847 1
Cu 243.615 169.574 787.847 1
Cu 244.252 169.047 787.847 1
Cu 244.924 168.559 787.847 1
Cu 245.627 168.112 787.847 1
Cu 246.359 167.707 787.847 1
Cu 247.116 167.345 787.847 1
Cu 247.896 167.029 787.847 1
Cu 248.696 166.759 787.847 1
Cu 249.512 166.537 787.847 1
Cu 250.342 166.364 787.847 1
Cu 251.182 166.239 787.847 1
Cu 252.028 166.164 787.847 1
Cu 252.878 166.139 787.847 1
Cu 253.727 166.164 787.847 1
Cu 254.573 166.239 787.847 1
Cu 255.413 166.364 787.847 1
Cu 256.243 166.537 787.847 1
Cu 257.059 166.759 787.847 1
Cu 257.859 167.029 787.847 1
Cu 258.639 167.345 787.847 1
Cu 259.396 167.707 787.847 1
Cu 260.128 168.112 787.847 1
Cu 260.831 168.559 787.847 1
Cu 261.503 169.047 787.847 1
Cu 262.14 169.574 787.847 1
Cu 262.741 170.137 787.847 1
Cu 263.304 170.734 787.847 1
Cu 263.825 171.363 787.847 1
Cu 264.302 172.021 787.847 1
Cu 264.735 172.706 787.847 1
Cu 265.121 173.416 787.847 1
Cu 265.459 174.146 787.847 1
Cu 265.747 174.895 787.847 1
Cu 265.984 175.66 787.847 1
Cu 266.169 176.437 787.847 1
Cu 266.194 177.223 787.847 1
Cu 266.194 178.016 787.847 1
Cu 266.194 178.811 787.847 1
Cu 266.16 178.811 793.333 1
Cu 266.16 179.605 793.333 1
Cu 266.16 180.396 793.333 1
Cu 266.135 181.18 793.333 1
Cu 265.95 181.955 793.333 1
Cu 265.714 182.717 793.333 1
Cu 265.427 183.464 793.333 1
Cu 265.09 184.193 793.333 1
Cu 264.705 184.901 793.333 1
Cu 264.273 185.584 793.333 1
Cu 263.797 186.241 793.333 1
Cu 263.277 186.868 793.333 1
Cu 262.716 187.464 793.333 1
Cu 262.117 188.026 793.333 1
Cu 261.481 188.551 793.333 1
Cu 260.811 189.037 793.333 1
Cu 260.11 189.484 793.333 1
Cu 259.38 189.888 793.333 1
Cu 258.624 190.248 793.333 1
Cu 257.846 190.564 793.333 1
Cu 257.048 190.833 793.333 1
Cu 256.234 191.054 793.333 1
Cu 255.407 191.228 793.333 1
Cu 254.569 191.352 793.333 1
Cu 253.725 191.426 793.333 1
Cu 252.878 191.451 793.333 1
Cu 252.03 191.426 793.333 1
Cu 251.186 191.352 793.333 1
Cu 250.348 191.228 793.333 1
Cu 249.521 191.054 793.333 1
Cu 248.707 190.833 793.333 1
Cu 247.909 190.564 793.333 1
Cu 247.131 190.248 793.333 1
Cu 246.375 189.888 793.333 1
Cu 245.645 189.484 793.333 1
Cu 244.944 189.037 793.333 1
Cu 244.274 188.551 793.333 1
Cu 243.638 188.026 793.333 1
Cu 243.039 187.464 793.333 1
Cu 242.478 186.868 793.333 1
Cu 241.958 186.241 793.333 1
Cu 241.482 185.584 793.333 1
Cu 241.05 184.901 793.333 1
Cu 240.665 184.193 793.333 1
Cu 240.328 183.464 793.333 1
Cu 240.041 182.717 793.333 1
Cu 239.805 181.955 793.333 1
Cu 239.62 181.18 793.333 1
Cu 239.595 180.396 793.333 1
Cu 239.595 179.605 793.333 1
Cu 239.595 178.811 793.333 1
Cu 239.595 178.018 793.333 1
Cu 239.595 177.227 793.333 1
Cu 239.62 176.443 793.333 1
Cu 239.805 175.668 793.333 1
Cu 240.041 174.905 793.333 1
Cu 240.328 174.158 793.333 1
Cu 240.665 173.43 793.333 1
Cu 241.05 172.722 793.333 1
Cu 241.482 172.039 793.333 1
Cu 241.958 171.382 793.333 1
Cu 242.478 170.754 793.333 1
Cu 243.039 170.159 793.333 1
Cu 243.638 169.597 793.333 1
Cu 244.274 169.072 793.333 1
Cu 244.944 168.585 793.333 1
Cu 245.645 168.139 793.333 1
Cu 246.375 167.735 793.333 1
Cu 247.131 167.374 793.333 1
Cu 247.909 167.059 793.333 1
Cu 248.707 166.79 793.333 1
Cu 249.521 166.569 793.333 1
Cu 250.348 166.395 793.333 1
Cu 251.186 166.271 793.333 1
Cu 252.03 166.196 793.333 1
Cu 252.878 166.171 793.333 1
Cu 253.725 166.196 793.333 1
Cu 254.569 166.271 793.333 1
Cu 255.407 166.395 793.333 1
Cu 256.234 166.569 793.333 1
Cu 257.048 166.79 793.333 1
Cu 257.846 167.059 793.333 1
Cu 258.624 167.374 793.333 1
Cu 259.38 167.735 793.333 1
Cu 260.11 168.139 793.333 1
Cu 260.811 168.585 793.333 1
Cu 261.481 169.072 793.333 1
Cu 262.117 169.597 793.333 1
Cu 262.716 170.159 793.333 1
Cu 263.277 170.754 793.333 1
Cu 263.797 171.382 793.333 1
Cu 264.273 172.039 793.333 1
Cu 264.705 172.722 793.333 1
Cu 265.09 173.43 793.333 1
Cu 265.427 174.158 793.333 1
Cu 265.714 174.905 793.333 1
Cu 265.95 175.668 793.333 1
Cu 266.135 176.443 793.333 1
Cu 266.16 177.227 793.333 1
Cu 266.16 178.018 793.333 1
Cu 266.16 178.811 793.333 1
Cu 266.126 178.811 798.826 1
Cu 266.126 179.603 798.826 1
Cu 266.126 180.392 798.826 1
Cu 266.101 181.174 798.826 1
Cu 265.917 181.947 798.826 1
Cu 265.681 182.707 798.826 1
Cu 265.394 183.452 798.826 1
Cu 265.058 184.179 798.826 1
Cu 264.674 184.885 798.826 1
Cu 264.244 185.567 798.826 1
Cu 263.769 186.222 798.826 1
Cu 263.25 186.848 798.826 1
Cu 262.691 187.442 798.826 1
Cu 262.093 188.002 798.826 1
Cu 261.459 188.526 798.826 1
Cu 260.79 189.011 798.826 1
Cu 260.091 189.456 798.826 1
Cu 259.363 189.859 798.826 1
Cu 258.609 190.219 798.826 1
Cu 257.833 190.533 798.826 1
Cu 257.038 190.802 798.826 1
Cu 256.225 191.023 798.826 1
Cu 255.4 191.195 798.826 1
Cu 254.565 191.319 798.826 1
Cu 253.723 191.394 798.826 1
Cu 252.878 191.419 798.826 1
Cu 252.032 191.394 798.826 1
Cu 251.19 191.319 798.826 1
Cu 250.355 191.195 798.826 1
Cu 249.53 191.023 798.826 1
Cu 248.717 190.802 798.826 1
Cu 247.922 190.533 798.826 1
Cu 247.146 190.219 798.826 1
Cu 246.392 189.859 798.826 1
Cu 245.664 189.456 798.826 1
Cu 244.965 189.011 798.826 1
Cu 244.296 188.526 798.826 1
Cu 243.662 188.002 798.826 1
Cu 243.064 187.442 798.826 1
Cu 242.505 186.848 798.826 1
Cu 241.986 186.222 798.826 1
Cu 241.511 185.567 798.826 1
Cu 241.081 184.885 798.826 1
Cu 240.697 184.179 798.826 1
Cu 240.361 183.452 798.826 1
Cu 240.074 182.707 798.826 1
Cu 239.838 181.947 798.826 1
Cu 239.654 181.174 798.826 1
Cu 239.629 180.392 798.826 1
Cu 239.629 179.603 798.826 1
Cu 239.629 178.811 798.826 1
Cu 239.629 178.02 798.826 1
Cu 239.629 177.231 798.826 1
Cu 239.654 176.449 798.826 1
Cu 239.838 175.676 798.826 1
Cu 240.074 174.916 798.826 1
Cu 240.361 174.17 798.826 1
Cu 240.697 173.443 798.826 1
Cu 241.081 172.738 798.826 1
Cu 241.511 172.056 798.826 1
Cu 241.986 171.401 798.826 1
Cu 242.505 170.775 798.826 1
Cu 243.064 170.181 798.826 1
Cu 243.662 169.621 798.826 1
Cu 244.296 169.097 798.826 1
Cu 244.965 168.612 798.826 1
Cu 245.664 168.167 798.826 1
Cu 246.392 167.763 798.826 1
Cu 247.146 167.404 798.826 1
Cu 247.922 167.089 798.826 1
Cu 248.717 166.821 798.826 1
Cu 249.53 166.6 798.826 1
Cu 250.355 166.427 798.826 1
Cu 251.19 166.303 798.826 1
Cu 252.032 166.229 798.826 1
Cu 252.878 166.204 798.826 1
Cu 253.723 166.229 798.826 1
Cu 254.565 166.303 798.826 1
Cu 255.4 166.427 798.826 1
Cu 256.225 166.6 798.826 1
Cu 257.038 166.821 798.826 1
Cu 257.833 167.089 798.826 1
Cu 258.609 167.404 798.826 1
Cu 259.363 167.763 798.826 1
Cu 260.091 168.167 798.826 1
Cu 260.79 168.612 798.826 1
Cu 261.459 169.097 798.826 1
Cu 262.093 169.621 798.826 1
Cu 262.691 170.181 798.826 1
Cu 263.25 170.775 798.826 1
Cu 263.769 171.401 798.826 1
Cu 264.244 172.056 798.826 1
Cu 264.674 172.738 798.826 1
Cu 265.058 173.443 798.826 1
Cu 265.394 174.17 798.826 1
Cu 265.681 174.916 798.826 1
Cu 265.917 175.676 798.826 1
Cu 266.101 176.449 798.826 1
Cu 266.126 177.231 798.826 1
Cu 266.126 178.02 798.826 1
Cu 266.126 178.811 798.826 1
Cu 266.091 178.811 804.325 1
Cu 266.091 179.601 804.325 1
Cu 266.091 180.387 804.325 1
Cu 266.067 181.168 804.325 1
Cu 265.883 181.939 804.325 1
Cu 265.647 182.697 804.325 1
Cu 265.361 183.44 804.325 1
Cu 265.026 184.165 804.325 1
Cu 264.644 184.869 804.325 1
Cu 264.214 185.549 804.325 1
Cu 263.74 186.202 804.325 1
Cu 263.223 186.827 804.325 1
Cu 262.665 187.419 804.325 1
Cu 262.069 187.978 804.325 1
Cu 261.436 188.5 804.325 1
Cu 260.77 188.984 804.325 1
Cu 260.072 189.428 804.325 1
Cu 259.346 189.83 804.325 1
Cu 258.594 190.189 804.325 1
Cu 257.82 190.503 804.325 1
Cu 257.027 190.77 804.325 1
Cu 256.217 190.991 804.325 1
Cu 255.393 191.163 804.325 1
Cu 254.56 191.287 804.325 1
Cu 253.721 191.361 804.325 1
Cu 252.878 191.386 804.325 1
Cu 252.034 191.361 804.325 1
Cu 251.195 191.287 804.325 1
Cu 250.362 191.163 804.325 1
Cu 249.538 190.991 804.325 1
Cu 248.728 190.77 804.325 1
Cu 247.935 190.503 804.325 1
Cu 247.161 190.189 804.325 1
Cu 246.409 189.83 804.325 1
Cu 245.683 189.428 804.325 1
Cu 244.985 188.984 804.325 1
Cu 244.319 188.5 804.325 1
Cu 243.686 187.978 804.325 1
Cu 243.09 187.419 804.325 1
Cu 242.532 186.827 804.325 1
Cu 242.015 186.202 804.325 1
Cu 241.541 185.549 804.325 1
Cu 241.111 184.869 804.325 1
Cu 240.729 184.165 804.325 1
Cu 240.394 183.44 804.325 1
Cu 240.108 182.697 804.325 1
Cu 239.872 181.939 804.325 1
Cu 239.688 181.168 804.325 1
Cu 239.664 180.387 804.325 1
Cu 239.664 179.601 804.325 1
Cu 239.664 178.811 804.325 1
Cu 239.664 178.022 804.325 1
Cu 239.664 177.235 804.325 1
Cu 239.688 176.455 804.325 1
Cu 239.872 175.684 804.325 1
Cu 240.108 174.926 804.325 1
Cu 240.394 174.182 804.325 1
Cu 240.729 173.458 804.325 1
Cu 241.111 172.754 804.325 1
Cu 241.541 172.074 804.325 1
Cu 242.015 171.42 804.325 1
Cu 242.532 170.796 804.325 1
Cu 243.09 170.204 804.325 1
Cu 243.686 169.645 804.325 1
Cu 244.319 169.123 804.325 1
Cu 244.985 168.639 804.325 1
Cu 245.683 168.195 804.325 1
Cu 246.409 167.792 804.325 1
Cu 247.161 167.434 804.325 1
Cu 247.935 167.12 804.325 1
Cu 248.728 166.852 804.325 1
Cu 249.538 166.632 804.325 1
Cu 250.362 166.46 804.325 1
Cu 251.195 166.336 804.325 1
Cu 252.034 166.262 804.325 1
Cu 252.878 166.237 804.325 1
Cu 253.721 166.262 804.325 1
Cu 254.56 166.336 804.325 1
Cu 255.393 166.46 804.325 1
Cu 256.217 166.632 804.325 1
Cu 257.027 166.852 804.325 1
Cu 257.82 167.12 804.325 1
Cu 258.594 167.434 804.325 1
Cu 259.346 167.792 804.325 1
Cu 260.072 168.195 804.325 1
Cu 260.77 168.639 804.325 1
Cu 261.436 169.123 804.325 1
Cu 262.069 169.645 804.325 1
Cu 262.665 170.204 804.325 1
Cu 263.223 170.796 804.325 1
Cu 263.74 171.42 804.325 1
Cu 264.214 172.074 804.325 1
Cu 264.644 172.754 804.325 1
Cu 265.026 173.458 804.325 1
Cu 265.361 174.182 804.325 1
Cu 265.647 174.926 804.325 1
Cu 265.883 175.684 804.325 1
Cu 266.067 176.455 804.325 1
Cu 266.091 177.235 804.325 1
Cu 266.091 178.022 804.325 1
Cu 266.091 178.811 804.325 1
Cu 266.056 178.811 809.831 1
Cu 266.056 179.599 809.831 1
Cu 266.056 180.383 809.831 1
Cu 266.032 181.161 809.831 1
Cu 265.848 181.93 809.831 1
Cu 265.613 182.687 809.831 1
Cu 265.328 183.428 809.831 1
Cu 264.994 184.151 809.831 1
Cu 264.612 184.853 809.831 1
Cu 264.184 185.531 809.831 1
Cu 263.711 186.183 809.831 1
Cu 263.196 186.805 809.831 1
Cu 262.639 187.396 809.831 1
Cu 262.044 187.953 809.831 1
Cu 261.413 188.474 809.831 1
Cu 260.749 188.957 809.831 1
Cu 260.053 189.4 809.831 1
Cu 259.329 189.801 809.831 1
Cu 258.579 190.159 809.831 1
Cu 257.807 190.472 809.831 1
Cu 257.016 190.739 809.831 1
Cu 256.208 190.958 809.831 1
Cu 255.387 191.13 809.831 1
Cu 254.556 191.254 809.831 1
Cu 253.718 191.328 809.831 1
Cu 252.878 191.352 809.831 1
Cu 252.037 191.328 809.831 1
Cu 251.199 191.254 809.831 1
Cu 250.368 191.13 809.831 1
Cu 249.547 190.958 809.831 1
Cu 248.739 190.739 809.831 1
Cu 247.948 190.472 809.831 1
Cu 247.176 190.159 809.831 1
Cu 246.426 189.801 809.831 1
Cu 245.702 189.4 809.831 1
Cu 245.006 188.957 809.831 1
Cu 244.342 188.474 809.831 1
Cu 243.711 187.953 809.831 1
Cu 243.116 187.396 809.831 1
Cu 242.559 186.805 809.831 1
Cu 242.044 186.183 809.831 1
Cu 241.571 185.531 809.831 1
Cu 241.143 184.853 809.831 1
Cu 240.761 184.151 809.831 1
Cu 240.427 183.428 809.831 1
Cu 240.142 182.687 809.831 1
Cu 239.907 181.93 809.831 1
Cu 239.723 181.161 809.831 1
Cu 239.699 180.383 809.831 1
Cu 239.699 179.599 809.831 1
Cu 239.699 178.811 809.831 1
Cu 239.699 178.024 809.831 1
Cu 239.699 177.24 809.831 1
Cu 239.723 176.461 809.831 1
Cu 239.907 175.693 809.831 1
Cu 240.142 174.936 809.831 1
Cu 240.427 174.195 809.831 1
Cu 240.761 173.472 809.831 1
Cu 241.143 172.77 809.831 1
Cu 241.571 172.092 809.831 1
Cu 242.044 171.44 809.831 1
Cu 242.559 170.817 809.831 1
Cu 243.116 170.226 809.831 1
Cu 243.711 169.669 809.831 1
Cu 244.342 169.148 809.831 1
Cu 245.006 168.666 809.831 1
Cu 245.702 168.223 809.831 1
Cu 246.426 167.822 809.831 1
Cu 247.176 167.464 809.831 1
Cu 247.948 167.151 809.831 1
Cu 248.739 166.884 809.831 1
Cu 249.547 166.664 809.831 1
Cu 250.368 166.493 809.831 1
Cu 251.199 166.369 809.831 1
Cu 252.037 166.295 809.831 1
Cu 252.878 166.27 809.831 1
Cu 253.718 166.295 809.831 1
Cu 254.556 166.369 809.831 1
Cu 255.387 166.493 809.831 1
Cu 256.208 166.664 809.831 1
Cu 257.016 166.884 809.831 1
Cu 257.807 167.151 809.831 1
Cu 258.579 167.464 809.831 1
Cu 259.329 167.822 809.831 1
Cu 260.053 168.223 809.831 1
Cu 260.749 168.666 809.831 1
Cu 261.413 169.148 809.831 1
Cu 262.044 169.669 809.831 1
Cu 262.639 170.226 809.831 1
Cu 263.196 170.817 809.831 1
Cu 263.711 171.44 809.831 1
Cu 264.184 172.092 809.831 1
Cu 264.612 172.77 809.831 1
Cu 264.994 173.472 809.831 1
Cu 265.328 174.195 809.831 1
Cu 265.613 174.936 809.831 1
Cu 265.848 175.693 809.831 1
Cu 266.032 176.461 809.831 1
Cu 266.056 177.24 809.831 1
Cu 266.056 178.024 809.831 1
Cu 266.056 178.811 809.831 1
Cu 266.021 178.811 815.343 1
Cu 266.021 179.597 815.343 1
Cu 266.021 180.379 815.343 1
Cu 265.996 181.155 815.343 1
Cu 265.813 181.922 815.343 1
Cu 265.579 182.676 815.343 1
Cu 265.295 183.416 815.343 1
Cu 264.962 184.137 815.343 1
Cu 264.581 184.837 815.343 1
Cu 264.154 185.513 815.343 1
Cu 263.682 186.163 815.343 1
Cu 263.168 186.784 815.343 1
Cu 262.613 187.373 815.343 1
Cu 262.02 187.929 815.343 1
Cu 261.39 188.448 815.343 1
Cu 260.728 188.93 815.343 1
Cu 260.034 189.372 815.343 1
Cu 259.311 189.772 815.343 1
Cu 258.564 190.128 815.343 1
Cu 257.794 190.44 815.343 1
Cu 257.004 190.707 815.343 1
Cu 256.199 190.926 815.343 1
Cu 255.38 191.097 815.343 1
Cu 254.551 191.22 815.343 1
Cu 253.716 191.294 815.343 1
Cu 252.878 191.319 815.343 1
Cu 252.039 191.294 815.343 1
Cu 251.204 191.22 815.343 1
Cu 250.375 191.097 815.343 1
Cu 249.556 190.926 815.343 1
Cu 248.751 190.707 815.343 1
Cu 247.961 190.44 815.343 1
Cu 247.191 190.128 815.343 1
Cu 246.444 189.772 815.343 1
Cu 245.721 189.372 815.343 1
Cu 245.028 188.93 815.343 1
Cu 244.365 188.448 815.343 1
Cu 243.735 187.929 815.343 1
Cu 243.142 187.373 815.343 1
Cu 242.587 186.784 815.343 1
Cu 242.073 186.163 815.343 1
Cu 241.601 185.513 815.343 1
Cu 241.174 184.837 815.343 1
Cu 240.793 184.137 815.343 1
Cu 240.46 183.416 815.343 1
Cu 240.176 182.676 815.343 1
Cu 239.942 181.922 815.343 1
Cu 239.759 181.155 815.343 1
Cu 239.734 180.379 815.343 1
Cu 239.734 179.597 815.343 1
Cu 239.734 178.811 815.343 1
Cu 239.734 178.026 815.343 1
Cu 239.734 177.244 815.343 1
Cu 239.759 176.468 815.343 1
Cu 239.942 175.701 815.343 1
Cu 240.176 174.946 815.343 1
Cu 240.46 174.207 815.343 1
Cu 240.793 173.486 815.343 1
Cu 241.174 172.786 815.343 1
Cu 241.601 172.11 815.343 1
Cu 242.073 171.46 815.343 1
Cu 242.587 170.839 815.343 1
Cu 243.142 170.25 815.343 1
Cu 243.735 169.694 815.343 1
Cu 244.365 169.174 815.343 1
Cu 245.028 168.693 815.343 1
Cu 245.721 168.251 815.343 1
Cu 246.444 167.851 815.343 1
Cu 247.191 167.494 815.343 1
Cu 247.961 167.182 815.343 1
Cu 248.751 166.916 815.343 1
Cu 249.556 166.697 815.343 1
Cu 250.375 166.526 815.343 1
Cu 251.204 166.403 815.343 1
Cu 252.039 166.329 815.343 1
Cu 252.878 166.304 815.343 1
Cu 253.716 166.329 815.343 1
Cu 254.551 166.403 815.343 1
Cu 255.38 166.526 815.343 1
Cu 256.199 166.697 815.343 1
Cu 257.004 166.916 815.343 1
Cu 257.794 167.182 815.343 1
Cu 258.564 167.494 815.343 1
Cu 259.311 167.851 815.343 1
Cu 260.034 168.251 815.343 1
Cu 260.728 168.693 815.343 1
Cu 261.39 169.174 815.343 1
Cu 262.02 169.694 815.343 1
Cu 262.613 170.25 815.343 1
Cu 263.168 170.839 815.343 1
Cu 263.682 171.46 815.343 1
Cu 264.154 172.11 815.343 1
Cu 264.581 172.786 815.343 1
Cu 264.962 173.486 815.343 1
Cu 265.295 174.207 815.343 1
Cu 265.579 174.946 815.343 1
Cu 265.813 175.701 815.343 1
Cu 265.996 176.468 815.343 1
Cu 266.021 177.244 815.343 1
Cu 266.021 178.026 815.343 1
Cu 266.021 178.811 815.343 1
Cu 265.985 178.811 820.861 1
Cu 265.985 179.595 820.861 1
Cu 265.985 180.375 820.861 1
Cu 265.96 181.149 820.861 1
Cu 265.778 181.913 820.861 1
Cu 265.544 182.666 820.861 1
Cu 265.261 183.403 820.861 1
Cu 264.929 184.122 820.861 1
Cu 264.549 184.82 820.861 1
Cu 264.123 185.495 820.861 1
Cu 263.653 186.143 820.861 1
Cu 263.14 186.762 820.861 1
Cu 262.587 187.35 820.861 1
Cu 261.995 187.904 820.861 1
Cu 261.367 188.422 820.861 1
Cu 260.706 188.902 820.861 1
Cu 260.014 189.343 820.861 1
Cu 259.294 189.742 820.861 1
Cu 258.548 190.097 820.861 1
Cu 257.78 190.409 820.861 1
Cu 256.993 190.674 820.861 1
Cu 256.19 190.893 820.861 1
Cu 255.373 191.064 820.861 1
Cu 254.547 191.186 820.861 1
Cu 253.714 191.26 820.861 1
Cu 252.878 191.285 820.861 1
Cu 252.041 191.26 820.861 1
Cu 251.208 191.186 820.861 1
Cu 250.382 191.064 820.861 1
Cu 249.565 190.893 820.861 1
Cu 248.762 190.674 820.861 1
Cu 247.975 190.409 820.861 1
Cu 247.207 190.097 820.861 1
Cu 246.461 189.742 820.861 1
Cu 245.741 189.343 820.861 1
Cu 245.049 188.902 820.861 1
Cu 244.388 188.422 820.861 1
Cu 243.76 187.904 820.861 1
Cu 243.169 187.35 820.861 1
Cu 242.615 186.762 820.861 1
Cu 242.102 186.143 820.861 1
Cu 241.632 185.495 820.861 1
Cu 241.206 184.82 820.861 1
Cu 240.826 184.122 820.861 1
Cu 240.494 183.403 820.861 1
Cu 240.211 182.666 820.861 1
Cu 239.977 181.913 820.861 1
Cu 239.795 181.149 820.861 1
Cu 239.77 180.375 820.861 1
Cu 239.77 179.595 820.861 1
Cu 239.77 178.811 820.861 1
Cu 239.77 178.028 820.861 1
Cu 239.77 177.248 820.861 1
Cu 239.795 176.474 820.861 1
Cu 239.977 175.709 820.861 1
Cu 240.211 174.957 820.861 1
Cu 240.494 174.22 820.861 1
Cu 240.826 173.501 820.861 1
Cu 241.206 172.802 820.861 1
Cu 241.632 172.128 820.861 1
Cu 242.102 171.48 820.861 1
Cu 242.615 170.861 820.861 1
Cu 243.169 170.273 820.861 1
Cu 243.76 169.719 820.861 1
Cu 244.388 169.201 820.861 1
Cu 245.049 168.72 820.861 1
Cu 245.741 168.28 820.861 1
Cu 246.461 167.881 820.861 1
Cu 247.207 167.525 820.861 1
Cu 247.975 167.214 820.861 1
Cu 248.762 166.949 820.861 1
Cu 249.565 166.73 820.861 1
Cu 250.382 166.559 820.861 1
Cu 251.208 166.437 820.861 1
Cu 252.041 166.363 820.861 1
Cu 252.878 166.338 820.861 1
Cu 253.714 166.363 820.861 1
Cu 254.547 166.437 820.861 1
Cu 255.373 166.559 820.861 1
Cu 256.19 166.73 820.861 1
Cu 256.993 166.949 820.861 1
Cu 257.78 167.214 820.861 1
Cu 258.548 167.525 820.861 1
Cu 259.294 167.881 820.861 1
Cu 260.014 168.28 820.861 1
Cu 260.706 168.72 820.861 1
Cu 261.367 169.201 820.861 1
Cu 261.995 169.719 820.861 1
Cu 262.587 170.273 820.861 1
Cu 263.14 170.861 820.861 1
Cu 263.653 171.48 820.861 1
Cu 264.123 172.128 820.861 1
Cu 264.549 172.802 820.861 1
Cu 264.929 173.501 820.861 1
Cu 265.261 174.22 820.861 1
Cu 265.544 174.957 820.861 1
Cu 265.778 175.709 820.861 1
Cu 265.96 176.474 820.861 1
Cu 265.985 177.248 820.861 1
Cu 265.985 178.028 820.861 1
Cu 265.985 178.811 820.861 1
Cu 265.949 178.811 826.386 1
Cu 265.949 179.592 826.386 1
Cu 265.949 180.37 826.386 1
Cu 265.924 181.142 826.386 1
Cu 265.742 181.905 826.386 1
Cu 265.509 182.655 826.386 1
Cu 265.227 183.39 826.386 1
Cu 264.895 184.108 826.386 1
Cu 264.517 184.804 826.386 1
Cu 264.092 185.476 826.386 1
Cu 263.623 186.123 826.386 1
Cu 263.111 186.74 826.386 1
Cu 262.56 187.326 826.386 1
Cu 261.97 187.879 826.386 1
Cu 261.344 188.396 826.386 1
Cu 260.684 188.875 826.386 1
Cu 259.994 189.314 826.386 1
Cu 259.276 189.712 826.386 1
Cu 258.533 190.066 826.386 1
Cu 257.767 190.377 826.386 1
Cu 256.982 190.641 826.386 1
Cu 256.181 190.859 826.386 1
Cu 255.366 191.03 826.386 1
Cu 254.542 191.152 826.386 1
Cu 253.711 191.226 826.386 1
Cu 252.878 191.25 826.386 1
Cu 252.044 191.226 826.386 1
Cu 251.213 191.152 826.386 1
Cu 250.389 191.03 826.386 1
Cu 249.574 190.859 826.386 1
Cu 248.773 190.641 826.386 1
Cu 247.988 190.377 826.386 1
Cu 247.222 190.066 826.386 1
Cu 246.479 189.712 826.386 1
Cu 245.761 189.314 826.386 1
Cu 245.071 188.875 826.386 1
Cu 244.411 188.396 826.386 1
Cu 243.785 187.879 826.386 1
Cu 243.195 187.326 826.386 1
Cu 242.644 186.74 826.386 1
Cu 242.132 186.123 826.386 1
Cu 241.663 185.476 826.386 1
Cu 241.238 184.804 826.386 1
Cu 240.86 184.108 826.386 1
Cu 240.528 183.39 826.386 1
Cu 240.246 182.655 826.386 1
Cu 240.013 181.905 826.386 1
Cu 239.831 181.142 826.386 1
Cu 239.806 180.37 826.386 1
Cu 239.806 179.592 826.386 1
Cu 239.806 178.811 826.386 1
Cu 239.806 178.03 826.386 1
Cu 239.806 177.252 826.386 1
Cu 239.831 176.481 826.386 1
Cu 240.013 175.718 826.386 1
Cu 240.246 174.968 826.386 1
Cu 240.528 174.232 826.386 1
Cu 240.86 173.515 826.386 1
Cu 241.238 172.819 826.386 1
Cu 241.663 172.146 826.386 1
Cu 242.132 171.5 826.386 1
Cu 242.644 170.883 826.386 1
Cu 243.195 170.297 826.386 1
Cu 243.785 169.744 826.386 1
Cu 244.411 169.227 826.386 1
Cu 245.071 168.748 826.386 1
Cu 245.761 168.309 826.386 1
Cu 246.479 167.911 826.386 1
Cu 247.222 167.557 826.386 1
Cu 247.988 167.246 826.386 1
Cu 248.773 166.981 826.386 1
Cu 249.574 166.763 826.386 1
Cu 250.389 166.593 826.386 1
Cu 251.213 166.471 826.386 1
Cu 252.044 166.397 826.386 1
Cu 252.878 166.373 826.386 1
Cu 253.711 166.397 826.386 1
Cu 254.542 166.471 826.386 1
Cu 255.366 166.593 826.386 1
Cu 256.181 166.763 826.386 1
Cu 256.982 166.981 826.386 1
Cu 257.767 167.246 826.386 1
Cu 258.533 167.557 826.386 1
Cu 259.276 167.911 826.386 1
Cu 259.994 168.309 826.386 1
Cu 260.684 168.748 826.386 1
Cu 261.344 169.227 826.386 1
Cu 261.97 169.744 826.386 1
Cu 262.56 170.297 826.386 1
Cu 263.111 170.883 826.386 1
Cu 263.623 171.5 826.386 1
Cu 264.092 172.146 826.386 1
Cu 264.517 172.819 826.386 1
Cu 264.895 173.515 826.386 1
Cu 265.227 174.232 826.386 1
Cu 265.509 174.968 826.386 1
Cu 265.742 175.718 826.386 1
Cu 265.924 176.481 826.386 1
Cu 265.949 177.252 826.386 1
Cu 265.949 178.03 826.386 1
Cu 265.949 178.811 826.386 1
Cu 265.912 178.811 831.917 1
Cu 265.912 179.59 831.917 1
Cu 265.912 180.366 831.917 1
Cu 265.888 181.136 831.917 1
Cu 265.706 181.896 831.917 1
Cu 265.474 182.644 831.917 1
Cu 265.192 183.378 831.917 1
Cu 264.862 184.093 831.917 1
Cu 264.484 184.787 831.917 1
Cu 264.06 185.458 831.917 1
Cu 263.593 186.102 831.917 1
Cu 263.083 186.718 831.917 1
Cu 262.533 187.302 831.917 1
Cu 261.944 187.853 831.917 1
Cu 261.32 188.369 831.917 1
Cu 260.663 188.846 831.917 1
Cu 259.974 189.284 831.917 1
Cu 259.258 189.681 831.917 1
Cu 258.517 190.035 831.917 1
Cu 257.753 190.344 831.917 1
Cu 256.97 190.608 831.917 1
Cu 256.171 190.826 831.917 1
Cu 255.359 190.996 831.917 1
Cu 254.538 191.117 831.917 1
Cu 253.709 191.191 831.917 1
Cu 252.878 191.215 831.917 1
Cu 252.046 191.191 831.917 1
Cu 251.217 191.117 831.917 1
Cu 250.396 190.996 831.917 1
Cu 249.584 190.826 831.917 1
Cu 248.785 190.608 831.917 1
Cu 248.002 190.344 831.917 1
Cu 247.238 190.035 831.917 1
Cu 246.497 189.681 831.917 1
Cu 245.781 189.284 831.917 1
Cu 245.092 188.846 831.917 1
Cu 244.435 188.369 831.917 1
Cu 243.811 187.853 831.917 1
Cu 243.222 187.302 831.917 1
Cu 242.672 186.718 831.917 1
Cu 242.162 186.102 831.917 1
Cu 241.695 185.458 831.917 1
Cu 241.271 184.787 831.917 1
Cu 240.893 184.093 831.917 1
Cu 240.563 183.378 831.917 1
Cu 240.281 182.644 831.917 1
Cu 240.049 181.896 831.917 1
Cu 239.867 181.136 831.917 1
Cu 239.843 180.366 831.917 1
Cu 239.843 179.59 831.917 1
Cu 239.843 178.811 831.917 1
Cu 239.843 178.033 831.917 1
Cu 239.843 177.257 831.917 1
Cu 239.867 176.487 831.917 1
Cu 240.049 175.727 831.917 1
Cu 240.281 174.978 831.917 1
Cu 240.563 174.245 831.917 1
Cu 240.893 173.53 831.917 1
Cu 241.271 172.836 831.917 1
Cu 241.695 172.165 831.917 1
Cu 242.162 171.521 831.917 1
Cu 242.672 170.905 831.917 1
Cu 243.222 170.32 831.917 1
Cu 243.811 169.769 831.917 1
Cu 244.435 169.254 831.917 1
Cu 245.092 168.776 831.917 1
Cu 245.781 168.338 831.917 1
Cu 246.497 167.942 831.917 1
Cu 247.238 167.588 831.917 1
Cu 248.002 167.279 831.917 1
Cu 248.785 167.015 831.917 1
Cu 249.584 166.797 831.917 1
Cu 250.396 166.627 831.917 1
Cu 251.217 166.505 831.917 1
Cu 252.046 166.432 831.917 1
Cu 252.878 166.407 831.917 1
Cu 253.709 166.432 831.917 1
Cu 254.538 166.505 831.917 1
Cu 255.359 166.627 831.917 1
Cu 256.171 166.797 831.917 1
Cu 256.97 167.015 831.917 1
Cu 257.753 167.279 831.917 1
Cu 258.517 167.588 831.917 1
Cu 259.258 167.942 831.917 1
Cu 259.974 168.338 831.917 1
Cu 260.663 168.776 831.917 1
Cu 261.32 169.254 831.917 1
Cu 261.944 169.769 831.917 1
Cu 262.533 170.32 831.917 1
Cu 263.083 170.905 831.917 1
Cu 263.593 171.521 831.917 1
Cu 264.06 172.165 831.917 1
Cu 264.484 172.836 831.917 1
Cu 264.862 173.53 831.917 1
Cu 265.192 174.245 831.917 1
Cu 265.474 174.978 831.917 1
Cu 265.706 175.727 831.917 1
Cu 265.888 176.487 831.917 1
Cu 265.912 177.257 831.917 1
Cu 265.912 178.033 831.917 1
Cu 265.912 178.811 831.917 1
Cu 265.875 178.811 837.454 1
Cu 265.875 179.588 837.454 1
Cu 265.875 180.362 837.454 1
Cu 265.851 181.129 837.454 1
Cu 265.67 181.887 837.454 1
Cu 265.438 182.634 837.454 1
Cu 265.157 183.365 837.454 1
Cu 264.828 184.078 837.454 1
Cu 264.451 184.77 837.454 1
Cu 264.029 185.439 837.454 1
Cu 263.562 186.082 837.454 1
Cu 263.054 186.696 837.454 1
Cu 262.505 187.278 837.454 1
Cu 261.918 187.828 837.454 1
Cu 261.296 188.342 837.454 1
Cu 260.641 188.818 837.454 1
Cu 259.954 189.255 837.454 1
Cu 259.24 189.65 837.454 1
Cu 258.501 190.003 837.454 1
Cu 257.739 190.312 837.454 1
Cu 256.959 190.575 837.454 1
Cu 256.162 190.792 837.454 1
Cu 255.352 190.961 837.454 1
Cu 254.533 191.083 837.454 1
Cu 253.707 191.156 837.454 1
Cu 252.878 191.18 837.454 1
Cu 252.048 191.156 837.454 1
Cu 251.222 191.083 837.454 1
Cu 250.403 190.961 837.454 1
Cu 249.593 190.792 837.454 1
Cu 248.796 190.575 837.454 1
Cu 248.016 190.312 837.454 1
Cu 247.254 190.003 837.454 1
Cu 246.515 189.65 837.454 1
Cu 245.801 189.255 837.454 1
Cu 245.114 188.818 837.454 1
Cu 244.459 188.342 837.454 1
Cu 243.837 187.828 837.454 1
Cu 243.25 187.278 837.454 1
Cu 242.701 186.696 837.454 1
Cu 242.193 186.082 837.454 1
Cu 241.726 185.439 837.454 1
Cu 241.304 184.77 837.454 1
Cu 240.927 184.078 837.454 1
Cu 240.598 183.365 837.454 1
Cu 240.317 182.634 837.454 1
Cu 240.085 181.887 837.454 1
Cu 239.904 181.129 837.454 1
Cu 239.88 180.362 837.454 1
Cu 239.88 179.588 837.454 1
Cu 239.88 178.811 837.454 1
Cu 239.88 178.035 837.454 1
Cu 239.88 177.261 837.454 1
Cu 239.904 176.494 837.454 1
Cu 240.085 175.735 837.454 1
Cu 240.317 174.989 837.454 1
Cu 240.598 174.258 837.454 1
Cu 240.927 173.545 837.454 1
Cu 241.304 172.853 837.454 1
Cu 241.726 172.184 837.454 1
Cu 242.193 171.541 837.454 1
Cu 242.701 170.927 837.454 1
Cu 243.25 170.344 837.454 1
Cu 243.837 169.795 837.454 1
Cu 244.459 169.281 837.454 1
Cu 245.114 168.805 837.454 1
Cu 245.801 168.368 837.454 1
Cu 246.515 167.973 837.454 1
Cu 247.254 167.62 837.454 1
Cu 248.016 167.311 837.454 1
Cu 248.796 167.048 837.454 1
Cu 249.593 166.831 837.454 1
Cu 250.403 166.662 837.454 1
Cu 251.222 166.54 837.454 1
Cu 252.048 166.467 837.454 1
Cu 252.878 166.443 837.454 1
Cu 253.707 166.467 837.454 1
Cu 254.533 166.54 837.454 1
Cu 255.352 166.662 837.454 1
Cu 256.162 166.831 837.454 1
Cu 256.959 167.048 837.454 1
Cu 257.739 167.311 837.454 1
Cu 258.501 167.62 837.454 1
Cu 259.24 167.973 837.454 1
Cu 259.954 168.368 837.454 1
Cu 260.641 168.805 837.454 1
Cu 261.296 169.281 837.454 1
Cu 261.918 169.795 837.454 1
Cu 262.505 170.344 837.454 1
Cu 263.054 170.927 837.454 1
Cu 263.562 171.541 837.454 1
Cu 264.029 172.184 837.454 1
Cu 264.451 172.853 837.454 1
Cu 264.828 173.545 837.454 1
Cu 265.157 174.258 837.454 1
Cu 265.438 174.989 837.454 1
Cu 265.67 175.735 837.454 1
Cu 265.851 176.494 837.454 1
Cu 265.875 177.261 837.454 1
Cu 265.875 178.035 837.454 1
Cu 265.875 178.811 837.454 1
Cu 265.838 178.811 842.998 1
Cu 265.838 179.586 842.998 1
Cu 265.838 180.357 842.998 1
Cu 265.813 181.122 842.998 1
Cu 265.633 181.879 842.998 1
Cu 265.402 182.623 842.998 1
Cu 265.122 183.352 842.998 1
Cu 264.793 184.063 842.998 1
Cu 264.418 184.753 842.998 1
Cu 263.997 185.42 842.998 1
Cu 263.532 186.061 842.998 1
Cu 263.025 186.673 842.998 1
Cu 262.477 187.254 842.998 1
Cu 261.892 187.802 842.998 1
Cu 261.272 188.314 842.998 1
Cu 260.618 188.789 842.998 1
Cu 259.934 189.225 842.998 1
Cu 259.222 189.619 842.998 1
Cu 258.485 189.971 842.998 1
Cu 257.725 190.278 842.998 1
Cu 256.947 190.541 842.998 1
Cu 256.153 190.757 842.998 1
Cu 255.345 190.926 842.998 1
Cu 254.528 191.047 842.998 1
Cu 253.704 191.12 842.998 1
Cu 252.878 191.145 842.998 1
Cu 252.051 191.12 842.998 1
Cu 251.227 191.047 842.998 1
Cu 250.41 190.926 842.998 1
Cu 249.602 190.757 842.998 1
Cu 248.808 190.541 842.998 1
Cu 248.03 190.278 842.998 1
Cu 247.27 189.971 842.998 1
Cu 246.533 189.619 842.998 1
Cu 245.821 189.225 842.998 1
Cu 245.137 188.789 842.998 1
Cu 244.483 188.314 842.998 1
Cu 243.863 187.802 842.998 1
Cu 243.278 187.254 842.998 1
Cu 242.73 186.673 842.998 1
Cu 242.223 186.061 842.998 1
Cu 241.758 185.42 842.998 1
Cu 241.337 184.753 842.998 1
Cu 240.962 184.063 842.998 1
Cu 240.633 183.352 842.998 1
Cu 240.353 182.623 842.998 1
Cu 240.122 181.879 842.998 1
Cu 239.942 181.122 842.998 1
Cu 239.917 180.357 842.998 1
Cu 239.917 179.586 842.998 1
Cu 239.917 178.811 842.998 1
Cu 239.917 178.037 842.998 1
Cu 239.917 177.266 842.998 1
Cu 239.942 176.5 842.998 1
Cu 240.122 175.744 842.998 1
Cu 240.353 175 842.998 1
Cu 240.633 174.271 842.998 1
Cu 240.962 173.56 842.998 1
Cu 241.337 172.87 842.998 1
Cu 241.758 172.203 842.998 1
Cu 242.223 171.562 842.998 1
Cu 242.73 170.95 842.998 1
Cu 243.278 170.369 842.998 1
Cu 243.863 169.821 842.998 1
Cu 244.483 169.309 842.998 1
Cu 245.137 168.834 842.998 1
Cu 245.821 168.398 842.998 1
Cu 246.533 168.004 842.998 1
Cu 247.27 167.652 842.998 1
Cu 248.03 167.344 842.998 1
Cu 248.808 167.082 842.998 1
Cu 249.602 166.866 842.998 1
Cu 250.41 166.697 842.998 1
Cu 251.227 166.576 842.998 1
Cu 252.051 166.503 842.998 1
Cu 252.878 166.478 842.998 1
Cu 253.704 166.503 842.998 1
Cu 254.528 166.576 842.998 1
Cu 255.345 166.697 842.998 1
Cu 256.153 166.866 842.998 1
Cu 256.947 167.082 842.998 1
Cu 257.725 167.344 842.998 1
Cu 258.485 167.652 842.998 1
Cu 259.222 168.004 842.998 1
Cu 259.934 168.398 842.998 1
Cu 260.618 168.834 842.998 1
Cu 261.272 169.309 842.998 1
Cu 261.892 169.821 842.998 1
Cu 262.477 170.369 842.998 1
Cu 263.025 170.95 842.998 1
Cu 263.532 171.562 842.998 1
Cu 263.997 172.203 842.998 1
Cu 264.418 172.87 842.998 1
Cu 264.793 173.56 842.998 1
Cu 265.122 174.271 842.998 1
Cu 265.402 175 842.998 1
Cu 265.633 175.744 842.998 1
Cu 265.813 176.5 842.998 1
Cu 265.838 177.266 842.998 1
Cu 265.838 178.037 842.998 1
Cu 265.838 178.811 842.998 1
Cu 265.8 178.811 848.548 1
Cu 265.8 179.584 848.548 1
Cu 265.8 180.353 848.548 1
Cu 265.776 181.116 848.548 1
Cu 265.596 181.87 848.548 1
Cu 265.366 182.611 848.548 1
Cu 265.086 183.338 848.548 1
Cu 264.759 184.047 848.548 1
Cu 264.384 184.736 848.548 1
Cu 263.964 185.401 848.548 1
Cu 263.501 186.039 848.548 1
Cu 262.995 186.65 848.548 1
Cu 262.449 187.229 848.548 1
Cu 261.866 187.776 848.548 1
Cu 261.247 188.287 848.548 1
Cu 260.596 188.76 848.548 1
Cu 259.913 189.194 848.548 1
Cu 259.203 189.587 848.548 1
Cu 258.468 189.938 848.548 1
Cu 257.711 190.245 848.548 1
Cu 256.935 190.507 848.548 1
Cu 256.143 190.722 848.548 1
Cu 255.338 190.891 848.548 1
Cu 254.523 191.012 848.548 1
Cu 253.702 191.084 848.548 1
Cu 252.878 191.109 848.548 1
Cu 252.053 191.084 848.548 1
Cu 251.232 191.012 848.548 1
Cu 250.417 190.891 848.548 1
Cu 249.612 190.722 848.548 1
Cu 248.82 190.507 848.548 1
Cu 248.044 190.245 848.548 1
Cu 247.287 189.938 848.548 1
Cu 246.552 189.587 848.548 1
Cu 245.842 189.194 848.548 1
Cu 245.159 188.76 848.548 1
Cu 244.508 188.287 848.548 1
Cu 243.889 187.776 848.548 1
Cu 243.306 187.229 848.548 1
Cu 242.76 186.65 848.548 1
Cu 242.254 186.039 848.548 1
Cu 241.791 185.401 848.548 1
Cu 241.371 184.736 848.548 1
Cu 240.996 184.047 848.548 1
Cu 240.669 183.338 848.548 1
Cu 240.389 182.611 848.548 1
Cu 240.159 181.87 848.548 1
Cu 239.979 181.116 848.548 1
Cu 239.955 180.353 848.548 1
Cu 239.955 179.584 848.548 1
Cu 239.955 178.811 848.548 1
Cu 239.955 178.039 848.548 1
Cu 239.955 177.27 848.548 1
Cu 239.979 176.507 848.548 1
Cu 240.159 175.753 848.548 1
Cu 240.389 175.011 848.548 1
Cu 240.669 174.285 848.548 1
Cu 240.996 173.576 848.548 1
Cu 241.371 172.887 848.548 1
Cu 241.791 172.222 848.548 1
Cu 242.254 171.583 848.548 1
Cu 242.76 170.973 848.548 1
Cu 243.306 170.393 848.548 1
Cu 243.889 169.847 848.548 1
Cu 244.508 169.336 848.548 1
Cu 245.159 168.863 848.548 1
Cu 245.842 168.429 848.548 1
Cu 246.552 168.035 848.548 1
Cu 247.287 167.685 848.548 1
Cu 248.044 167.378 848.548 1
Cu 248.82 167.116 848.548 1
Cu 249.612 166.901 848.548 1
Cu 250.417 166.732 848.548 1
Cu 251.232 166.611 848.548 1
Cu 252.053 166.539 848.548 1
Cu 252.878 166.514 848.548 1
Cu 253.702 166.539 848.548 1
Cu 254.523 166.611 848.548 1
Cu 255.338 166.732 848.548 1
Cu 256.143 166.901 848.548 1
Cu 256.935 167.116 848.548 1
Cu 257.711 167.378 848.548 1
Cu 258.468 167.685 848.548 1
Cu 259.203 168.035 848.548 1
Cu 259.913 168.429 848.548 1
Cu 260.596 168.863 848.548 1
Cu 261.247 169.336 848.548 1
Cu 261.866 169.847 848.548 1
Cu 262.449 170.393 848.548 1
Cu 262.995 170.973 848.548 1
Cu 263.501 171.583 848.548 1
Cu 263.964 172.222 848.548 1
Cu 264.384 172.887 848.548 1
Cu 264.759 173.576 848.548 1
Cu 265.086 174.285 848.548 1
Cu 265.366 175.011 848.548 1
Cu 265.596 175.753 848.548 1
Cu 265.776 176.507 848.548 1
Cu 265.8 177.27 848.548 1
Cu 265.8 178.039 848.548 1
Cu 265.8 178.811 848.548 1
Cu 265.762 178.811 854.104 1
Cu 265.762 179.581 854.104 1
Cu 265.762 180.348 854.104 1
Cu 265.738 181.109 854.104 1
Cu 265.558 181.861 854.104 1
Cu 265.329 182.6 854.104 1
Cu 265.05 183.325 854.104 1
Cu 264.724 184.032 854.104 1
Cu 264.35 184.718 854.104 1
Cu 263.931 185.381 854.104 1
Cu 263.469 186.018 854.104 1
Cu 262.965 186.627 854.104 1
Cu 262.421 187.204 854.104 1
Cu 261.84 187.749 854.104 1
Cu 261.223 188.258 854.104 1
Cu 260.573 188.731 854.104 1
Cu 259.893 189.164 854.104 1
Cu 259.185 189.556 854.104 1
Cu 258.452 189.905 854.104 1
Cu 257.697 190.211 854.104 1
Cu 256.923 190.472 854.104 1
Cu 256.133 190.687 854.104 1
Cu 255.331 190.855 854.104 1
Cu 254.518 190.975 854.104 1
Cu 253.7 191.048 854.104 1
Cu 252.878 191.072 854.104 1
Cu 252.055 191.048 854.104 1
Cu 251.237 190.975 854.104 1
Cu 250.424 190.855 854.104 1
Cu 249.622 190.687 854.104 1
Cu 248.832 190.472 854.104 1
Cu 248.058 190.211 854.104 1
Cu 247.303 189.905 854.104 1
Cu 246.57 189.556 854.104 1
Cu 245.862 189.164 854.104 1
Cu 245.182 188.731 854.104 1
Cu 244.532 188.258 854.104 1
Cu 243.915 187.749 854.104 1
Cu 243.334 187.204 854.104 1
Cu 242.79 186.627 854.104 1
Cu 242.286 186.018 854.104 1
Cu 241.824 185.381 854.104 1
Cu 241.405 184.718 854.104 1
Cu 241.032 184.032 854.104 1
Cu 240.705 183.325 854.104 1
Cu 240.426 182.6 854.104 1
Cu 240.197 181.861 854.104 1
Cu 240.017 181.109 854.104 1
Cu 239.993 180.348 854.104 1
Cu 239.993 179.581 854.104 1
Cu 239.993 178.811 854.104 1
Cu 239.993 178.042 854.104 1
Cu 239.993 177.275 854.104 1
Cu 240.017 176.514 854.104 1
Cu 240.197 175.762 854.104 1
Cu 240.426 175.023 854.104 1
Cu 240.705 174.298 854.104 1
Cu 241.032 173.591 854.104 1
Cu 241.405 172.905 854.104 1
Cu 241.824 172.242 854.104 1
Cu 242.286 171.605 854.104 1
Cu 242.79 170.996 854.104 1
Cu 243.334 170.418 854.104 1
Cu 243.915 169.874 854.104 1
Cu 244.532 169.364 854.104 1
Cu 245.182 168.892 854.104 1
Cu 245.862 168.459 854.104 1
Cu 246.57 168.067 854.104 1
Cu 247.303 167.718 854.104 1
Cu 248.058 167.412 854.104 1
Cu 248.832 167.151 854.104 1
Cu 249.622 166.936 854.104 1
Cu 250.424 166.768 854.104 1
Cu 251.237 166.647 854.104 1
Cu 252.055 166.575 854.104 1
Cu 252.878 166.551 854.104 1
Cu 253.7 166.575 854.104 1
Cu 254.518 166.647 854.104 1
Cu 255.331 166.768 854.104 1
Cu 256.133 166.936 854.104 1
Cu 256.923 167.151 854.104 1
Cu 257.697 167.412 854.104 1
Cu 258.452 167.718 854.104 1
Cu 259.185 168.067 854.104 1
Cu 259.893 168.459 854.104 1
Cu 260.573 168.892 854.104 1
Cu 261.223 169.364 854.104 1
Cu 261.84 169.874 854.104 1
Cu 262.421 170.418 854.104 1
Cu 262.965 170.996 854.104 1
Cu 263.469 171.605 854.104 1
Cu 263.931 172.242 854.104 1
Cu 264.35 172.905 854.104 1
Cu 264.724 173.591 854.104 1
Cu 265.05 174.298 854.104 1
Cu 265.329 175.023 854.104 1
Cu 265.558 175.762 854.104 1
Cu 265.738 176.514 854.104 1
Cu 265.762 177.275 854.104 1
Cu 265.762 178.042 854.104 1
Cu 265.762 178.811 854.104 1
Cu 265.723 178.811 859.666 1
Cu 265.723 179.579 859.666 1
Cu 265.723 180.343 859.666 1
Cu 265.699 181.102 859.666 1
Cu 265.52 181.851 859.666 1
Cu 265.291 182.589 859.666 1
Cu 265.014 183.311 859.666 1
Cu 264.688 184.016 859.666 1
Cu 264.316 184.7 859.666 1
Cu 263.898 185.361 859.666 1
Cu 263.437 185.996 859.666 1
Cu 262.935 186.603 859.666 1
Cu 262.393 187.179 859.666 1
Cu 261.813 187.722 859.666 1
Cu 261.198 188.23 859.666 1
Cu 260.55 188.701 859.666 1
Cu 259.872 189.132 859.666 1
Cu 259.166 189.523 859.666 1
Cu 258.435 189.872 859.666 1
Cu 257.683 190.177 859.666 1
Cu 256.911 190.437 859.666 1
Cu 256.124 190.651 859.666 1
Cu 255.323 190.819 859.666 1
Cu 254.513 190.939 859.666 1
Cu 253.697 191.011 859.666 1
Cu 252.878 191.035 859.666 1
Cu 252.058 191.011 859.666 1
Cu 251.242 190.939 859.666 1
Cu 250.432 190.819 859.666 1
Cu 249.631 190.651 859.666 1
Cu 248.844 190.437 859.666 1
Cu 248.072 190.177 859.666 1
Cu 247.32 189.872 859.666 1
Cu 246.589 189.523 859.666 1
Cu 245.883 189.132 859.666 1
Cu 245.205 188.701 859.666 1
Cu 244.557 188.23 859.666 1
Cu 243.942 187.722 859.666 1
Cu 243.362 187.179 859.666 1
Cu 242.82 186.603 859.666 1
Cu 242.318 185.996 859.666 1
Cu 241.857 185.361 859.666 1
Cu 241.439 184.7 859.666 1
Cu 241.067 184.016 859.666 1
Cu 240.741 183.311 859.666 1
Cu 240.464 182.589 859.666 1
Cu 240.235 181.851 859.666 1
Cu 240.056 181.102 859.666 1
Cu 240.032 180.343 859.666 1
Cu 240.032 179.579 859.666 1
Cu 240.032 178.811 859.666 1
Cu 240.032 178.044 859.666 1
Cu 240.032 177.279 859.666 1
Cu 240.056 176.521 859.666 1
Cu 240.235 175.771 859.666 1
Cu 240.464 175.034 859.666 1
Cu 240.741 174.311 859.666 1
Cu 241.067 173.607 859.666 1
Cu 241.439 172.922 859.666 1
Cu 241.857 172.261 859.666 1
Cu 242.318 171.626 859.666 1
Cu 242.82 171.02 859.666 1
Cu 243.362 170.443 859.666 1
Cu 243.942 169.9 859.666 1
Cu 244.557 169.393 859.666 1
Cu 245.205 168.922 859.666 1
Cu 245.883 168.49 859.666 1
Cu 246.589 168.099 859.666 1
Cu 247.32 167.751 859.666 1
Cu 248.072 167.446 859.666 1
Cu 248.844 167.186 859.666 1
Cu 249.631 166.971 859.666 1
Cu 250.432 166.804 859.666 1
Cu 251.242 166.684 859.666 1
Cu 252.058 166.612 859.666 1
Cu 252.878 166.587 859.666 1
Cu 253.697 166.612 859.666 1
Cu 254.513 166.684 859.666 1
Cu 255.323 166.804 859.666 1
Cu 256.124 166.971 859.666 1
Cu 256.911 167.186 859.666 1
Cu 257.683 167.446 859.666 1
Cu 258.435 167.751 859.666 1
Cu 259.166 168.099 859.666 1
Cu 259.872 168.49 859.666 1
Cu 260.55 168.922 859.666 1
Cu 261.198 169.393 859.666 1
Cu 261.813 169.9 859.666 1
Cu 262.393 170.443 859.666 1
Cu 262.935 171.02 859.666 1
Cu 263.437 171.626 859.666 1
Cu 263.898 172.261 859.666 1
Cu 264.316 172.922 859.666 1
Cu 264.688 173.607 859.666 1
Cu 265.014 174.311 859.666 1
Cu 265.291 175.034 859.666 1
Cu 265.52 175.771 859.666 1
Cu 265.699 176.521 859.666 1
Cu 265.723 177.279 859.666 1
Cu 265.723 178.044 859.666 1
Cu 265.723 178.811 859.666 1
Cu 265.684 178.811 865.235 1
Cu 265.684 179.577 865.235 1
Cu 265.684 180.339 865.235 1
Cu 265.66 181.095 865.235 1
Cu 265.482 181.842 865.235 1
Cu 265.254 182.577 865.235 1
Cu 264.977 183.298 865.235 1
Cu 264.652 184 865.235 1
Cu 264.281 184.682 865.235 1
Cu 263.865 185.341 865.235 1
Cu 263.405 185.975 865.235 1
Cu 262.904 186.58 865.235 1
Cu 262.364 187.154 865.235 1
Cu 261.786 187.695 865.235 1
Cu 261.172 188.202 865.235 1
Cu 260.526 188.671 865.235 1
Cu 259.85 189.101 865.235 1
Cu 259.147 189.491 865.235 1
Cu 258.418 189.838 865.235 1
Cu 257.668 190.142 865.235 1
Cu 256.899 190.402 865.235 1
Cu 256.114 190.615 865.235 1
Cu 255.316 190.782 865.235 1
Cu 254.508 190.902 865.235 1
Cu 253.695 190.974 865.235 1
Cu 252.878 190.998 865.235 1
Cu 252.06 190.974 865.235 1
Cu 251.247 190.902 865.235 1
Cu 250.439 190.782 865.235 1
Cu 249.641 190.615 865.235 1
Cu 248.856 190.402 865.235 1
Cu 248.087 190.142 865.235 1
Cu 247.337 189.838 865.235 1
Cu 246.608 189.491 865.235 1
Cu 245.905 189.101 865.235 1
Cu 245.229 188.671 865.235 1
Cu 244.583 188.202 865.235 1
Cu 243.969 187.695 865.235 1
Cu 243.391 187.154 865.235 1
Cu 242.851 186.58 865.235 1
Cu 242.35 185.975 865.235 1
Cu 241.89 185.341 865.235 1
Cu 241.474 184.682 865.235 1
Cu 241.103 184 865.235 1
Cu 240.778 183.298 865.235 1
Cu 240.501 182.577 865.235 1
Cu 240.273 181.842 865.235 1
Cu 240.095 181.095 865.235 1
Cu 240.071 180.339 865.235 1
Cu 240.071 179.577 865.235 1
Cu 240.071 178.811 865.235 1
Cu 240.071 178.046 865.235 1
Cu 240.071 177.284 865.235 1
Cu 240.095 176.528 865.235 1
Cu 240.273 175.781 865.235 1
Cu 240.501 175.045 865.235 1
Cu 240.778 174.325 865.235 1
Cu 241.103 173.622 865.235 1
Cu 241.474 172.94 865.235 1
Cu 241.89 172.281 865.235 1
Cu 242.35 171.648 865.235 1
Cu 242.851 171.043 865.235 1
Cu 243.391 170.469 865.235 1
Cu 243.969 169.928 865.235 1
Cu 244.583 169.421 865.235 1
Cu 245.229 168.952 865.235 1
Cu 245.905 168.522 865.235 1
Cu 246.608 168.132 865.235 1
Cu 247.337 167.784 865.235 1
Cu 248.087 167.48 865.235 1
Cu 248.856 167.221 865.235 1
Cu 249.641 167.007 865.235 1
Cu 250.439 166.84 865.235 1
Cu 251.247 166.721 865.235 1
Cu 252.06 166.649 865.235 1
Cu 252.878 166.625 865.235 1
Cu 253.695 166.649 865.235 1
Cu 254.508 166.721 865.235 1
Cu 255.316 166.84 865.235 1
Cu 256.114 167.007 865.235 1
Cu 256.899 167.221 865.235 1
Cu 257.668 167.48 865.235 1
Cu 258.418 167.784 865.235 1
Cu 259.147 168.132 865.235 1
Cu 259.85 168.522 865.235 1
Cu 260.526 168.952 865.235 1
Cu 261.172 169.421 865.235 1
Cu 261.786 169.928 865.235 1
Cu 262.364 170.469 865.235 1
Cu 262.904 171.043 865.235 1
Cu 263.405 171.648 865.235 1
Cu 263.865 172.281 865.235 1
Cu 264.281 172.94 865.235 1
Cu 264.652 173.622 865.235 1
Cu 264.977 174.325 865.235 1
Cu 265.254 175.045 865.235 1
Cu 265.482 175.781 865.235 1
Cu 265.66 176.528 865.235 1
Cu 265.684 177.284 865.235 1
Cu 265.684 178.046 865.235 1
Cu 265.684 178.811 865.235 1
Cu 265.645 178.811 870.809 1
Cu 265.645 179.574 870.809 1
Cu 265.645 180.334 870.809 1
Cu 265.621 181.088 870.809 1
Cu 265.443 181.833 870.809 1
Cu 265.216 182.566 870.809 1
Cu 264.939 183.284 870.809 1
Cu 264.616 183.984 870.809 1
Cu 264.246 184.664 870.809 1
Cu 263.831 185.321 870.809 1
Cu 263.373 185.953 870.809 1
Cu 262.873 186.556 870.809 1
Cu 262.334 187.128 870.809 1
Cu 261.758 187.668 870.809 1
Cu 261.147 188.173 870.809 1
Cu 260.503 188.64 870.809 1
Cu 259.829 189.069 870.809 1
Cu 259.127 189.458 870.809 1
Cu 258.401 189.804 870.809 1
Cu 257.653 190.108 870.809 1
Cu 256.886 190.366 870.809 1
Cu 256.104 190.579 870.809 1
Cu 255.308 190.746 870.809 1
Cu 254.503 190.865 870.809 1
Cu 253.692 190.937 870.809 1
Cu 252.878 190.961 870.809 1
Cu 252.063 190.937 870.809 1
Cu 251.252 190.865 870.809 1
Cu 250.447 190.746 870.809 1
Cu 249.651 190.579 870.809 1
Cu 248.869 190.366 870.809 1
Cu 248.102 190.108 870.809 1
Cu 247.354 189.804 870.809 1
Cu 246.628 189.458 870.809 1
Cu 245.926 189.069 870.809 1
Cu 245.252 188.64 870.809 1
Cu 244.608 188.173 870.809 1
Cu 243.997 187.668 870.809 1
Cu 243.421 187.128 870.809 1
Cu 242.882 186.556 870.809 1
Cu 242.382 185.953 870.809 1
Cu 241.924 185.321 870.809 1
Cu 241.509 184.664 870.809 1
Cu 241.139 183.984 870.809 1
Cu 240.816 183.284 870.809 1
Cu 240.539 182.566 870.809 1
Cu 240.312 181.833 870.809 1
Cu 240.134 181.088 870.809 1
Cu 240.11 180.334 870.809 1
Cu 240.11 179.574 870.809 1
Cu 240.11 178.811 870.809 1
Cu 240.11 178.049 870.809 1
Cu 240.11 177.289 870.809 1
Cu 240.134 176.535 870.809 1
Cu 240.312 175.79 870.809 1
Cu 240.539 175.057 870.809 1
Cu 240.816 174.339 870.809 1
Cu 241.139 173.638 870.809 1
Cu 241.509 172.958 870.809 1
Cu 241.924 172.301 870.809 1
Cu 242.382 171.67 870.809 1
Cu 242.882 171.067 870.809 1
Cu 243.421 170.495 870.809 1
Cu 243.997 169.955 870.809 1
Cu 244.608 169.45 870.809 1
Cu 245.252 168.982 870.809 1
Cu 245.926 168.553 870.809 1
Cu 246.628 168.165 870.809 1
Cu 247.354 167.818 870.809 1
Cu 248.102 167.515 870.809 1
Cu 248.869 167.257 870.809 1
Cu 249.651 167.044 870.809 1
Cu 250.447 166.877 870.809 1
Cu 251.252 166.758 870.809 1
Cu 252.063 166.686 870.809 1
Cu 252.878 166.662 870.809 1
Cu 253.692 166.686 870.809 1
Cu 254.503 166.758 870.809 1
Cu 255.308 166.877 870.809 1
Cu 256.104 167.044 870.809 1
Cu 256.886 167.257 870.809 1
Cu 257.653 167.515 870.809 1
Cu 258.401 167.818 870.809 1
Cu 259.127 168.165 870.809 1
Cu 259.829 168.553 870.809 1
Cu 260.503 168.982 870.809 1
Cu 261.147 169.45 870.809 1
Cu 261.758 169.955 870.809 1
Cu 262.334 170.495 870.809 1
Cu 262.873 171.067 870.809 1
Cu 263.373 171.67 870.809 1
Cu 263.831 172.301 870.809 1
Cu 264.246 172.958 870.809 1
Cu 264.616 173.638 870.809 1
Cu 264.939 174.339 870.809 1
Cu 265.216 175.057 870.809 1
Cu 265.443 175.79 870.809 1
Cu 265.621 176.535 870.809 1
Cu 265.645 177.289 870.809 1
Cu 265.645 178.049 870.809 1
Cu 265.645 178.811 870.809 1
Cu 265.605 178.811 876.39 1
Cu 265.605 179.572 876.39 1
Cu 265.605 180.329 876.39 1
Cu 265.581 181.081 876.39 1
Cu 265.404 181.823 876.39 1
Cu 265.177 182.554 876.39 1
Cu 264.902 183.27 876.39 1
Cu 264.579 183.968 876.39 1
Cu 264.21 184.646 876.39 1
Cu 263.797 185.301 876.39 1
Cu 263.34 185.93 876.39 1
Cu 262.842 186.531 876.39 1
Cu 262.305 187.102 876.39 1
Cu 261.73 187.64 876.39 1
Cu 261.121 188.143 876.39 1
Cu 260.479 188.61 876.39 1
Cu 259.807 189.037 876.39 1
Cu 259.108 189.425 876.39 1
Cu 258.384 189.77 876.39 1
Cu 257.638 190.072 876.39 1
Cu 256.874 190.33 876.39 1
Cu 256.094 190.542 876.39 1
Cu 255.301 190.708 876.39 1
Cu 254.498 190.827 876.39 1
Cu 253.69 190.899 876.39 1
Cu 252.878 190.923 876.39 1
Cu 252.065 190.899 876.39 1
Cu 251.257 190.827 876.39 1
Cu 250.454 190.708 876.39 1
Cu 249.661 190.542 876.39 1
Cu 248.881 190.33 876.39 1
Cu 248.117 190.072 876.39 1
Cu 247.371 189.77 876.39 1
Cu 246.647 189.425 876.39 1
Cu 245.948 189.037 876.39 1
Cu 245.276 188.61 876.39 1
Cu 244.634 188.143 876.39 1
Cu 244.025 187.64 876.39 1
Cu 243.45 187.102 876.39 1
Cu 242.913 186.531 876.39 1
Cu 242.415 185.93 876.39 1
Cu 241.958 185.301 876.39 1
Cu 241.545 184.646 876.39 1
Cu 241.176 183.968 876.39 1
Cu 240.853 183.27 876.39 1
Cu 240.578 182.554 876.39 1
Cu 240.351 181.823 876.39 1
Cu 240.174 181.081 876.39 1
Cu 240.15 180.329 876.39 1
Cu 240.15 179.572 876.39 1
Cu 240.15 178.811 876.39 1
Cu 240.15 178.051 876.39 1
Cu 240.15 177.293 876.39 1
Cu 240.174 176.542 876.39 1
Cu 240.351 175.799 876.39 1
Cu 240.578 175.069 876.39 1
Cu 240.853 174.353 876.39 1
Cu 241.176 173.655 876.39 1
Cu 241.545 172.977 876.39 1
Cu 241.958 172.322 876.39 1
Cu 242.415 171.693 876.39 1
Cu 242.913 171.091 876.39 1
Cu 243.45 170.521 876.39 1
Cu 244.025 169.983 876.39 1
Cu 244.634 169.479 876.39 1
Cu 245.276 169.013 876.39 1
Cu 245.948 168.585 876.39 1
Cu 246.647 168.198 876.39 1
Cu 247.371 167.853 876.39 1
Cu 248.117 167.551 876.39 1
Cu 248.881 167.293 876.39 1
Cu 249.661 167.081 876.39 1
Cu 250.454 166.915 876.39 1
Cu 251.257 166.796 876.39 1
Cu 252.065 166.724 876.39 1
Cu 252.878 166.7 876.39 1
Cu 253.69 166.724 876.39 1
Cu 254.498 166.796 876.39 1
Cu 255.301 166.915 876.39 1
Cu 256.094 167.081 876.39 1
Cu 256.874 167.293 876.39 1
Cu 257.638 167.551 876.39 1
Cu 258.384 167.853 876.39 1
Cu 259.108 168.198 876.39 1
Cu 259.807 168.585 876.39 1
Cu 260.479 169.013 876.39 1
Cu 261.121 169.479 876.39 1
Cu 261.73 169.983 876.39 1
Cu 262.305 170.521 876.39 1
Cu 262.842 171.091 876.39 1
Cu 263.34 171.693 876.39 1
Cu 263.797 172.322 876.39 1
Cu 264.21 172.977 876.39 1
Cu 264.579 173.655 876.39 1
Cu 264.902 174.353 876.39 1
Cu 265.177 175.069 876.39 1
Cu 265.404 175.799 876.39 1
Cu 265.581 176.542 876.39 1
Cu 265.605 177.293 876.39 1
Cu 265.605 178.051 876.39 1
Cu 265.605 178.811 876.39 1
Cu 265.564 178.811 881.976 1
Cu 265.564 179.569 881.976 1
Cu 265.564 180.325 881.976 1
Cu 265.541 181.074 881.976 1
Cu 265.364 181.814 881.976 1
Cu 265.138 182.542 881.976 1
Cu 264.864 183.256 881.976 1
Cu 264.542 183.952 881.976 1
Cu 264.174 184.628 881.976 1
Cu 263.762 185.28 881.976 1
Cu 263.307 185.908 881.976 1
Cu 262.811 186.507 881.976 1
Cu 262.275 187.076 881.976 1
Cu 261.702 187.612 881.976 1
Cu 261.095 188.114 881.976 1
Cu 260.455 188.579 881.976 1
Cu 259.785 189.005 881.976 1
Cu 259.088 189.391 881.976 1
Cu 258.366 189.735 881.976 1
Cu 257.623 190.037 881.976 1
Cu 256.861 190.293 881.976 1
Cu 256.083 190.505 881.976 1
Cu 255.293 190.671 881.976 1
Cu 254.493 190.789 881.976 1
Cu 253.687 190.861 881.976 1
Cu 252.878 190.884 881.976 1
Cu 252.068 190.861 881.976 1
Cu 251.262 190.789 881.976 1
Cu 250.462 190.671 881.976 1
Cu 249.672 190.505 881.976 1
Cu 248.894 190.293 881.976 1
Cu 248.132 190.037 881.976 1
Cu 247.389 189.735 881.976 1
Cu 246.667 189.391 881.976 1
Cu 245.97 189.005 881.976 1
Cu 245.3 188.579 881.976 1
Cu 244.66 188.114 881.976 1
Cu 244.053 187.612 881.976 1
Cu 243.48 187.076 881.976 1
Cu 242.944 186.507 881.976 1
Cu 242.448 185.908 881.976 1
Cu 241.993 185.28 881.976 1
Cu 241.581 184.628 881.976 1
Cu 241.213 183.952 881.976 1
Cu 240.891 183.256 881.976 1
Cu 240.617 182.542 881.976 1
Cu 240.391 181.814 881.976 1
Cu 240.214 181.074 881.976 1
Cu 240.191 180.325 881.976 1
Cu 240.191 179.569 881.976 1
Cu 240.191 178.811 881.976 1
Cu 240.191 178.053 881.976 1
Cu 240.191 177.298 881.976 1
Cu 240.214 176.549 881.976 1
Cu 240.391 175.809 881.976 1
Cu 240.617 175.081 881.976 1
Cu 240.891 174.367 881.976 1
Cu 241.213 173.671 881.976 1
Cu 241.581 172.995 881.976 1
Cu 241.993 172.342 881.976 1
Cu 242.448 171.715 881.976 1
Cu 242.944 171.116 881.976 1
Cu 243.48 170.547 881.976 1
Cu 244.053 170.011 881.976 1
Cu 244.66 169.509 881.976 1
Cu 245.3 169.044 881.976 1
Cu 245.97 168.618 881.976 1
Cu 246.667 168.232 881.976 1
Cu 247.389 167.887 881.976 1
Cu 248.132 167.586 881.976 1
Cu 248.894 167.329 881.976 1
Cu 249.672 167.118 881.976 1
Cu 250.462 166.952 881.976 1
Cu 251.262 166.834 881.976 1
Cu 252.068 166.762 881.976 1
Cu 252.878 166.738 881.976 1
Cu 253.687 166.762 881.976 1
Cu 254.493 166.834 881.976 1
Cu 255.293 166.952 881.976 1
Cu 256.083 167.118 881.976 1
Cu 256.861 167.329 881.976 1
Cu 257.623 167.586 881.976 1
Cu 258.366 167.887 881.976 1
Cu 259.088 168.232 881.976 1
Cu 259.785 168.618 881.976 1
Cu 260.455 169.044 881.976 1
Cu 261.095 169.509 881.976 1
Cu 261.702 170.011 881.976 1
Cu 262.275 170.547 881.976 1
Cu 262.811 171.116 881.976 1
Cu 263.307 171.715 881.976 1
Cu 263.762 172.342 881.976 1
Cu 264.174 172.995 881.976 1
Cu 264.542 173.671 881.976 1
Cu 264.864 174.367 881.976 1
Cu 265.138 175.081 881.976 1
Cu 265.364 175.809 881.976 1
Cu 265.541 176.549 881.976 1
Cu 265.564 177.298 881.976 1
Cu 265.564 178.053 881.976 1
Cu 265.564 178.811 881.976 1
Cu 265.524 178.811 887.569 1
Cu 265.524 179.567 887.569 1
Cu 265.524 180.32 887.569 1
Cu 265.5 181.066 887.569 1
Cu 265.324 181.804 887.569 1
Cu 265.099 182.53 887.569 1
Cu 264.825 183.241 887.569 1
Cu 264.505 183.935 887.569 1
Cu 264.138 184.609 887.569 1
Cu 263.727 185.26 887.569 1
Cu 263.273 185.885 887.569 1
Cu 262.779 186.482 887.569 1
Cu 262.245 187.049 887.569 1
Cu 261.674 187.584 887.569 1
Cu 261.068 188.084 887.569 1
Cu 260.431 188.547 887.569 1
Cu 259.763 188.972 887.569 1
Cu 259.068 189.357 887.569 1
Cu 258.349 189.7 887.569 1
Cu 257.608 190 887.569 1
Cu 256.848 190.257 887.569 1
Cu 256.073 190.468 887.569 1
Cu 255.285 190.632 887.569 1
Cu 254.488 190.751 887.569 1
Cu 253.684 190.822 887.569 1
Cu 252.878 190.846 887.569 1
Cu 252.071 190.822 887.569 1
Cu 251.267 190.751 887.569 1
Cu 250.47 190.632 887.569 1
Cu 249.682 190.468 887.569 1
Cu 248.907 190.257 887.569 1
Cu 248.147 190 887.569 1
Cu 247.406 189.7 887.569 1
Cu 246.687 189.357 887.569 1
Cu 245.992 188.972 887.569 1
Cu 245.324 188.547 887.569 1
Cu 244.687 188.084 887.569 1
Cu 244.081 187.584 887.569 1
Cu 243.51 187.049 887.569 1
Cu 242.976 186.482 887.569 1
Cu 242.482 185.885 887.569 1
Cu 242.028 185.26 887.569 1
Cu 241.617 184.609 887.569 1
Cu 241.25 183.935 887.569 1
Cu 240.93 183.241 887.569 1
Cu 240.656 182.53 887.569 1
Cu 240.431 181.804 887.569 1
Cu 240.255 181.066 887.569 1
Cu 240.231 180.32 887.569 1
Cu 240.231 179.567 887.569 1
Cu 240.231 178.811 887.569 1
Cu 240.231 178.056 887.569 1
Cu 240.231 177.303 887.569 1
Cu 240.255 176.556 887.569 1
Cu 240.431 175.819 887.569 1
Cu 240.656 175.093 887.569 1
Cu 240.93 174.381 887.569 1
Cu 241.25 173.687 887.569 1
Cu 241.617 173.014 887.569 1
Cu 242.028 172.363 887.569 1
Cu 242.482 171.738 887.569 1
Cu 242.976 171.141 887.569 1
Cu 243.51 170.573 887.569 1
Cu 244.081 170.039 887.569 1
Cu 244.687 169.539 887.569 1
Cu 245.324 169.076 887.569 1
Cu 245.992 168.651 887.569 1
Cu 246.687 168.266 887.569 1
Cu 247.406 167.923 887.569 1
Cu 248.147 167.622 887.569 1
Cu 248.907 167.366 887.569 1
Cu 249.682 167.155 887.569 1
Cu 250.47 166.99 887.569 1
Cu 251.267 166.872 887.569 1
Cu 252.071 166.801 887.569 1
Cu 252.878 166.777 887.569 1
Cu 253.684 166.801 887.569 1
Cu 254.488 166.872 887.569 1
Cu 255.285 166.99 887.569 1
Cu 256.073 167.155 887.569 1
Cu 256.848 167.366 887.569 1
Cu 257.608 167.622 887.569 1
Cu 258.349 167.923 887.569 1
Cu 259.068 168.266 887.569 1
Cu 259.763 168.651 887.569 1
Cu 260.431 169.076 887.569 1
Cu 261.068 169.539 887.569 1
Cu 261.674 170.039 887.569 1
Cu 262.245 170.573 887.569 1
Cu 262.779 171.141 887.569 1
Cu 263.273 171.738 887.569 1
Cu 263.727 172.363 887.569 1
Cu 264.138 173.014 887.569 1
Cu 264.505 173.687 887.569 1
Cu 264.825 174.381 887.569 1
Cu 265.099 175.093 887.569 1
Cu 265.324 175.819 887.569 1
Cu 265.5 176.556 887.569 1
Cu 265.524 177.303 887.569 1
Cu 265.524 178.056 887.569 1
Cu 265.524 178.811 887.569 1
Cu 265.482 178.811 893.168 1
Cu 265.482 179.565 893.168 1
Cu 265.482 180.315 893.168 1
Cu 265.459 181.059 893.168 1
Cu 265.283 181.794 893.168 1
Cu 265.059 182.518 893.168 1
Cu 264.786 183.227 893.168 1
Cu 264.467 183.919 893.168 1
Cu 264.101 184.59 893.168 1
Cu 263.692 185.239 893.168 1
Cu 263.24 185.862 893.168 1
Cu 262.746 186.457 893.168 1
Cu 262.214 187.023 893.168 1
Cu 261.645 187.555 893.168 1
Cu 261.042 188.054 893.168 1
Cu 260.406 188.516 893.168 1
Cu 259.74 188.939 893.168 1
Cu 259.048 189.323 893.168 1
Cu 258.331 189.665 893.168 1
Cu 257.593 189.964 893.168 1
Cu 256.835 190.219 893.168 1
Cu 256.063 190.43 893.168 1
Cu 255.278 190.594 893.168 1
Cu 254.483 190.712 893.168 1
Cu 253.682 190.783 893.168 1
Cu 252.878 190.806 893.168 1
Cu 252.073 190.783 893.168 1
Cu 251.272 190.712 893.168 1
Cu 250.477 190.594 893.168 1
Cu 249.692 190.43 893.168 1
Cu 248.92 190.219 893.168 1
Cu 248.162 189.964 893.168 1
Cu 247.424 189.665 893.168 1
Cu 246.707 189.323 893.168 1
Cu 246.015 188.939 893.168 1
Cu 245.349 188.516 893.168 1
Cu 244.713 188.054 893.168 1
Cu 244.11 187.555 893.168 1
Cu 243.541 187.023 893.168 1
Cu 243.009 186.457 893.168 1
Cu 242.515 185.862 893.168 1
Cu 242.063 185.239 893.168 1
Cu 241.654 184.59 893.168 1
Cu 241.288 183.919 893.168 1
Cu 240.969 183.227 893.168 1
Cu 240.696 182.518 893.168 1
Cu 240.472 181.794 893.168 1
Cu 240.296 181.059 893.168 1
Cu 240.273 180.315 893.168 1
Cu 240.273 179.565 893.168 1
Cu 240.273 178.811 893.168 1
Cu 240.273 178.058 893.168 1
Cu 240.273 177.308 893.168 1
Cu 240.296 176.564 893.168 1
Cu 240.472 175.828 893.168 1
Cu 240.696 175.105 893.168 1
Cu 240.969 174.396 893.168 1
Cu 241.288 173.704 893.168 1
Cu 241.654 173.033 893.168 1
Cu 242.063 172.384 893.168 1
Cu 242.515 171.761 893.168 1
Cu 243.009 171.166 893.168 1
Cu 243.541 170.6 893.168 1
Cu 244.11 170.067 893.168 1
Cu 244.713 169.569 893.168 1
Cu 245.349 169.107 893.168 1
Cu 246.015 168.684 893.168 1
Cu 246.707 168.3 893.168 1
Cu 247.424 167.958 893.168 1
Cu 248.162 167.659 893.168 1
Cu 248.92 167.404 893.168 1
Cu 249.692 167.193 893.168 1
Cu 250.477 167.029 893.168 1
Cu 251.272 166.911 893.168 1
Cu 252.073 166.84 893.168 1
Cu 252.878 166.816 893.168 1
Cu 253.682 166.84 893.168 1
Cu 254.483 166.911 893.168 1
Cu 255.278 167.029 893.168 1
Cu 256.063 167.193 893.168 1
Cu 256.835 167.404 893.168 1
Cu 257.593 167.659 893.168 1
Cu 258.331 167.958 893.168 1
Cu 259.048 168.3 893.168 1
Cu 259.74 168.684 893.168 1
Cu 260.406 169.107 893.168 1
Cu 261.042 169.569 893.168 1
Cu 261.645 170.067 893.168 1
Cu 262.214 170.6 893.168 1
Cu 262.746 171.166 893.168 1
Cu 263.24 171.761 893.168 1
Cu 263.692 172.384 893.168 1
Cu 264.101 173.033 893.168 1
Cu 264.467 173.704 893.168 1
Cu 264.786 174.396 893.168 1
Cu 265.059 175.105 893.168 1
Cu 265.283 175.828 893.168 1
Cu 265.459 176.564 893.168 1
Cu 265.482 177.308 893.168 1
Cu 265.482 178.058 893.168 1
Cu 265.482 178.811 893.168 1
Cu 264.687 178.811 898 1
Cu 264.687 179.517 898 1
Cu 264.687 180.22 898 1
Cu 264.665 180.917 898 1
Cu 264.501 181.606 898 1
Cu 264.29 182.284 898 1
Cu 264.035 182.948 898 1
Cu 263.735 183.596 898 1
Cu 263.393 184.225 898 1
Cu 263.009 184.833 898 1
Cu 262.586 185.417 898 1
Cu 262.124 185.975 898 1
Cu 261.625 186.504 898 1
Cu 261.092 187.004 898 1
Cu 260.527 187.471 898 1
Cu 259.931 187.903 898 1
Cu 259.307 188.3 898 1
Cu 258.659 188.659 898 1
Cu 257.987 188.98 898 1
Cu 257.295 189.26 898 1
Cu 256.586 189.499 898 1
Cu 255.862 189.696 898 1
Cu 255.126 189.85 898 1
Cu 254.382 189.961 898 1
Cu 253.631 190.027 898 1
Cu 252.878 190.049 898 1
Cu 252.124 190.027 898 1
Cu 251.374 189.961 898 1
Cu 250.629 189.85 898 1
Cu 249.893 189.696 898 1
Cu 249.169 189.499 898 1
Cu 248.46 189.26 898 1
Cu 247.768 188.98 898 1
Cu 247.096 188.659 898 1
Cu 246.448 188.3 898 1
Cu 245.824 187.903 898 1
Cu 245.228 187.471 898 1
Cu 244.663 187.004 898 1
Cu 244.13 186.504 898 1
Cu 243.631 185.975 898 1
Cu 243.169 185.417 898 1
Cu 242.746 184.833 898 1
Cu 242.362 184.225 898 1
Cu 242.02 183.596 898 1
Cu 241.72 182.948 898 1
Cu 241.465 182.284 898 1
Cu 241.255 181.606 898 1
Cu 241.09 180.917 898 1
Cu 241.068 180.22 898 1
Cu 241.068 179.517 898 1
Cu 241.068 178.811 898 1
Cu 241.068 178.106 898 1
Cu 241.068 177.403 898 1
Cu 241.09 176.706 898 1
Cu 241.255 176.017 898 1
Cu 241.465 175.339 898 1
Cu 241.72 174.674 898 1
Cu 242.02 174.026 898 1
Cu 242.362 173.397 898 1
Cu 242.746 172.79 898 1
Cu 243.169 172.206 898 1
Cu 243.631 171.648 898 1
Cu 244.13 171.118 898 1
Cu 244.663 170.619 898 1
Cu 245.228 170.152 898 1
Cu 245.824 169.72 898 1
Cu 246.448 169.323 898 1
Cu 247.096 168.963 898 1
Cu 247.768 168.643 898 1
Cu 248.46 168.362 898 1
Cu 249.169 168.123 898 1
Cu 249.893 167.926 898 1
Cu 250.629 167.772 898 1
Cu 251.374 167.662 898 1
Cu 252.124 167.595 898 1
Cu 252.878 167.573 898 1
Cu 253.631 167.595 898 1
Cu 254.382 167.662 898 1
Cu 255.126 167.772 898 1
Cu 255.862 167.926 898 1
Cu 256.586 168.123 898 1
Cu 257.295 168.362 898 1
Cu 257.987 168.643 898 1
Cu 258.659 168.963 898 1
Cu 259.307 169.323 898 1
Cu 259.931 169.72 898 1
Cu 260.527 170.152 898 1
Cu 261.092 170.619 898 1
Cu 261.625 171.118 898 1
Cu 262.124 171.648 898 1
Cu 262.586 172.206 898 1
Cu 263.009 172.79 898 1
Cu 263.393 173.397 898 1
Cu 263.735 174.026 898 1
Cu 264.035 174.674 898 1
Cu 264.29 175.339 898 1
Cu 264.501 176.017 898 1
Cu 264.665 176.706 898 1
Cu 264.687 177.403 898 1
Cu 264.687 178.106 898 1
Cu 264.687 178.811 898 1
Cu 264.45 178.811 900.394 1
Cu 264.45 179.503 900.394 1
Cu 264.45 180.192 900.394 1
Cu 264.428 180.875 900.394 1
Cu 264.267 181.55 900.394 1
Cu 264.061 182.214 900.394 1
Cu 263.81 182.865 900.394 1
Cu 263.517 183.5 900.394 1
Cu 263.182 184.117 900.394 1
Cu 262.806 184.712 900.394 1
Cu 262.391 185.284 900.394 1
Cu 261.938 185.831 900.394 1
Cu 261.449 186.35 900.394 1
Cu 260.927 186.839 900.394 1
Cu 260.373 187.296 900.394 1
Cu 259.789 187.72 900.394 1
Cu 259.178 188.109 900.394 1
Cu 258.542 188.461 900.394 1
Cu 257.884 188.775 900.394 1
Cu 257.206 189.05 900.394 1
Cu 256.511 189.285 900.394 1
Cu 255.802 189.478 900.394 1
Cu 255.081 189.628 900.394 1
Cu 254.351 189.737 900.394 1
Cu 253.616 189.802 900.394 1
Cu 252.878 189.824 900.394 1
Cu 252.139 189.802 900.394 1
Cu 251.404 189.737 900.394 1
Cu 250.674 189.628 900.394 1
Cu 249.953 189.478 900.394 1
Cu 249.244 189.285 900.394 1
Cu 248.549 189.05 900.394 1
Cu 247.871 188.775 900.394 1
Cu 247.213 188.461 900.394 1
Cu 246.577 188.109 900.394 1
Cu 245.966 187.72 900.394 1
Cu 245.382 187.296 900.394 1
Cu 244.828 186.839 900.394 1
Cu 244.306 186.35 900.394 1
Cu 243.817 185.831 900.394 1
Cu 243.365 185.284 900.394 1
Cu 242.949 184.712 900.394 1
Cu 242.573 184.117 900.394 1
Cu 242.238 183.5 900.394 1
Cu 241.945 182.865 900.394 1
Cu 241.694 182.214 900.394 1
Cu 241.488 181.55 900.394 1
Cu 241.327 180.875 900.394 1
Cu 241.305 180.192 900.394 1
Cu 241.305 179.503 900.394 1
Cu 241.305 178.811 900.394 1
Cu 241.305 178.12 900.394 1
Cu 241.305 177.431 900.394 1
Cu 241.327 176.748 900.394 1
Cu 241.488 176.073 900.394 1
Cu 241.694 175.408 900.394 1
Cu 241.945 174.758 900.394 1
Cu 242.238 174.123 900.394 1
Cu 242.573 173.506 900.394 1
Cu 242.949 172.911 900.394 1
Cu 243.365 172.339 900.394 1
Cu 243.817 171.792 900.394 1
Cu 244.306 171.273 900.394 1
Cu 244.828 170.784 900.394 1
Cu 245.382 170.326 900.394 1
Cu 245.966 169.902 900.394 1
Cu 246.577 169.514 900.394 1
Cu 247.213 169.161 900.394 1
Cu 247.871 168.847 900.394 1
Cu 248.549 168.573 900.394 1
Cu 249.244 168.338 900.394 1
Cu 249.953 168.145 900.394 1
Cu 250.674 167.994 900.394 1
Cu 251.404 167.886 900.394 1
Cu 252.139 167.821 900.394 1
Cu 252.878 167.799 900.394 1
Cu 253.616 167.821 900.394 1
Cu 254.351 167.886 900.394 1
Cu 255.081 167.994 900.394 1
Cu 255.802 168.145 900.394 1
Cu 256.511 168.338 900.394 1
Cu 257.206 168.573 900.394 1
Cu 257.884 168.847 900.394 1
Cu 258.542 169.161 900.394 1
Cu 259.178 169.514 900.394 1
Cu 259.789 169.902 900.394 1
Cu 260.373 170.326 900.394 1
Cu 260.927 170.784 900.394 1
Cu 261.449 171.273 900.394 1
Cu 261.938 171.792 900.394 1
Cu 262.391 172.339 900.394 1
Cu 262.806 172.911 900.394 1
Cu 263.182 173.506 900.394 1
Cu 263.517 174.123 900.394 1
Cu 263.81 174.758 900.394 1
Cu 264.061 175.408 900.394 1
Cu 264.267 176.073 900.394 1
Cu 264.428 176.748 900.394 1
Cu 264.45 177.431 900.394 1
Cu 264.45 178.12 900.394 1
Cu 264.45 178.811 900.394 1
Cu 264.049 178.811 901.89 1
Cu 264.049 179.479 901.89 1
Cu 264.049 180.144 901.89 1
Cu 264.029 180.804 901.89 1
Cu 263.873 181.455 901.89 1
Cu 263.674 182.097 901.89 1
Cu 263.432 182.725 901.89 1
Cu 263.149 183.338 901.89 1
Cu 262.825 183.933 901.89 1
Cu 262.462 184.508 901.89 1
Cu 262.062 185.06 901.89 1
Cu 261.624 185.588 901.89 1
Cu 261.153 186.089 901.89 1
Cu 260.649 186.561 901.89 1
Cu 260.114 187.003 901.89 1
Cu 259.55 187.412 901.89 1
Cu 258.96 187.788 901.89 1
Cu 258.346 188.128 901.89 1
Cu 257.711 188.431 901.89 1
Cu 257.057 188.696 901.89 1
Cu 256.386 188.922 901.89 1
Cu 255.701 189.109 901.89 1
Cu 255.005 189.254 901.89 1
Cu 254.3 189.359 901.89 1
Cu 253.59 189.422 901.89 1
Cu 252.878 189.443 901.89 1
Cu 252.165 189.422 901.89 1
Cu 251.455 189.359 901.89 1
Cu 250.75 189.254 901.89 1
Cu 250.054 189.109 901.89 1
Cu 249.37 188.922 901.89 1
Cu 248.699 188.696 901.89 1
Cu 248.044 188.431 901.89 1
Cu 247.409 188.128 901.89 1
Cu 246.795 187.788 901.89 1
Cu 246.205 187.412 901.89 1
Cu 245.641 187.003 901.89 1
Cu 245.106 186.561 901.89 1
Cu 244.602 186.089 901.89 1
Cu 244.131 185.588 901.89 1
Cu 243.693 185.06 901.89 1
Cu 243.293 184.508 901.89 1
Cu 242.93 183.933 901.89 1
Cu 242.606 183.338 901.89 1
Cu 242.323 182.725 901.89 1
Cu 242.081 182.097 901.89 1
Cu 241.882 181.455 901.89 1
Cu 241.726 180.804 901.89 1
Cu 241.706 180.144 901.89 1
Cu 241.706 179.479 901.89 1
Cu 241.706 178.811 901.89 1
Cu 241.706 178.144 901.89 1
Cu 241.706 177.479 901.89 1
Cu 241.726 176.819 901.89 1
Cu 241.882 176.167 901.89 1
Cu 242.081 175.526 901.89 1
Cu 242.323 174.898 901.89 1
Cu 242.606 174.285 901.89 1
Cu 242.93 173.69 901.89 1
Cu 243.293 173.115 901.89 1
Cu 243.693 172.562 901.89 1
Cu 244.131 172.035 901.89 1
Cu 244.602 171.534 901.89 1
Cu 245.106 171.061 901.89 1
Cu 245.641 170.62 901.89 1
Cu 246.205 170.21 901.89 1
Cu 246.795 169.835 901.89 1
Cu 247.409 169.495 901.89 1
Cu 248.044 169.192 901.89 1
Cu 248.699 168.927 901.89 1
Cu 249.37 168.7 901.89 1
Cu 250.054 168.514 901.89 1
Cu 250.75 168.368 901.89 1
Cu 251.455 168.264 901.89 1
Cu 252.165 168.201 901.89 1
Cu 252.878 168.18 901.89 1
Cu 253.59 168.201 901.89 1
Cu 254.3 168.264 901.89 1
Cu 255.005 168.368 901.89 1
Cu 255.701 168.514 901.89 1
Cu 256.386 168.7 901.89 1
Cu 257.057 168.927 901.89 1
Cu 257.711 169.192 901.89 1
Cu 258.346 169.495 901.89 1
Cu 258.96 169.835 901.89 1
Cu 259.55 170.21 901.89 1
Cu 260.114 170.62 901.89 1
Cu 260.649 171.061 901.89 1
Cu 261.153 171.534 901.89 1
Cu 261.624 172.035 901.89 1
Cu 262.062 172.562 901.89 1
Cu 262.462 173.115 901.89 1
Cu 262.825 173.69 901.89 1
Cu 263.149 174.285 901.89 1
Cu 263.432 174.898 901.89 1
Cu 263.674 175.526 901.89 1
Cu 263.873 176.167 901.89 1
Cu 264.029 176.819 901.89 1
Cu 264.049 177.479 901.89 1
Cu 264.049 178.144 901.89 1
Cu 264.049 178.811 901.89 1
Cu 263.537 178.811 903.166 1
Cu 263.537 179.448 903.166 1
Cu 263.537 180.083 903.166 1
Cu 263.517 180.712 903.166 1
Cu 263.368 181.334 903.166 1
Cu 263.178 181.946 903.166 1
Cu 262.948 182.545 903.166 1
Cu 262.678 183.13 903.166 1
Cu 262.369 183.698 903.166 1
Cu 262.022 184.246 903.166 1
Cu 261.64 184.774 903.166 1
Cu 261.223 185.277 903.166 1
Cu 260.773 185.755 903.166 1
Cu 260.292 186.206 903.166 1
Cu 259.781 186.627 903.166 1
Cu 259.244 187.018 903.166 1
Cu 258.681 187.376 903.166 1
Cu 258.095 187.7 903.166 1
Cu 257.489 187.989 903.166 1
Cu 256.865 188.242 903.166 1
Cu 256.224 188.458 903.166 1
Cu 255.571 188.636 903.166 1
Cu 254.907 188.775 903.166 1
Cu 254.235 188.875 903.166 1
Cu 253.558 188.935 903.166 1
Cu 252.878 188.955 903.166 1
Cu 252.197 188.935 903.166 1
Cu 251.52 188.875 903.166 1
Cu 250.848 188.775 903.166 1
Cu 250.184 188.636 903.166 1
Cu 249.531 188.458 903.166 1
Cu 248.89 188.242 903.166 1
Cu 248.266 187.989 903.166 1
Cu 247.66 187.7 903.166 1
Cu 247.074 187.376 903.166 1
Cu 246.511 187.018 903.166 1
Cu 245.974 186.627 903.166 1
Cu 245.463 186.206 903.166 1
Cu 244.982 185.755 903.166 1
Cu 244.532 185.277 903.166 1
Cu 244.115 184.774 903.166 1
Cu 243.733 184.246 903.166 1
Cu 243.386 183.698 903.166 1
Cu 243.077 183.13 903.166 1
Cu 242.807 182.545 903.166 1
Cu 242.577 181.946 903.166 1
Cu 242.387 181.334 903.166 1
Cu 242.238 180.712 903.166 1
Cu 242.218 180.083 903.166 1
Cu 242.218 179.448 903.166 1
Cu 242.218 178.811 903.166 1
Cu 242.218 178.174 903.166 1
Cu 242.218 177.54 903.166 1
Cu 242.238 176.911 903.166 1
Cu 242.387 176.289 903.166 1
Cu 242.577 175.677 903.166 1
Cu 242.807 175.077 903.166 1
Cu 243.077 174.493 903.166 1
Cu 243.386 173.925 903.166 1
Cu 243.733 173.376 903.166 1
Cu 244.115 172.849 903.166 1
Cu 244.532 172.346 903.166 1
Cu 244.982 171.868 903.166 1
Cu 245.463 171.417 903.166 1
Cu 245.974 170.996 903.166 1
Cu 246.511 170.605 903.166 1
Cu 247.074 170.247 903.166 1
Cu 247.66 169.923 903.166 1
Cu 248.266 169.633 903.166 1
Cu 248.89 169.38 903.166 1
Cu 249.531 169.165 903.166 1
Cu 250.184 168.987 903.166 1
Cu 250.848 168.848 903.166 1
Cu 251.52 168.748 903.166 1
Cu 252.197 168.688 903.166 1
Cu 252.878 168.668 903.166 1
Cu 253.558 168.688 903.166 1
Cu 254.235 168.748 903.166 1
Cu 254.907 168.848 903.166 1
Cu 255.571 168.987 903.166 1
Cu 256.224 169.165 903.166 1
Cu 256.865 169.38 903.166 1
Cu 257.489 169.633 903.166 1
Cu 258.095 169.923 903.166 1
Cu 258.681 170.247 903.166 1
Cu 259.244 170.605 903.166 1
Cu 259.781 170.996 903.166 1
Cu 260.292 171.417 903.166 1
Cu 260.773 171.868 903.166 1
Cu 261.223 172.346 903.166 1
Cu 261.64 172.849 903.166 1
Cu 262.022 173.376 903.166 1
Cu 262.369 173.925 903.166 1
Cu 262.678 174.493 903.166 1
Cu 262.948 175.077 903.166 1
Cu 263.178 175.677 903.166 1
Cu 263.368 176.289 903.166 1
Cu 263.517 176.911 903.166 1
Cu 263.537 177.54 903.166 1
Cu 263.537 178.174 903.166 1
Cu 263.537 178.811 903.166 1
Cu 262.917 178.811 904.319 1
Cu 262.917 179.411 904.319 1
Cu 262.917 180.009 904.319 1
Cu 262.899 180.602 904.319 1
Cu 262.759 181.187 904.319 1
Cu 262.58 181.764 904.319 1
Cu 262.363 182.328 904.319 1
Cu 262.108 182.879 904.319 1
Cu 261.817 183.414 904.319 1
Cu 261.491 183.931 904.319 1
Cu 261.131 184.427 904.319 1
Cu 260.738 184.901 904.319 1
Cu 260.314 185.352 904.319 1
Cu 259.861 185.776 904.319 1
Cu 259.38 186.173 904.319 1
Cu 258.874 186.541 904.319 1
Cu 258.344 186.878 904.319 1
Cu 257.792 187.184 904.319 1
Cu 257.221 187.456 904.319 1
Cu 256.633 187.694 904.319 1
Cu 256.03 187.898 904.319 1
Cu 255.415 188.065 904.319 1
Cu 254.789 188.196 904.319 1
Cu 254.156 188.29 904.319 1
Cu 253.518 188.347 904.319 1
Cu 252.878 188.365 904.319 1
Cu 252.237 188.347 904.319 1
Cu 251.599 188.29 904.319 1
Cu 250.966 188.196 904.319 1
Cu 250.34 188.065 904.319 1
Cu 249.725 187.898 904.319 1
Cu 249.122 187.694 904.319 1
Cu 248.534 187.456 904.319 1
Cu 247.963 187.184 904.319 1
Cu 247.411 186.878 904.319 1
Cu 246.881 186.541 904.319 1
Cu 246.375 186.173 904.319 1
Cu 245.894 185.776 904.319 1
Cu 245.441 185.352 904.319 1
Cu 245.017 184.901 904.319 1
Cu 244.624 184.427 904.319 1
Cu 244.264 183.931 904.319 1
Cu 243.938 183.414 904.319 1
Cu 243.647 182.879 904.319 1
Cu 243.392 182.328 904.319 1
Cu 243.175 181.764 904.319 1
Cu 242.996 181.187 904.319 1
Cu 242.856 180.602 904.319 1
Cu 242.838 180.009 904.319 1
Cu 242.838 179.411 904.319 1
Cu 242.838 178.811 904.319 1
Cu 242.838 178.212 904.319 1
Cu 242.838 177.614 904.319 1
Cu 242.856 177.021 904.319 1
Cu 242.996 176.435 904.319 1
Cu 243.175 175.859 904.319 1
Cu 243.392 175.294 904.319 1
Cu 243.647 174.744 904.319 1
Cu 243.938 174.209 904.319 1
Cu 244.264 173.692 904.319 1
Cu 244.624 173.196 904.319 1
Cu 245.017 172.721 904.319 1
Cu 245.441 172.271 904.319 1
Cu 245.894 171.847 904.319 1
Cu 246.375 171.45 904.319 1
Cu 246.881 171.082 904.319 1
Cu 247.411 170.745 904.319 1
Cu 247.963 170.439 904.319 1
Cu 248.534 170.167 904.319 1
Cu 249.122 169.928 904.319 1
Cu 249.725 169.725 904.319 1
Cu 250.34 169.558 904.319 1
Cu 250.966 169.427 904.319 1
Cu 251.599 169.333 904.319 1
Cu 252.237 169.276 904.319 1
Cu 252.878 169.257 904.319 1
Cu 253.518 169.276 904.319 1
Cu 254.156 169.333 904.319 1
Cu 254.789 169.427 904.319 1
Cu 255.415 169.558 904.319 1
Cu 256.03 169.725 904.319 1
Cu 256.633 169.928 904.319 1
Cu 257.221 170.167 904.319 1
Cu 257.792 170.439 904.319 1
Cu 258.344 170.745 904.319 1
Cu 258.874 171.082 904.319 1
Cu 259.38 171.45 904.319 1
Cu 259.861 171.847 904.319 1
Cu 260.314 172.271 904.319 1
Cu 260.738 172.721 904.319 1
Cu 261.131 173.196 904.319 1
Cu 261.491 173.692 904.319 1
Cu 261.817 174.209 904.319 1
Cu 262.108 174.744 904.319 1
Cu 262.363 175.294 904.319 1
Cu 262.58 175.859 904.319 1
Cu 262.759 176.435 904.319 1
Cu 262.899 177.021 904.319 1
Cu 262.917 177.614 904.319 1
Cu 262.917 178.212 904.319 1
Cu 262.917 178.811 904.319 1
Cu 262.184 178.811 905.387 1
Cu 262.184 179.368 905.387 1
Cu 262.184 179.921 905.387 1
Cu 262.167 180.471 905.387 1
Cu 262.037 181.014 905.387 1
Cu 261.872 181.548 905.387 1
Cu 261.67 182.072 905.387 1
Cu 261.434 182.582 905.387 1
Cu 261.165 183.078 905.387 1
Cu 260.862 183.557 905.387 1
Cu 260.528 184.017 905.387 1
Cu 260.164 184.457 905.387 1
Cu 259.771 184.874 905.387 1
Cu 259.351 185.268 905.387 1
Cu 258.906 185.635 905.387 1
Cu 258.436 185.976 905.387 1
Cu 257.945 186.289 905.387 1
Cu 257.433 186.572 905.387 1
Cu 256.904 186.825 905.387 1
Cu 256.359 187.046 905.387 1
Cu 255.8 187.234 905.387 1
Cu 255.229 187.39 905.387 1
Cu 254.65 187.511 905.387 1
Cu 254.063 187.598 905.387 1
Cu 253.471 187.65 905.387 1
Cu 252.878 187.668 905.387 1
Cu 252.284 187.65 905.387 1
Cu 251.692 187.598 905.387 1
Cu 251.105 187.511 905.387 1
Cu 250.526 187.39 905.387 1
Cu 249.955 187.234 905.387 1
Cu 249.396 187.046 905.387 1
Cu 248.851 186.825 905.387 1
Cu 248.322 186.572 905.387 1
Cu 247.81 186.289 905.387 1
Cu 247.319 185.976 905.387 1
Cu 246.849 185.635 905.387 1
Cu 246.404 185.268 905.387 1
Cu 245.984 184.874 905.387 1
Cu 245.591 184.457 905.387 1
Cu 245.227 184.017 905.387 1
Cu 244.893 183.557 905.387 1
Cu 244.59 183.078 905.387 1
Cu 244.321 182.582 905.387 1
Cu 244.085 182.072 905.387 1
Cu 243.883 181.548 905.387 1
Cu 243.718 181.014 905.387 1
Cu 243.588 180.471 905.387 1
Cu 243.571 179.921 905.387 1
Cu 243.571 179.368 905.387 1
Cu 243.571 178.811 905.387 1
Cu 243.571 178.255 905.387 1
Cu 243.571 177.701 905.387 1
Cu 243.588 177.152 905.387 1
Cu 243.718 176.609 905.387 1
Cu 243.883 176.075 905.387 1
Cu 244.085 175.551 905.387 1
Cu 244.321 175.04 905.387 1
Cu 244.59 174.545 905.387 1
Cu 244.893 174.066 905.387 1
Cu 245.227 173.606 905.387 1
Cu 245.591 173.166 905.387 1
Cu 245.984 172.749 905.387 1
Cu 246.404 172.355 905.387 1
Cu 246.849 171.987 905.387 1
Cu 247.319 171.646 905.387 1
Cu 247.81 171.334 905.387 1
Cu 248.322 171.05 905.387 1
Cu 248.851 170.798 905.387 1
Cu 249.396 170.577 905.387 1
Cu 249.955 170.388 905.387 1
Cu 250.526 170.233 905.387 1
Cu 251.105 170.112 905.387 1
Cu 251.692 170.025 905.387 1
Cu 252.284 169.972 905.387 1
Cu 252.878 169.955 905.387 1
Cu 253.471 169.972 905.387 1
Cu 254.063 170.025 905.387 1
Cu 254.65 170.112 905.387 1
Cu 255.229 170.233 905.387 1
Cu 255.8 170.388 905.387 1
Cu 256.359 170.577 905.387 1
Cu 256.904 170.798 905.387 1
Cu 257.433 171.05 905.387 1
Cu 257.945 171.334 905.387 1
Cu 258.436 171.646 905.387 1
Cu 258.906 171.987 905.387 1
Cu 259.351 172.355 905.387 1
Cu 259.771 172.749 905.387 1
Cu 260.164 173.166 905.387 1
Cu 260.528 173.606 905.387 1
Cu 260.862 174.066 905.387 1
Cu 261.165 174.545 905.387 1
Cu 261.434 175.04 905.387 1
Cu 261.67 175.551 905.387 1
Cu 261.872 176.075 905.387 1
Cu 262.037 176.609 905.387 1
Cu 262.167 177.152 905.387 1
Cu 262.184 177.701 905.387 1
Cu 262.184 178.255 905.387 1
Cu 262.184 178.811 905.387 1
Cu 261.319 178.811 906.392 1
Cu 261.319 179.316 906.392 1
Cu 261.319 179.818 906.392 1
Cu 261.303 180.317 906.392 1
Cu 261.185 180.809 906.392 1
Cu 261.035 181.294 906.392 1
Cu 260.852 181.768 906.392 1
Cu 260.638 182.231 906.392 1
Cu 260.394 182.681 906.392 1
Cu 260.119 183.115 906.392 1
Cu 259.817 183.533 906.392 1
Cu 259.486 183.932 906.392 1
Cu 259.13 184.31 906.392 1
Cu 258.749 184.667 906.392 1
Cu 258.345 185.001 906.392 1
Cu 257.919 185.31 906.392 1
Cu 257.473 185.594 906.392 1
Cu 257.01 185.85 906.392 1
Cu 256.529 186.079 906.392 1
Cu 256.035 186.28 906.392 1
Cu 255.528 186.451 906.392 1
Cu 255.011 186.592 906.392 1
Cu 254.485 186.702 906.392 1
Cu 253.953 186.781 906.392 1
Cu 253.416 186.828 906.392 1
Cu 252.878 186.844 906.392 1
Cu 252.339 186.828 906.392 1
Cu 251.803 186.781 906.392 1
Cu 251.27 186.702 906.392 1
Cu 250.744 186.592 906.392 1
Cu 250.227 186.451 906.392 1
Cu 249.72 186.28 906.392 1
Cu 249.226 186.079 906.392 1
Cu 248.745 185.85 906.392 1
Cu 248.282 185.594 906.392 1
Cu 247.836 185.31 906.392 1
Cu 247.41 185.001 906.392 1
Cu 247.006 184.667 906.392 1
Cu 246.625 184.31 906.392 1
Cu 246.269 183.932 906.392 1
Cu 245.938 183.533 906.392 1
Cu 245.636 183.115 906.392 1
Cu 245.361 182.681 906.392 1
Cu 245.117 182.231 906.392 1
Cu 244.903 181.768 906.392 1
Cu 244.72 181.294 906.392 1
Cu 244.57 180.809 906.392 1
Cu 244.452 180.317 906.392 1
Cu 244.437 179.818 906.392 1
Cu 244.437 179.316 906.392 1
Cu 244.437 178.811 906.392 1
Cu 244.437 178.307 906.392 1
Cu 244.437 177.805 906.392 1
Cu 244.452 177.306 906.392 1
Cu 244.57 176.814 906.392 1
Cu 244.72 176.329 906.392 1
Cu 244.903 175.854 906.392 1
Cu 245.117 175.391 906.392 1
Cu 245.361 174.942 906.392 1
Cu 245.636 174.507 906.392 1
Cu 245.938 174.09 906.392 1
Cu 246.269 173.691 906.392 1
Cu 246.625 173.313 906.392 1
Cu 247.006 172.956 906.392 1
Cu 247.41 172.622 906.392 1
Cu 247.836 172.313 906.392 1
Cu 248.282 172.029 906.392 1
Cu 248.745 171.772 906.392 1
Cu 249.226 171.543 906.392 1
Cu 249.72 171.343 906.392 1
Cu 250.227 171.172 906.392 1
Cu 250.744 171.031 906.392 1
Cu 251.27 170.921 906.392 1
Cu 251.803 170.842 906.392 1
Cu 252.339 170.795 906.392 1
Cu 252.878 170.779 906.392 1
Cu 253.416 170.795 906.392 1
Cu 253.953 170.842 906.392 1
Cu 254.485 170.921 906.392 1
Cu 255.011 171.031 906.392 1
Cu 255.528 171.172 906.392 1
Cu 256.035 171.343 906.392 1
Cu 256.529 171.543 906.392 1
Cu 257.01 171.772 906.392 1
Cu 257.473 172.029 906.392 1
Cu 257.919 172.313 906.392 1
Cu 258.345 172.622 906.392 1
Cu 258.749 172.956 906.392 1
Cu 259.13 173.313 906.392 1
Cu 259.486 173.691 906.392 1
Cu 259.817 174.09 906.392 1
Cu 260.119 174.507 906.392 1
Cu 260.394 174.942 906.392 1
Cu 260.638 175.391 906.392 1
Cu 260.852 175.854 906.392 1
Cu 261.035 176.329 906.392 1
Cu 261.185 176.814 906.392 1
Cu 261.303 177.306 906.392 1
Cu 261.319 177.805 906.392 1
Cu 261.319 178.307 906.392 1
Cu 261.319 178.811 906.392 1
Cu 260.282 178.811 907.349 1
Cu 260.282 179.254 907.349 1
Cu 260.282 179.694 907.349 1
Cu 260.268 180.132 907.349 1
Cu 260.165 180.564 907.349 1
Cu 260.033 180.989 907.349 1
Cu 259.873 181.405 907.349 1
Cu 259.685 181.811 907.349 1
Cu 259.47 182.206 907.349 1
Cu 259.23 182.587 907.349 1
Cu 258.964 182.953 907.349 1
Cu 258.674 183.303 907.349 1
Cu 258.362 183.635 907.349 1
Cu 258.028 183.948 907.349 1
Cu 257.673 184.24 907.349 1
Cu 257.3 184.512 907.349 1
Cu 256.909 184.76 907.349 1
Cu 256.502 184.986 907.349 1
Cu 256.081 185.187 907.349 1
Cu 255.647 185.362 907.349 1
Cu 255.202 185.512 907.349 1
Cu 254.749 185.636 907.349 1
Cu 254.287 185.732 907.349 1
Cu 253.82 185.802 907.349 1
Cu 253.35 185.843 907.349 1
Cu 252.878 185.857 907.349 1
Cu 252.405 185.843 907.349 1
Cu 251.935 185.802 907.349 1
Cu 251.468 185.732 907.349 1
Cu 251.007 185.636 907.349 1
Cu 250.553 185.512 907.349 1
Cu 250.108 185.362 907.349 1
Cu 249.674 185.187 907.349 1
Cu 249.253 184.986 907.349 1
Cu 248.846 184.76 907.349 1
Cu 248.455 184.512 907.349 1
Cu 248.082 184.24 907.349 1
Cu 247.727 183.948 907.349 1
Cu 247.393 183.635 907.349 1
Cu 247.081 183.303 907.349 1
Cu 246.791 182.953 907.349 1
Cu 246.525 182.587 907.349 1
Cu 246.285 182.206 907.349 1
Cu 246.07 181.811 907.349 1
Cu 245.882 181.405 907.349 1
Cu 245.722 180.989 907.349 1
Cu 245.59 180.564 907.349 1
Cu 245.487 180.132 907.349 1
Cu 245.473 179.694 907.349 1
Cu 245.473 179.254 907.349 1
Cu 245.473 178.811 907.349 1
Cu 245.473 178.369 907.349 1
Cu 245.473 177.928 907.349 1
Cu 245.487 177.491 907.349 1
Cu 245.59 177.059 907.349 1
Cu 245.722 176.634 907.349 1
Cu 245.882 176.218 907.349 1
Cu 246.07 175.811 907.349 1
Cu 246.285 175.417 907.349 1
Cu 246.525 175.036 907.349 1
Cu 246.791 174.67 907.349 1
Cu 247.081 174.32 907.349 1
Cu 247.393 173.988 907.349 1
Cu 247.727 173.675 907.349 1
Cu 248.082 173.383 907.349 1
Cu 248.455 173.111 907.349 1
Cu 248.846 172.862 907.349 1
Cu 249.253 172.637 907.349 1
Cu 249.674 172.436 907.349 1
Cu 250.108 172.26 907.349 1
Cu 250.553 172.11 907.349 1
Cu 251.007 171.987 907.349 1
Cu 251.468 171.89 907.349 1
Cu 251.935 171.821 907.349 1
Cu 252.405 171.78 907.349 1
Cu 252.878 171.766 907.349 1
Cu 253.35 171.78 907.349 1
Cu 253.82 171.821 907.349 1
Cu 254.287 171.89 907.349 1
Cu 254.749 171.987 907.349 1
Cu 255.202 172.11 907.349 1
Cu 255.647 172.26 907.349 1
Cu 256.081 172.436 907.349 1
Cu 256.502 172.637 907.349 1
Cu 256.909 172.862 907.349 1
Cu 257.3 173.111 907.349 1
Cu 257.673 173.383 907.349 1
Cu 258.028 173.675 907.349 1
Cu 258.362 173.988 907.349 1
Cu 258.674 174.32 907.349 1
Cu 258.964 174.67 907.349 1
Cu 259.23 175.036 907.349 1
Cu 259.47 175.417 907.349 1
Cu 259.685 175.811 907.349 1
Cu 259.873 176.218 907.349 1
Cu 260.033 176.634 907.349 1
Cu 260.165 177.059 907.349 1
Cu 260.268 177.491 907.349 1
Cu 260.282 177.928 907.349 1
Cu 260.282 178.369 907.349 1
Cu 260.282 178.811 907.349 1
Cu 258.995 178.811 908.265 1
Cu 258.995 179.177 908.265 1
Cu 258.995 179.541 908.265 1
Cu 258.983 179.902 908.265 1
Cu 258.898 180.259 908.265 1
Cu 258.789 180.61 908.265 1
Cu 258.657 180.954 908.265 1
Cu 258.502 181.29 908.265 1
Cu 258.325 181.616 908.265 1
Cu 258.126 181.931 908.265 1
Cu 257.906 182.233 908.265 1
Cu 257.667 182.522 908.265 1
Cu 257.409 182.796 908.265 1
Cu 257.133 183.055 908.265 1
Cu 256.84 183.297 908.265 1
Cu 256.531 183.521 908.265 1
Cu 256.208 183.726 908.265 1
Cu 255.872 183.913 908.265 1
Cu 255.524 184.079 908.265 1
Cu 255.166 184.224 908.265 1
Cu 254.798 184.348 908.265 1
Cu 254.423 184.45 908.265 1
Cu 254.042 184.529 908.265 1
Cu 253.657 184.587 908.265 1
Cu 253.268 184.621 908.265 1
Cu 252.878 184.633 908.265 1
Cu 252.487 184.621 908.265 1
Cu 252.098 184.587 908.265 1
Cu 251.713 184.529 908.265 1
Cu 251.332 184.45 908.265 1
Cu 250.957 184.348 908.265 1
Cu 250.589 184.224 908.265 1
Cu 250.231 184.079 908.265 1
Cu 249.883 183.913 908.265 1
Cu 249.547 183.726 908.265 1
Cu 249.224 183.521 908.265 1
Cu 248.915 183.297 908.265 1
Cu 248.622 183.055 908.265 1
Cu 248.346 182.796 908.265 1
Cu 248.088 182.522 908.265 1
Cu 247.849 182.233 908.265 1
Cu 247.629 181.931 908.265 1
Cu 247.431 181.616 908.265 1
Cu 247.253 181.29 908.265 1
Cu 247.098 180.954 908.265 1
Cu 246.966 180.61 908.265 1
Cu 246.857 180.259 908.265 1
Cu 246.772 179.902 908.265 1
Cu 246.76 179.541 908.265 1
Cu 246.76 179.177 908.265 1
Cu 246.76 178.811 908.265 1
Cu 246.76 178.446 908.265 1
Cu 246.76 178.082 908.265 1
Cu 246.772 177.721 908.265 1
Cu 246.857 177.364 908.265 1
Cu 246.966 177.013 908.265 1
Cu 247.098 176.668 908.265 1
Cu 247.253 176.333 908.265 1
Cu 247.431 176.007 908.265 1
Cu 247.629 175.692 908.265 1
Cu 247.849 175.39 908.265 1
Cu 248.088 175.101 908.265 1
Cu 248.346 174.827 908.265 1
Cu 248.622 174.568 908.265 1
Cu 248.915 174.326 908.265 1
Cu 249.224 174.102 908.265 1
Cu 249.547 173.896 908.265 1
Cu 249.883 173.71 908.265 1
Cu 250.231 173.544 908.265 1
Cu 250.589 173.399 908.265 1
Cu 250.957 173.275 908.265 1
Cu 251.332 173.173 908.265 1
Cu 251.713 173.093 908.265 1
Cu 252.098 173.036 908.265 1
Cu 252.487 173.002 908.265 1
Cu 252.878 172.99 908.265 1
Cu 253.268 173.002 908.265 1
Cu 253.657 173.036 908.265 1
Cu 254.042 173.093 908.265 1
Cu 254.423 173.173 908.265 1
Cu 254.798 173.275 908.265 1
Cu 255.166 173.399 908.265 1
Cu 255.524 173.544 908.265 1
Cu 255.872 173.71 908.265 1
Cu 256.208 173.896 908.265 1
Cu 256.531 174.102 908.265 1
Cu 256.84 174.326 908.265 1
Cu 257.133 174.568 908.265 1
Cu 257.409 174.827 908.265 1
Cu 257.667 175.101 908.265 1
Cu 257.906 175.39 908.265 1
Cu 258.126 175.692 908.265 1
Cu 258.325 176.007 908.265 1
Cu 258.502 176.333 908.265 1
Cu 258.657 176.668 908.265 1
Cu 258.789 177.013 908.265 1
Cu 258.898 177.364 908.265 1
Cu 258.983 177.721 908.265 1
Cu 258.995 178.082 908.265 1
Cu 258.995 178.446 908.265 1
Cu 258.995 178.811 908.265 1
Cu 257.251 178.811 909.147 1
Cu 257.251 179.073 909.147 1
Cu 257.251 179.333 909.147 1
Cu 257.243 179.591 909.147 1
Cu 257.182 179.846 909.147 1
Cu 257.104 180.097 909.147 1
Cu 257.009 180.343 909.147 1
Cu 256.898 180.583 909.147 1
Cu 256.772 180.816 909.147 1
Cu 256.63 181.041 909.147 1
Cu 256.473 181.258 909.147 1
Cu 256.302 181.464 909.147 1
Cu 256.117 181.66 909.147 1
Cu 255.92 181.845 909.147 1
Cu 255.71 182.018 909.147 1
Cu 255.49 182.178 909.147 1
Cu 255.259 182.325 909.147 1
Cu 255.018 182.458 909.147 1
Cu 254.77 182.577 909.147 1
Cu 254.513 182.681 909.147 1
Cu 254.251 182.769 909.147 1
Cu 253.983 182.842 909.147 1
Cu 253.71 182.899 909.147 1
Cu 253.434 182.94 909.147 1
Cu 253.157 182.965 909.147 1
Cu 252.878 182.973 909.147 1
Cu 252.598 182.965 909.147 1
Cu 252.321 182.94 909.147 1
Cu 252.045 182.899 909.147 1
Cu 251.772 182.842 909.147 1
Cu 251.504 182.769 909.147 1
Cu 251.242 182.681 909.147 1
Cu 250.985 182.577 909.147 1
Cu 250.737 182.458 909.147 1
Cu 250.496 182.325 909.147 1
Cu 250.265 182.178 909.147 1
Cu 250.045 182.018 909.147 1
Cu 249.835 181.845 909.147 1
Cu 249.638 181.66 909.147 1
Cu 249.453 181.464 909.147 1
Cu 249.282 181.258 909.147 1
Cu 249.125 181.041 909.147 1
Cu 248.983 180.816 909.147 1
Cu 248.857 180.583 909.147 1
Cu 248.746 180.343 909.147 1
Cu 248.651 180.097 909.147 1
Cu 248.573 179.846 909.147 1
Cu 248.512 179.591 909.147 1
Cu 248.504 179.333 909.147 1
Cu 248.504 179.073 909.147 1
Cu 248.504 178.811 909.147 1
Cu 248.504 178.55 909.147 1
Cu 248.504 178.29 909.147 1
Cu 248.512 178.032 909.147 1
Cu 248.573 177.776 909.147 1
Cu 248.651 177.525 909.147 1
Cu 248.746 177.279 909.147 1
Cu 248.857 177.039 909.147 1
Cu 248.983 176.806 909.147 1
Cu 249.125 176.581 909.147 1
Cu 249.282 176.365 909.147 1
Cu 249.453 176.159 909.147 1
Cu 249.638 175.962 909.147 1
Cu 249.835 175.778 909.147 1
Cu 250.045 175.605 909.147 1
Cu 250.265 175.444 909.147 1
Cu 250.496 175.298 909.147 1
Cu 250.737 175.164 909.147 1
Cu 250.985 175.046 909.147 1
Cu 251.242 174.942 909.147 1
Cu 251.504 174.853 909.147 1
Cu 251.772 174.78 909.147 1
Cu 252.045 174.723 909.147 1
Cu 252.321 174.682 909.147 1
Cu 252.598 174.658 909.147 1
Cu 252.878 174.65 909.147 1
Cu 253.157 174.658 909.147 1
Cu 253.434 174.682 909.147 1
Cu 253.71 174.723 909.147 1
Cu 253.983 174.78 909.147 1
Cu 254.251 174.853 909.147 1
Cu 254.513 174.942 909.147 1
Cu 254.77 175.046 909.147 1
Cu 255.018 175.164 909.147 1
Cu 255.259 175.298 909.147 1
Cu 255.49 175.444 909.147 1
Cu 255.71 175.605 909.147 1
Cu 255.92 175.778 909.147 1
Cu 256.117 175.962 909.147 1
Cu 256.302 176.159 909.147 1
Cu 256.473 176.365 909.147 1
Cu 256.63 176.581 909.147 1
Cu 256.772 176.806 909.147 1
Cu 256.898 177.039 909.147 1
Cu 257.009 177.279 909.147 1
Cu 257.104 177.525 909.147 1
Cu 257.182 177.776 909.147 1
Cu 257.243 178.032 909.147 1
Cu 257.251 178.29 909.147 1
Cu 257.251 178.55 909.147 1
Cu 257.251 178.811 909.147 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 293.516 159.132 -21 1
Cu 297.692 170.192 -21 1
Cu 297.901 181.899 -21 1
Cu 295.904 193.374 -21 1
Cu 290.073 203.757 -21 1
Cu 281.454 212.27 -21 1
Cu 270.693 218.275 -21 1
Cu 258.595 221.321 -21 1
Cu 246.069 221.18 -21 1
Cu 234.054 217.862 -21 1
Cu 223.449 211.617 -21 1
Cu 215.051 202.912 -21 1
Cu 209.489 192.4 -21 1
Cu 207.854 180.87 -21 1
Cu 208.297 169.185 -21 1
Cu 212.757 158.222 -21 1
Cu 220.224 148.802 -21 1
Cu 230.139 141.633 -21 1
Cu 241.759 137.251 -21 1
Cu 254.213 135.984 -21 1
Cu 266.567 137.929 -21 1
Cu 277.894 142.939 -21 1
Cu 287.346 150.638 -21 1
Cu 189.936 139.34 -21 1
Cu 197.76 130.148 -21 1
Cu 207.097 122.292 -21 1
Cu 217.691 115.989 -21 1
Cu 229.252 111.41 -21 1
Cu 241.461 108.681 -21 1
Cu 253.984 107.878 -21 1
Cu 266.476 109.023 -21 1
Cu 278.595 112.084 -21 1
Cu 290.008 116.978 -21 1
Cu 300.401 123.569 -21 1
Cu 309.489 131.677 -21 1
Cu 317.023 141.079 -21 1
Cu 322.796 151.517 -21 1
Cu 326.649 162.704 -21 1
Cu 327.425 174.334 -21 1
Cu 327.425 186.087 -21 1
Cu 325.911 197.64 -21 1
Cu 321.588 208.676 -21 1
Cu 315.379 218.892 -21 1
Cu 307.454 228.007 -21 1
Cu 298.03 235.772 -21 1
Cu 287.366 241.973 -21 1
Cu 275.756 246.439 -21 1
Cu 263.517 249.049 -21 1
Cu 250.986 249.73 -21 1
Cu 238.507 248.464 -21 1
Cu 226.423 245.285 -21 1
Cu 215.065 240.281 -21 1
Cu 204.745 233.59 -21 1
Cu 195.747 225.394 -21 1
Cu 188.317 215.919 -21 1
Cu 182.66 205.426 -21 1
Cu 178.932 194.201 -21 1
Cu 178.33 182.555 -21 1
Cu 178.33 170.805 -21 1
Cu 180.057 159.275 -21 1
Cu 184.501 148.282 -21 1
Cu 216.186 271.695 -21 1
Cu 204.686 266.966 -21 1
Cu 193.867 260.994 -21 1
Cu 183.88 253.863 -21 1
Cu 174.866 245.673 -21 1
Cu 166.952 236.54 -21 1
Cu 160.25 226.593 -21 1
Cu 154.854 215.972 -21 1
Cu 150.842 204.827 -21 1
Cu 148.806 193.315 -21 1
Cu 148.806 181.599 -21 1
Cu 148.806 169.843 -21 1
Cu 149.44 158.214 -21 1
Cu 152.777 146.875 -21 1
Cu 157.526 135.987 -21 1
Cu 163.619 125.702 -21 1
Cu 170.972 116.167 -21 1
Cu 179.479 107.515 -21 1
Cu 189.022 99.8689 -21 1
Cu 199.466 93.3361 -21 1
Cu 210.663 88.0089 -21 1
Cu 222.455 83.9623 -21 1
Cu 234.676 81.2536 -21 1
Cu 247.155 79.9208 -21 1
Cu 259.713 79.9828 -21 1
Cu 272.176 81.4387 -21 1
Cu 284.366 84.268 -21 1
Cu 296.112 88.4307 -21 1
Cu 307.248 93.8681 -21 1
Cu 317.618 100.504 -21 1
Cu 327.074 108.244 -21 1
Cu 335.484 116.979 -21 1
Cu 342.729 126.586 -21 1
Cu 348.706 136.93 -21 1
Cu 353.332 147.865 -21 1
Cu 356.541 159.236 -21 1
Cu 356.949 170.883 -21 1
Cu 356.949 182.642 -21 1
Cu 356.949 194.347 -21 1
Cu 354.615 205.833 -21 1
Cu 350.477 216.938 -21 1
Cu 344.962 227.505 -21 1
Cu 338.149 237.385 -21 1
Cu 330.133 246.439 -21 1
Cu 321.027 254.54 -21 1
Cu 310.96 261.572 -21 1
Cu 300.074 267.437 -21 1
Cu 288.522 272.052 -21 1
Cu 276.467 275.352 -21 1
Cu 264.08 277.29 -21 1
Cu 251.535 277.839 -21 1
Cu 239.008 276.992 -21 1
Cu 226.678 274.76 -21 1
Cu 133.486 118.309 -21 1
Cu 139.969 108.232 -21 1
Cu 147.419 98.7599 -21 1
Cu 155.772 89.9733 -21 1
Cu 164.957 81.9473 -21 1
Cu 174.894 74.7509 -21 1
Cu 185.499 68.4455 -21 1
Cu 196.681 63.0852 -21 1
Cu 208.345 58.7158 -21 1
Cu 220.389 55.3749 -21 1
Cu 232.712 53.0909 -21 1
Cu 245.208 51.8835 -21 1
Cu 257.769 51.763 -21 1
Cu 270.288 52.7304 -21 1
Cu 282.659 54.7775 -21 1
Cu 294.774 57.8866 -21 1
Cu 306.53 62.0313 -21 1
Cu 317.827 67.176 -21 1
Cu 328.568 73.2766 -21 1
Cu 338.661 80.2809 -21 1
Cu 348.019 88.1289 -21 1
Cu 356.563 96.7534 -21 1
Cu 364.218 106.081 -21 1
Cu 370.92 116.031 -21 1
Cu 376.612 126.518 -21 1
Cu 381.243 137.454 -21 1
Cu 384.776 148.743 -21 1
Cu 386.473 160.29 -21 1
Cu 386.473 171.996 -21 1
Cu 386.473 183.76 -21 1
Cu 386.473 195.481 -21 1
Cu 385.234 207.06 -21 1
Cu 381.879 218.397 -21 1
Cu 377.419 229.395 -21 1
Cu 371.893 239.96 -21 1
Cu 365.348 250.001 -21 1
Cu 357.839 259.433 -21 1
Cu 349.432 268.174 -21 1
Cu 340.198 276.15 -21 1
Cu 330.217 283.293 -21 1
Cu 319.573 289.541 -21 1
Cu 308.358 294.84 -21 1
Cu 296.668 299.146 -21 1
Cu 284.603 302.422 -21 1
Cu 272.266 304.639 -21 1
Cu 259.763 305.779 -21 1
Cu 247.201 305.831 -21 1
Cu 234.688 304.796 -21 1
Cu 222.331 302.682 -21 1
Cu 210.235 299.507 -21 1
Cu 198.504 295.299 -21 1
Cu 187.239 290.093 -21 1
Cu 176.536 283.934 -21 1
Cu 166.487 276.875 -21 1
Cu 157.177 268.977 -21 1
Cu 148.687 260.306 -21 1
Cu 141.089 250.938 -21 1
Cu 134.449 240.952 -21 1
Cu 128.822 230.433 -21 1
Cu 124.258 219.473 -21 1
Cu 120.795 208.164 -21 1
Cu 119.282 196.605 -21 1
Cu 119.282 184.892 -21 1
Cu 119.282 173.128 -21 1
Cu 119.282 161.412 -21 1
Cu 120.698 149.846 -21 1
Cu 124.123 138.527 -21 1
Cu 128.65 127.554 -21 1
Cu 242.609 23.8834 -21 1
Cu 255.168 23.6 -21 1
Cu 267.715 24.2084 -21 1
Cu 280.176 25.705 -21 1
Cu 292.481 28.0812 -21 1
Cu 304.558 31.3234 -21 1
Cu 316.338 35.4129 -21 1
Cu 327.753 40.3263 -21 1
Cu 338.738 46.0353 -21 1
Cu 349.23 52.5071 -21 1
Cu 359.169 59.7046 -21 1
Cu 368.497 67.5864 -21 1
Cu 377.16 76.1072 -21 1
Cu 385.11 85.218 -21 1
Cu 392.299 94.8665 -21 1
Cu 398.688 104.997 -21 1
Cu 404.239 115.552 -21 1
Cu 408.921 126.471 -21 1
Cu 412.706 137.69 -21 1
Cu 415.572 149.145 -21 1
Cu 415.997 160.771 -21 1
Cu 415.997 172.5 -21 1
Cu 415.997 184.266 -21 1
Cu 415.997 196 -21 1
Cu 415.745 207.636 -21 1
Cu 412.946 219.106 -21 1
Cu 409.227 230.344 -21 1
Cu 404.61 241.286 -21 1
Cu 399.121 251.87 -21 1
Cu 392.792 262.034 -21 1
Cu 385.66 271.719 -21 1
Cu 377.764 280.871 -21 1
Cu 369.151 289.436 -21 1
Cu 359.87 297.366 -21 1
Cu 349.974 304.615 -21 1
Cu 339.52 311.141 -21 1
Cu 328.569 316.907 -21 1
Cu 317.183 321.879 -21 1
Cu 305.427 326.03 -21 1
Cu 293.369 329.334 -21 1
Cu 281.079 331.774 -21 1
Cu 268.627 333.335 -21 1
Cu 256.084 334.009 -21 1
Cu 243.523 333.79 -21 1
Cu 231.015 332.681 -21 1
Cu 218.634 330.689 -21 1
Cu 206.448 327.823 -21 1
Cu 194.53 324.102 -21 1
Cu 182.947 319.546 -21 1
Cu 171.766 314.181 -21 1
Cu 161.05 308.039 -21 1
Cu 150.862 301.154 -21 1
Cu 141.261 293.566 -21 1
Cu 132.3 285.319 -21 1
Cu 124.032 276.46 -21 1
Cu 116.505 267.04 -21 1
Cu 109.761 257.113 -21 1
Cu 103.839 246.737 -21 1
Cu 98.7737 235.97 -21 1
Cu 94.5936 224.874 -21 1
Cu 91.3228 213.514 -21 1
Cu 89.7585 201.955 -21 1
Cu 89.7585 190.263 -21 1
Cu 89.7585 178.505 -21 1
Cu 89.7585 166.748 -21 1
Cu 89.7585 155.061 -21 1
Cu 91.4705 143.511 -21 1
Cu 94.7892 132.163 -21 1
Cu 99.0161 121.083 -21 1
Cu 104.127 110.335 -21 1
Cu 110.093 99.9804 -21 1
Cu 116.878 90.0786 -21 1
Cu 124.446 80.6866 -21 1
Cu 132.751 71.8584 -21 1
Cu 141.746 63.6446 -21 1
Cu 151.379 56.0924 -21 1
Cu 161.596 49.2453 -21 1
Cu 172.337 43.1426 -21 1
Cu 183.541 37.8193 -21 1
Cu 195.144 33.3061 -21 1
Cu 207.078 29.6288 -21 1
Cu 219.275 26.8086 -21 1
Cu 231.665 24.8617 -21 1
Cu 297.888 0.401952 -21 1
Cu 310.016 3.4736 -21 1
Cu 321.909 7.26759 -21 1
Cu 333.518 11.7683 -21 1
Cu 344.795 16.9572 -21 1
Cu 355.692 22.8128 -21 1
Cu 366.167 29.3112 -21 1
Cu 376.174 36.4254 -21 1
Cu 385.674 44.1262 -21 1
Cu 394.627 52.3819 -21 1
Cu 402.995 61.1584 -21 1
Cu 410.745 70.4197 -21 1
Cu 417.845 80.1275 -21 1
Cu 424.265 90.2418 -21 1
Cu 429.979 100.721 -21 1
Cu 434.964 111.522 -21 1
Cu 439.198 122.6 -21 1
Cu 442.665 133.91 -21 1
Cu 445.35 145.404 -21 1
Cu 445.52 157.037 -21 1
Cu 445.52 168.759 -21 1
Cu 445.52 180.522 -21 1
Cu 445.52 192.279 -21 1
Cu 445.52 203.98 -21 1
Cu 444.65 215.577 -21 1
Cu 441.737 227.022 -21 1
Cu 438.045 238.27 -21 1
Cu 433.591 249.272 -21 1
Cu 428.392 259.984 -21 1
Cu 422.47 270.361 -21 1
Cu 415.85 280.362 -21 1
Cu 408.558 289.944 -21 1
Cu 400.624 299.068 -21 1
Cu 392.082 307.696 -21 1
Cu 382.967 315.794 -21 1
Cu 373.315 323.328 -21 1
Cu 363.168 330.266 -21 1
Cu 352.566 336.58 -21 1
Cu 341.553 342.244 -21 1
Cu 330.175 347.235 -21 1
Cu 318.479 351.532 -21 1
Cu 306.512 355.117 -21 1
Cu 294.324 357.976 -21 1
Cu 281.966 360.098 -21 1
Cu 269.488 361.472 -21 1
Cu 256.941 362.093 -21 1
Cu 244.377 361.96 -21 1
Cu 231.849 361.072 -21 1
Cu 219.407 359.433 -21 1
Cu 207.103 357.05 -21 1
Cu 194.988 353.933 -21 1
Cu 183.111 350.094 -21 1
Cu 171.522 345.55 -21 1
Cu 160.268 340.319 -21 1
Cu 149.395 334.422 -21 1
Cu 138.949 327.885 -21 1
Cu 128.972 320.733 -21 1
Cu 119.505 312.997 -21 1
Cu 110.588 304.707 -21 1
Cu 102.257 295.899 -21 1
Cu 94.5466 286.609 -21 1
Cu 87.4885 276.875 -21 1
Cu 81.1117 266.736 -21 1
Cu 75.4425 256.236 -21 1
Cu 70.5044 245.416 -21 1
Cu 66.3175 234.322 -21 1
Cu 62.8993 223 -21 1
Cu 60.2636 211.495 -21 1
Cu 60.2346 199.856 -21 1
Cu 60.2346 188.13 -21 1
Cu 60.2346 176.365 -21 1
Cu 60.2346 164.611 -21 1
Cu 60.2346 152.915 -21 1
Cu 61.2636 141.326 -21 1
Cu 64.2261 129.891 -21 1
Cu 67.9658 118.658 -21 1
Cu 72.4673 107.673 -21 1
Cu 77.712 96.9802 -21 1
Cu 83.6783 86.625 -21 1
Cu 90.3417 76.6497 -21 1
Cu 97.6747 67.0951 -21 1
Cu 105.647 58.0009 -21 1
Cu 114.226 49.4043 -21 1
Cu 123.376 41.3408 -21 1
Cu 133.06 33.8437 -21 1
Cu 143.237 26.9438 -21 1
Cu 153.866 20.6696 -21 1
Cu 164.903 15.0469 -21 1
Cu 176.302 10.0988 -21 1
Cu 188.017 5.84577 -21 1
Cu 199.999 2.30531 -21 1
Cu 212.199 -0.507989 -21 1
Cu 224.566 -2.58255 -21 1
Cu 237.05 -3.90981 -21 1
Cu 249.599 -4.48432 -21 1
Cu 262.162 -4.3037 -21 1
Cu 274.687 -3.3687 -21 1
Cu 287.121 -1.68317 -21 1
Cu 44.9302 261.101 -21 1
Cu 40.3636 250.139 -21 1
Cu 36.4553 238.956 -21 1
Cu 33.2174 227.586 -21 1
Cu 30.7108 216.066 -21 1
Cu 30.7108 204.43 -21 1
Cu 30.7108 192.714 -21 1
Cu 30.7108 180.956 -21 1
Cu 30.7108 169.191 -21 1
Cu 30.7108 157.455 -21 1
Cu 30.7108 145.786 -21 1
Cu 32.2062 134.219 -21 1
Cu 35.1971 122.79 -21 1
Cu 38.8624 111.535 -21 1
Cu 43.1907 100.488 -21 1
Cu 48.1685 89.6842 -21 1
Cu 53.7804 79.1562 -21 1
Cu 60.0091 68.9368 -21 1
Cu 66.8353 59.0578 -21 1
Cu 74.2378 49.5498 -21 1
Cu 82.1937 40.4422 -21 1
Cu 90.6784 31.7633 -21 1
Cu 99.6654 23.5398 -21 1
Cu 109.127 15.7974 -21 1
Cu 119.034 8.55996 -21 1
Cu 129.356 1.84992 -21 1
Cu 140.06 -4.31194 -21 1
Cu 151.114 -9.90651 -21 1
Cu 162.483 -14.9165 -21 1
Cu 174.132 -19.3263 -21 1
Cu 186.025 -23.1224 -21 1
Cu 198.125 -26.2929 -21 1
Cu 210.395 -28.828 -21 1
Cu 222.796 -30.7199 -21 1
Cu 235.29 -31.9627 -21 1
Cu 247.839 -32.5526 -21 1
Cu 260.404 -32.4877 -21 1
Cu 272.945 -31.7683 -21 1
Cu 285.424 -30.3965 -21 1
Cu 297.802 -28.3767 -21 1
Cu 310.042 -25.715 -21 1
Cu 322.104 -22.4198 -21 1
Cu 333.951 -18.5011 -21 1
Cu 345.548 -13.9713 -21 1
Cu 356.857 -8.84422 -21 1
Cu 367.844 -3.13584 -21 1
Cu 378.475 3.13617 -21 1
Cu 388.717 9.95238 -21 1
Cu 398.538 17.2917 -21 1
Cu 407.908 25.1313 -21 1
Cu 416.798 33.4471 -21 1
Cu 425.18 42.2131 -21 1
Cu 433.028 51.4023 -21 1
Cu 440.318 60.9862 -21 1
Cu 447.028 70.9351 -21 1
Cu 453.136 81.2181 -21 1
Cu 458.623 91.8035 -21 1
Cu 463.474 102.658 -21 1
Cu 467.672 113.749 -21 1
Cu 471.204 125.042 -21 1
Cu 474.06 136.501 -21 1
Cu 475.044 148.091 -21 1
Cu 475.044 159.776 -21 1
Cu 475.044 171.52 -21 1
Cu 475.044 183.287 -21 1
Cu 475.044 195.039 -21 1
Cu 475.044 206.742 -21 1
Cu 474.643 218.358 -21 1
Cu 471.95 229.852 -21 1
Cu 468.578 241.187 -21 1
Cu 464.539 252.329 -21 1
Cu 459.843 263.244 -21 1
Cu 454.507 273.897 -21 1
Cu 448.546 284.255 -21 1
Cu 441.978 294.287 -21 1
Cu 434.825 303.961 -21 1
Cu 427.109 313.247 -21 1
Cu 418.852 322.117 -21 1
Cu 410.081 330.543 -21 1
Cu 400.824 338.499 -21 1
Cu 391.108 345.96 -21 1
Cu 380.964 352.904 -21 1
Cu 370.423 359.308 -21 1
Cu 359.518 365.153 -21 1
Cu 348.283 370.42 -21 1
Cu 336.752 375.095 -21 1
Cu 324.961 379.161 -21 1
Cu 312.947 382.606 -21 1
Cu 300.747 385.42 -21 1
Cu 288.398 387.595 -21 1
Cu 275.94 389.122 -21 1
Cu 263.41 389.998 -21 1
Cu 250.848 390.22 -21 1
Cu 238.291 389.786 -21 1
Cu 225.78 388.7 -21 1
Cu 213.353 386.963 -21 1
Cu 201.048 384.581 -21 1
Cu 188.904 381.562 -21 1
Cu 176.958 377.914 -21 1
Cu 165.248 373.65 -21 1
Cu 153.808 368.783 -21 1
Cu 142.676 363.326 -21 1
Cu 131.885 357.299 -21 1
Cu 121.469 350.718 -21 1
Cu 111.46 343.605 -21 1
Cu 101.889 335.981 -21 1
Cu 92.7853 327.871 -21 1
Cu 84.1779 319.299 -21 1
Cu 76.0931 310.291 -21 1
Cu 68.556 300.876 -21 1
Cu 61.5898 291.083 -21 1
Cu 55.2162 280.943 -21 1
Cu 49.4549 270.486 -21 1
Cu 126.59 387.086 -21 1
Cu 115.819 381.026 -21 1
Cu 105.379 374.477 -21 1
Cu 95.2954 367.457 -21 1
Cu 85.592 359.981 -21 1
Cu 76.2924 352.067 -21 1
Cu 67.419 343.736 -21 1
Cu 58.9933 335.006 -21 1
Cu 51.0356 325.9 -21 1
Cu 43.5651 316.438 -21 1
Cu 36.5998 306.644 -21 1
Cu 30.1566 296.542 -21 1
Cu 24.251 286.155 -21 1
Cu 18.8973 275.509 -21 1
Cu 14.1083 264.63 -21 1
Cu 9.89565 253.544 -21 1
Cu 6.26953 242.277 -21 1
Cu 3.23867 230.857 -21 1
Cu 1.18703 219.312 -21 1
Cu 1.18703 207.669 -21 1
Cu 1.18703 195.956 -21 1
Cu 1.18703 184.201 -21 1
Cu 1.18703 172.434 -21 1
Cu 1.18703 160.682 -21 1
Cu 1.18703 148.974 -21 1
Cu 1.18703 137.338 -21 1
Cu 3.46997 125.802 -21 1
Cu 6.55109 114.394 -21 1
Cu 10.2268 103.141 -21 1
Cu 14.4882 92.0713 -21 1
Cu 19.325 81.2108 -21 1
Cu 24.7256 70.5858 -21 1
Cu 30.6769 60.2221 -21 1
Cu 37.1646 50.1446 -21 1
Cu 44.1729 40.3778 -21 1
Cu 51.685 30.945 -21 1
Cu 59.6827 21.8692 -21 1
Cu 68.1468 13.1722 -21 1
Cu 77.0568 4.87502 -21 1
Cu 86.3912 -3.0023 -21 1
Cu 96.1274 -10.4408 -21 1
Cu 106.242 -17.4224 -21 1
Cu 116.711 -23.9304 -21 1
Cu 127.508 -29.949 -21 1
Cu 138.608 -35.4637 -21 1
Cu 149.983 -40.4612 -21 1
Cu 161.607 -44.9294 -21 1
Cu 173.452 -48.8575 -21 1
Cu 185.488 -52.2361 -21 1
Cu 197.686 -55.057 -21 1
Cu 210.018 -57.3134 -21 1
Cu 222.454 -58.9998 -21 1
Cu 234.963 -60.1122 -21 1
Cu 247.515 -60.6478 -21 1
Cu 260.08 -60.6055 -21 1
Cu 272.627 -59.9853 -21 1
Cu 285.127 -58.7886 -21 1
Cu 297.55 -57.0185 -21 1
Cu 309.864 -54.6791 -21 1
Cu 322.041 -51.7761 -21 1
Cu 334.05 -48.3165 -21 1
Cu 345.864 -44.3086 -21 1
Cu 357.454 -39.7622 -21 1
Cu 368.791 -34.6882 -21 1
Cu 379.848 -29.0989 -21 1
Cu 390.598 -23.0077 -21 1
Cu 401.017 -16.4293 -21 1
Cu 411.077 -9.37971 -21 1
Cu 420.756 -1.87583 -21 1
Cu 430.03 6.06418 -21 1
Cu 438.876 14.4212 -21 1
Cu 447.273 23.175 -21 1
Cu 455.201 32.3045 -21 1
Cu 462.64 41.7876 -21 1
Cu 469.573 51.6014 -21 1
Cu 475.983 61.7223 -21 1
Cu 481.855 72.1259 -21 1
Cu 487.174 82.787 -21 1
Cu 491.927 93.6798 -21 1
Cu 496.103 104.778 -21 1
Cu 499.692 116.055 -21 1
Cu 502.686 127.484 -21 1
Cu 504.568 139.036 -21 1
Cu 504.568 150.685 -21 1
Cu 504.568 162.401 -21 1
Cu 504.568 174.157 -21 1
Cu 504.568 185.924 -21 1
Cu 504.568 197.674 -21 1
Cu 504.568 209.378 -21 1
Cu 504.568 221.009 -21 1
Cu 502.11 232.538 -21 1
Cu 498.992 243.937 -21 1
Cu 495.279 255.179 -21 1
Cu 490.981 266.237 -21 1
Cu 486.109 277.083 -21 1
Cu 480.673 287.693 -21 1
Cu 474.688 298.039 -21 1
Cu 468.168 308.098 -21 1
Cu 461.127 317.845 -21 1
Cu 453.584 327.256 -21 1
Cu 445.557 336.308 -21 1
Cu 437.064 344.981 -21 1
Cu 428.127 353.253 -21 1
Cu 418.767 361.103 -21 1
Cu 409.006 368.513 -21 1
Cu 398.869 375.466 -21 1
Cu 388.379 381.944 -21 1
Cu 377.562 387.931 -21 1
Cu 366.444 393.414 -21 1
Cu 355.052 398.379 -21 1
Cu 343.414 402.814 -21 1
Cu 331.556 406.708 -21 1
Cu 319.509 410.052 -21 1
Cu 307.301 412.837 -21 1
Cu 294.962 415.058 -21 1
Cu 282.521 416.709 -21 1
Cu 270.009 417.785 -21 1
Cu 257.455 418.285 -21 1
Cu 244.89 418.206 -21 1
Cu 232.345 417.55 -21 1
Cu 219.849 416.318 -21 1
Cu 207.432 414.512 -21 1
Cu 195.126 412.137 -21 1
Cu 182.959 409.199 -21 1
Cu 170.96 405.705 -21 1
Cu 159.16 401.663 -21 1
Cu 147.585 397.083 -21 1
Cu 136.265 391.977 -21 1
Cu 304.445 -84.4021 -21 1
Cu 316.751 -82.0245 -21 1
Cu 328.934 -79.1425 -21 1
Cu 340.97 -75.7618 -21 1
Cu 352.835 -71.8888 -21 1
Cu 364.507 -67.531 -21 1
Cu 375.963 -62.6969 -21 1
Cu 387.181 -57.3958 -21 1
Cu 398.14 -51.638 -21 1
Cu 408.817 -45.4346 -21 1
Cu 419.193 -38.7975 -21 1
Cu 429.248 -31.7397 -21 1
Cu 438.961 -24.2747 -21 1
Cu 448.315 -16.417 -21 1
Cu 457.29 -8.18187 -21 1
Cu 465.871 0.414871 -21 1
Cu 474.039 9.35657 -21 1
Cu 481.78 18.6259 -21 1
Cu 489.079 28.205 -21 1
Cu 495.92 38.0754 -21 1
Cu 502.292 48.2178 -21 1
Cu 508.181 58.6128 -21 1
Cu 513.577 69.2402 -21 1
Cu 518.468 80.0795 -21 1
Cu 522.846 91.1097 -21 1
Cu 526.702 102.309 -21 1
Cu 530.029 113.657 -21 1
Cu 532.819 125.131 -21 1
Cu 534.092 136.708 -21 1
Cu 534.092 148.367 -21 1
Cu 534.092 160.085 -21 1
Cu 534.092 171.839 -21 1
Cu 534.092 183.606 -21 1
Cu 534.092 195.365 -21 1
Cu 534.092 207.091 -21 1
Cu 534.092 218.762 -21 1
Cu 533.277 230.357 -21 1
Cu 530.586 241.851 -21 1
Cu 527.358 253.224 -21 1
Cu 523.6 264.453 -21 1
Cu 519.318 275.516 -21 1
Cu 514.52 286.392 -21 1
Cu 509.217 297.06 -21 1
Cu 503.418 307.5 -21 1
Cu 497.135 317.69 -21 1
Cu 490.38 327.613 -21 1
Cu 483.165 337.247 -21 1
Cu 475.505 346.575 -21 1
Cu 467.414 355.579 -21 1
Cu 458.909 364.241 -21 1
Cu 450.005 372.544 -21 1
Cu 440.72 380.473 -21 1
Cu 431.072 388.011 -21 1
Cu 421.079 395.146 -21 1
Cu 410.761 401.861 -21 1
Cu 400.137 408.146 -21 1
Cu 389.229 413.987 -21 1
Cu 378.058 419.374 -21 1
Cu 366.644 424.295 -21 1
Cu 355.01 428.741 -21 1
Cu 343.179 432.705 -21 1
Cu 331.173 436.177 -21 1
Cu 319.016 439.152 -21 1
Cu 306.731 441.623 -21 1
Cu 294.341 443.586 -21 1
Cu 281.872 445.037 -21 1
Cu 269.346 445.974 -21 1
Cu 256.789 446.393 -21 1
Cu 244.224 446.296 -21 1
Cu 231.676 445.681 -21 1
Cu 219.169 444.55 -21 1
Cu 206.727 442.905 -21 1
Cu 194.374 440.75 -21 1
Cu 182.134 438.088 -21 1
Cu 170.031 434.925 -21 1
Cu 158.089 431.266 -21 1
Cu 146.329 427.119 -21 1
Cu 134.776 422.493 -21 1
Cu 123.451 417.395 -21 1
Cu 112.376 411.835 -21 1
Cu 101.573 405.825 -21 1
Cu 91.0628 399.377 -21 1
Cu 80.8653 392.501 -21 1
Cu 71.0003 385.213 -21 1
Cu 61.487 377.525 -21 1
Cu 52.3438 369.453 -21 1
Cu 43.5884 361.012 -21 1
Cu 35.2376 352.22 -21 1
Cu 27.3077 343.091 -21 1
Cu 19.814 333.646 -21 1
Cu 12.7709 323.9 -21 1
Cu 6.19214 313.875 -21 1
Cu 0.0903573 303.588 -21 1
Cu -5.52263 293.059 -21 1
Cu -10.636 282.31 -21 1
Cu -15.2397 271.361 -21 1
Cu -19.3251 260.233 -21 1
Cu -22.8841 248.947 -21 1
Cu -25.9099 237.526 -21 1
Cu -28.3368 225.991 -21 1
Cu -28.3368 214.365 -21 1
Cu -28.3368 202.67 -21 1
Cu -28.3368 190.929 -21 1
Cu -28.3368 179.165 -21 1
Cu -28.3368 167.4 -21 1
Cu -28.3368 155.657 -21 1
Cu -28.3368 143.959 -21 1
Cu -28.3368 132.328 -21 1
Cu -26.0745 120.787 -21 1
Cu -23.0809 109.358 -21 1
Cu -19.5538 98.0637 -21 1
Cu -15.4998 86.9254 -21 1
Cu -10.9269 75.9648 -21 1
Cu -5.84394 65.203 -21 1
Cu -0.26067 54.6609 -21 1
Cu 5.81208 44.3589 -21 1
Cu 12.3626 34.3169 -21 1
Cu 19.3781 24.5543 -21 1
Cu 26.8452 15.0899 -21 1
Cu 34.7493 5.94217 -21 1
Cu 43.0753 -2.87132 -21 1
Cu 51.8069 -11.3335 -21 1
Cu 60.9272 -19.428 -21 1
Cu 70.4188 -27.1392 -21 1
Cu 80.2632 -34.4522 -21 1
Cu 90.4413 -41.3527 -21 1
Cu 100.934 -47.8276 -21 1
Cu 111.72 -53.8642 -21 1
Cu 122.779 -59.4509 -21 1
Cu 134.089 -64.5769 -21 1
Cu 145.629 -69.2323 -21 1
Cu 157.377 -73.408 -21 1
Cu 169.309 -77.096 -21 1
Cu 181.403 -80.2892 -21 1
Cu 193.635 -82.9814 -21 1
Cu 205.982 -85.1674 -21 1
Cu 218.419 -86.8429 -21 1
Cu 230.923 -88.0048 -21 1
Cu 243.47 -88.6507 -21 1
Cu 256.034 -88.7794 -21 1
Cu 268.593 -88.3907 -21 1
Cu 281.121 -87.4854 -21 1
Cu 293.594 -86.0651 -21 1
Cu 507.287 353.951 -21 1
Cu 499.645 363.292 -21 1
Cu 491.611 372.341 -21 1
Cu 483.2 381.083 -21 1
Cu 474.424 389.505 -21 1
Cu 465.297 397.594 -21 1
Cu 455.834 405.335 -21 1
Cu 446.049 412.719 -21 1
Cu 435.959 419.731 -21 1
Cu 425.578 426.362 -21 1
Cu 414.924 432.602 -21 1
Cu 404.013 438.439 -21 1
Cu 392.863 443.865 -21 1
Cu 381.492 448.871 -21 1
Cu 369.916 453.449 -21 1
Cu 358.155 457.593 -21 1
Cu 346.228 461.295 -21 1
Cu 334.152 464.55 -21 1
Cu 321.948 467.352 -21 1
Cu 309.635 469.697 -21 1
Cu 297.232 471.582 -21 1
Cu 284.758 473.003 -21 1
Cu 272.234 473.958 -21 1
Cu 259.679 474.445 -21 1
Cu 247.114 474.465 -21 1
Cu 234.557 474.016 -21 1
Cu 222.03 473.099 -21 1
Cu 209.551 471.717 -21 1
Cu 197.141 469.87 -21 1
Cu 184.82 467.563 -21 1
Cu 172.606 464.798 -21 1
Cu 160.519 461.581 -21 1
Cu 148.579 457.916 -21 1
Cu 136.803 453.808 -21 1
Cu 125.212 449.265 -21 1
Cu 113.823 444.294 -21 1
Cu 102.654 438.902 -21 1
Cu 91.7224 433.099 -21 1
Cu 81.0465 426.893 -21 1
Cu 70.6427 420.293 -21 1
Cu 60.5276 413.312 -21 1
Cu 50.717 405.959 -21 1
Cu 41.2266 398.246 -21 1
Cu 32.0714 390.186 -21 1
Cu 23.2659 381.791 -21 1
Cu 14.8241 373.074 -21 1
Cu 6.75923 364.05 -21 1
Cu -0.915842 354.733 -21 1
Cu -8.18898 345.137 -21 1
Cu -15.0487 335.277 -21 1
Cu -21.484 325.17 -21 1
Cu -27.4849 314.831 -21 1
Cu -33.0417 304.276 -21 1
Cu -38.1458 293.523 -21 1
Cu -42.7889 282.588 -21 1
Cu -46.9638 271.489 -21 1
Cu -50.6638 260.243 -21 1
Cu -53.8831 248.868 -21 1
Cu -56.6166 237.382 -21 1
Cu -57.8606 225.804 -21 1
Cu -57.8606 214.15 -21 1
Cu -57.8606 202.441 -21 1
Cu -57.8606 190.695 -21 1
Cu -57.8606 178.93 -21 1
Cu -57.8606 167.164 -21 1
Cu -57.8606 155.417 -21 1
Cu -57.8606 143.707 -21 1
Cu -57.8606 132.053 -21 1
Cu -56.6665 120.472 -21 1
Cu -53.9428 108.984 -21 1
Cu -50.7332 97.607 -21 1
Cu -47.0428 86.3582 -21 1
Cu -42.8774 75.2559 -21 1
Cu -38.2436 64.3175 -21 1
Cu -33.1487 53.5605 -21 1
Cu -27.6009 43.0018 -21 1
Cu -21.6089 32.6583 -21 1
Cu -15.1821 22.5461 -21 1
Cu -8.33086 12.6815 -21 1
Cu -1.06591 3.07998 -21 1
Cu 6.6012 -6.24324 -21 1
Cu 14.6584 -15.2734 -21 1
Cu 23.0928 -23.9962 -21 1
Cu 31.8911 -32.3978 -21 1
Cu 41.0394 -40.4649 -21 1
Cu 50.5232 -48.1847 -21 1
Cu 60.3275 -55.545 -21 1
Cu 70.4367 -62.5342 -21 1
Cu 80.8348 -69.1411 -21 1
Cu 91.5055 -75.3554 -21 1
Cu 102.432 -81.1672 -21 1
Cu 113.596 -86.5672 -21 1
Cu 124.981 -91.5469 -21 1
Cu 136.569 -96.0985 -21 1
Cu 148.34 -100.215 -21 1
Cu 160.278 -103.889 -21 1
Cu 172.362 -107.115 -21 1
Cu 184.573 -109.889 -21 1
Cu 196.893 -112.206 -21 1
Cu 209.301 -114.061 -21 1
Cu 221.779 -115.453 -21 1
Cu 234.305 -116.379 -21 1
Cu 246.861 -116.837 -21 1
Cu 259.427 -116.827 -21 1
Cu 271.982 -116.349 -21 1
Cu 284.507 -115.404 -21 1
Cu 296.982 -113.992 -21 1
Cu 309.387 -112.117 -21 1
Cu 321.702 -109.781 -21 1
Cu 333.909 -106.988 -21 1
Cu 345.987 -103.742 -21 1
Cu 357.917 -100.049 -21 1
Cu 369.682 -95.9142 -21 1
Cu 381.261 -91.3443 -21 1
Cu 392.637 -86.3466 -21 1
Cu 403.792 -80.9289 -21 1
Cu 414.707 -75.0999 -21 1
Cu 425.367 -68.8688 -21 1
Cu 435.753 -62.2454 -21 1
Cu 445.85 -55.2403 -21 1
Cu 455.641 -47.8645 -21 1
Cu 465.111 -40.1296 -21 1
Cu 474.244 -32.0481 -21 1
Cu 483.027 -23.6326 -21 1
Cu 491.446 -14.8965 -21 1
Cu 499.487 -5.85364 -21 1
Cu 507.137 3.48169 -21 1
Cu 514.385 13.0947 -21 1
Cu 521.218 22.9701 -21 1
Cu 527.627 33.0924 -21 1
Cu 533.6 43.4454 -21 1
Cu 539.129 54.0128 -21 1
Cu 544.205 64.7779 -21 1
Cu 548.819 75.7236 -21 1
Cu 552.964 86.8325 -21 1
Cu 556.634 98.0871 -21 1
Cu 559.823 109.469 -21 1
Cu 562.526 120.962 -21 1
Cu 563.616 132.546 -21 1
Cu 563.616 144.203 -21 1
Cu 563.616 155.915 -21 1
Cu 563.616 167.663 -21 1
Cu 563.616 179.429 -21 1
Cu 563.616 191.194 -21 1
Cu 563.616 202.939 -21 1
Cu 563.616 214.646 -21 1
Cu 563.616 226.296 -21 1
Cu 562.266 237.871 -21 1
Cu 559.511 249.353 -21 1
Cu 556.272 260.723 -21 1
Cu 552.551 271.963 -21 1
Cu 548.356 283.056 -21 1
Cu 543.694 293.983 -21 1
Cu 538.57 304.728 -21 1
Cu 532.994 315.274 -21 1
Cu 526.975 325.604 -21 1
Cu 520.521 335.701 -21 1
Cu 513.644 345.549 -21 1
Cu 328.479 -137.151 -21 1
Cu 340.688 -134.369 -21 1
Cu 352.782 -131.174 -21 1
Cu 364.744 -127.57 -21 1
Cu 376.558 -123.561 -21 1
Cu 388.208 -119.152 -21 1
Cu 399.68 -114.35 -21 1
Cu 410.958 -109.161 -21 1
Cu 422.027 -103.591 -21 1
Cu 432.873 -97.6483 -21 1
Cu 443.481 -91.3405 -21 1
Cu 453.837 -84.6758 -21 1
Cu 463.928 -77.6631 -21 1
Cu 473.74 -70.3116 -21 1
Cu 483.26 -62.6311 -21 1
Cu 492.476 -54.6317 -21 1
Cu 501.376 -46.324 -21 1
Cu 509.947 -37.7188 -21 1
Cu 518.179 -28.8277 -21 1
Cu 526.06 -19.6624 -21 1
Cu 533.581 -10.2348 -21 1
Cu 540.731 -0.557605 -21 1
Cu 547.5 9.35653 -21 1
Cu 553.881 19.4945 -21 1
Cu 559.864 29.8429 -21 1
Cu 565.441 40.388 -21 1
Cu 570.605 51.116 -21 1
Cu 575.35 62.0127 -21 1
Cu 579.669 73.0636 -21 1
Cu 583.556 84.2542 -21 1
Cu 587.007 95.5697 -21 1
Cu 590.016 106.995 -21 1
Cu 592.58 118.515 -21 1
Cu 593.139 130.115 -21 1
Cu 593.139 141.78 -21 1
Cu 593.139 153.493 -21 1
Cu 593.139 165.239 -21 1
Cu 593.139 177.004 -21 1
Cu 593.139 188.771 -21 1
Cu 593.139 200.525 -21 1
Cu 593.139 212.25 -21 1
Cu 593.139 223.931 -21 1
Cu 593.139 235.552 -21 1
Cu 590.851 247.098 -21 1
Cu 587.978 258.555 -21 1
Cu 584.663 269.905 -21 1
Cu 580.909 281.136 -21 1
Cu 576.722 292.231 -21 1
Cu 572.108 303.177 -21 1
Cu 567.072 313.958 -21 1
Cu 561.62 324.561 -21 1
Cu 555.761 334.971 -21 1
Cu 549.502 345.175 -21 1
Cu 542.851 355.16 -21 1
Cu 535.817 364.911 -21 1
Cu 528.409 374.417 -21 1
Cu 520.638 383.664 -21 1
Cu 512.513 392.64 -21 1
Cu 504.044 401.335 -21 1
Cu 495.244 409.735 -21 1
Cu 486.124 417.83 -21 1
Cu 476.696 425.61 -21 1
Cu 466.972 433.063 -21 1
Cu 456.966 440.181 -21 1
Cu 446.69 446.954 -21 1
Cu 436.158 453.372 -21 1
Cu 425.383 459.428 -21 1
Cu 414.381 465.113 -21 1
Cu 403.166 470.42 -21 1
Cu 391.752 475.341 -21 1
Cu 380.155 479.872 -21 1
Cu 368.389 484.004 -21 1
Cu 356.471 487.733 -21 1
Cu 344.416 491.055 -21 1
Cu 332.241 493.963 -21 1
Cu 319.96 496.456 -21 1
Cu 307.591 498.529 -21 1
Cu 295.149 500.18 -21 1
Cu 282.652 501.406 -21 1
Cu 270.116 502.206 -21 1
Cu 257.556 502.579 -21 1
Cu 244.991 502.525 -21 1
Cu 232.436 502.043 -21 1
Cu 219.907 501.133 -21 1
Cu 207.423 499.799 -21 1
Cu 194.998 498.04 -21 1
Cu 182.65 495.859 -21 1
Cu 170.395 493.26 -21 1
Cu 158.249 490.246 -21 1
Cu 146.227 486.82 -21 1
Cu 134.347 482.987 -21 1
Cu 122.623 478.752 -21 1
Cu 111.071 474.122 -21 1
Cu 99.7061 469.101 -21 1
Cu 88.5438 463.697 -21 1
Cu 77.5985 457.916 -21 1
Cu 66.8848 451.767 -21 1
Cu 56.4167 445.258 -21 1
Cu 46.2081 438.396 -21 1
Cu 36.2725 431.192 -21 1
Cu 26.623 423.654 -21 1
Cu 17.2723 415.793 -21 1
Cu 8.23288 407.619 -21 1
Cu -0.483459 399.142 -21 1
Cu -8.86515 390.375 -21 1
Cu -16.9011 381.328 -21 1
Cu -24.5808 372.014 -21 1
Cu -31.8939 362.444 -21 1
Cu -38.8309 352.632 -21 1
Cu -45.3827 342.59 -21 1
Cu -51.5404 332.332 -21 1
Cu -57.2961 321.872 -21 1
Cu -62.6421 311.222 -21 1
Cu -67.5714 300.397 -21 1
Cu -72.0774 289.412 -21 1
Cu -76.1542 278.281 -21 1
Cu -79.7964 267.018 -21 1
Cu -82.9992 255.639 -21 1
Cu -85.7583 244.158 -21 1
Cu -87.3844 232.591 -21 1
Cu -87.3844 220.953 -21 1
Cu -87.3844 209.26 -21 1
Cu -87.3844 197.526 -21 1
Cu -87.3844 185.767 -21 1
Cu -87.3844 173.999 -21 1
Cu -87.3844 162.238 -21 1
Cu -87.3844 150.498 -21 1
Cu -87.3844 138.796 -21 1
Cu -87.3844 127.147 -21 1
Cu -86.2129 115.566 -21 1
Cu -83.535 104.068 -21 1
Cu -80.4127 92.6695 -21 1
Cu -76.8502 81.3844 -21 1
Cu -72.8522 70.2281 -21 1
Cu -68.424 59.2152 -21 1
Cu -63.5714 48.3603 -21 1
Cu -58.3008 37.6776 -21 1
Cu -52.6192 27.1814 -21 1
Cu -46.534 16.8854 -21 1
Cu -40.0534 6.80336 -21 1
Cu -33.1859 -3.05152 -21 1
Cu -25.9406 -12.6662 -21 1
Cu -18.327 -22.0279 -21 1
Cu -10.3551 -31.1244 -21 1
Cu -2.03562 -39.9436 -21 1
Cu 6.6206 -48.4739 -21 1
Cu 15.6021 -56.7039 -21 1
Cu 24.897 -64.6229 -21 1
Cu 34.493 -72.2203 -21 1
Cu 44.3774 -79.4862 -21 1
Cu 54.5373 -86.4109 -21 1
Cu 64.9591 -92.9853 -21 1
Cu 75.6291 -99.2007 -21 1
Cu 86.5333 -105.049 -21 1
Cu 97.6571 -110.522 -21 1
Cu 108.986 -115.613 -21 1
Cu 120.505 -120.315 -21 1
Cu 132.199 -124.623 -21 1
Cu 144.052 -128.529 -21 1
Cu 156.049 -132.029 -21 1
Cu 168.174 -135.119 -21 1
Cu 180.41 -137.794 -21 1
Cu 192.743 -140.051 -21 1
Cu 205.155 -141.887 -21 1
Cu 217.629 -143.299 -21 1
Cu 230.151 -144.286 -21 1
Cu 242.702 -144.846 -21 1
Cu 255.267 -144.978 -21 1
Cu 267.829 -144.683 -21 1
Cu 280.371 -143.961 -21 1
Cu 292.877 -142.812 -21 1
Cu 305.329 -141.239 -21 1
Cu 317.713 -139.242 -21 1
Cu 444.474 -123.898 -21 1
Cu 455.175 -117.729 -21 1
Cu 465.649 -111.228 -21 1
Cu 475.886 -104.403 -21 1
Cu 485.873 -97.2618 -21 1
Cu 495.6 -89.8114 -21 1
Cu 505.055 -82.0605 -21 1
Cu 514.228 -74.0179 -21 1
Cu 523.109 -65.6925 -21 1
Cu 531.688 -57.0937 -21 1
Cu 539.955 -48.2311 -21 1
Cu 547.9 -39.1145 -21 1
Cu 555.516 -29.7543 -21 1
Cu 562.794 -20.1608 -21 1
Cu 569.725 -10.3447 -21 1
Cu 576.301 -0.317132 -21 1
Cu 582.516 9.91078 -21 1
Cu 588.362 20.3276 -21 1
Cu 593.833 30.9216 -21 1
Cu 598.922 41.6811 -21 1
Cu 603.625 52.5939 -21 1
Cu 607.935 63.6478 -21 1
Cu 611.849 74.8306 -21 1
Cu 615.361 86.1296 -21 1
Cu 618.467 97.5323 -21 1
Cu 621.165 109.026 -21 1
Cu 622.663 120.598 -21 1
Cu 622.663 132.234 -21 1
Cu 622.663 143.923 -21 1
Cu 622.663 155.651 -21 1
Cu 622.663 167.405 -21 1
Cu 622.663 179.171 -21 1
Cu 622.663 190.937 -21 1
Cu 622.663 202.69 -21 1
Cu 622.663 214.416 -21 1
Cu 622.663 226.102 -21 1
Cu 622.663 237.735 -21 1
Cu 621.011 249.302 -21 1
Cu 618.289 260.791 -21 1
Cu 615.157 272.187 -21 1
Cu 611.621 283.48 -21 1
Cu 607.683 294.655 -21 1
Cu 603.349 305.7 -21 1
Cu 598.622 316.604 -21 1
Cu 593.509 327.354 -21 1
Cu 588.015 337.937 -21 1
Cu 582.146 348.343 -21 1
Cu 575.909 358.559 -21 1
Cu 569.311 368.574 -21 1
Cu 562.359 378.377 -21 1
Cu 555.06 387.956 -21 1
Cu 547.424 397.302 -21 1
Cu 539.458 406.403 -21 1
Cu 531.172 415.25 -21 1
Cu 522.574 423.832 -21 1
Cu 513.675 432.141 -21 1
Cu 504.485 440.166 -21 1
Cu 495.013 447.898 -21 1
Cu 485.27 455.33 -21 1
Cu 475.267 462.453 -21 1
Cu 465.015 469.258 -21 1
Cu 454.527 475.739 -21 1
Cu 443.812 481.887 -21 1
Cu 432.884 487.697 -21 1
Cu 421.755 493.161 -21 1
Cu 410.437 498.273 -21 1
Cu 398.943 503.028 -21 1
Cu 387.286 507.421 -21 1
Cu 375.478 511.446 -21 1
Cu 363.533 515.099 -21 1
Cu 351.464 518.376 -21 1
Cu 339.285 521.274 -21 1
Cu 327.009 523.788 -21 1
Cu 314.651 525.916 -21 1
Cu 302.223 527.657 -21 1
Cu 289.74 529.007 -21 1
Cu 277.216 529.965 -21 1
Cu 264.665 530.531 -21 1
Cu 252.101 530.704 -21 1
Cu 239.537 530.482 -21 1
Cu 226.988 529.868 -21 1
Cu 214.469 528.861 -21 1
Cu 201.992 527.463 -21 1
Cu 189.572 525.674 -21 1
Cu 177.223 523.498 -21 1
Cu 164.959 520.936 -21 1
Cu 152.793 517.992 -21 1
Cu 140.738 514.668 -21 1
Cu 128.81 510.968 -21 1
Cu 117.02 506.898 -21 1
Cu 105.382 502.46 -21 1
Cu 93.9084 497.66 -21 1
Cu 82.6131 492.504 -21 1
Cu 71.5082 486.997 -21 1
Cu 60.6061 481.145 -21 1
Cu 49.9191 474.955 -21 1
Cu 39.459 468.434 -21 1
Cu 29.2376 461.589 -21 1
Cu 19.2663 454.428 -21 1
Cu 9.55632 446.958 -21 1
Cu 0.118428 439.189 -21 1
Cu -9.03679 431.129 -21 1
Cu -17.8991 422.786 -21 1
Cu -26.4586 414.17 -21 1
Cu -34.7057 405.291 -21 1
Cu -42.6311 396.159 -21 1
Cu -50.2261 386.784 -21 1
Cu -57.4821 377.176 -21 1
Cu -64.391 367.347 -21 1
Cu -70.9451 357.306 -21 1
Cu -77.137 347.066 -21 1
Cu -82.9599 336.638 -21 1
Cu -88.4072 326.033 -21 1
Cu -93.4728 315.264 -21 1
Cu -98.151 304.342 -21 1
Cu -102.437 293.28 -21 1
Cu -106.325 282.089 -21 1
Cu -109.812 270.783 -21 1
Cu -112.893 259.375 -21 1
Cu -115.564 247.876 -21 1
Cu -116.908 236.3 -21 1
Cu -116.908 224.659 -21 1
Cu -116.908 212.968 -21 1
Cu -116.908 201.238 -21 1
Cu -116.908 189.483 -21 1
Cu -116.908 177.716 -21 1
Cu -116.908 165.95 -21 1
Cu -116.908 154.199 -21 1
Cu -116.908 142.475 -21 1
Cu -116.908 130.792 -21 1
Cu -116.908 119.163 -21 1
Cu -115.098 107.6 -21 1
Cu -112.35 96.1172 -21 1
Cu -109.193 84.7266 -21 1
Cu -105.631 73.4413 -21 1
Cu -101.669 62.2738 -21 1
Cu -97.3097 51.2366 -21 1
Cu -92.559 40.3421 -21 1
Cu -87.4219 29.6025 -21 1
Cu -81.9042 19.0297 -21 1
Cu -76.0121 8.63561 -21 1
Cu -69.7523 -1.56815 -21 1
Cu -63.1315 -11.5702 -21 1
Cu -56.1574 -21.3593 -21 1
Cu -48.8377 -30.9245 -21 1
Cu -41.1806 -40.2552 -21 1
Cu -33.1945 -49.3409 -21 1
Cu -24.8886 -58.1715 -21 1
Cu -16.272 -66.737 -21 1
Cu -7.35441 -75.0279 -21 1
Cu 1.85422 -83.0349 -21 1
Cu 11.3436 -90.7491 -21 1
Cu 21.1031 -98.1618 -21 1
Cu 31.1218 -105.265 -21 1
Cu 41.3884 -112.05 -21 1
Cu 51.8917 -118.51 -21 1
Cu 62.6196 -124.637 -21 1
Cu 73.5604 -130.426 -21 1
Cu 84.7017 -135.868 -21 1
Cu 96.0311 -140.958 -21 1
Cu 107.536 -145.691 -21 1
Cu 119.203 -150.061 -21 1
Cu 131.02 -154.063 -21 1
Cu 142.973 -157.692 -21 1
Cu 155.049 -160.946 -21 1
Cu 167.235 -163.819 -21 1
Cu 179.516 -166.309 -21 1
Cu 191.879 -168.414 -21 1
Cu 204.311 -170.13 -21 1
Cu 216.796 -171.455 -21 1
Cu 229.323 -172.389 -21 1
Cu 241.875 -172.931 -21 1
Cu 254.44 -173.078 -21 1
Cu 267.003 -172.833 -21 1
Cu 279.55 -172.194 -21 1
Cu 292.068 -171.162 -21 1
Cu 304.541 -169.739 -21 1
Cu 316.957 -167.927 -21 1
Cu 329.301 -165.726 -21 1
Cu 341.56 -163.14 -21 1
Cu 353.719 -160.172 -21 1
Cu 365.766 -156.825 -21 1
Cu 377.686 -153.102 -21 1
Cu 389.467 -149.008 -21 1
Cu 401.096 -144.548 -21 1
Cu 412.558 -139.726 -21 1
Cu 423.842 -134.547 -21 1
Cu 434.934 -129.018 -21 1
Cu 281.43 -200.235 -21 1
Cu 293.949 -199.225 -21 1
Cu 306.43 -197.853 -21 1
Cu 318.858 -196.119 -21 1
Cu 331.224 -194.026 -21 1
Cu 343.514 -191.575 -21 1
Cu 355.718 -188.769 -21 1
Cu 367.822 -185.61 -21 1
Cu 379.817 -182.102 -21 1
Cu 391.69 -178.248 -21 1
Cu 403.429 -174.051 -21 1
Cu 415.025 -169.516 -21 1
Cu 426.464 -164.647 -21 1
Cu 437.737 -159.448 -21 1
Cu 448.833 -153.925 -21 1
Cu 459.741 -148.083 -21 1
Cu 470.451 -141.927 -21 1
Cu 480.952 -135.464 -21 1
Cu 491.234 -128.699 -21 1
Cu 501.288 -121.639 -21 1
Cu 511.103 -114.291 -21 1
Cu 520.671 -106.662 -21 1
Cu 529.981 -98.7593 -21 1
Cu 539.026 -90.5902 -21 1
Cu 547.797 -82.1628 -21 1
Cu 556.285 -73.4851 -21 1
Cu 564.482 -64.5654 -21 1
Cu 572.379 -55.4123 -21 1
Cu 579.971 -46.0345 -21 1
Cu 587.248 -36.441 -21 1
Cu 594.205 -26.6412 -21 1
Cu 600.835 -16.6442 -21 1
Cu 607.131 -6.45984 -21 1
Cu 613.087 3.90225 -21 1
Cu 618.698 14.4321 -21 1
Cu 623.958 25.1196 -21 1
Cu 628.862 35.9545 -21 1
Cu 633.405 46.9264 -21 1
Cu 637.583 58.0249 -21 1
Cu 641.392 69.2391 -21 1
Cu 644.829 80.5585 -21 1
Cu 647.89 91.9721 -21 1
Cu 650.572 103.469 -21 1
Cu 652.187 115.038 -21 1
Cu 652.187 126.668 -21 1
Cu 652.187 138.349 -21 1
Cu 652.187 150.068 -21 1
Cu 652.187 161.815 -21 1
Cu 652.187 173.578 -21 1
Cu 652.187 185.346 -21 1
Cu 652.187 197.107 -21 1
Cu 652.187 208.852 -21 1
Cu 652.187 220.567 -21 1
Cu 652.187 232.242 -21 1
Cu 652.187 243.866 -21 1
Cu 650.294 255.428 -21 1
Cu 647.57 266.916 -21 1
Cu 644.468 278.32 -21 1
Cu 640.99 289.628 -21 1
Cu 637.139 300.83 -21 1
Cu 632.921 311.915 -21 1
Cu 628.337 322.873 -21 1
Cu 623.394 333.692 -21 1
Cu 618.095 344.362 -21 1
Cu 612.446 354.874 -21 1
Cu 606.452 365.217 -21 1
Cu 600.119 375.381 -21 1
Cu 593.453 385.357 -21 1
Cu 586.46 395.134 -21 1
Cu 579.147 404.704 -21 1
Cu 571.522 414.058 -21 1
Cu 563.59 423.186 -21 1
Cu 555.361 432.079 -21 1
Cu 546.842 440.729 -21 1
Cu 538.04 449.129 -21 1
Cu 528.965 457.269 -21 1
Cu 519.626 465.142 -21 1
Cu 510.03 472.74 -21 1
Cu 500.188 480.056 -21 1
Cu 490.109 487.084 -21 1
Cu 479.802 493.816 -21 1
Cu 469.278 500.245 -21 1
Cu 458.546 506.367 -21 1
Cu 447.616 512.174 -21 1
Cu 436.5 517.661 -21 1
Cu 425.208 522.824 -21 1
Cu 413.751 527.656 -21 1
Cu 402.139 532.154 -21 1
Cu 390.384 536.313 -21 1
Cu 378.497 540.13 -21 1
Cu 366.49 543.599 -21 1
Cu 354.374 546.719 -21 1
Cu 342.16 549.486 -21 1
Cu 329.861 551.897 -21 1
Cu 317.488 553.951 -21 1
Cu 305.053 555.645 -21 1
Cu 292.568 556.977 -21 1
Cu 280.044 557.947 -21 1
Cu 267.495 558.553 -21 1
Cu 254.932 558.795 -21 1
Cu 242.367 558.672 -21 1
Cu 229.812 558.185 -21 1
Cu 217.279 557.334 -21 1
Cu 204.78 556.12 -21 1
Cu 192.327 554.545 -21 1
Cu 179.933 552.608 -21 1
Cu 167.608 550.314 -21 1
Cu 155.365 547.663 -21 1
Cu 143.216 544.658 -21 1
Cu 131.171 541.303 -21 1
Cu 119.244 537.599 -21 1
Cu 107.445 533.552 -21 1
Cu 95.7849 529.164 -21 1
Cu 84.2758 524.441 -21 1
Cu 72.9284 519.385 -21 1
Cu 61.7535 514.004 -21 1
Cu 50.762 508.3 -21 1
Cu 39.9643 502.281 -21 1
Cu 29.3709 495.952 -21 1
Cu 18.9918 489.318 -21 1
Cu 8.83699 482.386 -21 1
Cu -1.08373 475.164 -21 1
Cu -10.7609 467.657 -21 1
Cu -20.1852 459.873 -21 1
Cu -29.3475 451.819 -21 1
Cu -38.2392 443.504 -21 1
Cu -46.8517 434.935 -21 1
Cu -55.1767 426.12 -21 1
Cu -63.2063 417.068 -21 1
Cu -70.9327 407.787 -21 1
Cu -78.3485 398.287 -21 1
Cu -85.4467 388.576 -21 1
Cu -92.2203 378.664 -21 1
Cu -98.663 368.561 -21 1
Cu -104.769 358.275 -21 1
Cu -110.531 347.818 -21 1
Cu -115.945 337.198 -21 1
Cu -121.005 326.426 -21 1
Cu -125.707 315.513 -21 1
Cu -130.045 304.468 -21 1
Cu -134.016 293.303 -21 1
Cu -137.617 282.029 -21 1
Cu -140.842 270.655 -21 1
Cu -143.69 259.193 -21 1
Cu -146.158 247.654 -21 1
Cu -146.432 236.049 -21 1
Cu -146.432 224.39 -21 1
Cu -146.432 212.686 -21 1
Cu -146.432 200.95 -21 1
Cu -146.432 189.193 -21 1
Cu -146.432 177.426 -21 1
Cu -146.432 165.66 -21 1
Cu -146.432 153.906 -21 1
Cu -146.432 142.177 -21 1
Cu -146.432 130.483 -21 1
Cu -146.432 118.835 -21 1
Cu -145.611 107.245 -21 1
Cu -143.054 95.7229 -21 1
Cu -140.117 84.2808 -21 1
Cu -136.802 72.9294 -21 1
Cu -133.114 61.6796 -21 1
Cu -129.056 50.5421 -21 1
Cu -124.632 39.5277 -21 1
Cu -119.846 28.6468 -21 1
Cu -114.702 17.91 -21 1
Cu -109.205 7.32747 -21 1
Cu -103.361 -3.09058 -21 1
Cu -97.1759 -13.3342 -21 1
Cu -90.6547 -23.3935 -21 1
Cu -83.804 -33.2588 -21 1
Cu -76.6304 -42.9208 -21 1
Cu -69.1408 -52.3701 -21 1
Cu -61.3423 -61.5976 -21 1
Cu -53.2425 -70.5946 -21 1
Cu -44.849 -79.3524 -21 1
Cu -36.17 -87.8626 -21 1
Cu -27.2138 -96.117 -21 1
Cu -17.9889 -104.108 -21 1
Cu -8.50426 -111.827 -21 1
Cu 1.23109 -119.268 -21 1
Cu 11.2078 -126.422 -21 1
Cu 21.4163 -133.284 -21 1
Cu 31.8468 -139.847 -21 1
Cu 42.4893 -146.104 -21 1
Cu 53.3335 -152.049 -21 1
Cu 64.3692 -157.677 -21 1
Cu 75.5856 -162.983 -21 1
Cu 86.9721 -167.96 -21 1
Cu 98.5178 -172.605 -21 1
Cu 110.211 -176.913 -21 1
Cu 122.042 -180.88 -21 1
Cu 133.998 -184.501 -21 1
Cu 146.068 -187.775 -21 1
Cu 158.24 -190.696 -21 1
Cu 170.504 -193.264 -21 1
Cu 182.846 -195.474 -21 1
Cu 195.255 -197.325 -21 1
Cu 207.72 -198.816 -21 1
Cu 220.228 -199.944 -21 1
Cu 232.767 -200.71 -21 1
Cu 245.326 -201.111 -21 1
Cu 257.891 -201.148 -21 1
Cu 270.452 -200.82 -21 1
Cu -175.956 188.87 -21 1
Cu -175.956 177.103 -21 1
Cu -175.956 165.337 -21 1
Cu -175.956 153.582 -21 1
Cu -175.956 141.848 -21 1
Cu -175.956 130.145 -21 1
Cu -175.956 118.482 -21 1
Cu -175.956 106.87 -21 1
Cu -173.654 95.317 -21 1
Cu -170.906 83.8337 -21 1
Cu -167.806 72.4295 -21 1
Cu -164.355 61.1137 -21 1
Cu -160.558 49.8958 -21 1
Cu -156.417 38.7851 -21 1
Cu -151.935 27.7908 -21 1
Cu -147.117 16.9222 -21 1
Cu -141.967 6.18814 -21 1
Cu -136.487 -4.40234 -21 1
Cu -130.684 -14.8405 -21 1
Cu -124.563 -25.1175 -21 1
Cu -118.127 -35.225 -21 1
Cu -111.382 -45.1545 -21 1
Cu -104.335 -54.8978 -21 1
Cu -96.9909 -64.4467 -21 1
Cu -89.3557 -73.7933 -21 1
Cu -81.4358 -82.9298 -21 1
Cu -73.238 -91.8487 -21 1
Cu -64.7689 -100.543 -21 1
Cu -56.0357 -109.004 -21 1
Cu -47.0456 -117.226 -21 1
Cu -37.8061 -125.202 -21 1
Cu -28.3249 -132.925 -21 1
Cu -18.6098 -140.389 -21 1
Cu -8.66889 -147.588 -21 1
Cu 1.48948 -154.515 -21 1
Cu 11.8569 -161.164 -21 1
Cu 22.4248 -167.531 -21 1
Cu 33.1843 -173.611 -21 1
Cu 44.1265 -179.397 -21 1
Cu 55.2423 -184.885 -21 1
Cu 66.5224 -190.07 -21 1
Cu 77.9575 -194.949 -21 1
Cu 89.5381 -199.517 -21 1
Cu 101.255 -203.771 -21 1
Cu 113.097 -207.706 -21 1
Cu 125.056 -211.32 -21 1
Cu 137.121 -214.609 -21 1
Cu 149.282 -217.572 -21 1
Cu 161.53 -220.204 -21 1
Cu 173.853 -222.505 -21 1
Cu 186.242 -224.472 -21 1
Cu 198.687 -226.104 -21 1
Cu 211.176 -227.399 -21 1
Cu 223.701 -228.356 -21 1
Cu 236.249 -228.975 -21 1
Cu 248.812 -229.254 -21 1
Cu 261.377 -229.194 -21 1
Cu 273.936 -228.795 -21 1
Cu 286.477 -228.057 -21 1
Cu 298.991 -226.98 -21 1
Cu 311.465 -225.567 -21 1
Cu 323.892 -223.816 -21 1
Cu 336.259 -221.731 -21 1
Cu 348.557 -219.313 -21 1
Cu 360.775 -216.564 -21 1
Cu 372.903 -213.486 -21 1
Cu 384.932 -210.082 -21 1
Cu 396.851 -206.354 -21 1
Cu 408.65 -202.306 -21 1
Cu 420.319 -197.941 -21 1
Cu 431.85 -193.263 -21 1
Cu 443.231 -188.275 -21 1
Cu 454.455 -182.982 -21 1
Cu 465.51 -177.389 -21 1
Cu 476.389 -171.499 -21 1
Cu 487.082 -165.317 -21 1
Cu 497.58 -158.85 -21 1
Cu 507.875 -152.101 -21 1
Cu 517.957 -145.078 -21 1
Cu 527.819 -137.785 -21 1
Cu 537.453 -130.229 -21 1
Cu 546.85 -122.416 -21 1
Cu 556.002 -114.352 -21 1
Cu 564.902 -106.045 -21 1
Cu 573.543 -97.5008 -21 1
Cu 581.917 -88.7267 -21 1
Cu 590.018 -79.7302 -21 1
Cu 597.838 -70.5186 -21 1
Cu 605.371 -61.0997 -21 1
Cu 612.611 -51.4814 -21 1
Cu 619.552 -41.6714 -21 1
Cu 626.188 -31.6782 -21 1
Cu 632.514 -21.5099 -21 1
Cu 638.524 -11.175 -21 1
Cu 644.213 -0.682095 -21 1
Cu 649.577 9.96006 -21 1
Cu 654.611 20.7426 -21 1
Cu 659.311 31.6566 -21 1
Cu 663.672 42.693 -21 1
Cu 667.693 53.8426 -21 1
Cu 671.368 65.0961 -21 1
Cu 674.695 76.4442 -21 1
Cu 677.671 87.8774 -21 1
Cu 680.295 99.3863 -21 1
Cu 681.711 110.961 -21 1
Cu 681.711 122.592 -21 1
Cu 681.711 134.271 -21 1
Cu 681.711 145.986 -21 1
Cu 681.711 157.728 -21 1
Cu 681.711 169.488 -21 1
Cu 681.711 181.256 -21 1
Cu 681.711 193.021 -21 1
Cu 681.711 204.775 -21 1
Cu 681.711 216.507 -21 1
Cu 681.711 228.208 -21 1
Cu 681.711 239.868 -21 1
Cu 681.664 251.477 -21 1
Cu 679.248 263.026 -21 1
Cu 676.478 274.504 -21 1
Cu 673.355 285.903 -21 1
Cu 669.883 297.213 -21 1
Cu 666.064 308.425 -21 1
Cu 661.902 319.528 -21 1
Cu 657.399 330.515 -21 1
Cu 652.56 341.376 -21 1
Cu 647.389 352.101 -21 1
Cu 641.889 362.682 -21 1
Cu 636.066 373.11 -21 1
Cu 629.924 383.377 -21 1
Cu 623.469 393.474 -21 1
Cu 616.706 403.392 -21 1
Cu 609.64 413.123 -21 1
Cu 602.277 422.66 -21 1
Cu 594.624 431.993 -21 1
Cu 586.687 441.117 -21 1
Cu 578.472 450.022 -21 1
Cu 569.986 458.701 -21 1
Cu 561.236 467.148 -21 1
Cu 552.23 475.355 -21 1
Cu 542.976 483.315 -21 1
Cu 533.479 491.022 -21 1
Cu 523.75 498.47 -21 1
Cu 513.795 505.651 -21 1
Cu 503.624 512.561 -21 1
Cu 493.243 519.193 -21 1
Cu 482.663 525.543 -21 1
Cu 471.892 531.604 -21 1
Cu 460.939 537.371 -21 1
Cu 449.812 542.84 -21 1
Cu 438.522 548.007 -21 1
Cu 427.078 552.867 -21 1
Cu 415.489 557.415 -21 1
Cu 403.764 561.649 -21 1
Cu 391.914 565.564 -21 1
Cu 379.948 569.158 -21 1
Cu 367.877 572.427 -21 1
Cu 355.71 575.369 -21 1
Cu 343.457 577.981 -21 1
Cu 331.129 580.261 -21 1
Cu 318.737 582.207 -21 1
Cu 306.289 583.818 -21 1
Cu 293.797 585.091 -21 1
Cu 281.271 586.028 -21 1
Cu 268.721 586.625 -21 1
Cu 256.158 586.883 -21 1
Cu 243.592 586.802 -21 1
Cu 231.034 586.382 -21 1
Cu 218.495 585.622 -21 1
Cu 205.984 584.525 -21 1
Cu 193.511 583.09 -21 1
Cu 181.089 581.319 -21 1
Cu 168.726 579.213 -21 1
Cu 156.432 576.774 -21 1
Cu 144.22 574.004 -21 1
Cu 132.097 570.905 -21 1
Cu 120.075 567.481 -21 1
Cu 108.163 563.733 -21 1
Cu 96.3719 559.665 -21 1
Cu 84.7107 555.281 -21 1
Cu 73.1894 550.583 -21 1
Cu 61.8175 545.576 -21 1
Cu 50.6045 540.264 -21 1
Cu 39.5597 534.652 -21 1
Cu 28.6923 528.743 -21 1
Cu 18.0113 522.544 -21 1
Cu 7.52563 516.059 -21 1
Cu -2.75599 509.293 -21 1
Cu -12.825 502.253 -21 1
Cu -22.6731 494.943 -21 1
Cu -32.292 487.371 -21 1
Cu -41.6738 479.542 -21 1
Cu -50.8107 471.463 -21 1
Cu -59.695 463.141 -21 1
Cu -68.3193 454.582 -21 1
Cu -76.6765 445.794 -21 1
Cu -84.7597 436.783 -21 1
Cu -92.5621 427.559 -21 1
Cu -100.077 418.127 -21 1
Cu -107.299 408.497 -21 1
Cu -114.221 398.675 -21 1
Cu -120.838 388.671 -21 1
Cu -127.144 378.492 -21 1
Cu -133.134 368.147 -21 1
Cu -138.803 357.644 -21 1
Cu -144.146 346.993 -21 1
Cu -149.159 336.202 -21 1
Cu -153.838 325.28 -21 1
Cu -158.179 314.236 -21 1
Cu -162.177 303.08 -21 1
Cu -165.831 291.82 -21 1
Cu -169.136 280.466 -21 1
Cu -172.091 269.028 -21 1
Cu -174.692 257.515 -21 1
Cu -175.956 245.936 -21 1
Cu -175.956 234.302 -21 1
Cu -175.956 222.621 -21 1
Cu -175.956 210.904 -21 1
Cu -175.956 199.16 -21 1
Cu -163.819 373.657 -21 1
Cu -169.28 363.058 -21 1
Cu -174.434 352.325 -21 1
Cu -179.277 341.466 -21 1
Cu -183.805 330.489 -21 1
Cu -188.016 319.401 -21 1
Cu -191.905 308.21 -21 1
Cu -195.471 296.926 -21 1
Cu -198.71 285.556 -21 1
Cu -201.621 274.108 -21 1
Cu -204.2 262.59 -21 1
Cu -205.48 251.012 -21 1
Cu -205.48 239.381 -21 1
Cu -205.48 227.705 -21 1
Cu -205.48 215.995 -21 1
Cu -205.48 204.257 -21 1
Cu -205.48 192.501 -21 1
Cu -205.48 180.734 -21 1
Cu -205.48 168.967 -21 1
Cu -205.48 157.206 -21 1
Cu -205.48 145.461 -21 1
Cu -205.48 133.741 -21 1
Cu -205.48 122.053 -21 1
Cu -205.48 110.407 -21 1
Cu -204.971 98.8103 -21 1
Cu -202.5 87.272 -21 1
Cu -199.698 75.8003 -21 1
Cu -196.565 64.4035 -21 1
Cu -193.106 53.0901 -21 1
Cu -189.322 41.8682 -21 1
Cu -185.216 30.7459 -21 1
Cu -180.792 19.7315 -21 1
Cu -176.051 8.8328 -21 1
Cu -170.999 -1.94213 -21 1
Cu -165.637 -12.5855 -21 1
Cu -159.972 -23.0895 -21 1
Cu -154.005 -33.4466 -21 1
Cu -147.743 -43.6491 -21 1
Cu -141.189 -53.6898 -21 1
Cu -134.348 -63.5611 -21 1
Cu -127.225 -73.2561 -21 1
Cu -119.825 -82.7675 -21 1
Cu -112.154 -92.0886 -21 1
Cu -104.218 -101.212 -21 1
Cu -96.0212 -110.132 -21 1
Cu -87.5707 -118.842 -21 1
Cu -78.8723 -127.335 -21 1
Cu -69.9325 -135.605 -21 1
Cu -60.7578 -143.647 -21 1
Cu -51.3547 -151.453 -21 1
Cu -41.7301 -159.019 -21 1
Cu -31.8911 -166.34 -21 1
Cu -21.8448 -173.409 -21 1
Cu -11.5986 -180.221 -21 1
Cu -1.15977 -186.772 -21 1
Cu 9.46394 -193.058 -21 1
Cu 20.2648 -199.072 -21 1
Cu 31.2351 -204.811 -21 1
Cu 42.3666 -210.272 -21 1
Cu 53.6514 -215.448 -21 1
Cu 65.0812 -220.338 -21 1
Cu 76.6478 -224.938 -21 1
Cu 88.3426 -229.243 -21 1
Cu 100.157 -233.252 -21 1
Cu 112.083 -236.96 -21 1
Cu 124.111 -240.366 -21 1
Cu 136.233 -243.467 -21 1
Cu 148.44 -246.26 -21 1
Cu 160.723 -248.744 -21 1
Cu 173.073 -250.916 -21 1
Cu 185.481 -252.776 -21 1
Cu 197.938 -254.322 -21 1
Cu 210.435 -255.552 -21 1
Cu 222.963 -256.467 -21 1
Cu 235.513 -257.064 -21 1
Cu 248.075 -257.344 -21 1
Cu 260.641 -257.307 -21 1
Cu 273.202 -256.952 -21 1
Cu 285.747 -256.28 -21 1
Cu 298.269 -255.291 -21 1
Cu 310.757 -253.986 -21 1
Cu 323.203 -252.366 -21 1
Cu 335.599 -250.432 -21 1
Cu 347.934 -248.186 -21 1
Cu 360.199 -245.629 -21 1
Cu 372.387 -242.763 -21 1
Cu 384.488 -239.591 -21 1
Cu 396.493 -236.113 -21 1
Cu 408.393 -232.334 -21 1
Cu 420.18 -228.255 -21 1
Cu 431.845 -223.88 -21 1
Cu 443.38 -219.212 -21 1
Cu 454.777 -214.254 -21 1
Cu 466.026 -209.01 -21 1
Cu 477.12 -203.484 -21 1
Cu 488.052 -197.679 -21 1
Cu 498.811 -191.6 -21 1
Cu 509.392 -185.252 -21 1
Cu 519.786 -178.639 -21 1
Cu 529.986 -171.765 -21 1
Cu 539.984 -164.637 -21 1
Cu 549.773 -157.258 -21 1
Cu 559.346 -149.635 -21 1
Cu 568.696 -141.772 -21 1
Cu 577.816 -133.676 -21 1
Cu 586.7 -125.353 -21 1
Cu 595.34 -116.809 -21 1
Cu 603.731 -108.049 -21 1
Cu 611.867 -99.0801 -21 1
Cu 619.741 -89.9091 -21 1
Cu 627.349 -80.5426 -21 1
Cu 634.684 -70.9872 -21 1
Cu 641.741 -61.2501 -21 1
Cu 648.514 -51.3382 -21 1
Cu 655 -41.2587 -21 1
Cu 661.193 -31.0191 -21 1
Cu 667.089 -20.6267 -21 1
Cu 672.684 -10.0891 -21 1
Cu 677.972 0.58596 -21 1
Cu 682.952 11.3908 -21 1
Cu 687.618 22.3174 -21 1
Cu 691.968 33.358 -21 1
Cu 695.998 44.5045 -21 1
Cu 699.706 55.7487 -21 1
Cu 703.088 67.0826 -21 1
Cu 706.143 78.4977 -21 1
Cu 708.868 89.9859 -21 1
Cu 711.235 101.539 -21 1
Cu 711.235 113.148 -21 1
Cu 711.235 124.805 -21 1
Cu 711.235 136.501 -21 1
Cu 711.235 148.228 -21 1
Cu 711.235 159.977 -21 1
Cu 711.235 171.74 -21 1
Cu 711.235 183.508 -21 1
Cu 711.235 195.273 -21 1
Cu 711.235 207.026 -21 1
Cu 711.235 218.758 -21 1
Cu 711.235 230.461 -21 1
Cu 711.235 242.126 -21 1
Cu 711.235 253.746 -21 1
Cu 709.377 265.311 -21 1
Cu 706.719 276.812 -21 1
Cu 703.731 288.243 -21 1
Cu 700.415 299.594 -21 1
Cu 696.772 310.857 -21 1
Cu 692.807 322.024 -21 1
Cu 688.522 333.086 -21 1
Cu 683.919 344.037 -21 1
Cu 679.002 354.867 -21 1
Cu 673.776 365.569 -21 1
Cu 668.243 376.134 -21 1
Cu 662.407 386.557 -21 1
Cu 656.274 396.828 -21 1
Cu 649.847 406.94 -21 1
Cu 643.131 416.886 -21 1
Cu 636.13 426.66 -21 1
Cu 628.851 436.252 -21 1
Cu 621.298 445.657 -21 1
Cu 613.477 454.868 -21 1
Cu 605.394 463.878 -21 1
Cu 597.054 472.681 -21 1
Cu 588.463 481.269 -21 1
Cu 579.628 489.638 -21 1
Cu 570.555 497.78 -21 1
Cu 561.251 505.69 -21 1
Cu 551.723 513.362 -21 1
Cu 541.977 520.79 -21 1
Cu 532.02 527.97 -21 1
Cu 521.86 534.895 -21 1
Cu 511.505 541.562 -21 1
Cu 500.961 547.964 -21 1
Cu 490.237 554.097 -21 1
Cu 479.34 559.957 -21 1
Cu 468.278 565.54 -21 1
Cu 457.059 570.841 -21 1
Cu 445.692 575.857 -21 1
Cu 434.184 580.584 -21 1
Cu 422.544 585.019 -21 1
Cu 410.781 589.157 -21 1
Cu 398.903 592.998 -21 1
Cu 386.918 596.536 -21 1
Cu 374.836 599.771 -21 1
Cu 362.665 602.699 -21 1
Cu 350.415 605.318 -21 1
Cu 338.093 607.627 -21 1
Cu 325.709 609.624 -21 1
Cu 313.272 611.307 -21 1
Cu 300.792 612.676 -21 1
Cu 288.276 613.728 -21 1
Cu 275.735 614.464 -21 1
Cu 263.177 614.883 -21 1
Cu 250.611 614.985 -21 1
Cu 238.047 614.769 -21 1
Cu 225.494 614.235 -21 1
Cu 212.961 613.385 -21 1
Cu 200.457 612.218 -21 1
Cu 187.991 610.736 -21 1
Cu 175.572 608.94 -21 1
Cu 163.21 606.83 -21 1
Cu 150.913 604.409 -21 1
Cu 138.69 601.678 -21 1
Cu 126.55 598.639 -21 1
Cu 114.502 595.295 -21 1
Cu 102.555 591.647 -21 1
Cu 90.7174 587.699 -21 1
Cu 78.9977 583.453 -21 1
Cu 67.4046 578.913 -21 1
Cu 55.9465 574.081 -21 1
Cu 44.6318 568.962 -21 1
Cu 33.4687 563.559 -21 1
Cu 22.4652 557.875 -21 1
Cu 11.6295 551.916 -21 1
Cu 0.969444 545.685 -21 1
Cu -9.50728 539.187 -21 1
Cu -19.793 532.427 -21 1
Cu -29.8802 525.409 -21 1
Cu -39.7617 518.139 -21 1
Cu -49.4301 510.622 -21 1
Cu -58.8784 502.864 -21 1
Cu -68.0998 494.869 -21 1
Cu -77.0875 486.645 -21 1
Cu -85.8351 478.196 -21 1
Cu -94.3361 469.53 -21 1
Cu -102.584 460.652 -21 1
Cu -110.574 451.569 -21 1
Cu -118.299 442.287 -21 1
Cu -125.754 432.813 -21 1
Cu -132.933 423.155 -21 1
Cu -139.831 413.318 -21 1
Cu -146.443 403.311 -21 1
Cu -152.765 393.141 -21 1
Cu -158.792 382.814 -21 1
Cu 720.155 23.7353 -21 1
Cu 724.202 34.8765 -21 1
Cu 727.946 46.1102 -21 1
Cu 731.384 57.4292 -21 1
Cu 734.516 68.8262 -21 1
Cu 737.338 80.2938 -21 1
Cu 739.848 91.8247 -21 1
Cu 740.758 103.411 -21 1
Cu 740.758 115.047 -21 1
Cu 740.758 126.723 -21 1
Cu 740.758 138.433 -21 1
Cu 740.758 150.168 -21 1
Cu 740.758 161.922 -21 1
Cu 740.758 173.687 -21 1
Cu 740.758 185.455 -21 1
Cu 740.758 197.219 -21 1
Cu 740.758 208.971 -21 1
Cu 740.758 220.704 -21 1
Cu 740.758 232.41 -21 1
Cu 740.758 244.081 -21 1
Cu 740.758 255.711 -21 1
Cu 739.542 267.291 -21 1
Cu 736.991 278.814 -21 1
Cu 734.129 290.273 -21 1
Cu 730.958 301.66 -21 1
Cu 727.479 312.968 -21 1
Cu 723.696 324.19 -21 1
Cu 719.61 335.319 -21 1
Cu 715.225 346.347 -21 1
Cu 710.542 357.268 -21 1
Cu 705.565 368.074 -21 1
Cu 700.298 378.758 -21 1
Cu 694.743 389.314 -21 1
Cu 688.904 399.735 -21 1
Cu 682.784 410.013 -21 1
Cu 676.389 420.143 -21 1
Cu 669.722 430.118 -21 1
Cu 662.786 439.932 -21 1
Cu 655.588 449.578 -21 1
Cu 648.131 459.05 -21 1
Cu 640.419 468.342 -21 1
Cu 632.459 477.447 -21 1
Cu 624.255 486.361 -21 1
Cu 615.812 495.078 -21 1
Cu 607.136 503.591 -21 1
Cu 598.232 511.895 -21 1
Cu 589.107 519.985 -21 1
Cu 579.766 527.857 -21 1
Cu 570.214 535.504 -21 1
Cu 560.459 542.921 -21 1
Cu 550.506 550.105 -21 1
Cu 540.361 557.051 -21 1
Cu 530.032 563.753 -21 1
Cu 519.525 570.208 -21 1
Cu 508.847 576.411 -21 1
Cu 498.004 582.359 -21 1
Cu 487.004 588.048 -21 1
Cu 475.853 593.474 -21 1
Cu 464.559 598.633 -21 1
Cu 453.129 603.523 -21 1
Cu 441.571 608.14 -21 1
Cu 429.891 612.481 -21 1
Cu 418.097 616.543 -21 1
Cu 406.197 620.324 -21 1
Cu 394.199 623.822 -21 1
Cu 382.11 627.033 -21 1
Cu 369.938 629.956 -21 1
Cu 357.691 632.59 -21 1
Cu 345.376 634.932 -21 1
Cu 333.002 636.981 -21 1
Cu 320.576 638.736 -21 1
Cu 308.107 640.195 -21 1
Cu 295.603 641.358 -21 1
Cu 283.071 642.223 -21 1
Cu 270.519 642.791 -21 1
Cu 257.956 643.061 -21 1
Cu 245.39 643.032 -21 1
Cu 232.829 642.705 -21 1
Cu 220.281 642.081 -21 1
Cu 207.754 641.158 -21 1
Cu 195.255 639.938 -21 1
Cu 182.794 638.423 -21 1
Cu 170.378 636.611 -21 1
Cu 158.014 634.506 -21 1
Cu 145.712 632.108 -21 1
Cu 133.478 629.419 -21 1
Cu 121.322 626.44 -21 1
Cu 109.249 623.173 -21 1
Cu 97.2693 619.621 -21 1
Cu 85.3893 615.786 -21 1
Cu 73.6169 611.67 -21 1
Cu 61.9597 607.276 -21 1
Cu 50.4251 602.607 -21 1
Cu 39.0206 597.665 -21 1
Cu 27.7535 592.455 -21 1
Cu 16.6311 586.978 -21 1
Cu 5.6604 581.239 -21 1
Cu -5.15142 575.242 -21 1
Cu -15.7975 568.99 -21 1
Cu -26.2709 562.487 -21 1
Cu -36.5649 555.738 -21 1
Cu -46.673 548.747 -21 1
Cu -56.5887 541.518 -21 1
Cu -66.3055 534.056 -21 1
Cu -75.8172 526.365 -21 1
Cu -85.1178 518.452 -21 1
Cu -94.2012 510.32 -21 1
Cu -103.062 501.975 -21 1
Cu -111.693 493.423 -21 1
Cu -120.091 484.668 -21 1
Cu -128.249 475.717 -21 1
Cu -136.162 466.575 -21 1
Cu -143.825 457.248 -21 1
Cu -151.233 447.743 -21 1
Cu -158.381 438.064 -21 1
Cu -165.265 428.219 -21 1
Cu -171.881 418.214 -21 1
Cu -178.224 408.055 -21 1
Cu -184.289 397.748 -21 1
Cu -190.074 387.301 -21 1
Cu -195.574 376.72 -21 1
Cu -200.787 366.012 -21 1
Cu -205.707 355.184 -21 1
Cu -210.333 344.242 -21 1
Cu -214.662 333.194 -21 1
Cu -218.69 322.047 -21 1
Cu -222.415 310.808 -21 1
Cu -225.834 299.484 -21 1
Cu -228.946 288.082 -21 1
Cu -231.749 276.61 -21 1
Cu -234.24 265.075 -21 1
Cu -235.003 253.485 -21 1
Cu -235.003 241.847 -21 1
Cu -235.003 230.169 -21 1
Cu -235.003 218.457 -21 1
Cu -235.003 206.72 -21 1
Cu -235.003 194.965 -21 1
Cu -235.003 183.2 -21 1
Cu -235.003 171.432 -21 1
Cu -235.003 159.669 -21 1
Cu -235.003 147.918 -21 1
Cu -235.003 136.186 -21 1
Cu -235.003 124.482 -21 1
Cu -235.003 112.813 -21 1
Cu -235.003 101.187 -21 1
Cu -233.636 89.6103 -21 1
Cu -231.066 78.0909 -21 1
Cu -228.185 66.6363 -21 1
Cu -224.994 55.2537 -21 1
Cu -221.497 43.9505 -21 1
Cu -217.694 32.7339 -21 1
Cu -213.59 21.6113 -21 1
Cu -209.186 10.5896 -21 1
Cu -204.484 -0.32403 -21 1
Cu -199.489 -11.1225 -21 1
Cu -194.204 -21.799 -21 1
Cu -188.631 -32.3466 -21 1
Cu -182.774 -42.7585 -21 1
Cu -176.638 -53.0281 -21 1
Cu -170.225 -63.1487 -21 1
Cu -163.541 -73.1138 -21 1
Cu -156.589 -82.9171 -21 1
Cu -149.374 -92.5522 -21 1
Cu -141.901 -102.013 -21 1
Cu -134.174 -111.293 -21 1
Cu -126.198 -120.387 -21 1
Cu -117.979 -129.289 -21 1
Cu -109.522 -137.993 -21 1
Cu -100.831 -146.493 -21 1
Cu -91.9135 -154.784 -21 1
Cu -82.7744 -162.861 -21 1
Cu -73.4196 -170.718 -21 1
Cu -63.8552 -178.351 -21 1
Cu -54.0872 -185.755 -21 1
Cu -44.1221 -192.924 -21 1
Cu -33.9661 -199.854 -21 1
Cu -23.6258 -206.541 -21 1
Cu -13.1079 -212.98 -21 1
Cu -2.41906 -219.168 -21 1
Cu 8.43379 -225.1 -21 1
Cu 19.4437 -230.772 -21 1
Cu 30.6036 -236.181 -21 1
Cu 41.9063 -241.324 -21 1
Cu 53.3445 -246.197 -21 1
Cu 64.911 -250.796 -21 1
Cu 76.5982 -255.12 -21 1
Cu 88.3987 -259.165 -21 1
Cu 100.305 -262.928 -21 1
Cu 112.309 -266.408 -21 1
Cu 124.403 -269.601 -21 1
Cu 136.581 -272.507 -21 1
Cu 148.832 -275.122 -21 1
Cu 161.151 -277.446 -21 1
Cu 173.528 -279.477 -21 1
Cu 185.957 -281.213 -21 1
Cu 198.428 -282.654 -21 1
Cu 210.935 -283.798 -21 1
Cu 223.468 -284.645 -21 1
Cu 236.021 -285.194 -21 1
Cu 248.584 -285.445 -21 1
Cu 261.15 -285.398 -21 1
Cu 273.71 -285.052 -21 1
Cu 286.258 -284.409 -21 1
Cu 298.784 -283.468 -21 1
Cu 311.28 -282.23 -21 1
Cu 323.739 -280.695 -21 1
Cu 336.152 -278.866 -21 1
Cu 348.512 -276.742 -21 1
Cu 360.81 -274.326 -21 1
Cu 373.039 -271.618 -21 1
Cu 385.191 -268.621 -21 1
Cu 397.257 -265.337 -21 1
Cu 409.231 -261.767 -21 1
Cu 421.105 -257.914 -21 1
Cu 432.87 -253.781 -21 1
Cu 444.52 -249.37 -21 1
Cu 456.047 -244.683 -21 1
Cu 467.443 -239.725 -21 1
Cu 478.701 -234.497 -21 1
Cu 489.814 -229.004 -21 1
Cu 500.775 -223.249 -21 1
Cu 511.577 -217.236 -21 1
Cu 522.212 -210.968 -21 1
Cu 532.675 -204.45 -21 1
Cu 542.957 -197.686 -21 1
Cu 553.053 -190.679 -21 1
Cu 562.957 -183.435 -21 1
Cu 572.661 -175.959 -21 1
Cu 582.16 -168.255 -21 1
Cu 591.447 -160.327 -21 1
Cu 600.517 -152.182 -21 1
Cu 609.363 -143.824 -21 1
Cu 617.98 -135.259 -21 1
Cu 626.363 -126.491 -21 1
Cu 634.505 -117.528 -21 1
Cu 642.403 -108.375 -21 1
Cu 650.05 -99.0365 -21 1
Cu 657.442 -89.5199 -21 1
Cu 664.574 -79.8308 -21 1
Cu 671.442 -69.9756 -21 1
Cu 678.04 -59.9605 -21 1
Cu 684.366 -49.7921 -21 1
Cu 690.414 -39.4767 -21 1
Cu 696.181 -29.0211 -21 1
Cu 701.664 -18.432 -21 1
Cu 706.858 -7.71609 -21 1
Cu 711.76 3.11962 -21 1
Cu 716.367 14.0682 -21 1
Cu 482.102 -264.296 -21 1
Cu 493.344 -259.039 -21 1
Cu 504.449 -253.531 -21 1
Cu 515.411 -247.777 -21 1
Cu 526.222 -241.779 -21 1
Cu 536.878 -235.541 -21 1
Cu 547.371 -229.066 -21 1
Cu 557.696 -222.358 -21 1
Cu 567.846 -215.421 -21 1
Cu 577.817 -208.259 -21 1
Cu 587.602 -200.876 -21 1
Cu 597.196 -193.275 -21 1
Cu 606.593 -185.463 -21 1
Cu 615.789 -177.442 -21 1
Cu 624.776 -169.217 -21 1
Cu 633.552 -160.794 -21 1
Cu 642.11 -152.177 -21 1
Cu 650.445 -143.37 -21 1
Cu 658.554 -134.38 -21 1
Cu 666.431 -125.211 -21 1
Cu 674.071 -115.867 -21 1
Cu 681.471 -106.356 -21 1
Cu 688.626 -96.6819 -21 1
Cu 695.532 -86.8502 -21 1
Cu 702.185 -76.8668 -21 1
Cu 708.582 -66.7373 -21 1
Cu 714.718 -56.4676 -21 1
Cu 720.59 -46.0634 -21 1
Cu 726.195 -35.5308 -21 1
Cu 731.53 -24.8757 -21 1
Cu 736.592 -14.1043 -21 1
Cu 741.377 -3.22265 -21 1
Cu 745.882 7.76297 -21 1
Cu 750.107 18.8463 -21 1
Cu 752.847 331.1 -21 1
Cu 748.818 342.247 -21 1
Cu 744.506 353.3 -21 1
Cu 739.912 364.254 -21 1
Cu 735.041 375.102 -21 1
Cu 729.894 385.838 -21 1
Cu 724.474 396.455 -21 1
Cu 718.785 406.949 -21 1
Cu 712.83 417.311 -21 1
Cu 706.612 427.538 -21 1
Cu 700.135 437.623 -21 1
Cu 693.403 447.559 -21 1
Cu 686.418 457.342 -21 1
Cu 679.187 466.966 -21 1
Cu 671.711 476.426 -21 1
Cu 663.996 485.715 -21 1
Cu 656.047 494.829 -21 1
Cu 647.867 503.763 -21 1
Cu 639.462 512.51 -21 1
Cu 630.835 521.068 -21 1
Cu 621.993 529.429 -21 1
Cu 612.94 537.591 -21 1
Cu 603.681 545.547 -21 1
Cu 594.222 553.294 -21 1
Cu 584.567 560.827 -21 1
Cu 574.724 568.142 -21 1
Cu 564.696 575.234 -21 1
Cu 554.49 582.1 -21 1
Cu 544.112 588.736 -21 1
Cu 533.568 595.137 -21 1
Cu 522.863 601.301 -21 1
Cu 512.004 607.223 -21 1
Cu 500.997 612.9 -21 1
Cu 489.849 618.33 -21 1
Cu 478.564 623.508 -21 1
Cu 467.151 628.433 -21 1
Cu 455.616 633.1 -21 1
Cu 443.965 637.508 -21 1
Cu 432.204 641.654 -21 1
Cu 420.341 645.535 -21 1
Cu 408.383 649.15 -21 1
Cu 396.335 652.496 -21 1
Cu 384.206 655.572 -21 1
Cu 372.002 658.375 -21 1
Cu 359.729 660.905 -21 1
Cu 347.396 663.158 -21 1
Cu 335.008 665.136 -21 1
Cu 322.574 666.835 -21 1
Cu 310.1 668.255 -21 1
Cu 297.593 669.396 -21 1
Cu 285.06 670.257 -21 1
Cu 272.51 670.837 -21 1
Cu 259.948 671.136 -21 1
Cu 247.382 671.154 -21 1
Cu 234.819 670.89 -21 1
Cu 222.266 670.345 -21 1
Cu 209.731 669.52 -21 1
Cu 197.221 668.414 -21 1
Cu 184.742 667.028 -21 1
Cu 172.302 665.364 -21 1
Cu 159.908 663.421 -21 1
Cu 147.568 661.202 -21 1
Cu 135.287 658.707 -21 1
Cu 123.074 655.938 -21 1
Cu 110.935 652.897 -21 1
Cu 98.8769 649.584 -21 1
Cu 86.9068 646.003 -21 1
Cu 75.0316 642.155 -21 1
Cu 63.258 638.042 -21 1
Cu 51.5926 633.667 -21 1
Cu 40.0423 629.031 -21 1
Cu 28.6136 624.139 -21 1
Cu 17.3129 618.992 -21 1
Cu 6.14688 613.594 -21 1
Cu -4.87823 607.948 -21 1
Cu -15.7561 602.056 -21 1
Cu -26.4805 595.923 -21 1
Cu -37.0453 589.551 -21 1
Cu -47.4445 582.944 -21 1
Cu -57.6721 576.107 -21 1
Cu -67.7223 569.043 -21 1
Cu -77.5894 561.756 -21 1
Cu -87.2677 554.25 -21 1
Cu -96.7517 546.529 -21 1
Cu -106.036 538.599 -21 1
Cu -115.115 530.463 -21 1
Cu -123.984 522.126 -21 1
Cu -132.638 513.593 -21 1
Cu -141.071 504.869 -21 1
Cu -149.28 495.958 -21 1
Cu -157.258 486.867 -21 1
Cu -165.003 477.599 -21 1
Cu -172.508 468.161 -21 1
Cu -179.771 458.557 -21 1
Cu -186.786 448.793 -21 1
Cu -193.551 438.876 -21 1
Cu -200.06 428.809 -21 1
Cu -206.311 418.6 -21 1
Cu -212.299 408.254 -21 1
Cu -218.021 397.777 -21 1
Cu -223.475 387.175 -21 1
Cu -228.656 376.454 -21 1
Cu -233.562 365.619 -21 1
Cu -238.191 354.678 -21 1
Cu -242.538 343.637 -21 1
Cu -246.603 332.502 -21 1
Cu -244.861 20.2415 -21 1
Cu -240.672 9.14632 -21 1
Cu -236.201 -1.85189 -21 1
Cu -231.451 -12.7469 -21 1
Cu -226.424 -23.5325 -21 1
Cu -221.124 -34.2025 -21 1
Cu -215.552 -44.7507 -21 1
Cu -209.713 -55.1713 -21 1
Cu -203.61 -65.4582 -21 1
Cu -197.246 -75.6056 -21 1
Cu -190.624 -85.6076 -21 1
Cu -183.75 -95.4586 -21 1
Cu -176.626 -105.153 -21 1
Cu -169.256 -114.685 -21 1
Cu -161.646 -124.049 -21 1
Cu -153.798 -133.241 -21 1
Cu -145.719 -142.254 -21 1
Cu -137.411 -151.084 -21 1
Cu -128.881 -159.725 -21 1
Cu -120.133 -168.173 -21 1
Cu -111.171 -176.422 -21 1
Cu -102.002 -184.469 -21 1
Cu -92.6294 -192.308 -21 1
Cu -83.0598 -199.935 -21 1
Cu -73.2983 -207.346 -21 1
Cu -63.3504 -214.536 -21 1
Cu -53.2219 -221.502 -21 1
Cu -42.9186 -228.239 -21 1
Cu -32.4462 -234.743 -21 1
Cu -21.8109 -241.011 -21 1
Cu -11.0186 -247.039 -21 1
Cu -0.0756295 -252.824 -21 1
Cu 11.0119 -258.362 -21 1
Cu 22.2376 -263.651 -21 1
Cu 33.595 -268.687 -21 1
Cu 45.0777 -273.467 -21 1
Cu 56.6791 -277.989 -21 1
Cu 68.3927 -282.25 -21 1
Cu 80.2115 -286.247 -21 1
Cu 92.1291 -289.979 -21 1
Cu 104.138 -293.443 -21 1
Cu 116.233 -296.637 -21 1
Cu 128.405 -299.56 -21 1
Cu 140.649 -302.209 -21 1
Cu 152.956 -304.583 -21 1
Cu 165.321 -306.682 -21 1
Cu 177.736 -308.503 -21 1
Cu 190.193 -310.046 -21 1
Cu 202.687 -311.309 -21 1
Cu 215.209 -312.292 -21 1
Cu 227.753 -312.995 -21 1
Cu 240.311 -313.417 -21 1
Cu 252.876 -313.558 -21 1
Cu 265.441 -313.417 -21 1
Cu 277.999 -312.995 -21 1
Cu 290.543 -312.293 -21 1
Cu 303.065 -311.309 -21 1
Cu 315.558 -310.046 -21 1
Cu 328.016 -308.503 -21 1
Cu 340.431 -306.682 -21 1
Cu 352.795 -304.584 -21 1
Cu 365.103 -302.21 -21 1
Cu 377.346 -299.56 -21 1
Cu 389.519 -296.638 -21 1
Cu 401.613 -293.444 -21 1
Cu 413.623 -289.98 -21 1
Cu 425.54 -286.248 -21 1
Cu 437.359 -282.251 -21 1
Cu 449.073 -277.99 -21 1
Cu 460.674 -273.468 -21 1
Cu 472.157 -268.688 -21 1
Cu 410.066 -320.401 -21 1
Cu 422.078 -316.945 -21 1
Cu 434.004 -313.235 -21 1
Cu 445.837 -309.274 -21 1
Cu 457.571 -305.064 -21 1
Cu 469.2 -300.606 -21 1
Cu 480.719 -295.903 -21 1
Cu 492.122 -290.957 -21 1
Cu 503.402 -285.771 -21 1
Cu 514.554 -280.348 -21 1
Cu 525.573 -274.69 -21 1
Cu 536.452 -268.8 -21 1
Cu 547.186 -262.681 -21 1
Cu 557.769 -256.337 -21 1
Cu 568.197 -249.769 -21 1
Cu 578.463 -242.983 -21 1
Cu 588.563 -235.982 -21 1
Cu 598.491 -228.768 -21 1
Cu 608.243 -221.345 -21 1
Cu 617.813 -213.719 -21 1
Cu 627.196 -205.891 -21 1
Cu 636.388 -197.867 -21 1
Cu 645.384 -189.65 -21 1
Cu 654.179 -181.245 -21 1
Cu 662.77 -172.656 -21 1
Cu 671.15 -163.887 -21 1
Cu 679.317 -154.943 -21 1
Cu 687.265 -145.828 -21 1
Cu 694.992 -136.547 -21 1
Cu 702.492 -127.105 -21 1
Cu 709.763 -117.507 -21 1
Cu 716.8 -107.757 -21 1
Cu 723.6 -97.8604 -21 1
Cu 730.159 -87.8225 -21 1
Cu 736.474 -77.6483 -21 1
Cu 742.542 -67.3431 -21 1
Cu 748.36 -56.9119 -21 1
Cu 751.585 408.493 -21 1
Cu 745.912 418.994 -21 1
Cu 739.988 429.372 -21 1
Cu 733.814 439.622 -21 1
Cu 727.395 449.738 -21 1
Cu 720.732 459.717 -21 1
Cu 713.831 469.551 -21 1
Cu 706.694 479.237 -21 1
Cu 699.325 488.77 -21 1
Cu 691.728 498.143 -21 1
Cu 683.906 507.354 -21 1
Cu 675.864 516.397 -21 1
Cu 667.606 525.267 -21 1
Cu 659.135 533.96 -21 1
Cu 650.457 542.471 -21 1
Cu 641.576 550.797 -21 1
Cu 632.496 558.932 -21 1
Cu 623.222 566.873 -21 1
Cu 613.759 574.615 -21 1
Cu 604.111 582.155 -21 1
Cu 594.283 589.489 -21 1
Cu 584.281 596.613 -21 1
Cu 574.11 603.524 -21 1
Cu 563.774 610.217 -21 1
Cu 553.279 616.69 -21 1
Cu 542.631 622.938 -21 1
Cu 531.835 628.96 -21 1
Cu 520.896 634.752 -21 1
Cu 509.82 640.31 -21 1
Cu 498.612 645.633 -21 1
Cu 487.279 650.717 -21 1
Cu 475.826 655.559 -21 1
Cu 464.259 660.158 -21 1
Cu 452.584 664.511 -21 1
Cu 440.807 668.615 -21 1
Cu 428.934 672.469 -21 1
Cu 416.971 676.071 -21 1
Cu 94.9358 677.815 -21 1
Cu 82.929 674.343 -21 1
Cu 71.009 670.618 -21 1
Cu 59.1821 666.641 -21 1
Cu 47.4542 662.415 -21 1
Cu 35.8313 657.942 -21 1
Cu 24.3194 653.224 -21 1
Cu 12.9243 648.263 -21 1
Cu 1.65193 643.062 -21 1
Cu -9.49202 637.624 -21 1
Cu -20.5018 631.951 -21 1
Cu -31.3719 626.047 -21 1
Cu -42.0966 619.914 -21 1
Cu -52.6705 613.555 -21 1
Cu -63.0882 606.975 -21 1
Cu -73.3443 600.175 -21 1
Cu -83.4337 593.16 -21 1
Cu -93.3511 585.933 -21 1
Cu -103.092 578.497 -21 1
Cu -112.65 570.858 -21 1
Cu -122.021 563.018 -21 1
Cu -131.201 554.982 -21 1
Cu -140.185 546.753 -21 1
Cu -148.967 538.336 -21 1
Cu -157.544 529.736 -21 1
Cu -165.912 520.956 -21 1
Cu -174.065 512.001 -21 1
Cu -182 502.875 -21 1
Cu -189.712 493.584 -21 1
Cu -197.199 484.132 -21 1
Cu -204.455 474.524 -21 1
Cu -211.477 464.765 -21 1
Cu -218.262 454.86 -21 1
Cu -224.806 444.813 -21 1
Cu -231.106 434.631 -21 1
Cu -237.158 424.318 -21 1
Cu -242.96 413.879 -21 1
Cu -245.483 -51.5296 -21 1
Cu -239.794 -62.023 -21 1
Cu -233.854 -72.3933 -21 1
Cu -227.665 -82.6352 -21 1
Cu -221.23 -92.7434 -21 1
Cu -214.553 -102.713 -21 1
Cu -207.637 -112.538 -21 1
Cu -200.485 -122.215 -21 1
Cu -193.102 -131.737 -21 1
Cu -185.49 -141.101 -21 1
Cu -177.655 -150.301 -21 1
Cu -169.599 -159.333 -21 1
Cu -161.328 -168.193 -21 1
Cu -152.844 -176.874 -21 1
Cu -144.153 -185.374 -21 1
Cu -135.259 -193.688 -21 1
Cu -126.167 -201.811 -21 1
Cu -116.881 -209.74 -21 1
Cu -107.406 -217.47 -21 1
Cu -97.7467 -224.997 -21 1
Cu -87.9081 -232.318 -21 1
Cu -77.8953 -239.429 -21 1
Cu -67.7134 -246.326 -21 1
Cu -57.3676 -253.005 -21 1
Cu -46.8632 -259.464 -21 1
Cu -36.2055 -265.699 -21 1
Cu -25.4 -271.706 -21 1
Cu -14.4523 -277.483 -21 1
Cu -3.36785 -283.027 -21 1
Cu 7.84757 -288.335 -21 1
Cu 19.1883 -293.404 -21 1
Cu 30.6485 -298.231 -21 1
Cu 42.2223 -302.815 -21 1
Cu 53.9037 -307.152 -21 1
Cu 65.687 -311.241 -21 1
Cu 77.5659 -315.079 -21 1
Cu 89.5345 -318.665 -21 1
Cu 573.459 637.921 -21 1
Cu 562.869 644.255 -21 1
Cu 552.136 650.376 -21 1
Cu 541.265 656.279 -21 1
Cu 530.262 661.963 -21 1
Cu 519.131 667.425 -21 1
Cu 507.877 672.661 -21 1
Cu 496.507 677.67 -21 1
Cu 9.1336 677.621 -21 1
Cu -2.23614 672.61 -21 1
Cu -13.4885 667.371 -21 1
Cu -24.6182 661.907 -21 1
Cu -35.6202 656.221 -21 1
Cu -46.4895 650.315 -21 1
Cu -57.221 644.193 -21 1
Cu -67.8097 637.856 -21 1
Cu -78.2509 631.308 -21 1
Cu -88.5396 624.551 -21 1
Cu -98.6713 617.59 -21 1
Cu -108.641 610.426 -21 1
Cu -118.445 603.064 -21 1
Cu -128.077 595.507 -21 1
Cu -137.534 587.757 -21 1
Cu -146.812 579.82 -21 1
Cu -155.906 571.698 -21 1
Cu -164.811 563.395 -21 1
Cu -173.524 554.915 -21 1
Cu -182.041 546.263 -21 1
Cu -190.358 537.441 -21 1
Cu -198.471 528.454 -21 1
Cu -206.376 519.306 -21 1
Cu -214.07 510.001 -21 1
Cu -221.549 500.544 -21 1
Cu -228.809 490.939 -21 1
Cu -235.848 481.19 -21 1
Cu -242.662 471.302 -21 1
Cu -245.505 -109.411 -21 1
Cu -238.788 -119.357 -21 1
Cu -231.845 -129.166 -21 1
Cu -224.679 -138.833 -21 1
Cu -217.293 -148.354 -21 1
Cu -209.691 -157.724 -21 1
Cu -201.876 -166.94 -21 1
Cu -193.851 -175.996 -21 1
Cu -185.621 -184.889 -21 1
Cu -177.189 -193.615 -21 1
Cu -168.559 -202.169 -21 1
Cu -159.735 -210.548 -21 1
Cu -150.722 -218.748 -21 1
Cu -141.522 -226.765 -21 1
Cu -132.141 -234.595 -21 1
Cu -122.583 -242.234 -21 1
Cu -112.852 -249.68 -21 1
Cu -102.953 -256.929 -21 1
Cu -92.8899 -263.978 -21 1
Cu -82.6677 -270.822 -21 1
Cu -72.2911 -277.46 -21 1
Cu -61.7649 -283.887 -21 1
Cu -51.0938 -290.102 -21 1
Cu -40.2829 -296.101 -21 1
Cu -29.337 -301.881 -21 1
Cu -18.2612 -307.44 -21 1
Cu -7.06065 -312.775 -21 1
Cu 4.25954 -317.884 -21 1
Cu 503.031 -317.208 -21 1
Cu 514.335 -312.068 -21 1
Cu 525.519 -306.702 -21 1
Cu 536.578 -301.113 -21 1
Cu 547.506 -295.303 -21 1
Cu 558.298 -289.275 -21 1
Cu 568.95 -283.032 -21 1
Cu 579.456 -276.575 -21 1
Cu 589.812 -269.91 -21 1
Cu 600.013 -263.038 -21 1
Cu 610.055 -255.962 -21 1
Cu 619.931 -248.686 -21 1
Cu 629.639 -241.214 -21 1
Cu 639.174 -233.548 -21 1
Cu 648.53 -225.693 -21 1
Cu 657.705 -217.651 -21 1
Cu 666.693 -209.427 -21 1
Cu 675.491 -201.024 -21 1
Cu 684.094 -192.446 -21 1
Cu 692.499 -183.698 -21 1
Cu 700.702 -174.783 -21 1
Cu 708.698 -165.705 -21 1
Cu 716.485 -156.468 -21 1
Cu 724.058 -147.077 -21 1
Cu 731.415 -137.536 -21 1
Cu 738.551 -127.85 -21 1
Cu 745.464 -118.022 -21 1
Cu 752.149 -108.058 -21 1
Cu 747.51 472.645 -21 1
Cu 740.665 482.515 -21 1
Cu 733.596 492.244 -21 1
Cu 726.306 501.83 -21 1
Cu 718.798 511.266 -21 1
Cu 711.076 520.55 -21 1
Cu 703.142 529.677 -21 1
Cu 695.002 538.642 -21 1
Cu 686.658 547.441 -21 1
Cu 678.114 556.071 -21 1
Cu 669.374 564.527 -21 1
Cu 660.443 572.805 -21 1
Cu 651.325 580.903 -21 1
Cu 642.023 588.815 -21 1
Cu 632.541 596.538 -21 1
Cu 622.886 604.07 -21 1
Cu 613.059 611.405 -21 1
Cu 603.067 618.542 -21 1
Cu 592.914 625.476 -21 1
Cu 582.605 632.204 -21 1
Cu 702.395 572.905 -21 1
Cu 693.714 581.413 -21 1
Cu 684.849 589.754 -21 1
Cu 675.805 597.924 -21 1
Cu 666.584 605.92 -21 1
Cu 657.191 613.737 -21 1
Cu 647.63 621.373 -21 1
Cu 637.904 628.825 -21 1
Cu 628.018 636.09 -21 1
Cu 617.975 643.164 -21 1
Cu 607.781 650.045 -21 1
Cu 597.439 656.729 -21 1
Cu 586.953 663.215 -21 1
Cu 576.328 669.498 -21 1
Cu 565.569 675.578 -21 1
Cu -57.6468 676.768 -21 1
Cu -68.4328 670.73 -21 1
Cu -79.085 664.487 -21 1
Cu -89.5989 658.042 -21 1
Cu -99.9702 651.397 -21 1
Cu -110.194 644.555 -21 1
Cu -120.268 637.519 -21 1
Cu -130.185 630.293 -21 1
Cu -139.943 622.878 -21 1
Cu -149.538 615.278 -21 1
Cu -158.965 607.497 -21 1
Cu -168.22 599.537 -21 1
Cu -177.3 591.401 -21 1
Cu -186.201 583.094 -21 1
Cu -194.919 574.619 -21 1
Cu -203.451 565.978 -21 1
Cu -211.792 557.177 -21 1
Cu -219.94 548.218 -21 1
Cu -227.891 539.105 -21 1
Cu -235.642 529.842 -21 1
Cu -243.189 520.432 -21 1
Cu -244.21 -161.505 -21 1
Cu -236.691 -170.934 -21 1
Cu -228.968 -180.218 -21 1
Cu -221.045 -189.352 -21 1
Cu -212.924 -198.332 -21 1
Cu -204.608 -207.156 -21 1
Cu -196.103 -215.818 -21 1
Cu -187.41 -224.317 -21 1
Cu -178.534 -232.647 -21 1
Cu -169.479 -240.806 -21 1
Cu -160.247 -248.791 -21 1
Cu -150.843 -256.597 -21 1
Cu -141.272 -264.222 -21 1
Cu -131.536 -271.662 -21 1
Cu -121.64 -278.915 -21 1
Cu -111.588 -285.977 -21 1
Cu -101.384 -292.846 -21 1
Cu -91.0326 -299.518 -21 1
Cu -80.538 -305.991 -21 1
Cu -69.9046 -312.262 -21 1
Cu -59.1367 -318.328 -21 1
Cu 564.08 -318.774 -21 1
Cu 574.858 -312.723 -21 1
Cu 585.501 -306.467 -21 1
Cu 596.006 -300.01 -21 1
Cu 606.369 -293.352 -21 1
Cu 616.584 -286.498 -21 1
Cu 626.647 -279.451 -21 1
Cu 636.555 -272.212 -21 1
Cu 646.303 -264.786 -21 1
Cu 655.887 -257.174 -21 1
Cu 665.303 -249.382 -21 1
Cu 674.548 -241.41 -21 1
Cu 683.617 -233.264 -21 1
Cu 692.507 -224.947 -21 1
Cu 701.213 -216.461 -21 1
Cu 709.733 -207.81 -21 1
Cu 718.062 -198.999 -21 1
Cu 726.198 -190.03 -21 1
Cu 734.137 -180.907 -21 1
Cu 741.875 -171.635 -21 1
Cu 749.409 -162.217 -21 1
Cu 749.502 519.722 -21 1
Cu 741.97 529.142 -21 1
Cu 734.234 538.416 -21 1
Cu 726.298 547.54 -21 1
Cu 718.164 556.511 -21 1
Cu 709.837 565.325 -21 1
Cu 747.837 567.217 -21 1
Cu 739.673 576.164 -21 1
Cu 731.324 584.96 -21 1
Cu 722.795 593.602 -21 1
Cu 714.087 602.087 -21 1
Cu 705.205 610.411 -21 1
Cu 696.152 618.573 -21 1
Cu 686.93 626.567 -21 1
Cu 677.545 634.392 -21 1
Cu 667.998 642.045 -21 1
Cu 658.294 649.522 -21 1
Cu 648.437 656.821 -21 1
Cu 638.43 663.939 -21 1
Cu 628.277 670.873 -21 1
Cu 617.982 677.621 -21 1
Cu -114.727 676.008 -21 1
Cu -124.988 669.215 -21 1
Cu -135.106 662.236 -21 1
Cu -145.077 655.074 -21 1
Cu -154.898 647.732 -21 1
Cu -164.564 640.212 -21 1
Cu -174.072 632.518 -21 1
Cu -183.418 624.651 -21 1
Cu -192.599 616.616 -21 1
Cu -201.612 608.415 -21 1
Cu -210.452 600.051 -21 1
Cu -219.117 591.528 -21 1
Cu -227.603 582.849 -21 1
Cu -235.907 574.016 -21 1
Cu -244.026 565.034 -21 1
Cu -245.595 -205.634 -21 1
Cu -237.513 -214.645 -21 1
Cu -229.244 -223.507 -21 1
Cu -220.794 -232.217 -21 1
Cu -212.164 -240.771 -21 1
Cu -203.357 -249.166 -21 1
Cu -194.378 -257.399 -21 1
Cu -185.23 -265.467 -21 1
Cu -175.916 -273.367 -21 1
Cu -166.439 -281.096 -21 1
Cu -156.804 -288.65 -21 1
Cu -147.013 -296.027 -21 1
Cu -137.071 -303.225 -21 1
Cu -126.982 -310.24 -21 1
Cu -116.748 -317.069 -21 1
Cu 626.271 -314.587 -21 1
Cu 636.452 -307.689 -21 1
Cu 646.488 -300.607 -21 1
Cu 656.375 -293.343 -21 1
Cu 666.109 -285.901 -21 1
Cu 675.687 -278.282 -21 1
Cu 685.104 -270.491 -21 1
Cu 694.358 -262.529 -21 1
Cu 703.445 -254.4 -21 1
Cu 712.361 -246.107 -21 1
Cu 721.103 -237.654 -21 1
Cu 729.668 -229.042 -21 1
Cu 738.052 -220.276 -21 1
Cu 746.252 -211.359 -21 1
Cu 709.497 -287.694 -21 1
Cu 718.681 -279.662 -21 1
Cu 727.704 -271.471 -21 1
Cu 736.562 -263.124 -21 1
Cu 745.254 -254.625 -21 1
Cu 746.475 611.027 -21 1
Cu 737.808 619.548 -21 1
Cu 728.973 627.917 -21 1
Cu 719.973 636.13 -21 1
Cu 710.812 644.185 -21 1
Cu 701.493 652.079 -21 1
Cu 692.018 659.81 -21 1
Cu 682.392 667.374 -21 1
Cu 672.616 674.769 -21 1
Cu -166.076 675.351 -21 1
Cu -175.863 667.969 -21 1
Cu -185.502 660.419 -21 1
Cu -194.989 652.701 -21 1
Cu -204.321 644.82 -21 1
Cu -213.495 636.777 -21 1
Cu -222.507 628.577 -21 1
Cu -231.355 620.22 -21 1
Cu -240.036 611.711 -21 1
Cu -240.184 -253.941 -21 1
Cu -231.506 -262.453 -21 1
Cu -222.66 -270.812 -21 1
Cu -213.651 -279.015 -21 1
Cu -204.479 -287.06 -21 1
Cu -195.15 -294.944 -21 1
Cu -185.666 -302.665 -21 1
Cu -176.03 -310.218 -21 1
Cu -166.246 -317.603 -21 1
Cu 672.447 -317.272 -21 1
Cu 682.225 -309.88 -21 1
Cu 691.854 -302.318 -21 1
Cu 701.331 -294.59 -21 1
Cu -246.302 -288.414 -21 1
Cu -237.34 -296.664 -21 1
Cu -228.222 -304.762 -21 1
Cu -218.952 -312.708 -21 1
Cu -209.533 -320.497 -21 1
Cu 722.367 -314.669 -21 1
Cu 731.675 -306.763 -21 1
Cu 740.83 -298.702 -21 1
Cu 749.831 -290.49 -21 1
Cu 747.035 650.696 -21 1
Cu 737.985 658.861 -21 1
Cu 728.782 666.873 -21 1
Cu 719.427 674.731 -21 1
Cu -212.493 675.702 -21 1
Cu -221.866 667.864 -21 1
Cu -231.089 659.87 -21 1
Cu -240.158 651.724 -21 1


==> anc/supplementary/100/tall_bottom/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable	H1 equal ${center}+${R}*sqrt(2.0)
variable	H2 equal ${H1}+0.5
variable	H4 equal ${center}-${R}*sqrt(2.0)
variable	H3 equal ${H4}-0.5
variable	HXmin equal ${center}-0.8
variable	HXmax equal ${center}+0.8
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region		mycube block 0 ${border} 0 ${border} 0 $z 
create_box	1 mycube

region		wire cylinder z ${center} ${center} $R 0 $z 
create_atoms	1 region wire

region		adatomregion block ${HXmin} ${HXmax} ${H1} ${H2} 0 $z
create_atoms	1 random 1 ${seed1} adatomregion
group		adatoms1 region adatomregion

region		adatomregion2 block ${HXmin} ${HXmax} ${H3} ${H4} 0 $z
create_atoms	1 random 1 ${seed3} adatomregion2
group		adatoms2 region adatomregion2

group		adatoms union adatoms1 adatoms2

region		shell cylinder z ${center} ${center} $S 0 $z side out 
group		surface region shell
group2ndx       surface.ndx surface

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 94777

dump mydump all atom 947770 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb adatoms property/atom zu
compute		aveclimb adatoms reduce ave c_climb

fix             cvfix all colvars colvar.LAMMPS output out300
fix             boost all timeboost 300 cvfix

thermo_style    custom step cpuremain time temp press etotal pe vol f_cvfix c_aveclimb

fix  fem all femocs in.fem 0

run 94777000


==> anc/supplementary/100/tall_bottom/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 35.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 3791080
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0.                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 7 2        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 5.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/100/tall_mid/colvar.LAMMPS <==
# collective variable test: CVHD

colvarsTrajFrequency 92067
colvarsRestartFrequency 10000

indexFile surface.ndx
colvar {
  name coord

  width 0.05               # CV width,default = 1.0

  bondBreak {
    group1 {
      indexGroup surface
    }
    group2 {
      indexGroup surface
    }
    rmin 2.56466           # rmin
    rmax 3.30              # rmax
    rcut 3.00              # rcut
    waitTime 2500          # t_w
    power 20               # p
  }
}

cvhd {
  name hd                  # Something descriptive (or not)
  colvars coord            # The CV (ONLY ONE ALLOWED!)
  outputEnergy on          # Communicate energy to calling program
  dynamicBias on           # Toggle dynamic/static bias
  maxBias 0.3              # Maximal bias in the static case (no not active)
  hillWidth 1.0            # Width of Gaussian (see metadynamics in Colvars)
  hillWeight 0.005         # Height of Gaussian (see metadynamics in Colvars)
  newHillFrequency 1000    # Frequency of Guassian addition (see metadynamics in Colvars)
  wellTempered on          # Use Well-Tempered Metadynamics
  biasTemperature 2000     # Well-Tempered Metadynamics bias temperature
}



==> anc/supplementary/100/tall_mid/extension.xyz <==
23920
comment
Cu 267.378 178.811 0 1
Cu 267.378 179.753 0 1
Cu 267.378 180.691 0 1
Cu 267.378 181.622 0 1
Cu 267.378 182.542 0 1
Cu 267.378 183.447 0 1
Cu 267.289 184.333 0 1
Cu 266.902 185.198 0 1
Cu 266.46 186.038 0 1
Cu 265.965 186.849 0 1
Cu 265.417 187.628 0 1
Cu 264.82 188.373 0 1
Cu 264.177 189.08 0 1
Cu 263.488 189.746 0 1
Cu 262.758 190.369 0 1
Cu 261.988 190.947 0 1
Cu 261.183 191.476 0 1
Cu 260.345 191.956 0 1
Cu 259.477 192.384 0 1
Cu 258.583 192.758 0 1
Cu 257.667 192.761 0 1
Cu 256.732 192.761 0 1
Cu 255.782 192.761 0 1
Cu 254.82 192.761 0 1
Cu 253.851 192.761 0 1
Cu 252.878 192.761 0 1
Cu 251.904 192.761 0 1
Cu 250.935 192.761 0 1
Cu 249.973 192.761 0 1
Cu 249.023 192.761 0 1
Cu 248.088 192.761 0 1
Cu 247.172 192.758 0 1
Cu 246.278 192.384 0 1
Cu 245.41 191.956 0 1
Cu 244.572 191.476 0 1
Cu 243.767 190.947 0 1
Cu 242.997 190.369 0 1
Cu 242.267 189.746 0 1
Cu 241.578 189.08 0 1
Cu 240.935 188.373 0 1
Cu 240.338 187.628 0 1
Cu 239.79 186.849 0 1
Cu 239.295 186.038 0 1
Cu 238.853 185.198 0 1
Cu 238.466 184.333 0 1
Cu 238.378 183.447 0 1
Cu 238.378 182.542 0 1
Cu 238.378 181.622 0 1
Cu 238.378 180.691 0 1
Cu 238.378 179.753 0 1
Cu 238.378 178.811 0 1
Cu 238.378 177.87 0 1
Cu 238.378 176.931 0 1
Cu 238.378 176.001 0 1
Cu 238.378 175.081 0 1
Cu 238.378 174.176 0 1
Cu 238.466 173.29 0 1
Cu 238.853 172.425 0 1
Cu 239.295 171.585 0 1
Cu 239.79 170.774 0 1
Cu 240.338 169.995 0 1
Cu 240.935 169.25 0 1
Cu 241.578 168.543 0 1
Cu 242.267 167.877 0 1
Cu 242.997 167.254 0 1
Cu 243.767 166.676 0 1
Cu 244.572 166.146 0 1
Cu 245.41 165.667 0 1
Cu 246.278 165.239 0 1
Cu 247.172 164.865 0 1
Cu 248.088 164.861 0 1
Cu 249.023 164.861 0 1
Cu 249.973 164.861 0 1
Cu 250.935 164.861 0 1
Cu 251.904 164.861 0 1
Cu 252.878 164.861 0 1
Cu 253.851 164.861 0 1
Cu 254.82 164.861 0 1
Cu 255.782 164.861 0 1
Cu 256.732 164.861 0 1
Cu 257.667 164.861 0 1
Cu 258.583 164.865 0 1
Cu 259.477 165.239 0 1
Cu 260.345 165.667 0 1
Cu 261.183 166.146 0 1
Cu 261.988 166.676 0 1
Cu 262.758 167.254 0 1
Cu 263.488 167.877 0 1
Cu 264.177 168.543 0 1
Cu 264.82 169.25 0 1
Cu 265.417 169.995 0 1
Cu 265.965 170.774 0 1
Cu 266.46 171.585 0 1
Cu 266.902 172.425 0 1
Cu 267.289 173.29 0 1
Cu 267.378 174.176 0 1
Cu 267.378 175.081 0 1
Cu 267.378 176.001 0 1
Cu 267.378 176.931 0 1
Cu 267.378 177.87 0 1
Cu 267.378 178.811 0 1
Cu 267.378 178.811 -1.13035 1
Cu 267.378 179.753 -1.13035 1
Cu 267.378 180.691 -1.13035 1
Cu 267.378 181.622 -1.13035 1
Cu 267.378 182.542 -1.13035 1
Cu 267.378 183.447 -1.13035 1
Cu 267.289 184.333 -1.13035 1
Cu 266.903 185.198 -1.13035 1
Cu 266.46 186.038 -1.13035 1
Cu 265.965 186.849 -1.13035 1
Cu 265.417 187.628 -1.13035 1
Cu 264.821 188.373 -1.13035 1
Cu 264.177 189.08 -1.13035 1
Cu 263.488 189.746 -1.13035 1
Cu 262.758 190.369 -1.13035 1
Cu 261.988 190.947 -1.13035 1
Cu 261.183 191.476 -1.13035 1
Cu 260.345 191.956 -1.13035 1
Cu 259.477 192.384 -1.13035 1
Cu 258.584 192.758 -1.13035 1
Cu 257.667 192.762 -1.13035 1
Cu 256.732 192.762 -1.13035 1
Cu 255.782 192.762 -1.13035 1
Cu 254.82 192.762 -1.13035 1
Cu 253.851 192.762 -1.13035 1
Cu 252.878 192.762 -1.13035 1
Cu 251.904 192.762 -1.13035 1
Cu 250.935 192.762 -1.13035 1
Cu 249.973 192.762 -1.13035 1
Cu 249.023 192.762 -1.13035 1
Cu 248.088 192.762 -1.13035 1
Cu 247.172 192.758 -1.13035 1
Cu 246.278 192.384 -1.13035 1
Cu 245.41 191.956 -1.13035 1
Cu 244.572 191.476 -1.13035 1
Cu 243.767 190.947 -1.13035 1
Cu 242.997 190.369 -1.13035 1
Cu 242.267 189.746 -1.13035 1
Cu 241.578 189.08 -1.13035 1
Cu 240.934 188.373 -1.13035 1
Cu 240.338 187.628 -1.13035 1
Cu 239.79 186.849 -1.13035 1
Cu 239.295 186.038 -1.13035 1
Cu 238.853 185.198 -1.13035 1
Cu 238.466 184.333 -1.13035 1
Cu 238.377 183.447 -1.13035 1
Cu 238.377 182.542 -1.13035 1
Cu 238.377 181.622 -1.13035 1
Cu 238.377 180.691 -1.13035 1
Cu 238.377 179.753 -1.13035 1
Cu 238.377 178.811 -1.13035 1
Cu 238.377 177.87 -1.13035 1
Cu 238.377 176.931 -1.13035 1
Cu 238.377 176.001 -1.13035 1
Cu 238.377 175.081 -1.13035 1
Cu 238.377 174.176 -1.13035 1
Cu 238.466 173.289 -1.13035 1
Cu 238.853 172.425 -1.13035 1
Cu 239.295 171.585 -1.13035 1
Cu 239.79 170.774 -1.13035 1
Cu 240.338 169.995 -1.13035 1
Cu 240.934 169.25 -1.13035 1
Cu 241.578 168.543 -1.13035 1
Cu 242.267 167.877 -1.13035 1
Cu 242.997 167.254 -1.13035 1
Cu 243.767 166.676 -1.13035 1
Cu 244.572 166.146 -1.13035 1
Cu 245.41 165.667 -1.13035 1
Cu 246.278 165.239 -1.13035 1
Cu 247.172 164.865 -1.13035 1
Cu 248.088 164.861 -1.13035 1
Cu 249.023 164.861 -1.13035 1
Cu 249.973 164.861 -1.13035 1
Cu 250.935 164.861 -1.13035 1
Cu 251.904 164.861 -1.13035 1
Cu 252.878 164.861 -1.13035 1
Cu 253.851 164.861 -1.13035 1
Cu 254.82 164.861 -1.13035 1
Cu 255.782 164.861 -1.13035 1
Cu 256.732 164.861 -1.13035 1
Cu 257.667 164.861 -1.13035 1
Cu 258.584 164.865 -1.13035 1
Cu 259.477 165.239 -1.13035 1
Cu 260.345 165.667 -1.13035 1
Cu 261.183 166.146 -1.13035 1
Cu 261.988 166.676 -1.13035 1
Cu 262.758 167.254 -1.13035 1
Cu 263.488 167.877 -1.13035 1
Cu 264.177 168.543 -1.13035 1
Cu 264.821 169.25 -1.13035 1
Cu 265.417 169.995 -1.13035 1
Cu 265.965 170.774 -1.13035 1
Cu 266.46 171.585 -1.13035 1
Cu 266.903 172.425 -1.13035 1
Cu 267.289 173.289 -1.13035 1
Cu 267.378 174.176 -1.13035 1
Cu 267.378 175.081 -1.13035 1
Cu 267.378 176.001 -1.13035 1
Cu 267.378 176.931 -1.13035 1
Cu 267.378 177.87 -1.13035 1
Cu 267.378 178.811 -1.13035 1
Cu 267.379 178.811 -2.78325 1
Cu 267.379 179.753 -2.78325 1
Cu 267.379 180.692 -2.78325 1
Cu 267.379 181.622 -2.78325 1
Cu 267.379 182.542 -2.78325 1
Cu 267.379 183.447 -2.78325 1
Cu 267.29 184.334 -2.78325 1
Cu 266.903 185.199 -2.78325 1
Cu 266.461 186.038 -2.78325 1
Cu 265.966 186.849 -2.78325 1
Cu 265.418 187.629 -2.78325 1
Cu 264.821 188.373 -2.78325 1
Cu 264.177 189.08 -2.78325 1
Cu 263.489 189.747 -2.78325 1
Cu 262.758 190.37 -2.78325 1
Cu 261.989 190.948 -2.78325 1
Cu 261.183 191.477 -2.78325 1
Cu 260.345 191.957 -2.78325 1
Cu 259.478 192.385 -2.78325 1
Cu 258.584 192.759 -2.78325 1
Cu 257.668 192.762 -2.78325 1
Cu 256.732 192.762 -2.78325 1
Cu 255.782 192.762 -2.78325 1
Cu 254.82 192.762 -2.78325 1
Cu 253.851 192.762 -2.78325 1
Cu 252.878 192.762 -2.78325 1
Cu 251.904 192.762 -2.78325 1
Cu 250.935 192.762 -2.78325 1
Cu 249.973 192.762 -2.78325 1
Cu 249.023 192.762 -2.78325 1
Cu 248.087 192.762 -2.78325 1
Cu 247.171 192.759 -2.78325 1
Cu 246.277 192.385 -2.78325 1
Cu 245.41 191.957 -2.78325 1
Cu 244.572 191.477 -2.78325 1
Cu 243.766 190.948 -2.78325 1
Cu 242.997 190.37 -2.78325 1
Cu 242.266 189.747 -2.78325 1
Cu 241.578 189.08 -2.78325 1
Cu 240.934 188.373 -2.78325 1
Cu 240.337 187.629 -2.78325 1
Cu 239.789 186.849 -2.78325 1
Cu 239.294 186.038 -2.78325 1
Cu 238.852 185.199 -2.78325 1
Cu 238.465 184.334 -2.78325 1
Cu 238.376 183.447 -2.78325 1
Cu 238.376 182.542 -2.78325 1
Cu 238.376 181.622 -2.78325 1
Cu 238.376 180.692 -2.78325 1
Cu 238.376 179.753 -2.78325 1
Cu 238.376 178.811 -2.78325 1
Cu 238.376 177.869 -2.78325 1
Cu 238.376 176.931 -2.78325 1
Cu 238.376 176 -2.78325 1
Cu 238.376 175.081 -2.78325 1
Cu 238.376 174.176 -2.78325 1
Cu 238.465 173.289 -2.78325 1
Cu 238.852 172.424 -2.78325 1
Cu 239.294 171.585 -2.78325 1
Cu 239.789 170.773 -2.78325 1
Cu 240.337 169.994 -2.78325 1
Cu 240.934 169.249 -2.78325 1
Cu 241.578 168.542 -2.78325 1
Cu 242.266 167.876 -2.78325 1
Cu 242.997 167.253 -2.78325 1
Cu 243.766 166.675 -2.78325 1
Cu 244.572 166.146 -2.78325 1
Cu 245.41 165.666 -2.78325 1
Cu 246.277 165.238 -2.78325 1
Cu 247.171 164.864 -2.78325 1
Cu 248.087 164.86 -2.78325 1
Cu 249.023 164.86 -2.78325 1
Cu 249.973 164.86 -2.78325 1
Cu 250.935 164.86 -2.78325 1
Cu 251.904 164.86 -2.78325 1
Cu 252.878 164.86 -2.78325 1
Cu 253.851 164.86 -2.78325 1
Cu 254.82 164.86 -2.78325 1
Cu 255.782 164.86 -2.78325 1
Cu 256.732 164.86 -2.78325 1
Cu 257.668 164.86 -2.78325 1
Cu 258.584 164.864 -2.78325 1
Cu 259.478 165.238 -2.78325 1
Cu 260.345 165.666 -2.78325 1
Cu 261.183 166.146 -2.78325 1
Cu 261.989 166.675 -2.78325 1
Cu 262.758 167.253 -2.78325 1
Cu 263.489 167.876 -2.78325 1
Cu 264.177 168.542 -2.78325 1
Cu 264.821 169.249 -2.78325 1
Cu 265.418 169.994 -2.78325 1
Cu 265.966 170.773 -2.78325 1
Cu 266.461 171.585 -2.78325 1
Cu 266.903 172.424 -2.78325 1
Cu 267.29 173.289 -2.78325 1
Cu 267.379 174.176 -2.78325 1
Cu 267.379 175.081 -2.78325 1
Cu 267.379 176 -2.78325 1
Cu 267.379 176.931 -2.78325 1
Cu 267.379 177.869 -2.78325 1
Cu 267.379 178.811 -2.78325 1
Cu 267.381 178.811 -4.71487 1
Cu 267.381 179.753 -4.71487 1
Cu 267.381 180.692 -4.71487 1
Cu 267.381 181.623 -4.71487 1
Cu 267.381 182.543 -4.71487 1
Cu 267.381 183.448 -4.71487 1
Cu 267.292 184.334 -4.71487 1
Cu 266.905 185.2 -4.71487 1
Cu 266.463 186.039 -4.71487 1
Cu 265.967 186.851 -4.71487 1
Cu 265.42 187.63 -4.71487 1
Cu 264.823 188.375 -4.71487 1
Cu 264.179 189.082 -4.71487 1
Cu 263.49 189.748 -4.71487 1
Cu 262.76 190.372 -4.71487 1
Cu 261.99 190.949 -4.71487 1
Cu 261.185 191.479 -4.71487 1
Cu 260.346 191.959 -4.71487 1
Cu 259.479 192.387 -4.71487 1
Cu 258.585 192.761 -4.71487 1
Cu 257.668 192.764 -4.71487 1
Cu 256.733 192.764 -4.71487 1
Cu 255.783 192.764 -4.71487 1
Cu 254.821 192.764 -4.71487 1
Cu 253.851 192.764 -4.71487 1
Cu 252.878 192.764 -4.71487 1
Cu 251.904 192.764 -4.71487 1
Cu 250.934 192.764 -4.71487 1
Cu 249.972 192.764 -4.71487 1
Cu 249.022 192.764 -4.71487 1
Cu 248.087 192.764 -4.71487 1
Cu 247.17 192.761 -4.71487 1
Cu 246.276 192.387 -4.71487 1
Cu 245.409 191.959 -4.71487 1
Cu 244.57 191.479 -4.71487 1
Cu 243.765 190.949 -4.71487 1
Cu 242.995 190.372 -4.71487 1
Cu 242.265 189.748 -4.71487 1
Cu 241.576 189.082 -4.71487 1
Cu 240.932 188.375 -4.71487 1
Cu 240.335 187.63 -4.71487 1
Cu 239.788 186.851 -4.71487 1
Cu 239.292 186.039 -4.71487 1
Cu 238.85 185.2 -4.71487 1
Cu 238.463 184.334 -4.71487 1
Cu 238.374 183.448 -4.71487 1
Cu 238.374 182.543 -4.71487 1
Cu 238.374 181.623 -4.71487 1
Cu 238.374 180.692 -4.71487 1
Cu 238.374 179.753 -4.71487 1
Cu 238.374 178.811 -4.71487 1
Cu 238.374 177.869 -4.71487 1
Cu 238.374 176.931 -4.71487 1
Cu 238.374 176 -4.71487 1
Cu 238.374 175.08 -4.71487 1
Cu 238.374 174.175 -4.71487 1
Cu 238.463 173.288 -4.71487 1
Cu 238.85 172.423 -4.71487 1
Cu 239.292 171.583 -4.71487 1
Cu 239.788 170.772 -4.71487 1
Cu 240.335 169.993 -4.71487 1
Cu 240.932 169.248 -4.71487 1
Cu 241.576 168.541 -4.71487 1
Cu 242.265 167.874 -4.71487 1
Cu 242.995 167.251 -4.71487 1
Cu 243.765 166.673 -4.71487 1
Cu 244.57 166.144 -4.71487 1
Cu 245.409 165.664 -4.71487 1
Cu 246.276 165.236 -4.71487 1
Cu 247.17 164.862 -4.71487 1
Cu 248.087 164.858 -4.71487 1
Cu 249.022 164.858 -4.71487 1
Cu 249.972 164.858 -4.71487 1
Cu 250.934 164.858 -4.71487 1
Cu 251.904 164.858 -4.71487 1
Cu 252.878 164.858 -4.71487 1
Cu 253.851 164.858 -4.71487 1
Cu 254.821 164.858 -4.71487 1
Cu 255.783 164.858 -4.71487 1
Cu 256.733 164.858 -4.71487 1
Cu 257.668 164.858 -4.71487 1
Cu 258.585 164.862 -4.71487 1
Cu 259.479 165.236 -4.71487 1
Cu 260.346 165.664 -4.71487 1
Cu 261.185 166.144 -4.71487 1
Cu 261.99 166.673 -4.71487 1
Cu 262.76 167.251 -4.71487 1
Cu 263.49 167.874 -4.71487 1
Cu 264.179 168.541 -4.71487 1
Cu 264.823 169.248 -4.71487 1
Cu 265.42 169.993 -4.71487 1
Cu 265.967 170.772 -4.71487 1
Cu 266.463 171.583 -4.71487 1
Cu 266.905 172.423 -4.71487 1
Cu 267.292 173.288 -4.71487 1
Cu 267.381 174.175 -4.71487 1
Cu 267.381 175.08 -4.71487 1
Cu 267.381 176 -4.71487 1
Cu 267.381 176.931 -4.71487 1
Cu 267.381 177.869 -4.71487 1
Cu 267.381 178.811 -4.71487 1
Cu 267.384 178.811 -6.85315 1
Cu 267.384 179.754 -6.85315 1
Cu 267.384 180.692 -6.85315 1
Cu 267.384 181.623 -6.85315 1
Cu 267.384 182.543 -6.85315 1
Cu 267.384 183.449 -6.85315 1
Cu 267.296 184.336 -6.85315 1
Cu 266.909 185.201 -6.85315 1
Cu 266.467 186.041 -6.85315 1
Cu 265.971 186.853 -6.85315 1
Cu 265.423 187.632 -6.85315 1
Cu 264.826 188.377 -6.85315 1
Cu 264.182 189.084 -6.85315 1
Cu 263.493 189.751 -6.85315 1
Cu 262.762 190.375 -6.85315 1
Cu 261.992 190.952 -6.85315 1
Cu 261.187 191.482 -6.85315 1
Cu 260.348 191.962 -6.85315 1
Cu 259.48 192.39 -6.85315 1
Cu 258.586 192.765 -6.85315 1
Cu 257.67 192.768 -6.85315 1
Cu 256.734 192.768 -6.85315 1
Cu 255.783 192.768 -6.85315 1
Cu 254.821 192.768 -6.85315 1
Cu 253.851 192.768 -6.85315 1
Cu 252.878 192.768 -6.85315 1
Cu 251.904 192.768 -6.85315 1
Cu 250.934 192.768 -6.85315 1
Cu 249.972 192.768 -6.85315 1
Cu 249.021 192.768 -6.85315 1
Cu 248.086 192.768 -6.85315 1
Cu 247.169 192.765 -6.85315 1
Cu 246.275 192.39 -6.85315 1
Cu 245.407 191.962 -6.85315 1
Cu 244.568 191.482 -6.85315 1
Cu 243.763 190.952 -6.85315 1
Cu 242.993 190.375 -6.85315 1
Cu 242.262 189.751 -6.85315 1
Cu 241.573 189.084 -6.85315 1
Cu 240.929 188.377 -6.85315 1
Cu 240.332 187.632 -6.85315 1
Cu 239.784 186.853 -6.85315 1
Cu 239.288 186.041 -6.85315 1
Cu 238.846 185.201 -6.85315 1
Cu 238.459 184.336 -6.85315 1
Cu 238.371 183.449 -6.85315 1
Cu 238.371 182.543 -6.85315 1
Cu 238.371 181.623 -6.85315 1
Cu 238.371 180.692 -6.85315 1
Cu 238.371 179.754 -6.85315 1
Cu 238.371 178.811 -6.85315 1
Cu 238.371 177.869 -6.85315 1
Cu 238.371 176.931 -6.85315 1
Cu 238.371 175.999 -6.85315 1
Cu 238.371 175.079 -6.85315 1
Cu 238.371 174.174 -6.85315 1
Cu 238.459 173.287 -6.85315 1
Cu 238.846 172.422 -6.85315 1
Cu 239.288 171.582 -6.85315 1
Cu 239.784 170.77 -6.85315 1
Cu 240.332 169.99 -6.85315 1
Cu 240.929 169.246 -6.85315 1
Cu 241.573 168.538 -6.85315 1
Cu 242.262 167.872 -6.85315 1
Cu 242.993 167.248 -6.85315 1
Cu 243.763 166.67 -6.85315 1
Cu 244.568 166.141 -6.85315 1
Cu 245.407 165.661 -6.85315 1
Cu 246.275 165.233 -6.85315 1
Cu 247.169 164.858 -6.85315 1
Cu 248.086 164.855 -6.85315 1
Cu 249.021 164.855 -6.85315 1
Cu 249.972 164.855 -6.85315 1
Cu 250.934 164.855 -6.85315 1
Cu 251.904 164.855 -6.85315 1
Cu 252.878 164.855 -6.85315 1
Cu 253.851 164.855 -6.85315 1
Cu 254.821 164.855 -6.85315 1
Cu 255.783 164.855 -6.85315 1
Cu 256.734 164.855 -6.85315 1
Cu 257.67 164.855 -6.85315 1
Cu 258.586 164.858 -6.85315 1
Cu 259.48 165.233 -6.85315 1
Cu 260.348 165.661 -6.85315 1
Cu 261.187 166.141 -6.85315 1
Cu 261.992 166.67 -6.85315 1
Cu 262.762 167.248 -6.85315 1
Cu 263.493 167.872 -6.85315 1
Cu 264.182 168.538 -6.85315 1
Cu 264.826 169.246 -6.85315 1
Cu 265.423 169.99 -6.85315 1
Cu 265.971 170.77 -6.85315 1
Cu 266.467 171.582 -6.85315 1
Cu 266.909 172.422 -6.85315 1
Cu 267.296 173.287 -6.85315 1
Cu 267.384 174.174 -6.85315 1
Cu 267.384 175.079 -6.85315 1
Cu 267.384 175.999 -6.85315 1
Cu 267.384 176.931 -6.85315 1
Cu 267.384 177.869 -6.85315 1
Cu 267.384 178.811 -6.85315 1
Cu 267.39 178.811 -9.15954 1
Cu 267.39 179.754 -9.15954 1
Cu 267.39 180.693 -9.15954 1
Cu 267.39 181.624 -9.15954 1
Cu 267.39 182.545 -9.15954 1
Cu 267.39 183.451 -9.15954 1
Cu 267.301 184.338 -9.15954 1
Cu 266.914 185.203 -9.15954 1
Cu 266.472 186.044 -9.15954 1
Cu 265.976 186.856 -9.15954 1
Cu 265.428 187.636 -9.15954 1
Cu 264.83 188.381 -9.15954 1
Cu 264.186 189.088 -9.15954 1
Cu 263.497 189.755 -9.15954 1
Cu 262.766 190.379 -9.15954 1
Cu 261.996 190.957 -9.15954 1
Cu 261.19 191.487 -9.15954 1
Cu 260.351 191.967 -9.15954 1
Cu 259.483 192.395 -9.15954 1
Cu 258.588 192.77 -9.15954 1
Cu 257.671 192.773 -9.15954 1
Cu 256.735 192.773 -9.15954 1
Cu 255.784 192.773 -9.15954 1
Cu 254.822 192.773 -9.15954 1
Cu 253.852 192.773 -9.15954 1
Cu 252.878 192.773 -9.15954 1
Cu 251.903 192.773 -9.15954 1
Cu 250.933 192.773 -9.15954 1
Cu 249.971 192.773 -9.15954 1
Cu 249.02 192.773 -9.15954 1
Cu 248.084 192.773 -9.15954 1
Cu 247.167 192.77 -9.15954 1
Cu 246.272 192.395 -9.15954 1
Cu 245.404 191.967 -9.15954 1
Cu 244.565 191.487 -9.15954 1
Cu 243.759 190.957 -9.15954 1
Cu 242.989 190.379 -9.15954 1
Cu 242.258 189.755 -9.15954 1
Cu 241.569 189.088 -9.15954 1
Cu 240.925 188.381 -9.15954 1
Cu 240.327 187.636 -9.15954 1
Cu 239.779 186.856 -9.15954 1
Cu 239.283 186.044 -9.15954 1
Cu 238.841 185.203 -9.15954 1
Cu 238.454 184.338 -9.15954 1
Cu 238.365 183.451 -9.15954 1
Cu 238.365 182.545 -9.15954 1
Cu 238.365 181.624 -9.15954 1
Cu 238.365 180.693 -9.15954 1
Cu 238.365 179.754 -9.15954 1
Cu 238.365 178.811 -9.15954 1
Cu 238.365 177.869 -9.15954 1
Cu 238.365 176.93 -9.15954 1
Cu 238.365 175.998 -9.15954 1
Cu 238.365 175.078 -9.15954 1
Cu 238.365 174.172 -9.15954 1
Cu 238.454 173.285 -9.15954 1
Cu 238.841 172.419 -9.15954 1
Cu 239.283 171.579 -9.15954 1
Cu 239.779 170.767 -9.15954 1
Cu 240.327 169.987 -9.15954 1
Cu 240.925 169.242 -9.15954 1
Cu 241.569 168.535 -9.15954 1
Cu 242.258 167.868 -9.15954 1
Cu 242.989 167.244 -9.15954 1
Cu 243.759 166.666 -9.15954 1
Cu 244.565 166.136 -9.15954 1
Cu 245.404 165.656 -9.15954 1
Cu 246.272 165.228 -9.15954 1
Cu 247.167 164.853 -9.15954 1
Cu 248.084 164.85 -9.15954 1
Cu 249.02 164.85 -9.15954 1
Cu 249.971 164.85 -9.15954 1
Cu 250.933 164.85 -9.15954 1
Cu 251.903 164.85 -9.15954 1
Cu 252.878 164.85 -9.15954 1
Cu 253.852 164.85 -9.15954 1
Cu 254.822 164.85 -9.15954 1
Cu 255.784 164.85 -9.15954 1
Cu 256.735 164.85 -9.15954 1
Cu 257.671 164.85 -9.15954 1
Cu 258.588 164.853 -9.15954 1
Cu 259.483 165.228 -9.15954 1
Cu 260.351 165.656 -9.15954 1
Cu 261.19 166.136 -9.15954 1
Cu 261.996 166.666 -9.15954 1
Cu 262.766 167.244 -9.15954 1
Cu 263.497 167.868 -9.15954 1
Cu 264.186 168.535 -9.15954 1
Cu 264.83 169.242 -9.15954 1
Cu 265.428 169.987 -9.15954 1
Cu 265.976 170.767 -9.15954 1
Cu 266.472 171.579 -9.15954 1
Cu 266.914 172.419 -9.15954 1
Cu 267.301 173.285 -9.15954 1
Cu 267.39 174.172 -9.15954 1
Cu 267.39 175.078 -9.15954 1
Cu 267.39 175.998 -9.15954 1
Cu 267.39 176.93 -9.15954 1
Cu 267.39 177.869 -9.15954 1
Cu 267.39 178.811 -9.15954 1
Cu 267.397 178.811 -11.6094 1
Cu 267.397 179.755 -11.6094 1
Cu 267.397 180.694 -11.6094 1
Cu 267.397 181.626 -11.6094 1
Cu 267.397 182.547 -11.6094 1
Cu 267.397 183.453 -11.6094 1
Cu 267.308 184.341 -11.6094 1
Cu 266.921 185.207 -11.6094 1
Cu 266.478 186.047 -11.6094 1
Cu 265.982 186.86 -11.6094 1
Cu 265.434 187.64 -11.6094 1
Cu 264.836 188.386 -11.6094 1
Cu 264.192 189.093 -11.6094 1
Cu 263.502 189.761 -11.6094 1
Cu 262.771 190.385 -11.6094 1
Cu 262 190.963 -11.6094 1
Cu 261.194 191.493 -11.6094 1
Cu 260.355 191.974 -11.6094 1
Cu 259.486 192.402 -11.6094 1
Cu 258.591 192.777 -11.6094 1
Cu 257.674 192.78 -11.6094 1
Cu 256.737 192.78 -11.6094 1
Cu 255.786 192.78 -11.6094 1
Cu 254.823 192.78 -11.6094 1
Cu 253.852 192.78 -11.6094 1
Cu 252.878 192.78 -11.6094 1
Cu 251.903 192.78 -11.6094 1
Cu 250.932 192.78 -11.6094 1
Cu 249.969 192.78 -11.6094 1
Cu 249.018 192.78 -11.6094 1
Cu 248.081 192.78 -11.6094 1
Cu 247.164 192.777 -11.6094 1
Cu 246.269 192.402 -11.6094 1
Cu 245.4 191.974 -11.6094 1
Cu 244.561 191.493 -11.6094 1
Cu 243.755 190.963 -11.6094 1
Cu 242.984 190.385 -11.6094 1
Cu 242.253 189.761 -11.6094 1
Cu 241.563 189.093 -11.6094 1
Cu 240.919 188.386 -11.6094 1
Cu 240.321 187.64 -11.6094 1
Cu 239.773 186.86 -11.6094 1
Cu 239.277 186.047 -11.6094 1
Cu 238.834 185.207 -11.6094 1
Cu 238.447 184.341 -11.6094 1
Cu 238.358 183.453 -11.6094 1
Cu 238.358 182.547 -11.6094 1
Cu 238.358 181.626 -11.6094 1
Cu 238.358 180.694 -11.6094 1
Cu 238.358 179.755 -11.6094 1
Cu 238.358 178.811 -11.6094 1
Cu 238.358 177.868 -11.6094 1
Cu 238.358 176.929 -11.6094 1
Cu 238.358 175.997 -11.6094 1
Cu 238.358 175.076 -11.6094 1
Cu 238.358 174.17 -11.6094 1
Cu 238.447 173.282 -11.6094 1
Cu 238.834 172.416 -11.6094 1
Cu 239.277 171.575 -11.6094 1
Cu 239.773 170.763 -11.6094 1
Cu 240.321 169.983 -11.6094 1
Cu 240.919 169.237 -11.6094 1
Cu 241.563 168.529 -11.6094 1
Cu 242.253 167.862 -11.6094 1
Cu 242.984 167.238 -11.6094 1
Cu 243.755 166.66 -11.6094 1
Cu 244.561 166.129 -11.6094 1
Cu 245.4 165.649 -11.6094 1
Cu 246.269 165.221 -11.6094 1
Cu 247.164 164.846 -11.6094 1
Cu 248.081 164.843 -11.6094 1
Cu 249.018 164.843 -11.6094 1
Cu 249.969 164.843 -11.6094 1
Cu 250.932 164.843 -11.6094 1
Cu 251.903 164.843 -11.6094 1
Cu 252.878 164.843 -11.6094 1
Cu 253.852 164.843 -11.6094 1
Cu 254.823 164.843 -11.6094 1
Cu 255.786 164.843 -11.6094 1
Cu 256.737 164.843 -11.6094 1
Cu 257.674 164.843 -11.6094 1
Cu 258.591 164.846 -11.6094 1
Cu 259.486 165.221 -11.6094 1
Cu 260.355 165.649 -11.6094 1
Cu 261.194 166.129 -11.6094 1
Cu 262 166.66 -11.6094 1
Cu 262.771 167.238 -11.6094 1
Cu 263.502 167.862 -11.6094 1
Cu 264.192 168.529 -11.6094 1
Cu 264.836 169.237 -11.6094 1
Cu 265.434 169.983 -11.6094 1
Cu 265.982 170.763 -11.6094 1
Cu 266.478 171.575 -11.6094 1
Cu 266.921 172.416 -11.6094 1
Cu 267.308 173.282 -11.6094 1
Cu 267.397 174.17 -11.6094 1
Cu 267.397 175.076 -11.6094 1
Cu 267.397 175.997 -11.6094 1
Cu 267.397 176.929 -11.6094 1
Cu 267.397 177.868 -11.6094 1
Cu 267.397 178.811 -11.6094 1
Cu 267.407 178.811 -14.1853 1
Cu 267.407 179.755 -14.1853 1
Cu 267.407 180.695 -14.1853 1
Cu 267.407 181.628 -14.1853 1
Cu 267.407 182.549 -14.1853 1
Cu 267.407 183.456 -14.1853 1
Cu 267.318 184.344 -14.1853 1
Cu 266.93 185.211 -14.1853 1
Cu 266.487 186.052 -14.1853 1
Cu 265.991 186.865 -14.1853 1
Cu 265.442 187.646 -14.1853 1
Cu 264.844 188.392 -14.1853 1
Cu 264.199 189.1 -14.1853 1
Cu 263.509 189.768 -14.1853 1
Cu 262.777 190.392 -14.1853 1
Cu 262.006 190.971 -14.1853 1
Cu 261.199 191.502 -14.1853 1
Cu 260.36 191.982 -14.1853 1
Cu 259.49 192.411 -14.1853 1
Cu 258.595 192.786 -14.1853 1
Cu 257.677 192.789 -14.1853 1
Cu 256.74 192.789 -14.1853 1
Cu 255.788 192.789 -14.1853 1
Cu 254.824 192.789 -14.1853 1
Cu 253.853 192.789 -14.1853 1
Cu 252.878 192.789 -14.1853 1
Cu 251.902 192.789 -14.1853 1
Cu 250.931 192.789 -14.1853 1
Cu 249.967 192.789 -14.1853 1
Cu 249.015 192.789 -14.1853 1
Cu 248.078 192.789 -14.1853 1
Cu 247.16 192.786 -14.1853 1
Cu 246.265 192.411 -14.1853 1
Cu 245.395 191.982 -14.1853 1
Cu 244.556 191.502 -14.1853 1
Cu 243.749 190.971 -14.1853 1
Cu 242.978 190.392 -14.1853 1
Cu 242.246 189.768 -14.1853 1
Cu 241.556 189.1 -14.1853 1
Cu 240.911 188.392 -14.1853 1
Cu 240.313 187.646 -14.1853 1
Cu 239.764 186.865 -14.1853 1
Cu 239.268 186.052 -14.1853 1
Cu 238.825 185.211 -14.1853 1
Cu 238.437 184.344 -14.1853 1
Cu 238.348 183.456 -14.1853 1
Cu 238.348 182.549 -14.1853 1
Cu 238.348 181.628 -14.1853 1
Cu 238.348 180.695 -14.1853 1
Cu 238.348 179.755 -14.1853 1
Cu 238.348 178.811 -14.1853 1
Cu 238.348 177.868 -14.1853 1
Cu 238.348 176.928 -14.1853 1
Cu 238.348 175.995 -14.1853 1
Cu 238.348 175.074 -14.1853 1
Cu 238.348 174.167 -14.1853 1
Cu 238.437 173.278 -14.1853 1
Cu 238.825 172.412 -14.1853 1
Cu 239.268 171.571 -14.1853 1
Cu 239.764 170.758 -14.1853 1
Cu 240.313 169.977 -14.1853 1
Cu 240.911 169.231 -14.1853 1
Cu 241.556 168.523 -14.1853 1
Cu 242.246 167.855 -14.1853 1
Cu 242.978 167.231 -14.1853 1
Cu 243.749 166.652 -14.1853 1
Cu 244.556 166.121 -14.1853 1
Cu 245.395 165.64 -14.1853 1
Cu 246.265 165.212 -14.1853 1
Cu 247.16 164.837 -14.1853 1
Cu 248.078 164.833 -14.1853 1
Cu 249.015 164.833 -14.1853 1
Cu 249.967 164.833 -14.1853 1
Cu 250.931 164.833 -14.1853 1
Cu 251.902 164.833 -14.1853 1
Cu 252.878 164.833 -14.1853 1
Cu 253.853 164.833 -14.1853 1
Cu 254.824 164.833 -14.1853 1
Cu 255.788 164.833 -14.1853 1
Cu 256.74 164.833 -14.1853 1
Cu 257.677 164.833 -14.1853 1
Cu 258.595 164.837 -14.1853 1
Cu 259.49 165.212 -14.1853 1
Cu 260.36 165.64 -14.1853 1
Cu 261.199 166.121 -14.1853 1
Cu 262.006 166.652 -14.1853 1
Cu 262.777 167.231 -14.1853 1
Cu 263.509 167.855 -14.1853 1
Cu 264.199 168.523 -14.1853 1
Cu 264.844 169.231 -14.1853 1
Cu 265.442 169.977 -14.1853 1
Cu 265.991 170.758 -14.1853 1
Cu 266.487 171.571 -14.1853 1
Cu 266.93 172.412 -14.1853 1
Cu 267.318 173.278 -14.1853 1
Cu 267.407 174.167 -14.1853 1
Cu 267.407 175.074 -14.1853 1
Cu 267.407 175.995 -14.1853 1
Cu 267.407 176.928 -14.1853 1
Cu 267.407 177.868 -14.1853 1
Cu 267.407 178.811 -14.1853 1
Cu 267.419 178.811 -16.8744 1
Cu 267.419 179.756 -16.8744 1
Cu 267.419 180.697 -16.8744 1
Cu 267.419 181.63 -16.8744 1
Cu 267.419 182.552 -16.8744 1
Cu 267.419 183.46 -16.8744 1
Cu 267.33 184.349 -16.8744 1
Cu 266.942 185.216 -16.8744 1
Cu 266.499 186.058 -16.8744 1
Cu 266.002 186.872 -16.8744 1
Cu 265.453 187.653 -16.8744 1
Cu 264.854 188.4 -16.8744 1
Cu 264.209 189.109 -16.8744 1
Cu 263.518 189.777 -16.8744 1
Cu 262.786 190.402 -16.8744 1
Cu 262.014 190.981 -16.8744 1
Cu 261.206 191.512 -16.8744 1
Cu 260.366 191.993 -16.8744 1
Cu 259.496 192.422 -16.8744 1
Cu 258.6 192.798 -16.8744 1
Cu 257.681 192.801 -16.8744 1
Cu 256.743 192.801 -16.8744 1
Cu 255.79 192.801 -16.8744 1
Cu 254.826 192.801 -16.8744 1
Cu 253.854 192.801 -16.8744 1
Cu 252.878 192.801 -16.8744 1
Cu 251.901 192.801 -16.8744 1
Cu 250.929 192.801 -16.8744 1
Cu 249.965 192.801 -16.8744 1
Cu 249.012 192.801 -16.8744 1
Cu 248.074 192.801 -16.8744 1
Cu 247.155 192.798 -16.8744 1
Cu 246.259 192.422 -16.8744 1
Cu 245.389 191.993 -16.8744 1
Cu 244.549 191.512 -16.8744 1
Cu 243.741 190.981 -16.8744 1
Cu 242.969 190.402 -16.8744 1
Cu 242.237 189.777 -16.8744 1
Cu 241.546 189.109 -16.8744 1
Cu 240.901 188.4 -16.8744 1
Cu 240.302 187.653 -16.8744 1
Cu 239.753 186.872 -16.8744 1
Cu 239.256 186.058 -16.8744 1
Cu 238.813 185.216 -16.8744 1
Cu 238.425 184.349 -16.8744 1
Cu 238.336 183.46 -16.8744 1
Cu 238.336 182.552 -16.8744 1
Cu 238.336 181.63 -16.8744 1
Cu 238.336 180.697 -16.8744 1
Cu 238.336 179.756 -16.8744 1
Cu 238.336 178.811 -16.8744 1
Cu 238.336 177.867 -16.8744 1
Cu 238.336 176.926 -16.8744 1
Cu 238.336 175.993 -16.8744 1
Cu 238.336 175.07 -16.8744 1
Cu 238.336 174.163 -16.8744 1
Cu 238.425 173.274 -16.8744 1
Cu 238.813 172.407 -16.8744 1
Cu 239.256 171.565 -16.8744 1
Cu 239.753 170.751 -16.8744 1
Cu 240.302 169.97 -16.8744 1
Cu 240.901 169.223 -16.8744 1
Cu 241.546 168.514 -16.8744 1
Cu 242.237 167.846 -16.8744 1
Cu 242.969 167.221 -16.8744 1
Cu 243.741 166.642 -16.8744 1
Cu 244.549 166.111 -16.8744 1
Cu 245.389 165.63 -16.8744 1
Cu 246.259 165.201 -16.8744 1
Cu 247.155 164.825 -16.8744 1
Cu 248.074 164.822 -16.8744 1
Cu 249.012 164.822 -16.8744 1
Cu 249.965 164.822 -16.8744 1
Cu 250.929 164.822 -16.8744 1
Cu 251.901 164.822 -16.8744 1
Cu 252.878 164.822 -16.8744 1
Cu 253.854 164.822 -16.8744 1
Cu 254.826 164.822 -16.8744 1
Cu 255.79 164.822 -16.8744 1
Cu 256.743 164.822 -16.8744 1
Cu 257.681 164.822 -16.8744 1
Cu 258.6 164.825 -16.8744 1
Cu 259.496 165.201 -16.8744 1
Cu 260.366 165.63 -16.8744 1
Cu 261.206 166.111 -16.8744 1
Cu 262.014 166.642 -16.8744 1
Cu 262.786 167.221 -16.8744 1
Cu 263.518 167.846 -16.8744 1
Cu 264.209 168.514 -16.8744 1
Cu 264.854 169.223 -16.8744 1
Cu 265.453 169.97 -16.8744 1
Cu 266.002 170.751 -16.8744 1
Cu 266.499 171.565 -16.8744 1
Cu 266.942 172.407 -16.8744 1
Cu 267.33 173.274 -16.8744 1
Cu 267.419 174.163 -16.8744 1
Cu 267.419 175.07 -16.8744 1
Cu 267.419 175.993 -16.8744 1
Cu 267.419 176.926 -16.8744 1
Cu 267.419 177.867 -16.8744 1
Cu 267.419 178.811 -16.8744 1
Cu 267.433 178.811 -19.6665 1
Cu 267.433 179.757 -19.6665 1
Cu 267.433 180.699 -19.6665 1
Cu 267.433 181.633 -19.6665 1
Cu 267.433 182.556 -19.6665 1
Cu 267.433 183.465 -19.6665 1
Cu 267.345 184.355 -19.6665 1
Cu 266.956 185.223 -19.6665 1
Cu 266.513 186.066 -19.6665 1
Cu 266.015 186.88 -19.6665 1
Cu 265.466 187.662 -19.6665 1
Cu 264.866 188.41 -19.6665 1
Cu 264.22 189.119 -19.6665 1
Cu 263.529 189.788 -19.6665 1
Cu 262.796 190.414 -19.6665 1
Cu 262.023 190.993 -19.6665 1
Cu 261.215 191.525 -19.6665 1
Cu 260.373 192.007 -19.6665 1
Cu 259.503 192.436 -19.6665 1
Cu 258.605 192.812 -19.6665 1
Cu 257.686 192.815 -19.6665 1
Cu 256.747 192.815 -19.6665 1
Cu 255.793 192.815 -19.6665 1
Cu 254.828 192.815 -19.6665 1
Cu 253.855 192.815 -19.6665 1
Cu 252.878 192.815 -19.6665 1
Cu 251.901 192.815 -19.6665 1
Cu 250.927 192.815 -19.6665 1
Cu 249.962 192.815 -19.6665 1
Cu 249.008 192.815 -19.6665 1
Cu 248.069 192.815 -19.6665 1
Cu 247.15 192.812 -19.6665 1
Cu 246.253 192.436 -19.6665 1
Cu 245.382 192.007 -19.6665 1
Cu 244.54 191.525 -19.6665 1
Cu 243.732 190.993 -19.6665 1
Cu 242.959 190.414 -19.6665 1
Cu 242.226 189.788 -19.6665 1
Cu 241.535 189.119 -19.6665 1
Cu 240.889 188.41 -19.6665 1
Cu 240.289 187.662 -19.6665 1
Cu 239.74 186.88 -19.6665 1
Cu 239.242 186.066 -19.6665 1
Cu 238.799 185.223 -19.6665 1
Cu 238.41 184.355 -19.6665 1
Cu 238.322 183.465 -19.6665 1
Cu 238.322 182.556 -19.6665 1
Cu 238.322 181.633 -19.6665 1
Cu 238.322 180.699 -19.6665 1
Cu 238.322 179.757 -19.6665 1
Cu 238.322 178.811 -19.6665 1
Cu 238.322 177.866 -19.6665 1
Cu 238.322 176.924 -19.6665 1
Cu 238.322 175.99 -19.6665 1
Cu 238.322 175.067 -19.6665 1
Cu 238.322 174.158 -19.6665 1
Cu 238.41 173.268 -19.6665 1
Cu 238.799 172.4 -19.6665 1
Cu 239.242 171.557 -19.6665 1
Cu 239.74 170.743 -19.6665 1
Cu 240.289 169.961 -19.6665 1
Cu 240.889 169.213 -19.6665 1
Cu 241.535 168.504 -19.6665 1
Cu 242.226 167.835 -19.6665 1
Cu 242.959 167.209 -19.6665 1
Cu 243.732 166.629 -19.6665 1
Cu 244.54 166.098 -19.6665 1
Cu 245.382 165.616 -19.6665 1
Cu 246.253 165.187 -19.6665 1
Cu 247.15 164.811 -19.6665 1
Cu 248.069 164.808 -19.6665 1
Cu 249.008 164.808 -19.6665 1
Cu 249.962 164.808 -19.6665 1
Cu 250.927 164.808 -19.6665 1
Cu 251.901 164.808 -19.6665 1
Cu 252.878 164.808 -19.6665 1
Cu 253.855 164.808 -19.6665 1
Cu 254.828 164.808 -19.6665 1
Cu 255.793 164.808 -19.6665 1
Cu 256.747 164.808 -19.6665 1
Cu 257.686 164.808 -19.6665 1
Cu 258.605 164.811 -19.6665 1
Cu 259.503 165.187 -19.6665 1
Cu 260.373 165.616 -19.6665 1
Cu 261.215 166.098 -19.6665 1
Cu 262.023 166.629 -19.6665 1
Cu 262.796 167.209 -19.6665 1
Cu 263.529 167.835 -19.6665 1
Cu 264.22 168.504 -19.6665 1
Cu 264.866 169.213 -19.6665 1
Cu 265.466 169.961 -19.6665 1
Cu 266.015 170.743 -19.6665 1
Cu 266.513 171.557 -19.6665 1
Cu 266.956 172.4 -19.6665 1
Cu 267.345 173.268 -19.6665 1
Cu 267.433 174.158 -19.6665 1
Cu 267.433 175.067 -19.6665 1
Cu 267.433 175.99 -19.6665 1
Cu 267.433 176.924 -19.6665 1
Cu 267.433 177.866 -19.6665 1
Cu 267.433 178.811 -19.6665 1
Cu 267.451 178.811 -22.5534 1
Cu 267.451 179.758 -22.5534 1
Cu 267.451 180.701 -22.5534 1
Cu 267.451 181.636 -22.5534 1
Cu 267.451 182.561 -22.5534 1
Cu 267.451 183.47 -22.5534 1
Cu 267.362 184.361 -22.5534 1
Cu 266.973 185.23 -22.5534 1
Cu 266.529 186.074 -22.5534 1
Cu 266.031 186.89 -22.5534 1
Cu 265.481 187.673 -22.5534 1
Cu 264.881 188.421 -22.5534 1
Cu 264.234 189.132 -22.5534 1
Cu 263.542 189.801 -22.5534 1
Cu 262.808 190.428 -22.5534 1
Cu 262.034 191.008 -22.5534 1
Cu 261.225 191.54 -22.5534 1
Cu 260.383 192.023 -22.5534 1
Cu 259.511 192.453 -22.5534 1
Cu 258.612 192.829 -22.5534 1
Cu 257.692 192.832 -22.5534 1
Cu 256.752 192.832 -22.5534 1
Cu 255.797 192.832 -22.5534 1
Cu 254.83 192.832 -22.5534 1
Cu 253.856 192.832 -22.5534 1
Cu 252.878 192.832 -22.5534 1
Cu 251.899 192.832 -22.5534 1
Cu 250.925 192.832 -22.5534 1
Cu 249.958 192.832 -22.5534 1
Cu 249.003 192.832 -22.5534 1
Cu 248.063 192.832 -22.5534 1
Cu 247.143 192.829 -22.5534 1
Cu 246.244 192.453 -22.5534 1
Cu 245.372 192.023 -22.5534 1
Cu 244.53 191.54 -22.5534 1
Cu 243.721 191.008 -22.5534 1
Cu 242.947 190.428 -22.5534 1
Cu 242.213 189.801 -22.5534 1
Cu 241.521 189.132 -22.5534 1
Cu 240.874 188.421 -22.5534 1
Cu 240.274 187.673 -22.5534 1
Cu 239.724 186.89 -22.5534 1
Cu 239.226 186.074 -22.5534 1
Cu 238.782 185.23 -22.5534 1
Cu 238.393 184.361 -22.5534 1
Cu 238.304 183.47 -22.5534 1
Cu 238.304 182.561 -22.5534 1
Cu 238.304 181.636 -22.5534 1
Cu 238.304 180.701 -22.5534 1
Cu 238.304 179.758 -22.5534 1
Cu 238.304 178.811 -22.5534 1
Cu 238.304 177.865 -22.5534 1
Cu 238.304 176.922 -22.5534 1
Cu 238.304 175.986 -22.5534 1
Cu 238.304 175.062 -22.5534 1
Cu 238.304 174.153 -22.5534 1
Cu 238.393 173.262 -22.5534 1
Cu 238.782 172.392 -22.5534 1
Cu 239.226 171.548 -22.5534 1
Cu 239.724 170.733 -22.5534 1
Cu 240.274 169.95 -22.5534 1
Cu 240.874 169.202 -22.5534 1
Cu 241.521 168.491 -22.5534 1
Cu 242.213 167.821 -22.5534 1
Cu 242.947 167.195 -22.5534 1
Cu 243.721 166.615 -22.5534 1
Cu 244.53 166.082 -22.5534 1
Cu 245.372 165.6 -22.5534 1
Cu 246.244 165.17 -22.5534 1
Cu 247.143 164.794 -22.5534 1
Cu 248.063 164.791 -22.5534 1
Cu 249.003 164.791 -22.5534 1
Cu 249.958 164.791 -22.5534 1
Cu 250.925 164.791 -22.5534 1
Cu 251.899 164.791 -22.5534 1
Cu 252.878 164.791 -22.5534 1
Cu 253.856 164.791 -22.5534 1
Cu 254.83 164.791 -22.5534 1
Cu 255.797 164.791 -22.5534 1
Cu 256.752 164.791 -22.5534 1
Cu 257.692 164.791 -22.5534 1
Cu 258.612 164.794 -22.5534 1
Cu 259.511 165.17 -22.5534 1
Cu 260.383 165.6 -22.5534 1
Cu 261.225 166.082 -22.5534 1
Cu 262.034 166.615 -22.5534 1
Cu 262.808 167.195 -22.5534 1
Cu 263.542 167.821 -22.5534 1
Cu 264.234 168.491 -22.5534 1
Cu 264.881 169.202 -22.5534 1
Cu 265.481 169.95 -22.5534 1
Cu 266.031 170.733 -22.5534 1
Cu 266.529 171.548 -22.5534 1
Cu 266.973 172.392 -22.5534 1
Cu 267.362 173.262 -22.5534 1
Cu 267.451 174.153 -22.5534 1
Cu 267.451 175.062 -22.5534 1
Cu 267.451 175.986 -22.5534 1
Cu 267.451 176.922 -22.5534 1
Cu 267.451 177.865 -22.5534 1
Cu 267.451 178.811 -22.5534 1
Cu 267.472 178.811 -25.5284 1
Cu 267.472 179.759 -25.5284 1
Cu 267.472 180.704 -25.5284 1
Cu 267.472 181.64 -25.5284 1
Cu 267.472 182.566 -25.5284 1
Cu 267.472 183.477 -25.5284 1
Cu 267.383 184.369 -25.5284 1
Cu 266.993 185.24 -25.5284 1
Cu 266.548 186.085 -25.5284 1
Cu 266.05 186.901 -25.5284 1
Cu 265.499 187.685 -25.5284 1
Cu 264.898 188.435 -25.5284 1
Cu 264.25 189.146 -25.5284 1
Cu 263.557 189.817 -25.5284 1
Cu 262.822 190.444 -25.5284 1
Cu 262.047 191.025 -25.5284 1
Cu 261.237 191.559 -25.5284 1
Cu 260.393 192.041 -25.5284 1
Cu 259.52 192.472 -25.5284 1
Cu 258.62 192.849 -25.5284 1
Cu 257.698 192.852 -25.5284 1
Cu 256.757 192.852 -25.5284 1
Cu 255.801 192.852 -25.5284 1
Cu 254.833 192.852 -25.5284 1
Cu 253.857 192.852 -25.5284 1
Cu 252.878 192.852 -25.5284 1
Cu 251.898 192.852 -25.5284 1
Cu 250.922 192.852 -25.5284 1
Cu 249.954 192.852 -25.5284 1
Cu 248.998 192.852 -25.5284 1
Cu 248.057 192.852 -25.5284 1
Cu 247.135 192.849 -25.5284 1
Cu 246.235 192.472 -25.5284 1
Cu 245.362 192.041 -25.5284 1
Cu 244.518 191.559 -25.5284 1
Cu 243.708 191.025 -25.5284 1
Cu 242.933 190.444 -25.5284 1
Cu 242.198 189.817 -25.5284 1
Cu 241.505 189.146 -25.5284 1
Cu 240.857 188.435 -25.5284 1
Cu 240.256 187.685 -25.5284 1
Cu 239.705 186.901 -25.5284 1
Cu 239.207 186.085 -25.5284 1
Cu 238.762 185.24 -25.5284 1
Cu 238.372 184.369 -25.5284 1
Cu 238.283 183.477 -25.5284 1
Cu 238.283 182.566 -25.5284 1
Cu 238.283 181.64 -25.5284 1
Cu 238.283 180.704 -25.5284 1
Cu 238.283 179.759 -25.5284 1
Cu 238.283 178.811 -25.5284 1
Cu 238.283 177.863 -25.5284 1
Cu 238.283 176.919 -25.5284 1
Cu 238.283 175.982 -25.5284 1
Cu 238.283 175.057 -25.5284 1
Cu 238.283 174.146 -25.5284 1
Cu 238.372 173.254 -25.5284 1
Cu 238.762 172.383 -25.5284 1
Cu 239.207 171.538 -25.5284 1
Cu 239.705 170.722 -25.5284 1
Cu 240.256 169.937 -25.5284 1
Cu 240.857 169.188 -25.5284 1
Cu 241.505 168.477 -25.5284 1
Cu 242.198 167.806 -25.5284 1
Cu 242.933 167.179 -25.5284 1
Cu 243.708 166.597 -25.5284 1
Cu 244.518 166.064 -25.5284 1
Cu 245.362 165.581 -25.5284 1
Cu 246.235 165.151 -25.5284 1
Cu 247.135 164.774 -25.5284 1
Cu 248.057 164.771 -25.5284 1
Cu 248.998 164.771 -25.5284 1
Cu 249.954 164.771 -25.5284 1
Cu 250.922 164.771 -25.5284 1
Cu 251.898 164.771 -25.5284 1
Cu 252.878 164.771 -25.5284 1
Cu 253.857 164.771 -25.5284 1
Cu 254.833 164.771 -25.5284 1
Cu 255.801 164.771 -25.5284 1
Cu 256.757 164.771 -25.5284 1
Cu 257.698 164.771 -25.5284 1
Cu 258.62 164.774 -25.5284 1
Cu 259.52 165.151 -25.5284 1
Cu 260.393 165.581 -25.5284 1
Cu 261.237 166.064 -25.5284 1
Cu 262.047 166.597 -25.5284 1
Cu 262.822 167.179 -25.5284 1
Cu 263.557 167.806 -25.5284 1
Cu 264.25 168.477 -25.5284 1
Cu 264.898 169.188 -25.5284 1
Cu 265.499 169.937 -25.5284 1
Cu 266.05 170.722 -25.5284 1
Cu 266.548 171.538 -25.5284 1
Cu 266.993 172.383 -25.5284 1
Cu 267.383 173.254 -25.5284 1
Cu 267.472 174.146 -25.5284 1
Cu 267.472 175.057 -25.5284 1
Cu 267.472 175.982 -25.5284 1
Cu 267.472 176.919 -25.5284 1
Cu 267.472 177.863 -25.5284 1
Cu 267.472 178.811 -25.5284 1
Cu 267.496 178.811 -28.5857 1
Cu 267.496 179.761 -28.5857 1
Cu 267.496 180.707 -28.5857 1
Cu 267.496 181.645 -28.5857 1
Cu 267.496 182.572 -28.5857 1
Cu 267.496 183.484 -28.5857 1
Cu 267.406 184.378 -28.5857 1
Cu 267.017 185.25 -28.5857 1
Cu 266.571 186.097 -28.5857 1
Cu 266.071 186.914 -28.5857 1
Cu 265.519 187.7 -28.5857 1
Cu 264.918 188.451 -28.5857 1
Cu 264.269 189.163 -28.5857 1
Cu 263.574 189.835 -28.5857 1
Cu 262.838 190.463 -28.5857 1
Cu 262.062 191.045 -28.5857 1
Cu 261.25 191.579 -28.5857 1
Cu 260.406 192.063 -28.5857 1
Cu 259.531 192.494 -28.5857 1
Cu 258.63 192.872 -28.5857 1
Cu 257.706 192.875 -28.5857 1
Cu 256.764 192.875 -28.5857 1
Cu 255.806 192.875 -28.5857 1
Cu 254.836 192.875 -28.5857 1
Cu 253.859 192.875 -28.5857 1
Cu 252.878 192.875 -28.5857 1
Cu 251.896 192.875 -28.5857 1
Cu 250.919 192.875 -28.5857 1
Cu 249.949 192.875 -28.5857 1
Cu 248.991 192.875 -28.5857 1
Cu 248.049 192.875 -28.5857 1
Cu 247.125 192.872 -28.5857 1
Cu 246.224 192.494 -28.5857 1
Cu 245.35 192.063 -28.5857 1
Cu 244.505 191.579 -28.5857 1
Cu 243.693 191.045 -28.5857 1
Cu 242.917 190.463 -28.5857 1
Cu 242.181 189.835 -28.5857 1
Cu 241.486 189.163 -28.5857 1
Cu 240.837 188.451 -28.5857 1
Cu 240.236 187.7 -28.5857 1
Cu 239.684 186.914 -28.5857 1
Cu 239.184 186.097 -28.5857 1
Cu 238.738 185.25 -28.5857 1
Cu 238.349 184.378 -28.5857 1
Cu 238.259 183.484 -28.5857 1
Cu 238.259 182.572 -28.5857 1
Cu 238.259 181.645 -28.5857 1
Cu 238.259 180.707 -28.5857 1
Cu 238.259 179.761 -28.5857 1
Cu 238.259 178.811 -28.5857 1
Cu 238.259 177.862 -28.5857 1
Cu 238.259 176.916 -28.5857 1
Cu 238.259 175.978 -28.5857 1
Cu 238.259 175.051 -28.5857 1
Cu 238.259 174.138 -28.5857 1
Cu 238.349 173.245 -28.5857 1
Cu 238.738 172.373 -28.5857 1
Cu 239.184 171.526 -28.5857 1
Cu 239.684 170.709 -28.5857 1
Cu 240.236 169.923 -28.5857 1
Cu 240.837 169.172 -28.5857 1
Cu 241.486 168.46 -28.5857 1
Cu 242.181 167.788 -28.5857 1
Cu 242.917 167.16 -28.5857 1
Cu 243.693 166.577 -28.5857 1
Cu 244.505 166.043 -28.5857 1
Cu 245.35 165.56 -28.5857 1
Cu 246.224 165.128 -28.5857 1
Cu 247.125 164.751 -28.5857 1
Cu 248.049 164.748 -28.5857 1
Cu 248.991 164.748 -28.5857 1
Cu 249.949 164.748 -28.5857 1
Cu 250.919 164.748 -28.5857 1
Cu 251.896 164.748 -28.5857 1
Cu 252.878 164.748 -28.5857 1
Cu 253.859 164.748 -28.5857 1
Cu 254.836 164.748 -28.5857 1
Cu 255.806 164.748 -28.5857 1
Cu 256.764 164.748 -28.5857 1
Cu 257.706 164.748 -28.5857 1
Cu 258.63 164.751 -28.5857 1
Cu 259.531 165.128 -28.5857 1
Cu 260.406 165.56 -28.5857 1
Cu 261.25 166.043 -28.5857 1
Cu 262.062 166.577 -28.5857 1
Cu 262.838 167.16 -28.5857 1
Cu 263.574 167.788 -28.5857 1
Cu 264.269 168.46 -28.5857 1
Cu 264.918 169.172 -28.5857 1
Cu 265.519 169.923 -28.5857 1
Cu 266.071 170.709 -28.5857 1
Cu 266.571 171.526 -28.5857 1
Cu 267.017 172.373 -28.5857 1
Cu 267.406 173.245 -28.5857 1
Cu 267.496 174.138 -28.5857 1
Cu 267.496 175.051 -28.5857 1
Cu 267.496 175.978 -28.5857 1
Cu 267.496 176.916 -28.5857 1
Cu 267.496 177.862 -28.5857 1
Cu 267.496 178.811 -28.5857 1
Cu 267.523 178.811 -31.7204 1
Cu 267.523 179.763 -31.7204 1
Cu 267.523 180.71 -31.7204 1
Cu 267.523 181.65 -31.7204 1
Cu 267.523 182.579 -31.7204 1
Cu 267.523 183.493 -31.7204 1
Cu 267.434 184.389 -31.7204 1
Cu 267.043 185.262 -31.7204 1
Cu 266.596 186.11 -31.7204 1
Cu 266.096 186.929 -31.7204 1
Cu 265.543 187.717 -31.7204 1
Cu 264.94 188.469 -31.7204 1
Cu 264.29 189.183 -31.7204 1
Cu 263.594 189.856 -31.7204 1
Cu 262.857 190.485 -31.7204 1
Cu 262.08 191.068 -31.7204 1
Cu 261.266 191.603 -31.7204 1
Cu 260.42 192.088 -31.7204 1
Cu 259.543 192.52 -31.7204 1
Cu 258.641 192.898 -31.7204 1
Cu 257.715 192.901 -31.7204 1
Cu 256.771 192.901 -31.7204 1
Cu 255.811 192.901 -31.7204 1
Cu 254.84 192.901 -31.7204 1
Cu 253.861 192.901 -31.7204 1
Cu 252.878 192.901 -31.7204 1
Cu 251.894 192.901 -31.7204 1
Cu 250.915 192.901 -31.7204 1
Cu 249.944 192.901 -31.7204 1
Cu 248.984 192.901 -31.7204 1
Cu 248.04 192.901 -31.7204 1
Cu 247.114 192.898 -31.7204 1
Cu 246.212 192.52 -31.7204 1
Cu 245.335 192.088 -31.7204 1
Cu 244.489 191.603 -31.7204 1
Cu 243.675 191.068 -31.7204 1
Cu 242.898 190.485 -31.7204 1
Cu 242.161 189.856 -31.7204 1
Cu 241.465 189.183 -31.7204 1
Cu 240.815 188.469 -31.7204 1
Cu 240.212 187.717 -31.7204 1
Cu 239.659 186.929 -31.7204 1
Cu 239.159 186.11 -31.7204 1
Cu 238.712 185.262 -31.7204 1
Cu 238.321 184.389 -31.7204 1
Cu 238.232 183.493 -31.7204 1
Cu 238.232 182.579 -31.7204 1
Cu 238.232 181.65 -31.7204 1
Cu 238.232 180.71 -31.7204 1
Cu 238.232 179.763 -31.7204 1
Cu 238.232 178.811 -31.7204 1
Cu 238.232 177.86 -31.7204 1
Cu 238.232 176.913 -31.7204 1
Cu 238.232 175.972 -31.7204 1
Cu 238.232 175.044 -31.7204 1
Cu 238.232 174.13 -31.7204 1
Cu 238.321 173.234 -31.7204 1
Cu 238.712 172.361 -31.7204 1
Cu 239.159 171.513 -31.7204 1
Cu 239.659 170.693 -31.7204 1
Cu 240.212 169.906 -31.7204 1
Cu 240.815 169.154 -31.7204 1
Cu 241.465 168.44 -31.7204 1
Cu 242.161 167.767 -31.7204 1
Cu 242.898 167.138 -31.7204 1
Cu 243.675 166.554 -31.7204 1
Cu 244.489 166.019 -31.7204 1
Cu 245.335 165.535 -31.7204 1
Cu 246.212 165.103 -31.7204 1
Cu 247.114 164.725 -31.7204 1
Cu 248.04 164.721 -31.7204 1
Cu 248.984 164.721 -31.7204 1
Cu 249.944 164.721 -31.7204 1
Cu 250.915 164.721 -31.7204 1
Cu 251.894 164.721 -31.7204 1
Cu 252.878 164.721 -31.7204 1
Cu 253.861 164.721 -31.7204 1
Cu 254.84 164.721 -31.7204 1
Cu 255.811 164.721 -31.7204 1
Cu 256.771 164.721 -31.7204 1
Cu 257.715 164.721 -31.7204 1
Cu 258.641 164.725 -31.7204 1
Cu 259.543 165.103 -31.7204 1
Cu 260.42 165.535 -31.7204 1
Cu 261.266 166.019 -31.7204 1
Cu 262.08 166.554 -31.7204 1
Cu 262.857 167.138 -31.7204 1
Cu 263.594 167.767 -31.7204 1
Cu 264.29 168.44 -31.7204 1
Cu 264.94 169.154 -31.7204 1
Cu 265.543 169.906 -31.7204 1
Cu 266.096 170.693 -31.7204 1
Cu 266.596 171.513 -31.7204 1
Cu 267.043 172.361 -31.7204 1
Cu 267.434 173.234 -31.7204 1
Cu 267.523 174.13 -31.7204 1
Cu 267.523 175.044 -31.7204 1
Cu 267.523 175.972 -31.7204 1
Cu 267.523 176.913 -31.7204 1
Cu 267.523 177.86 -31.7204 1
Cu 267.523 178.811 -31.7204 1
Cu 267.554 178.811 -34.9284 1
Cu 267.554 179.765 -34.9284 1
Cu 267.554 180.714 -34.9284 1
Cu 267.554 181.656 -34.9284 1
Cu 267.554 182.587 -34.9284 1
Cu 267.554 183.503 -34.9284 1
Cu 267.464 184.4 -34.9284 1
Cu 267.073 185.276 -34.9284 1
Cu 266.625 186.126 -34.9284 1
Cu 266.124 186.947 -34.9284 1
Cu 265.57 187.735 -34.9284 1
Cu 264.966 188.489 -34.9284 1
Cu 264.314 189.205 -34.9284 1
Cu 263.617 189.879 -34.9284 1
Cu 262.878 190.51 -34.9284 1
Cu 262.099 191.094 -34.9284 1
Cu 261.284 191.63 -34.9284 1
Cu 260.436 192.116 -34.9284 1
Cu 259.557 192.549 -34.9284 1
Cu 258.653 192.928 -34.9284 1
Cu 257.726 192.931 -34.9284 1
Cu 256.779 192.931 -34.9284 1
Cu 255.817 192.931 -34.9284 1
Cu 254.844 192.931 -34.9284 1
Cu 253.863 192.931 -34.9284 1
Cu 252.878 192.931 -34.9284 1
Cu 251.892 192.931 -34.9284 1
Cu 250.911 192.931 -34.9284 1
Cu 249.938 192.931 -34.9284 1
Cu 248.976 192.931 -34.9284 1
Cu 248.029 192.931 -34.9284 1
Cu 247.102 192.928 -34.9284 1
Cu 246.198 192.549 -34.9284 1
Cu 245.319 192.116 -34.9284 1
Cu 244.471 191.63 -34.9284 1
Cu 243.656 191.094 -34.9284 1
Cu 242.877 190.51 -34.9284 1
Cu 242.138 189.879 -34.9284 1
Cu 241.441 189.205 -34.9284 1
Cu 240.789 188.489 -34.9284 1
Cu 240.185 187.735 -34.9284 1
Cu 239.631 186.947 -34.9284 1
Cu 239.13 186.126 -34.9284 1
Cu 238.682 185.276 -34.9284 1
Cu 238.291 184.4 -34.9284 1
Cu 238.201 183.503 -34.9284 1
Cu 238.201 182.587 -34.9284 1
Cu 238.201 181.656 -34.9284 1
Cu 238.201 180.714 -34.9284 1
Cu 238.201 179.765 -34.9284 1
Cu 238.201 178.811 -34.9284 1
Cu 238.201 177.858 -34.9284 1
Cu 238.201 176.909 -34.9284 1
Cu 238.201 175.966 -34.9284 1
Cu 238.201 175.036 -34.9284 1
Cu 238.201 174.12 -34.9284 1
Cu 238.291 173.222 -34.9284 1
Cu 238.682 172.347 -34.9284 1
Cu 239.13 171.497 -34.9284 1
Cu 239.631 170.676 -34.9284 1
Cu 240.185 169.887 -34.9284 1
Cu 240.789 169.134 -34.9284 1
Cu 241.441 168.418 -34.9284 1
Cu 242.138 167.744 -34.9284 1
Cu 242.877 167.113 -34.9284 1
Cu 243.656 166.529 -34.9284 1
Cu 244.471 165.992 -34.9284 1
Cu 245.319 165.507 -34.9284 1
Cu 246.198 165.074 -34.9284 1
Cu 247.102 164.695 -34.9284 1
Cu 248.029 164.692 -34.9284 1
Cu 248.976 164.692 -34.9284 1
Cu 249.938 164.692 -34.9284 1
Cu 250.911 164.692 -34.9284 1
Cu 251.892 164.692 -34.9284 1
Cu 252.878 164.692 -34.9284 1
Cu 253.863 164.692 -34.9284 1
Cu 254.844 164.692 -34.9284 1
Cu 255.817 164.692 -34.9284 1
Cu 256.779 164.692 -34.9284 1
Cu 257.726 164.692 -34.9284 1
Cu 258.653 164.695 -34.9284 1
Cu 259.557 165.074 -34.9284 1
Cu 260.436 165.507 -34.9284 1
Cu 261.284 165.992 -34.9284 1
Cu 262.099 166.529 -34.9284 1
Cu 262.878 167.113 -34.9284 1
Cu 263.617 167.744 -34.9284 1
Cu 264.314 168.418 -34.9284 1
Cu 264.966 169.134 -34.9284 1
Cu 265.57 169.887 -34.9284 1
Cu 266.124 170.676 -34.9284 1
Cu 266.625 171.497 -34.9284 1
Cu 267.073 172.347 -34.9284 1
Cu 267.464 173.222 -34.9284 1
Cu 267.554 174.12 -34.9284 1
Cu 267.554 175.036 -34.9284 1
Cu 267.554 175.966 -34.9284 1
Cu 267.554 176.909 -34.9284 1
Cu 267.554 177.858 -34.9284 1
Cu 267.554 178.811 -34.9284 1
Cu 267.589 178.811 -38.206 1
Cu 267.589 179.767 -38.206 1
Cu 267.589 180.719 -38.206 1
Cu 267.589 181.663 -38.206 1
Cu 267.589 182.596 -38.206 1
Cu 267.589 183.514 -38.206 1
Cu 267.499 184.414 -38.206 1
Cu 267.107 185.291 -38.206 1
Cu 266.658 186.143 -38.206 1
Cu 266.155 186.966 -38.206 1
Cu 265.6 187.757 -38.206 1
Cu 264.994 188.512 -38.206 1
Cu 264.341 189.229 -38.206 1
Cu 263.642 189.905 -38.206 1
Cu 262.901 190.537 -38.206 1
Cu 262.121 191.123 -38.206 1
Cu 261.304 191.661 -38.206 1
Cu 260.453 192.147 -38.206 1
Cu 259.573 192.581 -38.206 1
Cu 258.667 192.961 -38.206 1
Cu 257.737 192.965 -38.206 1
Cu 256.788 192.965 -38.206 1
Cu 255.824 192.965 -38.206 1
Cu 254.848 192.965 -38.206 1
Cu 253.865 192.965 -38.206 1
Cu 252.878 192.965 -38.206 1
Cu 251.89 192.965 -38.206 1
Cu 250.907 192.965 -38.206 1
Cu 249.931 192.965 -38.206 1
Cu 248.967 192.965 -38.206 1
Cu 248.018 192.965 -38.206 1
Cu 247.089 192.961 -38.206 1
Cu 246.182 192.581 -38.206 1
Cu 245.302 192.147 -38.206 1
Cu 244.451 191.661 -38.206 1
Cu 243.634 191.123 -38.206 1
Cu 242.854 190.537 -38.206 1
Cu 242.113 189.905 -38.206 1
Cu 241.414 189.229 -38.206 1
Cu 240.761 188.512 -38.206 1
Cu 240.155 187.757 -38.206 1
Cu 239.6 186.966 -38.206 1
Cu 239.097 186.143 -38.206 1
Cu 238.648 185.291 -38.206 1
Cu 238.256 184.414 -38.206 1
Cu 238.166 183.514 -38.206 1
Cu 238.166 182.596 -38.206 1
Cu 238.166 181.663 -38.206 1
Cu 238.166 180.719 -38.206 1
Cu 238.166 179.767 -38.206 1
Cu 238.166 178.811 -38.206 1
Cu 238.166 177.856 -38.206 1
Cu 238.166 176.904 -38.206 1
Cu 238.166 175.96 -38.206 1
Cu 238.166 175.027 -38.206 1
Cu 238.166 174.109 -38.206 1
Cu 238.256 173.209 -38.206 1
Cu 238.648 172.332 -38.206 1
Cu 239.097 171.48 -38.206 1
Cu 239.6 170.657 -38.206 1
Cu 240.155 169.866 -38.206 1
Cu 240.761 169.111 -38.206 1
Cu 241.414 168.394 -38.206 1
Cu 242.113 167.718 -38.206 1
Cu 242.854 167.085 -38.206 1
Cu 243.634 166.499 -38.206 1
Cu 244.451 165.962 -38.206 1
Cu 245.302 165.475 -38.206 1
Cu 246.182 165.041 -38.206 1
Cu 247.089 164.662 -38.206 1
Cu 248.018 164.658 -38.206 1
Cu 248.967 164.658 -38.206 1
Cu 249.931 164.658 -38.206 1
Cu 250.907 164.658 -38.206 1
Cu 251.89 164.658 -38.206 1
Cu 252.878 164.658 -38.206 1
Cu 253.865 164.658 -38.206 1
Cu 254.848 164.658 -38.206 1
Cu 255.824 164.658 -38.206 1
Cu 256.788 164.658 -38.206 1
Cu 257.737 164.658 -38.206 1
Cu 258.667 164.662 -38.206 1
Cu 259.573 165.041 -38.206 1
Cu 260.453 165.475 -38.206 1
Cu 261.304 165.962 -38.206 1
Cu 262.121 166.499 -38.206 1
Cu 262.901 167.085 -38.206 1
Cu 263.642 167.718 -38.206 1
Cu 264.341 168.394 -38.206 1
Cu 264.994 169.111 -38.206 1
Cu 265.6 169.866 -38.206 1
Cu 266.155 170.657 -38.206 1
Cu 266.658 171.48 -38.206 1
Cu 267.107 172.332 -38.206 1
Cu 267.499 173.209 -38.206 1
Cu 267.589 174.109 -38.206 1
Cu 267.589 175.027 -38.206 1
Cu 267.589 175.96 -38.206 1
Cu 267.589 176.904 -38.206 1
Cu 267.589 177.856 -38.206 1
Cu 267.589 178.811 -38.206 1
Cu 267.627 178.811 -41.5498 1
Cu 267.627 179.769 -41.5498 1
Cu 267.627 180.724 -41.5498 1
Cu 267.627 181.671 -41.5498 1
Cu 267.627 182.606 -41.5498 1
Cu 267.627 183.526 -41.5498 1
Cu 267.537 184.428 -41.5498 1
Cu 267.144 185.308 -41.5498 1
Cu 266.694 186.162 -41.5498 1
Cu 266.19 186.987 -41.5498 1
Cu 265.633 187.78 -41.5498 1
Cu 265.026 188.537 -41.5498 1
Cu 264.371 189.256 -41.5498 1
Cu 263.671 189.934 -41.5498 1
Cu 262.928 190.568 -41.5498 1
Cu 262.145 191.156 -41.5498 1
Cu 261.326 191.694 -41.5498 1
Cu 260.473 192.182 -41.5498 1
Cu 259.591 192.618 -41.5498 1
Cu 258.682 192.998 -41.5498 1
Cu 257.75 193.002 -41.5498 1
Cu 256.799 193.002 -41.5498 1
Cu 255.832 193.002 -41.5498 1
Cu 254.854 193.002 -41.5498 1
Cu 253.868 193.002 -41.5498 1
Cu 252.878 193.002 -41.5498 1
Cu 251.887 193.002 -41.5498 1
Cu 250.901 193.002 -41.5498 1
Cu 249.923 193.002 -41.5498 1
Cu 248.956 193.002 -41.5498 1
Cu 248.005 193.002 -41.5498 1
Cu 247.073 192.998 -41.5498 1
Cu 246.164 192.618 -41.5498 1
Cu 245.282 192.182 -41.5498 1
Cu 244.429 191.694 -41.5498 1
Cu 243.61 191.156 -41.5498 1
Cu 242.827 190.568 -41.5498 1
Cu 242.084 189.934 -41.5498 1
Cu 241.384 189.256 -41.5498 1
Cu 240.729 188.537 -41.5498 1
Cu 240.122 187.78 -41.5498 1
Cu 239.565 186.987 -41.5498 1
Cu 239.061 186.162 -41.5498 1
Cu 238.611 185.308 -41.5498 1
Cu 238.218 184.428 -41.5498 1
Cu 238.128 183.526 -41.5498 1
Cu 238.128 182.606 -41.5498 1
Cu 238.128 181.671 -41.5498 1
Cu 238.128 180.724 -41.5498 1
Cu 238.128 179.769 -41.5498 1
Cu 238.128 178.811 -41.5498 1
Cu 238.128 177.853 -41.5498 1
Cu 238.128 176.899 -41.5498 1
Cu 238.128 175.952 -41.5498 1
Cu 238.128 175.017 -41.5498 1
Cu 238.128 174.096 -41.5498 1
Cu 238.218 173.194 -41.5498 1
Cu 238.611 172.315 -41.5498 1
Cu 239.061 171.461 -41.5498 1
Cu 239.565 170.636 -41.5498 1
Cu 240.122 169.843 -41.5498 1
Cu 240.729 169.085 -41.5498 1
Cu 241.384 168.366 -41.5498 1
Cu 242.084 167.689 -41.5498 1
Cu 242.827 167.055 -41.5498 1
Cu 243.61 166.467 -41.5498 1
Cu 244.429 165.928 -41.5498 1
Cu 245.282 165.44 -41.5498 1
Cu 246.164 165.005 -41.5498 1
Cu 247.073 164.625 -41.5498 1
Cu 248.005 164.621 -41.5498 1
Cu 248.956 164.621 -41.5498 1
Cu 249.923 164.621 -41.5498 1
Cu 250.901 164.621 -41.5498 1
Cu 251.887 164.621 -41.5498 1
Cu 252.878 164.621 -41.5498 1
Cu 253.868 164.621 -41.5498 1
Cu 254.854 164.621 -41.5498 1
Cu 255.832 164.621 -41.5498 1
Cu 256.799 164.621 -41.5498 1
Cu 257.75 164.621 -41.5498 1
Cu 258.682 164.625 -41.5498 1
Cu 259.591 165.005 -41.5498 1
Cu 260.473 165.44 -41.5498 1
Cu 261.326 165.928 -41.5498 1
Cu 262.145 166.467 -41.5498 1
Cu 262.928 167.055 -41.5498 1
Cu 263.671 167.689 -41.5498 1
Cu 264.371 168.366 -41.5498 1
Cu 265.026 169.085 -41.5498 1
Cu 265.633 169.843 -41.5498 1
Cu 266.19 170.636 -41.5498 1
Cu 266.694 171.461 -41.5498 1
Cu 267.144 172.315 -41.5498 1
Cu 267.537 173.194 -41.5498 1
Cu 267.627 174.096 -41.5498 1
Cu 267.627 175.017 -41.5498 1
Cu 267.627 175.952 -41.5498 1
Cu 267.627 176.899 -41.5498 1
Cu 267.627 177.853 -41.5498 1
Cu 267.627 178.811 -41.5498 1
Cu 267.67 178.811 -44.9569 1
Cu 267.67 179.772 -44.9569 1
Cu 267.67 180.729 -44.9569 1
Cu 267.67 181.679 -44.9569 1
Cu 267.67 182.617 -44.9569 1
Cu 267.67 183.54 -44.9569 1
Cu 267.58 184.445 -44.9569 1
Cu 267.185 185.327 -44.9569 1
Cu 266.734 186.183 -44.9569 1
Cu 266.229 187.011 -44.9569 1
Cu 265.67 187.806 -44.9569 1
Cu 265.061 188.566 -44.9569 1
Cu 264.404 189.287 -44.9569 1
Cu 263.702 189.967 -44.9569 1
Cu 262.957 190.602 -44.9569 1
Cu 262.172 191.191 -44.9569 1
Cu 261.35 191.732 -44.9569 1
Cu 260.495 192.221 -44.9569 1
Cu 259.61 192.658 -44.9569 1
Cu 258.699 193.039 -44.9569 1
Cu 257.764 193.043 -44.9569 1
Cu 256.81 193.043 -44.9569 1
Cu 255.841 193.043 -44.9569 1
Cu 254.859 193.043 -44.9569 1
Cu 253.87 193.043 -44.9569 1
Cu 252.878 193.043 -44.9569 1
Cu 251.885 193.043 -44.9569 1
Cu 250.896 193.043 -44.9569 1
Cu 249.915 193.043 -44.9569 1
Cu 248.945 193.043 -44.9569 1
Cu 247.991 193.043 -44.9569 1
Cu 247.056 193.039 -44.9569 1
Cu 246.145 192.658 -44.9569 1
Cu 245.26 192.221 -44.9569 1
Cu 244.405 191.732 -44.9569 1
Cu 243.583 191.191 -44.9569 1
Cu 242.798 190.602 -44.9569 1
Cu 242.053 189.967 -44.9569 1
Cu 241.351 189.287 -44.9569 1
Cu 240.694 188.566 -44.9569 1
Cu 240.085 187.806 -44.9569 1
Cu 239.526 187.011 -44.9569 1
Cu 239.021 186.183 -44.9569 1
Cu 238.57 185.327 -44.9569 1
Cu 238.175 184.445 -44.9569 1
Cu 238.085 183.54 -44.9569 1
Cu 238.085 182.617 -44.9569 1
Cu 238.085 181.679 -44.9569 1
Cu 238.085 180.729 -44.9569 1
Cu 238.085 179.772 -44.9569 1
Cu 238.085 178.811 -44.9569 1
Cu 238.085 177.851 -44.9569 1
Cu 238.085 176.893 -44.9569 1
Cu 238.085 175.944 -44.9569 1
Cu 238.085 175.006 -44.9569 1
Cu 238.085 174.083 -44.9569 1
Cu 238.175 173.178 -44.9569 1
Cu 238.57 172.296 -44.9569 1
Cu 239.021 171.439 -44.9569 1
Cu 239.526 170.612 -44.9569 1
Cu 240.085 169.817 -44.9569 1
Cu 240.694 169.057 -44.9569 1
Cu 241.351 168.336 -44.9569 1
Cu 242.053 167.656 -44.9569 1
Cu 242.798 167.021 -44.9569 1
Cu 243.583 166.431 -44.9569 1
Cu 244.405 165.891 -44.9569 1
Cu 245.26 165.402 -44.9569 1
Cu 246.145 164.965 -44.9569 1
Cu 247.056 164.583 -44.9569 1
Cu 247.991 164.58 -44.9569 1
Cu 248.945 164.58 -44.9569 1
Cu 249.915 164.58 -44.9569 1
Cu 250.896 164.58 -44.9569 1
Cu 251.885 164.58 -44.9569 1
Cu 252.878 164.58 -44.9569 1
Cu 253.87 164.58 -44.9569 1
Cu 254.859 164.58 -44.9569 1
Cu 255.841 164.58 -44.9569 1
Cu 256.81 164.58 -44.9569 1
Cu 257.764 164.58 -44.9569 1
Cu 258.699 164.583 -44.9569 1
Cu 259.61 164.965 -44.9569 1
Cu 260.495 165.402 -44.9569 1
Cu 261.35 165.891 -44.9569 1
Cu 262.172 166.431 -44.9569 1
Cu 262.957 167.021 -44.9569 1
Cu 263.702 167.656 -44.9569 1
Cu 264.404 168.336 -44.9569 1
Cu 265.061 169.057 -44.9569 1
Cu 265.67 169.817 -44.9569 1
Cu 266.229 170.612 -44.9569 1
Cu 266.734 171.439 -44.9569 1
Cu 267.185 172.296 -44.9569 1
Cu 267.58 173.178 -44.9569 1
Cu 267.67 174.083 -44.9569 1
Cu 267.67 175.006 -44.9569 1
Cu 267.67 175.944 -44.9569 1
Cu 267.67 176.893 -44.9569 1
Cu 267.67 177.851 -44.9569 1
Cu 267.67 178.811 -44.9569 1
Cu 267.717 178.811 -48.4247 1
Cu 267.717 179.775 -48.4247 1
Cu 267.717 180.735 -48.4247 1
Cu 267.717 181.688 -48.4247 1
Cu 267.717 182.629 -48.4247 1
Cu 267.717 183.555 -48.4247 1
Cu 267.626 184.463 -48.4247 1
Cu 267.231 185.348 -48.4247 1
Cu 266.778 186.207 -48.4247 1
Cu 266.271 187.037 -48.4247 1
Cu 265.711 187.835 -48.4247 1
Cu 265.1 188.597 -48.4247 1
Cu 264.441 189.32 -48.4247 1
Cu 263.736 190.002 -48.4247 1
Cu 262.989 190.64 -48.4247 1
Cu 262.202 191.231 -48.4247 1
Cu 261.377 191.773 -48.4247 1
Cu 260.52 192.264 -48.4247 1
Cu 259.632 192.702 -48.4247 1
Cu 258.717 193.085 -48.4247 1
Cu 257.779 193.088 -48.4247 1
Cu 256.822 193.088 -48.4247 1
Cu 255.85 193.088 -48.4247 1
Cu 254.866 193.088 -48.4247 1
Cu 253.874 193.088 -48.4247 1
Cu 252.878 193.088 -48.4247 1
Cu 251.881 193.088 -48.4247 1
Cu 250.889 193.088 -48.4247 1
Cu 249.905 193.088 -48.4247 1
Cu 248.933 193.088 -48.4247 1
Cu 247.976 193.088 -48.4247 1
Cu 247.038 193.085 -48.4247 1
Cu 246.123 192.702 -48.4247 1
Cu 245.235 192.264 -48.4247 1
Cu 244.378 191.773 -48.4247 1
Cu 243.554 191.231 -48.4247 1
Cu 242.766 190.64 -48.4247 1
Cu 242.019 190.002 -48.4247 1
Cu 241.314 189.32 -48.4247 1
Cu 240.655 188.597 -48.4247 1
Cu 240.044 187.835 -48.4247 1
Cu 239.484 187.037 -48.4247 1
Cu 238.977 186.207 -48.4247 1
Cu 238.524 185.348 -48.4247 1
Cu 238.129 184.463 -48.4247 1
Cu 238.038 183.555 -48.4247 1
Cu 238.038 182.629 -48.4247 1
Cu 238.038 181.688 -48.4247 1
Cu 238.038 180.735 -48.4247 1
Cu 238.038 179.775 -48.4247 1
Cu 238.038 178.811 -48.4247 1
Cu 238.038 177.847 -48.4247 1
Cu 238.038 176.887 -48.4247 1
Cu 238.038 175.935 -48.4247 1
Cu 238.038 174.994 -48.4247 1
Cu 238.038 174.068 -48.4247 1
Cu 238.129 173.16 -48.4247 1
Cu 238.524 172.275 -48.4247 1
Cu 238.977 171.416 -48.4247 1
Cu 239.484 170.586 -48.4247 1
Cu 240.044 169.788 -48.4247 1
Cu 240.655 169.026 -48.4247 1
Cu 241.314 168.303 -48.4247 1
Cu 242.019 167.621 -48.4247 1
Cu 242.766 166.983 -48.4247 1
Cu 243.554 166.392 -48.4247 1
Cu 244.378 165.85 -48.4247 1
Cu 245.235 165.359 -48.4247 1
Cu 246.123 164.921 -48.4247 1
Cu 247.038 164.538 -48.4247 1
Cu 247.976 164.535 -48.4247 1
Cu 248.933 164.535 -48.4247 1
Cu 249.905 164.535 -48.4247 1
Cu 250.889 164.535 -48.4247 1
Cu 251.881 164.535 -48.4247 1
Cu 252.878 164.535 -48.4247 1
Cu 253.874 164.535 -48.4247 1
Cu 254.866 164.535 -48.4247 1
Cu 255.85 164.535 -48.4247 1
Cu 256.822 164.535 -48.4247 1
Cu 257.779 164.535 -48.4247 1
Cu 258.717 164.538 -48.4247 1
Cu 259.632 164.921 -48.4247 1
Cu 260.52 165.359 -48.4247 1
Cu 261.377 165.85 -48.4247 1
Cu 262.202 166.392 -48.4247 1
Cu 262.989 166.983 -48.4247 1
Cu 263.736 167.621 -48.4247 1
Cu 264.441 168.303 -48.4247 1
Cu 265.1 169.026 -48.4247 1
Cu 265.711 169.788 -48.4247 1
Cu 266.271 170.586 -48.4247 1
Cu 266.778 171.416 -48.4247 1
Cu 267.231 172.275 -48.4247 1
Cu 267.626 173.16 -48.4247 1
Cu 267.717 174.068 -48.4247 1
Cu 267.717 174.994 -48.4247 1
Cu 267.717 175.935 -48.4247 1
Cu 267.717 176.887 -48.4247 1
Cu 267.717 177.847 -48.4247 1
Cu 267.717 178.811 -48.4247 1
Cu 267.768 178.811 -51.9508 1
Cu 267.768 179.779 -51.9508 1
Cu 267.768 180.742 -51.9508 1
Cu 267.768 181.698 -51.9508 1
Cu 267.768 182.642 -51.9508 1
Cu 267.768 183.572 -51.9508 1
Cu 267.678 184.482 -51.9508 1
Cu 267.28 185.37 -51.9508 1
Cu 266.826 186.233 -51.9508 1
Cu 266.317 187.065 -51.9508 1
Cu 265.755 187.866 -51.9508 1
Cu 265.142 188.631 -51.9508 1
Cu 264.481 189.356 -51.9508 1
Cu 263.774 190.041 -51.9508 1
Cu 263.024 190.681 -51.9508 1
Cu 262.234 191.274 -51.9508 1
Cu 261.407 191.818 -51.9508 1
Cu 260.546 192.31 -51.9508 1
Cu 259.655 192.75 -51.9508 1
Cu 258.737 193.134 -51.9508 1
Cu 257.796 193.138 -51.9508 1
Cu 256.836 193.138 -51.9508 1
Cu 255.86 193.138 -51.9508 1
Cu 254.873 193.138 -51.9508 1
Cu 253.877 193.138 -51.9508 1
Cu 252.878 193.138 -51.9508 1
Cu 251.878 193.138 -51.9508 1
Cu 250.882 193.138 -51.9508 1
Cu 249.895 193.138 -51.9508 1
Cu 248.919 193.138 -51.9508 1
Cu 247.959 193.138 -51.9508 1
Cu 247.018 193.134 -51.9508 1
Cu 246.1 192.75 -51.9508 1
Cu 245.209 192.31 -51.9508 1
Cu 244.348 191.818 -51.9508 1
Cu 243.521 191.274 -51.9508 1
Cu 242.731 190.681 -51.9508 1
Cu 241.981 190.041 -51.9508 1
Cu 241.274 189.356 -51.9508 1
Cu 240.613 188.631 -51.9508 1
Cu 240 187.866 -51.9508 1
Cu 239.438 187.065 -51.9508 1
Cu 238.929 186.233 -51.9508 1
Cu 238.475 185.37 -51.9508 1
Cu 238.077 184.482 -51.9508 1
Cu 237.987 183.572 -51.9508 1
Cu 237.987 182.642 -51.9508 1
Cu 237.987 181.698 -51.9508 1
Cu 237.987 180.742 -51.9508 1
Cu 237.987 179.779 -51.9508 1
Cu 237.987 178.811 -51.9508 1
Cu 237.987 177.844 -51.9508 1
Cu 237.987 176.881 -51.9508 1
Cu 237.987 175.925 -51.9508 1
Cu 237.987 174.98 -51.9508 1
Cu 237.987 174.051 -51.9508 1
Cu 238.077 173.141 -51.9508 1
Cu 238.475 172.253 -51.9508 1
Cu 238.929 171.39 -51.9508 1
Cu 239.438 170.557 -51.9508 1
Cu 240 169.757 -51.9508 1
Cu 240.613 168.992 -51.9508 1
Cu 241.274 168.266 -51.9508 1
Cu 241.981 167.582 -51.9508 1
Cu 242.731 166.942 -51.9508 1
Cu 243.521 166.349 -51.9508 1
Cu 244.348 165.805 -51.9508 1
Cu 245.209 165.312 -51.9508 1
Cu 246.1 164.873 -51.9508 1
Cu 247.018 164.489 -51.9508 1
Cu 247.959 164.485 -51.9508 1
Cu 248.919 164.485 -51.9508 1
Cu 249.895 164.485 -51.9508 1
Cu 250.882 164.485 -51.9508 1
Cu 251.878 164.485 -51.9508 1
Cu 252.878 164.485 -51.9508 1
Cu 253.877 164.485 -51.9508 1
Cu 254.873 164.485 -51.9508 1
Cu 255.86 164.485 -51.9508 1
Cu 256.836 164.485 -51.9508 1
Cu 257.796 164.485 -51.9508 1
Cu 258.737 164.489 -51.9508 1
Cu 259.655 164.873 -51.9508 1
Cu 260.546 165.312 -51.9508 1
Cu 261.407 165.805 -51.9508 1
Cu 262.234 166.349 -51.9508 1
Cu 263.024 166.942 -51.9508 1
Cu 263.774 167.582 -51.9508 1
Cu 264.481 168.266 -51.9508 1
Cu 265.142 168.992 -51.9508 1
Cu 265.755 169.757 -51.9508 1
Cu 266.317 170.557 -51.9508 1
Cu 266.826 171.39 -51.9508 1
Cu 267.28 172.253 -51.9508 1
Cu 267.678 173.141 -51.9508 1
Cu 267.768 174.051 -51.9508 1
Cu 267.768 174.98 -51.9508 1
Cu 267.768 175.925 -51.9508 1
Cu 267.768 176.881 -51.9508 1
Cu 267.768 177.844 -51.9508 1
Cu 267.768 178.811 -51.9508 1
Cu 267.824 178.811 -55.533 1
Cu 267.824 179.782 -55.533 1
Cu 267.824 180.749 -55.533 1
Cu 267.824 181.709 -55.533 1
Cu 267.824 182.657 -55.533 1
Cu 267.824 183.59 -55.533 1
Cu 267.733 184.503 -55.533 1
Cu 267.335 185.395 -55.533 1
Cu 266.879 186.26 -55.533 1
Cu 266.368 187.097 -55.533 1
Cu 265.804 187.9 -55.533 1
Cu 265.189 188.667 -55.533 1
Cu 264.525 189.396 -55.533 1
Cu 263.815 190.083 -55.533 1
Cu 263.062 190.725 -55.533 1
Cu 262.269 191.321 -55.533 1
Cu 261.439 191.867 -55.533 1
Cu 260.575 192.361 -55.533 1
Cu 259.68 192.802 -55.533 1
Cu 258.759 193.188 -55.533 1
Cu 257.815 193.191 -55.533 1
Cu 256.851 193.191 -55.533 1
Cu 255.871 193.191 -55.533 1
Cu 254.88 193.191 -55.533 1
Cu 253.881 193.191 -55.533 1
Cu 252.878 193.191 -55.533 1
Cu 251.874 193.191 -55.533 1
Cu 250.875 193.191 -55.533 1
Cu 249.884 193.191 -55.533 1
Cu 248.904 193.191 -55.533 1
Cu 247.94 193.191 -55.533 1
Cu 246.996 193.188 -55.533 1
Cu 246.075 192.802 -55.533 1
Cu 245.18 192.361 -55.533 1
Cu 244.316 191.867 -55.533 1
Cu 243.486 191.321 -55.533 1
Cu 242.693 190.725 -55.533 1
Cu 241.94 190.083 -55.533 1
Cu 241.23 189.396 -55.533 1
Cu 240.566 188.667 -55.533 1
Cu 239.951 187.9 -55.533 1
Cu 239.387 187.097 -55.533 1
Cu 238.876 186.26 -55.533 1
Cu 238.42 185.395 -55.533 1
Cu 238.022 184.503 -55.533 1
Cu 237.931 183.59 -55.533 1
Cu 237.931 182.657 -55.533 1
Cu 237.931 181.709 -55.533 1
Cu 237.931 180.749 -55.533 1
Cu 237.931 179.782 -55.533 1
Cu 237.931 178.811 -55.533 1
Cu 237.931 177.841 -55.533 1
Cu 237.931 176.873 -55.533 1
Cu 237.931 175.914 -55.533 1
Cu 237.931 174.966 -55.533 1
Cu 237.931 174.033 -55.533 1
Cu 238.022 173.119 -55.533 1
Cu 238.42 172.228 -55.533 1
Cu 238.876 171.362 -55.533 1
Cu 239.387 170.526 -55.533 1
Cu 239.951 169.723 -55.533 1
Cu 240.566 168.955 -55.533 1
Cu 241.23 168.227 -55.533 1
Cu 241.94 167.54 -55.533 1
Cu 242.693 166.897 -55.533 1
Cu 243.486 166.302 -55.533 1
Cu 244.316 165.756 -55.533 1
Cu 245.18 165.262 -55.533 1
Cu 246.075 164.821 -55.533 1
Cu 246.996 164.435 -55.533 1
Cu 247.94 164.431 -55.533 1
Cu 248.904 164.431 -55.533 1
Cu 249.884 164.431 -55.533 1
Cu 250.875 164.431 -55.533 1
Cu 251.874 164.431 -55.533 1
Cu 252.878 164.431 -55.533 1
Cu 253.881 164.431 -55.533 1
Cu 254.88 164.431 -55.533 1
Cu 255.871 164.431 -55.533 1
Cu 256.851 164.431 -55.533 1
Cu 257.815 164.431 -55.533 1
Cu 258.759 164.435 -55.533 1
Cu 259.68 164.821 -55.533 1
Cu 260.575 165.262 -55.533 1
Cu 261.439 165.756 -55.533 1
Cu 262.269 166.302 -55.533 1
Cu 263.062 166.897 -55.533 1
Cu 263.815 167.54 -55.533 1
Cu 264.525 168.227 -55.533 1
Cu 265.189 168.955 -55.533 1
Cu 265.804 169.723 -55.533 1
Cu 266.368 170.526 -55.533 1
Cu 266.879 171.362 -55.533 1
Cu 267.335 172.228 -55.533 1
Cu 267.733 173.119 -55.533 1
Cu 267.824 174.033 -55.533 1
Cu 267.824 174.966 -55.533 1
Cu 267.824 175.914 -55.533 1
Cu 267.824 176.873 -55.533 1
Cu 267.824 177.841 -55.533 1
Cu 267.824 178.811 -55.533 1
Cu 267.885 178.811 -59.1695 1
Cu 267.885 179.786 -59.1695 1
Cu 267.885 180.757 -59.1695 1
Cu 267.885 181.721 -59.1695 1
Cu 267.885 182.672 -59.1695 1
Cu 267.885 183.609 -59.1695 1
Cu 267.794 184.527 -59.1695 1
Cu 267.393 185.422 -59.1695 1
Cu 266.936 186.291 -59.1695 1
Cu 266.423 187.13 -59.1695 1
Cu 265.856 187.937 -59.1695 1
Cu 265.239 188.707 -59.1695 1
Cu 264.572 189.439 -59.1695 1
Cu 263.859 190.129 -59.1695 1
Cu 263.103 190.774 -59.1695 1
Cu 262.307 191.371 -59.1695 1
Cu 261.474 191.92 -59.1695 1
Cu 260.606 192.416 -59.1695 1
Cu 259.708 192.859 -59.1695 1
Cu 258.783 193.246 -59.1695 1
Cu 257.835 193.25 -59.1695 1
Cu 256.867 193.25 -59.1695 1
Cu 255.884 193.25 -59.1695 1
Cu 254.888 193.25 -59.1695 1
Cu 253.885 193.25 -59.1695 1
Cu 252.878 193.25 -59.1695 1
Cu 251.87 193.25 -59.1695 1
Cu 250.867 193.25 -59.1695 1
Cu 249.871 193.25 -59.1695 1
Cu 248.888 193.25 -59.1695 1
Cu 247.92 193.25 -59.1695 1
Cu 246.972 193.246 -59.1695 1
Cu 246.047 192.859 -59.1695 1
Cu 245.149 192.416 -59.1695 1
Cu 244.281 191.92 -59.1695 1
Cu 243.448 191.371 -59.1695 1
Cu 242.652 190.774 -59.1695 1
Cu 241.896 190.129 -59.1695 1
Cu 241.183 189.439 -59.1695 1
Cu 240.516 188.707 -59.1695 1
Cu 239.899 187.937 -59.1695 1
Cu 239.332 187.13 -59.1695 1
Cu 238.819 186.291 -59.1695 1
Cu 238.362 185.422 -59.1695 1
Cu 237.961 184.527 -59.1695 1
Cu 237.87 183.609 -59.1695 1
Cu 237.87 182.672 -59.1695 1
Cu 237.87 181.721 -59.1695 1
Cu 237.87 180.757 -59.1695 1
Cu 237.87 179.786 -59.1695 1
Cu 237.87 178.811 -59.1695 1
Cu 237.87 177.837 -59.1695 1
Cu 237.87 176.866 -59.1695 1
Cu 237.87 175.902 -59.1695 1
Cu 237.87 174.95 -59.1695 1
Cu 237.87 174.014 -59.1695 1
Cu 237.961 173.096 -59.1695 1
Cu 238.362 172.201 -59.1695 1
Cu 238.819 171.332 -59.1695 1
Cu 239.332 170.493 -59.1695 1
Cu 239.899 169.686 -59.1695 1
Cu 240.516 168.915 -59.1695 1
Cu 241.183 168.184 -59.1695 1
Cu 241.896 167.494 -59.1695 1
Cu 242.652 166.849 -59.1695 1
Cu 243.448 166.251 -59.1695 1
Cu 244.281 165.703 -59.1695 1
Cu 245.149 165.207 -59.1695 1
Cu 246.047 164.764 -59.1695 1
Cu 246.972 164.376 -59.1695 1
Cu 247.92 164.373 -59.1695 1
Cu 248.888 164.373 -59.1695 1
Cu 249.871 164.373 -59.1695 1
Cu 250.867 164.373 -59.1695 1
Cu 251.87 164.373 -59.1695 1
Cu 252.878 164.373 -59.1695 1
Cu 253.885 164.373 -59.1695 1
Cu 254.888 164.373 -59.1695 1
Cu 255.884 164.373 -59.1695 1
Cu 256.867 164.373 -59.1695 1
Cu 257.835 164.373 -59.1695 1
Cu 258.783 164.376 -59.1695 1
Cu 259.708 164.764 -59.1695 1
Cu 260.606 165.207 -59.1695 1
Cu 261.474 165.703 -59.1695 1
Cu 262.307 166.251 -59.1695 1
Cu 263.103 166.849 -59.1695 1
Cu 263.859 167.494 -59.1695 1
Cu 264.572 168.184 -59.1695 1
Cu 265.239 168.915 -59.1695 1
Cu 265.856 169.686 -59.1695 1
Cu 266.423 170.493 -59.1695 1
Cu 266.936 171.332 -59.1695 1
Cu 267.393 172.201 -59.1695 1
Cu 267.794 173.096 -59.1695 1
Cu 267.885 174.014 -59.1695 1
Cu 267.885 174.95 -59.1695 1
Cu 267.885 175.902 -59.1695 1
Cu 267.885 176.866 -59.1695 1
Cu 267.885 177.837 -59.1695 1
Cu 267.885 178.811 -59.1695 1
Cu 267.951 178.811 -62.8582 1
Cu 267.951 179.79 -62.8582 1
Cu 267.951 180.766 -62.8582 1
Cu 267.951 181.733 -62.8582 1
Cu 267.951 182.689 -62.8582 1
Cu 267.951 183.63 -62.8582 1
Cu 267.859 184.552 -62.8582 1
Cu 267.457 185.451 -62.8582 1
Cu 266.997 186.323 -62.8582 1
Cu 266.482 187.167 -62.8582 1
Cu 265.913 187.977 -62.8582 1
Cu 265.293 188.751 -62.8582 1
Cu 264.623 189.486 -62.8582 1
Cu 263.907 190.178 -62.8582 1
Cu 263.148 190.826 -62.8582 1
Cu 262.348 191.426 -62.8582 1
Cu 261.511 191.977 -62.8582 1
Cu 260.64 192.476 -62.8582 1
Cu 259.738 192.92 -62.8582 1
Cu 258.809 193.309 -62.8582 1
Cu 257.857 193.313 -62.8582 1
Cu 256.885 193.313 -62.8582 1
Cu 255.897 193.313 -62.8582 1
Cu 254.897 193.313 -62.8582 1
Cu 253.889 193.313 -62.8582 1
Cu 252.878 193.313 -62.8582 1
Cu 251.866 193.313 -62.8582 1
Cu 250.858 193.313 -62.8582 1
Cu 249.858 193.313 -62.8582 1
Cu 248.87 193.313 -62.8582 1
Cu 247.898 193.313 -62.8582 1
Cu 246.946 193.309 -62.8582 1
Cu 246.017 192.92 -62.8582 1
Cu 245.115 192.476 -62.8582 1
Cu 244.244 191.977 -62.8582 1
Cu 243.407 191.426 -62.8582 1
Cu 242.607 190.826 -62.8582 1
Cu 241.848 190.178 -62.8582 1
Cu 241.132 189.486 -62.8582 1
Cu 240.462 188.751 -62.8582 1
Cu 239.842 187.977 -62.8582 1
Cu 239.273 187.167 -62.8582 1
Cu 238.758 186.323 -62.8582 1
Cu 238.298 185.451 -62.8582 1
Cu 237.896 184.552 -62.8582 1
Cu 237.804 183.63 -62.8582 1
Cu 237.804 182.689 -62.8582 1
Cu 237.804 181.733 -62.8582 1
Cu 237.804 180.766 -62.8582 1
Cu 237.804 179.79 -62.8582 1
Cu 237.804 178.811 -62.8582 1
Cu 237.804 177.832 -62.8582 1
Cu 237.804 176.857 -62.8582 1
Cu 237.804 175.89 -62.8582 1
Cu 237.804 174.934 -62.8582 1
Cu 237.804 173.993 -62.8582 1
Cu 237.896 173.071 -62.8582 1
Cu 238.298 172.172 -62.8582 1
Cu 238.758 171.299 -62.8582 1
Cu 239.273 170.456 -62.8582 1
Cu 239.842 169.646 -62.8582 1
Cu 240.462 168.872 -62.8582 1
Cu 241.132 168.137 -62.8582 1
Cu 241.848 167.445 -62.8582 1
Cu 242.607 166.797 -62.8582 1
Cu 243.407 166.196 -62.8582 1
Cu 244.244 165.646 -62.8582 1
Cu 245.115 165.147 -62.8582 1
Cu 246.017 164.702 -62.8582 1
Cu 246.946 164.313 -62.8582 1
Cu 247.898 164.31 -62.8582 1
Cu 248.87 164.31 -62.8582 1
Cu 249.858 164.31 -62.8582 1
Cu 250.858 164.31 -62.8582 1
Cu 251.866 164.31 -62.8582 1
Cu 252.878 164.31 -62.8582 1
Cu 253.889 164.31 -62.8582 1
Cu 254.897 164.31 -62.8582 1
Cu 255.897 164.31 -62.8582 1
Cu 256.885 164.31 -62.8582 1
Cu 257.857 164.31 -62.8582 1
Cu 258.809 164.313 -62.8582 1
Cu 259.738 164.702 -62.8582 1
Cu 260.64 165.147 -62.8582 1
Cu 261.511 165.646 -62.8582 1
Cu 262.348 166.196 -62.8582 1
Cu 263.148 166.797 -62.8582 1
Cu 263.907 167.445 -62.8582 1
Cu 264.623 168.137 -62.8582 1
Cu 265.293 168.872 -62.8582 1
Cu 265.913 169.646 -62.8582 1
Cu 266.482 170.456 -62.8582 1
Cu 266.997 171.299 -62.8582 1
Cu 267.457 172.172 -62.8582 1
Cu 267.859 173.071 -62.8582 1
Cu 267.951 173.993 -62.8582 1
Cu 267.951 174.934 -62.8582 1
Cu 267.951 175.89 -62.8582 1
Cu 267.951 176.857 -62.8582 1
Cu 267.951 177.832 -62.8582 1
Cu 267.951 178.811 -62.8582 1
Cu 268.021 178.811 -66.5976 1
Cu 268.021 179.795 -66.5976 1
Cu 268.021 180.775 -66.5976 1
Cu 268.021 181.747 -66.5976 1
Cu 268.021 182.707 -66.5976 1
Cu 268.021 183.652 -66.5976 1
Cu 267.929 184.578 -66.5976 1
Cu 267.525 185.482 -66.5976 1
Cu 267.063 186.359 -66.5976 1
Cu 266.546 187.206 -66.5976 1
Cu 265.974 188.02 -66.5976 1
Cu 265.351 188.797 -66.5976 1
Cu 264.678 189.536 -66.5976 1
Cu 263.959 190.231 -66.5976 1
Cu 263.196 190.882 -66.5976 1
Cu 262.393 191.485 -66.5976 1
Cu 261.552 192.039 -66.5976 1
Cu 260.676 192.54 -66.5976 1
Cu 259.77 192.986 -66.5976 1
Cu 258.837 193.377 -66.5976 1
Cu 257.88 193.381 -66.5976 1
Cu 256.903 193.381 -66.5976 1
Cu 255.911 193.381 -66.5976 1
Cu 254.906 193.381 -66.5976 1
Cu 253.894 193.381 -66.5976 1
Cu 252.878 193.381 -66.5976 1
Cu 251.861 193.381 -66.5976 1
Cu 250.849 193.381 -66.5976 1
Cu 249.844 193.381 -66.5976 1
Cu 248.852 193.381 -66.5976 1
Cu 247.875 193.381 -66.5976 1
Cu 246.918 193.377 -66.5976 1
Cu 245.985 192.986 -66.5976 1
Cu 245.079 192.54 -66.5976 1
Cu 244.203 192.039 -66.5976 1
Cu 243.362 191.485 -66.5976 1
Cu 242.559 190.882 -66.5976 1
Cu 241.796 190.231 -66.5976 1
Cu 241.077 189.536 -66.5976 1
Cu 240.404 188.797 -66.5976 1
Cu 239.781 188.02 -66.5976 1
Cu 239.209 187.206 -66.5976 1
Cu 238.692 186.359 -66.5976 1
Cu 238.23 185.482 -66.5976 1
Cu 237.826 184.578 -66.5976 1
Cu 237.734 183.652 -66.5976 1
Cu 237.734 182.707 -66.5976 1
Cu 237.734 181.747 -66.5976 1
Cu 237.734 180.775 -66.5976 1
Cu 237.734 179.795 -66.5976 1
Cu 237.734 178.811 -66.5976 1
Cu 237.734 177.828 -66.5976 1
Cu 237.734 176.848 -66.5976 1
Cu 237.734 175.876 -66.5976 1
Cu 237.734 174.915 -66.5976 1
Cu 237.734 173.97 -66.5976 1
Cu 237.826 173.044 -66.5976 1
Cu 238.23 172.141 -66.5976 1
Cu 238.692 171.264 -66.5976 1
Cu 239.209 170.417 -66.5976 1
Cu 239.781 169.603 -66.5976 1
Cu 240.404 168.825 -66.5976 1
Cu 241.077 168.087 -66.5976 1
Cu 241.796 167.391 -66.5976 1
Cu 242.559 166.741 -66.5976 1
Cu 243.362 166.137 -66.5976 1
Cu 244.203 165.584 -66.5976 1
Cu 245.079 165.083 -66.5976 1
Cu 245.985 164.636 -66.5976 1
Cu 246.918 164.245 -66.5976 1
Cu 247.875 164.242 -66.5976 1
Cu 248.852 164.242 -66.5976 1
Cu 249.844 164.242 -66.5976 1
Cu 250.849 164.242 -66.5976 1
Cu 251.861 164.242 -66.5976 1
Cu 252.878 164.242 -66.5976 1
Cu 253.894 164.242 -66.5976 1
Cu 254.906 164.242 -66.5976 1
Cu 255.911 164.242 -66.5976 1
Cu 256.903 164.242 -66.5976 1
Cu 257.88 164.242 -66.5976 1
Cu 258.837 164.245 -66.5976 1
Cu 259.77 164.636 -66.5976 1
Cu 260.676 165.083 -66.5976 1
Cu 261.552 165.584 -66.5976 1
Cu 262.393 166.137 -66.5976 1
Cu 263.196 166.741 -66.5976 1
Cu 263.959 167.391 -66.5976 1
Cu 264.678 168.087 -66.5976 1
Cu 265.351 168.825 -66.5976 1
Cu 265.974 169.603 -66.5976 1
Cu 266.546 170.417 -66.5976 1
Cu 267.063 171.264 -66.5976 1
Cu 267.525 172.141 -66.5976 1
Cu 267.929 173.044 -66.5976 1
Cu 268.021 173.97 -66.5976 1
Cu 268.021 174.915 -66.5976 1
Cu 268.021 175.876 -66.5976 1
Cu 268.021 176.848 -66.5976 1
Cu 268.021 177.828 -66.5976 1
Cu 268.021 178.811 -66.5976 1
Cu 268.097 178.811 -70.3861 1
Cu 268.097 179.8 -70.3861 1
Cu 268.097 180.785 -70.3861 1
Cu 268.097 181.762 -70.3861 1
Cu 268.097 182.727 -70.3861 1
Cu 268.097 183.677 -70.3861 1
Cu 268.004 184.607 -70.3861 1
Cu 267.598 185.515 -70.3861 1
Cu 267.134 186.396 -70.3861 1
Cu 266.614 187.248 -70.3861 1
Cu 266.04 188.066 -70.3861 1
Cu 265.413 188.847 -70.3861 1
Cu 264.737 189.589 -70.3861 1
Cu 264.015 190.289 -70.3861 1
Cu 263.248 190.943 -70.3861 1
Cu 262.44 191.549 -70.3861 1
Cu 261.595 192.105 -70.3861 1
Cu 260.715 192.608 -70.3861 1
Cu 259.805 193.057 -70.3861 1
Cu 258.867 193.45 -70.3861 1
Cu 257.905 193.454 -70.3861 1
Cu 256.924 193.454 -70.3861 1
Cu 255.926 193.454 -70.3861 1
Cu 254.917 193.454 -70.3861 1
Cu 253.899 193.454 -70.3861 1
Cu 252.878 193.454 -70.3861 1
Cu 251.856 193.454 -70.3861 1
Cu 250.838 193.454 -70.3861 1
Cu 249.829 193.454 -70.3861 1
Cu 248.832 193.454 -70.3861 1
Cu 247.85 193.454 -70.3861 1
Cu 246.888 193.45 -70.3861 1
Cu 245.95 193.057 -70.3861 1
Cu 245.04 192.608 -70.3861 1
Cu 244.16 192.105 -70.3861 1
Cu 243.315 191.549 -70.3861 1
Cu 242.507 190.943 -70.3861 1
Cu 241.74 190.289 -70.3861 1
Cu 241.018 189.589 -70.3861 1
Cu 240.342 188.847 -70.3861 1
Cu 239.715 188.066 -70.3861 1
Cu 239.141 187.248 -70.3861 1
Cu 238.621 186.396 -70.3861 1
Cu 238.157 185.515 -70.3861 1
Cu 237.751 184.607 -70.3861 1
Cu 237.658 183.677 -70.3861 1
Cu 237.658 182.727 -70.3861 1
Cu 237.658 181.762 -70.3861 1
Cu 237.658 180.785 -70.3861 1
Cu 237.658 179.8 -70.3861 1
Cu 237.658 178.811 -70.3861 1
Cu 237.658 177.823 -70.3861 1
Cu 237.658 176.838 -70.3861 1
Cu 237.658 175.861 -70.3861 1
Cu 237.658 174.896 -70.3861 1
Cu 237.658 173.946 -70.3861 1
Cu 237.751 173.015 -70.3861 1
Cu 238.157 172.108 -70.3861 1
Cu 238.621 171.226 -70.3861 1
Cu 239.141 170.375 -70.3861 1
Cu 239.715 169.557 -70.3861 1
Cu 240.342 168.776 -70.3861 1
Cu 241.018 168.034 -70.3861 1
Cu 241.74 167.334 -70.3861 1
Cu 242.507 166.68 -70.3861 1
Cu 243.315 166.074 -70.3861 1
Cu 244.16 165.518 -70.3861 1
Cu 245.04 165.014 -70.3861 1
Cu 245.95 164.565 -70.3861 1
Cu 246.888 164.173 -70.3861 1
Cu 247.85 164.169 -70.3861 1
Cu 248.832 164.169 -70.3861 1
Cu 249.829 164.169 -70.3861 1
Cu 250.838 164.169 -70.3861 1
Cu 251.856 164.169 -70.3861 1
Cu 252.878 164.169 -70.3861 1
Cu 253.899 164.169 -70.3861 1
Cu 254.917 164.169 -70.3861 1
Cu 255.926 164.169 -70.3861 1
Cu 256.924 164.169 -70.3861 1
Cu 257.905 164.169 -70.3861 1
Cu 258.867 164.173 -70.3861 1
Cu 259.805 164.565 -70.3861 1
Cu 260.715 165.014 -70.3861 1
Cu 261.595 165.518 -70.3861 1
Cu 262.44 166.074 -70.3861 1
Cu 263.248 166.68 -70.3861 1
Cu 264.015 167.334 -70.3861 1
Cu 264.737 168.034 -70.3861 1
Cu 265.413 168.776 -70.3861 1
Cu 266.04 169.557 -70.3861 1
Cu 266.614 170.375 -70.3861 1
Cu 267.134 171.226 -70.3861 1
Cu 267.598 172.108 -70.3861 1
Cu 268.004 173.015 -70.3861 1
Cu 268.097 173.946 -70.3861 1
Cu 268.097 174.896 -70.3861 1
Cu 268.097 175.861 -70.3861 1
Cu 268.097 176.838 -70.3861 1
Cu 268.097 177.823 -70.3861 1
Cu 268.097 178.811 -70.3861 1
Cu 268.178 178.811 -74.2223 1
Cu 268.178 179.805 -74.2223 1
Cu 268.178 180.795 -74.2223 1
Cu 268.178 181.777 -74.2223 1
Cu 268.178 182.748 -74.2223 1
Cu 268.178 183.703 -74.2223 1
Cu 268.085 184.638 -74.2223 1
Cu 267.677 185.551 -74.2223 1
Cu 267.21 186.437 -74.2223 1
Cu 266.687 187.293 -74.2223 1
Cu 266.11 188.115 -74.2223 1
Cu 265.48 188.901 -74.2223 1
Cu 264.801 189.647 -74.2223 1
Cu 264.074 190.35 -74.2223 1
Cu 263.303 191.007 -74.2223 1
Cu 262.491 191.617 -74.2223 1
Cu 261.641 192.176 -74.2223 1
Cu 260.757 192.682 -74.2223 1
Cu 259.842 193.133 -74.2223 1
Cu 258.899 193.528 -74.2223 1
Cu 257.932 193.532 -74.2223 1
Cu 256.945 193.532 -74.2223 1
Cu 255.942 193.532 -74.2223 1
Cu 254.927 193.532 -74.2223 1
Cu 253.905 193.532 -74.2223 1
Cu 252.878 193.532 -74.2223 1
Cu 251.851 193.532 -74.2223 1
Cu 250.828 193.532 -74.2223 1
Cu 249.813 193.532 -74.2223 1
Cu 248.81 193.532 -74.2223 1
Cu 247.823 193.532 -74.2223 1
Cu 246.856 193.528 -74.2223 1
Cu 245.913 193.133 -74.2223 1
Cu 244.998 192.682 -74.2223 1
Cu 244.114 192.176 -74.2223 1
Cu 243.264 191.617 -74.2223 1
Cu 242.452 191.007 -74.2223 1
Cu 241.681 190.35 -74.2223 1
Cu 240.954 189.647 -74.2223 1
Cu 240.275 188.901 -74.2223 1
Cu 239.645 188.115 -74.2223 1
Cu 239.068 187.293 -74.2223 1
Cu 238.545 186.437 -74.2223 1
Cu 238.078 185.551 -74.2223 1
Cu 237.67 184.638 -74.2223 1
Cu 237.577 183.703 -74.2223 1
Cu 237.577 182.748 -74.2223 1
Cu 237.577 181.777 -74.2223 1
Cu 237.577 180.795 -74.2223 1
Cu 237.577 179.805 -74.2223 1
Cu 237.577 178.811 -74.2223 1
Cu 237.577 177.818 -74.2223 1
Cu 237.577 176.828 -74.2223 1
Cu 237.577 175.845 -74.2223 1
Cu 237.577 174.875 -74.2223 1
Cu 237.577 173.92 -74.2223 1
Cu 237.67 172.985 -74.2223 1
Cu 238.078 172.072 -74.2223 1
Cu 238.545 171.186 -74.2223 1
Cu 239.068 170.33 -74.2223 1
Cu 239.645 169.508 -74.2223 1
Cu 240.275 168.722 -74.2223 1
Cu 240.954 167.976 -74.2223 1
Cu 241.681 167.273 -74.2223 1
Cu 242.452 166.615 -74.2223 1
Cu 243.264 166.006 -74.2223 1
Cu 244.114 165.447 -74.2223 1
Cu 244.998 164.941 -74.2223 1
Cu 245.913 164.489 -74.2223 1
Cu 246.856 164.095 -74.2223 1
Cu 247.823 164.091 -74.2223 1
Cu 248.81 164.091 -74.2223 1
Cu 249.813 164.091 -74.2223 1
Cu 250.828 164.091 -74.2223 1
Cu 251.851 164.091 -74.2223 1
Cu 252.878 164.091 -74.2223 1
Cu 253.905 164.091 -74.2223 1
Cu 254.927 164.091 -74.2223 1
Cu 255.942 164.091 -74.2223 1
Cu 256.945 164.091 -74.2223 1
Cu 257.932 164.091 -74.2223 1
Cu 258.899 164.095 -74.2223 1
Cu 259.842 164.489 -74.2223 1
Cu 260.757 164.941 -74.2223 1
Cu 261.641 165.447 -74.2223 1
Cu 262.491 166.006 -74.2223 1
Cu 263.303 166.615 -74.2223 1
Cu 264.074 167.273 -74.2223 1
Cu 264.801 167.976 -74.2223 1
Cu 265.48 168.722 -74.2223 1
Cu 266.11 169.508 -74.2223 1
Cu 266.687 170.33 -74.2223 1
Cu 267.21 171.186 -74.2223 1
Cu 267.677 172.072 -74.2223 1
Cu 268.085 172.985 -74.2223 1
Cu 268.178 173.92 -74.2223 1
Cu 268.178 174.875 -74.2223 1
Cu 268.178 175.845 -74.2223 1
Cu 268.178 176.828 -74.2223 1
Cu 268.178 177.818 -74.2223 1
Cu 268.178 178.811 -74.2223 1
Cu 268.265 178.811 -78.1048 1
Cu 268.265 179.811 -78.1048 1
Cu 268.265 180.806 -78.1048 1
Cu 268.265 181.794 -78.1048 1
Cu 268.265 182.77 -78.1048 1
Cu 268.265 183.73 -78.1048 1
Cu 268.171 184.671 -78.1048 1
Cu 267.761 185.589 -78.1048 1
Cu 267.292 186.48 -78.1048 1
Cu 266.766 187.341 -78.1048 1
Cu 266.185 188.168 -78.1048 1
Cu 265.551 188.958 -78.1048 1
Cu 264.868 189.708 -78.1048 1
Cu 264.137 190.415 -78.1048 1
Cu 263.362 191.076 -78.1048 1
Cu 262.546 191.689 -78.1048 1
Cu 261.691 192.251 -78.1048 1
Cu 260.802 192.76 -78.1048 1
Cu 259.881 193.214 -78.1048 1
Cu 258.933 193.612 -78.1048 1
Cu 257.96 193.615 -78.1048 1
Cu 256.968 193.615 -78.1048 1
Cu 255.96 193.615 -78.1048 1
Cu 254.939 193.615 -78.1048 1
Cu 253.91 193.615 -78.1048 1
Cu 252.878 193.615 -78.1048 1
Cu 251.845 193.615 -78.1048 1
Cu 250.816 193.615 -78.1048 1
Cu 249.795 193.615 -78.1048 1
Cu 248.787 193.615 -78.1048 1
Cu 247.795 193.615 -78.1048 1
Cu 246.822 193.612 -78.1048 1
Cu 245.874 193.214 -78.1048 1
Cu 244.953 192.76 -78.1048 1
Cu 244.064 192.251 -78.1048 1
Cu 243.209 191.689 -78.1048 1
Cu 242.393 191.076 -78.1048 1
Cu 241.618 190.415 -78.1048 1
Cu 240.887 189.708 -78.1048 1
Cu 240.204 188.958 -78.1048 1
Cu 239.57 188.168 -78.1048 1
Cu 238.989 187.341 -78.1048 1
Cu 238.463 186.48 -78.1048 1
Cu 237.994 185.589 -78.1048 1
Cu 237.584 184.671 -78.1048 1
Cu 237.49 183.73 -78.1048 1
Cu 237.49 182.77 -78.1048 1
Cu 237.49 181.794 -78.1048 1
Cu 237.49 180.806 -78.1048 1
Cu 237.49 179.811 -78.1048 1
Cu 237.49 178.811 -78.1048 1
Cu 237.49 177.812 -78.1048 1
Cu 237.49 176.816 -78.1048 1
Cu 237.49 175.829 -78.1048 1
Cu 237.49 174.853 -78.1048 1
Cu 237.49 173.892 -78.1048 1
Cu 237.584 172.952 -78.1048 1
Cu 237.994 172.034 -78.1048 1
Cu 238.463 171.143 -78.1048 1
Cu 238.989 170.282 -78.1048 1
Cu 239.57 169.455 -78.1048 1
Cu 240.204 168.665 -78.1048 1
Cu 240.887 167.915 -78.1048 1
Cu 241.618 167.208 -78.1048 1
Cu 242.393 166.546 -78.1048 1
Cu 243.209 165.933 -78.1048 1
Cu 244.064 165.371 -78.1048 1
Cu 244.953 164.862 -78.1048 1
Cu 245.874 164.408 -78.1048 1
Cu 246.822 164.011 -78.1048 1
Cu 247.795 164.008 -78.1048 1
Cu 248.787 164.008 -78.1048 1
Cu 249.795 164.008 -78.1048 1
Cu 250.816 164.008 -78.1048 1
Cu 251.845 164.008 -78.1048 1
Cu 252.878 164.008 -78.1048 1
Cu 253.91 164.008 -78.1048 1
Cu 254.939 164.008 -78.1048 1
Cu 255.96 164.008 -78.1048 1
Cu 256.968 164.008 -78.1048 1
Cu 257.96 164.008 -78.1048 1
Cu 258.933 164.011 -78.1048 1
Cu 259.881 164.408 -78.1048 1
Cu 260.802 164.862 -78.1048 1
Cu 261.691 165.371 -78.1048 1
Cu 262.546 165.933 -78.1048 1
Cu 263.362 166.546 -78.1048 1
Cu 264.137 167.208 -78.1048 1
Cu 264.868 167.915 -78.1048 1
Cu 265.551 168.665 -78.1048 1
Cu 266.185 169.455 -78.1048 1
Cu 266.766 170.282 -78.1048 1
Cu 267.292 171.143 -78.1048 1
Cu 267.761 172.034 -78.1048 1
Cu 268.171 172.952 -78.1048 1
Cu 268.265 173.892 -78.1048 1
Cu 268.265 174.853 -78.1048 1
Cu 268.265 175.829 -78.1048 1
Cu 268.265 176.816 -78.1048 1
Cu 268.265 177.812 -78.1048 1
Cu 268.265 178.811 -78.1048 1
Cu 268.357 178.811 -82.0324 1
Cu 268.357 179.817 -82.0324 1
Cu 268.357 180.818 -82.0324 1
Cu 268.357 181.812 -82.0324 1
Cu 268.357 182.794 -82.0324 1
Cu 268.357 183.76 -82.0324 1
Cu 268.263 184.706 -82.0324 1
Cu 267.85 185.63 -82.0324 1
Cu 267.378 186.526 -82.0324 1
Cu 266.849 187.392 -82.0324 1
Cu 266.265 188.224 -82.0324 1
Cu 265.627 189.019 -82.0324 1
Cu 264.94 189.773 -82.0324 1
Cu 264.205 190.485 -82.0324 1
Cu 263.425 191.15 -82.0324 1
Cu 262.604 191.767 -82.0324 1
Cu 261.744 192.332 -82.0324 1
Cu 260.849 192.844 -82.0324 1
Cu 259.923 193.301 -82.0324 1
Cu 258.969 193.7 -82.0324 1
Cu 257.991 193.704 -82.0324 1
Cu 256.993 193.704 -82.0324 1
Cu 255.978 193.704 -82.0324 1
Cu 254.951 193.704 -82.0324 1
Cu 253.917 193.704 -82.0324 1
Cu 252.878 193.704 -82.0324 1
Cu 251.838 193.704 -82.0324 1
Cu 250.804 193.704 -82.0324 1
Cu 249.777 193.704 -82.0324 1
Cu 248.762 193.704 -82.0324 1
Cu 247.764 193.704 -82.0324 1
Cu 246.786 193.7 -82.0324 1
Cu 245.832 193.301 -82.0324 1
Cu 244.906 192.844 -82.0324 1
Cu 244.011 192.332 -82.0324 1
Cu 243.151 191.767 -82.0324 1
Cu 242.33 191.15 -82.0324 1
Cu 241.55 190.485 -82.0324 1
Cu 240.815 189.773 -82.0324 1
Cu 240.128 189.019 -82.0324 1
Cu 239.491 188.224 -82.0324 1
Cu 238.906 187.392 -82.0324 1
Cu 238.377 186.526 -82.0324 1
Cu 237.905 185.63 -82.0324 1
Cu 237.492 184.706 -82.0324 1
Cu 237.398 183.76 -82.0324 1
Cu 237.398 182.794 -82.0324 1
Cu 237.398 181.812 -82.0324 1
Cu 237.398 180.818 -82.0324 1
Cu 237.398 179.817 -82.0324 1
Cu 237.398 178.811 -82.0324 1
Cu 237.398 177.806 -82.0324 1
Cu 237.398 176.804 -82.0324 1
Cu 237.398 175.811 -82.0324 1
Cu 237.398 174.829 -82.0324 1
Cu 237.398 173.863 -82.0324 1
Cu 237.492 172.916 -82.0324 1
Cu 237.905 171.993 -82.0324 1
Cu 238.377 171.097 -82.0324 1
Cu 238.906 170.231 -82.0324 1
Cu 239.491 169.399 -82.0324 1
Cu 240.128 168.604 -82.0324 1
Cu 240.815 167.849 -82.0324 1
Cu 241.55 167.138 -82.0324 1
Cu 242.33 166.473 -82.0324 1
Cu 243.151 165.856 -82.0324 1
Cu 244.011 165.291 -82.0324 1
Cu 244.906 164.779 -82.0324 1
Cu 245.832 164.322 -82.0324 1
Cu 246.786 163.922 -82.0324 1
Cu 247.764 163.919 -82.0324 1
Cu 248.762 163.919 -82.0324 1
Cu 249.777 163.919 -82.0324 1
Cu 250.804 163.919 -82.0324 1
Cu 251.838 163.919 -82.0324 1
Cu 252.878 163.919 -82.0324 1
Cu 253.917 163.919 -82.0324 1
Cu 254.951 163.919 -82.0324 1
Cu 255.978 163.919 -82.0324 1
Cu 256.993 163.919 -82.0324 1
Cu 257.991 163.919 -82.0324 1
Cu 258.969 163.922 -82.0324 1
Cu 259.923 164.322 -82.0324 1
Cu 260.849 164.779 -82.0324 1
Cu 261.744 165.291 -82.0324 1
Cu 262.604 165.856 -82.0324 1
Cu 263.425 166.473 -82.0324 1
Cu 264.205 167.138 -82.0324 1
Cu 264.94 167.849 -82.0324 1
Cu 265.627 168.604 -82.0324 1
Cu 266.265 169.399 -82.0324 1
Cu 266.849 170.231 -82.0324 1
Cu 267.378 171.097 -82.0324 1
Cu 267.85 171.993 -82.0324 1
Cu 268.263 172.916 -82.0324 1
Cu 268.357 173.863 -82.0324 1
Cu 268.357 174.829 -82.0324 1
Cu 268.357 175.811 -82.0324 1
Cu 268.357 176.804 -82.0324 1
Cu 268.357 177.806 -82.0324 1
Cu 268.357 178.811 -82.0324 1
Cu 268.455 178.811 -86.0039 1
Cu 268.455 179.823 -86.0039 1
Cu 268.455 180.831 -86.0039 1
Cu 268.455 181.831 -86.0039 1
Cu 268.455 182.819 -86.0039 1
Cu 268.455 183.791 -86.0039 1
Cu 268.36 184.744 -86.0039 1
Cu 267.945 185.673 -86.0039 1
Cu 267.47 186.575 -86.0039 1
Cu 266.937 187.446 -86.0039 1
Cu 266.349 188.284 -86.0039 1
Cu 265.708 189.083 -86.0039 1
Cu 265.016 189.843 -86.0039 1
Cu 264.277 190.559 -86.0039 1
Cu 263.492 191.228 -86.0039 1
Cu 262.665 191.849 -86.0039 1
Cu 261.8 192.418 -86.0039 1
Cu 260.9 192.933 -86.0039 1
Cu 259.968 193.393 -86.0039 1
Cu 259.008 193.795 -86.0039 1
Cu 258.023 193.798 -86.0039 1
Cu 257.019 193.798 -86.0039 1
Cu 255.998 193.798 -86.0039 1
Cu 254.965 193.798 -86.0039 1
Cu 253.923 193.798 -86.0039 1
Cu 252.878 193.798 -86.0039 1
Cu 251.832 193.798 -86.0039 1
Cu 250.79 193.798 -86.0039 1
Cu 249.757 193.798 -86.0039 1
Cu 248.736 193.798 -86.0039 1
Cu 247.732 193.798 -86.0039 1
Cu 246.747 193.795 -86.0039 1
Cu 245.787 193.393 -86.0039 1
Cu 244.855 192.933 -86.0039 1
Cu 243.955 192.418 -86.0039 1
Cu 243.09 191.849 -86.0039 1
Cu 242.263 191.228 -86.0039 1
Cu 241.478 190.559 -86.0039 1
Cu 240.739 189.843 -86.0039 1
Cu 240.047 189.083 -86.0039 1
Cu 239.406 188.284 -86.0039 1
Cu 238.818 187.446 -86.0039 1
Cu 238.285 186.575 -86.0039 1
Cu 237.81 185.673 -86.0039 1
Cu 237.395 184.744 -86.0039 1
Cu 237.3 183.791 -86.0039 1
Cu 237.3 182.819 -86.0039 1
Cu 237.3 181.831 -86.0039 1
Cu 237.3 180.831 -86.0039 1
Cu 237.3 179.823 -86.0039 1
Cu 237.3 178.811 -86.0039 1
Cu 237.3 177.8 -86.0039 1
Cu 237.3 176.792 -86.0039 1
Cu 237.3 175.792 -86.0039 1
Cu 237.3 174.804 -86.0039 1
Cu 237.3 173.832 -86.0039 1
Cu 237.395 172.879 -86.0039 1
Cu 237.81 171.95 -86.0039 1
Cu 238.285 171.048 -86.0039 1
Cu 238.818 170.177 -86.0039 1
Cu 239.406 169.339 -86.0039 1
Cu 240.047 168.539 -86.0039 1
Cu 240.739 167.78 -86.0039 1
Cu 241.478 167.064 -86.0039 1
Cu 242.263 166.395 -86.0039 1
Cu 243.09 165.774 -86.0039 1
Cu 243.955 165.205 -86.0039 1
Cu 244.855 164.69 -86.0039 1
Cu 245.787 164.23 -86.0039 1
Cu 246.747 163.828 -86.0039 1
Cu 247.732 163.825 -86.0039 1
Cu 248.736 163.825 -86.0039 1
Cu 249.757 163.825 -86.0039 1
Cu 250.79 163.825 -86.0039 1
Cu 251.832 163.825 -86.0039 1
Cu 252.878 163.825 -86.0039 1
Cu 253.923 163.825 -86.0039 1
Cu 254.965 163.825 -86.0039 1
Cu 255.998 163.825 -86.0039 1
Cu 257.019 163.825 -86.0039 1
Cu 258.023 163.825 -86.0039 1
Cu 259.008 163.828 -86.0039 1
Cu 259.968 164.23 -86.0039 1
Cu 260.9 164.69 -86.0039 1
Cu 261.8 165.205 -86.0039 1
Cu 262.665 165.774 -86.0039 1
Cu 263.492 166.395 -86.0039 1
Cu 264.277 167.064 -86.0039 1
Cu 265.016 167.78 -86.0039 1
Cu 265.708 168.539 -86.0039 1
Cu 266.349 169.339 -86.0039 1
Cu 266.937 170.177 -86.0039 1
Cu 267.47 171.048 -86.0039 1
Cu 267.945 171.95 -86.0039 1
Cu 268.36 172.879 -86.0039 1
Cu 268.455 173.832 -86.0039 1
Cu 268.455 174.804 -86.0039 1
Cu 268.455 175.792 -86.0039 1
Cu 268.455 176.792 -86.0039 1
Cu 268.455 177.8 -86.0039 1
Cu 268.455 178.811 -86.0039 1
Cu 268.559 178.811 -90.0181 1
Cu 268.559 179.83 -90.0181 1
Cu 268.559 180.845 -90.0181 1
Cu 268.559 181.851 -90.0181 1
Cu 268.559 182.846 -90.0181 1
Cu 268.559 183.824 -90.0181 1
Cu 268.464 184.783 -90.0181 1
Cu 268.045 185.719 -90.0181 1
Cu 267.567 186.627 -90.0181 1
Cu 267.031 187.504 -90.0181 1
Cu 266.439 188.347 -90.0181 1
Cu 265.794 189.152 -90.0181 1
Cu 265.097 189.916 -90.0181 1
Cu 264.353 190.637 -90.0181 1
Cu 263.563 191.311 -90.0181 1
Cu 262.731 191.936 -90.0181 1
Cu 261.86 192.509 -90.0181 1
Cu 260.953 193.027 -90.0181 1
Cu 260.015 193.49 -90.0181 1
Cu 259.048 193.895 -90.0181 1
Cu 258.058 193.898 -90.0181 1
Cu 257.046 193.898 -90.0181 1
Cu 256.019 193.898 -90.0181 1
Cu 254.979 193.898 -90.0181 1
Cu 253.93 193.898 -90.0181 1
Cu 252.878 193.898 -90.0181 1
Cu 251.825 193.898 -90.0181 1
Cu 250.777 193.898 -90.0181 1
Cu 249.736 193.898 -90.0181 1
Cu 248.709 193.898 -90.0181 1
Cu 247.697 193.898 -90.0181 1
Cu 246.707 193.895 -90.0181 1
Cu 245.74 193.49 -90.0181 1
Cu 244.802 193.027 -90.0181 1
Cu 243.895 192.509 -90.0181 1
Cu 243.024 191.936 -90.0181 1
Cu 242.192 191.311 -90.0181 1
Cu 241.402 190.637 -90.0181 1
Cu 240.658 189.916 -90.0181 1
Cu 239.961 189.152 -90.0181 1
Cu 239.316 188.347 -90.0181 1
Cu 238.724 187.504 -90.0181 1
Cu 238.188 186.627 -90.0181 1
Cu 237.71 185.719 -90.0181 1
Cu 237.291 184.783 -90.0181 1
Cu 237.196 183.824 -90.0181 1
Cu 237.196 182.846 -90.0181 1
Cu 237.196 181.851 -90.0181 1
Cu 237.196 180.845 -90.0181 1
Cu 237.196 179.83 -90.0181 1
Cu 237.196 178.811 -90.0181 1
Cu 237.196 177.793 -90.0181 1
Cu 237.196 176.778 -90.0181 1
Cu 237.196 175.772 -90.0181 1
Cu 237.196 174.777 -90.0181 1
Cu 237.196 173.798 -90.0181 1
Cu 237.291 172.839 -90.0181 1
Cu 237.71 171.904 -90.0181 1
Cu 238.188 170.996 -90.0181 1
Cu 238.724 170.119 -90.0181 1
Cu 239.316 169.276 -90.0181 1
Cu 239.961 168.471 -90.0181 1
Cu 240.658 167.706 -90.0181 1
Cu 241.402 166.986 -90.0181 1
Cu 242.192 166.312 -90.0181 1
Cu 243.024 165.687 -90.0181 1
Cu 243.895 165.114 -90.0181 1
Cu 244.802 164.595 -90.0181 1
Cu 245.74 164.133 -90.0181 1
Cu 246.707 163.728 -90.0181 1
Cu 247.697 163.724 -90.0181 1
Cu 248.709 163.724 -90.0181 1
Cu 249.736 163.724 -90.0181 1
Cu 250.777 163.724 -90.0181 1
Cu 251.825 163.724 -90.0181 1
Cu 252.878 163.724 -90.0181 1
Cu 253.93 163.724 -90.0181 1
Cu 254.979 163.724 -90.0181 1
Cu 256.019 163.724 -90.0181 1
Cu 257.046 163.724 -90.0181 1
Cu 258.058 163.724 -90.0181 1
Cu 259.048 163.728 -90.0181 1
Cu 260.015 164.133 -90.0181 1
Cu 260.953 164.595 -90.0181 1
Cu 261.86 165.114 -90.0181 1
Cu 262.731 165.687 -90.0181 1
Cu 263.563 166.312 -90.0181 1
Cu 264.353 166.986 -90.0181 1
Cu 265.097 167.706 -90.0181 1
Cu 265.794 168.471 -90.0181 1
Cu 266.439 169.276 -90.0181 1
Cu 267.031 170.119 -90.0181 1
Cu 267.567 170.996 -90.0181 1
Cu 268.045 171.904 -90.0181 1
Cu 268.464 172.839 -90.0181 1
Cu 268.559 173.798 -90.0181 1
Cu 268.559 174.777 -90.0181 1
Cu 268.559 175.772 -90.0181 1
Cu 268.559 176.778 -90.0181 1
Cu 268.559 177.793 -90.0181 1
Cu 268.559 178.811 -90.0181 1
Cu 268.669 178.811 -94.0741 1
Cu 268.669 179.837 -94.0741 1
Cu 268.669 180.859 -94.0741 1
Cu 268.669 181.873 -94.0741 1
Cu 268.669 182.874 -94.0741 1
Cu 268.669 183.86 -94.0741 1
Cu 268.573 184.825 -94.0741 1
Cu 268.152 185.767 -94.0741 1
Cu 267.67 186.682 -94.0741 1
Cu 267.131 187.565 -94.0741 1
Cu 266.535 188.414 -94.0741 1
Cu 265.885 189.225 -94.0741 1
Cu 265.183 189.994 -94.0741 1
Cu 264.433 190.72 -94.0741 1
Cu 263.638 191.399 -94.0741 1
Cu 262.8 192.028 -94.0741 1
Cu 261.923 192.605 -94.0741 1
Cu 261.01 193.127 -94.0741 1
Cu 260.065 193.593 -94.0741 1
Cu 259.092 194.001 -94.0741 1
Cu 258.094 194.004 -94.0741 1
Cu 257.076 194.004 -94.0741 1
Cu 256.041 194.004 -94.0741 1
Cu 254.993 194.004 -94.0741 1
Cu 253.937 194.004 -94.0741 1
Cu 252.878 194.004 -94.0741 1
Cu 251.818 194.004 -94.0741 1
Cu 250.762 194.004 -94.0741 1
Cu 249.714 194.004 -94.0741 1
Cu 248.679 194.004 -94.0741 1
Cu 247.661 194.004 -94.0741 1
Cu 246.663 194.001 -94.0741 1
Cu 245.69 193.593 -94.0741 1
Cu 244.745 193.127 -94.0741 1
Cu 243.832 192.605 -94.0741 1
Cu 242.955 192.028 -94.0741 1
Cu 242.117 191.399 -94.0741 1
Cu 241.322 190.72 -94.0741 1
Cu 240.572 189.994 -94.0741 1
Cu 239.87 189.225 -94.0741 1
Cu 239.221 188.414 -94.0741 1
Cu 238.624 187.565 -94.0741 1
Cu 238.085 186.682 -94.0741 1
Cu 237.603 185.767 -94.0741 1
Cu 237.182 184.825 -94.0741 1
Cu 237.086 183.86 -94.0741 1
Cu 237.086 182.874 -94.0741 1
Cu 237.086 181.873 -94.0741 1
Cu 237.086 180.859 -94.0741 1
Cu 237.086 179.837 -94.0741 1
Cu 237.086 178.811 -94.0741 1
Cu 237.086 177.786 -94.0741 1
Cu 237.086 176.764 -94.0741 1
Cu 237.086 175.75 -94.0741 1
Cu 237.086 174.749 -94.0741 1
Cu 237.086 173.763 -94.0741 1
Cu 237.182 172.798 -94.0741 1
Cu 237.603 171.856 -94.0741 1
Cu 238.085 170.941 -94.0741 1
Cu 238.624 170.058 -94.0741 1
Cu 239.221 169.209 -94.0741 1
Cu 239.87 168.398 -94.0741 1
Cu 240.572 167.628 -94.0741 1
Cu 241.322 166.903 -94.0741 1
Cu 242.117 166.224 -94.0741 1
Cu 242.955 165.595 -94.0741 1
Cu 243.832 165.018 -94.0741 1
Cu 244.745 164.496 -94.0741 1
Cu 245.69 164.03 -94.0741 1
Cu 246.663 163.622 -94.0741 1
Cu 247.661 163.619 -94.0741 1
Cu 248.679 163.619 -94.0741 1
Cu 249.714 163.619 -94.0741 1
Cu 250.762 163.619 -94.0741 1
Cu 251.818 163.619 -94.0741 1
Cu 252.878 163.619 -94.0741 1
Cu 253.937 163.619 -94.0741 1
Cu 254.993 163.619 -94.0741 1
Cu 256.041 163.619 -94.0741 1
Cu 257.076 163.619 -94.0741 1
Cu 258.094 163.619 -94.0741 1
Cu 259.092 163.622 -94.0741 1
Cu 260.065 164.03 -94.0741 1
Cu 261.01 164.496 -94.0741 1
Cu 261.923 165.018 -94.0741 1
Cu 262.8 165.595 -94.0741 1
Cu 263.638 166.224 -94.0741 1
Cu 264.433 166.903 -94.0741 1
Cu 265.183 167.628 -94.0741 1
Cu 265.885 168.398 -94.0741 1
Cu 266.535 169.209 -94.0741 1
Cu 267.131 170.058 -94.0741 1
Cu 267.67 170.941 -94.0741 1
Cu 268.152 171.856 -94.0741 1
Cu 268.573 172.798 -94.0741 1
Cu 268.669 173.763 -94.0741 1
Cu 268.669 174.749 -94.0741 1
Cu 268.669 175.75 -94.0741 1
Cu 268.669 176.764 -94.0741 1
Cu 268.669 177.786 -94.0741 1
Cu 268.669 178.811 -94.0741 1
Cu 268.786 178.811 -98.1709 1
Cu 268.786 179.845 -98.1709 1
Cu 268.786 180.874 -98.1709 1
Cu 268.786 181.895 -98.1709 1
Cu 268.786 182.904 -98.1709 1
Cu 268.786 183.897 -98.1709 1
Cu 268.689 184.87 -98.1709 1
Cu 268.264 185.818 -98.1709 1
Cu 267.779 186.74 -98.1709 1
Cu 267.236 187.629 -98.1709 1
Cu 266.635 188.484 -98.1709 1
Cu 265.98 189.301 -98.1709 1
Cu 265.274 190.077 -98.1709 1
Cu 264.519 190.808 -98.1709 1
Cu 263.717 191.492 -98.1709 1
Cu 262.873 192.125 -98.1709 1
Cu 261.989 192.706 -98.1709 1
Cu 261.07 193.233 -98.1709 1
Cu 260.118 193.702 -98.1709 1
Cu 259.138 194.113 -98.1709 1
Cu 258.132 194.116 -98.1709 1
Cu 257.107 194.116 -98.1709 1
Cu 256.064 194.116 -98.1709 1
Cu 255.009 194.116 -98.1709 1
Cu 253.945 194.116 -98.1709 1
Cu 252.878 194.116 -98.1709 1
Cu 251.81 194.116 -98.1709 1
Cu 250.746 194.116 -98.1709 1
Cu 249.691 194.116 -98.1709 1
Cu 248.648 194.116 -98.1709 1
Cu 247.623 194.116 -98.1709 1
Cu 246.617 194.113 -98.1709 1
Cu 245.637 193.702 -98.1709 1
Cu 244.685 193.233 -98.1709 1
Cu 243.766 192.706 -98.1709 1
Cu 242.882 192.125 -98.1709 1
Cu 242.038 191.492 -98.1709 1
Cu 241.237 190.808 -98.1709 1
Cu 240.481 190.077 -98.1709 1
Cu 239.775 189.301 -98.1709 1
Cu 239.12 188.484 -98.1709 1
Cu 238.519 187.629 -98.1709 1
Cu 237.976 186.74 -98.1709 1
Cu 237.491 185.818 -98.1709 1
Cu 237.066 184.87 -98.1709 1
Cu 236.969 183.897 -98.1709 1
Cu 236.969 182.904 -98.1709 1
Cu 236.969 181.895 -98.1709 1
Cu 236.969 180.874 -98.1709 1
Cu 236.969 179.845 -98.1709 1
Cu 236.969 178.811 -98.1709 1
Cu 236.969 177.778 -98.1709 1
Cu 236.969 176.749 -98.1709 1
Cu 236.969 175.728 -98.1709 1
Cu 236.969 174.719 -98.1709 1
Cu 236.969 173.726 -98.1709 1
Cu 237.066 172.753 -98.1709 1
Cu 237.491 171.804 -98.1709 1
Cu 237.976 170.883 -98.1709 1
Cu 238.519 169.993 -98.1709 1
Cu 239.12 169.138 -98.1709 1
Cu 239.775 168.321 -98.1709 1
Cu 240.481 167.546 -98.1709 1
Cu 241.237 166.815 -98.1709 1
Cu 242.038 166.131 -98.1709 1
Cu 242.882 165.498 -98.1709 1
Cu 243.766 164.916 -98.1709 1
Cu 244.685 164.39 -98.1709 1
Cu 245.637 163.921 -98.1709 1
Cu 246.617 163.51 -98.1709 1
Cu 247.623 163.507 -98.1709 1
Cu 248.648 163.507 -98.1709 1
Cu 249.691 163.507 -98.1709 1
Cu 250.746 163.507 -98.1709 1
Cu 251.81 163.507 -98.1709 1
Cu 252.878 163.507 -98.1709 1
Cu 253.945 163.507 -98.1709 1
Cu 255.009 163.507 -98.1709 1
Cu 256.064 163.507 -98.1709 1
Cu 257.107 163.507 -98.1709 1
Cu 258.132 163.507 -98.1709 1
Cu 259.138 163.51 -98.1709 1
Cu 260.118 163.921 -98.1709 1
Cu 261.07 164.39 -98.1709 1
Cu 261.989 164.916 -98.1709 1
Cu 262.873 165.498 -98.1709 1
Cu 263.717 166.131 -98.1709 1
Cu 264.519 166.815 -98.1709 1
Cu 265.274 167.546 -98.1709 1
Cu 265.98 168.321 -98.1709 1
Cu 266.635 169.138 -98.1709 1
Cu 267.236 169.993 -98.1709 1
Cu 267.779 170.883 -98.1709 1
Cu 268.264 171.804 -98.1709 1
Cu 268.689 172.753 -98.1709 1
Cu 268.786 173.726 -98.1709 1
Cu 268.786 174.719 -98.1709 1
Cu 268.786 175.728 -98.1709 1
Cu 268.786 176.749 -98.1709 1
Cu 268.786 177.778 -98.1709 1
Cu 268.786 178.811 -98.1709 1
Cu 268.909 178.811 -102.308 1
Cu 268.909 179.853 -102.308 1
Cu 268.909 180.89 -102.308 1
Cu 268.909 181.919 -102.308 1
Cu 268.909 182.936 -102.308 1
Cu 268.909 183.936 -102.308 1
Cu 268.811 184.916 -102.308 1
Cu 268.383 185.872 -102.308 1
Cu 267.894 186.801 -102.308 1
Cu 267.346 187.697 -102.308 1
Cu 266.741 188.559 -102.308 1
Cu 266.082 189.382 -102.308 1
Cu 265.37 190.164 -102.308 1
Cu 264.608 190.901 -102.308 1
Cu 263.801 191.59 -102.308 1
Cu 262.95 192.228 -102.308 1
Cu 262.06 192.814 -102.308 1
Cu 261.133 193.344 -102.308 1
Cu 260.174 193.817 -102.308 1
Cu 259.186 194.231 -102.308 1
Cu 258.173 194.234 -102.308 1
Cu 257.139 194.234 -102.308 1
Cu 256.089 194.234 -102.308 1
Cu 255.025 194.234 -102.308 1
Cu 253.954 194.234 -102.308 1
Cu 252.878 194.234 -102.308 1
Cu 251.801 194.234 -102.308 1
Cu 250.73 194.234 -102.308 1
Cu 249.666 194.234 -102.308 1
Cu 248.616 194.234 -102.308 1
Cu 247.582 194.234 -102.308 1
Cu 246.569 194.231 -102.308 1
Cu 245.581 193.817 -102.308 1
Cu 244.622 193.344 -102.308 1
Cu 243.695 192.814 -102.308 1
Cu 242.805 192.228 -102.308 1
Cu 241.954 191.59 -102.308 1
Cu 241.147 190.901 -102.308 1
Cu 240.385 190.164 -102.308 1
Cu 239.673 189.382 -102.308 1
Cu 239.014 188.559 -102.308 1
Cu 238.409 187.697 -102.308 1
Cu 237.861 186.801 -102.308 1
Cu 237.372 185.872 -102.308 1
Cu 236.944 184.916 -102.308 1
Cu 236.846 183.936 -102.308 1
Cu 236.846 182.936 -102.308 1
Cu 236.846 181.919 -102.308 1
Cu 236.846 180.89 -102.308 1
Cu 236.846 179.853 -102.308 1
Cu 236.846 178.811 -102.308 1
Cu 236.846 177.77 -102.308 1
Cu 236.846 176.733 -102.308 1
Cu 236.846 175.704 -102.308 1
Cu 236.846 174.687 -102.308 1
Cu 236.846 173.687 -102.308 1
Cu 236.944 172.706 -102.308 1
Cu 237.372 171.75 -102.308 1
Cu 237.861 170.822 -102.308 1
Cu 238.409 169.925 -102.308 1
Cu 239.014 169.064 -102.308 1
Cu 239.673 168.24 -102.308 1
Cu 240.385 167.459 -102.308 1
Cu 241.147 166.722 -102.308 1
Cu 241.954 166.033 -102.308 1
Cu 242.805 165.395 -102.308 1
Cu 243.695 164.809 -102.308 1
Cu 244.622 164.279 -102.308 1
Cu 245.581 163.806 -102.308 1
Cu 246.569 163.392 -102.308 1
Cu 247.582 163.388 -102.308 1
Cu 248.616 163.388 -102.308 1
Cu 249.666 163.388 -102.308 1
Cu 250.73 163.388 -102.308 1
Cu 251.801 163.388 -102.308 1
Cu 252.878 163.388 -102.308 1
Cu 253.954 163.388 -102.308 1
Cu 255.025 163.388 -102.308 1
Cu 256.089 163.388 -102.308 1
Cu 257.139 163.388 -102.308 1
Cu 258.173 163.388 -102.308 1
Cu 259.186 163.392 -102.308 1
Cu 260.174 163.806 -102.308 1
Cu 261.133 164.279 -102.308 1
Cu 262.06 164.809 -102.308 1
Cu 262.95 165.395 -102.308 1
Cu 263.801 166.033 -102.308 1
Cu 264.608 166.722 -102.308 1
Cu 265.37 167.459 -102.308 1
Cu 266.082 168.24 -102.308 1
Cu 266.741 169.064 -102.308 1
Cu 267.346 169.925 -102.308 1
Cu 267.894 170.822 -102.308 1
Cu 268.383 171.75 -102.308 1
Cu 268.811 172.706 -102.308 1
Cu 268.909 173.687 -102.308 1
Cu 268.909 174.687 -102.308 1
Cu 268.909 175.704 -102.308 1
Cu 268.909 176.733 -102.308 1
Cu 268.909 177.77 -102.308 1
Cu 268.909 178.811 -102.308 1
Cu 269.038 178.811 -106.483 1
Cu 269.038 179.861 -106.483 1
Cu 269.038 180.907 -106.483 1
Cu 269.038 181.944 -106.483 1
Cu 269.038 182.969 -106.483 1
Cu 269.038 183.977 -106.483 1
Cu 268.939 184.966 -106.483 1
Cu 268.508 185.929 -106.483 1
Cu 268.016 186.865 -106.483 1
Cu 267.463 187.769 -106.483 1
Cu 266.853 188.638 -106.483 1
Cu 266.188 189.468 -106.483 1
Cu 265.47 190.255 -106.483 1
Cu 264.703 190.998 -106.483 1
Cu 263.889 191.693 -106.483 1
Cu 263.031 192.336 -106.483 1
Cu 262.134 192.927 -106.483 1
Cu 261.2 193.461 -106.483 1
Cu 260.233 193.938 -106.483 1
Cu 259.237 194.355 -106.483 1
Cu 258.216 194.359 -106.483 1
Cu 257.174 194.359 -106.483 1
Cu 256.115 194.359 -106.483 1
Cu 255.043 194.359 -106.483 1
Cu 253.962 194.359 -106.483 1
Cu 252.878 194.359 -106.483 1
Cu 251.793 194.359 -106.483 1
Cu 250.712 194.359 -106.483 1
Cu 249.64 194.359 -106.483 1
Cu 248.581 194.359 -106.483 1
Cu 247.539 194.359 -106.483 1
Cu 246.518 194.355 -106.483 1
Cu 245.522 193.938 -106.483 1
Cu 244.555 193.461 -106.483 1
Cu 243.621 192.927 -106.483 1
Cu 242.724 192.336 -106.483 1
Cu 241.866 191.693 -106.483 1
Cu 241.052 190.998 -106.483 1
Cu 240.285 190.255 -106.483 1
Cu 239.567 189.468 -106.483 1
Cu 238.902 188.638 -106.483 1
Cu 238.292 187.769 -106.483 1
Cu 237.739 186.865 -106.483 1
Cu 237.247 185.929 -106.483 1
Cu 236.816 184.966 -106.483 1
Cu 236.717 183.977 -106.483 1
Cu 236.717 182.969 -106.483 1
Cu 236.717 181.944 -106.483 1
Cu 236.717 180.907 -106.483 1
Cu 236.717 179.861 -106.483 1
Cu 236.717 178.811 -106.483 1
Cu 236.717 177.762 -106.483 1
Cu 236.717 176.716 -106.483 1
Cu 236.717 175.679 -106.483 1
Cu 236.717 174.654 -106.483 1
Cu 236.717 173.645 -106.483 1
Cu 236.816 172.657 -106.483 1
Cu 237.247 171.693 -106.483 1
Cu 237.739 170.758 -106.483 1
Cu 238.292 169.854 -106.483 1
Cu 238.902 168.985 -106.483 1
Cu 239.567 168.155 -106.483 1
Cu 240.285 167.367 -106.483 1
Cu 241.052 166.625 -106.483 1
Cu 241.866 165.93 -106.483 1
Cu 242.724 165.286 -106.483 1
Cu 243.621 164.696 -106.483 1
Cu 244.555 164.162 -106.483 1
Cu 245.522 163.685 -106.483 1
Cu 246.518 163.268 -106.483 1
Cu 247.539 163.264 -106.483 1
Cu 248.581 163.264 -106.483 1
Cu 249.64 163.264 -106.483 1
Cu 250.712 163.264 -106.483 1
Cu 251.793 163.264 -106.483 1
Cu 252.878 163.264 -106.483 1
Cu 253.962 163.264 -106.483 1
Cu 255.043 163.264 -106.483 1
Cu 256.115 163.264 -106.483 1
Cu 257.174 163.264 -106.483 1
Cu 258.216 163.264 -106.483 1
Cu 259.237 163.268 -106.483 1
Cu 260.233 163.685 -106.483 1
Cu 261.2 164.162 -106.483 1
Cu 262.134 164.696 -106.483 1
Cu 263.031 165.286 -106.483 1
Cu 263.889 165.93 -106.483 1
Cu 264.703 166.625 -106.483 1
Cu 265.47 167.367 -106.483 1
Cu 266.188 168.155 -106.483 1
Cu 266.853 168.985 -106.483 1
Cu 267.463 169.854 -106.483 1
Cu 268.016 170.758 -106.483 1
Cu 268.508 171.693 -106.483 1
Cu 268.939 172.657 -106.483 1
Cu 269.038 173.645 -106.483 1
Cu 269.038 174.654 -106.483 1
Cu 269.038 175.679 -106.483 1
Cu 269.038 176.716 -106.483 1
Cu 269.038 177.762 -106.483 1
Cu 269.038 178.811 -106.483 1
Cu 269.174 178.811 -110.697 1
Cu 269.174 179.87 -110.697 1
Cu 269.174 180.924 -110.697 1
Cu 269.174 181.97 -110.697 1
Cu 269.174 183.004 -110.697 1
Cu 269.174 184.021 -110.697 1
Cu 269.075 185.017 -110.697 1
Cu 268.64 185.989 -110.697 1
Cu 268.143 186.933 -110.697 1
Cu 267.586 187.845 -110.697 1
Cu 266.971 188.721 -110.697 1
Cu 266.3 189.557 -110.697 1
Cu 265.577 190.352 -110.697 1
Cu 264.803 191.101 -110.697 1
Cu 263.982 191.801 -110.697 1
Cu 263.117 192.45 -110.697 1
Cu 262.212 193.046 -110.697 1
Cu 261.27 193.585 -110.697 1
Cu 260.295 194.065 -110.697 1
Cu 259.29 194.486 -110.697 1
Cu 258.261 194.49 -110.697 1
Cu 257.21 194.49 -110.697 1
Cu 256.142 194.49 -110.697 1
Cu 255.061 194.49 -110.697 1
Cu 253.971 194.49 -110.697 1
Cu 252.878 194.49 -110.697 1
Cu 251.784 194.49 -110.697 1
Cu 250.694 194.49 -110.697 1
Cu 249.613 194.49 -110.697 1
Cu 248.545 194.49 -110.697 1
Cu 247.494 194.49 -110.697 1
Cu 246.465 194.486 -110.697 1
Cu 245.46 194.065 -110.697 1
Cu 244.485 193.585 -110.697 1
Cu 243.543 193.046 -110.697 1
Cu 242.638 192.45 -110.697 1
Cu 241.773 191.801 -110.697 1
Cu 240.952 191.101 -110.697 1
Cu 240.178 190.352 -110.697 1
Cu 239.455 189.557 -110.697 1
Cu 238.784 188.721 -110.697 1
Cu 238.169 187.845 -110.697 1
Cu 237.612 186.933 -110.697 1
Cu 237.115 185.989 -110.697 1
Cu 236.68 185.017 -110.697 1
Cu 236.581 184.021 -110.697 1
Cu 236.581 183.004 -110.697 1
Cu 236.581 181.97 -110.697 1
Cu 236.581 180.924 -110.697 1
Cu 236.581 179.87 -110.697 1
Cu 236.581 178.811 -110.697 1
Cu 236.581 177.753 -110.697 1
Cu 236.581 176.698 -110.697 1
Cu 236.581 175.652 -110.697 1
Cu 236.581 174.619 -110.697 1
Cu 236.581 173.602 -110.697 1
Cu 236.68 172.605 -110.697 1
Cu 237.115 171.633 -110.697 1
Cu 237.612 170.69 -110.697 1
Cu 238.169 169.778 -110.697 1
Cu 238.784 168.902 -110.697 1
Cu 239.455 168.065 -110.697 1
Cu 240.178 167.271 -110.697 1
Cu 240.952 166.522 -110.697 1
Cu 241.773 165.822 -110.697 1
Cu 242.638 165.173 -110.697 1
Cu 243.543 164.577 -110.697 1
Cu 244.485 164.038 -110.697 1
Cu 245.46 163.557 -110.697 1
Cu 246.465 163.137 -110.697 1
Cu 247.494 163.133 -110.697 1
Cu 248.545 163.133 -110.697 1
Cu 249.613 163.133 -110.697 1
Cu 250.694 163.133 -110.697 1
Cu 251.784 163.133 -110.697 1
Cu 252.878 163.133 -110.697 1
Cu 253.971 163.133 -110.697 1
Cu 255.061 163.133 -110.697 1
Cu 256.142 163.133 -110.697 1
Cu 257.21 163.133 -110.697 1
Cu 258.261 163.133 -110.697 1
Cu 259.29 163.137 -110.697 1
Cu 260.295 163.557 -110.697 1
Cu 261.27 164.038 -110.697 1
Cu 262.212 164.577 -110.697 1
Cu 263.117 165.173 -110.697 1
Cu 263.982 165.822 -110.697 1
Cu 264.803 166.522 -110.697 1
Cu 265.577 167.271 -110.697 1
Cu 266.3 168.065 -110.697 1
Cu 266.971 168.902 -110.697 1
Cu 267.586 169.778 -110.697 1
Cu 268.143 170.69 -110.697 1
Cu 268.64 171.633 -110.697 1
Cu 269.075 172.605 -110.697 1
Cu 269.174 173.602 -110.697 1
Cu 269.174 174.619 -110.697 1
Cu 269.174 175.652 -110.697 1
Cu 269.174 176.698 -110.697 1
Cu 269.174 177.753 -110.697 1
Cu 269.174 178.811 -110.697 1
Cu 269.317 178.811 -114.948 1
Cu 269.317 179.879 -114.948 1
Cu 269.317 180.943 -114.948 1
Cu 269.317 181.998 -114.948 1
Cu 269.317 183.041 -114.948 1
Cu 269.317 184.067 -114.948 1
Cu 269.217 185.072 -114.948 1
Cu 268.778 186.052 -114.948 1
Cu 268.277 187.004 -114.948 1
Cu 267.715 187.924 -114.948 1
Cu 267.095 188.808 -114.948 1
Cu 266.418 189.652 -114.948 1
Cu 265.688 190.453 -114.948 1
Cu 264.907 191.209 -114.948 1
Cu 264.079 191.915 -114.948 1
Cu 263.207 192.57 -114.948 1
Cu 262.294 193.171 -114.948 1
Cu 261.344 193.714 -114.948 1
Cu 260.36 194.199 -114.948 1
Cu 259.347 194.624 -114.948 1
Cu 258.308 194.627 -114.948 1
Cu 257.248 194.627 -114.948 1
Cu 256.17 194.627 -114.948 1
Cu 255.08 194.627 -114.948 1
Cu 253.981 194.627 -114.948 1
Cu 252.878 194.627 -114.948 1
Cu 251.774 194.627 -114.948 1
Cu 250.675 194.627 -114.948 1
Cu 249.585 194.627 -114.948 1
Cu 248.507 194.627 -114.948 1
Cu 247.447 194.627 -114.948 1
Cu 246.408 194.624 -114.948 1
Cu 245.395 194.199 -114.948 1
Cu 244.411 193.714 -114.948 1
Cu 243.461 193.171 -114.948 1
Cu 242.548 192.57 -114.948 1
Cu 241.676 191.915 -114.948 1
Cu 240.848 191.209 -114.948 1
Cu 240.067 190.453 -114.948 1
Cu 239.337 189.652 -114.948 1
Cu 238.66 188.808 -114.948 1
Cu 238.04 187.924 -114.948 1
Cu 237.478 187.004 -114.948 1
Cu 236.977 186.052 -114.948 1
Cu 236.538 185.072 -114.948 1
Cu 236.438 184.067 -114.948 1
Cu 236.438 183.041 -114.948 1
Cu 236.438 181.998 -114.948 1
Cu 236.438 180.943 -114.948 1
Cu 236.438 179.879 -114.948 1
Cu 236.438 178.811 -114.948 1
Cu 236.438 177.744 -114.948 1
Cu 236.438 176.68 -114.948 1
Cu 236.438 175.625 -114.948 1
Cu 236.438 174.582 -114.948 1
Cu 236.438 173.556 -114.948 1
Cu 236.538 172.551 -114.948 1
Cu 236.977 171.57 -114.948 1
Cu 237.478 170.618 -114.948 1
Cu 238.04 169.699 -114.948 1
Cu 238.66 168.815 -114.948 1
Cu 239.337 167.971 -114.948 1
Cu 240.067 167.17 -114.948 1
Cu 240.848 166.414 -114.948 1
Cu 241.676 165.708 -114.948 1
Cu 242.548 165.053 -114.948 1
Cu 243.461 164.452 -114.948 1
Cu 244.411 163.908 -114.948 1
Cu 245.395 163.423 -114.948 1
Cu 246.408 162.999 -114.948 1
Cu 247.447 162.995 -114.948 1
Cu 248.507 162.995 -114.948 1
Cu 249.585 162.995 -114.948 1
Cu 250.675 162.995 -114.948 1
Cu 251.774 162.995 -114.948 1
Cu 252.878 162.995 -114.948 1
Cu 253.981 162.995 -114.948 1
Cu 255.08 162.995 -114.948 1
Cu 256.17 162.995 -114.948 1
Cu 257.248 162.995 -114.948 1
Cu 258.308 162.995 -114.948 1
Cu 259.347 162.999 -114.948 1
Cu 260.36 163.423 -114.948 1
Cu 261.344 163.908 -114.948 1
Cu 262.294 164.452 -114.948 1
Cu 263.207 165.053 -114.948 1
Cu 264.079 165.708 -114.948 1
Cu 264.907 166.414 -114.948 1
Cu 265.688 167.17 -114.948 1
Cu 266.418 167.971 -114.948 1
Cu 267.095 168.815 -114.948 1
Cu 267.715 169.699 -114.948 1
Cu 268.277 170.618 -114.948 1
Cu 268.778 171.57 -114.948 1
Cu 269.217 172.551 -114.948 1
Cu 269.317 173.556 -114.948 1
Cu 269.317 174.582 -114.948 1
Cu 269.317 175.625 -114.948 1
Cu 269.317 176.68 -114.948 1
Cu 269.317 177.744 -114.948 1
Cu 269.317 178.811 -114.948 1
Cu 269.467 178.811 -119.236 1
Cu 269.467 179.889 -119.236 1
Cu 269.467 180.962 -119.236 1
Cu 269.467 182.027 -119.236 1
Cu 269.467 183.079 -119.236 1
Cu 269.467 184.115 -119.236 1
Cu 269.366 185.129 -119.236 1
Cu 268.924 186.119 -119.236 1
Cu 268.418 187.079 -119.236 1
Cu 267.851 188.007 -119.236 1
Cu 267.225 188.899 -119.236 1
Cu 266.542 189.751 -119.236 1
Cu 265.805 190.56 -119.236 1
Cu 265.017 191.322 -119.236 1
Cu 264.182 192.035 -119.236 1
Cu 263.301 192.696 -119.236 1
Cu 262.38 193.302 -119.236 1
Cu 261.421 193.85 -119.236 1
Cu 260.428 194.34 -119.236 1
Cu 259.406 194.768 -119.236 1
Cu 258.358 194.772 -119.236 1
Cu 257.288 194.772 -119.236 1
Cu 256.201 194.772 -119.236 1
Cu 255.1 194.772 -119.236 1
Cu 253.991 194.772 -119.236 1
Cu 252.878 194.772 -119.236 1
Cu 251.764 194.772 -119.236 1
Cu 250.655 194.772 -119.236 1
Cu 249.555 194.772 -119.236 1
Cu 248.467 194.772 -119.236 1
Cu 247.397 194.772 -119.236 1
Cu 246.349 194.768 -119.236 1
Cu 245.327 194.34 -119.236 1
Cu 244.334 193.85 -119.236 1
Cu 243.375 193.302 -119.236 1
Cu 242.454 192.696 -119.236 1
Cu 241.573 192.035 -119.236 1
Cu 240.738 191.322 -119.236 1
Cu 239.95 190.56 -119.236 1
Cu 239.213 189.751 -119.236 1
Cu 238.53 188.899 -119.236 1
Cu 237.904 188.007 -119.236 1
Cu 237.337 187.079 -119.236 1
Cu 236.831 186.119 -119.236 1
Cu 236.389 185.129 -119.236 1
Cu 236.288 184.115 -119.236 1
Cu 236.288 183.079 -119.236 1
Cu 236.288 182.027 -119.236 1
Cu 236.288 180.962 -119.236 1
Cu 236.288 179.889 -119.236 1
Cu 236.288 178.811 -119.236 1
Cu 236.288 177.734 -119.236 1
Cu 236.288 176.66 -119.236 1
Cu 236.288 175.596 -119.236 1
Cu 236.288 174.543 -119.236 1
Cu 236.288 173.508 -119.236 1
Cu 236.389 172.494 -119.236 1
Cu 236.831 171.504 -119.236 1
Cu 237.337 170.544 -119.236 1
Cu 237.904 169.616 -119.236 1
Cu 238.53 168.724 -119.236 1
Cu 239.213 167.872 -119.236 1
Cu 239.95 167.063 -119.236 1
Cu 240.738 166.301 -119.236 1
Cu 241.573 165.588 -119.236 1
Cu 242.454 164.927 -119.236 1
Cu 243.375 164.321 -119.236 1
Cu 244.334 163.772 -119.236 1
Cu 245.327 163.283 -119.236 1
Cu 246.349 162.855 -119.236 1
Cu 247.397 162.851 -119.236 1
Cu 248.467 162.851 -119.236 1
Cu 249.555 162.851 -119.236 1
Cu 250.655 162.851 -119.236 1
Cu 251.764 162.851 -119.236 1
Cu 252.878 162.851 -119.236 1
Cu 253.991 162.851 -119.236 1
Cu 255.1 162.851 -119.236 1
Cu 256.201 162.851 -119.236 1
Cu 257.288 162.851 -119.236 1
Cu 258.358 162.851 -119.236 1
Cu 259.406 162.855 -119.236 1
Cu 260.428 163.283 -119.236 1
Cu 261.421 163.772 -119.236 1
Cu 262.38 164.321 -119.236 1
Cu 263.301 164.927 -119.236 1
Cu 264.182 165.588 -119.236 1
Cu 265.017 166.301 -119.236 1
Cu 265.805 167.063 -119.236 1
Cu 266.542 167.872 -119.236 1
Cu 267.225 168.724 -119.236 1
Cu 267.851 169.616 -119.236 1
Cu 268.418 170.544 -119.236 1
Cu 268.924 171.504 -119.236 1
Cu 269.366 172.494 -119.236 1
Cu 269.467 173.508 -119.236 1
Cu 269.467 174.543 -119.236 1
Cu 269.467 175.596 -119.236 1
Cu 269.467 176.66 -119.236 1
Cu 269.467 177.734 -119.236 1
Cu 269.467 178.811 -119.236 1
Cu 269.625 178.811 -123.559 1
Cu 269.625 179.899 -123.559 1
Cu 269.625 180.983 -123.559 1
Cu 269.625 182.058 -123.559 1
Cu 269.625 183.12 -123.559 1
Cu 269.625 184.165 -123.559 1
Cu 269.523 185.189 -123.559 1
Cu 269.076 186.188 -123.559 1
Cu 268.565 187.158 -123.559 1
Cu 267.993 188.094 -123.559 1
Cu 267.361 188.995 -123.559 1
Cu 266.671 189.855 -123.559 1
Cu 265.928 190.671 -123.559 1
Cu 265.132 191.441 -123.559 1
Cu 264.289 192.16 -123.559 1
Cu 263.4 192.827 -123.559 1
Cu 262.47 193.439 -123.559 1
Cu 261.502 193.993 -123.559 1
Cu 260.5 194.487 -123.559 1
Cu 259.468 194.919 -123.559 1
Cu 258.41 194.923 -123.559 1
Cu 257.33 194.923 -123.559 1
Cu 256.232 194.923 -123.559 1
Cu 255.121 194.923 -123.559 1
Cu 254.002 194.923 -123.559 1
Cu 252.878 194.923 -123.559 1
Cu 251.753 194.923 -123.559 1
Cu 250.634 194.923 -123.559 1
Cu 249.523 194.923 -123.559 1
Cu 248.425 194.923 -123.559 1
Cu 247.345 194.923 -123.559 1
Cu 246.287 194.919 -123.559 1
Cu 245.255 194.487 -123.559 1
Cu 244.253 193.993 -123.559 1
Cu 243.285 193.439 -123.559 1
Cu 242.355 192.827 -123.559 1
Cu 241.466 192.16 -123.559 1
Cu 240.623 191.441 -123.559 1
Cu 239.827 190.671 -123.559 1
Cu 239.084 189.855 -123.559 1
Cu 238.394 188.995 -123.559 1
Cu 237.762 188.094 -123.559 1
Cu 237.19 187.158 -123.559 1
Cu 236.679 186.188 -123.559 1
Cu 236.233 185.189 -123.559 1
Cu 236.13 184.165 -123.559 1
Cu 236.13 183.12 -123.559 1
Cu 236.13 182.058 -123.559 1
Cu 236.13 180.983 -123.559 1
Cu 236.13 179.899 -123.559 1
Cu 236.13 178.811 -123.559 1
Cu 236.13 177.724 -123.559 1
Cu 236.13 176.64 -123.559 1
Cu 236.13 175.565 -123.559 1
Cu 236.13 174.503 -123.559 1
Cu 236.13 173.458 -123.559 1
Cu 236.233 172.434 -123.559 1
Cu 236.679 171.435 -123.559 1
Cu 237.19 170.465 -123.559 1
Cu 237.762 169.528 -123.559 1
Cu 238.394 168.628 -123.559 1
Cu 239.084 167.768 -123.559 1
Cu 239.827 166.952 -123.559 1
Cu 240.623 166.182 -123.559 1
Cu 241.466 165.463 -123.559 1
Cu 242.355 164.795 -123.559 1
Cu 243.285 164.184 -123.559 1
Cu 244.253 163.63 -123.559 1
Cu 245.255 163.136 -123.559 1
Cu 246.287 162.703 -123.559 1
Cu 247.345 162.699 -123.559 1
Cu 248.425 162.699 -123.559 1
Cu 249.523 162.699 -123.559 1
Cu 250.634 162.699 -123.559 1
Cu 251.753 162.699 -123.559 1
Cu 252.878 162.699 -123.559 1
Cu 254.002 162.699 -123.559 1
Cu 255.121 162.699 -123.559 1
Cu 256.232 162.699 -123.559 1
Cu 257.33 162.699 -123.559 1
Cu 258.41 162.699 -123.559 1
Cu 259.468 162.703 -123.559 1
Cu 260.5 163.136 -123.559 1
Cu 261.502 163.63 -123.559 1
Cu 262.47 164.184 -123.559 1
Cu 263.4 164.795 -123.559 1
Cu 264.289 165.463 -123.559 1
Cu 265.132 166.182 -123.559 1
Cu 265.928 166.952 -123.559 1
Cu 266.671 167.768 -123.559 1
Cu 267.361 168.628 -123.559 1
Cu 267.993 169.528 -123.559 1
Cu 268.565 170.465 -123.559 1
Cu 269.076 171.435 -123.559 1
Cu 269.523 172.434 -123.559 1
Cu 269.625 173.458 -123.559 1
Cu 269.625 174.503 -123.559 1
Cu 269.625 175.565 -123.559 1
Cu 269.625 176.64 -123.559 1
Cu 269.625 177.724 -123.559 1
Cu 269.625 178.811 -123.559 1
Cu 269.789 178.811 -127.918 1
Cu 269.789 179.91 -127.918 1
Cu 269.789 181.004 -127.918 1
Cu 269.789 182.09 -127.918 1
Cu 269.789 183.162 -127.918 1
Cu 269.789 184.218 -127.918 1
Cu 269.686 185.252 -127.918 1
Cu 269.235 186.26 -127.918 1
Cu 268.72 187.24 -127.918 1
Cu 268.142 188.186 -127.918 1
Cu 267.503 189.095 -127.918 1
Cu 266.807 189.963 -127.918 1
Cu 266.056 190.788 -127.918 1
Cu 265.253 191.565 -127.918 1
Cu 264.401 192.292 -127.918 1
Cu 263.504 192.965 -127.918 1
Cu 262.564 193.583 -127.918 1
Cu 261.587 194.143 -127.918 1
Cu 260.575 194.641 -127.918 1
Cu 259.533 195.078 -127.918 1
Cu 258.464 195.082 -127.918 1
Cu 257.373 195.082 -127.918 1
Cu 256.265 195.082 -127.918 1
Cu 255.143 195.082 -127.918 1
Cu 254.013 195.082 -127.918 1
Cu 252.878 195.082 -127.918 1
Cu 251.742 195.082 -127.918 1
Cu 250.612 195.082 -127.918 1
Cu 249.49 195.082 -127.918 1
Cu 248.382 195.082 -127.918 1
Cu 247.291 195.082 -127.918 1
Cu 246.222 195.078 -127.918 1
Cu 245.18 194.641 -127.918 1
Cu 244.168 194.143 -127.918 1
Cu 243.191 193.583 -127.918 1
Cu 242.251 192.965 -127.918 1
Cu 241.354 192.292 -127.918 1
Cu 240.502 191.565 -127.918 1
Cu 239.699 190.788 -127.918 1
Cu 238.948 189.963 -127.918 1
Cu 238.252 189.095 -127.918 1
Cu 237.613 188.186 -127.918 1
Cu 237.035 187.24 -127.918 1
Cu 236.52 186.26 -127.918 1
Cu 236.069 185.252 -127.918 1
Cu 235.966 184.218 -127.918 1
Cu 235.966 183.162 -127.918 1
Cu 235.966 182.09 -127.918 1
Cu 235.966 181.004 -127.918 1
Cu 235.966 179.91 -127.918 1
Cu 235.966 178.811 -127.918 1
Cu 235.966 177.713 -127.918 1
Cu 235.966 176.619 -127.918 1
Cu 235.966 175.533 -127.918 1
Cu 235.966 174.461 -127.918 1
Cu 235.966 173.405 -127.918 1
Cu 236.069 172.371 -127.918 1
Cu 236.52 171.362 -127.918 1
Cu 237.035 170.383 -127.918 1
Cu 237.613 169.437 -127.918 1
Cu 238.252 168.528 -127.918 1
Cu 238.948 167.66 -127.918 1
Cu 239.699 166.835 -127.918 1
Cu 240.502 166.058 -127.918 1
Cu 241.354 165.331 -127.918 1
Cu 242.251 164.658 -127.918 1
Cu 243.191 164.04 -127.918 1
Cu 244.168 163.48 -127.918 1
Cu 245.18 162.981 -127.918 1
Cu 246.222 162.545 -127.918 1
Cu 247.291 162.541 -127.918 1
Cu 248.382 162.541 -127.918 1
Cu 249.49 162.541 -127.918 1
Cu 250.612 162.541 -127.918 1
Cu 251.742 162.541 -127.918 1
Cu 252.878 162.541 -127.918 1
Cu 254.013 162.541 -127.918 1
Cu 255.143 162.541 -127.918 1
Cu 256.265 162.541 -127.918 1
Cu 257.373 162.541 -127.918 1
Cu 258.464 162.541 -127.918 1
Cu 259.533 162.545 -127.918 1
Cu 260.575 162.981 -127.918 1
Cu 261.587 163.48 -127.918 1
Cu 262.564 164.04 -127.918 1
Cu 263.504 164.658 -127.918 1
Cu 264.401 165.331 -127.918 1
Cu 265.253 166.058 -127.918 1
Cu 266.056 166.835 -127.918 1
Cu 266.807 167.66 -127.918 1
Cu 267.503 168.528 -127.918 1
Cu 268.142 169.437 -127.918 1
Cu 268.72 170.383 -127.918 1
Cu 269.235 171.362 -127.918 1
Cu 269.686 172.371 -127.918 1
Cu 269.789 173.405 -127.918 1
Cu 269.789 174.461 -127.918 1
Cu 269.789 175.533 -127.918 1
Cu 269.789 176.619 -127.918 1
Cu 269.789 177.713 -127.918 1
Cu 269.789 178.811 -127.918 1
Cu 269.962 178.811 -132.311 1
Cu 269.962 179.921 -132.311 1
Cu 269.962 181.026 -132.311 1
Cu 269.962 182.123 -132.311 1
Cu 269.962 183.207 -132.311 1
Cu 269.962 184.273 -132.311 1
Cu 269.858 185.317 -132.311 1
Cu 269.402 186.336 -132.311 1
Cu 268.881 187.326 -132.311 1
Cu 268.297 188.281 -132.311 1
Cu 267.652 189.2 -132.311 1
Cu 266.949 190.077 -132.311 1
Cu 266.19 190.91 -132.311 1
Cu 265.379 191.695 -132.311 1
Cu 264.519 192.429 -132.311 1
Cu 263.612 193.11 -132.311 1
Cu 262.663 193.734 -132.311 1
Cu 261.676 194.299 -132.311 1
Cu 260.653 194.803 -132.311 1
Cu 259.6 195.244 -132.311 1
Cu 258.521 195.248 -132.311 1
Cu 257.419 195.248 -132.311 1
Cu 256.3 195.248 -132.311 1
Cu 255.166 195.248 -132.311 1
Cu 254.024 195.248 -132.311 1
Cu 252.878 195.248 -132.311 1
Cu 251.731 195.248 -132.311 1
Cu 250.589 195.248 -132.311 1
Cu 249.455 195.248 -132.311 1
Cu 248.336 195.248 -132.311 1
Cu 247.234 195.248 -132.311 1
Cu 246.155 195.244 -132.311 1
Cu 245.102 194.803 -132.311 1
Cu 244.079 194.299 -132.311 1
Cu 243.092 193.734 -132.311 1
Cu 242.143 193.11 -132.311 1
Cu 241.236 192.429 -132.311 1
Cu 240.376 191.695 -132.311 1
Cu 239.565 190.91 -132.311 1
Cu 238.806 190.077 -132.311 1
Cu 238.103 189.2 -132.311 1
Cu 237.458 188.281 -132.311 1
Cu 236.874 187.326 -132.311 1
Cu 236.353 186.336 -132.311 1
Cu 235.897 185.317 -132.311 1
Cu 235.793 184.273 -132.311 1
Cu 235.793 183.207 -132.311 1
Cu 235.793 182.123 -132.311 1
Cu 235.793 181.026 -132.311 1
Cu 235.793 179.921 -132.311 1
Cu 235.793 178.811 -132.311 1
Cu 235.793 177.702 -132.311 1
Cu 235.793 176.596 -132.311 1
Cu 235.793 175.5 -132.311 1
Cu 235.793 174.416 -132.311 1
Cu 235.793 173.35 -132.311 1
Cu 235.897 172.305 -132.311 1
Cu 236.353 171.286 -132.311 1
Cu 236.874 170.297 -132.311 1
Cu 237.458 169.341 -132.311 1
Cu 238.103 168.423 -132.311 1
Cu 238.806 167.546 -132.311 1
Cu 239.565 166.713 -132.311 1
Cu 240.376 165.928 -132.311 1
Cu 241.236 165.194 -132.311 1
Cu 242.143 164.513 -132.311 1
Cu 243.092 163.889 -132.311 1
Cu 244.079 163.324 -132.311 1
Cu 245.102 162.82 -132.311 1
Cu 246.155 162.379 -132.311 1
Cu 247.234 162.375 -132.311 1
Cu 248.336 162.375 -132.311 1
Cu 249.455 162.375 -132.311 1
Cu 250.589 162.375 -132.311 1
Cu 251.731 162.375 -132.311 1
Cu 252.878 162.375 -132.311 1
Cu 254.024 162.375 -132.311 1
Cu 255.166 162.375 -132.311 1
Cu 256.3 162.375 -132.311 1
Cu 257.419 162.375 -132.311 1
Cu 258.521 162.375 -132.311 1
Cu 259.6 162.379 -132.311 1
Cu 260.653 162.82 -132.311 1
Cu 261.676 163.324 -132.311 1
Cu 262.663 163.889 -132.311 1
Cu 263.612 164.513 -132.311 1
Cu 264.519 165.194 -132.311 1
Cu 265.379 165.928 -132.311 1
Cu 266.19 166.713 -132.311 1
Cu 266.949 167.546 -132.311 1
Cu 267.652 168.423 -132.311 1
Cu 268.297 169.341 -132.311 1
Cu 268.881 170.297 -132.311 1
Cu 269.402 171.286 -132.311 1
Cu 269.858 172.305 -132.311 1
Cu 269.962 173.35 -132.311 1
Cu 269.962 174.416 -132.311 1
Cu 269.962 175.5 -132.311 1
Cu 269.962 176.596 -132.311 1
Cu 269.962 177.702 -132.311 1
Cu 269.962 178.811 -132.311 1
Cu 270.142 178.811 -136.738 1
Cu 270.142 179.933 -136.738 1
Cu 270.142 181.05 -136.738 1
Cu 270.142 182.158 -136.738 1
Cu 270.142 183.253 -136.738 1
Cu 270.142 184.33 -136.738 1
Cu 270.037 185.386 -136.738 1
Cu 269.576 186.416 -136.738 1
Cu 269.05 187.415 -136.738 1
Cu 268.46 188.381 -136.738 1
Cu 267.808 189.309 -136.738 1
Cu 267.098 190.196 -136.738 1
Cu 266.331 191.037 -136.738 1
Cu 265.511 191.831 -136.738 1
Cu 264.641 192.573 -136.738 1
Cu 263.725 193.26 -136.738 1
Cu 262.766 193.891 -136.738 1
Cu 261.768 194.462 -136.738 1
Cu 260.735 194.972 -136.738 1
Cu 259.671 195.417 -136.738 1
Cu 258.58 195.421 -136.738 1
Cu 257.467 195.421 -136.738 1
Cu 256.336 195.421 -136.738 1
Cu 255.191 195.421 -136.738 1
Cu 254.036 195.421 -136.738 1
Cu 252.878 195.421 -136.738 1
Cu 251.719 195.421 -136.738 1
Cu 250.564 195.421 -136.738 1
Cu 249.419 195.421 -136.738 1
Cu 248.288 195.421 -136.738 1
Cu 247.175 195.421 -136.738 1
Cu 246.084 195.417 -136.738 1
Cu 245.02 194.972 -136.738 1
Cu 243.987 194.462 -136.738 1
Cu 242.989 193.891 -136.738 1
Cu 242.03 193.26 -136.738 1
Cu 241.114 192.573 -136.738 1
Cu 240.244 191.831 -136.738 1
Cu 239.424 191.037 -136.738 1
Cu 238.657 190.196 -136.738 1
Cu 237.947 189.309 -136.738 1
Cu 237.295 188.381 -136.738 1
Cu 236.705 187.415 -136.738 1
Cu 236.179 186.416 -136.738 1
Cu 235.718 185.386 -136.738 1
Cu 235.613 184.33 -136.738 1
Cu 235.613 183.253 -136.738 1
Cu 235.613 182.158 -136.738 1
Cu 235.613 181.05 -136.738 1
Cu 235.613 179.933 -136.738 1
Cu 235.613 178.811 -136.738 1
Cu 235.613 177.69 -136.738 1
Cu 235.613 176.573 -136.738 1
Cu 235.613 175.465 -136.738 1
Cu 235.613 174.37 -136.738 1
Cu 235.613 173.292 -136.738 1
Cu 235.718 172.237 -136.738 1
Cu 236.179 171.207 -136.738 1
Cu 236.705 170.207 -136.738 1
Cu 237.295 169.242 -136.738 1
Cu 237.947 168.314 -136.738 1
Cu 238.657 167.427 -136.738 1
Cu 239.424 166.585 -136.738 1
Cu 240.244 165.792 -136.738 1
Cu 241.114 165.05 -136.738 1
Cu 242.03 164.362 -136.738 1
Cu 242.989 163.732 -136.738 1
Cu 243.987 163.161 -136.738 1
Cu 245.02 162.651 -136.738 1
Cu 246.084 162.206 -136.738 1
Cu 247.175 162.202 -136.738 1
Cu 248.288 162.202 -136.738 1
Cu 249.419 162.202 -136.738 1
Cu 250.564 162.202 -136.738 1
Cu 251.719 162.202 -136.738 1
Cu 252.878 162.202 -136.738 1
Cu 254.036 162.202 -136.738 1
Cu 255.191 162.202 -136.738 1
Cu 256.336 162.202 -136.738 1
Cu 257.467 162.202 -136.738 1
Cu 258.58 162.202 -136.738 1
Cu 259.671 162.206 -136.738 1
Cu 260.735 162.651 -136.738 1
Cu 261.768 163.161 -136.738 1
Cu 262.766 163.732 -136.738 1
Cu 263.725 164.362 -136.738 1
Cu 264.641 165.05 -136.738 1
Cu 265.511 165.792 -136.738 1
Cu 266.331 166.585 -136.738 1
Cu 267.098 167.427 -136.738 1
Cu 267.808 168.314 -136.738 1
Cu 268.46 169.242 -136.738 1
Cu 269.05 170.207 -136.738 1
Cu 269.576 171.207 -136.738 1
Cu 270.037 172.237 -136.738 1
Cu 270.142 173.292 -136.738 1
Cu 270.142 174.37 -136.738 1
Cu 270.142 175.465 -136.738 1
Cu 270.142 176.573 -136.738 1
Cu 270.142 177.69 -136.738 1
Cu 270.142 178.811 -136.738 1
Cu 270.33 178.811 -141.199 1
Cu 270.33 179.945 -141.199 1
Cu 270.33 181.074 -141.199 1
Cu 270.33 182.194 -141.199 1
Cu 270.33 183.301 -141.199 1
Cu 270.33 184.391 -141.199 1
Cu 270.224 185.458 -141.199 1
Cu 269.758 186.499 -141.199 1
Cu 269.226 187.509 -141.199 1
Cu 268.63 188.486 -141.199 1
Cu 267.971 189.424 -141.199 1
Cu 267.253 190.32 -141.199 1
Cu 266.477 191.171 -141.199 1
Cu 265.649 191.973 -141.199 1
Cu 264.77 192.723 -141.199 1
Cu 263.843 193.418 -141.199 1
Cu 262.874 194.055 -141.199 1
Cu 261.865 194.633 -141.199 1
Cu 260.821 195.148 -141.199 1
Cu 259.745 195.598 -141.199 1
Cu 258.643 195.602 -141.199 1
Cu 257.517 195.602 -141.199 1
Cu 256.373 195.602 -141.199 1
Cu 255.216 195.602 -141.199 1
Cu 254.049 195.602 -141.199 1
Cu 252.878 195.602 -141.199 1
Cu 251.706 195.602 -141.199 1
Cu 250.539 195.602 -141.199 1
Cu 249.382 195.602 -141.199 1
Cu 248.238 195.602 -141.199 1
Cu 247.112 195.602 -141.199 1
Cu 246.01 195.598 -141.199 1
Cu 244.934 195.148 -141.199 1
Cu 243.89 194.633 -141.199 1
Cu 242.881 194.055 -141.199 1
Cu 241.912 193.418 -141.199 1
Cu 240.985 192.723 -141.199 1
Cu 240.106 191.973 -141.199 1
Cu 239.278 191.171 -141.199 1
Cu 238.502 190.32 -141.199 1
Cu 237.784 189.424 -141.199 1
Cu 237.125 188.486 -141.199 1
Cu 236.529 187.509 -141.199 1
Cu 235.997 186.499 -141.199 1
Cu 235.531 185.458 -141.199 1
Cu 235.425 184.391 -141.199 1
Cu 235.425 183.301 -141.199 1
Cu 235.425 182.194 -141.199 1
Cu 235.425 181.074 -141.199 1
Cu 235.425 179.945 -141.199 1
Cu 235.425 178.811 -141.199 1
Cu 235.425 177.678 -141.199 1
Cu 235.425 176.549 -141.199 1
Cu 235.425 175.428 -141.199 1
Cu 235.425 174.321 -141.199 1
Cu 235.425 173.232 -141.199 1
Cu 235.531 172.165 -141.199 1
Cu 235.997 171.124 -141.199 1
Cu 236.529 170.114 -141.199 1
Cu 237.125 169.137 -141.199 1
Cu 237.784 168.199 -141.199 1
Cu 238.502 167.303 -141.199 1
Cu 239.278 166.452 -141.199 1
Cu 240.106 165.65 -141.199 1
Cu 240.985 164.9 -141.199 1
Cu 241.912 164.205 -141.199 1
Cu 242.881 163.567 -141.199 1
Cu 243.89 162.99 -141.199 1
Cu 244.934 162.475 -141.199 1
Cu 246.01 162.025 -141.199 1
Cu 247.112 162.021 -141.199 1
Cu 248.238 162.021 -141.199 1
Cu 249.382 162.021 -141.199 1
Cu 250.539 162.021 -141.199 1
Cu 251.706 162.021 -141.199 1
Cu 252.878 162.021 -141.199 1
Cu 254.049 162.021 -141.199 1
Cu 255.216 162.021 -141.199 1
Cu 256.373 162.021 -141.199 1
Cu 257.517 162.021 -141.199 1
Cu 258.643 162.021 -141.199 1
Cu 259.745 162.025 -141.199 1
Cu 260.821 162.475 -141.199 1
Cu 261.865 162.99 -141.199 1
Cu 262.874 163.567 -141.199 1
Cu 263.843 164.205 -141.199 1
Cu 264.77 164.9 -141.199 1
Cu 265.649 165.65 -141.199 1
Cu 266.477 166.452 -141.199 1
Cu 267.253 167.303 -141.199 1
Cu 267.971 168.199 -141.199 1
Cu 268.63 169.137 -141.199 1
Cu 269.226 170.114 -141.199 1
Cu 269.758 171.124 -141.199 1
Cu 270.224 172.165 -141.199 1
Cu 270.33 173.232 -141.199 1
Cu 270.33 174.321 -141.199 1
Cu 270.33 175.428 -141.199 1
Cu 270.33 176.549 -141.199 1
Cu 270.33 177.678 -141.199 1
Cu 270.33 178.811 -141.199 1
Cu 270.527 178.811 -145.692 1
Cu 270.527 179.958 -145.692 1
Cu 270.527 181.1 -145.692 1
Cu 270.527 182.233 -145.692 1
Cu 270.527 183.352 -145.692 1
Cu 270.527 184.453 -145.692 1
Cu 270.419 185.533 -145.692 1
Cu 269.948 186.585 -145.692 1
Cu 269.41 187.607 -145.692 1
Cu 268.807 188.594 -145.692 1
Cu 268.141 189.543 -145.692 1
Cu 267.414 190.449 -145.692 1
Cu 266.63 191.31 -145.692 1
Cu 265.792 192.121 -145.692 1
Cu 264.903 192.879 -145.692 1
Cu 263.967 193.582 -145.692 1
Cu 262.987 194.227 -145.692 1
Cu 261.966 194.811 -145.692 1
Cu 260.91 195.331 -145.692 1
Cu 259.823 195.787 -145.692 1
Cu 258.708 195.791 -145.692 1
Cu 257.569 195.791 -145.692 1
Cu 256.413 195.791 -145.692 1
Cu 255.242 195.791 -145.692 1
Cu 254.062 195.791 -145.692 1
Cu 252.878 195.791 -145.692 1
Cu 251.693 195.791 -145.692 1
Cu 250.513 195.791 -145.692 1
Cu 249.342 195.791 -145.692 1
Cu 248.186 195.791 -145.692 1
Cu 247.047 195.791 -145.692 1
Cu 245.932 195.787 -145.692 1
Cu 244.845 195.331 -145.692 1
Cu 243.789 194.811 -145.692 1
Cu 242.768 194.227 -145.692 1
Cu 241.788 193.582 -145.692 1
Cu 240.852 192.879 -145.692 1
Cu 239.963 192.121 -145.692 1
Cu 239.125 191.31 -145.692 1
Cu 238.341 190.449 -145.692 1
Cu 237.614 189.543 -145.692 1
Cu 236.948 188.594 -145.692 1
Cu 236.345 187.607 -145.692 1
Cu 235.807 186.585 -145.692 1
Cu 235.336 185.533 -145.692 1
Cu 235.228 184.453 -145.692 1
Cu 235.228 183.352 -145.692 1
Cu 235.228 182.233 -145.692 1
Cu 235.228 181.1 -145.692 1
Cu 235.228 179.958 -145.692 1
Cu 235.228 178.811 -145.692 1
Cu 235.228 177.665 -145.692 1
Cu 235.228 176.523 -145.692 1
Cu 235.228 175.39 -145.692 1
Cu 235.228 174.271 -145.692 1
Cu 235.228 173.169 -145.692 1
Cu 235.336 172.09 -145.692 1
Cu 235.807 171.038 -145.692 1
Cu 236.345 170.016 -145.692 1
Cu 236.948 169.028 -145.692 1
Cu 237.614 168.08 -145.692 1
Cu 238.341 167.173 -145.692 1
Cu 239.125 166.313 -145.692 1
Cu 239.963 165.502 -145.692 1
Cu 240.852 164.744 -145.692 1
Cu 241.788 164.041 -145.692 1
Cu 242.768 163.396 -145.692 1
Cu 243.789 162.812 -145.692 1
Cu 244.845 162.291 -145.692 1
Cu 245.932 161.836 -145.692 1
Cu 247.047 161.832 -145.692 1
Cu 248.186 161.832 -145.692 1
Cu 249.342 161.832 -145.692 1
Cu 250.513 161.832 -145.692 1
Cu 251.693 161.832 -145.692 1
Cu 252.878 161.832 -145.692 1
Cu 254.062 161.832 -145.692 1
Cu 255.242 161.832 -145.692 1
Cu 256.413 161.832 -145.692 1
Cu 257.569 161.832 -145.692 1
Cu 258.708 161.832 -145.692 1
Cu 259.823 161.836 -145.692 1
Cu 260.91 162.291 -145.692 1
Cu 261.966 162.812 -145.692 1
Cu 262.987 163.396 -145.692 1
Cu 263.967 164.041 -145.692 1
Cu 264.903 164.744 -145.692 1
Cu 265.792 165.502 -145.692 1
Cu 266.63 166.313 -145.692 1
Cu 267.414 167.173 -145.692 1
Cu 268.141 168.08 -145.692 1
Cu 268.807 169.028 -145.692 1
Cu 269.41 170.016 -145.692 1
Cu 269.948 171.038 -145.692 1
Cu 270.419 172.09 -145.692 1
Cu 270.527 173.169 -145.692 1
Cu 270.527 174.271 -145.692 1
Cu 270.527 175.39 -145.692 1
Cu 270.527 176.523 -145.692 1
Cu 270.527 177.665 -145.692 1
Cu 270.527 178.811 -145.692 1
Cu 270.731 178.811 -150.218 1
Cu 270.731 179.971 -150.218 1
Cu 270.731 181.126 -150.218 1
Cu 270.731 182.272 -150.218 1
Cu 270.731 183.405 -150.218 1
Cu 270.731 184.519 -150.218 1
Cu 270.622 185.61 -150.218 1
Cu 270.146 186.675 -150.218 1
Cu 269.602 187.709 -150.218 1
Cu 268.992 188.708 -150.218 1
Cu 268.318 189.667 -150.218 1
Cu 267.583 190.584 -150.218 1
Cu 266.79 191.455 -150.218 1
Cu 265.942 192.275 -150.218 1
Cu 265.043 193.042 -150.218 1
Cu 264.095 193.754 -150.218 1
Cu 263.104 194.406 -150.218 1
Cu 262.072 194.996 -150.218 1
Cu 261.004 195.523 -150.218 1
Cu 259.903 195.984 -150.218 1
Cu 258.775 195.988 -150.218 1
Cu 257.624 195.988 -150.218 1
Cu 256.454 195.988 -150.218 1
Cu 255.27 195.988 -150.218 1
Cu 254.076 195.988 -150.218 1
Cu 252.878 195.988 -150.218 1
Cu 251.679 195.988 -150.218 1
Cu 250.486 195.988 -150.218 1
Cu 249.301 195.988 -150.218 1
Cu 248.131 195.988 -150.218 1
Cu 246.98 195.988 -150.218 1
Cu 245.852 195.984 -150.218 1
Cu 244.751 195.523 -150.218 1
Cu 243.683 194.996 -150.218 1
Cu 242.651 194.406 -150.218 1
Cu 241.66 193.754 -150.218 1
Cu 240.712 193.042 -150.218 1
Cu 239.813 192.275 -150.218 1
Cu 238.965 191.455 -150.218 1
Cu 238.172 190.584 -150.218 1
Cu 237.437 189.667 -150.218 1
Cu 236.763 188.708 -150.218 1
Cu 236.153 187.709 -150.218 1
Cu 235.609 186.675 -150.218 1
Cu 235.133 185.61 -150.218 1
Cu 235.024 184.519 -150.218 1
Cu 235.024 183.405 -150.218 1
Cu 235.024 182.272 -150.218 1
Cu 235.024 181.126 -150.218 1
Cu 235.024 179.971 -150.218 1
Cu 235.024 178.811 -150.218 1
Cu 235.024 177.652 -150.218 1
Cu 235.024 176.497 -150.218 1
Cu 235.024 175.351 -150.218 1
Cu 235.024 174.218 -150.218 1
Cu 235.024 173.104 -150.218 1
Cu 235.133 172.012 -150.218 1
Cu 235.609 170.947 -150.218 1
Cu 236.153 169.914 -150.218 1
Cu 236.763 168.915 -150.218 1
Cu 237.437 167.955 -150.218 1
Cu 238.172 167.039 -150.218 1
Cu 238.965 166.168 -150.218 1
Cu 239.813 165.348 -150.218 1
Cu 240.712 164.58 -150.218 1
Cu 241.66 163.869 -150.218 1
Cu 242.651 163.217 -150.218 1
Cu 243.683 162.626 -150.218 1
Cu 244.751 162.1 -150.218 1
Cu 245.852 161.639 -150.218 1
Cu 246.98 161.635 -150.218 1
Cu 248.131 161.635 -150.218 1
Cu 249.301 161.635 -150.218 1
Cu 250.486 161.635 -150.218 1
Cu 251.679 161.635 -150.218 1
Cu 252.878 161.635 -150.218 1
Cu 254.076 161.635 -150.218 1
Cu 255.27 161.635 -150.218 1
Cu 256.454 161.635 -150.218 1
Cu 257.624 161.635 -150.218 1
Cu 258.775 161.635 -150.218 1
Cu 259.903 161.639 -150.218 1
Cu 261.004 162.1 -150.218 1
Cu 262.072 162.626 -150.218 1
Cu 263.104 163.217 -150.218 1
Cu 264.095 163.869 -150.218 1
Cu 265.043 164.58 -150.218 1
Cu 265.942 165.348 -150.218 1
Cu 266.79 166.168 -150.218 1
Cu 267.583 167.039 -150.218 1
Cu 268.318 167.955 -150.218 1
Cu 268.992 168.915 -150.218 1
Cu 269.602 169.914 -150.218 1
Cu 270.146 170.947 -150.218 1
Cu 270.622 172.012 -150.218 1
Cu 270.731 173.104 -150.218 1
Cu 270.731 174.218 -150.218 1
Cu 270.731 175.351 -150.218 1
Cu 270.731 176.497 -150.218 1
Cu 270.731 177.652 -150.218 1
Cu 270.731 178.811 -150.218 1
Cu 270.945 178.811 -154.775 1
Cu 270.945 179.985 -154.775 1
Cu 270.945 181.154 -154.775 1
Cu 270.945 182.314 -154.775 1
Cu 270.945 183.459 -154.775 1
Cu 270.945 184.587 -154.775 1
Cu 270.834 185.692 -154.775 1
Cu 270.353 186.769 -154.775 1
Cu 269.802 187.815 -154.775 1
Cu 269.184 188.826 -154.775 1
Cu 268.502 189.797 -154.775 1
Cu 267.759 190.725 -154.775 1
Cu 266.956 191.606 -154.775 1
Cu 266.098 192.436 -154.775 1
Cu 265.188 193.212 -154.775 1
Cu 264.229 193.932 -154.775 1
Cu 263.226 194.592 -154.775 1
Cu 262.182 195.19 -154.775 1
Cu 261.101 195.723 -154.775 1
Cu 259.987 196.189 -154.775 1
Cu 258.846 196.193 -154.775 1
Cu 257.68 196.193 -154.775 1
Cu 256.496 196.193 -154.775 1
Cu 255.298 196.193 -154.775 1
Cu 254.09 196.193 -154.775 1
Cu 252.878 196.193 -154.775 1
Cu 251.665 196.193 -154.775 1
Cu 250.457 196.193 -154.775 1
Cu 249.259 196.193 -154.775 1
Cu 248.075 196.193 -154.775 1
Cu 246.909 196.193 -154.775 1
Cu 245.768 196.189 -154.775 1
Cu 244.654 195.723 -154.775 1
Cu 243.573 195.19 -154.775 1
Cu 242.529 194.592 -154.775 1
Cu 241.526 193.932 -154.775 1
Cu 240.567 193.212 -154.775 1
Cu 239.657 192.436 -154.775 1
Cu 238.799 191.606 -154.775 1
Cu 237.996 190.725 -154.775 1
Cu 237.253 189.797 -154.775 1
Cu 236.571 188.826 -154.775 1
Cu 235.953 187.815 -154.775 1
Cu 235.402 186.769 -154.775 1
Cu 234.921 185.692 -154.775 1
Cu 234.81 184.587 -154.775 1
Cu 234.81 183.459 -154.775 1
Cu 234.81 182.314 -154.775 1
Cu 234.81 181.154 -154.775 1
Cu 234.81 179.985 -154.775 1
Cu 234.81 178.811 -154.775 1
Cu 234.81 177.638 -154.775 1
Cu 234.81 176.469 -154.775 1
Cu 234.81 175.309 -154.775 1
Cu 234.81 174.163 -154.775 1
Cu 234.81 173.036 -154.775 1
Cu 234.921 171.931 -154.775 1
Cu 235.402 170.854 -154.775 1
Cu 235.953 169.807 -154.775 1
Cu 236.571 168.797 -154.775 1
Cu 237.253 167.826 -154.775 1
Cu 237.996 166.898 -154.775 1
Cu 238.799 166.017 -154.775 1
Cu 239.657 165.187 -154.775 1
Cu 240.567 164.41 -154.775 1
Cu 241.526 163.691 -154.775 1
Cu 242.529 163.031 -154.775 1
Cu 243.573 162.433 -154.775 1
Cu 244.654 161.9 -154.775 1
Cu 245.768 161.434 -154.775 1
Cu 246.909 161.43 -154.775 1
Cu 248.075 161.43 -154.775 1
Cu 249.259 161.43 -154.775 1
Cu 250.457 161.43 -154.775 1
Cu 251.665 161.43 -154.775 1
Cu 252.878 161.43 -154.775 1
Cu 254.09 161.43 -154.775 1
Cu 255.298 161.43 -154.775 1
Cu 256.496 161.43 -154.775 1
Cu 257.68 161.43 -154.775 1
Cu 258.846 161.43 -154.775 1
Cu 259.987 161.434 -154.775 1
Cu 261.101 161.9 -154.775 1
Cu 262.182 162.433 -154.775 1
Cu 263.226 163.031 -154.775 1
Cu 264.229 163.691 -154.775 1
Cu 265.188 164.41 -154.775 1
Cu 266.098 165.187 -154.775 1
Cu 266.956 166.017 -154.775 1
Cu 267.759 166.898 -154.775 1
Cu 268.502 167.826 -154.775 1
Cu 269.184 168.797 -154.775 1
Cu 269.802 169.807 -154.775 1
Cu 270.353 170.854 -154.775 1
Cu 270.834 171.931 -154.775 1
Cu 270.945 173.036 -154.775 1
Cu 270.945 174.163 -154.775 1
Cu 270.945 175.309 -154.775 1
Cu 270.945 176.469 -154.775 1
Cu 270.945 177.638 -154.775 1
Cu 270.945 178.811 -154.775 1
Cu 271.167 178.811 -159.363 1
Cu 271.167 179.999 -159.363 1
Cu 271.167 181.183 -159.363 1
Cu 271.167 182.357 -159.363 1
Cu 271.167 183.517 -159.363 1
Cu 271.167 184.658 -159.363 1
Cu 271.055 185.776 -159.363 1
Cu 270.567 186.867 -159.363 1
Cu 270.01 187.926 -159.363 1
Cu 269.385 188.949 -159.363 1
Cu 268.694 189.932 -159.363 1
Cu 267.941 190.871 -159.363 1
Cu 267.129 191.763 -159.363 1
Cu 266.261 192.603 -159.363 1
Cu 265.339 193.389 -159.363 1
Cu 264.369 194.118 -159.363 1
Cu 263.353 194.786 -159.363 1
Cu 262.296 195.391 -159.363 1
Cu 261.202 195.931 -159.363 1
Cu 260.075 196.403 -159.363 1
Cu 258.919 196.407 -159.363 1
Cu 257.74 196.407 -159.363 1
Cu 256.541 196.407 -159.363 1
Cu 255.328 196.407 -159.363 1
Cu 254.105 196.407 -159.363 1
Cu 252.878 196.407 -159.363 1
Cu 251.65 196.407 -159.363 1
Cu 250.427 196.407 -159.363 1
Cu 249.214 196.407 -159.363 1
Cu 248.015 196.407 -159.363 1
Cu 246.836 196.407 -159.363 1
Cu 245.68 196.403 -159.363 1
Cu 244.553 195.931 -159.363 1
Cu 243.459 195.391 -159.363 1
Cu 242.402 194.786 -159.363 1
Cu 241.386 194.118 -159.363 1
Cu 240.416 193.389 -159.363 1
Cu 239.494 192.603 -159.363 1
Cu 238.626 191.763 -159.363 1
Cu 237.814 190.871 -159.363 1
Cu 237.061 189.932 -159.363 1
Cu 236.37 188.949 -159.363 1
Cu 235.745 187.926 -159.363 1
Cu 235.188 186.867 -159.363 1
Cu 234.7 185.776 -159.363 1
Cu 234.588 184.658 -159.363 1
Cu 234.588 183.517 -159.363 1
Cu 234.588 182.357 -159.363 1
Cu 234.588 181.183 -159.363 1
Cu 234.588 179.999 -159.363 1
Cu 234.588 178.811 -159.363 1
Cu 234.588 177.623 -159.363 1
Cu 234.588 176.44 -159.363 1
Cu 234.588 175.266 -159.363 1
Cu 234.588 174.106 -159.363 1
Cu 234.588 172.965 -159.363 1
Cu 234.7 171.847 -159.363 1
Cu 235.188 170.756 -159.363 1
Cu 235.745 169.697 -159.363 1
Cu 236.37 168.674 -159.363 1
Cu 237.061 167.691 -159.363 1
Cu 237.814 166.751 -159.363 1
Cu 238.626 165.86 -159.363 1
Cu 239.494 165.019 -159.363 1
Cu 240.416 164.233 -159.363 1
Cu 241.386 163.505 -159.363 1
Cu 242.402 162.837 -159.363 1
Cu 243.459 162.232 -159.363 1
Cu 244.553 161.692 -159.363 1
Cu 245.68 161.22 -159.363 1
Cu 246.836 161.216 -159.363 1
Cu 248.015 161.216 -159.363 1
Cu 249.214 161.216 -159.363 1
Cu 250.427 161.216 -159.363 1
Cu 251.65 161.216 -159.363 1
Cu 252.878 161.216 -159.363 1
Cu 254.105 161.216 -159.363 1
Cu 255.328 161.216 -159.363 1
Cu 256.541 161.216 -159.363 1
Cu 257.74 161.216 -159.363 1
Cu 258.919 161.216 -159.363 1
Cu 260.075 161.22 -159.363 1
Cu 261.202 161.692 -159.363 1
Cu 262.296 162.232 -159.363 1
Cu 263.353 162.837 -159.363 1
Cu 264.369 163.505 -159.363 1
Cu 265.339 164.233 -159.363 1
Cu 266.261 165.019 -159.363 1
Cu 267.129 165.86 -159.363 1
Cu 267.941 166.751 -159.363 1
Cu 268.694 167.691 -159.363 1
Cu 269.385 168.674 -159.363 1
Cu 270.01 169.697 -159.363 1
Cu 270.567 170.756 -159.363 1
Cu 271.055 171.847 -159.363 1
Cu 271.167 172.965 -159.363 1
Cu 271.167 174.106 -159.363 1
Cu 271.167 175.266 -159.363 1
Cu 271.167 176.44 -159.363 1
Cu 271.167 177.623 -159.363 1
Cu 271.167 178.811 -159.363 1
Cu 271.398 178.811 -163.983 1
Cu 271.398 180.014 -163.983 1
Cu 271.398 181.213 -163.983 1
Cu 271.398 182.401 -163.983 1
Cu 271.398 183.576 -163.983 1
Cu 271.398 184.732 -163.983 1
Cu 271.285 185.864 -163.983 1
Cu 270.791 186.969 -163.983 1
Cu 270.226 188.041 -163.983 1
Cu 269.593 189.077 -163.983 1
Cu 268.894 190.073 -163.983 1
Cu 268.132 191.024 -163.983 1
Cu 267.309 191.927 -163.983 1
Cu 266.43 192.778 -163.983 1
Cu 265.497 193.574 -163.983 1
Cu 264.514 194.311 -163.983 1
Cu 263.486 194.988 -163.983 1
Cu 262.415 195.6 -163.983 1
Cu 261.307 196.147 -163.983 1
Cu 260.165 196.625 -163.983 1
Cu 258.995 196.629 -163.983 1
Cu 257.801 196.629 -163.983 1
Cu 256.587 196.629 -163.983 1
Cu 255.359 196.629 -163.983 1
Cu 254.121 196.629 -163.983 1
Cu 252.878 196.629 -163.983 1
Cu 251.634 196.629 -163.983 1
Cu 250.396 196.629 -163.983 1
Cu 249.168 196.629 -163.983 1
Cu 247.954 196.629 -163.983 1
Cu 246.76 196.629 -163.983 1
Cu 245.59 196.625 -163.983 1
Cu 244.448 196.147 -163.983 1
Cu 243.34 195.6 -163.983 1
Cu 242.269 194.988 -163.983 1
Cu 241.241 194.311 -163.983 1
Cu 240.258 193.574 -163.983 1
Cu 239.325 192.778 -163.983 1
Cu 238.446 191.927 -163.983 1
Cu 237.623 191.024 -163.983 1
Cu 236.861 190.073 -163.983 1
Cu 236.162 189.077 -163.983 1
Cu 235.529 188.041 -163.983 1
Cu 234.964 186.969 -163.983 1
Cu 234.47 185.864 -163.983 1
Cu 234.357 184.732 -163.983 1
Cu 234.357 183.576 -163.983 1
Cu 234.357 182.401 -163.983 1
Cu 234.357 181.213 -163.983 1
Cu 234.357 180.014 -163.983 1
Cu 234.357 178.811 -163.983 1
Cu 234.357 177.608 -163.983 1
Cu 234.357 176.41 -163.983 1
Cu 234.357 175.221 -163.983 1
Cu 234.357 174.047 -163.983 1
Cu 234.357 172.891 -163.983 1
Cu 234.47 171.759 -163.983 1
Cu 234.964 170.654 -163.983 1
Cu 235.529 169.582 -163.983 1
Cu 236.162 168.546 -163.983 1
Cu 236.861 167.55 -163.983 1
Cu 237.623 166.599 -163.983 1
Cu 238.446 165.696 -163.983 1
Cu 239.325 164.845 -163.983 1
Cu 240.258 164.049 -163.983 1
Cu 241.241 163.312 -163.983 1
Cu 242.269 162.635 -163.983 1
Cu 243.34 162.022 -163.983 1
Cu 244.448 161.476 -163.983 1
Cu 245.59 160.998 -163.983 1
Cu 246.76 160.994 -163.983 1
Cu 247.954 160.994 -163.983 1
Cu 249.168 160.994 -163.983 1
Cu 250.396 160.994 -163.983 1
Cu 251.634 160.994 -163.983 1
Cu 252.878 160.994 -163.983 1
Cu 254.121 160.994 -163.983 1
Cu 255.359 160.994 -163.983 1
Cu 256.587 160.994 -163.983 1
Cu 257.801 160.994 -163.983 1
Cu 258.995 160.994 -163.983 1
Cu 260.165 160.998 -163.983 1
Cu 261.307 161.476 -163.983 1
Cu 262.415 162.022 -163.983 1
Cu 263.486 162.635 -163.983 1
Cu 264.514 163.312 -163.983 1
Cu 265.497 164.049 -163.983 1
Cu 266.43 164.845 -163.983 1
Cu 267.309 165.696 -163.983 1
Cu 268.132 166.599 -163.983 1
Cu 268.894 167.55 -163.983 1
Cu 269.593 168.546 -163.983 1
Cu 270.226 169.582 -163.983 1
Cu 270.791 170.654 -163.983 1
Cu 271.285 171.759 -163.983 1
Cu 271.398 172.891 -163.983 1
Cu 271.398 174.047 -163.983 1
Cu 271.398 175.221 -163.983 1
Cu 271.398 176.41 -163.983 1
Cu 271.398 177.608 -163.983 1
Cu 271.398 178.811 -163.983 1
Cu 271.638 178.811 -168.632 1
Cu 271.638 180.03 -168.632 1
Cu 271.638 181.244 -168.632 1
Cu 271.638 182.448 -168.632 1
Cu 271.638 183.638 -168.632 1
Cu 271.638 184.809 -168.632 1
Cu 271.524 185.956 -168.632 1
Cu 271.023 187.075 -168.632 1
Cu 270.451 188.161 -168.632 1
Cu 269.81 189.21 -168.632 1
Cu 269.102 190.219 -168.632 1
Cu 268.33 191.182 -168.632 1
Cu 267.496 192.097 -168.632 1
Cu 266.606 192.959 -168.632 1
Cu 265.661 193.765 -168.632 1
Cu 264.665 194.512 -168.632 1
Cu 263.623 195.198 -168.632 1
Cu 262.539 195.818 -168.632 1
Cu 261.416 196.372 -168.632 1
Cu 260.26 196.856 -168.632 1
Cu 259.075 196.86 -168.632 1
Cu 257.865 196.86 -168.632 1
Cu 256.635 196.86 -168.632 1
Cu 255.391 196.86 -168.632 1
Cu 254.137 196.86 -168.632 1
Cu 252.878 196.86 -168.632 1
Cu 251.618 196.86 -168.632 1
Cu 250.364 196.86 -168.632 1
Cu 249.12 196.86 -168.632 1
Cu 247.89 196.86 -168.632 1
Cu 246.68 196.86 -168.632 1
Cu 245.495 196.856 -168.632 1
Cu 244.339 196.372 -168.632 1
Cu 243.216 195.818 -168.632 1
Cu 242.132 195.198 -168.632 1
Cu 241.09 194.512 -168.632 1
Cu 240.094 193.765 -168.632 1
Cu 239.149 192.959 -168.632 1
Cu 238.259 192.097 -168.632 1
Cu 237.425 191.182 -168.632 1
Cu 236.653 190.219 -168.632 1
Cu 235.945 189.21 -168.632 1
Cu 235.304 188.161 -168.632 1
Cu 234.732 187.075 -168.632 1
Cu 234.231 185.956 -168.632 1
Cu 234.117 184.809 -168.632 1
Cu 234.117 183.638 -168.632 1
Cu 234.117 182.448 -168.632 1
Cu 234.117 181.244 -168.632 1
Cu 234.117 180.03 -168.632 1
Cu 234.117 178.811 -168.632 1
Cu 234.117 177.593 -168.632 1
Cu 234.117 176.379 -168.632 1
Cu 234.117 175.175 -168.632 1
Cu 234.117 173.985 -168.632 1
Cu 234.117 172.814 -168.632 1
Cu 234.231 171.667 -168.632 1
Cu 234.732 170.548 -168.632 1
Cu 235.304 169.462 -168.632 1
Cu 235.945 168.412 -168.632 1
Cu 236.653 167.404 -168.632 1
Cu 237.425 166.441 -168.632 1
Cu 238.259 165.526 -168.632 1
Cu 239.149 164.664 -168.632 1
Cu 240.094 163.858 -168.632 1
Cu 241.09 163.11 -168.632 1
Cu 242.132 162.425 -168.632 1
Cu 243.216 161.805 -168.632 1
Cu 244.339 161.251 -168.632 1
Cu 245.495 160.767 -168.632 1
Cu 246.68 160.763 -168.632 1
Cu 247.89 160.763 -168.632 1
Cu 249.12 160.763 -168.632 1
Cu 250.364 160.763 -168.632 1
Cu 251.618 160.763 -168.632 1
Cu 252.878 160.763 -168.632 1
Cu 254.137 160.763 -168.632 1
Cu 255.391 160.763 -168.632 1
Cu 256.635 160.763 -168.632 1
Cu 257.865 160.763 -168.632 1
Cu 259.075 160.763 -168.632 1
Cu 260.26 160.767 -168.632 1
Cu 261.416 161.251 -168.632 1
Cu 262.539 161.805 -168.632 1
Cu 263.623 162.425 -168.632 1
Cu 264.665 163.11 -168.632 1
Cu 265.661 163.858 -168.632 1
Cu 266.606 164.664 -168.632 1
Cu 267.496 165.526 -168.632 1
Cu 268.33 166.441 -168.632 1
Cu 269.102 167.404 -168.632 1
Cu 269.81 168.412 -168.632 1
Cu 270.451 169.462 -168.632 1
Cu 271.023 170.548 -168.632 1
Cu 271.524 171.667 -168.632 1
Cu 271.638 172.814 -168.632 1
Cu 271.638 173.985 -168.632 1
Cu 271.638 175.175 -168.632 1
Cu 271.638 176.379 -168.632 1
Cu 271.638 177.593 -168.632 1
Cu 271.638 178.811 -168.632 1
Cu 271.888 178.811 -173.311 1
Cu 271.888 180.046 -173.311 1
Cu 271.888 181.276 -173.311 1
Cu 271.888 182.496 -173.311 1
Cu 271.888 183.702 -173.311 1
Cu 271.888 184.888 -173.311 1
Cu 271.772 186.051 -173.311 1
Cu 271.265 187.185 -173.311 1
Cu 270.685 188.285 -173.311 1
Cu 270.035 189.349 -173.311 1
Cu 269.318 190.371 -173.311 1
Cu 268.535 191.347 -173.311 1
Cu 267.691 192.274 -173.311 1
Cu 266.788 193.147 -173.311 1
Cu 265.831 193.964 -173.311 1
Cu 264.822 194.721 -173.311 1
Cu 263.766 195.416 -173.311 1
Cu 262.667 196.045 -173.311 1
Cu 261.53 196.605 -173.311 1
Cu 260.358 197.096 -173.311 1
Cu 259.157 197.101 -173.311 1
Cu 257.931 197.101 -173.311 1
Cu 256.685 197.101 -173.311 1
Cu 255.424 197.101 -173.311 1
Cu 254.153 197.101 -173.311 1
Cu 252.878 197.101 -173.311 1
Cu 251.602 197.101 -173.311 1
Cu 250.331 197.101 -173.311 1
Cu 249.07 197.101 -173.311 1
Cu 247.824 197.101 -173.311 1
Cu 246.598 197.101 -173.311 1
Cu 245.397 197.096 -173.311 1
Cu 244.225 196.605 -173.311 1
Cu 243.088 196.045 -173.311 1
Cu 241.989 195.416 -173.311 1
Cu 240.933 194.721 -173.311 1
Cu 239.924 193.964 -173.311 1
Cu 238.967 193.147 -173.311 1
Cu 238.064 192.274 -173.311 1
Cu 237.22 191.347 -173.311 1
Cu 236.437 190.371 -173.311 1
Cu 235.72 189.349 -173.311 1
Cu 235.07 188.285 -173.311 1
Cu 234.49 187.185 -173.311 1
Cu 233.983 186.051 -173.311 1
Cu 233.867 184.888 -173.311 1
Cu 233.867 183.702 -173.311 1
Cu 233.867 182.496 -173.311 1
Cu 233.867 181.276 -173.311 1
Cu 233.867 180.046 -173.311 1
Cu 233.867 178.811 -173.311 1
Cu 233.867 177.577 -173.311 1
Cu 233.867 176.347 -173.311 1
Cu 233.867 175.126 -173.311 1
Cu 233.867 173.921 -173.311 1
Cu 233.867 172.734 -173.311 1
Cu 233.983 171.572 -173.311 1
Cu 234.49 170.438 -173.311 1
Cu 235.07 169.337 -173.311 1
Cu 235.72 168.274 -173.311 1
Cu 236.437 167.252 -173.311 1
Cu 237.22 166.276 -173.311 1
Cu 238.064 165.349 -173.311 1
Cu 238.967 164.476 -173.311 1
Cu 239.924 163.659 -173.311 1
Cu 240.933 162.901 -173.311 1
Cu 241.989 162.207 -173.311 1
Cu 243.088 161.578 -173.311 1
Cu 244.225 161.017 -173.311 1
Cu 245.397 160.527 -173.311 1
Cu 246.598 160.522 -173.311 1
Cu 247.824 160.522 -173.311 1
Cu 249.07 160.522 -173.311 1
Cu 250.331 160.522 -173.311 1
Cu 251.602 160.522 -173.311 1
Cu 252.878 160.522 -173.311 1
Cu 254.153 160.522 -173.311 1
Cu 255.424 160.522 -173.311 1
Cu 256.685 160.522 -173.311 1
Cu 257.931 160.522 -173.311 1
Cu 259.157 160.522 -173.311 1
Cu 260.358 160.527 -173.311 1
Cu 261.53 161.017 -173.311 1
Cu 262.667 161.578 -173.311 1
Cu 263.766 162.207 -173.311 1
Cu 264.822 162.901 -173.311 1
Cu 265.831 163.659 -173.311 1
Cu 266.788 164.476 -173.311 1
Cu 267.691 165.349 -173.311 1
Cu 268.535 166.276 -173.311 1
Cu 269.318 167.252 -173.311 1
Cu 270.035 168.274 -173.311 1
Cu 270.685 169.337 -173.311 1
Cu 271.265 170.438 -173.311 1
Cu 271.772 171.572 -173.311 1
Cu 271.888 172.734 -173.311 1
Cu 271.888 173.921 -173.311 1
Cu 271.888 175.126 -173.311 1
Cu 271.888 176.347 -173.311 1
Cu 271.888 177.577 -173.311 1
Cu 271.888 178.811 -173.311 1
Cu 272.147 178.811 -178.019 1
Cu 272.147 180.063 -178.019 1
Cu 272.147 181.31 -178.019 1
Cu 272.147 182.547 -178.019 1
Cu 272.147 183.769 -178.019 1
Cu 272.147 184.971 -178.019 1
Cu 272.03 186.15 -178.019 1
Cu 271.516 187.299 -178.019 1
Cu 270.928 188.415 -178.019 1
Cu 270.269 189.493 -178.019 1
Cu 269.542 190.528 -178.019 1
Cu 268.749 191.518 -178.019 1
Cu 267.893 192.457 -178.019 1
Cu 266.978 193.343 -178.019 1
Cu 266.008 194.171 -178.019 1
Cu 264.985 194.938 -178.019 1
Cu 263.915 195.642 -178.019 1
Cu 262.801 196.28 -178.019 1
Cu 261.648 196.848 -178.019 1
Cu 260.46 197.346 -178.019 1
Cu 259.243 197.35 -178.019 1
Cu 258 197.35 -178.019 1
Cu 256.737 197.35 -178.019 1
Cu 255.459 197.35 -178.019 1
Cu 254.171 197.35 -178.019 1
Cu 252.878 197.35 -178.019 1
Cu 251.584 197.35 -178.019 1
Cu 250.296 197.35 -178.019 1
Cu 249.018 197.35 -178.019 1
Cu 247.755 197.35 -178.019 1
Cu 246.512 197.35 -178.019 1
Cu 245.295 197.346 -178.019 1
Cu 244.107 196.848 -178.019 1
Cu 242.954 196.28 -178.019 1
Cu 241.84 195.642 -178.019 1
Cu 240.77 194.938 -178.019 1
Cu 239.748 194.171 -178.019 1
Cu 238.777 193.343 -178.019 1
Cu 237.862 192.457 -178.019 1
Cu 237.006 191.518 -178.019 1
Cu 236.213 190.528 -178.019 1
Cu 235.486 189.493 -178.019 1
Cu 234.827 188.415 -178.019 1
Cu 234.239 187.299 -178.019 1
Cu 233.725 186.15 -178.019 1
Cu 233.608 184.971 -178.019 1
Cu 233.608 183.769 -178.019 1
Cu 233.608 182.547 -178.019 1
Cu 233.608 181.31 -178.019 1
Cu 233.608 180.063 -178.019 1
Cu 233.608 178.811 -178.019 1
Cu 233.608 177.56 -178.019 1
Cu 233.608 176.313 -178.019 1
Cu 233.608 175.076 -178.019 1
Cu 233.608 173.854 -178.019 1
Cu 233.608 172.651 -178.019 1
Cu 233.725 171.473 -178.019 1
Cu 234.239 170.324 -178.019 1
Cu 234.827 169.208 -178.019 1
Cu 235.486 168.13 -178.019 1
Cu 236.213 167.094 -178.019 1
Cu 237.006 166.105 -178.019 1
Cu 237.862 165.166 -178.019 1
Cu 238.777 164.28 -178.019 1
Cu 239.748 163.452 -178.019 1
Cu 240.77 162.684 -178.019 1
Cu 241.84 161.981 -178.019 1
Cu 242.954 161.343 -178.019 1
Cu 244.107 160.775 -178.019 1
Cu 245.295 160.277 -178.019 1
Cu 246.512 160.273 -178.019 1
Cu 247.755 160.273 -178.019 1
Cu 249.018 160.273 -178.019 1
Cu 250.296 160.273 -178.019 1
Cu 251.584 160.273 -178.019 1
Cu 252.878 160.273 -178.019 1
Cu 254.171 160.273 -178.019 1
Cu 255.459 160.273 -178.019 1
Cu 256.737 160.273 -178.019 1
Cu 258 160.273 -178.019 1
Cu 259.243 160.273 -178.019 1
Cu 260.46 160.277 -178.019 1
Cu 261.648 160.775 -178.019 1
Cu 262.801 161.343 -178.019 1
Cu 263.915 161.981 -178.019 1
Cu 264.985 162.684 -178.019 1
Cu 266.008 163.452 -178.019 1
Cu 266.978 164.28 -178.019 1
Cu 267.893 165.166 -178.019 1
Cu 268.749 166.105 -178.019 1
Cu 269.542 167.094 -178.019 1
Cu 270.269 168.13 -178.019 1
Cu 270.928 169.208 -178.019 1
Cu 271.516 170.324 -178.019 1
Cu 272.03 171.473 -178.019 1
Cu 272.147 172.651 -178.019 1
Cu 272.147 173.854 -178.019 1
Cu 272.147 175.076 -178.019 1
Cu 272.147 176.313 -178.019 1
Cu 272.147 177.56 -178.019 1
Cu 272.147 178.811 -178.019 1
Cu 272.416 178.811 -182.757 1
Cu 272.416 180.081 -182.757 1
Cu 272.416 181.345 -182.757 1
Cu 272.416 182.599 -182.757 1
Cu 272.416 183.838 -182.757 1
Cu 272.416 185.057 -182.757 1
Cu 272.297 186.252 -182.757 1
Cu 271.776 187.418 -182.757 1
Cu 271.18 188.549 -182.757 1
Cu 270.513 189.642 -182.757 1
Cu 269.775 190.692 -182.757 1
Cu 268.971 191.695 -182.757 1
Cu 268.103 192.648 -182.757 1
Cu 267.175 193.546 -182.757 1
Cu 266.191 194.386 -182.757 1
Cu 265.154 195.164 -182.757 1
Cu 264.069 195.878 -182.757 1
Cu 262.94 196.524 -182.757 1
Cu 261.771 197.1 -182.757 1
Cu 260.566 197.605 -182.757 1
Cu 259.332 197.609 -182.757 1
Cu 258.072 197.609 -182.757 1
Cu 256.791 197.609 -182.757 1
Cu 255.495 197.609 -182.757 1
Cu 254.189 197.609 -182.757 1
Cu 252.878 197.609 -182.757 1
Cu 251.566 197.609 -182.757 1
Cu 250.26 197.609 -182.757 1
Cu 248.964 197.609 -182.757 1
Cu 247.683 197.609 -182.757 1
Cu 246.423 197.609 -182.757 1
Cu 245.189 197.605 -182.757 1
Cu 243.984 197.1 -182.757 1
Cu 242.815 196.524 -182.757 1
Cu 241.686 195.878 -182.757 1
Cu 240.601 195.164 -182.757 1
Cu 239.564 194.386 -182.757 1
Cu 238.58 193.546 -182.757 1
Cu 237.652 192.648 -182.757 1
Cu 236.784 191.695 -182.757 1
Cu 235.98 190.692 -182.757 1
Cu 235.243 189.642 -182.757 1
Cu 234.575 188.549 -182.757 1
Cu 233.979 187.418 -182.757 1
Cu 233.458 186.252 -182.757 1
Cu 233.339 185.057 -182.757 1
Cu 233.339 183.838 -182.757 1
Cu 233.339 182.599 -182.757 1
Cu 233.339 181.345 -182.757 1
Cu 233.339 180.081 -182.757 1
Cu 233.339 178.811 -182.757 1
Cu 233.339 177.542 -182.757 1
Cu 233.339 176.278 -182.757 1
Cu 233.339 175.024 -182.757 1
Cu 233.339 173.785 -182.757 1
Cu 233.339 172.565 -182.757 1
Cu 233.458 171.371 -182.757 1
Cu 233.979 170.205 -182.757 1
Cu 234.575 169.074 -182.757 1
Cu 235.243 167.981 -182.757 1
Cu 235.98 166.931 -182.757 1
Cu 236.784 165.927 -182.757 1
Cu 237.652 164.975 -182.757 1
Cu 238.58 164.077 -182.757 1
Cu 239.564 163.237 -182.757 1
Cu 240.601 162.459 -182.757 1
Cu 241.686 161.745 -182.757 1
Cu 242.815 161.099 -182.757 1
Cu 243.984 160.522 -182.757 1
Cu 245.189 160.018 -182.757 1
Cu 246.423 160.014 -182.757 1
Cu 247.683 160.014 -182.757 1
Cu 248.964 160.014 -182.757 1
Cu 250.26 160.014 -182.757 1
Cu 251.566 160.014 -182.757 1
Cu 252.878 160.014 -182.757 1
Cu 254.189 160.014 -182.757 1
Cu 255.495 160.014 -182.757 1
Cu 256.791 160.014 -182.757 1
Cu 258.072 160.014 -182.757 1
Cu 259.332 160.014 -182.757 1
Cu 260.566 160.018 -182.757 1
Cu 261.771 160.522 -182.757 1
Cu 262.94 161.099 -182.757 1
Cu 264.069 161.745 -182.757 1
Cu 265.154 162.459 -182.757 1
Cu 266.191 163.237 -182.757 1
Cu 267.175 164.077 -182.757 1
Cu 268.103 164.975 -182.757 1
Cu 268.971 165.927 -182.757 1
Cu 269.775 166.931 -182.757 1
Cu 270.513 167.981 -182.757 1
Cu 271.18 169.074 -182.757 1
Cu 271.776 170.205 -182.757 1
Cu 272.297 171.371 -182.757 1
Cu 272.416 172.565 -182.757 1
Cu 272.416 173.785 -182.757 1
Cu 272.416 175.024 -182.757 1
Cu 272.416 176.278 -182.757 1
Cu 272.416 177.542 -182.757 1
Cu 272.416 178.811 -182.757 1
Cu 272.696 178.811 -187.523 1
Cu 272.696 180.099 -187.523 1
Cu 272.696 181.381 -187.523 1
Cu 272.696 182.653 -187.523 1
Cu 272.696 183.91 -187.523 1
Cu 272.696 185.147 -187.523 1
Cu 272.575 186.359 -187.523 1
Cu 272.046 187.541 -187.523 1
Cu 271.442 188.688 -187.523 1
Cu 270.765 189.797 -187.523 1
Cu 270.017 190.862 -187.523 1
Cu 269.201 191.88 -187.523 1
Cu 268.321 192.846 -187.523 1
Cu 267.38 193.757 -187.523 1
Cu 266.381 194.608 -187.523 1
Cu 265.33 195.398 -187.523 1
Cu 264.229 196.122 -187.523 1
Cu 263.084 196.777 -187.523 1
Cu 261.898 197.362 -187.523 1
Cu 260.676 197.874 -187.523 1
Cu 259.424 197.878 -187.523 1
Cu 258.146 197.878 -187.523 1
Cu 256.847 197.878 -187.523 1
Cu 255.533 197.878 -187.523 1
Cu 254.208 197.878 -187.523 1
Cu 252.878 197.878 -187.523 1
Cu 251.547 197.878 -187.523 1
Cu 250.222 197.878 -187.523 1
Cu 248.908 197.878 -187.523 1
Cu 247.609 197.878 -187.523 1
Cu 246.331 197.878 -187.523 1
Cu 245.079 197.874 -187.523 1
Cu 243.857 197.362 -187.523 1
Cu 242.671 196.777 -187.523 1
Cu 241.526 196.122 -187.523 1
Cu 240.425 195.398 -187.523 1
Cu 239.374 194.608 -187.523 1
Cu 238.375 193.757 -187.523 1
Cu 237.434 192.846 -187.523 1
Cu 236.554 191.88 -187.523 1
Cu 235.738 190.862 -187.523 1
Cu 234.99 189.797 -187.523 1
Cu 234.313 188.688 -187.523 1
Cu 233.709 187.541 -187.523 1
Cu 233.18 186.359 -187.523 1
Cu 233.059 185.147 -187.523 1
Cu 233.059 183.91 -187.523 1
Cu 233.059 182.653 -187.523 1
Cu 233.059 181.381 -187.523 1
Cu 233.059 180.099 -187.523 1
Cu 233.059 178.811 -187.523 1
Cu 233.059 177.524 -187.523 1
Cu 233.059 176.242 -187.523 1
Cu 233.059 174.97 -187.523 1
Cu 233.059 173.713 -187.523 1
Cu 233.059 172.476 -187.523 1
Cu 233.18 171.264 -187.523 1
Cu 233.709 170.082 -187.523 1
Cu 234.313 168.935 -187.523 1
Cu 234.99 167.826 -187.523 1
Cu 235.738 166.761 -187.523 1
Cu 236.554 165.743 -187.523 1
Cu 237.434 164.777 -187.523 1
Cu 238.375 163.866 -187.523 1
Cu 239.374 163.014 -187.523 1
Cu 240.425 162.225 -187.523 1
Cu 241.526 161.501 -187.523 1
Cu 242.671 160.846 -187.523 1
Cu 243.857 160.261 -187.523 1
Cu 245.079 159.749 -187.523 1
Cu 246.331 159.745 -187.523 1
Cu 247.609 159.745 -187.523 1
Cu 248.908 159.745 -187.523 1
Cu 250.222 159.745 -187.523 1
Cu 251.547 159.745 -187.523 1
Cu 252.878 159.745 -187.523 1
Cu 254.208 159.745 -187.523 1
Cu 255.533 159.745 -187.523 1
Cu 256.847 159.745 -187.523 1
Cu 258.146 159.745 -187.523 1
Cu 259.424 159.745 -187.523 1
Cu 260.676 159.749 -187.523 1
Cu 261.898 160.261 -187.523 1
Cu 263.084 160.846 -187.523 1
Cu 264.229 161.501 -187.523 1
Cu 265.33 162.225 -187.523 1
Cu 266.381 163.014 -187.523 1
Cu 267.38 163.866 -187.523 1
Cu 268.321 164.777 -187.523 1
Cu 269.201 165.743 -187.523 1
Cu 270.017 166.761 -187.523 1
Cu 270.765 167.826 -187.523 1
Cu 271.442 168.935 -187.523 1
Cu 272.046 170.082 -187.523 1
Cu 272.575 171.264 -187.523 1
Cu 272.696 172.476 -187.523 1
Cu 272.696 173.713 -187.523 1
Cu 272.696 174.97 -187.523 1
Cu 272.696 176.242 -187.523 1
Cu 272.696 177.524 -187.523 1
Cu 272.696 178.811 -187.523 1
Cu 272.986 178.811 -192.317 1
Cu 272.986 180.118 -192.317 1
Cu 272.986 181.419 -192.317 1
Cu 272.986 182.709 -192.317 1
Cu 272.986 183.985 -192.317 1
Cu 272.986 185.24 -192.317 1
Cu 272.863 186.469 -192.317 1
Cu 272.327 187.668 -192.317 1
Cu 271.714 188.833 -192.317 1
Cu 271.027 189.958 -192.317 1
Cu 270.267 191.038 -192.317 1
Cu 269.44 192.071 -192.317 1
Cu 268.547 193.051 -192.317 1
Cu 267.592 193.975 -192.317 1
Cu 266.579 194.839 -192.317 1
Cu 265.512 195.64 -192.317 1
Cu 264.395 196.375 -192.317 1
Cu 263.233 197.04 -192.317 1
Cu 262.03 197.633 -192.317 1
Cu 260.79 198.152 -192.317 1
Cu 259.52 198.157 -192.317 1
Cu 258.223 198.157 -192.317 1
Cu 256.905 198.157 -192.317 1
Cu 255.572 198.157 -192.317 1
Cu 254.227 198.157 -192.317 1
Cu 252.878 198.157 -192.317 1
Cu 251.528 198.157 -192.317 1
Cu 250.183 198.157 -192.317 1
Cu 248.85 198.157 -192.317 1
Cu 247.532 198.157 -192.317 1
Cu 246.235 198.157 -192.317 1
Cu 244.965 198.152 -192.317 1
Cu 243.725 197.633 -192.317 1
Cu 242.522 197.04 -192.317 1
Cu 241.36 196.375 -192.317 1
Cu 240.243 195.64 -192.317 1
Cu 239.176 194.839 -192.317 1
Cu 238.163 193.975 -192.317 1
Cu 237.208 193.051 -192.317 1
Cu 236.315 192.071 -192.317 1
Cu 235.488 191.038 -192.317 1
Cu 234.729 189.958 -192.317 1
Cu 234.041 188.833 -192.317 1
Cu 233.428 187.668 -192.317 1
Cu 232.892 186.469 -192.317 1
Cu 232.769 185.24 -192.317 1
Cu 232.769 183.985 -192.317 1
Cu 232.769 182.709 -192.317 1
Cu 232.769 181.419 -192.317 1
Cu 232.769 180.118 -192.317 1
Cu 232.769 178.811 -192.317 1
Cu 232.769 177.505 -192.317 1
Cu 232.769 176.204 -192.317 1
Cu 232.769 174.914 -192.317 1
Cu 232.769 173.638 -192.317 1
Cu 232.769 172.383 -192.317 1
Cu 232.892 171.154 -192.317 1
Cu 233.428 169.954 -192.317 1
Cu 234.041 168.79 -192.317 1
Cu 234.729 167.665 -192.317 1
Cu 235.488 166.584 -192.317 1
Cu 236.315 165.552 -192.317 1
Cu 237.208 164.572 -192.317 1
Cu 238.163 163.648 -192.317 1
Cu 239.176 162.783 -192.317 1
Cu 240.243 161.982 -192.317 1
Cu 241.36 161.248 -192.317 1
Cu 242.522 160.583 -192.317 1
Cu 243.725 159.989 -192.317 1
Cu 244.965 159.47 -192.317 1
Cu 246.235 159.466 -192.317 1
Cu 247.532 159.466 -192.317 1
Cu 248.85 159.466 -192.317 1
Cu 250.183 159.466 -192.317 1
Cu 251.528 159.466 -192.317 1
Cu 252.878 159.466 -192.317 1
Cu 254.227 159.466 -192.317 1
Cu 255.572 159.466 -192.317 1
Cu 256.905 159.466 -192.317 1
Cu 258.223 159.466 -192.317 1
Cu 259.52 159.466 -192.317 1
Cu 260.79 159.47 -192.317 1
Cu 262.03 159.989 -192.317 1
Cu 263.233 160.583 -192.317 1
Cu 264.395 161.248 -192.317 1
Cu 265.512 161.982 -192.317 1
Cu 266.579 162.783 -192.317 1
Cu 267.592 163.648 -192.317 1
Cu 268.547 164.572 -192.317 1
Cu 269.44 165.552 -192.317 1
Cu 270.267 166.584 -192.317 1
Cu 271.027 167.665 -192.317 1
Cu 271.714 168.79 -192.317 1
Cu 272.327 169.954 -192.317 1
Cu 272.863 171.154 -192.317 1
Cu 272.986 172.383 -192.317 1
Cu 272.986 173.638 -192.317 1
Cu 272.986 174.914 -192.317 1
Cu 272.986 176.204 -192.317 1
Cu 272.986 177.505 -192.317 1
Cu 272.986 178.811 -192.317 1
Cu 273.287 178.811 -197.138 1
Cu 273.287 180.137 -197.138 1
Cu 273.287 181.458 -197.138 1
Cu 273.287 182.768 -197.138 1
Cu 273.287 184.062 -197.138 1
Cu 273.287 185.336 -197.138 1
Cu 273.162 186.584 -197.138 1
Cu 272.618 187.801 -197.138 1
Cu 271.996 188.983 -197.138 1
Cu 271.298 190.124 -197.138 1
Cu 270.528 191.221 -197.138 1
Cu 269.688 192.269 -197.138 1
Cu 268.781 193.264 -197.138 1
Cu 267.812 194.202 -197.138 1
Cu 266.784 195.079 -197.138 1
Cu 265.701 195.892 -197.138 1
Cu 264.567 196.638 -197.138 1
Cu 263.388 197.313 -197.138 1
Cu 262.167 197.915 -197.138 1
Cu 260.909 198.442 -197.138 1
Cu 259.619 198.446 -197.138 1
Cu 258.303 198.446 -197.138 1
Cu 256.966 198.446 -197.138 1
Cu 255.612 198.446 -197.138 1
Cu 254.247 198.446 -197.138 1
Cu 252.878 198.446 -197.138 1
Cu 251.508 198.446 -197.138 1
Cu 250.143 198.446 -197.138 1
Cu 248.789 198.446 -197.138 1
Cu 247.452 198.446 -197.138 1
Cu 246.136 198.446 -197.138 1
Cu 244.846 198.442 -197.138 1
Cu 243.588 197.915 -197.138 1
Cu 242.367 197.313 -197.138 1
Cu 241.188 196.638 -197.138 1
Cu 240.054 195.892 -197.138 1
Cu 238.971 195.079 -197.138 1
Cu 237.943 194.202 -197.138 1
Cu 236.974 193.264 -197.138 1
Cu 236.067 192.269 -197.138 1
Cu 235.227 191.221 -197.138 1
Cu 234.457 190.124 -197.138 1
Cu 233.759 188.983 -197.138 1
Cu 233.137 187.801 -197.138 1
Cu 232.593 186.584 -197.138 1
Cu 232.468 185.336 -197.138 1
Cu 232.468 184.062 -197.138 1
Cu 232.468 182.768 -197.138 1
Cu 232.468 181.458 -197.138 1
Cu 232.468 180.137 -197.138 1
Cu 232.468 178.811 -197.138 1
Cu 232.468 177.486 -197.138 1
Cu 232.468 176.165 -197.138 1
Cu 232.468 174.855 -197.138 1
Cu 232.468 173.561 -197.138 1
Cu 232.468 172.287 -197.138 1
Cu 232.593 171.039 -197.138 1
Cu 233.137 169.822 -197.138 1
Cu 233.759 168.64 -197.138 1
Cu 234.457 167.499 -197.138 1
Cu 235.227 166.402 -197.138 1
Cu 236.067 165.354 -197.138 1
Cu 236.974 164.359 -197.138 1
Cu 237.943 163.421 -197.138 1
Cu 238.971 162.544 -197.138 1
Cu 240.054 161.731 -197.138 1
Cu 241.188 160.985 -197.138 1
Cu 242.367 160.31 -197.138 1
Cu 243.588 159.708 -197.138 1
Cu 244.846 159.181 -197.138 1
Cu 246.136 159.176 -197.138 1
Cu 247.452 159.176 -197.138 1
Cu 248.789 159.176 -197.138 1
Cu 250.143 159.176 -197.138 1
Cu 251.508 159.176 -197.138 1
Cu 252.878 159.176 -197.138 1
Cu 254.247 159.176 -197.138 1
Cu 255.612 159.176 -197.138 1
Cu 256.966 159.176 -197.138 1
Cu 258.303 159.176 -197.138 1
Cu 259.619 159.176 -197.138 1
Cu 260.909 159.181 -197.138 1
Cu 262.167 159.708 -197.138 1
Cu 263.388 160.31 -197.138 1
Cu 264.567 160.985 -197.138 1
Cu 265.701 161.731 -197.138 1
Cu 266.784 162.544 -197.138 1
Cu 267.812 163.421 -197.138 1
Cu 268.781 164.359 -197.138 1
Cu 269.688 165.354 -197.138 1
Cu 270.528 166.402 -197.138 1
Cu 271.298 167.499 -197.138 1
Cu 271.996 168.64 -197.138 1
Cu 272.618 169.822 -197.138 1
Cu 273.162 171.039 -197.138 1
Cu 273.287 172.287 -197.138 1
Cu 273.287 173.561 -197.138 1
Cu 273.287 174.855 -197.138 1
Cu 273.287 176.165 -197.138 1
Cu 273.287 177.486 -197.138 1
Cu 273.287 178.811 -197.138 1
Cu 273.598 178.811 -201.987 1
Cu 273.598 180.157 -201.987 1
Cu 273.598 181.498 -201.987 1
Cu 273.598 182.828 -201.987 1
Cu 273.598 184.142 -201.987 1
Cu 273.598 185.435 -201.987 1
Cu 273.472 186.702 -201.987 1
Cu 272.919 187.938 -201.987 1
Cu 272.288 189.138 -201.987 1
Cu 271.579 190.297 -201.987 1
Cu 270.797 191.411 -201.987 1
Cu 269.944 192.475 -201.987 1
Cu 269.024 193.485 -201.987 1
Cu 268.04 194.437 -201.987 1
Cu 266.996 195.328 -201.987 1
Cu 265.897 196.153 -201.987 1
Cu 264.746 196.91 -201.987 1
Cu 263.548 197.595 -201.987 1
Cu 262.308 198.207 -201.987 1
Cu 261.031 198.742 -201.987 1
Cu 259.722 198.746 -201.987 1
Cu 258.386 198.746 -201.987 1
Cu 257.028 198.746 -201.987 1
Cu 255.654 198.746 -201.987 1
Cu 254.268 198.746 -201.987 1
Cu 252.878 198.746 -201.987 1
Cu 251.487 198.746 -201.987 1
Cu 250.101 198.746 -201.987 1
Cu 248.727 198.746 -201.987 1
Cu 247.369 198.746 -201.987 1
Cu 246.033 198.746 -201.987 1
Cu 244.724 198.742 -201.987 1
Cu 243.447 198.207 -201.987 1
Cu 242.207 197.595 -201.987 1
Cu 241.009 196.91 -201.987 1
Cu 239.858 196.153 -201.987 1
Cu 238.759 195.328 -201.987 1
Cu 237.715 194.437 -201.987 1
Cu 236.731 193.485 -201.987 1
Cu 235.811 192.475 -201.987 1
Cu 234.958 191.411 -201.987 1
Cu 234.176 190.297 -201.987 1
Cu 233.467 189.138 -201.987 1
Cu 232.836 187.938 -201.987 1
Cu 232.283 186.702 -201.987 1
Cu 232.157 185.435 -201.987 1
Cu 232.157 184.142 -201.987 1
Cu 232.157 182.828 -201.987 1
Cu 232.157 181.498 -201.987 1
Cu 232.157 180.157 -201.987 1
Cu 232.157 178.811 -201.987 1
Cu 232.157 177.465 -201.987 1
Cu 232.157 176.125 -201.987 1
Cu 232.157 174.795 -201.987 1
Cu 232.157 173.481 -201.987 1
Cu 232.157 172.188 -201.987 1
Cu 232.283 170.921 -201.987 1
Cu 232.836 169.685 -201.987 1
Cu 233.467 168.485 -201.987 1
Cu 234.176 167.326 -201.987 1
Cu 234.958 166.212 -201.987 1
Cu 235.811 165.148 -201.987 1
Cu 236.731 164.138 -201.987 1
Cu 237.715 163.186 -201.987 1
Cu 238.759 162.295 -201.987 1
Cu 239.858 161.47 -201.987 1
Cu 241.009 160.713 -201.987 1
Cu 242.207 160.027 -201.987 1
Cu 243.447 159.416 -201.987 1
Cu 244.724 158.881 -201.987 1
Cu 246.033 158.876 -201.987 1
Cu 247.369 158.876 -201.987 1
Cu 248.727 158.876 -201.987 1
Cu 250.101 158.876 -201.987 1
Cu 251.487 158.876 -201.987 1
Cu 252.878 158.876 -201.987 1
Cu 254.268 158.876 -201.987 1
Cu 255.654 158.876 -201.987 1
Cu 257.028 158.876 -201.987 1
Cu 258.386 158.876 -201.987 1
Cu 259.722 158.876 -201.987 1
Cu 261.031 158.881 -201.987 1
Cu 262.308 159.416 -201.987 1
Cu 263.548 160.027 -201.987 1
Cu 264.746 160.713 -201.987 1
Cu 265.897 161.47 -201.987 1
Cu 266.996 162.295 -201.987 1
Cu 268.04 163.186 -201.987 1
Cu 269.024 164.138 -201.987 1
Cu 269.944 165.148 -201.987 1
Cu 270.797 166.212 -201.987 1
Cu 271.579 167.326 -201.987 1
Cu 272.288 168.485 -201.987 1
Cu 272.919 169.685 -201.987 1
Cu 273.472 170.921 -201.987 1
Cu 273.598 172.188 -201.987 1
Cu 273.598 173.481 -201.987 1
Cu 273.598 174.795 -201.987 1
Cu 273.598 176.125 -201.987 1
Cu 273.598 177.465 -201.987 1
Cu 273.598 178.811 -201.987 1
Cu 273.921 178.811 -206.864 1
Cu 273.921 180.178 -206.864 1
Cu 273.921 181.54 -206.864 1
Cu 273.921 182.891 -206.864 1
Cu 273.921 184.225 -206.864 1
Cu 273.921 185.539 -206.864 1
Cu 273.793 186.825 -206.864 1
Cu 273.232 188.08 -206.864 1
Cu 272.59 189.299 -206.864 1
Cu 271.871 190.476 -206.864 1
Cu 271.077 191.607 -206.864 1
Cu 270.21 192.688 -206.864 1
Cu 269.276 193.714 -206.864 1
Cu 268.277 194.681 -206.864 1
Cu 267.217 195.585 -206.864 1
Cu 266.1 196.423 -206.864 1
Cu 264.931 197.192 -206.864 1
Cu 263.715 197.888 -206.864 1
Cu 262.456 198.509 -206.864 1
Cu 261.159 199.052 -206.864 1
Cu 259.829 199.057 -206.864 1
Cu 258.472 199.057 -206.864 1
Cu 257.093 199.057 -206.864 1
Cu 255.697 199.057 -206.864 1
Cu 254.29 199.057 -206.864 1
Cu 252.878 199.057 -206.864 1
Cu 251.465 199.057 -206.864 1
Cu 250.058 199.057 -206.864 1
Cu 248.662 199.057 -206.864 1
Cu 247.283 199.057 -206.864 1
Cu 245.926 199.057 -206.864 1
Cu 244.596 199.052 -206.864 1
Cu 243.299 198.509 -206.864 1
Cu 242.04 197.888 -206.864 1
Cu 240.824 197.192 -206.864 1
Cu 239.655 196.423 -206.864 1
Cu 238.538 195.585 -206.864 1
Cu 237.478 194.681 -206.864 1
Cu 236.479 193.714 -206.864 1
Cu 235.545 192.688 -206.864 1
Cu 234.678 191.607 -206.864 1
Cu 233.884 190.476 -206.864 1
Cu 233.165 189.299 -206.864 1
Cu 232.523 188.08 -206.864 1
Cu 231.962 186.825 -206.864 1
Cu 231.834 185.539 -206.864 1
Cu 231.834 184.225 -206.864 1
Cu 231.834 182.891 -206.864 1
Cu 231.834 181.54 -206.864 1
Cu 231.834 180.178 -206.864 1
Cu 231.834 178.811 -206.864 1
Cu 231.834 177.444 -206.864 1
Cu 231.834 176.083 -206.864 1
Cu 231.834 174.732 -206.864 1
Cu 231.834 173.398 -206.864 1
Cu 231.834 172.084 -206.864 1
Cu 231.962 170.797 -206.864 1
Cu 232.523 169.542 -206.864 1
Cu 233.165 168.324 -206.864 1
Cu 233.884 167.147 -206.864 1
Cu 234.678 166.016 -206.864 1
Cu 235.545 164.935 -206.864 1
Cu 236.479 163.909 -206.864 1
Cu 237.478 162.942 -206.864 1
Cu 238.538 162.038 -206.864 1
Cu 239.655 161.199 -206.864 1
Cu 240.824 160.431 -206.864 1
Cu 242.04 159.735 -206.864 1
Cu 243.299 159.114 -206.864 1
Cu 244.596 158.571 -206.864 1
Cu 245.926 158.566 -206.864 1
Cu 247.283 158.566 -206.864 1
Cu 248.662 158.566 -206.864 1
Cu 250.058 158.566 -206.864 1
Cu 251.465 158.566 -206.864 1
Cu 252.878 158.566 -206.864 1
Cu 254.29 158.566 -206.864 1
Cu 255.697 158.566 -206.864 1
Cu 257.093 158.566 -206.864 1
Cu 258.472 158.566 -206.864 1
Cu 259.829 158.566 -206.864 1
Cu 261.159 158.571 -206.864 1
Cu 262.456 159.114 -206.864 1
Cu 263.715 159.735 -206.864 1
Cu 264.931 160.431 -206.864 1
Cu 266.1 161.199 -206.864 1
Cu 267.217 162.038 -206.864 1
Cu 268.277 162.942 -206.864 1
Cu 269.276 163.909 -206.864 1
Cu 270.21 164.935 -206.864 1
Cu 271.077 166.016 -206.864 1
Cu 271.871 167.147 -206.864 1
Cu 272.59 168.324 -206.864 1
Cu 273.232 169.542 -206.864 1
Cu 273.793 170.797 -206.864 1
Cu 273.921 172.084 -206.864 1
Cu 273.921 173.398 -206.864 1
Cu 273.921 174.732 -206.864 1
Cu 273.921 176.083 -206.864 1
Cu 273.921 177.444 -206.864 1
Cu 273.921 178.811 -206.864 1
Cu 274.256 178.811 -211.766 1
Cu 274.256 180.2 -211.766 1
Cu 274.256 181.583 -211.766 1
Cu 274.256 182.956 -211.766 1
Cu 274.256 184.311 -211.766 1
Cu 274.256 185.646 -211.766 1
Cu 274.126 186.953 -211.766 1
Cu 273.556 188.228 -211.766 1
Cu 272.904 189.466 -211.766 1
Cu 272.173 190.662 -211.766 1
Cu 271.366 191.811 -211.766 1
Cu 270.486 192.909 -211.766 1
Cu 269.537 193.951 -211.766 1
Cu 268.522 194.933 -211.766 1
Cu 267.445 195.852 -211.766 1
Cu 266.31 196.704 -211.766 1
Cu 265.123 197.484 -211.766 1
Cu 263.887 198.192 -211.766 1
Cu 262.608 198.822 -211.766 1
Cu 261.29 199.374 -211.766 1
Cu 259.939 199.379 -211.766 1
Cu 258.561 199.379 -211.766 1
Cu 257.16 199.379 -211.766 1
Cu 255.742 199.379 -211.766 1
Cu 254.312 199.379 -211.766 1
Cu 252.878 199.379 -211.766 1
Cu 251.443 199.379 -211.766 1
Cu 250.013 199.379 -211.766 1
Cu 248.595 199.379 -211.766 1
Cu 247.194 199.379 -211.766 1
Cu 245.816 199.379 -211.766 1
Cu 244.465 199.374 -211.766 1
Cu 243.147 198.822 -211.766 1
Cu 241.868 198.192 -211.766 1
Cu 240.632 197.484 -211.766 1
Cu 239.445 196.704 -211.766 1
Cu 238.31 195.852 -211.766 1
Cu 237.234 194.933 -211.766 1
Cu 236.218 193.951 -211.766 1
Cu 235.269 192.909 -211.766 1
Cu 234.389 191.811 -211.766 1
Cu 233.582 190.662 -211.766 1
Cu 232.851 189.466 -211.766 1
Cu 232.199 188.228 -211.766 1
Cu 231.629 186.953 -211.766 1
Cu 231.499 185.646 -211.766 1
Cu 231.499 184.311 -211.766 1
Cu 231.499 182.956 -211.766 1
Cu 231.499 181.583 -211.766 1
Cu 231.499 180.2 -211.766 1
Cu 231.499 178.811 -211.766 1
Cu 231.499 177.423 -211.766 1
Cu 231.499 176.04 -211.766 1
Cu 231.499 174.667 -211.766 1
Cu 231.499 173.311 -211.766 1
Cu 231.499 171.977 -211.766 1
Cu 231.629 170.67 -211.766 1
Cu 232.199 169.395 -211.766 1
Cu 232.851 168.157 -211.766 1
Cu 233.582 166.961 -211.766 1
Cu 234.389 165.812 -211.766 1
Cu 235.269 164.714 -211.766 1
Cu 236.218 163.672 -211.766 1
Cu 237.234 162.69 -211.766 1
Cu 238.31 161.771 -211.766 1
Cu 239.445 160.919 -211.766 1
Cu 240.632 160.138 -211.766 1
Cu 241.868 159.431 -211.766 1
Cu 243.147 158.8 -211.766 1
Cu 244.465 158.249 -211.766 1
Cu 245.816 158.244 -211.766 1
Cu 247.194 158.244 -211.766 1
Cu 248.595 158.244 -211.766 1
Cu 250.013 158.244 -211.766 1
Cu 251.443 158.244 -211.766 1
Cu 252.878 158.244 -211.766 1
Cu 254.312 158.244 -211.766 1
Cu 255.742 158.244 -211.766 1
Cu 257.16 158.244 -211.766 1
Cu 258.561 158.244 -211.766 1
Cu 259.939 158.244 -211.766 1
Cu 261.29 158.249 -211.766 1
Cu 262.608 158.8 -211.766 1
Cu 263.887 159.431 -211.766 1
Cu 265.123 160.138 -211.766 1
Cu 266.31 160.919 -211.766 1
Cu 267.445 161.771 -211.766 1
Cu 268.522 162.69 -211.766 1
Cu 269.537 163.672 -211.766 1
Cu 270.486 164.714 -211.766 1
Cu 271.366 165.812 -211.766 1
Cu 272.173 166.961 -211.766 1
Cu 272.904 168.157 -211.766 1
Cu 273.556 169.395 -211.766 1
Cu 274.126 170.67 -211.766 1
Cu 274.256 171.977 -211.766 1
Cu 274.256 173.311 -211.766 1
Cu 274.256 174.667 -211.766 1
Cu 274.256 176.04 -211.766 1
Cu 274.256 177.423 -211.766 1
Cu 274.256 178.811 -211.766 1
Cu 274.603 178.811 -216.695 1
Cu 274.603 180.223 -216.695 1
Cu 274.603 181.628 -216.695 1
Cu 274.603 183.023 -216.695 1
Cu 274.603 184.401 -216.695 1
Cu 274.603 185.756 -216.695 1
Cu 274.47 187.085 -216.695 1
Cu 273.891 188.381 -216.695 1
Cu 273.229 189.639 -216.695 1
Cu 272.486 190.854 -216.695 1
Cu 271.666 192.022 -216.695 1
Cu 270.772 193.137 -216.695 1
Cu 269.807 194.196 -216.695 1
Cu 268.775 195.195 -216.695 1
Cu 267.681 196.128 -216.695 1
Cu 266.528 196.994 -216.695 1
Cu 265.321 197.787 -216.695 1
Cu 264.066 198.506 -216.695 1
Cu 262.766 199.147 -216.695 1
Cu 261.427 199.708 -216.695 1
Cu 260.054 199.713 -216.695 1
Cu 258.653 199.713 -216.695 1
Cu 257.229 199.713 -216.695 1
Cu 255.788 199.713 -216.695 1
Cu 254.336 199.713 -216.695 1
Cu 252.878 199.713 -216.695 1
Cu 251.419 199.713 -216.695 1
Cu 249.967 199.713 -216.695 1
Cu 248.526 199.713 -216.695 1
Cu 247.102 199.713 -216.695 1
Cu 245.701 199.713 -216.695 1
Cu 244.328 199.708 -216.695 1
Cu 242.989 199.147 -216.695 1
Cu 241.689 198.506 -216.695 1
Cu 240.434 197.787 -216.695 1
Cu 239.227 196.994 -216.695 1
Cu 238.074 196.128 -216.695 1
Cu 236.98 195.195 -216.695 1
Cu 235.948 194.196 -216.695 1
Cu 234.983 193.137 -216.695 1
Cu 234.089 192.022 -216.695 1
Cu 233.269 190.854 -216.695 1
Cu 232.526 189.639 -216.695 1
Cu 231.864 188.381 -216.695 1
Cu 231.285 187.085 -216.695 1
Cu 231.152 185.756 -216.695 1
Cu 231.152 184.401 -216.695 1
Cu 231.152 183.023 -216.695 1
Cu 231.152 181.628 -216.695 1
Cu 231.152 180.223 -216.695 1
Cu 231.152 178.811 -216.695 1
Cu 231.152 177.4 -216.695 1
Cu 231.152 175.995 -216.695 1
Cu 231.152 174.6 -216.695 1
Cu 231.152 173.222 -216.695 1
Cu 231.152 171.866 -216.695 1
Cu 231.285 170.538 -216.695 1
Cu 231.864 169.242 -216.695 1
Cu 232.526 167.984 -216.695 1
Cu 233.269 166.769 -216.695 1
Cu 234.089 165.601 -216.695 1
Cu 234.983 164.486 -216.695 1
Cu 235.948 163.427 -216.695 1
Cu 236.98 162.428 -216.695 1
Cu 238.074 161.494 -216.695 1
Cu 239.227 160.629 -216.695 1
Cu 240.434 159.836 -216.695 1
Cu 241.689 159.117 -216.695 1
Cu 242.989 158.476 -216.695 1
Cu 244.328 157.915 -216.695 1
Cu 245.701 157.91 -216.695 1
Cu 247.102 157.91 -216.695 1
Cu 248.526 157.91 -216.695 1
Cu 249.967 157.91 -216.695 1
Cu 251.419 157.91 -216.695 1
Cu 252.878 157.91 -216.695 1
Cu 254.336 157.91 -216.695 1
Cu 255.788 157.91 -216.695 1
Cu 257.229 157.91 -216.695 1
Cu 258.653 157.91 -216.695 1
Cu 260.054 157.91 -216.695 1
Cu 261.427 157.915 -216.695 1
Cu 262.766 158.476 -216.695 1
Cu 264.066 159.117 -216.695 1
Cu 265.321 159.836 -216.695 1
Cu 266.528 160.629 -216.695 1
Cu 267.681 161.494 -216.695 1
Cu 268.775 162.428 -216.695 1
Cu 269.807 163.427 -216.695 1
Cu 270.772 164.486 -216.695 1
Cu 271.666 165.601 -216.695 1
Cu 272.486 166.769 -216.695 1
Cu 273.229 167.984 -216.695 1
Cu 273.891 169.242 -216.695 1
Cu 274.47 170.538 -216.695 1
Cu 274.603 171.866 -216.695 1
Cu 274.603 173.222 -216.695 1
Cu 274.603 174.6 -216.695 1
Cu 274.603 175.995 -216.695 1
Cu 274.603 177.4 -216.695 1
Cu 274.603 178.811 -216.695 1
Cu 274.962 178.811 -221.651 1
Cu 274.962 180.246 -221.651 1
Cu 274.962 181.675 -221.651 1
Cu 274.962 183.092 -221.651 1
Cu 274.962 184.493 -221.651 1
Cu 274.962 185.871 -221.651 1
Cu 274.827 187.222 -221.651 1
Cu 274.238 188.539 -221.651 1
Cu 273.565 189.818 -221.651 1
Cu 272.81 191.053 -221.651 1
Cu 271.976 192.24 -221.651 1
Cu 271.067 193.374 -221.651 1
Cu 270.087 194.451 -221.651 1
Cu 269.038 195.465 -221.651 1
Cu 267.925 196.415 -221.651 1
Cu 266.754 197.294 -221.651 1
Cu 265.527 198.101 -221.651 1
Cu 264.25 198.831 -221.651 1
Cu 262.929 199.483 -221.651 1
Cu 261.568 200.053 -221.651 1
Cu 260.173 200.058 -221.651 1
Cu 258.748 200.058 -221.651 1
Cu 257.301 200.058 -221.651 1
Cu 255.836 200.058 -221.651 1
Cu 254.36 200.058 -221.651 1
Cu 252.878 200.058 -221.651 1
Cu 251.395 200.058 -221.651 1
Cu 249.919 200.058 -221.651 1
Cu 248.454 200.058 -221.651 1
Cu 247.007 200.058 -221.651 1
Cu 245.582 200.058 -221.651 1
Cu 244.187 200.053 -221.651 1
Cu 242.826 199.483 -221.651 1
Cu 241.505 198.831 -221.651 1
Cu 240.228 198.101 -221.651 1
Cu 239.001 197.294 -221.651 1
Cu 237.83 196.415 -221.651 1
Cu 236.717 195.465 -221.651 1
Cu 235.668 194.451 -221.651 1
Cu 234.688 193.374 -221.651 1
Cu 233.779 192.24 -221.651 1
Cu 232.945 191.053 -221.651 1
Cu 232.19 189.818 -221.651 1
Cu 231.517 188.539 -221.651 1
Cu 230.928 187.222 -221.651 1
Cu 230.793 185.871 -221.651 1
Cu 230.793 184.493 -221.651 1
Cu 230.793 183.092 -221.651 1
Cu 230.793 181.675 -221.651 1
Cu 230.793 180.246 -221.651 1
Cu 230.793 178.811 -221.651 1
Cu 230.793 177.377 -221.651 1
Cu 230.793 175.948 -221.651 1
Cu 230.793 174.53 -221.651 1
Cu 230.793 173.13 -221.651 1
Cu 230.793 171.752 -221.651 1
Cu 230.928 170.401 -221.651 1
Cu 231.517 169.084 -221.651 1
Cu 232.19 167.805 -221.651 1
Cu 232.945 166.57 -221.651 1
Cu 233.779 165.383 -221.651 1
Cu 234.688 164.249 -221.651 1
Cu 235.668 163.172 -221.651 1
Cu 236.717 162.157 -221.651 1
Cu 237.83 161.208 -221.651 1
Cu 239.001 160.329 -221.651 1
Cu 240.228 159.522 -221.651 1
Cu 241.505 158.791 -221.651 1
Cu 242.826 158.14 -221.651 1
Cu 244.187 157.57 -221.651 1
Cu 245.582 157.565 -221.651 1
Cu 247.007 157.565 -221.651 1
Cu 248.454 157.565 -221.651 1
Cu 249.919 157.565 -221.651 1
Cu 251.395 157.565 -221.651 1
Cu 252.878 157.565 -221.651 1
Cu 254.36 157.565 -221.651 1
Cu 255.836 157.565 -221.651 1
Cu 257.301 157.565 -221.651 1
Cu 258.748 157.565 -221.651 1
Cu 260.173 157.565 -221.651 1
Cu 261.568 157.57 -221.651 1
Cu 262.929 158.14 -221.651 1
Cu 264.25 158.791 -221.651 1
Cu 265.527 159.522 -221.651 1
Cu 266.754 160.329 -221.651 1
Cu 267.925 161.208 -221.651 1
Cu 269.038 162.157 -221.651 1
Cu 270.087 163.172 -221.651 1
Cu 271.067 164.249 -221.651 1
Cu 271.976 165.383 -221.651 1
Cu 272.81 166.57 -221.651 1
Cu 273.565 167.805 -221.651 1
Cu 274.238 169.084 -221.651 1
Cu 274.827 170.401 -221.651 1
Cu 274.962 171.752 -221.651 1
Cu 274.962 173.13 -221.651 1
Cu 274.962 174.53 -221.651 1
Cu 274.962 175.948 -221.651 1
Cu 274.962 177.377 -221.651 1
Cu 274.962 178.811 -221.651 1
Cu 275.334 178.811 -226.631 1
Cu 275.334 180.27 -226.631 1
Cu 275.334 181.723 -226.631 1
Cu 275.334 183.164 -226.631 1
Cu 275.334 184.589 -226.631 1
Cu 275.334 185.99 -226.631 1
Cu 275.197 187.363 -226.631 1
Cu 274.598 188.702 -226.631 1
Cu 273.913 190.003 -226.631 1
Cu 273.145 191.259 -226.631 1
Cu 272.298 192.466 -226.631 1
Cu 271.374 193.619 -226.631 1
Cu 270.376 194.714 -226.631 1
Cu 269.31 195.746 -226.631 1
Cu 268.179 196.711 -226.631 1
Cu 266.987 197.605 -226.631 1
Cu 265.74 198.426 -226.631 1
Cu 264.442 199.168 -226.631 1
Cu 263.098 199.831 -226.631 1
Cu 261.714 200.411 -226.631 1
Cu 260.295 200.416 -226.631 1
Cu 258.847 200.416 -226.631 1
Cu 257.376 200.416 -226.631 1
Cu 255.886 200.416 -226.631 1
Cu 254.385 200.416 -226.631 1
Cu 252.878 200.416 -226.631 1
Cu 251.37 200.416 -226.631 1
Cu 249.869 200.416 -226.631 1
Cu 248.379 200.416 -226.631 1
Cu 246.908 200.416 -226.631 1
Cu 245.46 200.416 -226.631 1
Cu 244.041 200.411 -226.631 1
Cu 242.657 199.831 -226.631 1
Cu 241.313 199.168 -226.631 1
Cu 240.015 198.426 -226.631 1
Cu 238.768 197.605 -226.631 1
Cu 237.576 196.711 -226.631 1
Cu 236.445 195.746 -226.631 1
Cu 235.379 194.714 -226.631 1
Cu 234.381 193.619 -226.631 1
Cu 233.457 192.466 -226.631 1
Cu 232.61 191.259 -226.631 1
Cu 231.842 190.003 -226.631 1
Cu 231.157 188.702 -226.631 1
Cu 230.558 187.363 -226.631 1
Cu 230.421 185.99 -226.631 1
Cu 230.421 184.589 -226.631 1
Cu 230.421 183.164 -226.631 1
Cu 230.421 181.723 -226.631 1
Cu 230.421 180.27 -226.631 1
Cu 230.421 178.811 -226.631 1
Cu 230.421 177.353 -226.631 1
Cu 230.421 175.9 -226.631 1
Cu 230.421 174.458 -226.631 1
Cu 230.421 173.034 -226.631 1
Cu 230.421 171.633 -226.631 1
Cu 230.558 170.26 -226.631 1
Cu 231.157 168.92 -226.631 1
Cu 231.842 167.62 -226.631 1
Cu 232.61 166.364 -226.631 1
Cu 233.457 165.157 -226.631 1
Cu 234.381 164.004 -226.631 1
Cu 235.379 162.909 -226.631 1
Cu 236.445 161.877 -226.631 1
Cu 237.576 160.912 -226.631 1
Cu 238.768 160.018 -226.631 1
Cu 240.015 159.197 -226.631 1
Cu 241.313 158.454 -226.631 1
Cu 242.657 157.792 -226.631 1
Cu 244.041 157.212 -226.631 1
Cu 245.46 157.207 -226.631 1
Cu 246.908 157.207 -226.631 1
Cu 248.379 157.207 -226.631 1
Cu 249.869 157.207 -226.631 1
Cu 251.37 157.207 -226.631 1
Cu 252.878 157.207 -226.631 1
Cu 254.385 157.207 -226.631 1
Cu 255.886 157.207 -226.631 1
Cu 257.376 157.207 -226.631 1
Cu 258.847 157.207 -226.631 1
Cu 260.295 157.207 -226.631 1
Cu 261.714 157.212 -226.631 1
Cu 263.098 157.792 -226.631 1
Cu 264.442 158.454 -226.631 1
Cu 265.74 159.197 -226.631 1
Cu 266.987 160.018 -226.631 1
Cu 268.179 160.912 -226.631 1
Cu 269.31 161.877 -226.631 1
Cu 270.376 162.909 -226.631 1
Cu 271.374 164.004 -226.631 1
Cu 272.298 165.157 -226.631 1
Cu 273.145 166.364 -226.631 1
Cu 273.913 167.62 -226.631 1
Cu 274.598 168.92 -226.631 1
Cu 275.197 170.26 -226.631 1
Cu 275.334 171.633 -226.631 1
Cu 275.334 173.034 -226.631 1
Cu 275.334 174.458 -226.631 1
Cu 275.334 175.9 -226.631 1
Cu 275.334 177.353 -226.631 1
Cu 275.334 178.811 -226.631 1
Cu 275.719 178.811 -231.638 1
Cu 275.719 180.295 -231.638 1
Cu 275.719 181.773 -231.638 1
Cu 275.719 183.239 -231.638 1
Cu 275.719 184.688 -231.638 1
Cu 275.719 186.113 -231.638 1
Cu 275.579 187.51 -231.638 1
Cu 274.97 188.872 -231.638 1
Cu 274.274 190.195 -231.638 1
Cu 273.493 191.472 -231.638 1
Cu 272.631 192.7 -231.638 1
Cu 271.691 193.873 -231.638 1
Cu 270.676 194.986 -231.638 1
Cu 269.592 196.036 -231.638 1
Cu 268.441 197.018 -231.638 1
Cu 267.229 197.927 -231.638 1
Cu 265.96 198.762 -231.638 1
Cu 264.64 199.517 -231.638 1
Cu 263.273 200.191 -231.638 1
Cu 261.866 200.781 -231.638 1
Cu 260.423 200.786 -231.638 1
Cu 258.95 200.786 -231.638 1
Cu 257.453 200.786 -231.638 1
Cu 255.938 200.786 -231.638 1
Cu 254.411 200.786 -231.638 1
Cu 252.878 200.786 -231.638 1
Cu 251.344 200.786 -231.638 1
Cu 249.817 200.786 -231.638 1
Cu 248.302 200.786 -231.638 1
Cu 246.805 200.786 -231.638 1
Cu 245.332 200.786 -231.638 1
Cu 243.889 200.781 -231.638 1
Cu 242.482 200.191 -231.638 1
Cu 241.115 199.517 -231.638 1
Cu 239.795 198.762 -231.638 1
Cu 238.526 197.927 -231.638 1
Cu 237.314 197.018 -231.638 1
Cu 236.163 196.036 -231.638 1
Cu 235.079 194.986 -231.638 1
Cu 234.064 193.873 -231.638 1
Cu 233.124 192.7 -231.638 1
Cu 232.262 191.472 -231.638 1
Cu 231.481 190.195 -231.638 1
Cu 230.785 188.872 -231.638 1
Cu 230.176 187.51 -231.638 1
Cu 230.037 186.113 -231.638 1
Cu 230.037 184.688 -231.638 1
Cu 230.037 183.239 -231.638 1
Cu 230.037 181.773 -231.638 1
Cu 230.037 180.295 -231.638 1
Cu 230.037 178.811 -231.638 1
Cu 230.037 177.328 -231.638 1
Cu 230.037 175.85 -231.638 1
Cu 230.037 174.384 -231.638 1
Cu 230.037 172.935 -231.638 1
Cu 230.037 171.51 -231.638 1
Cu 230.176 170.113 -231.638 1
Cu 230.785 168.751 -231.638 1
Cu 231.481 167.428 -231.638 1
Cu 232.262 166.151 -231.638 1
Cu 233.124 164.923 -231.638 1
Cu 234.064 163.75 -231.638 1
Cu 235.079 162.636 -231.638 1
Cu 236.163 161.587 -231.638 1
Cu 237.314 160.605 -231.638 1
Cu 238.526 159.695 -231.638 1
Cu 239.795 158.861 -231.638 1
Cu 241.115 158.105 -231.638 1
Cu 242.482 157.432 -231.638 1
Cu 243.889 156.842 -231.638 1
Cu 245.332 156.837 -231.638 1
Cu 246.805 156.837 -231.638 1
Cu 248.302 156.837 -231.638 1
Cu 249.817 156.837 -231.638 1
Cu 251.344 156.837 -231.638 1
Cu 252.878 156.837 -231.638 1
Cu 254.411 156.837 -231.638 1
Cu 255.938 156.837 -231.638 1
Cu 257.453 156.837 -231.638 1
Cu 258.95 156.837 -231.638 1
Cu 260.423 156.837 -231.638 1
Cu 261.866 156.842 -231.638 1
Cu 263.273 157.432 -231.638 1
Cu 264.64 158.105 -231.638 1
Cu 265.96 158.861 -231.638 1
Cu 267.229 159.695 -231.638 1
Cu 268.441 160.605 -231.638 1
Cu 269.592 161.587 -231.638 1
Cu 270.676 162.636 -231.638 1
Cu 271.691 163.75 -231.638 1
Cu 272.631 164.923 -231.638 1
Cu 273.493 166.151 -231.638 1
Cu 274.274 167.428 -231.638 1
Cu 274.97 168.751 -231.638 1
Cu 275.579 170.113 -231.638 1
Cu 275.719 171.51 -231.638 1
Cu 275.719 172.935 -231.638 1
Cu 275.719 174.384 -231.638 1
Cu 275.719 175.85 -231.638 1
Cu 275.719 177.328 -231.638 1
Cu 275.719 178.811 -231.638 1
Cu 276.117 178.811 -236.669 1
Cu 276.117 180.321 -236.669 1
Cu 276.117 181.824 -236.669 1
Cu 276.117 183.316 -236.669 1
Cu 276.117 184.79 -236.669 1
Cu 276.117 186.24 -236.669 1
Cu 275.975 187.661 -236.669 1
Cu 275.355 189.047 -236.669 1
Cu 274.647 190.393 -236.669 1
Cu 273.852 191.693 -236.669 1
Cu 272.975 192.942 -236.669 1
Cu 272.019 194.136 -236.669 1
Cu 270.987 195.268 -236.669 1
Cu 269.883 196.336 -236.669 1
Cu 268.712 197.335 -236.669 1
Cu 267.479 198.261 -236.669 1
Cu 266.189 199.11 -236.669 1
Cu 264.845 199.878 -236.669 1
Cu 263.455 200.564 -236.669 1
Cu 262.022 201.164 -236.669 1
Cu 260.554 201.169 -236.669 1
Cu 259.055 201.169 -236.669 1
Cu 257.532 201.169 -236.669 1
Cu 255.991 201.169 -236.669 1
Cu 254.437 201.169 -236.669 1
Cu 252.878 201.169 -236.669 1
Cu 251.318 201.169 -236.669 1
Cu 249.764 201.169 -236.669 1
Cu 248.223 201.169 -236.669 1
Cu 246.7 201.169 -236.669 1
Cu 245.201 201.169 -236.669 1
Cu 243.733 201.164 -236.669 1
Cu 242.3 200.564 -236.669 1
Cu 240.91 199.878 -236.669 1
Cu 239.566 199.11 -236.669 1
Cu 238.276 198.261 -236.669 1
Cu 237.043 197.335 -236.669 1
Cu 235.872 196.336 -236.669 1
Cu 234.768 195.268 -236.669 1
Cu 233.736 194.136 -236.669 1
Cu 232.78 192.942 -236.669 1
Cu 231.903 191.693 -236.669 1
Cu 231.108 190.393 -236.669 1
Cu 230.4 189.047 -236.669 1
Cu 229.78 187.661 -236.669 1
Cu 229.638 186.24 -236.669 1
Cu 229.638 184.79 -236.669 1
Cu 229.638 183.316 -236.669 1
Cu 229.638 181.824 -236.669 1
Cu 229.638 180.321 -236.669 1
Cu 229.638 178.811 -236.669 1
Cu 229.638 177.302 -236.669 1
Cu 229.638 175.798 -236.669 1
Cu 229.638 174.307 -236.669 1
Cu 229.638 172.833 -236.669 1
Cu 229.638 171.382 -236.669 1
Cu 229.78 169.961 -236.669 1
Cu 230.4 168.575 -236.669 1
Cu 231.108 167.23 -236.669 1
Cu 231.903 165.93 -236.669 1
Cu 232.78 164.681 -236.669 1
Cu 233.736 163.487 -236.669 1
Cu 234.768 162.354 -236.669 1
Cu 235.872 161.286 -236.669 1
Cu 237.043 160.288 -236.669 1
Cu 238.276 159.362 -236.669 1
Cu 239.566 158.513 -236.669 1
Cu 240.91 157.744 -236.669 1
Cu 242.3 157.059 -236.669 1
Cu 243.733 156.459 -236.669 1
Cu 245.201 156.454 -236.669 1
Cu 246.7 156.454 -236.669 1
Cu 248.223 156.454 -236.669 1
Cu 249.764 156.454 -236.669 1
Cu 251.318 156.454 -236.669 1
Cu 252.878 156.454 -236.669 1
Cu 254.437 156.454 -236.669 1
Cu 255.991 156.454 -236.669 1
Cu 257.532 156.454 -236.669 1
Cu 259.055 156.454 -236.669 1
Cu 260.554 156.454 -236.669 1
Cu 262.022 156.459 -236.669 1
Cu 263.455 157.059 -236.669 1
Cu 264.845 157.744 -236.669 1
Cu 266.189 158.513 -236.669 1
Cu 267.479 159.362 -236.669 1
Cu 268.712 160.288 -236.669 1
Cu 269.883 161.286 -236.669 1
Cu 270.987 162.354 -236.669 1
Cu 272.019 163.487 -236.669 1
Cu 272.975 164.681 -236.669 1
Cu 273.852 165.93 -236.669 1
Cu 274.647 167.23 -236.669 1
Cu 275.355 168.575 -236.669 1
Cu 275.975 169.961 -236.669 1
Cu 276.117 171.382 -236.669 1
Cu 276.117 172.833 -236.669 1
Cu 276.117 174.307 -236.669 1
Cu 276.117 175.798 -236.669 1
Cu 276.117 177.302 -236.669 1
Cu 276.117 178.811 -236.669 1
Cu 276.529 178.811 -241.725 1
Cu 276.529 180.348 -241.725 1
Cu 276.529 181.878 -241.725 1
Cu 276.529 183.396 -241.725 1
Cu 276.529 184.896 -241.725 1
Cu 276.529 186.372 -241.725 1
Cu 276.385 187.818 -241.725 1
Cu 275.754 189.229 -241.725 1
Cu 275.033 190.599 -241.725 1
Cu 274.224 191.922 -241.725 1
Cu 273.332 193.193 -241.725 1
Cu 272.358 194.407 -241.725 1
Cu 271.308 195.56 -241.725 1
Cu 270.185 196.647 -241.725 1
Cu 268.993 197.664 -241.725 1
Cu 267.738 198.606 -241.725 1
Cu 266.425 199.47 -241.725 1
Cu 265.058 200.252 -241.725 1
Cu 263.642 200.95 -241.725 1
Cu 262.185 201.56 -241.725 1
Cu 260.69 201.566 -241.725 1
Cu 259.165 201.566 -241.725 1
Cu 257.615 201.566 -241.725 1
Cu 256.046 201.566 -241.725 1
Cu 254.465 201.566 -241.725 1
Cu 252.878 201.566 -241.725 1
Cu 251.29 201.566 -241.725 1
Cu 249.709 201.566 -241.725 1
Cu 248.14 201.566 -241.725 1
Cu 246.59 201.566 -241.725 1
Cu 245.065 201.566 -241.725 1
Cu 243.57 201.56 -241.725 1
Cu 242.113 200.95 -241.725 1
Cu 240.697 200.252 -241.725 1
Cu 239.33 199.47 -241.725 1
Cu 238.017 198.606 -241.725 1
Cu 236.762 197.664 -241.725 1
Cu 235.57 196.647 -241.725 1
Cu 234.447 195.56 -241.725 1
Cu 233.397 194.407 -241.725 1
Cu 232.423 193.193 -241.725 1
Cu 231.531 191.922 -241.725 1
Cu 230.722 190.599 -241.725 1
Cu 230.001 189.229 -241.725 1
Cu 229.37 187.818 -241.725 1
Cu 229.226 186.372 -241.725 1
Cu 229.226 184.896 -241.725 1
Cu 229.226 183.396 -241.725 1
Cu 229.226 181.878 -241.725 1
Cu 229.226 180.348 -241.725 1
Cu 229.226 178.811 -241.725 1
Cu 229.226 177.275 -241.725 1
Cu 229.226 175.745 -241.725 1
Cu 229.226 174.227 -241.725 1
Cu 229.226 172.727 -241.725 1
Cu 229.226 171.251 -241.725 1
Cu 229.37 169.804 -241.725 1
Cu 230.001 168.394 -241.725 1
Cu 230.722 167.024 -241.725 1
Cu 231.531 165.701 -241.725 1
Cu 232.423 164.43 -241.725 1
Cu 233.397 163.215 -241.725 1
Cu 234.447 162.062 -241.725 1
Cu 235.57 160.976 -241.725 1
Cu 236.762 159.959 -241.725 1
Cu 238.017 159.017 -241.725 1
Cu 239.33 158.153 -241.725 1
Cu 240.697 157.371 -241.725 1
Cu 242.113 156.673 -241.725 1
Cu 243.57 156.062 -241.725 1
Cu 245.065 156.057 -241.725 1
Cu 246.59 156.057 -241.725 1
Cu 248.14 156.057 -241.725 1
Cu 249.709 156.057 -241.725 1
Cu 251.29 156.057 -241.725 1
Cu 252.878 156.057 -241.725 1
Cu 254.465 156.057 -241.725 1
Cu 256.046 156.057 -241.725 1
Cu 257.615 156.057 -241.725 1
Cu 259.165 156.057 -241.725 1
Cu 260.69 156.057 -241.725 1
Cu 262.185 156.062 -241.725 1
Cu 263.642 156.673 -241.725 1
Cu 265.058 157.371 -241.725 1
Cu 266.425 158.153 -241.725 1
Cu 267.738 159.017 -241.725 1
Cu 268.993 159.959 -241.725 1
Cu 270.185 160.976 -241.725 1
Cu 271.308 162.062 -241.725 1
Cu 272.358 163.215 -241.725 1
Cu 273.332 164.43 -241.725 1
Cu 274.224 165.701 -241.725 1
Cu 275.033 167.024 -241.725 1
Cu 275.754 168.394 -241.725 1
Cu 276.385 169.804 -241.725 1
Cu 276.529 171.251 -241.725 1
Cu 276.529 172.727 -241.725 1
Cu 276.529 174.227 -241.725 1
Cu 276.529 175.745 -241.725 1
Cu 276.529 177.275 -241.725 1
Cu 276.529 178.811 -241.725 1
Cu 276.956 178.811 -246.806 1
Cu 276.956 180.375 -246.806 1
Cu 276.956 181.933 -246.806 1
Cu 276.956 183.479 -246.806 1
Cu 276.956 185.006 -246.806 1
Cu 276.956 186.509 -246.806 1
Cu 276.809 187.981 -246.806 1
Cu 276.167 189.417 -246.806 1
Cu 275.433 190.811 -246.806 1
Cu 274.61 192.158 -246.806 1
Cu 273.701 193.452 -246.806 1
Cu 272.71 194.689 -246.806 1
Cu 271.64 195.862 -246.806 1
Cu 270.497 196.969 -246.806 1
Cu 269.284 198.004 -246.806 1
Cu 268.006 198.963 -246.806 1
Cu 266.669 199.842 -246.806 1
Cu 265.277 200.639 -246.806 1
Cu 263.837 201.349 -246.806 1
Cu 262.353 201.971 -246.806 1
Cu 260.831 201.976 -246.806 1
Cu 259.278 201.976 -246.806 1
Cu 257.7 201.976 -246.806 1
Cu 256.103 201.976 -246.806 1
Cu 254.494 201.976 -246.806 1
Cu 252.878 201.976 -246.806 1
Cu 251.261 201.976 -246.806 1
Cu 249.652 201.976 -246.806 1
Cu 248.055 201.976 -246.806 1
Cu 246.477 201.976 -246.806 1
Cu 244.924 201.976 -246.806 1
Cu 243.402 201.971 -246.806 1
Cu 241.918 201.349 -246.806 1
Cu 240.478 200.639 -246.806 1
Cu 239.086 199.842 -246.806 1
Cu 237.749 198.963 -246.806 1
Cu 236.471 198.004 -246.806 1
Cu 235.258 196.969 -246.806 1
Cu 234.115 195.862 -246.806 1
Cu 233.045 194.689 -246.806 1
Cu 232.054 193.452 -246.806 1
Cu 231.145 192.158 -246.806 1
Cu 230.322 190.811 -246.806 1
Cu 229.588 189.417 -246.806 1
Cu 228.946 187.981 -246.806 1
Cu 228.799 186.509 -246.806 1
Cu 228.799 185.006 -246.806 1
Cu 228.799 183.479 -246.806 1
Cu 228.799 181.933 -246.806 1
Cu 228.799 180.375 -246.806 1
Cu 228.799 178.811 -246.806 1
Cu 228.799 177.247 -246.806 1
Cu 228.799 175.69 -246.806 1
Cu 228.799 174.144 -246.806 1
Cu 228.799 172.617 -246.806 1
Cu 228.799 171.114 -246.806 1
Cu 228.946 169.642 -246.806 1
Cu 229.588 168.206 -246.806 1
Cu 230.322 166.812 -246.806 1
Cu 231.145 165.465 -246.806 1
Cu 232.054 164.171 -246.806 1
Cu 233.045 162.934 -246.806 1
Cu 234.115 161.76 -246.806 1
Cu 235.258 160.654 -246.806 1
Cu 236.471 159.619 -246.806 1
Cu 237.749 158.66 -246.806 1
Cu 239.086 157.78 -246.806 1
Cu 240.478 156.984 -246.806 1
Cu 241.918 156.273 -246.806 1
Cu 243.402 155.652 -246.806 1
Cu 244.924 155.646 -246.806 1
Cu 246.477 155.646 -246.806 1
Cu 248.055 155.646 -246.806 1
Cu 249.652 155.646 -246.806 1
Cu 251.261 155.646 -246.806 1
Cu 252.878 155.646 -246.806 1
Cu 254.494 155.646 -246.806 1
Cu 256.103 155.646 -246.806 1
Cu 257.7 155.646 -246.806 1
Cu 259.278 155.646 -246.806 1
Cu 260.831 155.646 -246.806 1
Cu 262.353 155.652 -246.806 1
Cu 263.837 156.273 -246.806 1
Cu 265.277 156.984 -246.806 1
Cu 266.669 157.78 -246.806 1
Cu 268.006 158.66 -246.806 1
Cu 269.284 159.619 -246.806 1
Cu 270.497 160.654 -246.806 1
Cu 271.64 161.76 -246.806 1
Cu 272.71 162.934 -246.806 1
Cu 273.701 164.171 -246.806 1
Cu 274.61 165.465 -246.806 1
Cu 275.433 166.812 -246.806 1
Cu 276.167 168.206 -246.806 1
Cu 276.809 169.642 -246.806 1
Cu 276.956 171.114 -246.806 1
Cu 276.956 172.617 -246.806 1
Cu 276.956 174.144 -246.806 1
Cu 276.956 175.69 -246.806 1
Cu 276.956 177.247 -246.806 1
Cu 276.956 178.811 -246.806 1
Cu 277.397 178.811 -251.911 1
Cu 277.397 180.404 -251.911 1
Cu 277.397 181.991 -251.911 1
Cu 277.397 183.564 -251.911 1
Cu 277.397 185.119 -251.911 1
Cu 277.397 186.65 -251.911 1
Cu 277.248 188.149 -251.911 1
Cu 276.594 189.611 -251.911 1
Cu 275.846 191.031 -251.911 1
Cu 275.008 192.403 -251.911 1
Cu 274.083 193.721 -251.911 1
Cu 273.073 194.98 -251.911 1
Cu 271.984 196.175 -251.911 1
Cu 270.82 197.302 -251.911 1
Cu 269.585 198.356 -251.911 1
Cu 268.284 199.332 -251.911 1
Cu 266.922 200.228 -251.911 1
Cu 265.505 201.039 -251.911 1
Cu 264.038 201.763 -251.911 1
Cu 262.526 202.395 -251.911 1
Cu 260.977 202.401 -251.911 1
Cu 259.396 202.401 -251.911 1
Cu 257.789 202.401 -251.911 1
Cu 256.163 202.401 -251.911 1
Cu 254.523 202.401 -251.911 1
Cu 252.878 202.401 -251.911 1
Cu 251.232 202.401 -251.911 1
Cu 249.592 202.401 -251.911 1
Cu 247.966 202.401 -251.911 1
Cu 246.359 202.401 -251.911 1
Cu 244.778 202.401 -251.911 1
Cu 243.229 202.395 -251.911 1
Cu 241.717 201.763 -251.911 1
Cu 240.25 201.039 -251.911 1
Cu 238.833 200.228 -251.911 1
Cu 237.471 199.332 -251.911 1
Cu 236.17 198.356 -251.911 1
Cu 234.935 197.302 -251.911 1
Cu 233.771 196.175 -251.911 1
Cu 232.682 194.98 -251.911 1
Cu 231.673 193.721 -251.911 1
Cu 230.747 192.403 -251.911 1
Cu 229.909 191.031 -251.911 1
Cu 229.161 189.611 -251.911 1
Cu 228.507 188.149 -251.911 1
Cu 228.358 186.65 -251.911 1
Cu 228.358 185.119 -251.911 1
Cu 228.358 183.564 -251.911 1
Cu 228.358 181.991 -251.911 1
Cu 228.358 180.404 -251.911 1
Cu 228.358 178.811 -251.911 1
Cu 228.358 177.219 -251.911 1
Cu 228.358 175.632 -251.911 1
Cu 228.358 174.058 -251.911 1
Cu 228.358 172.503 -251.911 1
Cu 228.358 170.973 -251.911 1
Cu 228.507 169.474 -251.911 1
Cu 229.161 168.011 -251.911 1
Cu 229.909 166.592 -251.911 1
Cu 230.747 165.22 -251.911 1
Cu 231.673 163.902 -251.911 1
Cu 232.682 162.643 -251.911 1
Cu 233.771 161.448 -251.911 1
Cu 234.935 160.321 -251.911 1
Cu 236.17 159.267 -251.911 1
Cu 237.471 158.29 -251.911 1
Cu 238.833 157.395 -251.911 1
Cu 240.25 156.584 -251.911 1
Cu 241.717 155.86 -251.911 1
Cu 243.229 155.227 -251.911 1
Cu 244.778 155.222 -251.911 1
Cu 246.359 155.222 -251.911 1
Cu 247.966 155.222 -251.911 1
Cu 249.592 155.222 -251.911 1
Cu 251.232 155.222 -251.911 1
Cu 252.878 155.222 -251.911 1
Cu 254.523 155.222 -251.911 1
Cu 256.163 155.222 -251.911 1
Cu 257.789 155.222 -251.911 1
Cu 259.396 155.222 -251.911 1
Cu 260.977 155.222 -251.911 1
Cu 262.526 155.227 -251.911 1
Cu 264.038 155.86 -251.911 1
Cu 265.505 156.584 -251.911 1
Cu 266.922 157.395 -251.911 1
Cu 268.284 158.29 -251.911 1
Cu 269.585 159.267 -251.911 1
Cu 270.82 160.321 -251.911 1
Cu 271.984 161.448 -251.911 1
Cu 273.073 162.643 -251.911 1
Cu 274.083 163.902 -251.911 1
Cu 275.008 165.22 -251.911 1
Cu 275.846 166.592 -251.911 1
Cu 276.594 168.011 -251.911 1
Cu 277.248 169.474 -251.911 1
Cu 277.397 170.973 -251.911 1
Cu 277.397 172.503 -251.911 1
Cu 277.397 174.058 -251.911 1
Cu 277.397 175.632 -251.911 1
Cu 277.397 177.219 -251.911 1
Cu 277.397 178.811 -251.911 1
Cu 277.854 178.811 -257.04 1
Cu 277.854 180.434 -257.04 1
Cu 277.854 182.05 -257.04 1
Cu 277.854 183.653 -257.04 1
Cu 277.854 185.237 -257.04 1
Cu 277.854 186.796 -257.04 1
Cu 277.702 188.323 -257.04 1
Cu 277.036 189.813 -257.04 1
Cu 276.274 191.259 -257.04 1
Cu 275.42 192.656 -257.04 1
Cu 274.478 193.999 -257.04 1
Cu 273.45 195.281 -257.04 1
Cu 272.34 196.499 -257.04 1
Cu 271.154 197.646 -257.04 1
Cu 269.896 198.72 -257.04 1
Cu 268.571 199.715 -257.04 1
Cu 267.184 200.627 -257.04 1
Cu 265.74 201.453 -257.04 1
Cu 264.246 202.19 -257.04 1
Cu 262.706 202.835 -257.04 1
Cu 261.128 202.841 -257.04 1
Cu 259.517 202.841 -257.04 1
Cu 257.88 202.841 -257.04 1
Cu 256.224 202.841 -257.04 1
Cu 254.554 202.841 -257.04 1
Cu 252.878 202.841 -257.04 1
Cu 251.201 202.841 -257.04 1
Cu 249.531 202.841 -257.04 1
Cu 247.875 202.841 -257.04 1
Cu 246.238 202.841 -257.04 1
Cu 244.627 202.841 -257.04 1
Cu 243.049 202.835 -257.04 1
Cu 241.51 202.19 -257.04 1
Cu 240.015 201.453 -257.04 1
Cu 238.571 200.627 -257.04 1
Cu 237.184 199.715 -257.04 1
Cu 235.859 198.72 -257.04 1
Cu 234.601 197.646 -257.04 1
Cu 233.415 196.499 -257.04 1
Cu 232.305 195.281 -257.04 1
Cu 231.277 193.999 -257.04 1
Cu 230.335 192.656 -257.04 1
Cu 229.481 191.259 -257.04 1
Cu 228.719 189.813 -257.04 1
Cu 228.053 188.323 -257.04 1
Cu 227.901 186.796 -257.04 1
Cu 227.901 185.237 -257.04 1
Cu 227.901 183.653 -257.04 1
Cu 227.901 182.05 -257.04 1
Cu 227.901 180.434 -257.04 1
Cu 227.901 178.811 -257.04 1
Cu 227.901 177.189 -257.04 1
Cu 227.901 175.573 -257.04 1
Cu 227.901 173.97 -257.04 1
Cu 227.901 172.386 -257.04 1
Cu 227.901 170.827 -257.04 1
Cu 228.053 169.3 -257.04 1
Cu 228.719 167.81 -257.04 1
Cu 229.481 166.364 -257.04 1
Cu 230.335 164.967 -257.04 1
Cu 231.277 163.624 -257.04 1
Cu 232.305 162.342 -257.04 1
Cu 233.415 161.124 -257.04 1
Cu 234.601 159.976 -257.04 1
Cu 235.859 158.903 -257.04 1
Cu 237.184 157.908 -257.04 1
Cu 238.571 156.996 -257.04 1
Cu 240.015 156.169 -257.04 1
Cu 241.51 155.432 -257.04 1
Cu 243.049 154.788 -257.04 1
Cu 244.627 154.782 -257.04 1
Cu 246.238 154.782 -257.04 1
Cu 247.875 154.782 -257.04 1
Cu 249.531 154.782 -257.04 1
Cu 251.201 154.782 -257.04 1
Cu 252.878 154.782 -257.04 1
Cu 254.554 154.782 -257.04 1
Cu 256.224 154.782 -257.04 1
Cu 257.88 154.782 -257.04 1
Cu 259.517 154.782 -257.04 1
Cu 261.128 154.782 -257.04 1
Cu 262.706 154.788 -257.04 1
Cu 264.246 155.432 -257.04 1
Cu 265.74 156.169 -257.04 1
Cu 267.184 156.996 -257.04 1
Cu 268.571 157.908 -257.04 1
Cu 269.896 158.903 -257.04 1
Cu 271.154 159.976 -257.04 1
Cu 272.34 161.124 -257.04 1
Cu 273.45 162.342 -257.04 1
Cu 274.478 163.624 -257.04 1
Cu 275.42 164.967 -257.04 1
Cu 276.274 166.364 -257.04 1
Cu 277.036 167.81 -257.04 1
Cu 277.702 169.3 -257.04 1
Cu 277.854 170.827 -257.04 1
Cu 277.854 172.386 -257.04 1
Cu 277.854 173.97 -257.04 1
Cu 277.854 175.573 -257.04 1
Cu 277.854 177.189 -257.04 1
Cu 277.854 178.811 -257.04 1
Cu 278.327 178.811 -262.192 1
Cu 278.327 180.464 -262.192 1
Cu 278.327 182.111 -262.192 1
Cu 278.327 183.745 -262.192 1
Cu 278.327 185.359 -262.192 1
Cu 278.327 186.947 -262.192 1
Cu 278.172 188.503 -262.192 1
Cu 277.493 190.021 -262.192 1
Cu 276.717 191.495 -262.192 1
Cu 275.847 192.918 -262.192 1
Cu 274.887 194.286 -262.192 1
Cu 273.839 195.593 -262.192 1
Cu 272.709 196.834 -262.192 1
Cu 271.5 198.003 -262.192 1
Cu 270.218 199.097 -262.192 1
Cu 268.868 200.111 -262.192 1
Cu 267.455 201.04 -262.192 1
Cu 265.984 201.882 -262.192 1
Cu 264.461 202.633 -262.192 1
Cu 262.892 203.29 -262.192 1
Cu 261.284 203.296 -262.192 1
Cu 259.643 203.296 -262.192 1
Cu 257.975 203.296 -262.192 1
Cu 256.287 203.296 -262.192 1
Cu 254.586 203.296 -262.192 1
Cu 252.878 203.296 -262.192 1
Cu 251.169 203.296 -262.192 1
Cu 249.468 203.296 -262.192 1
Cu 247.78 203.296 -262.192 1
Cu 246.112 203.296 -262.192 1
Cu 244.471 203.296 -262.192 1
Cu 242.863 203.29 -262.192 1
Cu 241.294 202.633 -262.192 1
Cu 239.772 201.882 -262.192 1
Cu 238.3 201.04 -262.192 1
Cu 236.887 200.111 -262.192 1
Cu 235.537 199.097 -262.192 1
Cu 234.255 198.003 -262.192 1
Cu 233.046 196.834 -262.192 1
Cu 231.916 195.593 -262.192 1
Cu 230.868 194.286 -262.192 1
Cu 229.908 192.918 -262.192 1
Cu 229.038 191.495 -262.192 1
Cu 228.262 190.021 -262.192 1
Cu 227.583 188.503 -262.192 1
Cu 227.428 186.947 -262.192 1
Cu 227.428 185.359 -262.192 1
Cu 227.428 183.745 -262.192 1
Cu 227.428 182.111 -262.192 1
Cu 227.428 180.464 -262.192 1
Cu 227.428 178.811 -262.192 1
Cu 227.428 177.158 -262.192 1
Cu 227.428 175.512 -262.192 1
Cu 227.428 173.878 -262.192 1
Cu 227.428 172.264 -262.192 1
Cu 227.428 170.676 -262.192 1
Cu 227.583 169.12 -262.192 1
Cu 228.262 167.602 -262.192 1
Cu 229.038 166.128 -262.192 1
Cu 229.908 164.705 -262.192 1
Cu 230.868 163.337 -262.192 1
Cu 231.916 162.03 -262.192 1
Cu 233.046 160.789 -262.192 1
Cu 234.255 159.62 -262.192 1
Cu 235.537 158.526 -262.192 1
Cu 236.887 157.512 -262.192 1
Cu 238.3 156.583 -262.192 1
Cu 239.772 155.741 -262.192 1
Cu 241.294 154.99 -262.192 1
Cu 242.863 154.333 -262.192 1
Cu 244.471 154.327 -262.192 1
Cu 246.112 154.327 -262.192 1
Cu 247.78 154.327 -262.192 1
Cu 249.468 154.327 -262.192 1
Cu 251.169 154.327 -262.192 1
Cu 252.878 154.327 -262.192 1
Cu 254.586 154.327 -262.192 1
Cu 256.287 154.327 -262.192 1
Cu 257.975 154.327 -262.192 1
Cu 259.643 154.327 -262.192 1
Cu 261.284 154.327 -262.192 1
Cu 262.892 154.333 -262.192 1
Cu 264.461 154.99 -262.192 1
Cu 265.984 155.741 -262.192 1
Cu 267.455 156.583 -262.192 1
Cu 268.868 157.512 -262.192 1
Cu 270.218 158.526 -262.192 1
Cu 271.5 159.62 -262.192 1
Cu 272.709 160.789 -262.192 1
Cu 273.839 162.03 -262.192 1
Cu 274.887 163.337 -262.192 1
Cu 275.847 164.705 -262.192 1
Cu 276.717 166.128 -262.192 1
Cu 277.493 167.602 -262.192 1
Cu 278.172 169.12 -262.192 1
Cu 278.327 170.676 -262.192 1
Cu 278.327 172.264 -262.192 1
Cu 278.327 173.878 -262.192 1
Cu 278.327 175.512 -262.192 1
Cu 278.327 177.158 -262.192 1
Cu 278.327 178.811 -262.192 1
Cu 278.817 178.811 -267.368 1
Cu 278.817 180.496 -267.368 1
Cu 278.817 182.175 -267.368 1
Cu 278.817 183.839 -267.368 1
Cu 278.817 185.485 -267.368 1
Cu 278.817 187.103 -267.368 1
Cu 278.658 188.689 -267.368 1
Cu 277.966 190.237 -267.368 1
Cu 277.176 191.739 -267.368 1
Cu 276.289 193.189 -267.368 1
Cu 275.31 194.584 -267.368 1
Cu 274.242 195.916 -267.368 1
Cu 273.09 197.18 -267.368 1
Cu 271.859 198.372 -267.368 1
Cu 270.552 199.487 -267.368 1
Cu 269.176 200.52 -267.368 1
Cu 267.735 201.468 -267.368 1
Cu 266.236 202.326 -267.368 1
Cu 264.683 203.091 -267.368 1
Cu 263.085 203.761 -267.368 1
Cu 261.446 203.767 -267.368 1
Cu 259.773 203.767 -267.368 1
Cu 258.073 203.767 -267.368 1
Cu 256.353 203.767 -267.368 1
Cu 254.619 203.767 -267.368 1
Cu 252.878 203.767 -267.368 1
Cu 251.136 203.767 -267.368 1
Cu 249.402 203.767 -267.368 1
Cu 247.682 203.767 -267.368 1
Cu 245.982 203.767 -267.368 1
Cu 244.309 203.767 -267.368 1
Cu 242.67 203.761 -267.368 1
Cu 241.072 203.091 -267.368 1
Cu 239.519 202.326 -267.368 1
Cu 238.02 201.468 -267.368 1
Cu 236.579 200.52 -267.368 1
Cu 235.203 199.487 -267.368 1
Cu 233.896 198.372 -267.368 1
Cu 232.665 197.18 -267.368 1
Cu 231.513 195.916 -267.368 1
Cu 230.445 194.584 -267.368 1
Cu 229.466 193.189 -267.368 1
Cu 228.579 191.739 -267.368 1
Cu 227.789 190.237 -267.368 1
Cu 227.097 188.689 -267.368 1
Cu 226.938 187.103 -267.368 1
Cu 226.938 185.485 -267.368 1
Cu 226.938 183.839 -267.368 1
Cu 226.938 182.175 -267.368 1
Cu 226.938 180.496 -267.368 1
Cu 226.938 178.811 -267.368 1
Cu 226.938 177.127 -267.368 1
Cu 226.938 175.448 -267.368 1
Cu 226.938 173.783 -267.368 1
Cu 226.938 172.138 -267.368 1
Cu 226.938 170.519 -267.368 1
Cu 227.097 168.933 -267.368 1
Cu 227.789 167.386 -267.368 1
Cu 228.579 165.884 -267.368 1
Cu 229.466 164.433 -267.368 1
Cu 230.445 163.039 -267.368 1
Cu 231.513 161.707 -267.368 1
Cu 232.665 160.443 -267.368 1
Cu 233.896 159.251 -267.368 1
Cu 235.203 158.136 -267.368 1
Cu 236.579 157.103 -267.368 1
Cu 238.02 156.155 -267.368 1
Cu 239.519 155.297 -267.368 1
Cu 241.072 154.532 -267.368 1
Cu 242.67 153.862 -267.368 1
Cu 244.309 153.856 -267.368 1
Cu 245.982 153.856 -267.368 1
Cu 247.682 153.856 -267.368 1
Cu 249.402 153.856 -267.368 1
Cu 251.136 153.856 -267.368 1
Cu 252.878 153.856 -267.368 1
Cu 254.619 153.856 -267.368 1
Cu 256.353 153.856 -267.368 1
Cu 258.073 153.856 -267.368 1
Cu 259.773 153.856 -267.368 1
Cu 261.446 153.856 -267.368 1
Cu 263.085 153.862 -267.368 1
Cu 264.683 154.532 -267.368 1
Cu 266.236 155.297 -267.368 1
Cu 267.735 156.155 -267.368 1
Cu 269.176 157.103 -267.368 1
Cu 270.552 158.136 -267.368 1
Cu 271.859 159.251 -267.368 1
Cu 273.09 160.443 -267.368 1
Cu 274.242 161.707 -267.368 1
Cu 275.31 163.039 -267.368 1
Cu 276.289 164.433 -267.368 1
Cu 277.176 165.884 -267.368 1
Cu 277.966 167.386 -267.368 1
Cu 278.658 168.933 -267.368 1
Cu 278.817 170.519 -267.368 1
Cu 278.817 172.138 -267.368 1
Cu 278.817 173.783 -267.368 1
Cu 278.817 175.448 -267.368 1
Cu 278.817 177.127 -267.368 1
Cu 278.817 178.811 -267.368 1
Cu 279.323 178.811 -272.568 1
Cu 279.323 180.529 -272.568 1
Cu 279.323 182.24 -272.568 1
Cu 279.323 183.938 -272.568 1
Cu 279.323 185.615 -272.568 1
Cu 279.323 187.265 -272.568 1
Cu 279.162 188.882 -272.568 1
Cu 278.456 190.46 -272.568 1
Cu 277.65 191.991 -272.568 1
Cu 276.746 193.47 -272.568 1
Cu 275.748 194.892 -272.568 1
Cu 274.659 196.25 -272.568 1
Cu 273.485 197.539 -272.568 1
Cu 272.229 198.754 -272.568 1
Cu 270.897 199.891 -272.568 1
Cu 269.494 200.944 -272.568 1
Cu 268.025 201.91 -272.568 1
Cu 266.496 202.785 -272.568 1
Cu 264.914 203.565 -272.568 1
Cu 263.284 204.248 -272.568 1
Cu 261.613 204.254 -272.568 1
Cu 259.908 204.254 -272.568 1
Cu 258.175 204.254 -272.568 1
Cu 256.421 204.254 -272.568 1
Cu 254.653 204.254 -272.568 1
Cu 252.878 204.254 -272.568 1
Cu 251.102 204.254 -272.568 1
Cu 249.334 204.254 -272.568 1
Cu 247.58 204.254 -272.568 1
Cu 245.847 204.254 -272.568 1
Cu 244.142 204.254 -272.568 1
Cu 242.471 204.248 -272.568 1
Cu 240.841 203.565 -272.568 1
Cu 239.259 202.785 -272.568 1
Cu 237.73 201.91 -272.568 1
Cu 236.261 200.944 -272.568 1
Cu 234.858 199.891 -272.568 1
Cu 233.526 198.754 -272.568 1
Cu 232.27 197.539 -272.568 1
Cu 231.096 196.25 -272.568 1
Cu 230.007 194.892 -272.568 1
Cu 229.009 193.47 -272.568 1
Cu 228.105 191.991 -272.568 1
Cu 227.299 190.46 -272.568 1
Cu 226.593 188.882 -272.568 1
Cu 226.432 187.265 -272.568 1
Cu 226.432 185.615 -272.568 1
Cu 226.432 183.938 -272.568 1
Cu 226.432 182.24 -272.568 1
Cu 226.432 180.529 -272.568 1
Cu 226.432 178.811 -272.568 1
Cu 226.432 177.094 -272.568 1
Cu 226.432 175.383 -272.568 1
Cu 226.432 173.685 -272.568 1
Cu 226.432 172.008 -272.568 1
Cu 226.432 170.357 -272.568 1
Cu 226.593 168.74 -272.568 1
Cu 227.299 167.163 -272.568 1
Cu 228.105 165.632 -272.568 1
Cu 229.009 164.153 -272.568 1
Cu 230.007 162.731 -272.568 1
Cu 231.096 161.373 -272.568 1
Cu 232.27 160.084 -272.568 1
Cu 233.526 158.869 -272.568 1
Cu 234.858 157.732 -272.568 1
Cu 236.261 156.679 -272.568 1
Cu 237.73 155.713 -272.568 1
Cu 239.259 154.838 -272.568 1
Cu 240.841 154.058 -272.568 1
Cu 242.471 153.375 -272.568 1
Cu 244.142 153.369 -272.568 1
Cu 245.847 153.369 -272.568 1
Cu 247.58 153.369 -272.568 1
Cu 249.334 153.369 -272.568 1
Cu 251.102 153.369 -272.568 1
Cu 252.878 153.369 -272.568 1
Cu 254.653 153.369 -272.568 1
Cu 256.421 153.369 -272.568 1
Cu 258.175 153.369 -272.568 1
Cu 259.908 153.369 -272.568 1
Cu 261.613 153.369 -272.568 1
Cu 263.284 153.375 -272.568 1
Cu 264.914 154.058 -272.568 1
Cu 266.496 154.838 -272.568 1
Cu 268.025 155.713 -272.568 1
Cu 269.494 156.679 -272.568 1
Cu 270.897 157.732 -272.568 1
Cu 272.229 158.869 -272.568 1
Cu 273.485 160.084 -272.568 1
Cu 274.659 161.373 -272.568 1
Cu 275.748 162.731 -272.568 1
Cu 276.746 164.153 -272.568 1
Cu 277.65 165.632 -272.568 1
Cu 278.456 167.163 -272.568 1
Cu 279.162 168.74 -272.568 1
Cu 279.323 170.357 -272.568 1
Cu 279.323 172.008 -272.568 1
Cu 279.323 173.685 -272.568 1
Cu 279.323 175.383 -272.568 1
Cu 279.323 177.094 -272.568 1
Cu 279.323 178.811 -272.568 1
Cu 279.848 178.811 -277.79 1
Cu 279.848 180.563 -277.79 1
Cu 279.848 182.308 -277.79 1
Cu 279.848 184.039 -277.79 1
Cu 279.848 185.75 -277.79 1
Cu 279.848 187.433 -277.79 1
Cu 279.683 189.082 -277.79 1
Cu 278.964 190.691 -277.79 1
Cu 278.141 192.252 -277.79 1
Cu 277.22 193.761 -277.79 1
Cu 276.201 195.211 -277.79 1
Cu 275.091 196.596 -277.79 1
Cu 273.894 197.91 -277.79 1
Cu 272.613 199.15 -277.79 1
Cu 271.254 200.309 -277.79 1
Cu 269.823 201.383 -277.79 1
Cu 268.325 202.368 -277.79 1
Cu 266.766 203.26 -277.79 1
Cu 265.153 204.056 -277.79 1
Cu 263.491 204.752 -277.79 1
Cu 261.786 204.758 -277.79 1
Cu 260.047 204.758 -277.79 1
Cu 258.28 204.758 -277.79 1
Cu 256.491 204.758 -277.79 1
Cu 254.688 204.758 -277.79 1
Cu 252.878 204.758 -277.79 1
Cu 251.067 204.758 -277.79 1
Cu 249.264 204.758 -277.79 1
Cu 247.475 204.758 -277.79 1
Cu 245.708 204.758 -277.79 1
Cu 243.969 204.758 -277.79 1
Cu 242.264 204.752 -277.79 1
Cu 240.602 204.056 -277.79 1
Cu 238.989 203.26 -277.79 1
Cu 237.43 202.368 -277.79 1
Cu 235.932 201.383 -277.79 1
Cu 234.501 200.309 -277.79 1
Cu 233.142 199.15 -277.79 1
Cu 231.861 197.91 -277.79 1
Cu 230.664 196.596 -277.79 1
Cu 229.554 195.211 -277.79 1
Cu 228.536 193.761 -277.79 1
Cu 227.614 192.252 -277.79 1
Cu 226.791 190.691 -277.79 1
Cu 226.072 189.082 -277.79 1
Cu 225.907 187.433 -277.79 1
Cu 225.907 185.75 -277.79 1
Cu 225.907 184.039 -277.79 1
Cu 225.907 182.308 -277.79 1
Cu 225.907 180.563 -277.79 1
Cu 225.907 178.811 -277.79 1
Cu 225.907 177.06 -277.79 1
Cu 225.907 175.315 -277.79 1
Cu 225.907 173.583 -277.79 1
Cu 225.907 171.873 -277.79 1
Cu 225.907 170.19 -277.79 1
Cu 226.072 168.541 -277.79 1
Cu 226.791 166.932 -277.79 1
Cu 227.614 165.37 -277.79 1
Cu 228.536 163.862 -277.79 1
Cu 229.554 162.412 -277.79 1
Cu 230.664 161.027 -277.79 1
Cu 231.861 159.713 -277.79 1
Cu 233.142 158.473 -277.79 1
Cu 234.501 157.314 -277.79 1
Cu 235.932 156.24 -277.79 1
Cu 237.43 155.255 -277.79 1
Cu 238.989 154.362 -277.79 1
Cu 240.602 153.567 -277.79 1
Cu 242.264 152.871 -277.79 1
Cu 243.969 152.864 -277.79 1
Cu 245.708 152.864 -277.79 1
Cu 247.475 152.864 -277.79 1
Cu 249.264 152.864 -277.79 1
Cu 251.067 152.864 -277.79 1
Cu 252.878 152.864 -277.79 1
Cu 254.688 152.864 -277.79 1
Cu 256.491 152.864 -277.79 1
Cu 258.28 152.864 -277.79 1
Cu 260.047 152.864 -277.79 1
Cu 261.786 152.864 -277.79 1
Cu 263.491 152.871 -277.79 1
Cu 265.153 153.567 -277.79 1
Cu 266.766 154.362 -277.79 1
Cu 268.325 155.255 -277.79 1
Cu 269.823 156.24 -277.79 1
Cu 271.254 157.314 -277.79 1
Cu 272.613 158.473 -277.79 1
Cu 273.894 159.713 -277.79 1
Cu 275.091 161.027 -277.79 1
Cu 276.201 162.412 -277.79 1
Cu 277.22 163.862 -277.79 1
Cu 278.141 165.37 -277.79 1
Cu 278.964 166.932 -277.79 1
Cu 279.683 168.541 -277.79 1
Cu 279.848 170.19 -277.79 1
Cu 279.848 171.873 -277.79 1
Cu 279.848 173.583 -277.79 1
Cu 279.848 175.315 -277.79 1
Cu 279.848 177.06 -277.79 1
Cu 279.848 178.811 -277.79 1
Cu 280.391 178.811 -283.035 1
Cu 280.391 180.599 -283.035 1
Cu 280.391 182.379 -283.035 1
Cu 280.391 184.145 -283.035 1
Cu 280.391 185.89 -283.035 1
Cu 280.391 187.607 -283.035 1
Cu 280.223 189.289 -283.035 1
Cu 279.489 190.93 -283.035 1
Cu 278.65 192.523 -283.035 1
Cu 277.71 194.062 -283.035 1
Cu 276.671 195.541 -283.035 1
Cu 275.539 196.954 -283.035 1
Cu 274.317 198.295 -283.035 1
Cu 273.01 199.559 -283.035 1
Cu 271.624 200.742 -283.035 1
Cu 270.165 201.837 -283.035 1
Cu 268.636 202.842 -283.035 1
Cu 267.046 203.753 -283.035 1
Cu 265.4 204.564 -283.035 1
Cu 263.704 205.274 -283.035 1
Cu 261.966 205.281 -283.035 1
Cu 260.192 205.281 -283.035 1
Cu 258.388 205.281 -283.035 1
Cu 256.564 205.281 -283.035 1
Cu 254.724 205.281 -283.035 1
Cu 252.878 205.281 -283.035 1
Cu 251.031 205.281 -283.035 1
Cu 249.191 205.281 -283.035 1
Cu 247.367 205.281 -283.035 1
Cu 245.563 205.281 -283.035 1
Cu 243.789 205.281 -283.035 1
Cu 242.051 205.274 -283.035 1
Cu 240.355 204.564 -283.035 1
Cu 238.709 203.753 -283.035 1
Cu 237.119 202.842 -283.035 1
Cu 235.59 201.837 -283.035 1
Cu 234.131 200.742 -283.035 1
Cu 232.745 199.559 -283.035 1
Cu 231.438 198.295 -283.035 1
Cu 230.216 196.954 -283.035 1
Cu 229.084 195.541 -283.035 1
Cu 228.045 194.062 -283.035 1
Cu 227.105 192.523 -283.035 1
Cu 226.266 190.93 -283.035 1
Cu 225.532 189.289 -283.035 1
Cu 225.364 187.607 -283.035 1
Cu 225.364 185.89 -283.035 1
Cu 225.364 184.145 -283.035 1
Cu 225.364 182.379 -283.035 1
Cu 225.364 180.599 -283.035 1
Cu 225.364 178.811 -283.035 1
Cu 225.364 177.024 -283.035 1
Cu 225.364 175.244 -283.035 1
Cu 225.364 173.478 -283.035 1
Cu 225.364 171.733 -283.035 1
Cu 225.364 170.016 -283.035 1
Cu 225.532 168.334 -283.035 1
Cu 226.266 166.693 -283.035 1
Cu 227.105 165.1 -283.035 1
Cu 228.045 163.561 -283.035 1
Cu 229.084 162.082 -283.035 1
Cu 230.216 160.669 -283.035 1
Cu 231.438 159.328 -283.035 1
Cu 232.745 158.064 -283.035 1
Cu 234.131 156.881 -283.035 1
Cu 235.59 155.785 -283.035 1
Cu 237.119 154.78 -283.035 1
Cu 238.709 153.87 -283.035 1
Cu 240.355 153.058 -283.035 1
Cu 242.051 152.348 -283.035 1
Cu 243.789 152.342 -283.035 1
Cu 245.563 152.342 -283.035 1
Cu 247.367 152.342 -283.035 1
Cu 249.191 152.342 -283.035 1
Cu 251.031 152.342 -283.035 1
Cu 252.878 152.342 -283.035 1
Cu 254.724 152.342 -283.035 1
Cu 256.564 152.342 -283.035 1
Cu 258.388 152.342 -283.035 1
Cu 260.192 152.342 -283.035 1
Cu 261.966 152.342 -283.035 1
Cu 263.704 152.348 -283.035 1
Cu 265.4 153.058 -283.035 1
Cu 267.046 153.87 -283.035 1
Cu 268.636 154.78 -283.035 1
Cu 270.165 155.785 -283.035 1
Cu 271.624 156.881 -283.035 1
Cu 273.01 158.064 -283.035 1
Cu 274.317 159.328 -283.035 1
Cu 275.539 160.669 -283.035 1
Cu 276.671 162.082 -283.035 1
Cu 277.71 163.561 -283.035 1
Cu 278.65 165.1 -283.035 1
Cu 279.489 166.693 -283.035 1
Cu 280.223 168.334 -283.035 1
Cu 280.391 170.016 -283.035 1
Cu 280.391 171.733 -283.035 1
Cu 280.391 173.478 -283.035 1
Cu 280.391 175.244 -283.035 1
Cu 280.391 177.024 -283.035 1
Cu 280.391 178.811 -283.035 1
Cu 280.953 178.811 -288.302 1
Cu 280.953 180.635 -288.302 1
Cu 280.953 182.452 -288.302 1
Cu 280.953 184.254 -288.302 1
Cu 280.953 186.034 -288.302 1
Cu 280.953 187.786 -288.302 1
Cu 280.782 189.503 -288.302 1
Cu 280.033 191.178 -288.302 1
Cu 279.177 192.803 -288.302 1
Cu 278.217 194.374 -288.302 1
Cu 277.157 195.883 -288.302 1
Cu 276.002 197.324 -288.302 1
Cu 274.755 198.693 -288.302 1
Cu 273.422 199.983 -288.302 1
Cu 272.008 201.19 -288.302 1
Cu 270.518 202.308 -288.302 1
Cu 268.959 203.334 -288.302 1
Cu 267.336 204.262 -288.302 1
Cu 265.656 205.091 -288.302 1
Cu 263.926 205.815 -288.302 1
Cu 262.152 205.822 -288.302 1
Cu 260.341 205.822 -288.302 1
Cu 258.501 205.822 -288.302 1
Cu 256.639 205.822 -288.302 1
Cu 254.762 205.822 -288.302 1
Cu 252.878 205.822 -288.302 1
Cu 250.993 205.822 -288.302 1
Cu 249.116 205.822 -288.302 1
Cu 247.254 205.822 -288.302 1
Cu 245.414 205.822 -288.302 1
Cu 243.603 205.822 -288.302 1
Cu 241.83 205.815 -288.302 1
Cu 240.099 205.091 -288.302 1
Cu 238.419 204.262 -288.302 1
Cu 236.796 203.334 -288.302 1
Cu 235.237 202.308 -288.302 1
Cu 233.747 201.19 -288.302 1
Cu 232.333 199.983 -288.302 1
Cu 231 198.693 -288.302 1
Cu 229.753 197.324 -288.302 1
Cu 228.598 195.883 -288.302 1
Cu 227.538 194.374 -288.302 1
Cu 226.578 192.803 -288.302 1
Cu 225.722 191.178 -288.302 1
Cu 224.973 189.503 -288.302 1
Cu 224.802 187.786 -288.302 1
Cu 224.802 186.034 -288.302 1
Cu 224.802 184.254 -288.302 1
Cu 224.802 182.452 -288.302 1
Cu 224.802 180.635 -288.302 1
Cu 224.802 178.811 -288.302 1
Cu 224.802 176.988 -288.302 1
Cu 224.802 175.171 -288.302 1
Cu 224.802 173.369 -288.302 1
Cu 224.802 171.589 -288.302 1
Cu 224.802 169.836 -288.302 1
Cu 224.973 168.12 -288.302 1
Cu 225.722 166.445 -288.302 1
Cu 226.578 164.82 -288.302 1
Cu 227.538 163.249 -288.302 1
Cu 228.598 161.74 -288.302 1
Cu 229.753 160.298 -288.302 1
Cu 231 158.93 -288.302 1
Cu 232.333 157.64 -288.302 1
Cu 233.747 156.433 -288.302 1
Cu 235.237 155.315 -288.302 1
Cu 236.796 154.289 -288.302 1
Cu 238.419 153.36 -288.302 1
Cu 240.099 152.532 -288.302 1
Cu 241.83 151.807 -288.302 1
Cu 243.603 151.801 -288.302 1
Cu 245.414 151.801 -288.302 1
Cu 247.254 151.801 -288.302 1
Cu 249.116 151.801 -288.302 1
Cu 250.993 151.801 -288.302 1
Cu 252.878 151.801 -288.302 1
Cu 254.762 151.801 -288.302 1
Cu 256.639 151.801 -288.302 1
Cu 258.501 151.801 -288.302 1
Cu 260.341 151.801 -288.302 1
Cu 262.152 151.801 -288.302 1
Cu 263.926 151.807 -288.302 1
Cu 265.656 152.532 -288.302 1
Cu 267.336 153.36 -288.302 1
Cu 268.959 154.289 -288.302 1
Cu 270.518 155.315 -288.302 1
Cu 272.008 156.433 -288.302 1
Cu 273.422 157.64 -288.302 1
Cu 274.755 158.93 -288.302 1
Cu 276.002 160.298 -288.302 1
Cu 277.157 161.74 -288.302 1
Cu 278.217 163.249 -288.302 1
Cu 279.177 164.82 -288.302 1
Cu 280.033 166.445 -288.302 1
Cu 280.782 168.12 -288.302 1
Cu 280.953 169.836 -288.302 1
Cu 280.953 171.589 -288.302 1
Cu 280.953 173.369 -288.302 1
Cu 280.953 175.171 -288.302 1
Cu 280.953 176.988 -288.302 1
Cu 280.953 178.811 -288.302 1
Cu 281.535 178.811 -293.592 1
Cu 281.535 180.673 -293.592 1
Cu 281.535 182.527 -293.592 1
Cu 281.535 184.367 -293.592 1
Cu 281.535 186.184 -293.592 1
Cu 281.535 187.973 -293.592 1
Cu 281.361 189.725 -293.592 1
Cu 280.596 191.434 -293.592 1
Cu 279.723 193.094 -293.592 1
Cu 278.743 194.697 -293.592 1
Cu 277.661 196.237 -293.592 1
Cu 276.482 197.709 -293.592 1
Cu 275.209 199.106 -293.592 1
Cu 273.848 200.422 -293.592 1
Cu 272.405 201.654 -293.592 1
Cu 270.884 202.796 -293.592 1
Cu 269.292 203.842 -293.592 1
Cu 267.636 204.79 -293.592 1
Cu 265.921 205.636 -293.592 1
Cu 264.155 206.376 -293.592 1
Cu 262.344 206.382 -293.592 1
Cu 260.496 206.382 -293.592 1
Cu 258.618 206.382 -293.592 1
Cu 256.717 206.382 -293.592 1
Cu 254.801 206.382 -293.592 1
Cu 252.878 206.382 -293.592 1
Cu 250.954 206.382 -293.592 1
Cu 249.038 206.382 -293.592 1
Cu 247.137 206.382 -293.592 1
Cu 245.259 206.382 -293.592 1
Cu 243.411 206.382 -293.592 1
Cu 241.6 206.376 -293.592 1
Cu 239.834 205.636 -293.592 1
Cu 238.119 204.79 -293.592 1
Cu 236.463 203.842 -293.592 1
Cu 234.871 202.796 -293.592 1
Cu 233.35 201.654 -293.592 1
Cu 231.907 200.422 -293.592 1
Cu 230.546 199.106 -293.592 1
Cu 229.273 197.709 -293.592 1
Cu 228.094 196.237 -293.592 1
Cu 227.012 194.697 -293.592 1
Cu 226.032 193.094 -293.592 1
Cu 225.159 191.434 -293.592 1
Cu 224.394 189.725 -293.592 1
Cu 224.22 187.973 -293.592 1
Cu 224.22 186.184 -293.592 1
Cu 224.22 184.367 -293.592 1
Cu 224.22 182.527 -293.592 1
Cu 224.22 180.673 -293.592 1
Cu 224.22 178.811 -293.592 1
Cu 224.22 176.95 -293.592 1
Cu 224.22 175.096 -293.592 1
Cu 224.22 173.256 -293.592 1
Cu 224.22 171.439 -293.592 1
Cu 224.22 169.65 -293.592 1
Cu 224.394 167.898 -293.592 1
Cu 225.159 166.189 -293.592 1
Cu 226.032 164.529 -293.592 1
Cu 227.012 162.926 -293.592 1
Cu 228.094 161.386 -293.592 1
Cu 229.273 159.914 -293.592 1
Cu 230.546 158.517 -293.592 1
Cu 231.907 157.2 -293.592 1
Cu 233.35 155.969 -293.592 1
Cu 234.871 154.827 -293.592 1
Cu 236.463 153.78 -293.592 1
Cu 238.119 152.832 -293.592 1
Cu 239.834 151.987 -293.592 1
Cu 241.6 151.247 -293.592 1
Cu 243.411 151.241 -293.592 1
Cu 245.259 151.241 -293.592 1
Cu 247.137 151.241 -293.592 1
Cu 249.038 151.241 -293.592 1
Cu 250.954 151.241 -293.592 1
Cu 252.878 151.241 -293.592 1
Cu 254.801 151.241 -293.592 1
Cu 256.717 151.241 -293.592 1
Cu 258.618 151.241 -293.592 1
Cu 260.496 151.241 -293.592 1
Cu 262.344 151.241 -293.592 1
Cu 264.155 151.247 -293.592 1
Cu 265.921 151.987 -293.592 1
Cu 267.636 152.832 -293.592 1
Cu 269.292 153.78 -293.592 1
Cu 270.884 154.827 -293.592 1
Cu 272.405 155.969 -293.592 1
Cu 273.848 157.2 -293.592 1
Cu 275.209 158.517 -293.592 1
Cu 276.482 159.914 -293.592 1
Cu 277.661 161.386 -293.592 1
Cu 278.743 162.926 -293.592 1
Cu 279.723 164.529 -293.592 1
Cu 280.596 166.189 -293.592 1
Cu 281.361 167.898 -293.592 1
Cu 281.535 169.65 -293.592 1
Cu 281.535 171.439 -293.592 1
Cu 281.535 173.256 -293.592 1
Cu 281.535 175.096 -293.592 1
Cu 281.535 176.95 -293.592 1
Cu 281.535 178.811 -293.592 1
Cu 282.139 178.811 -298.904 1
Cu 282.139 180.712 -298.904 1
Cu 282.139 182.605 -298.904 1
Cu 282.139 184.484 -298.904 1
Cu 282.139 186.339 -298.904 1
Cu 282.139 188.166 -298.904 1
Cu 281.961 189.955 -298.904 1
Cu 281.18 191.7 -298.904 1
Cu 280.288 193.394 -298.904 1
Cu 279.288 195.031 -298.904 1
Cu 278.183 196.604 -298.904 1
Cu 276.979 198.107 -298.904 1
Cu 275.679 199.533 -298.904 1
Cu 274.29 200.878 -298.904 1
Cu 272.816 202.135 -298.904 1
Cu 271.263 203.301 -298.904 1
Cu 269.638 204.37 -298.904 1
Cu 267.947 205.338 -298.904 1
Cu 266.196 206.201 -298.904 1
Cu 264.392 206.956 -298.904 1
Cu 262.543 206.963 -298.904 1
Cu 260.656 206.963 -298.904 1
Cu 258.739 206.963 -298.904 1
Cu 256.798 206.963 -298.904 1
Cu 254.842 206.963 -298.904 1
Cu 252.878 206.963 -298.904 1
Cu 250.913 206.963 -298.904 1
Cu 248.957 206.963 -298.904 1
Cu 247.016 206.963 -298.904 1
Cu 245.099 206.963 -298.904 1
Cu 243.212 206.963 -298.904 1
Cu 241.363 206.956 -298.904 1
Cu 239.559 206.201 -298.904 1
Cu 237.808 205.338 -298.904 1
Cu 236.117 204.37 -298.904 1
Cu 234.492 203.301 -298.904 1
Cu 232.939 202.135 -298.904 1
Cu 231.465 200.878 -298.904 1
Cu 230.076 199.533 -298.904 1
Cu 228.776 198.107 -298.904 1
Cu 227.572 196.604 -298.904 1
Cu 226.467 195.031 -298.904 1
Cu 225.467 193.394 -298.904 1
Cu 224.575 191.7 -298.904 1
Cu 223.794 189.955 -298.904 1
Cu 223.616 188.166 -298.904 1
Cu 223.616 186.339 -298.904 1
Cu 223.616 184.484 -298.904 1
Cu 223.616 182.605 -298.904 1
Cu 223.616 180.712 -298.904 1
Cu 223.616 178.811 -298.904 1
Cu 223.616 176.911 -298.904 1
Cu 223.616 175.017 -298.904 1
Cu 223.616 173.139 -298.904 1
Cu 223.616 171.283 -298.904 1
Cu 223.616 169.457 -298.904 1
Cu 223.794 167.668 -298.904 1
Cu 224.575 165.923 -298.904 1
Cu 225.467 164.228 -298.904 1
Cu 226.467 162.592 -298.904 1
Cu 227.572 161.019 -298.904 1
Cu 228.776 159.516 -298.904 1
Cu 230.076 158.09 -298.904 1
Cu 231.465 156.745 -298.904 1
Cu 232.939 155.488 -298.904 1
Cu 234.492 154.322 -298.904 1
Cu 236.117 153.253 -298.904 1
Cu 237.808 152.285 -298.904 1
Cu 239.559 151.422 -298.904 1
Cu 241.363 150.667 -298.904 1
Cu 243.212 150.66 -298.904 1
Cu 245.099 150.66 -298.904 1
Cu 247.016 150.66 -298.904 1
Cu 248.957 150.66 -298.904 1
Cu 250.913 150.66 -298.904 1
Cu 252.878 150.66 -298.904 1
Cu 254.842 150.66 -298.904 1
Cu 256.798 150.66 -298.904 1
Cu 258.739 150.66 -298.904 1
Cu 260.656 150.66 -298.904 1
Cu 262.543 150.66 -298.904 1
Cu 264.392 150.667 -298.904 1
Cu 266.196 151.422 -298.904 1
Cu 267.947 152.285 -298.904 1
Cu 269.638 153.253 -298.904 1
Cu 271.263 154.322 -298.904 1
Cu 272.816 155.488 -298.904 1
Cu 274.29 156.745 -298.904 1
Cu 275.679 158.09 -298.904 1
Cu 276.979 159.516 -298.904 1
Cu 278.183 161.019 -298.904 1
Cu 279.288 162.592 -298.904 1
Cu 280.288 164.228 -298.904 1
Cu 281.18 165.923 -298.904 1
Cu 281.961 167.668 -298.904 1
Cu 282.139 169.457 -298.904 1
Cu 282.139 171.283 -298.904 1
Cu 282.139 173.139 -298.904 1
Cu 282.139 175.017 -298.904 1
Cu 282.139 176.911 -298.904 1
Cu 282.139 178.811 -298.904 1
Cu 282.765 178.811 -304.238 1
Cu 282.765 180.753 -304.238 1
Cu 282.765 182.686 -304.238 1
Cu 282.765 184.605 -304.238 1
Cu 282.765 186.5 -304.238 1
Cu 282.765 188.366 -304.238 1
Cu 282.582 190.193 -304.238 1
Cu 281.785 191.976 -304.238 1
Cu 280.874 193.706 -304.238 1
Cu 279.853 195.378 -304.238 1
Cu 278.724 196.984 -304.238 1
Cu 277.494 198.519 -304.238 1
Cu 276.167 199.976 -304.238 1
Cu 274.748 201.35 -304.238 1
Cu 273.242 202.634 -304.238 1
Cu 271.656 203.825 -304.238 1
Cu 269.996 204.916 -304.238 1
Cu 268.269 205.905 -304.238 1
Cu 266.481 206.787 -304.238 1
Cu 264.639 207.558 -304.238 1
Cu 262.75 207.565 -304.238 1
Cu 260.823 207.565 -304.238 1
Cu 258.864 207.565 -304.238 1
Cu 256.882 207.565 -304.238 1
Cu 254.884 207.565 -304.238 1
Cu 252.878 207.565 -304.238 1
Cu 250.871 207.565 -304.238 1
Cu 248.873 207.565 -304.238 1
Cu 246.891 207.565 -304.238 1
Cu 244.932 207.565 -304.238 1
Cu 243.005 207.565 -304.238 1
Cu 241.116 207.558 -304.238 1
Cu 239.274 206.787 -304.238 1
Cu 237.486 205.905 -304.238 1
Cu 235.759 204.916 -304.238 1
Cu 234.099 203.825 -304.238 1
Cu 232.513 202.634 -304.238 1
Cu 231.007 201.35 -304.238 1
Cu 229.588 199.976 -304.238 1
Cu 228.261 198.519 -304.238 1
Cu 227.031 196.984 -304.238 1
Cu 225.902 195.378 -304.238 1
Cu 224.881 193.706 -304.238 1
Cu 223.97 191.976 -304.238 1
Cu 223.173 190.193 -304.238 1
Cu 222.99 188.366 -304.238 1
Cu 222.99 186.5 -304.238 1
Cu 222.99 184.605 -304.238 1
Cu 222.99 182.686 -304.238 1
Cu 222.99 180.753 -304.238 1
Cu 222.99 178.811 -304.238 1
Cu 222.99 176.87 -304.238 1
Cu 222.99 174.936 -304.238 1
Cu 222.99 173.018 -304.238 1
Cu 222.99 171.122 -304.238 1
Cu 222.99 169.257 -304.238 1
Cu 223.173 167.43 -304.238 1
Cu 223.97 165.647 -304.238 1
Cu 224.881 163.917 -304.238 1
Cu 225.902 162.245 -304.238 1
Cu 227.031 160.638 -304.238 1
Cu 228.261 159.104 -304.238 1
Cu 229.588 157.647 -304.238 1
Cu 231.007 156.273 -304.238 1
Cu 232.513 154.989 -304.238 1
Cu 234.099 153.798 -304.238 1
Cu 235.759 152.707 -304.238 1
Cu 237.486 151.718 -304.238 1
Cu 239.274 150.836 -304.238 1
Cu 241.116 150.065 -304.238 1
Cu 243.005 150.058 -304.238 1
Cu 244.932 150.058 -304.238 1
Cu 246.891 150.058 -304.238 1
Cu 248.873 150.058 -304.238 1
Cu 250.871 150.058 -304.238 1
Cu 252.878 150.058 -304.238 1
Cu 254.884 150.058 -304.238 1
Cu 256.882 150.058 -304.238 1
Cu 258.864 150.058 -304.238 1
Cu 260.823 150.058 -304.238 1
Cu 262.75 150.058 -304.238 1
Cu 264.639 150.065 -304.238 1
Cu 266.481 150.836 -304.238 1
Cu 268.269 151.718 -304.238 1
Cu 269.996 152.707 -304.238 1
Cu 271.656 153.798 -304.238 1
Cu 273.242 154.989 -304.238 1
Cu 274.748 156.273 -304.238 1
Cu 276.167 157.647 -304.238 1
Cu 277.494 159.104 -304.238 1
Cu 278.724 160.638 -304.238 1
Cu 279.853 162.245 -304.238 1
Cu 280.874 163.917 -304.238 1
Cu 281.785 165.647 -304.238 1
Cu 282.582 167.43 -304.238 1
Cu 282.765 169.257 -304.238 1
Cu 282.765 171.122 -304.238 1
Cu 282.765 173.018 -304.238 1
Cu 282.765 174.936 -304.238 1
Cu 282.765 176.87 -304.238 1
Cu 282.765 178.811 -304.238 1
Cu 283.414 178.811 -309.594 1
Cu 283.414 180.795 -309.594 1
Cu 283.414 182.771 -309.594 1
Cu 283.414 184.731 -309.594 1
Cu 283.414 186.667 -309.594 1
Cu 283.414 188.573 -309.594 1
Cu 283.228 190.44 -309.594 1
Cu 282.413 192.261 -309.594 1
Cu 281.482 194.03 -309.594 1
Cu 280.438 195.738 -309.594 1
Cu 279.286 197.379 -309.594 1
Cu 278.029 198.947 -309.594 1
Cu 276.673 200.436 -309.594 1
Cu 275.223 201.839 -309.594 1
Cu 273.684 203.151 -309.594 1
Cu 272.064 204.368 -309.594 1
Cu 270.368 205.483 -309.594 1
Cu 268.603 206.493 -309.594 1
Cu 266.776 207.394 -309.594 1
Cu 264.894 208.182 -309.594 1
Cu 262.965 208.189 -309.594 1
Cu 260.995 208.189 -309.594 1
Cu 258.994 208.189 -309.594 1
Cu 256.969 208.189 -309.594 1
Cu 254.927 208.189 -309.594 1
Cu 252.878 208.189 -309.594 1
Cu 250.828 208.189 -309.594 1
Cu 248.786 208.189 -309.594 1
Cu 246.761 208.189 -309.594 1
Cu 244.76 208.189 -309.594 1
Cu 242.79 208.189 -309.594 1
Cu 240.861 208.182 -309.594 1
Cu 238.979 207.394 -309.594 1
Cu 237.152 206.493 -309.594 1
Cu 235.387 205.483 -309.594 1
Cu 233.691 204.368 -309.594 1
Cu 232.071 203.151 -309.594 1
Cu 230.532 201.839 -309.594 1
Cu 229.082 200.436 -309.594 1
Cu 227.726 198.947 -309.594 1
Cu 226.469 197.379 -309.594 1
Cu 225.317 195.738 -309.594 1
Cu 224.273 194.03 -309.594 1
Cu 223.342 192.261 -309.594 1
Cu 222.528 190.44 -309.594 1
Cu 222.341 188.573 -309.594 1
Cu 222.341 186.667 -309.594 1
Cu 222.341 184.731 -309.594 1
Cu 222.341 182.771 -309.594 1
Cu 222.341 180.795 -309.594 1
Cu 222.341 178.811 -309.594 1
Cu 222.341 176.828 -309.594 1
Cu 222.341 174.852 -309.594 1
Cu 222.341 172.892 -309.594 1
Cu 222.341 170.955 -309.594 1
Cu 222.341 169.05 -309.594 1
Cu 222.528 167.183 -309.594 1
Cu 223.342 165.361 -309.594 1
Cu 224.273 163.593 -309.594 1
Cu 225.317 161.885 -309.594 1
Cu 226.469 160.244 -309.594 1
Cu 227.726 158.676 -309.594 1
Cu 229.082 157.187 -309.594 1
Cu 230.532 155.784 -309.594 1
Cu 232.071 154.471 -309.594 1
Cu 233.691 153.255 -309.594 1
Cu 235.387 152.14 -309.594 1
Cu 237.152 151.13 -309.594 1
Cu 238.979 150.229 -309.594 1
Cu 240.861 149.44 -309.594 1
Cu 242.79 149.433 -309.594 1
Cu 244.76 149.433 -309.594 1
Cu 246.761 149.433 -309.594 1
Cu 248.786 149.433 -309.594 1
Cu 250.828 149.433 -309.594 1
Cu 252.878 149.433 -309.594 1
Cu 254.927 149.433 -309.594 1
Cu 256.969 149.433 -309.594 1
Cu 258.994 149.433 -309.594 1
Cu 260.995 149.433 -309.594 1
Cu 262.965 149.433 -309.594 1
Cu 264.894 149.44 -309.594 1
Cu 266.776 150.229 -309.594 1
Cu 268.603 151.13 -309.594 1
Cu 270.368 152.14 -309.594 1
Cu 272.064 153.255 -309.594 1
Cu 273.684 154.471 -309.594 1
Cu 275.223 155.784 -309.594 1
Cu 276.673 157.187 -309.594 1
Cu 278.029 158.676 -309.594 1
Cu 279.286 160.244 -309.594 1
Cu 280.438 161.885 -309.594 1
Cu 281.482 163.593 -309.594 1
Cu 282.413 165.361 -309.594 1
Cu 283.228 167.183 -309.594 1
Cu 283.414 169.05 -309.594 1
Cu 283.414 170.955 -309.594 1
Cu 283.414 172.892 -309.594 1
Cu 283.414 174.852 -309.594 1
Cu 283.414 176.828 -309.594 1
Cu 283.414 178.811 -309.594 1
Cu 284.087 178.811 -314.971 1
Cu 284.087 180.839 -314.971 1
Cu 284.087 182.858 -314.971 1
Cu 284.087 184.861 -314.971 1
Cu 284.087 186.841 -314.971 1
Cu 284.087 188.788 -314.971 1
Cu 283.897 190.697 -314.971 1
Cu 283.064 192.558 -314.971 1
Cu 282.113 194.365 -314.971 1
Cu 281.046 196.111 -314.971 1
Cu 279.868 197.789 -314.971 1
Cu 278.583 199.391 -314.971 1
Cu 277.197 200.913 -314.971 1
Cu 275.715 202.347 -314.971 1
Cu 274.143 203.688 -314.971 1
Cu 272.487 204.931 -314.971 1
Cu 270.754 206.071 -314.971 1
Cu 268.95 207.104 -314.971 1
Cu 267.082 208.025 -314.971 1
Cu 265.159 208.83 -314.971 1
Cu 263.187 208.837 -314.971 1
Cu 261.174 208.837 -314.971 1
Cu 259.129 208.837 -314.971 1
Cu 257.059 208.837 -314.971 1
Cu 254.972 208.837 -314.971 1
Cu 252.878 208.837 -314.971 1
Cu 250.783 208.837 -314.971 1
Cu 248.696 208.837 -314.971 1
Cu 246.626 208.837 -314.971 1
Cu 244.581 208.837 -314.971 1
Cu 242.568 208.837 -314.971 1
Cu 240.596 208.83 -314.971 1
Cu 238.673 208.025 -314.971 1
Cu 236.805 207.104 -314.971 1
Cu 235.001 206.071 -314.971 1
Cu 233.268 204.931 -314.971 1
Cu 231.612 203.688 -314.971 1
Cu 230.04 202.347 -314.971 1
Cu 228.558 200.913 -314.971 1
Cu 227.172 199.391 -314.971 1
Cu 225.887 197.789 -314.971 1
Cu 224.709 196.111 -314.971 1
Cu 223.642 194.365 -314.971 1
Cu 222.691 192.558 -314.971 1
Cu 221.858 190.697 -314.971 1
Cu 221.668 188.788 -314.971 1
Cu 221.668 186.841 -314.971 1
Cu 221.668 184.861 -314.971 1
Cu 221.668 182.858 -314.971 1
Cu 221.668 180.839 -314.971 1
Cu 221.668 178.811 -314.971 1
Cu 221.668 176.784 -314.971 1
Cu 221.668 174.765 -314.971 1
Cu 221.668 172.762 -314.971 1
Cu 221.668 170.782 -314.971 1
Cu 221.668 168.835 -314.971 1
Cu 221.858 166.926 -314.971 1
Cu 222.691 165.065 -314.971 1
Cu 223.642 163.258 -314.971 1
Cu 224.709 161.512 -314.971 1
Cu 225.887 159.834 -314.971 1
Cu 227.172 158.232 -314.971 1
Cu 228.558 156.71 -314.971 1
Cu 230.04 155.276 -314.971 1
Cu 231.612 153.935 -314.971 1
Cu 233.268 152.692 -314.971 1
Cu 235.001 151.552 -314.971 1
Cu 236.805 150.519 -314.971 1
Cu 238.673 149.598 -314.971 1
Cu 240.596 148.793 -314.971 1
Cu 242.568 148.786 -314.971 1
Cu 244.581 148.786 -314.971 1
Cu 246.626 148.786 -314.971 1
Cu 248.696 148.786 -314.971 1
Cu 250.783 148.786 -314.971 1
Cu 252.878 148.786 -314.971 1
Cu 254.972 148.786 -314.971 1
Cu 257.059 148.786 -314.971 1
Cu 259.129 148.786 -314.971 1
Cu 261.174 148.786 -314.971 1
Cu 263.187 148.786 -314.971 1
Cu 265.159 148.793 -314.971 1
Cu 267.082 149.598 -314.971 1
Cu 268.95 150.519 -314.971 1
Cu 270.754 151.552 -314.971 1
Cu 272.487 152.692 -314.971 1
Cu 274.143 153.935 -314.971 1
Cu 275.715 155.276 -314.971 1
Cu 277.197 156.71 -314.971 1
Cu 278.583 158.232 -314.971 1
Cu 279.868 159.834 -314.971 1
Cu 281.046 161.512 -314.971 1
Cu 282.113 163.258 -314.971 1
Cu 283.064 165.065 -314.971 1
Cu 283.897 166.926 -314.971 1
Cu 284.087 168.835 -314.971 1
Cu 284.087 170.782 -314.971 1
Cu 284.087 172.762 -314.971 1
Cu 284.087 174.765 -314.971 1
Cu 284.087 176.784 -314.971 1
Cu 284.087 178.811 -314.971 1
Cu 284.786 178.811 -320.369 1
Cu 284.786 180.884 -320.369 1
Cu 284.786 182.949 -320.369 1
Cu 284.786 184.997 -320.369 1
Cu 284.786 187.02 -320.369 1
Cu 284.786 189.012 -320.369 1
Cu 284.592 190.963 -320.369 1
Cu 283.741 192.866 -320.369 1
Cu 282.768 194.714 -320.369 1
Cu 281.677 196.499 -320.369 1
Cu 280.473 198.214 -320.369 1
Cu 279.159 199.852 -320.369 1
Cu 277.742 201.408 -320.369 1
Cu 276.227 202.874 -320.369 1
Cu 274.62 204.245 -320.369 1
Cu 272.927 205.516 -320.369 1
Cu 271.154 206.682 -320.369 1
Cu 269.31 207.738 -320.369 1
Cu 267.401 208.679 -320.369 1
Cu 265.434 209.502 -320.369 1
Cu 263.418 209.51 -320.369 1
Cu 261.36 209.51 -320.369 1
Cu 259.269 209.51 -320.369 1
Cu 257.153 209.51 -320.369 1
Cu 255.019 209.51 -320.369 1
Cu 252.878 209.51 -320.369 1
Cu 250.736 209.51 -320.369 1
Cu 248.602 209.51 -320.369 1
Cu 246.486 209.51 -320.369 1
Cu 244.395 209.51 -320.369 1
Cu 242.337 209.51 -320.369 1
Cu 240.321 209.502 -320.369 1
Cu 238.354 208.679 -320.369 1
Cu 236.445 207.738 -320.369 1
Cu 234.601 206.682 -320.369 1
Cu 232.828 205.516 -320.369 1
Cu 231.135 204.245 -320.369 1
Cu 229.528 202.874 -320.369 1
Cu 228.013 201.408 -320.369 1
Cu 226.596 199.852 -320.369 1
Cu 225.282 198.214 -320.369 1
Cu 224.078 196.499 -320.369 1
Cu 222.987 194.714 -320.369 1
Cu 222.014 192.866 -320.369 1
Cu 221.163 190.963 -320.369 1
Cu 220.969 189.012 -320.369 1
Cu 220.969 187.02 -320.369 1
Cu 220.969 184.997 -320.369 1
Cu 220.969 182.949 -320.369 1
Cu 220.969 180.884 -320.369 1
Cu 220.969 178.811 -320.369 1
Cu 220.969 176.739 -320.369 1
Cu 220.969 174.674 -320.369 1
Cu 220.969 172.626 -320.369 1
Cu 220.969 170.602 -320.369 1
Cu 220.969 168.611 -320.369 1
Cu 221.163 166.66 -320.369 1
Cu 222.014 164.757 -320.369 1
Cu 222.987 162.909 -320.369 1
Cu 224.078 161.124 -320.369 1
Cu 225.282 159.409 -320.369 1
Cu 226.596 157.771 -320.369 1
Cu 228.013 156.215 -320.369 1
Cu 229.528 154.749 -320.369 1
Cu 231.135 153.377 -320.369 1
Cu 232.828 152.106 -320.369 1
Cu 234.601 150.941 -320.369 1
Cu 236.445 149.885 -320.369 1
Cu 238.354 148.944 -320.369 1
Cu 240.321 148.12 -320.369 1
Cu 242.337 148.113 -320.369 1
Cu 244.395 148.113 -320.369 1
Cu 246.486 148.113 -320.369 1
Cu 248.602 148.113 -320.369 1
Cu 250.736 148.113 -320.369 1
Cu 252.878 148.113 -320.369 1
Cu 255.019 148.113 -320.369 1
Cu 257.153 148.113 -320.369 1
Cu 259.269 148.113 -320.369 1
Cu 261.36 148.113 -320.369 1
Cu 263.418 148.113 -320.369 1
Cu 265.434 148.12 -320.369 1
Cu 267.401 148.944 -320.369 1
Cu 269.31 149.885 -320.369 1
Cu 271.154 150.941 -320.369 1
Cu 272.927 152.106 -320.369 1
Cu 274.62 153.377 -320.369 1
Cu 276.227 154.749 -320.369 1
Cu 277.742 156.215 -320.369 1
Cu 279.159 157.771 -320.369 1
Cu 280.473 159.409 -320.369 1
Cu 281.677 161.124 -320.369 1
Cu 282.768 162.909 -320.369 1
Cu 283.741 164.757 -320.369 1
Cu 284.592 166.66 -320.369 1
Cu 284.786 168.611 -320.369 1
Cu 284.786 170.602 -320.369 1
Cu 284.786 172.626 -320.369 1
Cu 284.786 174.674 -320.369 1
Cu 284.786 176.739 -320.369 1
Cu 284.786 178.811 -320.369 1
Cu 285.513 178.811 -325.788 1
Cu 285.513 180.931 -325.788 1
Cu 285.513 183.043 -325.788 1
Cu 285.513 185.137 -325.788 1
Cu 285.513 187.207 -325.788 1
Cu 285.513 189.244 -325.788 1
Cu 285.314 191.239 -325.788 1
Cu 284.443 193.186 -325.788 1
Cu 283.448 195.076 -325.788 1
Cu 282.333 196.901 -325.788 1
Cu 281.101 198.655 -325.788 1
Cu 279.757 200.331 -325.788 1
Cu 278.308 201.922 -325.788 1
Cu 276.758 203.422 -325.788 1
Cu 275.115 204.824 -325.788 1
Cu 273.383 206.124 -325.788 1
Cu 271.57 207.316 -325.788 1
Cu 269.684 208.396 -325.788 1
Cu 267.731 209.359 -325.788 1
Cu 265.72 210.201 -325.788 1
Cu 263.658 210.209 -325.788 1
Cu 261.553 210.209 -325.788 1
Cu 259.414 210.209 -325.788 1
Cu 257.25 210.209 -325.788 1
Cu 255.068 210.209 -325.788 1
Cu 252.878 210.209 -325.788 1
Cu 250.687 210.209 -325.788 1
Cu 248.505 210.209 -325.788 1
Cu 246.341 210.209 -325.788 1
Cu 244.202 210.209 -325.788 1
Cu 242.097 210.209 -325.788 1
Cu 240.035 210.201 -325.788 1
Cu 238.024 209.359 -325.788 1
Cu 236.071 208.396 -325.788 1
Cu 234.185 207.316 -325.788 1
Cu 232.372 206.124 -325.788 1
Cu 230.64 204.824 -325.788 1
Cu 228.997 203.422 -325.788 1
Cu 227.447 201.922 -325.788 1
Cu 225.998 200.331 -325.788 1
Cu 224.654 198.655 -325.788 1
Cu 223.422 196.901 -325.788 1
Cu 222.307 195.076 -325.788 1
Cu 221.312 193.186 -325.788 1
Cu 220.442 191.239 -325.788 1
Cu 220.242 189.244 -325.788 1
Cu 220.242 187.207 -325.788 1
Cu 220.242 185.137 -325.788 1
Cu 220.242 183.043 -325.788 1
Cu 220.242 180.931 -325.788 1
Cu 220.242 178.811 -325.788 1
Cu 220.242 176.692 -325.788 1
Cu 220.242 174.58 -325.788 1
Cu 220.242 172.485 -325.788 1
Cu 220.242 170.416 -325.788 1
Cu 220.242 168.379 -325.788 1
Cu 220.442 166.383 -325.788 1
Cu 221.312 164.437 -325.788 1
Cu 222.307 162.547 -325.788 1
Cu 223.422 160.722 -325.788 1
Cu 224.654 158.968 -325.788 1
Cu 225.998 157.292 -325.788 1
Cu 227.447 155.701 -325.788 1
Cu 228.997 154.201 -325.788 1
Cu 230.64 152.799 -325.788 1
Cu 232.372 151.499 -325.788 1
Cu 234.185 150.307 -325.788 1
Cu 236.071 149.227 -325.788 1
Cu 238.024 148.264 -325.788 1
Cu 240.035 147.422 -325.788 1
Cu 242.097 147.414 -325.788 1
Cu 244.202 147.414 -325.788 1
Cu 246.341 147.414 -325.788 1
Cu 248.505 147.414 -325.788 1
Cu 250.687 147.414 -325.788 1
Cu 252.878 147.414 -325.788 1
Cu 255.068 147.414 -325.788 1
Cu 257.25 147.414 -325.788 1
Cu 259.414 147.414 -325.788 1
Cu 261.553 147.414 -325.788 1
Cu 263.658 147.414 -325.788 1
Cu 265.72 147.422 -325.788 1
Cu 267.731 148.264 -325.788 1
Cu 269.684 149.227 -325.788 1
Cu 271.57 150.307 -325.788 1
Cu 273.383 151.499 -325.788 1
Cu 275.115 152.799 -325.788 1
Cu 276.758 154.201 -325.788 1
Cu 278.308 155.701 -325.788 1
Cu 279.757 157.292 -325.788 1
Cu 281.101 158.968 -325.788 1
Cu 282.333 160.722 -325.788 1
Cu 283.448 162.547 -325.788 1
Cu 284.443 164.437 -325.788 1
Cu 285.314 166.383 -325.788 1
Cu 285.513 168.379 -325.788 1
Cu 285.513 170.416 -325.788 1
Cu 285.513 172.485 -325.788 1
Cu 285.513 174.58 -325.788 1
Cu 285.513 176.692 -325.788 1
Cu 285.513 178.811 -325.788 1
Cu 286.268 178.811 -331.229 1
Cu 286.268 180.98 -331.229 1
Cu 286.268 183.141 -331.229 1
Cu 286.268 185.284 -331.229 1
Cu 286.268 187.402 -331.229 1
Cu 286.268 189.485 -331.229 1
Cu 286.064 191.527 -331.229 1
Cu 285.173 193.518 -331.229 1
Cu 284.155 195.452 -331.229 1
Cu 283.014 197.32 -331.229 1
Cu 281.754 199.114 -331.229 1
Cu 280.379 200.829 -331.229 1
Cu 278.897 202.457 -331.229 1
Cu 277.311 203.991 -331.229 1
Cu 275.629 205.426 -331.229 1
Cu 273.857 206.756 -331.229 1
Cu 272.003 207.976 -331.229 1
Cu 270.073 209.08 -331.229 1
Cu 268.075 210.066 -331.229 1
Cu 266.017 210.927 -331.229 1
Cu 263.907 210.935 -331.229 1
Cu 261.754 210.935 -331.229 1
Cu 259.566 210.935 -331.229 1
Cu 257.351 210.935 -331.229 1
Cu 255.119 210.935 -331.229 1
Cu 252.878 210.935 -331.229 1
Cu 250.636 210.935 -331.229 1
Cu 248.404 210.935 -331.229 1
Cu 246.189 210.935 -331.229 1
Cu 244.001 210.935 -331.229 1
Cu 241.848 210.935 -331.229 1
Cu 239.738 210.927 -331.229 1
Cu 237.68 210.066 -331.229 1
Cu 235.682 209.08 -331.229 1
Cu 233.752 207.976 -331.229 1
Cu 231.898 206.756 -331.229 1
Cu 230.126 205.426 -331.229 1
Cu 228.444 203.991 -331.229 1
Cu 226.858 202.457 -331.229 1
Cu 225.376 200.829 -331.229 1
Cu 224.001 199.114 -331.229 1
Cu 222.741 197.32 -331.229 1
Cu 221.6 195.452 -331.229 1
Cu 220.582 193.518 -331.229 1
Cu 219.691 191.527 -331.229 1
Cu 219.487 189.485 -331.229 1
Cu 219.487 187.402 -331.229 1
Cu 219.487 185.284 -331.229 1
Cu 219.487 183.141 -331.229 1
Cu 219.487 180.98 -331.229 1
Cu 219.487 178.811 -331.229 1
Cu 219.487 176.643 -331.229 1
Cu 219.487 174.482 -331.229 1
Cu 219.487 172.339 -331.229 1
Cu 219.487 170.221 -331.229 1
Cu 219.487 168.137 -331.229 1
Cu 219.691 166.096 -331.229 1
Cu 220.582 164.104 -331.229 1
Cu 221.6 162.171 -331.229 1
Cu 222.741 160.303 -331.229 1
Cu 224.001 158.508 -331.229 1
Cu 225.376 156.794 -331.229 1
Cu 226.858 155.166 -331.229 1
Cu 228.444 153.632 -331.229 1
Cu 230.126 152.197 -331.229 1
Cu 231.898 150.867 -331.229 1
Cu 233.752 149.647 -331.229 1
Cu 235.682 148.542 -331.229 1
Cu 237.68 147.557 -331.229 1
Cu 239.738 146.695 -331.229 1
Cu 241.848 146.688 -331.229 1
Cu 244.001 146.688 -331.229 1
Cu 246.189 146.688 -331.229 1
Cu 248.404 146.688 -331.229 1
Cu 250.636 146.688 -331.229 1
Cu 252.878 146.688 -331.229 1
Cu 255.119 146.688 -331.229 1
Cu 257.351 146.688 -331.229 1
Cu 259.566 146.688 -331.229 1
Cu 261.754 146.688 -331.229 1
Cu 263.907 146.688 -331.229 1
Cu 266.017 146.695 -331.229 1
Cu 268.075 147.557 -331.229 1
Cu 270.073 148.542 -331.229 1
Cu 272.003 149.647 -331.229 1
Cu 273.857 150.867 -331.229 1
Cu 275.629 152.197 -331.229 1
Cu 277.311 153.632 -331.229 1
Cu 278.897 155.166 -331.229 1
Cu 280.379 156.794 -331.229 1
Cu 281.754 158.508 -331.229 1
Cu 283.014 160.303 -331.229 1
Cu 284.155 162.171 -331.229 1
Cu 285.173 164.104 -331.229 1
Cu 286.064 166.096 -331.229 1
Cu 286.268 168.137 -331.229 1
Cu 286.268 170.221 -331.229 1
Cu 286.268 172.339 -331.229 1
Cu 286.268 174.482 -331.229 1
Cu 286.268 176.643 -331.229 1
Cu 286.268 178.811 -331.229 1
Cu 287.053 178.811 -336.689 1
Cu 287.053 181.031 -336.689 1
Cu 287.053 183.242 -336.689 1
Cu 287.053 185.436 -336.689 1
Cu 287.053 187.604 -336.689 1
Cu 287.053 189.736 -336.689 1
Cu 286.845 191.826 -336.689 1
Cu 285.933 193.865 -336.689 1
Cu 284.891 195.843 -336.689 1
Cu 283.723 197.755 -336.689 1
Cu 282.433 199.592 -336.689 1
Cu 281.027 201.347 -336.689 1
Cu 279.509 203.013 -336.689 1
Cu 277.886 204.584 -336.689 1
Cu 276.164 206.052 -336.689 1
Cu 274.351 207.414 -336.689 1
Cu 272.453 208.662 -336.689 1
Cu 270.477 209.793 -336.689 1
Cu 268.432 210.801 -336.689 1
Cu 266.326 211.683 -336.689 1
Cu 264.167 211.691 -336.689 1
Cu 261.963 211.691 -336.689 1
Cu 259.723 211.691 -336.689 1
Cu 257.456 211.691 -336.689 1
Cu 255.171 211.691 -336.689 1
Cu 252.878 211.691 -336.689 1
Cu 250.584 211.691 -336.689 1
Cu 248.299 211.691 -336.689 1
Cu 246.032 211.691 -336.689 1
Cu 243.792 211.691 -336.689 1
Cu 241.588 211.691 -336.689 1
Cu 239.429 211.683 -336.689 1
Cu 237.323 210.801 -336.689 1
Cu 235.278 209.793 -336.689 1
Cu 233.302 208.662 -336.689 1
Cu 231.404 207.414 -336.689 1
Cu 229.591 206.052 -336.689 1
Cu 227.869 204.584 -336.689 1
Cu 226.246 203.013 -336.689 1
Cu 224.728 201.347 -336.689 1
Cu 223.322 199.592 -336.689 1
Cu 222.032 197.755 -336.689 1
Cu 220.864 195.843 -336.689 1
Cu 219.822 193.865 -336.689 1
Cu 218.91 191.826 -336.689 1
Cu 218.702 189.736 -336.689 1
Cu 218.702 187.604 -336.689 1
Cu 218.702 185.436 -336.689 1
Cu 218.702 183.242 -336.689 1
Cu 218.702 181.031 -336.689 1
Cu 218.702 178.811 -336.689 1
Cu 218.702 176.591 -336.689 1
Cu 218.702 174.38 -336.689 1
Cu 218.702 172.187 -336.689 1
Cu 218.702 170.019 -336.689 1
Cu 218.702 167.886 -336.689 1
Cu 218.91 165.797 -336.689 1
Cu 219.822 163.758 -336.689 1
Cu 220.864 161.779 -336.689 1
Cu 222.032 159.868 -336.689 1
Cu 223.322 158.031 -336.689 1
Cu 224.728 156.276 -336.689 1
Cu 226.246 154.61 -336.689 1
Cu 227.869 153.039 -336.689 1
Cu 229.591 151.57 -336.689 1
Cu 231.404 150.209 -336.689 1
Cu 233.302 148.961 -336.689 1
Cu 235.278 147.83 -336.689 1
Cu 237.323 146.822 -336.689 1
Cu 239.429 145.94 -336.689 1
Cu 241.588 145.932 -336.689 1
Cu 243.792 145.932 -336.689 1
Cu 246.032 145.932 -336.689 1
Cu 248.299 145.932 -336.689 1
Cu 250.584 145.932 -336.689 1
Cu 252.878 145.932 -336.689 1
Cu 255.171 145.932 -336.689 1
Cu 257.456 145.932 -336.689 1
Cu 259.723 145.932 -336.689 1
Cu 261.963 145.932 -336.689 1
Cu 264.167 145.932 -336.689 1
Cu 266.326 145.94 -336.689 1
Cu 268.432 146.822 -336.689 1
Cu 270.477 147.83 -336.689 1
Cu 272.453 148.961 -336.689 1
Cu 274.351 150.209 -336.689 1
Cu 276.164 151.57 -336.689 1
Cu 277.886 153.039 -336.689 1
Cu 279.509 154.61 -336.689 1
Cu 281.027 156.276 -336.689 1
Cu 282.433 158.031 -336.689 1
Cu 283.723 159.868 -336.689 1
Cu 284.891 161.779 -336.689 1
Cu 285.933 163.758 -336.689 1
Cu 286.845 165.797 -336.689 1
Cu 287.053 167.886 -336.689 1
Cu 287.053 170.019 -336.689 1
Cu 287.053 172.187 -336.689 1
Cu 287.053 174.38 -336.689 1
Cu 287.053 176.591 -336.689 1
Cu 287.053 178.811 -336.689 1
Cu 287.872 178.811 -342.171 1
Cu 287.872 181.084 -342.171 1
Cu 287.872 183.349 -342.171 1
Cu 287.872 185.595 -342.171 1
Cu 287.872 187.814 -342.171 1
Cu 287.872 189.998 -342.171 1
Cu 287.658 192.138 -342.171 1
Cu 286.725 194.225 -342.171 1
Cu 285.658 196.251 -342.171 1
Cu 284.462 198.209 -342.171 1
Cu 283.141 200.09 -342.171 1
Cu 281.701 201.887 -342.171 1
Cu 280.146 203.593 -342.171 1
Cu 278.485 205.201 -342.171 1
Cu 276.722 206.705 -342.171 1
Cu 274.865 208.099 -342.171 1
Cu 272.921 209.377 -342.171 1
Cu 270.899 210.534 -342.171 1
Cu 268.805 211.567 -342.171 1
Cu 266.648 212.47 -342.171 1
Cu 264.437 212.478 -342.171 1
Cu 262.18 212.478 -342.171 1
Cu 259.887 212.478 -342.171 1
Cu 257.566 212.478 -342.171 1
Cu 255.226 212.478 -342.171 1
Cu 252.878 212.478 -342.171 1
Cu 250.529 212.478 -342.171 1
Cu 248.189 212.478 -342.171 1
Cu 245.868 212.478 -342.171 1
Cu 243.575 212.478 -342.171 1
Cu 241.318 212.478 -342.171 1
Cu 239.107 212.47 -342.171 1
Cu 236.95 211.567 -342.171 1
Cu 234.856 210.534 -342.171 1
Cu 232.834 209.377 -342.171 1
Cu 230.89 208.099 -342.171 1
Cu 229.033 206.705 -342.171 1
Cu 227.27 205.201 -342.171 1
Cu 225.609 203.593 -342.171 1
Cu 224.054 201.887 -342.171 1
Cu 222.614 200.09 -342.171 1
Cu 221.293 198.209 -342.171 1
Cu 220.097 196.251 -342.171 1
Cu 219.03 194.225 -342.171 1
Cu 218.097 192.138 -342.171 1
Cu 217.883 189.998 -342.171 1
Cu 217.883 187.814 -342.171 1
Cu 217.883 185.595 -342.171 1
Cu 217.883 183.349 -342.171 1
Cu 217.883 181.084 -342.171 1
Cu 217.883 178.811 -342.171 1
Cu 217.883 176.538 -342.171 1
Cu 217.883 174.274 -342.171 1
Cu 217.883 172.028 -342.171 1
Cu 217.883 169.809 -342.171 1
Cu 217.883 167.625 -342.171 1
Cu 218.097 165.485 -342.171 1
Cu 219.03 163.398 -342.171 1
Cu 220.097 161.371 -342.171 1
Cu 221.293 159.414 -342.171 1
Cu 222.614 157.533 -342.171 1
Cu 224.054 155.736 -342.171 1
Cu 225.609 154.03 -342.171 1
Cu 227.27 152.422 -342.171 1
Cu 229.033 150.918 -342.171 1
Cu 230.89 149.524 -342.171 1
Cu 232.834 148.246 -342.171 1
Cu 234.856 147.088 -342.171 1
Cu 236.95 146.056 -342.171 1
Cu 239.107 145.153 -342.171 1
Cu 241.318 145.145 -342.171 1
Cu 243.575 145.145 -342.171 1
Cu 245.868 145.145 -342.171 1
Cu 248.189 145.145 -342.171 1
Cu 250.529 145.145 -342.171 1
Cu 252.878 145.145 -342.171 1
Cu 255.226 145.145 -342.171 1
Cu 257.566 145.145 -342.171 1
Cu 259.887 145.145 -342.171 1
Cu 262.18 145.145 -342.171 1
Cu 264.437 145.145 -342.171 1
Cu 266.648 145.153 -342.171 1
Cu 268.805 146.056 -342.171 1
Cu 270.899 147.088 -342.171 1
Cu 272.921 148.246 -342.171 1
Cu 274.865 149.524 -342.171 1
Cu 276.722 150.918 -342.171 1
Cu 278.485 152.422 -342.171 1
Cu 280.146 154.03 -342.171 1
Cu 281.701 155.736 -342.171 1
Cu 283.141 157.533 -342.171 1
Cu 284.462 159.414 -342.171 1
Cu 285.658 161.371 -342.171 1
Cu 286.725 163.398 -342.171 1
Cu 287.658 165.485 -342.171 1
Cu 287.872 167.625 -342.171 1
Cu 287.872 169.809 -342.171 1
Cu 287.872 172.028 -342.171 1
Cu 287.872 174.274 -342.171 1
Cu 287.872 176.538 -342.171 1
Cu 287.872 178.811 -342.171 1
Cu 288.725 178.811 -347.673 1
Cu 288.725 181.14 -347.673 1
Cu 288.725 183.459 -347.673 1
Cu 288.725 185.76 -347.673 1
Cu 288.725 188.034 -347.673 1
Cu 288.725 190.271 -347.673 1
Cu 288.506 192.463 -347.673 1
Cu 287.55 194.601 -347.673 1
Cu 286.457 196.677 -347.673 1
Cu 285.232 198.682 -347.673 1
Cu 283.879 200.609 -347.673 1
Cu 282.403 202.449 -347.673 1
Cu 280.811 204.197 -347.673 1
Cu 279.109 205.844 -347.673 1
Cu 277.303 207.385 -347.673 1
Cu 275.401 208.813 -347.673 1
Cu 273.41 210.122 -347.673 1
Cu 271.338 211.308 -347.673 1
Cu 269.193 212.366 -347.673 1
Cu 266.984 213.291 -347.673 1
Cu 264.719 213.299 -347.673 1
Cu 262.407 213.299 -347.673 1
Cu 260.058 213.299 -347.673 1
Cu 257.68 213.299 -347.673 1
Cu 255.284 213.299 -347.673 1
Cu 252.878 213.299 -347.673 1
Cu 250.471 213.299 -347.673 1
Cu 248.075 213.299 -347.673 1
Cu 245.697 213.299 -347.673 1
Cu 243.348 213.299 -347.673 1
Cu 241.036 213.299 -347.673 1
Cu 238.771 213.291 -347.673 1
Cu 236.562 212.366 -347.673 1
Cu 234.417 211.308 -347.673 1
Cu 232.345 210.122 -347.673 1
Cu 230.354 208.813 -347.673 1
Cu 228.452 207.385 -347.673 1
Cu 226.646 205.844 -347.673 1
Cu 224.944 204.197 -347.673 1
Cu 223.352 202.449 -347.673 1
Cu 221.876 200.609 -347.673 1
Cu 220.523 198.682 -347.673 1
Cu 219.298 196.677 -347.673 1
Cu 218.205 194.601 -347.673 1
Cu 217.249 192.463 -347.673 1
Cu 217.03 190.271 -347.673 1
Cu 217.03 188.034 -347.673 1
Cu 217.03 185.76 -347.673 1
Cu 217.03 183.459 -347.673 1
Cu 217.03 181.14 -347.673 1
Cu 217.03 178.811 -347.673 1
Cu 217.03 176.483 -347.673 1
Cu 217.03 174.164 -347.673 1
Cu 217.03 171.863 -347.673 1
Cu 217.03 169.589 -347.673 1
Cu 217.03 167.352 -347.673 1
Cu 217.249 165.16 -347.673 1
Cu 218.205 163.022 -347.673 1
Cu 219.298 160.946 -347.673 1
Cu 220.523 158.941 -347.673 1
Cu 221.876 157.014 -347.673 1
Cu 223.352 155.173 -347.673 1
Cu 224.944 153.426 -347.673 1
Cu 226.646 151.779 -347.673 1
Cu 228.452 150.238 -347.673 1
Cu 230.354 148.81 -347.673 1
Cu 232.345 147.501 -347.673 1
Cu 234.417 146.315 -347.673 1
Cu 236.562 145.257 -347.673 1
Cu 238.771 144.332 -347.673 1
Cu 241.036 144.324 -347.673 1
Cu 243.348 144.324 -347.673 1
Cu 245.697 144.324 -347.673 1
Cu 248.075 144.324 -347.673 1
Cu 250.471 144.324 -347.673 1
Cu 252.878 144.324 -347.673 1
Cu 255.284 144.324 -347.673 1
Cu 257.68 144.324 -347.673 1
Cu 260.058 144.324 -347.673 1
Cu 262.407 144.324 -347.673 1
Cu 264.719 144.324 -347.673 1
Cu 266.984 144.332 -347.673 1
Cu 269.193 145.257 -347.673 1
Cu 271.338 146.315 -347.673 1
Cu 273.41 147.501 -347.673 1
Cu 275.401 148.81 -347.673 1
Cu 277.303 150.238 -347.673 1
Cu 279.109 151.779 -347.673 1
Cu 280.811 153.426 -347.673 1
Cu 282.403 155.173 -347.673 1
Cu 283.879 157.014 -347.673 1
Cu 285.232 158.941 -347.673 1
Cu 286.457 160.946 -347.673 1
Cu 287.55 163.022 -347.673 1
Cu 288.506 165.16 -347.673 1
Cu 288.725 167.352 -347.673 1
Cu 288.725 169.589 -347.673 1
Cu 288.725 171.863 -347.673 1
Cu 288.725 174.164 -347.673 1
Cu 288.725 176.483 -347.673 1
Cu 288.725 178.811 -347.673 1
Cu 289.616 178.811 -353.195 1
Cu 289.616 181.198 -353.195 1
Cu 289.616 183.575 -353.195 1
Cu 289.616 185.933 -353.195 1
Cu 289.616 188.263 -353.195 1
Cu 289.616 190.556 -353.195 1
Cu 289.391 192.802 -353.195 1
Cu 288.412 194.993 -353.195 1
Cu 287.292 197.12 -353.195 1
Cu 286.036 199.175 -353.195 1
Cu 284.649 201.15 -353.195 1
Cu 283.137 203.037 -353.195 1
Cu 281.505 204.828 -353.195 1
Cu 279.761 206.516 -353.195 1
Cu 277.91 208.095 -353.195 1
Cu 275.961 209.558 -353.195 1
Cu 273.92 210.9 -353.195 1
Cu 271.797 212.115 -353.195 1
Cu 269.599 213.199 -353.195 1
Cu 267.334 214.147 -353.195 1
Cu 265.013 214.156 -353.195 1
Cu 262.644 214.156 -353.195 1
Cu 260.236 214.156 -353.195 1
Cu 257.8 214.156 -353.195 1
Cu 255.343 214.156 -353.195 1
Cu 252.878 214.156 -353.195 1
Cu 250.412 214.156 -353.195 1
Cu 247.955 214.156 -353.195 1
Cu 245.519 214.156 -353.195 1
Cu 243.111 214.156 -353.195 1
Cu 240.742 214.156 -353.195 1
Cu 238.421 214.147 -353.195 1
Cu 236.156 213.199 -353.195 1
Cu 233.958 212.115 -353.195 1
Cu 231.835 210.9 -353.195 1
Cu 229.794 209.558 -353.195 1
Cu 227.845 208.095 -353.195 1
Cu 225.994 206.516 -353.195 1
Cu 224.25 204.828 -353.195 1
Cu 222.618 203.037 -353.195 1
Cu 221.106 201.15 -353.195 1
Cu 219.719 199.175 -353.195 1
Cu 218.463 197.12 -353.195 1
Cu 217.343 194.993 -353.195 1
Cu 216.364 192.802 -353.195 1
Cu 216.139 190.556 -353.195 1
Cu 216.139 188.263 -353.195 1
Cu 216.139 185.933 -353.195 1
Cu 216.139 183.575 -353.195 1
Cu 216.139 181.198 -353.195 1
Cu 216.139 178.811 -353.195 1
Cu 216.139 176.425 -353.195 1
Cu 216.139 174.048 -353.195 1
Cu 216.139 171.69 -353.195 1
Cu 216.139 169.36 -353.195 1
Cu 216.139 167.067 -353.195 1
Cu 216.364 164.821 -353.195 1
Cu 217.343 162.63 -353.195 1
Cu 218.463 160.502 -353.195 1
Cu 219.719 158.447 -353.195 1
Cu 221.106 156.473 -353.195 1
Cu 222.618 154.586 -353.195 1
Cu 224.25 152.795 -353.195 1
Cu 225.994 151.107 -353.195 1
Cu 227.845 149.528 -353.195 1
Cu 229.794 148.065 -353.195 1
Cu 231.835 146.723 -353.195 1
Cu 233.958 145.507 -353.195 1
Cu 236.156 144.424 -353.195 1
Cu 238.421 143.475 -353.195 1
Cu 240.742 143.467 -353.195 1
Cu 243.111 143.467 -353.195 1
Cu 245.519 143.467 -353.195 1
Cu 247.955 143.467 -353.195 1
Cu 250.412 143.467 -353.195 1
Cu 252.878 143.467 -353.195 1
Cu 255.343 143.467 -353.195 1
Cu 257.8 143.467 -353.195 1
Cu 260.236 143.467 -353.195 1
Cu 262.644 143.467 -353.195 1
Cu 265.013 143.467 -353.195 1
Cu 267.334 143.475 -353.195 1
Cu 269.599 144.424 -353.195 1
Cu 271.797 145.507 -353.195 1
Cu 273.92 146.723 -353.195 1
Cu 275.961 148.065 -353.195 1
Cu 277.91 149.528 -353.195 1
Cu 279.761 151.107 -353.195 1
Cu 281.505 152.795 -353.195 1
Cu 283.137 154.586 -353.195 1
Cu 284.649 156.473 -353.195 1
Cu 286.036 158.447 -353.195 1
Cu 287.292 160.502 -353.195 1
Cu 288.412 162.63 -353.195 1
Cu 289.391 164.821 -353.195 1
Cu 289.616 167.067 -353.195 1
Cu 289.616 169.36 -353.195 1
Cu 289.616 171.69 -353.195 1
Cu 289.616 174.048 -353.195 1
Cu 289.616 176.425 -353.195 1
Cu 289.616 178.811 -353.195 1
Cu 290.547 178.811 -358.737 1
Cu 290.547 181.258 -358.737 1
Cu 290.547 183.695 -358.737 1
Cu 290.547 186.113 -358.737 1
Cu 290.547 188.502 -358.737 1
Cu 290.547 190.853 -358.737 1
Cu 290.317 193.157 -358.737 1
Cu 289.312 195.403 -358.737 1
Cu 288.164 197.584 -358.737 1
Cu 286.876 199.692 -358.737 1
Cu 285.454 201.716 -358.737 1
Cu 283.904 203.651 -358.737 1
Cu 282.231 205.487 -358.737 1
Cu 280.442 207.218 -358.737 1
Cu 278.545 208.837 -358.737 1
Cu 276.546 210.337 -358.737 1
Cu 274.454 211.713 -358.737 1
Cu 272.276 212.96 -358.737 1
Cu 270.022 214.071 -358.737 1
Cu 267.701 215.043 -358.737 1
Cu 265.321 215.052 -358.737 1
Cu 262.892 215.052 -358.737 1
Cu 260.423 215.052 -358.737 1
Cu 257.924 215.052 -358.737 1
Cu 255.406 215.052 -358.737 1
Cu 252.878 215.052 -358.737 1
Cu 250.349 215.052 -358.737 1
Cu 247.831 215.052 -358.737 1
Cu 245.332 215.052 -358.737 1
Cu 242.863 215.052 -358.737 1
Cu 240.434 215.052 -358.737 1
Cu 238.054 215.043 -358.737 1
Cu 235.733 214.071 -358.737 1
Cu 233.479 212.96 -358.737 1
Cu 231.301 211.713 -358.737 1
Cu 229.209 210.337 -358.737 1
Cu 227.21 208.837 -358.737 1
Cu 225.313 207.218 -358.737 1
Cu 223.524 205.487 -358.737 1
Cu 221.851 203.651 -358.737 1
Cu 220.301 201.716 -358.737 1
Cu 218.879 199.692 -358.737 1
Cu 217.591 197.584 -358.737 1
Cu 216.443 195.403 -358.737 1
Cu 215.438 193.157 -358.737 1
Cu 215.208 190.853 -358.737 1
Cu 215.208 188.502 -358.737 1
Cu 215.208 186.113 -358.737 1
Cu 215.208 183.695 -358.737 1
Cu 215.208 181.258 -358.737 1
Cu 215.208 178.811 -358.737 1
Cu 215.208 176.365 -358.737 1
Cu 215.208 173.927 -358.737 1
Cu 215.208 171.509 -358.737 1
Cu 215.208 169.12 -358.737 1
Cu 215.208 166.77 -358.737 1
Cu 215.438 164.466 -358.737 1
Cu 216.443 162.22 -358.737 1
Cu 217.591 160.038 -358.737 1
Cu 218.879 157.931 -358.737 1
Cu 220.301 155.906 -358.737 1
Cu 221.851 153.972 -358.737 1
Cu 223.524 152.136 -358.737 1
Cu 225.313 150.405 -358.737 1
Cu 227.21 148.786 -358.737 1
Cu 229.209 147.285 -358.737 1
Cu 231.301 145.909 -358.737 1
Cu 233.479 144.663 -358.737 1
Cu 235.733 143.552 -358.737 1
Cu 238.054 142.58 -358.737 1
Cu 240.434 142.571 -358.737 1
Cu 242.863 142.571 -358.737 1
Cu 245.332 142.571 -358.737 1
Cu 247.831 142.571 -358.737 1
Cu 250.349 142.571 -358.737 1
Cu 252.878 142.571 -358.737 1
Cu 255.406 142.571 -358.737 1
Cu 257.924 142.571 -358.737 1
Cu 260.423 142.571 -358.737 1
Cu 262.892 142.571 -358.737 1
Cu 265.321 142.571 -358.737 1
Cu 267.701 142.58 -358.737 1
Cu 270.022 143.552 -358.737 1
Cu 272.276 144.663 -358.737 1
Cu 274.454 145.909 -358.737 1
Cu 276.546 147.285 -358.737 1
Cu 278.545 148.786 -358.737 1
Cu 280.442 150.405 -358.737 1
Cu 282.231 152.136 -358.737 1
Cu 283.904 153.972 -358.737 1
Cu 285.454 155.906 -358.737 1
Cu 286.876 157.931 -358.737 1
Cu 288.164 160.038 -358.737 1
Cu 289.312 162.22 -358.737 1
Cu 290.317 164.466 -358.737 1
Cu 290.547 166.77 -358.737 1
Cu 290.547 169.12 -358.737 1
Cu 290.547 171.509 -358.737 1
Cu 290.547 173.927 -358.737 1
Cu 290.547 176.365 -358.737 1
Cu 290.547 178.811 -358.737 1
Cu 291.522 178.811 -364.298 1
Cu 291.522 181.322 -364.298 1
Cu 291.522 183.822 -364.298 1
Cu 291.522 186.302 -364.298 1
Cu 291.522 188.753 -364.298 1
Cu 291.522 191.165 -364.298 1
Cu 291.286 193.528 -364.298 1
Cu 290.255 195.833 -364.298 1
Cu 289.077 198.07 -364.298 1
Cu 287.756 200.232 -364.298 1
Cu 286.298 202.309 -364.298 1
Cu 284.707 204.294 -364.298 1
Cu 282.991 206.177 -364.298 1
Cu 281.156 207.953 -364.298 1
Cu 279.209 209.614 -364.298 1
Cu 277.159 211.153 -364.298 1
Cu 275.012 212.565 -364.298 1
Cu 272.778 213.843 -364.298 1
Cu 270.466 214.984 -364.298 1
Cu 268.085 215.981 -364.298 1
Cu 265.643 215.99 -364.298 1
Cu 263.151 215.99 -364.298 1
Cu 260.618 215.99 -364.298 1
Cu 258.055 215.99 -364.298 1
Cu 255.471 215.99 -364.298 1
Cu 252.878 215.99 -364.298 1
Cu 250.284 215.99 -364.298 1
Cu 247.7 215.99 -364.298 1
Cu 245.137 215.99 -364.298 1
Cu 242.604 215.99 -364.298 1
Cu 240.112 215.99 -364.298 1
Cu 237.67 215.981 -364.298 1
Cu 235.289 214.984 -364.298 1
Cu 232.977 213.843 -364.298 1
Cu 230.743 212.565 -364.298 1
Cu 228.596 211.153 -364.298 1
Cu 226.546 209.614 -364.298 1
Cu 224.599 207.953 -364.298 1
Cu 222.764 206.177 -364.298 1
Cu 221.048 204.294 -364.298 1
Cu 219.457 202.309 -364.298 1
Cu 217.999 200.232 -364.298 1
Cu 216.678 198.07 -364.298 1
Cu 215.5 195.833 -364.298 1
Cu 214.469 193.528 -364.298 1
Cu 214.233 191.165 -364.298 1
Cu 214.233 188.753 -364.298 1
Cu 214.233 186.302 -364.298 1
Cu 214.233 183.822 -364.298 1
Cu 214.233 181.322 -364.298 1
Cu 214.233 178.811 -364.298 1
Cu 214.233 176.301 -364.298 1
Cu 214.233 173.801 -364.298 1
Cu 214.233 171.32 -364.298 1
Cu 214.233 168.87 -364.298 1
Cu 214.233 166.458 -364.298 1
Cu 214.469 164.095 -364.298 1
Cu 215.5 161.79 -364.298 1
Cu 216.678 159.552 -364.298 1
Cu 217.999 157.391 -364.298 1
Cu 219.457 155.314 -364.298 1
Cu 221.048 153.329 -364.298 1
Cu 222.764 151.445 -364.298 1
Cu 224.599 149.669 -364.298 1
Cu 226.546 148.009 -364.298 1
Cu 228.596 146.469 -364.298 1
Cu 230.743 145.058 -364.298 1
Cu 232.977 143.779 -364.298 1
Cu 235.289 142.639 -364.298 1
Cu 237.67 141.642 -364.298 1
Cu 240.112 141.633 -364.298 1
Cu 242.604 141.633 -364.298 1
Cu 245.137 141.633 -364.298 1
Cu 247.7 141.633 -364.298 1
Cu 250.284 141.633 -364.298 1
Cu 252.878 141.633 -364.298 1
Cu 255.471 141.633 -364.298 1
Cu 258.055 141.633 -364.298 1
Cu 260.618 141.633 -364.298 1
Cu 263.151 141.633 -364.298 1
Cu 265.643 141.633 -364.298 1
Cu 268.085 141.642 -364.298 1
Cu 270.466 142.639 -364.298 1
Cu 272.778 143.779 -364.298 1
Cu 275.012 145.058 -364.298 1
Cu 277.159 146.469 -364.298 1
Cu 279.209 148.009 -364.298 1
Cu 281.156 149.669 -364.298 1
Cu 282.991 151.445 -364.298 1
Cu 284.707 153.329 -364.298 1
Cu 286.298 155.314 -364.298 1
Cu 287.756 157.391 -364.298 1
Cu 289.077 159.552 -364.298 1
Cu 290.255 161.79 -364.298 1
Cu 291.286 164.095 -364.298 1
Cu 291.522 166.458 -364.298 1
Cu 291.522 168.87 -364.298 1
Cu 291.522 171.32 -364.298 1
Cu 291.522 173.801 -364.298 1
Cu 291.522 176.301 -364.298 1
Cu 291.522 178.811 -364.298 1
Cu 292.545 178.811 -369.88 1
Cu 292.545 181.388 -369.88 1
Cu 292.545 183.954 -369.88 1
Cu 292.545 186.501 -369.88 1
Cu 292.545 189.016 -369.88 1
Cu 292.545 191.492 -369.88 1
Cu 292.303 193.917 -369.88 1
Cu 291.245 196.283 -369.88 1
Cu 290.036 198.58 -369.88 1
Cu 288.68 200.799 -369.88 1
Cu 287.182 202.931 -369.88 1
Cu 285.55 204.968 -369.88 1
Cu 283.788 206.902 -369.88 1
Cu 281.904 208.725 -369.88 1
Cu 279.906 210.43 -369.88 1
Cu 277.801 212.01 -369.88 1
Cu 275.598 213.459 -369.88 1
Cu 273.305 214.771 -369.88 1
Cu 270.932 215.941 -369.88 1
Cu 268.487 216.965 -369.88 1
Cu 265.981 216.974 -369.88 1
Cu 263.423 216.974 -369.88 1
Cu 260.823 216.974 -369.88 1
Cu 258.192 216.974 -369.88 1
Cu 255.54 216.974 -369.88 1
Cu 252.878 216.974 -369.88 1
Cu 250.215 216.974 -369.88 1
Cu 247.563 216.974 -369.88 1
Cu 244.932 216.974 -369.88 1
Cu 242.332 216.974 -369.88 1
Cu 239.774 216.974 -369.88 1
Cu 237.268 216.965 -369.88 1
Cu 234.823 215.941 -369.88 1
Cu 232.45 214.771 -369.88 1
Cu 230.157 213.459 -369.88 1
Cu 227.954 212.01 -369.88 1
Cu 225.849 210.43 -369.88 1
Cu 223.851 208.725 -369.88 1
Cu 221.967 206.902 -369.88 1
Cu 220.205 204.968 -369.88 1
Cu 218.573 202.931 -369.88 1
Cu 217.076 200.799 -369.88 1
Cu 215.72 198.58 -369.88 1
Cu 214.51 196.283 -369.88 1
Cu 213.452 193.917 -369.88 1
Cu 213.21 191.492 -369.88 1
Cu 213.21 189.016 -369.88 1
Cu 213.21 186.501 -369.88 1
Cu 213.21 183.954 -369.88 1
Cu 213.21 181.388 -369.88 1
Cu 213.21 178.811 -369.88 1
Cu 213.21 176.235 -369.88 1
Cu 213.21 173.668 -369.88 1
Cu 213.21 171.122 -369.88 1
Cu 213.21 168.606 -369.88 1
Cu 213.21 166.131 -369.88 1
Cu 213.452 163.705 -369.88 1
Cu 214.51 161.339 -369.88 1
Cu 215.72 159.043 -369.88 1
Cu 217.076 156.824 -369.88 1
Cu 218.573 154.692 -369.88 1
Cu 220.205 152.655 -369.88 1
Cu 221.967 150.721 -369.88 1
Cu 223.851 148.898 -369.88 1
Cu 225.849 147.193 -369.88 1
Cu 227.954 145.613 -369.88 1
Cu 230.157 144.164 -369.88 1
Cu 232.45 142.852 -369.88 1
Cu 234.823 141.682 -369.88 1
Cu 237.268 140.658 -369.88 1
Cu 239.774 140.649 -369.88 1
Cu 242.332 140.649 -369.88 1
Cu 244.932 140.649 -369.88 1
Cu 247.563 140.649 -369.88 1
Cu 250.215 140.649 -369.88 1
Cu 252.878 140.649 -369.88 1
Cu 255.54 140.649 -369.88 1
Cu 258.192 140.649 -369.88 1
Cu 260.823 140.649 -369.88 1
Cu 263.423 140.649 -369.88 1
Cu 265.981 140.649 -369.88 1
Cu 268.487 140.658 -369.88 1
Cu 270.932 141.682 -369.88 1
Cu 273.305 142.852 -369.88 1
Cu 275.598 144.164 -369.88 1
Cu 277.801 145.613 -369.88 1
Cu 279.906 147.193 -369.88 1
Cu 281.904 148.898 -369.88 1
Cu 283.788 150.721 -369.88 1
Cu 285.55 152.655 -369.88 1
Cu 287.182 154.692 -369.88 1
Cu 288.68 156.824 -369.88 1
Cu 290.036 159.043 -369.88 1
Cu 291.245 161.339 -369.88 1
Cu 292.303 163.705 -369.88 1
Cu 292.545 166.131 -369.88 1
Cu 292.545 168.606 -369.88 1
Cu 292.545 171.122 -369.88 1
Cu 292.545 173.668 -369.88 1
Cu 292.545 176.235 -369.88 1
Cu 292.545 178.811 -369.88 1
Cu 293.62 178.811 -375.481 1
Cu 293.62 181.458 -375.481 1
Cu 293.62 184.094 -375.481 1
Cu 293.62 186.709 -375.481 1
Cu 293.62 189.293 -375.481 1
Cu 293.62 191.836 -375.481 1
Cu 293.372 194.327 -375.481 1
Cu 292.285 196.757 -375.481 1
Cu 291.043 199.116 -375.481 1
Cu 289.65 201.395 -375.481 1
Cu 288.112 203.585 -375.481 1
Cu 286.435 205.677 -375.481 1
Cu 284.626 207.664 -375.481 1
Cu 282.691 209.536 -375.481 1
Cu 280.639 211.287 -375.481 1
Cu 278.477 212.91 -375.481 1
Cu 276.214 214.398 -375.481 1
Cu 273.859 215.746 -375.481 1
Cu 271.421 216.948 -375.481 1
Cu 268.91 217.999 -375.481 1
Cu 266.336 218.009 -375.481 1
Cu 263.709 218.009 -375.481 1
Cu 261.038 218.009 -375.481 1
Cu 258.336 218.009 -375.481 1
Cu 255.612 218.009 -375.481 1
Cu 252.878 218.009 -375.481 1
Cu 250.143 218.009 -375.481 1
Cu 247.419 218.009 -375.481 1
Cu 244.717 218.009 -375.481 1
Cu 242.046 218.009 -375.481 1
Cu 239.419 218.009 -375.481 1
Cu 236.845 217.999 -375.481 1
Cu 234.334 216.948 -375.481 1
Cu 231.896 215.746 -375.481 1
Cu 229.541 214.398 -375.481 1
Cu 227.278 212.91 -375.481 1
Cu 225.116 211.287 -375.481 1
Cu 223.064 209.536 -375.481 1
Cu 221.129 207.664 -375.481 1
Cu 219.32 205.677 -375.481 1
Cu 217.643 203.585 -375.481 1
Cu 216.105 201.395 -375.481 1
Cu 214.712 199.116 -375.481 1
Cu 213.47 196.757 -375.481 1
Cu 212.383 194.327 -375.481 1
Cu 212.135 191.836 -375.481 1
Cu 212.135 189.293 -375.481 1
Cu 212.135 186.709 -375.481 1
Cu 212.135 184.094 -375.481 1
Cu 212.135 181.458 -375.481 1
Cu 212.135 178.811 -375.481 1
Cu 212.135 176.165 -375.481 1
Cu 212.135 173.529 -375.481 1
Cu 212.135 170.914 -375.481 1
Cu 212.135 168.33 -375.481 1
Cu 212.135 165.787 -375.481 1
Cu 212.383 163.296 -375.481 1
Cu 213.47 160.866 -375.481 1
Cu 214.712 158.507 -375.481 1
Cu 216.105 156.228 -375.481 1
Cu 217.643 154.038 -375.481 1
Cu 219.32 151.945 -375.481 1
Cu 221.129 149.959 -375.481 1
Cu 223.064 148.087 -375.481 1
Cu 225.116 146.336 -375.481 1
Cu 227.278 144.713 -375.481 1
Cu 229.541 143.225 -375.481 1
Cu 231.896 141.877 -375.481 1
Cu 234.334 140.675 -375.481 1
Cu 236.845 139.623 -375.481 1
Cu 239.419 139.614 -375.481 1
Cu 242.046 139.614 -375.481 1
Cu 244.717 139.614 -375.481 1
Cu 247.419 139.614 -375.481 1
Cu 250.143 139.614 -375.481 1
Cu 252.878 139.614 -375.481 1
Cu 255.612 139.614 -375.481 1
Cu 258.336 139.614 -375.481 1
Cu 261.038 139.614 -375.481 1
Cu 263.709 139.614 -375.481 1
Cu 266.336 139.614 -375.481 1
Cu 268.91 139.623 -375.481 1
Cu 271.421 140.675 -375.481 1
Cu 273.859 141.877 -375.481 1
Cu 276.214 143.225 -375.481 1
Cu 278.477 144.713 -375.481 1
Cu 280.639 146.336 -375.481 1
Cu 282.691 148.087 -375.481 1
Cu 284.626 149.959 -375.481 1
Cu 286.435 151.945 -375.481 1
Cu 288.112 154.038 -375.481 1
Cu 289.65 156.228 -375.481 1
Cu 291.043 158.507 -375.481 1
Cu 292.285 160.866 -375.481 1
Cu 293.372 163.296 -375.481 1
Cu 293.62 165.787 -375.481 1
Cu 293.62 168.33 -375.481 1
Cu 293.62 170.914 -375.481 1
Cu 293.62 173.529 -375.481 1
Cu 293.62 176.165 -375.481 1
Cu 293.62 178.811 -375.481 1
Cu 294.754 178.811 -381.101 1
Cu 294.754 181.532 -381.101 1
Cu 294.754 184.241 -381.101 1
Cu 294.754 186.929 -381.101 1
Cu 294.754 189.585 -381.101 1
Cu 294.754 192.198 -381.101 1
Cu 294.499 194.759 -381.101 1
Cu 293.382 197.256 -381.101 1
Cu 292.105 199.681 -381.101 1
Cu 290.673 202.024 -381.101 1
Cu 289.093 204.275 -381.101 1
Cu 287.369 206.425 -381.101 1
Cu 285.509 208.466 -381.101 1
Cu 283.521 210.391 -381.101 1
Cu 281.412 212.19 -381.101 1
Cu 279.189 213.858 -381.101 1
Cu 276.864 215.388 -381.101 1
Cu 274.443 216.774 -381.101 1
Cu 271.937 218.009 -381.101 1
Cu 269.356 219.09 -381.101 1
Cu 266.711 219.1 -381.101 1
Cu 264.01 219.1 -381.101 1
Cu 261.266 219.1 -381.101 1
Cu 258.488 219.1 -381.101 1
Cu 255.688 219.1 -381.101 1
Cu 252.878 219.1 -381.101 1
Cu 250.067 219.1 -381.101 1
Cu 247.267 219.1 -381.101 1
Cu 244.489 219.1 -381.101 1
Cu 241.745 219.1 -381.101 1
Cu 239.044 219.1 -381.101 1
Cu 236.399 219.09 -381.101 1
Cu 233.818 218.009 -381.101 1
Cu 231.312 216.774 -381.101 1
Cu 228.891 215.388 -381.101 1
Cu 226.566 213.858 -381.101 1
Cu 224.343 212.19 -381.101 1
Cu 222.234 210.391 -381.101 1
Cu 220.246 208.466 -381.101 1
Cu 218.386 206.425 -381.101 1
Cu 216.662 204.275 -381.101 1
Cu 215.082 202.024 -381.101 1
Cu 213.65 199.681 -381.101 1
Cu 212.373 197.256 -381.101 1
Cu 211.256 194.759 -381.101 1
Cu 211.001 192.198 -381.101 1
Cu 211.001 189.585 -381.101 1
Cu 211.001 186.929 -381.101 1
Cu 211.001 184.241 -381.101 1
Cu 211.001 181.532 -381.101 1
Cu 211.001 178.811 -381.101 1
Cu 211.001 176.091 -381.101 1
Cu 211.001 173.382 -381.101 1
Cu 211.001 170.694 -381.101 1
Cu 211.001 168.038 -381.101 1
Cu 211.001 165.425 -381.101 1
Cu 211.256 162.864 -381.101 1
Cu 212.373 160.366 -381.101 1
Cu 213.65 157.942 -381.101 1
Cu 215.082 155.599 -381.101 1
Cu 216.662 153.348 -381.101 1
Cu 218.386 151.198 -381.101 1
Cu 220.246 149.156 -381.101 1
Cu 222.234 147.232 -381.101 1
Cu 224.343 145.432 -381.101 1
Cu 226.566 143.764 -381.101 1
Cu 228.891 142.235 -381.101 1
Cu 231.312 140.849 -381.101 1
Cu 233.818 139.614 -381.101 1
Cu 236.399 138.533 -381.101 1
Cu 239.044 138.523 -381.101 1
Cu 241.745 138.523 -381.101 1
Cu 244.489 138.523 -381.101 1
Cu 247.267 138.523 -381.101 1
Cu 250.067 138.523 -381.101 1
Cu 252.878 138.523 -381.101 1
Cu 255.688 138.523 -381.101 1
Cu 258.488 138.523 -381.101 1
Cu 261.266 138.523 -381.101 1
Cu 264.01 138.523 -381.101 1
Cu 266.711 138.523 -381.101 1
Cu 269.356 138.533 -381.101 1
Cu 271.937 139.614 -381.101 1
Cu 274.443 140.849 -381.101 1
Cu 276.864 142.235 -381.101 1
Cu 279.189 143.764 -381.101 1
Cu 281.412 145.432 -381.101 1
Cu 283.521 147.232 -381.101 1
Cu 285.509 149.156 -381.101 1
Cu 287.369 151.198 -381.101 1
Cu 289.093 153.348 -381.101 1
Cu 290.673 155.599 -381.101 1
Cu 292.105 157.942 -381.101 1
Cu 293.382 160.366 -381.101 1
Cu 294.499 162.864 -381.101 1
Cu 294.754 165.425 -381.101 1
Cu 294.754 168.038 -381.101 1
Cu 294.754 170.694 -381.101 1
Cu 294.754 173.382 -381.101 1
Cu 294.754 176.091 -381.101 1
Cu 294.754 178.811 -381.101 1
Cu 295.953 178.811 -386.74 1
Cu 295.953 181.609 -386.74 1
Cu 295.953 184.396 -386.74 1
Cu 295.953 187.161 -386.74 1
Cu 295.953 189.893 -386.74 1
Cu 295.953 192.581 -386.74 1
Cu 295.69 195.215 -386.74 1
Cu 294.541 197.784 -386.74 1
Cu 293.228 200.279 -386.74 1
Cu 291.755 202.688 -386.74 1
Cu 290.129 205.003 -386.74 1
Cu 288.357 207.215 -386.74 1
Cu 286.444 209.315 -386.74 1
Cu 284.398 211.295 -386.74 1
Cu 282.228 213.146 -386.74 1
Cu 279.943 214.862 -386.74 1
Cu 277.55 216.435 -386.74 1
Cu 275.06 217.86 -386.74 1
Cu 272.483 219.131 -386.74 1
Cu 269.828 220.243 -386.74 1
Cu 267.106 220.253 -386.74 1
Cu 264.329 220.253 -386.74 1
Cu 261.506 220.253 -386.74 1
Cu 258.649 220.253 -386.74 1
Cu 255.769 220.253 -386.74 1
Cu 252.878 220.253 -386.74 1
Cu 249.986 220.253 -386.74 1
Cu 247.106 220.253 -386.74 1
Cu 244.249 220.253 -386.74 1
Cu 241.426 220.253 -386.74 1
Cu 238.649 220.253 -386.74 1
Cu 235.927 220.243 -386.74 1
Cu 233.272 219.131 -386.74 1
Cu 230.695 217.86 -386.74 1
Cu 228.205 216.435 -386.74 1
Cu 225.812 214.862 -386.74 1
Cu 223.527 213.146 -386.74 1
Cu 221.357 211.295 -386.74 1
Cu 219.311 209.315 -386.74 1
Cu 217.399 207.215 -386.74 1
Cu 215.626 205.003 -386.74 1
Cu 214 202.688 -386.74 1
Cu 212.527 200.279 -386.74 1
Cu 211.214 197.784 -386.74 1
Cu 210.065 195.215 -386.74 1
Cu 209.802 192.581 -386.74 1
Cu 209.802 189.893 -386.74 1
Cu 209.802 187.161 -386.74 1
Cu 209.802 184.396 -386.74 1
Cu 209.802 181.609 -386.74 1
Cu 209.802 178.811 -386.74 1
Cu 209.802 176.013 -386.74 1
Cu 209.802 173.226 -386.74 1
Cu 209.802 170.462 -386.74 1
Cu 209.802 167.73 -386.74 1
Cu 209.802 165.041 -386.74 1
Cu 210.065 162.408 -386.74 1
Cu 211.214 159.838 -386.74 1
Cu 212.527 157.344 -386.74 1
Cu 214 154.935 -386.74 1
Cu 215.626 152.619 -386.74 1
Cu 217.399 150.407 -386.74 1
Cu 219.311 148.308 -386.74 1
Cu 221.357 146.328 -386.74 1
Cu 223.527 144.477 -386.74 1
Cu 225.812 142.761 -386.74 1
Cu 228.205 141.188 -386.74 1
Cu 230.695 139.763 -386.74 1
Cu 233.272 138.492 -386.74 1
Cu 235.927 137.38 -386.74 1
Cu 238.649 137.37 -386.74 1
Cu 241.426 137.37 -386.74 1
Cu 244.249 137.37 -386.74 1
Cu 247.106 137.37 -386.74 1
Cu 249.986 137.37 -386.74 1
Cu 252.878 137.37 -386.74 1
Cu 255.769 137.37 -386.74 1
Cu 258.649 137.37 -386.74 1
Cu 261.506 137.37 -386.74 1
Cu 264.329 137.37 -386.74 1
Cu 267.106 137.37 -386.74 1
Cu 269.828 137.38 -386.74 1
Cu 272.483 138.492 -386.74 1
Cu 275.06 139.763 -386.74 1
Cu 277.55 141.188 -386.74 1
Cu 279.943 142.761 -386.74 1
Cu 282.228 144.477 -386.74 1
Cu 284.398 146.328 -386.74 1
Cu 286.444 148.308 -386.74 1
Cu 288.357 150.407 -386.74 1
Cu 290.129 152.619 -386.74 1
Cu 291.755 154.935 -386.74 1
Cu 293.228 157.344 -386.74 1
Cu 294.541 159.838 -386.74 1
Cu 295.69 162.408 -386.74 1
Cu 295.953 165.041 -386.74 1
Cu 295.953 167.73 -386.74 1
Cu 295.953 170.462 -386.74 1
Cu 295.953 173.226 -386.74 1
Cu 295.953 176.013 -386.74 1
Cu 295.953 178.811 -386.74 1
Cu 297.225 178.811 -392.399 1
Cu 297.225 181.692 -392.399 1
Cu 297.225 184.561 -392.399 1
Cu 297.225 187.408 -392.399 1
Cu 297.225 190.22 -392.399 1
Cu 297.225 192.988 -392.399 1
Cu 296.954 195.7 -392.399 1
Cu 295.771 198.345 -392.399 1
Cu 294.419 200.913 -392.399 1
Cu 292.903 203.393 -392.399 1
Cu 291.229 205.777 -392.399 1
Cu 289.404 208.054 -392.399 1
Cu 287.435 210.216 -392.399 1
Cu 285.329 212.254 -392.399 1
Cu 283.095 214.16 -392.399 1
Cu 280.742 215.926 -392.399 1
Cu 278.279 217.546 -392.399 1
Cu 275.715 219.013 -392.399 1
Cu 273.062 220.322 -392.399 1
Cu 270.329 221.466 -392.399 1
Cu 267.527 221.476 -392.399 1
Cu 264.667 221.476 -392.399 1
Cu 261.76 221.476 -392.399 1
Cu 258.819 221.476 -392.399 1
Cu 255.854 221.476 -392.399 1
Cu 252.878 221.476 -392.399 1
Cu 249.901 221.476 -392.399 1
Cu 246.936 221.476 -392.399 1
Cu 243.995 221.476 -392.399 1
Cu 241.088 221.476 -392.399 1
Cu 238.228 221.476 -392.399 1
Cu 235.426 221.466 -392.399 1
Cu 232.693 220.322 -392.399 1
Cu 230.04 219.013 -392.399 1
Cu 227.476 217.546 -392.399 1
Cu 225.013 215.926 -392.399 1
Cu 222.66 214.16 -392.399 1
Cu 220.426 212.254 -392.399 1
Cu 218.32 210.216 -392.399 1
Cu 216.351 208.054 -392.399 1
Cu 214.526 205.777 -392.399 1
Cu 212.852 203.393 -392.399 1
Cu 211.336 200.913 -392.399 1
Cu 209.984 198.345 -392.399 1
Cu 208.801 195.7 -392.399 1
Cu 208.53 192.988 -392.399 1
Cu 208.53 190.22 -392.399 1
Cu 208.53 187.408 -392.399 1
Cu 208.53 184.561 -392.399 1
Cu 208.53 181.692 -392.399 1
Cu 208.53 178.811 -392.399 1
Cu 208.53 175.931 -392.399 1
Cu 208.53 173.062 -392.399 1
Cu 208.53 170.215 -392.399 1
Cu 208.53 167.402 -392.399 1
Cu 208.53 164.635 -392.399 1
Cu 208.801 161.923 -392.399 1
Cu 209.984 159.278 -392.399 1
Cu 211.336 156.71 -392.399 1
Cu 212.852 154.23 -392.399 1
Cu 214.526 151.846 -392.399 1
Cu 216.351 149.569 -392.399 1
Cu 218.32 147.407 -392.399 1
Cu 220.426 145.369 -392.399 1
Cu 222.66 143.463 -392.399 1
Cu 225.013 141.697 -392.399 1
Cu 227.476 140.077 -392.399 1
Cu 230.04 138.61 -392.399 1
Cu 232.693 137.301 -392.399 1
Cu 235.426 136.157 -392.399 1
Cu 238.228 136.146 -392.399 1
Cu 241.088 136.146 -392.399 1
Cu 243.995 136.146 -392.399 1
Cu 246.936 136.146 -392.399 1
Cu 249.901 136.146 -392.399 1
Cu 252.878 136.146 -392.399 1
Cu 255.854 136.146 -392.399 1
Cu 258.819 136.146 -392.399 1
Cu 261.76 136.146 -392.399 1
Cu 264.667 136.146 -392.399 1
Cu 267.527 136.146 -392.399 1
Cu 270.329 136.157 -392.399 1
Cu 273.062 137.301 -392.399 1
Cu 275.715 138.61 -392.399 1
Cu 278.279 140.077 -392.399 1
Cu 280.742 141.697 -392.399 1
Cu 283.095 143.463 -392.399 1
Cu 285.329 145.369 -392.399 1
Cu 287.435 147.407 -392.399 1
Cu 289.404 149.569 -392.399 1
Cu 291.229 151.846 -392.399 1
Cu 292.903 154.23 -392.399 1
Cu 294.419 156.71 -392.399 1
Cu 295.771 159.278 -392.399 1
Cu 296.954 161.923 -392.399 1
Cu 297.225 164.635 -392.399 1
Cu 297.225 167.402 -392.399 1
Cu 297.225 170.215 -392.399 1
Cu 297.225 173.062 -392.399 1
Cu 297.225 175.931 -392.399 1
Cu 297.225 178.811 -392.399 1
Cu 298.58 178.811 -398.076 1
Cu 298.58 181.78 -398.076 1
Cu 298.58 184.737 -398.076 1
Cu 298.58 187.671 -398.076 1
Cu 298.58 190.569 -398.076 1
Cu 298.58 193.421 -398.076 1
Cu 298.302 196.216 -398.076 1
Cu 297.083 198.942 -398.076 1
Cu 295.689 201.588 -398.076 1
Cu 294.127 204.145 -398.076 1
Cu 292.402 206.601 -398.076 1
Cu 290.521 208.948 -398.076 1
Cu 288.491 211.176 -398.076 1
Cu 286.321 213.276 -398.076 1
Cu 284.019 215.24 -398.076 1
Cu 281.594 217.061 -398.076 1
Cu 279.055 218.73 -398.076 1
Cu 276.413 220.242 -398.076 1
Cu 273.679 221.591 -398.076 1
Cu 270.862 222.77 -398.076 1
Cu 267.974 222.781 -398.076 1
Cu 265.027 222.781 -398.076 1
Cu 262.032 222.781 -398.076 1
Cu 259.001 222.781 -398.076 1
Cu 255.945 222.781 -398.076 1
Cu 252.878 222.781 -398.076 1
Cu 249.81 222.781 -398.076 1
Cu 246.754 222.781 -398.076 1
Cu 243.723 222.781 -398.076 1
Cu 240.728 222.781 -398.076 1
Cu 237.781 222.781 -398.076 1
Cu 234.893 222.77 -398.076 1
Cu 232.076 221.591 -398.076 1
Cu 229.342 220.242 -398.076 1
Cu 226.7 218.73 -398.076 1
Cu 224.161 217.061 -398.076 1
Cu 221.736 215.24 -398.076 1
Cu 219.434 213.276 -398.076 1
Cu 217.264 211.176 -398.076 1
Cu 215.234 208.948 -398.076 1
Cu 213.353 206.601 -398.076 1
Cu 211.628 204.145 -398.076 1
Cu 210.066 201.588 -398.076 1
Cu 208.672 198.942 -398.076 1
Cu 207.454 196.216 -398.076 1
Cu 207.175 193.421 -398.076 1
Cu 207.175 190.569 -398.076 1
Cu 207.175 187.671 -398.076 1
Cu 207.175 184.737 -398.076 1
Cu 207.175 181.78 -398.076 1
Cu 207.175 178.811 -398.076 1
Cu 207.175 175.843 -398.076 1
Cu 207.175 172.886 -398.076 1
Cu 207.175 169.952 -398.076 1
Cu 207.175 167.054 -398.076 1
Cu 207.175 164.201 -398.076 1
Cu 207.454 161.407 -398.076 1
Cu 208.672 158.681 -398.076 1
Cu 210.066 156.035 -398.076 1
Cu 211.628 153.478 -398.076 1
Cu 213.353 151.022 -398.076 1
Cu 215.234 148.675 -398.076 1
Cu 217.264 146.447 -398.076 1
Cu 219.434 144.347 -398.076 1
Cu 221.736 142.382 -398.076 1
Cu 224.161 140.562 -398.076 1
Cu 226.7 138.893 -398.076 1
Cu 229.342 137.381 -398.076 1
Cu 232.076 136.032 -398.076 1
Cu 234.893 134.853 -398.076 1
Cu 237.781 134.842 -398.076 1
Cu 240.728 134.842 -398.076 1
Cu 243.723 134.842 -398.076 1
Cu 246.754 134.842 -398.076 1
Cu 249.81 134.842 -398.076 1
Cu 252.878 134.842 -398.076 1
Cu 255.945 134.842 -398.076 1
Cu 259.001 134.842 -398.076 1
Cu 262.032 134.842 -398.076 1
Cu 265.027 134.842 -398.076 1
Cu 267.974 134.842 -398.076 1
Cu 270.862 134.853 -398.076 1
Cu 273.679 136.032 -398.076 1
Cu 276.413 137.381 -398.076 1
Cu 279.055 138.893 -398.076 1
Cu 281.594 140.562 -398.076 1
Cu 284.019 142.382 -398.076 1
Cu 286.321 144.347 -398.076 1
Cu 288.491 146.447 -398.076 1
Cu 290.521 148.675 -398.076 1
Cu 292.402 151.022 -398.076 1
Cu 294.127 153.478 -398.076 1
Cu 295.689 156.035 -398.076 1
Cu 297.083 158.681 -398.076 1
Cu 298.302 161.407 -398.076 1
Cu 298.58 164.201 -398.076 1
Cu 298.58 167.054 -398.076 1
Cu 298.58 169.952 -398.076 1
Cu 298.58 172.886 -398.076 1
Cu 298.58 175.843 -398.076 1
Cu 298.58 178.811 -398.076 1
Cu 300.033 178.811 -403.772 1
Cu 300.033 181.874 -403.772 1
Cu 300.033 184.925 -403.772 1
Cu 300.033 187.952 -403.772 1
Cu 300.033 190.943 -403.772 1
Cu 300.033 193.886 -403.772 1
Cu 299.745 196.769 -403.772 1
Cu 298.488 199.582 -403.772 1
Cu 297.05 202.312 -403.772 1
Cu 295.438 204.95 -403.772 1
Cu 293.658 207.484 -403.772 1
Cu 291.717 209.906 -403.772 1
Cu 289.623 212.205 -403.772 1
Cu 287.384 214.372 -403.772 1
Cu 285.009 216.398 -403.772 1
Cu 282.506 218.277 -403.772 1
Cu 279.887 219.999 -403.772 1
Cu 277.162 221.559 -403.772 1
Cu 274.34 222.95 -403.772 1
Cu 271.434 224.167 -403.772 1
Cu 268.454 224.178 -403.772 1
Cu 265.413 224.178 -403.772 1
Cu 262.323 224.178 -403.772 1
Cu 259.195 224.178 -403.772 1
Cu 256.043 224.178 -403.772 1
Cu 252.878 224.178 -403.772 1
Cu 249.712 224.178 -403.772 1
Cu 246.56 224.178 -403.772 1
Cu 243.432 224.178 -403.772 1
Cu 240.342 224.178 -403.772 1
Cu 237.301 224.178 -403.772 1
Cu 234.321 224.167 -403.772 1
Cu 231.415 222.95 -403.772 1
Cu 228.593 221.559 -403.772 1
Cu 225.868 219.999 -403.772 1
Cu 223.249 218.277 -403.772 1
Cu 220.746 216.398 -403.772 1
Cu 218.371 214.372 -403.772 1
Cu 216.132 212.205 -403.772 1
Cu 214.038 209.906 -403.772 1
Cu 212.097 207.484 -403.772 1
Cu 210.317 204.95 -403.772 1
Cu 208.705 202.312 -403.772 1
Cu 207.267 199.582 -403.772 1
Cu 206.01 196.769 -403.772 1
Cu 205.722 193.886 -403.772 1
Cu 205.722 190.943 -403.772 1
Cu 205.722 187.952 -403.772 1
Cu 205.722 184.925 -403.772 1
Cu 205.722 181.874 -403.772 1
Cu 205.722 178.811 -403.772 1
Cu 205.722 175.748 -403.772 1
Cu 205.722 172.697 -403.772 1
Cu 205.722 169.671 -403.772 1
Cu 205.722 166.68 -403.772 1
Cu 205.722 163.737 -403.772 1
Cu 206.01 160.854 -403.772 1
Cu 207.267 158.041 -403.772 1
Cu 208.705 155.311 -403.772 1
Cu 210.317 152.673 -403.772 1
Cu 212.097 150.138 -403.772 1
Cu 214.038 147.717 -403.772 1
Cu 216.132 145.418 -403.772 1
Cu 218.371 143.251 -403.772 1
Cu 220.746 141.225 -403.772 1
Cu 223.249 139.346 -403.772 1
Cu 225.868 137.624 -403.772 1
Cu 228.593 136.064 -403.772 1
Cu 231.415 134.673 -403.772 1
Cu 234.321 133.455 -403.772 1
Cu 237.301 133.445 -403.772 1
Cu 240.342 133.445 -403.772 1
Cu 243.432 133.445 -403.772 1
Cu 246.56 133.445 -403.772 1
Cu 249.712 133.445 -403.772 1
Cu 252.878 133.445 -403.772 1
Cu 256.043 133.445 -403.772 1
Cu 259.195 133.445 -403.772 1
Cu 262.323 133.445 -403.772 1
Cu 265.413 133.445 -403.772 1
Cu 268.454 133.445 -403.772 1
Cu 271.434 133.455 -403.772 1
Cu 274.34 134.673 -403.772 1
Cu 277.162 136.064 -403.772 1
Cu 279.887 137.624 -403.772 1
Cu 282.506 139.346 -403.772 1
Cu 285.009 141.225 -403.772 1
Cu 287.384 143.251 -403.772 1
Cu 289.623 145.418 -403.772 1
Cu 291.717 147.717 -403.772 1
Cu 293.658 150.138 -403.772 1
Cu 295.438 152.673 -403.772 1
Cu 297.05 155.311 -403.772 1
Cu 298.488 158.041 -403.772 1
Cu 299.745 160.854 -403.772 1
Cu 300.033 163.737 -403.772 1
Cu 300.033 166.68 -403.772 1
Cu 300.033 169.671 -403.772 1
Cu 300.033 172.697 -403.772 1
Cu 300.033 175.748 -403.772 1
Cu 300.033 178.811 -403.772 1
Cu 301.6 178.811 -409.487 1
Cu 301.6 181.976 -409.487 1
Cu 301.6 185.129 -409.487 1
Cu 301.6 188.256 -409.487 1
Cu 301.6 191.346 -409.487 1
Cu 301.6 194.387 -409.487 1
Cu 301.303 197.366 -409.487 1
Cu 300.004 200.272 -409.487 1
Cu 298.518 203.093 -409.487 1
Cu 296.853 205.819 -409.487 1
Cu 295.014 208.438 -409.487 1
Cu 293.008 210.939 -409.487 1
Cu 290.844 213.315 -409.487 1
Cu 288.531 215.554 -409.487 1
Cu 286.077 217.648 -409.487 1
Cu 283.491 219.588 -409.487 1
Cu 280.785 221.368 -409.487 1
Cu 277.969 222.98 -409.487 1
Cu 275.053 224.417 -409.487 1
Cu 272.051 225.675 -409.487 1
Cu 268.972 225.686 -409.487 1
Cu 265.83 225.686 -409.487 1
Cu 262.637 225.686 -409.487 1
Cu 259.405 225.686 -409.487 1
Cu 256.148 225.686 -409.487 1
Cu 252.878 225.686 -409.487 1
Cu 249.607 225.686 -409.487 1
Cu 246.35 225.686 -409.487 1
Cu 243.118 225.686 -409.487 1
Cu 239.925 225.686 -409.487 1
Cu 236.783 225.686 -409.487 1
Cu 233.704 225.675 -409.487 1
Cu 230.702 224.417 -409.487 1
Cu 227.786 222.98 -409.487 1
Cu 224.97 221.368 -409.487 1
Cu 222.264 219.588 -409.487 1
Cu 219.678 217.648 -409.487 1
Cu 217.224 215.554 -409.487 1
Cu 214.911 213.315 -409.487 1
Cu 212.747 210.939 -409.487 1
Cu 210.741 208.438 -409.487 1
Cu 208.902 205.819 -409.487 1
Cu 207.237 203.093 -409.487 1
Cu 205.751 200.272 -409.487 1
Cu 204.452 197.366 -409.487 1
Cu 204.155 194.387 -409.487 1
Cu 204.155 191.346 -409.487 1
Cu 204.155 188.256 -409.487 1
Cu 204.155 185.129 -409.487 1
Cu 204.155 181.976 -409.487 1
Cu 204.155 178.811 -409.487 1
Cu 204.155 175.647 -409.487 1
Cu 204.155 172.494 -409.487 1
Cu 204.155 169.367 -409.487 1
Cu 204.155 166.277 -409.487 1
Cu 204.155 163.236 -409.487 1
Cu 204.452 160.257 -409.487 1
Cu 205.751 157.351 -409.487 1
Cu 207.237 154.53 -409.487 1
Cu 208.902 151.804 -409.487 1
Cu 210.741 149.185 -409.487 1
Cu 212.747 146.683 -409.487 1
Cu 214.911 144.308 -409.487 1
Cu 217.224 142.069 -409.487 1
Cu 219.678 139.975 -409.487 1
Cu 222.264 138.035 -409.487 1
Cu 224.97 136.255 -409.487 1
Cu 227.786 134.643 -409.487 1
Cu 230.702 133.205 -409.487 1
Cu 233.704 131.948 -409.487 1
Cu 236.783 131.937 -409.487 1
Cu 239.925 131.937 -409.487 1
Cu 243.118 131.937 -409.487 1
Cu 246.35 131.937 -409.487 1
Cu 249.607 131.937 -409.487 1
Cu 252.878 131.937 -409.487 1
Cu 256.148 131.937 -409.487 1
Cu 259.405 131.937 -409.487 1
Cu 262.637 131.937 -409.487 1
Cu 265.83 131.937 -409.487 1
Cu 268.972 131.937 -409.487 1
Cu 272.051 131.948 -409.487 1
Cu 275.053 133.205 -409.487 1
Cu 277.969 134.643 -409.487 1
Cu 280.785 136.255 -409.487 1
Cu 283.491 138.035 -409.487 1
Cu 286.077 139.975 -409.487 1
Cu 288.531 142.069 -409.487 1
Cu 290.844 144.308 -409.487 1
Cu 293.008 146.683 -409.487 1
Cu 295.014 149.185 -409.487 1
Cu 296.853 151.804 -409.487 1
Cu 298.518 154.53 -409.487 1
Cu 300.004 157.351 -409.487 1
Cu 301.303 160.257 -409.487 1
Cu 301.6 163.236 -409.487 1
Cu 301.6 166.277 -409.487 1
Cu 301.6 169.367 -409.487 1
Cu 301.6 172.494 -409.487 1
Cu 301.6 175.647 -409.487 1
Cu 301.6 178.811 -409.487 1
Cu 303.307 178.811 -415.22 1
Cu 303.307 182.087 -415.22 1
Cu 303.307 185.35 -415.22 1
Cu 303.307 188.587 -415.22 1
Cu 303.307 191.785 -415.22 1
Cu 303.307 194.932 -415.22 1
Cu 302.999 198.016 -415.22 1
Cu 301.654 201.023 -415.22 1
Cu 300.116 203.944 -415.22 1
Cu 298.393 206.764 -415.22 1
Cu 296.489 209.475 -415.22 1
Cu 294.413 212.065 -415.22 1
Cu 292.174 214.523 -415.22 1
Cu 289.779 216.84 -415.22 1
Cu 287.239 219.007 -415.22 1
Cu 284.563 221.016 -415.22 1
Cu 281.762 222.858 -415.22 1
Cu 278.847 224.527 -415.22 1
Cu 275.83 226.014 -415.22 1
Cu 272.722 227.316 -415.22 1
Cu 269.536 227.328 -415.22 1
Cu 266.284 227.328 -415.22 1
Cu 262.979 227.328 -415.22 1
Cu 259.634 227.328 -415.22 1
Cu 256.262 227.328 -415.22 1
Cu 252.878 227.328 -415.22 1
Cu 249.493 227.328 -415.22 1
Cu 246.121 227.328 -415.22 1
Cu 242.776 227.328 -415.22 1
Cu 239.471 227.328 -415.22 1
Cu 236.219 227.328 -415.22 1
Cu 233.033 227.316 -415.22 1
Cu 229.925 226.014 -415.22 1
Cu 226.908 224.527 -415.22 1
Cu 223.993 222.858 -415.22 1
Cu 221.192 221.016 -415.22 1
Cu 218.516 219.007 -415.22 1
Cu 215.976 216.84 -415.22 1
Cu 213.581 214.523 -415.22 1
Cu 211.342 212.065 -415.22 1
Cu 209.266 209.475 -415.22 1
Cu 207.362 206.764 -415.22 1
Cu 205.639 203.944 -415.22 1
Cu 204.101 201.023 -415.22 1
Cu 202.756 198.016 -415.22 1
Cu 202.448 194.932 -415.22 1
Cu 202.448 191.785 -415.22 1
Cu 202.448 188.587 -415.22 1
Cu 202.448 185.35 -415.22 1
Cu 202.448 182.087 -415.22 1
Cu 202.448 178.811 -415.22 1
Cu 202.448 175.536 -415.22 1
Cu 202.448 172.273 -415.22 1
Cu 202.448 169.036 -415.22 1
Cu 202.448 165.838 -415.22 1
Cu 202.448 162.691 -415.22 1
Cu 202.756 159.607 -415.22 1
Cu 204.101 156.599 -415.22 1
Cu 205.639 153.679 -415.22 1
Cu 207.362 150.858 -415.22 1
Cu 209.266 148.148 -415.22 1
Cu 211.342 145.558 -415.22 1
Cu 213.581 143.1 -415.22 1
Cu 215.976 140.783 -415.22 1
Cu 218.516 138.615 -415.22 1
Cu 221.192 136.607 -415.22 1
Cu 223.993 134.765 -415.22 1
Cu 226.908 133.096 -415.22 1
Cu 229.925 131.608 -415.22 1
Cu 233.033 130.307 -415.22 1
Cu 236.219 130.295 -415.22 1
Cu 239.471 130.295 -415.22 1
Cu 242.776 130.295 -415.22 1
Cu 246.121 130.295 -415.22 1
Cu 249.493 130.295 -415.22 1
Cu 252.878 130.295 -415.22 1
Cu 256.262 130.295 -415.22 1
Cu 259.634 130.295 -415.22 1
Cu 262.979 130.295 -415.22 1
Cu 266.284 130.295 -415.22 1
Cu 269.536 130.295 -415.22 1
Cu 272.722 130.307 -415.22 1
Cu 275.83 131.608 -415.22 1
Cu 278.847 133.096 -415.22 1
Cu 281.762 134.765 -415.22 1
Cu 284.563 136.607 -415.22 1
Cu 287.239 138.615 -415.22 1
Cu 289.779 140.783 -415.22 1
Cu 292.174 143.1 -415.22 1
Cu 294.413 145.558 -415.22 1
Cu 296.489 148.148 -415.22 1
Cu 298.393 150.858 -415.22 1
Cu 300.116 153.679 -415.22 1
Cu 301.654 156.599 -415.22 1
Cu 302.999 159.607 -415.22 1
Cu 303.307 162.691 -415.22 1
Cu 303.307 165.838 -415.22 1
Cu 303.307 169.036 -415.22 1
Cu 303.307 172.273 -415.22 1
Cu 303.307 175.536 -415.22 1
Cu 303.307 178.811 -415.22 1
Cu 305.186 178.811 -420.972 1
Cu 305.186 182.209 -420.972 1
Cu 305.186 185.593 -420.972 1
Cu 305.186 188.951 -420.972 1
Cu 305.186 192.269 -420.972 1
Cu 305.186 195.533 -420.972 1
Cu 304.867 198.731 -420.972 1
Cu 303.472 201.851 -420.972 1
Cu 301.877 204.88 -420.972 1
Cu 300.089 207.806 -420.972 1
Cu 298.114 210.618 -420.972 1
Cu 295.962 213.304 -420.972 1
Cu 293.638 215.854 -420.972 1
Cu 291.155 218.258 -420.972 1
Cu 288.52 220.506 -420.972 1
Cu 285.744 222.589 -420.972 1
Cu 282.839 224.5 -420.972 1
Cu 279.815 226.23 -420.972 1
Cu 276.685 227.774 -420.972 1
Cu 273.462 229.124 -420.972 1
Cu 270.156 229.136 -420.972 1
Cu 266.783 229.136 -420.972 1
Cu 263.355 229.136 -420.972 1
Cu 259.886 229.136 -420.972 1
Cu 256.389 229.136 -420.972 1
Cu 252.878 229.136 -420.972 1
Cu 249.367 229.136 -420.972 1
Cu 245.869 229.136 -420.972 1
Cu 242.4 229.136 -420.972 1
Cu 238.972 229.136 -420.972 1
Cu 235.599 229.136 -420.972 1
Cu 232.293 229.124 -420.972 1
Cu 229.07 227.774 -420.972 1
Cu 225.94 226.23 -420.972 1
Cu 222.916 224.5 -420.972 1
Cu 220.011 222.589 -420.972 1
Cu 217.235 220.506 -420.972 1
Cu 214.6 218.258 -420.972 1
Cu 212.117 215.854 -420.972 1
Cu 209.794 213.304 -420.972 1
Cu 207.641 210.618 -420.972 1
Cu 205.666 207.806 -420.972 1
Cu 203.878 204.88 -420.972 1
Cu 202.283 201.851 -420.972 1
Cu 200.888 198.731 -420.972 1
Cu 200.569 195.533 -420.972 1
Cu 200.569 192.269 -420.972 1
Cu 200.569 188.951 -420.972 1
Cu 200.569 185.593 -420.972 1
Cu 200.569 182.209 -420.972 1
Cu 200.569 178.811 -420.972 1
Cu 200.569 175.414 -420.972 1
Cu 200.569 172.029 -420.972 1
Cu 200.569 168.672 -420.972 1
Cu 200.569 165.354 -420.972 1
Cu 200.569 162.09 -420.972 1
Cu 200.888 158.891 -420.972 1
Cu 202.283 155.772 -420.972 1
Cu 203.878 152.743 -420.972 1
Cu 205.666 149.817 -420.972 1
Cu 207.641 147.005 -420.972 1
Cu 209.794 144.319 -420.972 1
Cu 212.117 141.769 -420.972 1
Cu 214.6 139.365 -420.972 1
Cu 217.235 137.117 -420.972 1
Cu 220.011 135.034 -420.972 1
Cu 222.916 133.123 -420.972 1
Cu 225.94 131.392 -420.972 1
Cu 229.07 129.849 -420.972 1
Cu 232.293 128.499 -420.972 1
Cu 235.599 128.487 -420.972 1
Cu 238.972 128.487 -420.972 1
Cu 242.4 128.487 -420.972 1
Cu 245.869 128.487 -420.972 1
Cu 249.367 128.487 -420.972 1
Cu 252.878 128.487 -420.972 1
Cu 256.389 128.487 -420.972 1
Cu 259.886 128.487 -420.972 1
Cu 263.355 128.487 -420.972 1
Cu 266.783 128.487 -420.972 1
Cu 270.156 128.487 -420.972 1
Cu 273.462 128.499 -420.972 1
Cu 276.685 129.849 -420.972 1
Cu 279.815 131.392 -420.972 1
Cu 282.839 133.123 -420.972 1
Cu 285.744 135.034 -420.972 1
Cu 288.52 137.117 -420.972 1
Cu 291.155 139.365 -420.972 1
Cu 293.638 141.769 -420.972 1
Cu 295.962 144.319 -420.972 1
Cu 298.114 147.005 -420.972 1
Cu 300.089 149.817 -420.972 1
Cu 301.877 152.743 -420.972 1
Cu 303.472 155.772 -420.972 1
Cu 304.867 158.891 -420.972 1
Cu 305.186 162.09 -420.972 1
Cu 305.186 165.354 -420.972 1
Cu 305.186 168.672 -420.972 1
Cu 305.186 172.029 -420.972 1
Cu 305.186 175.414 -420.972 1
Cu 305.186 178.811 -420.972 1
Cu 307.292 178.811 -426.742 1
Cu 307.292 182.346 -426.742 1
Cu 307.292 185.866 -426.742 1
Cu 307.292 189.359 -426.742 1
Cu 307.292 192.81 -426.742 1
Cu 307.292 196.206 -426.742 1
Cu 306.96 199.533 -426.742 1
Cu 305.508 202.779 -426.742 1
Cu 303.849 205.93 -426.742 1
Cu 301.989 208.973 -426.742 1
Cu 299.935 211.898 -426.742 1
Cu 297.696 214.692 -426.742 1
Cu 295.279 217.345 -426.742 1
Cu 292.695 219.845 -426.742 1
Cu 289.954 222.184 -426.742 1
Cu 287.067 224.351 -426.742 1
Cu 284.045 226.339 -426.742 1
Cu 280.9 228.139 -426.742 1
Cu 277.644 229.745 -426.742 1
Cu 274.29 231.149 -426.742 1
Cu 270.852 231.162 -426.742 1
Cu 267.343 231.162 -426.742 1
Cu 263.777 231.162 -426.742 1
Cu 260.168 231.162 -426.742 1
Cu 256.53 231.162 -426.742 1
Cu 252.878 231.162 -426.742 1
Cu 249.225 231.162 -426.742 1
Cu 245.587 231.162 -426.742 1
Cu 241.978 231.162 -426.742 1
Cu 238.412 231.162 -426.742 1
Cu 234.903 231.162 -426.742 1
Cu 231.465 231.149 -426.742 1
Cu 228.111 229.745 -426.742 1
Cu 224.855 228.139 -426.742 1
Cu 221.71 226.339 -426.742 1
Cu 218.688 224.351 -426.742 1
Cu 215.801 222.184 -426.742 1
Cu 213.06 219.845 -426.742 1
Cu 210.476 217.345 -426.742 1
Cu 208.059 214.692 -426.742 1
Cu 205.82 211.898 -426.742 1
Cu 203.766 208.973 -426.742 1
Cu 201.906 205.93 -426.742 1
Cu 200.247 202.779 -426.742 1
Cu 198.795 199.533 -426.742 1
Cu 198.463 196.206 -426.742 1
Cu 198.463 192.81 -426.742 1
Cu 198.463 189.359 -426.742 1
Cu 198.463 185.866 -426.742 1
Cu 198.463 182.346 -426.742 1
Cu 198.463 178.811 -426.742 1
Cu 198.463 175.277 -426.742 1
Cu 198.463 171.756 -426.742 1
Cu 198.463 168.264 -426.742 1
Cu 198.463 164.813 -426.742 1
Cu 198.463 161.417 -426.742 1
Cu 198.795 158.089 -426.742 1
Cu 200.247 154.844 -426.742 1
Cu 201.906 151.693 -426.742 1
Cu 203.766 148.649 -426.742 1
Cu 205.82 145.725 -426.742 1
Cu 208.059 142.93 -426.742 1
Cu 210.476 140.278 -426.742 1
Cu 213.06 137.777 -426.742 1
Cu 215.801 135.439 -426.742 1
Cu 218.688 133.271 -426.742 1
Cu 221.71 131.284 -426.742 1
Cu 224.855 129.484 -426.742 1
Cu 228.111 127.878 -426.742 1
Cu 231.465 126.474 -426.742 1
Cu 234.903 126.461 -426.742 1
Cu 238.412 126.461 -426.742 1
Cu 241.978 126.461 -426.742 1
Cu 245.587 126.461 -426.742 1
Cu 249.225 126.461 -426.742 1
Cu 252.878 126.461 -426.742 1
Cu 256.53 126.461 -426.742 1
Cu 260.168 126.461 -426.742 1
Cu 263.777 126.461 -426.742 1
Cu 267.343 126.461 -426.742 1
Cu 270.852 126.461 -426.742 1
Cu 274.29 126.474 -426.742 1
Cu 277.644 127.878 -426.742 1
Cu 280.9 129.484 -426.742 1
Cu 284.045 131.284 -426.742 1
Cu 287.067 133.271 -426.742 1
Cu 289.954 135.439 -426.742 1
Cu 292.695 137.777 -426.742 1
Cu 295.279 140.278 -426.742 1
Cu 297.696 142.93 -426.742 1
Cu 299.935 145.725 -426.742 1
Cu 301.989 148.649 -426.742 1
Cu 303.849 151.693 -426.742 1
Cu 305.508 154.844 -426.742 1
Cu 306.96 158.089 -426.742 1
Cu 307.292 161.417 -426.742 1
Cu 307.292 164.813 -426.742 1
Cu 307.292 168.264 -426.742 1
Cu 307.292 171.756 -426.742 1
Cu 307.292 175.277 -426.742 1
Cu 307.292 178.811 -426.742 1
Cu 309.712 178.811 -432.53 1
Cu 309.712 182.503 -432.53 1
Cu 309.712 186.18 -432.53 1
Cu 309.712 189.828 -432.53 1
Cu 309.712 193.433 -432.53 1
Cu 309.712 196.98 -432.53 1
Cu 309.365 200.455 -432.53 1
Cu 307.85 203.845 -432.53 1
Cu 306.117 207.136 -432.53 1
Cu 304.174 210.315 -432.53 1
Cu 302.029 213.37 -432.53 1
Cu 299.689 216.288 -432.53 1
Cu 297.165 219.059 -432.53 1
Cu 294.467 221.671 -432.53 1
Cu 291.604 224.113 -432.53 1
Cu 288.588 226.377 -432.53 1
Cu 285.431 228.453 -432.53 1
Cu 282.146 230.333 -432.53 1
Cu 278.745 232.01 -432.53 1
Cu 275.243 233.477 -432.53 1
Cu 271.652 233.49 -432.53 1
Cu 267.986 233.49 -432.53 1
Cu 264.262 233.49 -432.53 1
Cu 260.492 233.49 -432.53 1
Cu 256.692 233.49 -432.53 1
Cu 252.878 233.49 -432.53 1
Cu 249.063 233.49 -432.53 1
Cu 245.263 233.49 -432.53 1
Cu 241.493 233.49 -432.53 1
Cu 237.769 233.49 -432.53 1
Cu 234.103 233.49 -432.53 1
Cu 230.512 233.477 -432.53 1
Cu 227.01 232.01 -432.53 1
Cu 223.609 230.333 -432.53 1
Cu 220.324 228.453 -432.53 1
Cu 217.167 226.377 -432.53 1
Cu 214.151 224.113 -432.53 1
Cu 211.288 221.671 -432.53 1
Cu 208.59 219.059 -432.53 1
Cu 206.066 216.288 -432.53 1
Cu 203.726 213.37 -432.53 1
Cu 201.581 210.315 -432.53 1
Cu 199.638 207.136 -432.53 1
Cu 197.905 203.845 -432.53 1
Cu 196.39 200.455 -432.53 1
Cu 196.043 196.98 -432.53 1
Cu 196.043 193.433 -432.53 1
Cu 196.043 189.828 -432.53 1
Cu 196.043 186.18 -432.53 1
Cu 196.043 182.503 -432.53 1
Cu 196.043 178.811 -432.53 1
Cu 196.043 175.12 -432.53 1
Cu 196.043 171.443 -432.53 1
Cu 196.043 167.794 -432.53 1
Cu 196.043 164.19 -432.53 1
Cu 196.043 160.643 -432.53 1
Cu 196.39 157.168 -432.53 1
Cu 197.905 153.778 -432.53 1
Cu 199.638 150.487 -432.53 1
Cu 201.581 147.308 -432.53 1
Cu 203.726 144.253 -432.53 1
Cu 206.066 141.334 -432.53 1
Cu 208.59 138.564 -432.53 1
Cu 211.288 135.952 -432.53 1
Cu 214.151 133.51 -432.53 1
Cu 217.167 131.246 -432.53 1
Cu 220.324 129.17 -432.53 1
Cu 223.609 127.29 -432.53 1
Cu 227.01 125.613 -432.53 1
Cu 230.512 124.146 -432.53 1
Cu 234.103 124.133 -432.53 1
Cu 237.769 124.133 -432.53 1
Cu 241.493 124.133 -432.53 1
Cu 245.263 124.133 -432.53 1
Cu 249.063 124.133 -432.53 1
Cu 252.878 124.133 -432.53 1
Cu 256.692 124.133 -432.53 1
Cu 260.492 124.133 -432.53 1
Cu 264.262 124.133 -432.53 1
Cu 267.986 124.133 -432.53 1
Cu 271.652 124.133 -432.53 1
Cu 275.243 124.146 -432.53 1
Cu 278.745 125.613 -432.53 1
Cu 282.146 127.29 -432.53 1
Cu 285.431 129.17 -432.53 1
Cu 288.588 131.246 -432.53 1
Cu 291.604 133.51 -432.53 1
Cu 294.467 135.952 -432.53 1
Cu 297.165 138.564 -432.53 1
Cu 299.689 141.334 -432.53 1
Cu 302.029 144.253 -432.53 1
Cu 304.174 147.308 -432.53 1
Cu 306.117 150.487 -432.53 1
Cu 307.85 153.778 -432.53 1
Cu 309.365 157.168 -432.53 1
Cu 309.712 160.643 -432.53 1
Cu 309.712 164.19 -432.53 1
Cu 309.712 167.794 -432.53 1
Cu 309.712 171.443 -432.53 1
Cu 309.712 175.12 -432.53 1
Cu 309.712 178.811 -432.53 1
Cu 312.619 178.811 -438.335 1
Cu 312.619 182.692 -438.335 1
Cu 312.619 186.557 -438.335 1
Cu 312.619 190.392 -438.335 1
Cu 312.619 194.181 -438.335 1
Cu 312.619 197.909 -438.335 1
Cu 312.255 201.562 -438.335 1
Cu 310.661 205.125 -438.335 1
Cu 308.84 208.585 -438.335 1
Cu 306.798 211.926 -438.335 1
Cu 304.543 215.138 -438.335 1
Cu 302.084 218.205 -438.335 1
Cu 299.431 221.118 -438.335 1
Cu 296.594 223.863 -438.335 1
Cu 293.585 226.43 -438.335 1
Cu 290.415 228.81 -438.335 1
Cu 287.096 230.992 -438.335 1
Cu 283.643 232.969 -438.335 1
Cu 280.069 234.731 -438.335 1
Cu 276.387 236.273 -438.335 1
Cu 272.612 236.287 -438.335 1
Cu 268.759 236.287 -438.335 1
Cu 264.844 236.287 -438.335 1
Cu 260.882 236.287 -438.335 1
Cu 256.887 236.287 -438.335 1
Cu 252.878 236.287 -438.335 1
Cu 248.868 236.287 -438.335 1
Cu 244.873 236.287 -438.335 1
Cu 240.911 236.287 -438.335 1
Cu 236.996 236.287 -438.335 1
Cu 233.143 236.287 -438.335 1
Cu 229.368 236.273 -438.335 1
Cu 225.686 234.731 -438.335 1
Cu 222.112 232.969 -438.335 1
Cu 218.659 230.992 -438.335 1
Cu 215.34 228.81 -438.335 1
Cu 212.17 226.43 -438.335 1
Cu 209.161 223.863 -438.335 1
Cu 206.324 221.118 -438.335 1
Cu 203.671 218.205 -438.335 1
Cu 201.212 215.138 -438.335 1
Cu 198.957 211.926 -438.335 1
Cu 196.915 208.585 -438.335 1
Cu 195.094 205.125 -438.335 1
Cu 193.5 201.562 -438.335 1
Cu 193.136 197.909 -438.335 1
Cu 193.136 194.181 -438.335 1
Cu 193.136 190.392 -438.335 1
Cu 193.136 186.557 -438.335 1
Cu 193.136 182.692 -438.335 1
Cu 193.136 178.811 -438.335 1
Cu 193.136 174.931 -438.335 1
Cu 193.136 171.066 -438.335 1
Cu 193.136 167.231 -438.335 1
Cu 193.136 163.442 -438.335 1
Cu 193.136 159.714 -438.335 1
Cu 193.5 156.061 -438.335 1
Cu 195.094 152.497 -438.335 1
Cu 196.915 149.038 -438.335 1
Cu 198.957 145.696 -438.335 1
Cu 201.212 142.485 -438.335 1
Cu 203.671 139.417 -438.335 1
Cu 206.324 136.505 -438.335 1
Cu 209.161 133.76 -438.335 1
Cu 212.17 131.192 -438.335 1
Cu 215.34 128.813 -438.335 1
Cu 218.659 126.63 -438.335 1
Cu 222.112 124.654 -438.335 1
Cu 225.686 122.891 -438.335 1
Cu 229.368 121.35 -438.335 1
Cu 233.143 121.336 -438.335 1
Cu 236.996 121.336 -438.335 1
Cu 240.911 121.336 -438.335 1
Cu 244.873 121.336 -438.335 1
Cu 248.868 121.336 -438.335 1
Cu 252.878 121.336 -438.335 1
Cu 256.887 121.336 -438.335 1
Cu 260.882 121.336 -438.335 1
Cu 264.844 121.336 -438.335 1
Cu 268.759 121.336 -438.335 1
Cu 272.612 121.336 -438.335 1
Cu 276.387 121.35 -438.335 1
Cu 280.069 122.891 -438.335 1
Cu 283.643 124.654 -438.335 1
Cu 287.096 126.63 -438.335 1
Cu 290.415 128.813 -438.335 1
Cu 293.585 131.192 -438.335 1
Cu 296.594 133.76 -438.335 1
Cu 299.431 136.505 -438.335 1
Cu 302.084 139.417 -438.335 1
Cu 304.543 142.485 -438.335 1
Cu 306.798 145.696 -438.335 1
Cu 308.84 149.038 -438.335 1
Cu 310.661 152.497 -438.335 1
Cu 312.255 156.061 -438.335 1
Cu 312.619 159.714 -438.335 1
Cu 312.619 163.442 -438.335 1
Cu 312.619 167.231 -438.335 1
Cu 312.619 171.066 -438.335 1
Cu 312.619 174.931 -438.335 1
Cu 312.619 178.811 -438.335 1
Cu 316.455 178.811 -444.159 1
Cu 316.455 182.941 -444.159 1
Cu 316.455 187.055 -444.159 1
Cu 316.455 191.135 -444.159 1
Cu 316.455 195.168 -444.159 1
Cu 316.455 199.135 -444.159 1
Cu 316.067 203.023 -444.159 1
Cu 314.372 206.815 -444.159 1
Cu 312.433 210.496 -444.159 1
Cu 310.26 214.053 -444.159 1
Cu 307.86 217.47 -444.159 1
Cu 305.244 220.735 -444.159 1
Cu 302.42 223.834 -444.159 1
Cu 299.401 226.756 -444.159 1
Cu 296.198 229.488 -444.159 1
Cu 292.825 232.021 -444.159 1
Cu 289.294 234.343 -444.159 1
Cu 285.619 236.446 -444.159 1
Cu 281.815 238.322 -444.159 1
Cu 277.896 239.963 -444.159 1
Cu 273.879 239.978 -444.159 1
Cu 269.779 239.978 -444.159 1
Cu 265.612 239.978 -444.159 1
Cu 261.395 239.978 -444.159 1
Cu 257.145 239.978 -444.159 1
Cu 252.878 239.978 -444.159 1
Cu 248.61 239.978 -444.159 1
Cu 244.36 239.978 -444.159 1
Cu 240.143 239.978 -444.159 1
Cu 235.976 239.978 -444.159 1
Cu 231.876 239.978 -444.159 1
Cu 227.859 239.963 -444.159 1
Cu 223.94 238.322 -444.159 1
Cu 220.136 236.446 -444.159 1
Cu 216.461 234.343 -444.159 1
Cu 212.93 232.021 -444.159 1
Cu 209.557 229.488 -444.159 1
Cu 206.354 226.756 -444.159 1
Cu 203.335 223.834 -444.159 1
Cu 200.512 220.735 -444.159 1
Cu 197.895 217.47 -444.159 1
Cu 195.495 214.053 -444.159 1
Cu 193.322 210.496 -444.159 1
Cu 191.383 206.815 -444.159 1
Cu 189.688 203.023 -444.159 1
Cu 189.3 199.135 -444.159 1
Cu 189.3 195.168 -444.159 1
Cu 189.3 191.135 -444.159 1
Cu 189.3 187.055 -444.159 1
Cu 189.3 182.941 -444.159 1
Cu 189.3 178.811 -444.159 1
Cu 189.3 174.682 -444.159 1
Cu 189.3 170.568 -444.159 1
Cu 189.3 166.487 -444.159 1
Cu 189.3 162.455 -444.159 1
Cu 189.3 158.487 -444.159 1
Cu 189.688 154.6 -444.159 1
Cu 191.383 150.808 -444.159 1
Cu 193.322 147.126 -444.159 1
Cu 195.495 143.57 -444.159 1
Cu 197.895 140.153 -444.159 1
Cu 200.512 136.888 -444.159 1
Cu 203.335 133.789 -444.159 1
Cu 206.354 130.867 -444.159 1
Cu 209.557 128.135 -444.159 1
Cu 212.93 125.602 -444.159 1
Cu 216.461 123.28 -444.159 1
Cu 220.136 121.177 -444.159 1
Cu 223.94 119.301 -444.159 1
Cu 227.859 117.66 -444.159 1
Cu 231.876 117.645 -444.159 1
Cu 235.976 117.645 -444.159 1
Cu 240.143 117.645 -444.159 1
Cu 244.36 117.645 -444.159 1
Cu 248.61 117.645 -444.159 1
Cu 252.878 117.645 -444.159 1
Cu 257.145 117.645 -444.159 1
Cu 261.395 117.645 -444.159 1
Cu 265.612 117.645 -444.159 1
Cu 269.779 117.645 -444.159 1
Cu 273.879 117.645 -444.159 1
Cu 277.896 117.66 -444.159 1
Cu 281.815 119.301 -444.159 1
Cu 285.619 121.177 -444.159 1
Cu 289.294 123.28 -444.159 1
Cu 292.825 125.602 -444.159 1
Cu 296.198 128.135 -444.159 1
Cu 299.401 130.867 -444.159 1
Cu 302.42 133.789 -444.159 1
Cu 305.244 136.888 -444.159 1
Cu 307.86 140.153 -444.159 1
Cu 310.26 143.57 -444.159 1
Cu 312.433 147.126 -444.159 1
Cu 314.372 150.808 -444.159 1
Cu 316.067 154.6 -444.159 1
Cu 316.455 158.487 -444.159 1
Cu 316.455 162.455 -444.159 1
Cu 316.455 166.487 -444.159 1
Cu 316.455 170.568 -444.159 1
Cu 316.455 174.682 -444.159 1
Cu 316.455 178.811 -444.159 1
Cu 267.378 178.811 20.2302 1
Cu 267.378 179.753 20.2302 1
Cu 267.378 180.691 20.2302 1
Cu 267.378 181.622 20.2302 1
Cu 267.378 182.542 20.2302 1
Cu 267.378 183.447 20.2302 1
Cu 267.289 184.333 20.2302 1
Cu 266.902 185.198 20.2302 1
Cu 266.46 186.038 20.2302 1
Cu 265.965 186.849 20.2302 1
Cu 265.417 187.628 20.2302 1
Cu 264.82 188.373 20.2302 1
Cu 264.177 189.08 20.2302 1
Cu 263.488 189.746 20.2302 1
Cu 262.758 190.369 20.2302 1
Cu 261.988 190.947 20.2302 1
Cu 261.183 191.476 20.2302 1
Cu 260.345 191.956 20.2302 1
Cu 259.477 192.384 20.2302 1
Cu 258.583 192.758 20.2302 1
Cu 257.667 192.761 20.2302 1
Cu 256.732 192.761 20.2302 1
Cu 255.782 192.761 20.2302 1
Cu 254.82 192.761 20.2302 1
Cu 253.851 192.761 20.2302 1
Cu 252.878 192.761 20.2302 1
Cu 251.904 192.761 20.2302 1
Cu 250.935 192.761 20.2302 1
Cu 249.973 192.761 20.2302 1
Cu 249.023 192.761 20.2302 1
Cu 248.088 192.761 20.2302 1
Cu 247.172 192.758 20.2302 1
Cu 246.278 192.384 20.2302 1
Cu 245.41 191.956 20.2302 1
Cu 244.572 191.476 20.2302 1
Cu 243.767 190.947 20.2302 1
Cu 242.997 190.369 20.2302 1
Cu 242.267 189.746 20.2302 1
Cu 241.578 189.08 20.2302 1
Cu 240.935 188.373 20.2302 1
Cu 240.338 187.628 20.2302 1
Cu 239.79 186.849 20.2302 1
Cu 239.295 186.038 20.2302 1
Cu 238.853 185.198 20.2302 1
Cu 238.466 184.333 20.2302 1
Cu 238.378 183.447 20.2302 1
Cu 238.378 182.542 20.2302 1
Cu 238.378 181.622 20.2302 1
Cu 238.378 180.691 20.2302 1
Cu 238.378 179.753 20.2302 1
Cu 238.378 178.811 20.2302 1
Cu 238.378 177.87 20.2302 1
Cu 238.378 176.931 20.2302 1
Cu 238.378 176.001 20.2302 1
Cu 238.378 175.081 20.2302 1
Cu 238.378 174.176 20.2302 1
Cu 238.466 173.29 20.2302 1
Cu 238.853 172.425 20.2302 1
Cu 239.295 171.585 20.2302 1
Cu 239.79 170.774 20.2302 1
Cu 240.338 169.995 20.2302 1
Cu 240.935 169.25 20.2302 1
Cu 241.578 168.543 20.2302 1
Cu 242.267 167.877 20.2302 1
Cu 242.997 167.254 20.2302 1
Cu 243.767 166.676 20.2302 1
Cu 244.572 166.146 20.2302 1
Cu 245.41 165.667 20.2302 1
Cu 246.278 165.239 20.2302 1
Cu 247.172 164.865 20.2302 1
Cu 248.088 164.861 20.2302 1
Cu 249.023 164.861 20.2302 1
Cu 249.973 164.861 20.2302 1
Cu 250.935 164.861 20.2302 1
Cu 251.904 164.861 20.2302 1
Cu 252.878 164.861 20.2302 1
Cu 253.851 164.861 20.2302 1
Cu 254.82 164.861 20.2302 1
Cu 255.782 164.861 20.2302 1
Cu 256.732 164.861 20.2302 1
Cu 257.667 164.861 20.2302 1
Cu 258.583 164.865 20.2302 1
Cu 259.477 165.239 20.2302 1
Cu 260.345 165.667 20.2302 1
Cu 261.183 166.146 20.2302 1
Cu 261.988 166.676 20.2302 1
Cu 262.758 167.254 20.2302 1
Cu 263.488 167.877 20.2302 1
Cu 264.177 168.543 20.2302 1
Cu 264.82 169.25 20.2302 1
Cu 265.417 169.995 20.2302 1
Cu 265.965 170.774 20.2302 1
Cu 266.46 171.585 20.2302 1
Cu 266.902 172.425 20.2302 1
Cu 267.289 173.29 20.2302 1
Cu 267.378 174.176 20.2302 1
Cu 267.378 175.081 20.2302 1
Cu 267.378 176.001 20.2302 1
Cu 267.378 176.931 20.2302 1
Cu 267.378 177.87 20.2302 1
Cu 267.378 178.811 20.2302 1
Cu 267.377 178.811 21.3876 1
Cu 267.377 179.753 21.3876 1
Cu 267.377 180.691 21.3876 1
Cu 267.377 181.622 21.3876 1
Cu 267.377 182.542 21.3876 1
Cu 267.377 183.447 21.3876 1
Cu 267.289 184.333 21.3876 1
Cu 266.902 185.198 21.3876 1
Cu 266.46 186.038 21.3876 1
Cu 265.965 186.849 21.3876 1
Cu 265.417 187.628 21.3876 1
Cu 264.82 188.373 21.3876 1
Cu 264.177 189.08 21.3876 1
Cu 263.488 189.746 21.3876 1
Cu 262.758 190.369 21.3876 1
Cu 261.988 190.947 21.3876 1
Cu 261.183 191.476 21.3876 1
Cu 260.345 191.956 21.3876 1
Cu 259.477 192.384 21.3876 1
Cu 258.583 192.758 21.3876 1
Cu 257.667 192.761 21.3876 1
Cu 256.732 192.761 21.3876 1
Cu 255.782 192.761 21.3876 1
Cu 254.82 192.761 21.3876 1
Cu 253.851 192.761 21.3876 1
Cu 252.878 192.761 21.3876 1
Cu 251.904 192.761 21.3876 1
Cu 250.935 192.761 21.3876 1
Cu 249.973 192.761 21.3876 1
Cu 249.023 192.761 21.3876 1
Cu 248.088 192.761 21.3876 1
Cu 247.172 192.758 21.3876 1
Cu 246.278 192.384 21.3876 1
Cu 245.41 191.956 21.3876 1
Cu 244.572 191.476 21.3876 1
Cu 243.767 190.947 21.3876 1
Cu 242.997 190.369 21.3876 1
Cu 242.267 189.746 21.3876 1
Cu 241.579 189.08 21.3876 1
Cu 240.935 188.373 21.3876 1
Cu 240.338 187.628 21.3876 1
Cu 239.79 186.849 21.3876 1
Cu 239.295 186.038 21.3876 1
Cu 238.853 185.198 21.3876 1
Cu 238.466 184.333 21.3876 1
Cu 238.378 183.447 21.3876 1
Cu 238.378 182.542 21.3876 1
Cu 238.378 181.622 21.3876 1
Cu 238.378 180.691 21.3876 1
Cu 238.378 179.753 21.3876 1
Cu 238.378 178.811 21.3876 1
Cu 238.378 177.87 21.3876 1
Cu 238.378 176.931 21.3876 1
Cu 238.378 176.001 21.3876 1
Cu 238.378 175.081 21.3876 1
Cu 238.378 174.176 21.3876 1
Cu 238.466 173.29 21.3876 1
Cu 238.853 172.425 21.3876 1
Cu 239.295 171.585 21.3876 1
Cu 239.79 170.774 21.3876 1
Cu 240.338 169.995 21.3876 1
Cu 240.935 169.25 21.3876 1
Cu 241.579 168.543 21.3876 1
Cu 242.267 167.877 21.3876 1
Cu 242.997 167.254 21.3876 1
Cu 243.767 166.676 21.3876 1
Cu 244.572 166.146 21.3876 1
Cu 245.41 165.667 21.3876 1
Cu 246.278 165.239 21.3876 1
Cu 247.172 164.865 21.3876 1
Cu 248.088 164.861 21.3876 1
Cu 249.023 164.861 21.3876 1
Cu 249.973 164.861 21.3876 1
Cu 250.935 164.861 21.3876 1
Cu 251.904 164.861 21.3876 1
Cu 252.878 164.861 21.3876 1
Cu 253.851 164.861 21.3876 1
Cu 254.82 164.861 21.3876 1
Cu 255.782 164.861 21.3876 1
Cu 256.732 164.861 21.3876 1
Cu 257.667 164.861 21.3876 1
Cu 258.583 164.865 21.3876 1
Cu 259.477 165.239 21.3876 1
Cu 260.345 165.667 21.3876 1
Cu 261.183 166.146 21.3876 1
Cu 261.988 166.676 21.3876 1
Cu 262.758 167.254 21.3876 1
Cu 263.488 167.877 21.3876 1
Cu 264.177 168.543 21.3876 1
Cu 264.82 169.25 21.3876 1
Cu 265.417 169.995 21.3876 1
Cu 265.965 170.774 21.3876 1
Cu 266.46 171.585 21.3876 1
Cu 266.902 172.425 21.3876 1
Cu 267.289 173.29 21.3876 1
Cu 267.377 174.176 21.3876 1
Cu 267.377 175.081 21.3876 1
Cu 267.377 176.001 21.3876 1
Cu 267.377 176.931 21.3876 1
Cu 267.377 177.87 21.3876 1
Cu 267.377 178.811 21.3876 1
Cu 267.377 178.811 23.0801 1
Cu 267.377 179.753 23.0801 1
Cu 267.377 180.691 23.0801 1
Cu 267.377 181.622 23.0801 1
Cu 267.377 182.542 23.0801 1
Cu 267.377 183.447 23.0801 1
Cu 267.289 184.333 23.0801 1
Cu 266.902 185.198 23.0801 1
Cu 266.46 186.038 23.0801 1
Cu 265.965 186.849 23.0801 1
Cu 265.417 187.628 23.0801 1
Cu 264.82 188.373 23.0801 1
Cu 264.176 189.08 23.0801 1
Cu 263.488 189.746 23.0801 1
Cu 262.758 190.369 23.0801 1
Cu 261.988 190.947 23.0801 1
Cu 261.183 191.476 23.0801 1
Cu 260.345 191.956 23.0801 1
Cu 259.477 192.384 23.0801 1
Cu 258.583 192.758 23.0801 1
Cu 257.667 192.761 23.0801 1
Cu 256.732 192.761 23.0801 1
Cu 255.782 192.761 23.0801 1
Cu 254.82 192.761 23.0801 1
Cu 253.851 192.761 23.0801 1
Cu 252.878 192.761 23.0801 1
Cu 251.904 192.761 23.0801 1
Cu 250.935 192.761 23.0801 1
Cu 249.973 192.761 23.0801 1
Cu 249.023 192.761 23.0801 1
Cu 248.088 192.761 23.0801 1
Cu 247.172 192.758 23.0801 1
Cu 246.278 192.384 23.0801 1
Cu 245.41 191.956 23.0801 1
Cu 244.572 191.476 23.0801 1
Cu 243.767 190.947 23.0801 1
Cu 242.997 190.369 23.0801 1
Cu 242.267 189.746 23.0801 1
Cu 241.579 189.08 23.0801 1
Cu 240.935 188.373 23.0801 1
Cu 240.338 187.628 23.0801 1
Cu 239.791 186.849 23.0801 1
Cu 239.295 186.038 23.0801 1
Cu 238.853 185.198 23.0801 1
Cu 238.466 184.333 23.0801 1
Cu 238.378 183.447 23.0801 1
Cu 238.378 182.542 23.0801 1
Cu 238.378 181.622 23.0801 1
Cu 238.378 180.691 23.0801 1
Cu 238.378 179.753 23.0801 1
Cu 238.378 178.811 23.0801 1
Cu 238.378 177.87 23.0801 1
Cu 238.378 176.931 23.0801 1
Cu 238.378 176.001 23.0801 1
Cu 238.378 175.081 23.0801 1
Cu 238.378 174.176 23.0801 1
Cu 238.466 173.29 23.0801 1
Cu 238.853 172.425 23.0801 1
Cu 239.295 171.585 23.0801 1
Cu 239.791 170.774 23.0801 1
Cu 240.338 169.995 23.0801 1
Cu 240.935 169.25 23.0801 1
Cu 241.579 168.543 23.0801 1
Cu 242.267 167.877 23.0801 1
Cu 242.997 167.254 23.0801 1
Cu 243.767 166.676 23.0801 1
Cu 244.572 166.147 23.0801 1
Cu 245.41 165.667 23.0801 1
Cu 246.278 165.239 23.0801 1
Cu 247.172 164.865 23.0801 1
Cu 248.088 164.861 23.0801 1
Cu 249.023 164.861 23.0801 1
Cu 249.973 164.861 23.0801 1
Cu 250.935 164.861 23.0801 1
Cu 251.904 164.861 23.0801 1
Cu 252.878 164.861 23.0801 1
Cu 253.851 164.861 23.0801 1
Cu 254.82 164.861 23.0801 1
Cu 255.782 164.861 23.0801 1
Cu 256.732 164.861 23.0801 1
Cu 257.667 164.861 23.0801 1
Cu 258.583 164.865 23.0801 1
Cu 259.477 165.239 23.0801 1
Cu 260.345 165.667 23.0801 1
Cu 261.183 166.147 23.0801 1
Cu 261.988 166.676 23.0801 1
Cu 262.758 167.254 23.0801 1
Cu 263.488 167.877 23.0801 1
Cu 264.176 168.543 23.0801 1
Cu 264.82 169.25 23.0801 1
Cu 265.417 169.995 23.0801 1
Cu 265.965 170.774 23.0801 1
Cu 266.46 171.585 23.0801 1
Cu 266.902 172.425 23.0801 1
Cu 267.289 173.29 23.0801 1
Cu 267.377 174.176 23.0801 1
Cu 267.377 175.081 23.0801 1
Cu 267.377 176.001 23.0801 1
Cu 267.377 176.931 23.0801 1
Cu 267.377 177.87 23.0801 1
Cu 267.377 178.811 23.0801 1
Cu 267.377 178.811 25.0579 1
Cu 267.377 179.753 25.0579 1
Cu 267.377 180.691 25.0579 1
Cu 267.377 181.622 25.0579 1
Cu 267.377 182.542 25.0579 1
Cu 267.377 183.447 25.0579 1
Cu 267.289 184.333 25.0579 1
Cu 266.902 185.198 25.0579 1
Cu 266.46 186.038 25.0579 1
Cu 265.964 186.849 25.0579 1
Cu 265.417 187.628 25.0579 1
Cu 264.82 188.373 25.0579 1
Cu 264.176 189.079 25.0579 1
Cu 263.488 189.746 25.0579 1
Cu 262.757 190.369 25.0579 1
Cu 261.988 190.946 25.0579 1
Cu 261.183 191.476 25.0579 1
Cu 260.345 191.956 25.0579 1
Cu 259.477 192.384 25.0579 1
Cu 258.583 192.758 25.0579 1
Cu 257.667 192.761 25.0579 1
Cu 256.732 192.761 25.0579 1
Cu 255.782 192.761 25.0579 1
Cu 254.82 192.761 25.0579 1
Cu 253.851 192.761 25.0579 1
Cu 252.878 192.761 25.0579 1
Cu 251.904 192.761 25.0579 1
Cu 250.935 192.761 25.0579 1
Cu 249.973 192.761 25.0579 1
Cu 249.023 192.761 25.0579 1
Cu 248.088 192.761 25.0579 1
Cu 247.172 192.758 25.0579 1
Cu 246.278 192.384 25.0579 1
Cu 245.41 191.956 25.0579 1
Cu 244.572 191.476 25.0579 1
Cu 243.767 190.946 25.0579 1
Cu 242.998 190.369 25.0579 1
Cu 242.267 189.746 25.0579 1
Cu 241.579 189.079 25.0579 1
Cu 240.935 188.373 25.0579 1
Cu 240.338 187.628 25.0579 1
Cu 239.791 186.849 25.0579 1
Cu 239.295 186.038 25.0579 1
Cu 238.853 185.198 25.0579 1
Cu 238.466 184.333 25.0579 1
Cu 238.378 183.447 25.0579 1
Cu 238.378 182.542 25.0579 1
Cu 238.378 181.622 25.0579 1
Cu 238.378 180.691 25.0579 1
Cu 238.378 179.753 25.0579 1
Cu 238.378 178.811 25.0579 1
Cu 238.378 177.87 25.0579 1
Cu 238.378 176.931 25.0579 1
Cu 238.378 176.001 25.0579 1
Cu 238.378 175.081 25.0579 1
Cu 238.378 174.176 25.0579 1
Cu 238.466 173.29 25.0579 1
Cu 238.853 172.425 25.0579 1
Cu 239.295 171.585 25.0579 1
Cu 239.791 170.774 25.0579 1
Cu 240.338 169.995 25.0579 1
Cu 240.935 169.25 25.0579 1
Cu 241.579 168.543 25.0579 1
Cu 242.267 167.877 25.0579 1
Cu 242.998 167.254 25.0579 1
Cu 243.767 166.676 25.0579 1
Cu 244.572 166.147 25.0579 1
Cu 245.41 165.667 25.0579 1
Cu 246.278 165.239 25.0579 1
Cu 247.172 164.865 25.0579 1
Cu 248.088 164.862 25.0579 1
Cu 249.023 164.862 25.0579 1
Cu 249.973 164.862 25.0579 1
Cu 250.935 164.862 25.0579 1
Cu 251.904 164.862 25.0579 1
Cu 252.878 164.862 25.0579 1
Cu 253.851 164.862 25.0579 1
Cu 254.82 164.862 25.0579 1
Cu 255.782 164.862 25.0579 1
Cu 256.732 164.862 25.0579 1
Cu 257.667 164.862 25.0579 1
Cu 258.583 164.865 25.0579 1
Cu 259.477 165.239 25.0579 1
Cu 260.345 165.667 25.0579 1
Cu 261.183 166.147 25.0579 1
Cu 261.988 166.676 25.0579 1
Cu 262.757 167.254 25.0579 1
Cu 263.488 167.877 25.0579 1
Cu 264.176 168.543 25.0579 1
Cu 264.82 169.25 25.0579 1
Cu 265.417 169.995 25.0579 1
Cu 265.964 170.774 25.0579 1
Cu 266.46 171.585 25.0579 1
Cu 266.902 172.425 25.0579 1
Cu 267.289 173.29 25.0579 1
Cu 267.377 174.176 25.0579 1
Cu 267.377 175.081 25.0579 1
Cu 267.377 176.001 25.0579 1
Cu 267.377 176.931 25.0579 1
Cu 267.377 177.87 25.0579 1
Cu 267.377 178.811 25.0579 1
Cu 267.377 178.811 27.2474 1
Cu 267.377 179.753 27.2474 1
Cu 267.377 180.691 27.2474 1
Cu 267.377 181.622 27.2474 1
Cu 267.377 182.542 27.2474 1
Cu 267.377 183.446 27.2474 1
Cu 267.288 184.333 27.2474 1
Cu 266.902 185.198 27.2474 1
Cu 266.46 186.037 27.2474 1
Cu 265.964 186.848 27.2474 1
Cu 265.417 187.628 27.2474 1
Cu 264.82 188.372 27.2474 1
Cu 264.176 189.079 27.2474 1
Cu 263.488 189.746 27.2474 1
Cu 262.757 190.369 27.2474 1
Cu 261.988 190.946 27.2474 1
Cu 261.183 191.476 27.2474 1
Cu 260.344 191.955 27.2474 1
Cu 259.477 192.383 27.2474 1
Cu 258.583 192.758 27.2474 1
Cu 257.667 192.761 27.2474 1
Cu 256.732 192.761 27.2474 1
Cu 255.782 192.761 27.2474 1
Cu 254.82 192.761 27.2474 1
Cu 253.851 192.761 27.2474 1
Cu 252.878 192.761 27.2474 1
Cu 251.904 192.761 27.2474 1
Cu 250.935 192.761 27.2474 1
Cu 249.973 192.761 27.2474 1
Cu 249.023 192.761 27.2474 1
Cu 248.088 192.761 27.2474 1
Cu 247.172 192.758 27.2474 1
Cu 246.278 192.383 27.2474 1
Cu 245.411 191.955 27.2474 1
Cu 244.573 191.476 27.2474 1
Cu 243.767 190.946 27.2474 1
Cu 242.998 190.369 27.2474 1
Cu 242.267 189.746 27.2474 1
Cu 241.579 189.079 27.2474 1
Cu 240.935 188.372 27.2474 1
Cu 240.338 187.628 27.2474 1
Cu 239.791 186.848 27.2474 1
Cu 239.295 186.037 27.2474 1
Cu 238.853 185.198 27.2474 1
Cu 238.467 184.333 27.2474 1
Cu 238.378 183.446 27.2474 1
Cu 238.378 182.542 27.2474 1
Cu 238.378 181.622 27.2474 1
Cu 238.378 180.691 27.2474 1
Cu 238.378 179.753 27.2474 1
Cu 238.378 178.811 27.2474 1
Cu 238.378 177.87 27.2474 1
Cu 238.378 176.931 27.2474 1
Cu 238.378 176.001 27.2474 1
Cu 238.378 175.081 27.2474 1
Cu 238.378 174.176 27.2474 1
Cu 238.467 173.29 27.2474 1
Cu 238.853 172.425 27.2474 1
Cu 239.295 171.585 27.2474 1
Cu 239.791 170.774 27.2474 1
Cu 240.338 169.995 27.2474 1
Cu 240.935 169.25 27.2474 1
Cu 241.579 168.544 27.2474 1
Cu 242.267 167.877 27.2474 1
Cu 242.998 167.254 27.2474 1
Cu 243.767 166.677 27.2474 1
Cu 244.573 166.147 27.2474 1
Cu 245.411 165.667 27.2474 1
Cu 246.278 165.24 27.2474 1
Cu 247.172 164.865 27.2474 1
Cu 248.088 164.862 27.2474 1
Cu 249.023 164.862 27.2474 1
Cu 249.973 164.862 27.2474 1
Cu 250.935 164.862 27.2474 1
Cu 251.904 164.862 27.2474 1
Cu 252.878 164.862 27.2474 1
Cu 253.851 164.862 27.2474 1
Cu 254.82 164.862 27.2474 1
Cu 255.782 164.862 27.2474 1
Cu 256.732 164.862 27.2474 1
Cu 257.667 164.862 27.2474 1
Cu 258.583 164.865 27.2474 1
Cu 259.477 165.24 27.2474 1
Cu 260.344 165.667 27.2474 1
Cu 261.183 166.147 27.2474 1
Cu 261.988 166.677 27.2474 1
Cu 262.757 167.254 27.2474 1
Cu 263.488 167.877 27.2474 1
Cu 264.176 168.544 27.2474 1
Cu 264.82 169.25 27.2474 1
Cu 265.417 169.995 27.2474 1
Cu 265.964 170.774 27.2474 1
Cu 266.46 171.585 27.2474 1
Cu 266.902 172.425 27.2474 1
Cu 267.288 173.29 27.2474 1
Cu 267.377 174.176 27.2474 1
Cu 267.377 175.081 27.2474 1
Cu 267.377 176.001 27.2474 1
Cu 267.377 176.931 27.2474 1
Cu 267.377 177.87 27.2474 1
Cu 267.377 178.811 27.2474 1
Cu 267.377 178.811 29.609 1
Cu 267.377 179.753 29.609 1
Cu 267.377 180.691 29.609 1
Cu 267.377 181.622 29.609 1
Cu 267.377 182.541 29.609 1
Cu 267.377 183.446 29.609 1
Cu 267.288 184.333 29.609 1
Cu 266.901 185.198 29.609 1
Cu 266.459 186.037 29.609 1
Cu 265.964 186.848 29.609 1
Cu 265.416 187.628 29.609 1
Cu 264.82 188.372 29.609 1
Cu 264.176 189.079 29.609 1
Cu 263.487 189.745 29.609 1
Cu 262.757 190.368 29.609 1
Cu 261.988 190.946 29.609 1
Cu 261.182 191.475 29.609 1
Cu 260.344 191.955 29.609 1
Cu 259.477 192.383 29.609 1
Cu 258.583 192.757 29.609 1
Cu 257.667 192.76 29.609 1
Cu 256.732 192.76 29.609 1
Cu 255.782 192.76 29.609 1
Cu 254.82 192.76 29.609 1
Cu 253.851 192.76 29.609 1
Cu 252.878 192.76 29.609 1
Cu 251.904 192.76 29.609 1
Cu 250.935 192.76 29.609 1
Cu 249.973 192.76 29.609 1
Cu 249.023 192.76 29.609 1
Cu 248.088 192.76 29.609 1
Cu 247.172 192.757 29.609 1
Cu 246.278 192.383 29.609 1
Cu 245.411 191.955 29.609 1
Cu 244.573 191.475 29.609 1
Cu 243.767 190.946 29.609 1
Cu 242.998 190.368 29.609 1
Cu 242.268 189.745 29.609 1
Cu 241.579 189.079 29.609 1
Cu 240.935 188.372 29.609 1
Cu 240.339 187.628 29.609 1
Cu 239.791 186.848 29.609 1
Cu 239.296 186.037 29.609 1
Cu 238.854 185.198 29.609 1
Cu 238.467 184.333 29.609 1
Cu 238.379 183.446 29.609 1
Cu 238.379 182.541 29.609 1
Cu 238.379 181.622 29.609 1
Cu 238.379 180.691 29.609 1
Cu 238.379 179.753 29.609 1
Cu 238.379 178.811 29.609 1
Cu 238.379 177.87 29.609 1
Cu 238.379 176.932 29.609 1
Cu 238.379 176.001 29.609 1
Cu 238.379 175.081 29.609 1
Cu 238.379 174.176 29.609 1
Cu 238.467 173.29 29.609 1
Cu 238.854 172.425 29.609 1
Cu 239.296 171.586 29.609 1
Cu 239.791 170.775 29.609 1
Cu 240.339 169.995 29.609 1
Cu 240.935 169.251 29.609 1
Cu 241.579 168.544 29.609 1
Cu 242.268 167.878 29.609 1
Cu 242.998 167.254 29.609 1
Cu 243.767 166.677 29.609 1
Cu 244.573 166.147 29.609 1
Cu 245.411 165.668 29.609 1
Cu 246.278 165.24 29.609 1
Cu 247.172 164.866 29.609 1
Cu 248.088 164.862 29.609 1
Cu 249.023 164.862 29.609 1
Cu 249.973 164.862 29.609 1
Cu 250.935 164.862 29.609 1
Cu 251.904 164.862 29.609 1
Cu 252.878 164.862 29.609 1
Cu 253.851 164.862 29.609 1
Cu 254.82 164.862 29.609 1
Cu 255.782 164.862 29.609 1
Cu 256.732 164.862 29.609 1
Cu 257.667 164.862 29.609 1
Cu 258.583 164.866 29.609 1
Cu 259.477 165.24 29.609 1
Cu 260.344 165.668 29.609 1
Cu 261.182 166.147 29.609 1
Cu 261.988 166.677 29.609 1
Cu 262.757 167.254 29.609 1
Cu 263.487 167.878 29.609 1
Cu 264.176 168.544 29.609 1
Cu 264.82 169.251 29.609 1
Cu 265.416 169.995 29.609 1
Cu 265.964 170.775 29.609 1
Cu 266.459 171.586 29.609 1
Cu 266.901 172.425 29.609 1
Cu 267.288 173.29 29.609 1
Cu 267.377 174.176 29.609 1
Cu 267.377 175.081 29.609 1
Cu 267.377 176.001 29.609 1
Cu 267.377 176.932 29.609 1
Cu 267.377 177.87 29.609 1
Cu 267.377 178.811 29.609 1
Cu 267.376 178.811 32.1174 1
Cu 267.376 179.753 32.1174 1
Cu 267.376 180.691 32.1174 1
Cu 267.376 181.622 32.1174 1
Cu 267.376 182.541 32.1174 1
Cu 267.376 183.446 32.1174 1
Cu 267.287 184.333 32.1174 1
Cu 266.901 185.197 32.1174 1
Cu 266.459 186.037 32.1174 1
Cu 265.963 186.848 32.1174 1
Cu 265.416 187.627 32.1174 1
Cu 264.819 188.372 32.1174 1
Cu 264.175 189.078 32.1174 1
Cu 263.487 189.745 32.1174 1
Cu 262.756 190.368 32.1174 1
Cu 261.987 190.945 32.1174 1
Cu 261.182 191.475 32.1174 1
Cu 260.344 191.955 32.1174 1
Cu 259.476 192.382 32.1174 1
Cu 258.583 192.757 32.1174 1
Cu 257.667 192.76 32.1174 1
Cu 256.732 192.76 32.1174 1
Cu 255.782 192.76 32.1174 1
Cu 254.82 192.76 32.1174 1
Cu 253.851 192.76 32.1174 1
Cu 252.878 192.76 32.1174 1
Cu 251.904 192.76 32.1174 1
Cu 250.935 192.76 32.1174 1
Cu 249.973 192.76 32.1174 1
Cu 249.023 192.76 32.1174 1
Cu 248.088 192.76 32.1174 1
Cu 247.172 192.757 32.1174 1
Cu 246.279 192.382 32.1174 1
Cu 245.411 191.955 32.1174 1
Cu 244.573 191.475 32.1174 1
Cu 243.768 190.945 32.1174 1
Cu 242.999 190.368 32.1174 1
Cu 242.268 189.745 32.1174 1
Cu 241.58 189.078 32.1174 1
Cu 240.936 188.372 32.1174 1
Cu 240.339 187.627 32.1174 1
Cu 239.792 186.848 32.1174 1
Cu 239.296 186.037 32.1174 1
Cu 238.854 185.197 32.1174 1
Cu 238.468 184.333 32.1174 1
Cu 238.379 183.446 32.1174 1
Cu 238.379 182.541 32.1174 1
Cu 238.379 181.622 32.1174 1
Cu 238.379 180.691 32.1174 1
Cu 238.379 179.753 32.1174 1
Cu 238.379 178.811 32.1174 1
Cu 238.379 177.87 32.1174 1
Cu 238.379 176.932 32.1174 1
Cu 238.379 176.001 32.1174 1
Cu 238.379 175.081 32.1174 1
Cu 238.379 174.177 32.1174 1
Cu 238.468 173.29 32.1174 1
Cu 238.854 172.425 32.1174 1
Cu 239.296 171.586 32.1174 1
Cu 239.792 170.775 32.1174 1
Cu 240.339 169.996 32.1174 1
Cu 240.936 169.251 32.1174 1
Cu 241.58 168.544 32.1174 1
Cu 242.268 167.878 32.1174 1
Cu 242.999 167.255 32.1174 1
Cu 243.768 166.677 32.1174 1
Cu 244.573 166.148 32.1174 1
Cu 245.411 165.668 32.1174 1
Cu 246.279 165.24 32.1174 1
Cu 247.172 164.866 32.1174 1
Cu 248.088 164.863 32.1174 1
Cu 249.023 164.863 32.1174 1
Cu 249.973 164.863 32.1174 1
Cu 250.935 164.863 32.1174 1
Cu 251.904 164.863 32.1174 1
Cu 252.878 164.863 32.1174 1
Cu 253.851 164.863 32.1174 1
Cu 254.82 164.863 32.1174 1
Cu 255.782 164.863 32.1174 1
Cu 256.732 164.863 32.1174 1
Cu 257.667 164.863 32.1174 1
Cu 258.583 164.866 32.1174 1
Cu 259.476 165.24 32.1174 1
Cu 260.344 165.668 32.1174 1
Cu 261.182 166.148 32.1174 1
Cu 261.987 166.677 32.1174 1
Cu 262.756 167.255 32.1174 1
Cu 263.487 167.878 32.1174 1
Cu 264.175 168.544 32.1174 1
Cu 264.819 169.251 32.1174 1
Cu 265.416 169.996 32.1174 1
Cu 265.963 170.775 32.1174 1
Cu 266.459 171.586 32.1174 1
Cu 266.901 172.425 32.1174 1
Cu 267.287 173.29 32.1174 1
Cu 267.376 174.177 32.1174 1
Cu 267.376 175.081 32.1174 1
Cu 267.376 176.001 32.1174 1
Cu 267.376 176.932 32.1174 1
Cu 267.376 177.87 32.1174 1
Cu 267.376 178.811 32.1174 1
Cu 267.375 178.811 34.755 1
Cu 267.375 179.753 34.755 1
Cu 267.375 180.691 34.755 1
Cu 267.375 181.622 34.755 1
Cu 267.375 182.541 34.755 1
Cu 267.375 183.446 34.755 1
Cu 267.287 184.332 34.755 1
Cu 266.9 185.197 34.755 1
Cu 266.458 186.037 34.755 1
Cu 265.962 186.847 34.755 1
Cu 265.415 187.627 34.755 1
Cu 264.818 188.371 34.755 1
Cu 264.175 189.078 34.755 1
Cu 263.486 189.744 34.755 1
Cu 262.756 190.367 34.755 1
Cu 261.987 190.945 34.755 1
Cu 261.181 191.474 34.755 1
Cu 260.343 191.954 34.755 1
Cu 259.476 192.382 34.755 1
Cu 258.582 192.756 34.755 1
Cu 257.666 192.759 34.755 1
Cu 256.732 192.759 34.755 1
Cu 255.781 192.759 34.755 1
Cu 254.82 192.759 34.755 1
Cu 253.851 192.759 34.755 1
Cu 252.878 192.759 34.755 1
Cu 251.904 192.759 34.755 1
Cu 250.935 192.759 34.755 1
Cu 249.974 192.759 34.755 1
Cu 249.023 192.759 34.755 1
Cu 248.089 192.759 34.755 1
Cu 247.173 192.756 34.755 1
Cu 246.279 192.382 34.755 1
Cu 245.412 191.954 34.755 1
Cu 244.574 191.474 34.755 1
Cu 243.768 190.945 34.755 1
Cu 242.999 190.367 34.755 1
Cu 242.269 189.744 34.755 1
Cu 241.58 189.078 34.755 1
Cu 240.937 188.371 34.755 1
Cu 240.34 187.627 34.755 1
Cu 239.793 186.847 34.755 1
Cu 239.297 186.037 34.755 1
Cu 238.855 185.197 34.755 1
Cu 238.468 184.332 34.755 1
Cu 238.38 183.446 34.755 1
Cu 238.38 182.541 34.755 1
Cu 238.38 181.622 34.755 1
Cu 238.38 180.691 34.755 1
Cu 238.38 179.753 34.755 1
Cu 238.38 178.811 34.755 1
Cu 238.38 177.87 34.755 1
Cu 238.38 176.932 34.755 1
Cu 238.38 176.001 34.755 1
Cu 238.38 175.082 34.755 1
Cu 238.38 174.177 34.755 1
Cu 238.468 173.29 34.755 1
Cu 238.855 172.426 34.755 1
Cu 239.297 171.586 34.755 1
Cu 239.793 170.775 34.755 1
Cu 240.34 169.996 34.755 1
Cu 240.937 169.252 34.755 1
Cu 241.58 168.545 34.755 1
Cu 242.269 167.879 34.755 1
Cu 242.999 167.256 34.755 1
Cu 243.768 166.678 34.755 1
Cu 244.574 166.149 34.755 1
Cu 245.412 165.669 34.755 1
Cu 246.279 165.241 34.755 1
Cu 247.173 164.867 34.755 1
Cu 248.089 164.864 34.755 1
Cu 249.023 164.864 34.755 1
Cu 249.974 164.864 34.755 1
Cu 250.935 164.864 34.755 1
Cu 251.904 164.864 34.755 1
Cu 252.878 164.864 34.755 1
Cu 253.851 164.864 34.755 1
Cu 254.82 164.864 34.755 1
Cu 255.781 164.864 34.755 1
Cu 256.732 164.864 34.755 1
Cu 257.666 164.864 34.755 1
Cu 258.582 164.867 34.755 1
Cu 259.476 165.241 34.755 1
Cu 260.343 165.669 34.755 1
Cu 261.181 166.149 34.755 1
Cu 261.987 166.678 34.755 1
Cu 262.756 167.256 34.755 1
Cu 263.486 167.879 34.755 1
Cu 264.175 168.545 34.755 1
Cu 264.818 169.252 34.755 1
Cu 265.415 169.996 34.755 1
Cu 265.962 170.775 34.755 1
Cu 266.458 171.586 34.755 1
Cu 266.9 172.426 34.755 1
Cu 267.287 173.29 34.755 1
Cu 267.375 174.177 34.755 1
Cu 267.375 175.082 34.755 1
Cu 267.375 176.001 34.755 1
Cu 267.375 176.932 34.755 1
Cu 267.375 177.87 34.755 1
Cu 267.375 178.811 34.755 1
Cu 267.374 178.811 37.5085 1
Cu 267.374 179.753 37.5085 1
Cu 267.374 180.691 37.5085 1
Cu 267.374 181.621 37.5085 1
Cu 267.374 182.541 37.5085 1
Cu 267.374 183.446 37.5085 1
Cu 267.286 184.332 37.5085 1
Cu 266.899 185.197 37.5085 1
Cu 266.457 186.036 37.5085 1
Cu 265.962 186.847 37.5085 1
Cu 265.414 187.626 37.5085 1
Cu 264.818 188.371 37.5085 1
Cu 264.174 189.077 37.5085 1
Cu 263.486 189.743 37.5085 1
Cu 262.755 190.366 37.5085 1
Cu 261.986 190.944 37.5085 1
Cu 261.181 191.473 37.5085 1
Cu 260.343 191.953 37.5085 1
Cu 259.476 192.381 37.5085 1
Cu 258.582 192.755 37.5085 1
Cu 257.666 192.758 37.5085 1
Cu 256.731 192.758 37.5085 1
Cu 255.781 192.758 37.5085 1
Cu 254.82 192.758 37.5085 1
Cu 253.851 192.758 37.5085 1
Cu 252.878 192.758 37.5085 1
Cu 251.904 192.758 37.5085 1
Cu 250.935 192.758 37.5085 1
Cu 249.974 192.758 37.5085 1
Cu 249.024 192.758 37.5085 1
Cu 248.089 192.758 37.5085 1
Cu 247.173 192.755 37.5085 1
Cu 246.279 192.381 37.5085 1
Cu 245.412 191.953 37.5085 1
Cu 244.574 191.473 37.5085 1
Cu 243.769 190.944 37.5085 1
Cu 243 190.366 37.5085 1
Cu 242.27 189.743 37.5085 1
Cu 241.581 189.077 37.5085 1
Cu 240.937 188.371 37.5085 1
Cu 240.341 187.626 37.5085 1
Cu 239.793 186.847 37.5085 1
Cu 239.298 186.036 37.5085 1
Cu 238.856 185.197 37.5085 1
Cu 238.469 184.332 37.5085 1
Cu 238.381 183.446 37.5085 1
Cu 238.381 182.541 37.5085 1
Cu 238.381 181.621 37.5085 1
Cu 238.381 180.691 37.5085 1
Cu 238.381 179.753 37.5085 1
Cu 238.381 178.811 37.5085 1
Cu 238.381 177.87 37.5085 1
Cu 238.381 176.932 37.5085 1
Cu 238.381 176.001 37.5085 1
Cu 238.381 175.082 37.5085 1
Cu 238.381 174.177 37.5085 1
Cu 238.469 173.291 37.5085 1
Cu 238.856 172.426 37.5085 1
Cu 239.298 171.587 37.5085 1
Cu 239.793 170.776 37.5085 1
Cu 240.341 169.997 37.5085 1
Cu 240.937 169.252 37.5085 1
Cu 241.581 168.546 37.5085 1
Cu 242.27 167.879 37.5085 1
Cu 243 167.256 37.5085 1
Cu 243.769 166.679 37.5085 1
Cu 244.574 166.149 37.5085 1
Cu 245.412 165.67 37.5085 1
Cu 246.279 165.242 37.5085 1
Cu 247.173 164.868 37.5085 1
Cu 248.089 164.865 37.5085 1
Cu 249.024 164.865 37.5085 1
Cu 249.974 164.865 37.5085 1
Cu 250.935 164.865 37.5085 1
Cu 251.904 164.865 37.5085 1
Cu 252.878 164.865 37.5085 1
Cu 253.851 164.865 37.5085 1
Cu 254.82 164.865 37.5085 1
Cu 255.781 164.865 37.5085 1
Cu 256.731 164.865 37.5085 1
Cu 257.666 164.865 37.5085 1
Cu 258.582 164.868 37.5085 1
Cu 259.476 165.242 37.5085 1
Cu 260.343 165.67 37.5085 1
Cu 261.181 166.149 37.5085 1
Cu 261.986 166.679 37.5085 1
Cu 262.755 167.256 37.5085 1
Cu 263.486 167.879 37.5085 1
Cu 264.174 168.546 37.5085 1
Cu 264.818 169.252 37.5085 1
Cu 265.414 169.997 37.5085 1
Cu 265.962 170.776 37.5085 1
Cu 266.457 171.587 37.5085 1
Cu 266.899 172.426 37.5085 1
Cu 267.286 173.291 37.5085 1
Cu 267.374 174.177 37.5085 1
Cu 267.374 175.082 37.5085 1
Cu 267.374 176.001 37.5085 1
Cu 267.374 176.932 37.5085 1
Cu 267.374 177.87 37.5085 1
Cu 267.374 178.811 37.5085 1
Cu 267.373 178.811 40.3674 1
Cu 267.373 179.753 40.3674 1
Cu 267.373 180.691 40.3674 1
Cu 267.373 181.621 40.3674 1
Cu 267.373 182.541 40.3674 1
Cu 267.373 183.445 40.3674 1
Cu 267.284 184.332 40.3674 1
Cu 266.898 185.196 40.3674 1
Cu 266.456 186.035 40.3674 1
Cu 265.96 186.846 40.3674 1
Cu 265.413 187.625 40.3674 1
Cu 264.817 188.37 40.3674 1
Cu 264.173 189.076 40.3674 1
Cu 263.485 189.742 40.3674 1
Cu 262.754 190.365 40.3674 1
Cu 261.985 190.943 40.3674 1
Cu 261.18 191.472 40.3674 1
Cu 260.342 191.952 40.3674 1
Cu 259.475 192.38 40.3674 1
Cu 258.582 192.754 40.3674 1
Cu 257.666 192.757 40.3674 1
Cu 256.731 192.757 40.3674 1
Cu 255.781 192.757 40.3674 1
Cu 254.82 192.757 40.3674 1
Cu 253.85 192.757 40.3674 1
Cu 252.878 192.757 40.3674 1
Cu 251.905 192.757 40.3674 1
Cu 250.935 192.757 40.3674 1
Cu 249.974 192.757 40.3674 1
Cu 249.024 192.757 40.3674 1
Cu 248.089 192.757 40.3674 1
Cu 247.173 192.754 40.3674 1
Cu 246.28 192.38 40.3674 1
Cu 245.413 191.952 40.3674 1
Cu 244.575 191.472 40.3674 1
Cu 243.77 190.943 40.3674 1
Cu 243.001 190.365 40.3674 1
Cu 242.27 189.742 40.3674 1
Cu 241.582 189.076 40.3674 1
Cu 240.938 188.37 40.3674 1
Cu 240.342 187.625 40.3674 1
Cu 239.795 186.846 40.3674 1
Cu 239.299 186.035 40.3674 1
Cu 238.857 185.196 40.3674 1
Cu 238.471 184.332 40.3674 1
Cu 238.382 183.445 40.3674 1
Cu 238.382 182.541 40.3674 1
Cu 238.382 181.621 40.3674 1
Cu 238.382 180.691 40.3674 1
Cu 238.382 179.753 40.3674 1
Cu 238.382 178.811 40.3674 1
Cu 238.382 177.87 40.3674 1
Cu 238.382 176.932 40.3674 1
Cu 238.382 176.002 40.3674 1
Cu 238.382 175.082 40.3674 1
Cu 238.382 174.178 40.3674 1
Cu 238.471 173.291 40.3674 1
Cu 238.857 172.427 40.3674 1
Cu 239.299 171.587 40.3674 1
Cu 239.795 170.777 40.3674 1
Cu 240.342 169.997 40.3674 1
Cu 240.938 169.253 40.3674 1
Cu 241.582 168.546 40.3674 1
Cu 242.27 167.88 40.3674 1
Cu 243.001 167.257 40.3674 1
Cu 243.77 166.68 40.3674 1
Cu 244.575 166.15 40.3674 1
Cu 245.413 165.671 40.3674 1
Cu 246.28 165.243 40.3674 1
Cu 247.173 164.869 40.3674 1
Cu 248.089 164.866 40.3674 1
Cu 249.024 164.866 40.3674 1
Cu 249.974 164.866 40.3674 1
Cu 250.935 164.866 40.3674 1
Cu 251.905 164.866 40.3674 1
Cu 252.878 164.866 40.3674 1
Cu 253.85 164.866 40.3674 1
Cu 254.82 164.866 40.3674 1
Cu 255.781 164.866 40.3674 1
Cu 256.731 164.866 40.3674 1
Cu 257.666 164.866 40.3674 1
Cu 258.582 164.869 40.3674 1
Cu 259.475 165.243 40.3674 1
Cu 260.342 165.671 40.3674 1
Cu 261.18 166.15 40.3674 1
Cu 261.985 166.68 40.3674 1
Cu 262.754 167.257 40.3674 1
Cu 263.485 167.88 40.3674 1
Cu 264.173 168.546 40.3674 1
Cu 264.817 169.253 40.3674 1
Cu 265.413 169.997 40.3674 1
Cu 265.96 170.777 40.3674 1
Cu 266.456 171.587 40.3674 1
Cu 266.898 172.427 40.3674 1
Cu 267.284 173.291 40.3674 1
Cu 267.373 174.178 40.3674 1
Cu 267.373 175.082 40.3674 1
Cu 267.373 176.002 40.3674 1
Cu 267.373 176.932 40.3674 1
Cu 267.373 177.87 40.3674 1
Cu 267.373 178.811 40.3674 1
Cu 267.371 178.811 43.3234 1
Cu 267.371 179.753 43.3234 1
Cu 267.371 180.691 43.3234 1
Cu 267.371 181.621 43.3234 1
Cu 267.371 182.54 43.3234 1
Cu 267.371 183.445 43.3234 1
Cu 267.283 184.331 43.3234 1
Cu 266.896 185.195 43.3234 1
Cu 266.455 186.035 43.3234 1
Cu 265.959 186.845 43.3234 1
Cu 265.412 187.625 43.3234 1
Cu 264.815 188.369 43.3234 1
Cu 264.172 189.075 43.3234 1
Cu 263.484 189.741 43.3234 1
Cu 262.753 190.364 43.3234 1
Cu 261.984 190.942 43.3234 1
Cu 261.179 191.471 43.3234 1
Cu 260.342 191.951 43.3234 1
Cu 259.474 192.378 43.3234 1
Cu 258.581 192.752 43.3234 1
Cu 257.665 192.756 43.3234 1
Cu 256.731 192.756 43.3234 1
Cu 255.781 192.756 43.3234 1
Cu 254.819 192.756 43.3234 1
Cu 253.85 192.756 43.3234 1
Cu 252.878 192.756 43.3234 1
Cu 251.905 192.756 43.3234 1
Cu 250.936 192.756 43.3234 1
Cu 249.974 192.756 43.3234 1
Cu 249.024 192.756 43.3234 1
Cu 248.09 192.756 43.3234 1
Cu 247.174 192.752 43.3234 1
Cu 246.281 192.378 43.3234 1
Cu 245.413 191.951 43.3234 1
Cu 244.576 191.471 43.3234 1
Cu 243.771 190.942 43.3234 1
Cu 243.002 190.364 43.3234 1
Cu 242.271 189.741 43.3234 1
Cu 241.583 189.075 43.3234 1
Cu 240.94 188.369 43.3234 1
Cu 240.343 187.625 43.3234 1
Cu 239.796 186.845 43.3234 1
Cu 239.3 186.035 43.3234 1
Cu 238.859 185.195 43.3234 1
Cu 238.472 184.331 43.3234 1
Cu 238.384 183.445 43.3234 1
Cu 238.384 182.54 43.3234 1
Cu 238.384 181.621 43.3234 1
Cu 238.384 180.691 43.3234 1
Cu 238.384 179.753 43.3234 1
Cu 238.384 178.811 43.3234 1
Cu 238.384 177.87 43.3234 1
Cu 238.384 176.932 43.3234 1
Cu 238.384 176.002 43.3234 1
Cu 238.384 175.083 43.3234 1
Cu 238.384 174.178 43.3234 1
Cu 238.472 173.292 43.3234 1
Cu 238.859 172.427 43.3234 1
Cu 239.3 171.588 43.3234 1
Cu 239.796 170.777 43.3234 1
Cu 240.343 169.998 43.3234 1
Cu 240.94 169.254 43.3234 1
Cu 241.583 168.547 43.3234 1
Cu 242.271 167.881 43.3234 1
Cu 243.002 167.259 43.3234 1
Cu 243.771 166.681 43.3234 1
Cu 244.576 166.152 43.3234 1
Cu 245.413 165.672 43.3234 1
Cu 246.281 165.245 43.3234 1
Cu 247.174 164.871 43.3234 1
Cu 248.09 164.867 43.3234 1
Cu 249.024 164.867 43.3234 1
Cu 249.974 164.867 43.3234 1
Cu 250.936 164.867 43.3234 1
Cu 251.905 164.867 43.3234 1
Cu 252.878 164.867 43.3234 1
Cu 253.85 164.867 43.3234 1
Cu 254.819 164.867 43.3234 1
Cu 255.781 164.867 43.3234 1
Cu 256.731 164.867 43.3234 1
Cu 257.665 164.867 43.3234 1
Cu 258.581 164.871 43.3234 1
Cu 259.474 165.245 43.3234 1
Cu 260.342 165.672 43.3234 1
Cu 261.179 166.152 43.3234 1
Cu 261.984 166.681 43.3234 1
Cu 262.753 167.259 43.3234 1
Cu 263.484 167.881 43.3234 1
Cu 264.172 168.547 43.3234 1
Cu 264.815 169.254 43.3234 1
Cu 265.412 169.998 43.3234 1
Cu 265.959 170.777 43.3234 1
Cu 266.455 171.588 43.3234 1
Cu 266.896 172.427 43.3234 1
Cu 267.283 173.292 43.3234 1
Cu 267.371 174.178 43.3234 1
Cu 267.371 175.083 43.3234 1
Cu 267.371 176.002 43.3234 1
Cu 267.371 176.932 43.3234 1
Cu 267.371 177.87 43.3234 1
Cu 267.371 178.811 43.3234 1
Cu 267.37 178.811 46.3695 1
Cu 267.37 179.753 46.3695 1
Cu 267.37 180.69 46.3695 1
Cu 267.37 181.621 46.3695 1
Cu 267.37 182.54 46.3695 1
Cu 267.37 183.444 46.3695 1
Cu 267.281 184.33 46.3695 1
Cu 266.895 185.195 46.3695 1
Cu 266.453 186.034 46.3695 1
Cu 265.958 186.845 46.3695 1
Cu 265.411 187.623 46.3695 1
Cu 264.814 188.368 46.3695 1
Cu 264.17 189.074 46.3695 1
Cu 263.482 189.74 46.3695 1
Cu 262.752 190.363 46.3695 1
Cu 261.983 190.94 46.3695 1
Cu 261.178 191.47 46.3695 1
Cu 260.341 191.949 46.3695 1
Cu 259.474 192.377 46.3695 1
Cu 258.58 192.751 46.3695 1
Cu 257.665 192.754 46.3695 1
Cu 256.73 192.754 46.3695 1
Cu 255.78 192.754 46.3695 1
Cu 254.819 192.754 46.3695 1
Cu 253.85 192.754 46.3695 1
Cu 252.878 192.754 46.3695 1
Cu 251.905 192.754 46.3695 1
Cu 250.936 192.754 46.3695 1
Cu 249.975 192.754 46.3695 1
Cu 249.025 192.754 46.3695 1
Cu 248.09 192.754 46.3695 1
Cu 247.175 192.751 46.3695 1
Cu 246.281 192.377 46.3695 1
Cu 245.414 191.949 46.3695 1
Cu 244.577 191.47 46.3695 1
Cu 243.772 190.94 46.3695 1
Cu 243.003 190.363 46.3695 1
Cu 242.273 189.74 46.3695 1
Cu 241.585 189.074 46.3695 1
Cu 240.941 188.368 46.3695 1
Cu 240.344 187.623 46.3695 1
Cu 239.797 186.845 46.3695 1
Cu 239.302 186.034 46.3695 1
Cu 238.86 185.195 46.3695 1
Cu 238.474 184.33 46.3695 1
Cu 238.385 183.444 46.3695 1
Cu 238.385 182.54 46.3695 1
Cu 238.385 181.621 46.3695 1
Cu 238.385 180.69 46.3695 1
Cu 238.385 179.753 46.3695 1
Cu 238.385 178.811 46.3695 1
Cu 238.385 177.87 46.3695 1
Cu 238.385 176.932 46.3695 1
Cu 238.385 176.002 46.3695 1
Cu 238.385 175.083 46.3695 1
Cu 238.385 174.179 46.3695 1
Cu 238.474 173.292 46.3695 1
Cu 238.86 172.428 46.3695 1
Cu 239.302 171.589 46.3695 1
Cu 239.797 170.778 46.3695 1
Cu 240.344 169.999 46.3695 1
Cu 240.941 169.255 46.3695 1
Cu 241.585 168.549 46.3695 1
Cu 242.273 167.883 46.3695 1
Cu 243.003 167.26 46.3695 1
Cu 243.772 166.683 46.3695 1
Cu 244.577 166.153 46.3695 1
Cu 245.414 165.674 46.3695 1
Cu 246.281 165.246 46.3695 1
Cu 247.175 164.872 46.3695 1
Cu 248.09 164.869 46.3695 1
Cu 249.025 164.869 46.3695 1
Cu 249.975 164.869 46.3695 1
Cu 250.936 164.869 46.3695 1
Cu 251.905 164.869 46.3695 1
Cu 252.878 164.869 46.3695 1
Cu 253.85 164.869 46.3695 1
Cu 254.819 164.869 46.3695 1
Cu 255.78 164.869 46.3695 1
Cu 256.73 164.869 46.3695 1
Cu 257.665 164.869 46.3695 1
Cu 258.58 164.872 46.3695 1
Cu 259.474 165.246 46.3695 1
Cu 260.341 165.674 46.3695 1
Cu 261.178 166.153 46.3695 1
Cu 261.983 166.683 46.3695 1
Cu 262.752 167.26 46.3695 1
Cu 263.482 167.883 46.3695 1
Cu 264.17 168.549 46.3695 1
Cu 264.814 169.255 46.3695 1
Cu 265.411 169.999 46.3695 1
Cu 265.958 170.778 46.3695 1
Cu 266.453 171.589 46.3695 1
Cu 266.895 172.428 46.3695 1
Cu 267.281 173.292 46.3695 1
Cu 267.37 174.179 46.3695 1
Cu 267.37 175.083 46.3695 1
Cu 267.37 176.002 46.3695 1
Cu 267.37 176.932 46.3695 1
Cu 267.37 177.87 46.3695 1
Cu 267.37 178.811 46.3695 1
Cu 267.368 178.811 49.5 1
Cu 267.368 179.753 49.5 1
Cu 267.368 180.69 49.5 1
Cu 267.368 181.62 49.5 1
Cu 267.368 182.539 49.5 1
Cu 267.368 183.444 49.5 1
Cu 267.279 184.33 49.5 1
Cu 266.893 185.194 49.5 1
Cu 266.451 186.033 49.5 1
Cu 265.956 186.843 49.5 1
Cu 265.409 187.622 49.5 1
Cu 264.812 188.366 49.5 1
Cu 264.169 189.073 49.5 1
Cu 263.481 189.739 49.5 1
Cu 262.751 190.361 49.5 1
Cu 261.982 190.939 49.5 1
Cu 261.177 191.468 49.5 1
Cu 260.34 191.947 49.5 1
Cu 259.473 192.375 49.5 1
Cu 258.58 192.749 49.5 1
Cu 257.664 192.752 49.5 1
Cu 256.73 192.752 49.5 1
Cu 255.78 192.752 49.5 1
Cu 254.819 192.752 49.5 1
Cu 253.85 192.752 49.5 1
Cu 252.878 192.752 49.5 1
Cu 251.905 192.752 49.5 1
Cu 250.936 192.752 49.5 1
Cu 249.975 192.752 49.5 1
Cu 249.025 192.752 49.5 1
Cu 248.091 192.752 49.5 1
Cu 247.175 192.749 49.5 1
Cu 246.282 192.375 49.5 1
Cu 245.415 191.947 49.5 1
Cu 244.578 191.468 49.5 1
Cu 243.773 190.939 49.5 1
Cu 243.004 190.361 49.5 1
Cu 242.274 189.739 49.5 1
Cu 241.586 189.073 49.5 1
Cu 240.943 188.366 49.5 1
Cu 240.346 187.622 49.5 1
Cu 239.799 186.843 49.5 1
Cu 239.304 186.033 49.5 1
Cu 238.862 185.194 49.5 1
Cu 238.476 184.33 49.5 1
Cu 238.387 183.444 49.5 1
Cu 238.387 182.539 49.5 1
Cu 238.387 181.62 49.5 1
Cu 238.387 180.69 49.5 1
Cu 238.387 179.753 49.5 1
Cu 238.387 178.811 49.5 1
Cu 238.387 177.87 49.5 1
Cu 238.387 176.933 49.5 1
Cu 238.387 176.003 49.5 1
Cu 238.387 175.084 49.5 1
Cu 238.387 174.179 49.5 1
Cu 238.476 173.293 49.5 1
Cu 238.862 172.429 49.5 1
Cu 239.304 171.59 49.5 1
Cu 239.799 170.779 49.5 1
Cu 240.346 170.001 49.5 1
Cu 240.943 169.256 49.5 1
Cu 241.586 168.55 49.5 1
Cu 242.274 167.884 49.5 1
Cu 243.004 167.261 49.5 1
Cu 243.773 166.684 49.5 1
Cu 244.578 166.155 49.5 1
Cu 245.415 165.676 49.5 1
Cu 246.282 165.248 49.5 1
Cu 247.175 164.874 49.5 1
Cu 248.091 164.871 49.5 1
Cu 249.025 164.871 49.5 1
Cu 249.975 164.871 49.5 1
Cu 250.936 164.871 49.5 1
Cu 251.905 164.871 49.5 1
Cu 252.878 164.871 49.5 1
Cu 253.85 164.871 49.5 1
Cu 254.819 164.871 49.5 1
Cu 255.78 164.871 49.5 1
Cu 256.73 164.871 49.5 1
Cu 257.664 164.871 49.5 1
Cu 258.58 164.874 49.5 1
Cu 259.473 165.248 49.5 1
Cu 260.34 165.676 49.5 1
Cu 261.177 166.155 49.5 1
Cu 261.982 166.684 49.5 1
Cu 262.751 167.261 49.5 1
Cu 263.481 167.884 49.5 1
Cu 264.169 168.55 49.5 1
Cu 264.812 169.256 49.5 1
Cu 265.409 170.001 49.5 1
Cu 265.956 170.779 49.5 1
Cu 266.451 171.59 49.5 1
Cu 266.893 172.429 49.5 1
Cu 267.279 173.293 49.5 1
Cu 267.368 174.179 49.5 1
Cu 267.368 175.084 49.5 1
Cu 267.368 176.003 49.5 1
Cu 267.368 176.933 49.5 1
Cu 267.368 177.87 49.5 1
Cu 267.368 178.811 49.5 1
Cu 267.366 178.811 52.7098 1
Cu 267.366 179.752 52.7098 1
Cu 267.366 180.69 52.7098 1
Cu 267.366 181.62 52.7098 1
Cu 267.366 182.539 52.7098 1
Cu 267.366 183.443 52.7098 1
Cu 267.277 184.329 52.7098 1
Cu 266.891 185.193 52.7098 1
Cu 266.449 186.032 52.7098 1
Cu 265.954 186.842 52.7098 1
Cu 265.407 187.621 52.7098 1
Cu 264.811 188.365 52.7098 1
Cu 264.167 189.071 52.7098 1
Cu 263.479 189.737 52.7098 1
Cu 262.749 190.36 52.7098 1
Cu 261.981 190.937 52.7098 1
Cu 261.176 191.466 52.7098 1
Cu 260.339 191.945 52.7098 1
Cu 259.472 192.373 52.7098 1
Cu 258.579 192.747 52.7098 1
Cu 257.663 192.75 52.7098 1
Cu 256.729 192.75 52.7098 1
Cu 255.78 192.75 52.7098 1
Cu 254.819 192.75 52.7098 1
Cu 253.85 192.75 52.7098 1
Cu 252.878 192.75 52.7098 1
Cu 251.905 192.75 52.7098 1
Cu 250.936 192.75 52.7098 1
Cu 249.975 192.75 52.7098 1
Cu 249.026 192.75 52.7098 1
Cu 248.092 192.75 52.7098 1
Cu 247.176 192.747 52.7098 1
Cu 246.283 192.373 52.7098 1
Cu 245.416 191.945 52.7098 1
Cu 244.579 191.466 52.7098 1
Cu 243.774 190.937 52.7098 1
Cu 243.006 190.36 52.7098 1
Cu 242.276 189.737 52.7098 1
Cu 241.588 189.071 52.7098 1
Cu 240.944 188.365 52.7098 1
Cu 240.348 187.621 52.7098 1
Cu 239.801 186.842 52.7098 1
Cu 239.306 186.032 52.7098 1
Cu 238.864 185.193 52.7098 1
Cu 238.478 184.329 52.7098 1
Cu 238.389 183.443 52.7098 1
Cu 238.389 182.539 52.7098 1
Cu 238.389 181.62 52.7098 1
Cu 238.389 180.69 52.7098 1
Cu 238.389 179.752 52.7098 1
Cu 238.389 178.811 52.7098 1
Cu 238.389 177.87 52.7098 1
Cu 238.389 176.933 52.7098 1
Cu 238.389 176.003 52.7098 1
Cu 238.389 175.084 52.7098 1
Cu 238.389 174.18 52.7098 1
Cu 238.478 173.294 52.7098 1
Cu 238.864 172.43 52.7098 1
Cu 239.306 171.591 52.7098 1
Cu 239.801 170.781 52.7098 1
Cu 240.348 170.002 52.7098 1
Cu 240.944 169.258 52.7098 1
Cu 241.588 168.552 52.7098 1
Cu 242.276 167.886 52.7098 1
Cu 243.006 167.263 52.7098 1
Cu 243.774 166.686 52.7098 1
Cu 244.579 166.157 52.7098 1
Cu 245.416 165.678 52.7098 1
Cu 246.283 165.25 52.7098 1
Cu 247.176 164.876 52.7098 1
Cu 248.092 164.873 52.7098 1
Cu 249.026 164.873 52.7098 1
Cu 249.975 164.873 52.7098 1
Cu 250.936 164.873 52.7098 1
Cu 251.905 164.873 52.7098 1
Cu 252.878 164.873 52.7098 1
Cu 253.85 164.873 52.7098 1
Cu 254.819 164.873 52.7098 1
Cu 255.78 164.873 52.7098 1
Cu 256.729 164.873 52.7098 1
Cu 257.663 164.873 52.7098 1
Cu 258.579 164.876 52.7098 1
Cu 259.472 165.25 52.7098 1
Cu 260.339 165.678 52.7098 1
Cu 261.176 166.157 52.7098 1
Cu 261.981 166.686 52.7098 1
Cu 262.749 167.263 52.7098 1
Cu 263.479 167.886 52.7098 1
Cu 264.167 168.552 52.7098 1
Cu 264.811 169.258 52.7098 1
Cu 265.407 170.002 52.7098 1
Cu 265.954 170.781 52.7098 1
Cu 266.449 171.591 52.7098 1
Cu 266.891 172.43 52.7098 1
Cu 267.277 173.294 52.7098 1
Cu 267.366 174.18 52.7098 1
Cu 267.366 175.084 52.7098 1
Cu 267.366 176.003 52.7098 1
Cu 267.366 176.933 52.7098 1
Cu 267.366 177.87 52.7098 1
Cu 267.366 178.811 52.7098 1
Cu 267.363 178.811 55.9946 1
Cu 267.363 179.752 55.9946 1
Cu 267.363 180.69 55.9946 1
Cu 267.363 181.619 55.9946 1
Cu 267.363 182.538 55.9946 1
Cu 267.363 183.442 55.9946 1
Cu 267.275 184.328 55.9946 1
Cu 266.888 185.192 55.9946 1
Cu 266.447 186.03 55.9946 1
Cu 265.952 186.841 55.9946 1
Cu 265.405 187.619 55.9946 1
Cu 264.809 188.363 55.9946 1
Cu 264.165 189.069 55.9946 1
Cu 263.477 189.735 55.9946 1
Cu 262.748 190.358 55.9946 1
Cu 261.979 190.935 55.9946 1
Cu 261.175 191.464 55.9946 1
Cu 260.337 191.943 55.9946 1
Cu 259.47 192.37 55.9946 1
Cu 258.578 192.744 55.9946 1
Cu 257.662 192.747 55.9946 1
Cu 256.728 192.747 55.9946 1
Cu 255.779 192.747 55.9946 1
Cu 254.818 192.747 55.9946 1
Cu 253.85 192.747 55.9946 1
Cu 252.878 192.747 55.9946 1
Cu 251.905 192.747 55.9946 1
Cu 250.937 192.747 55.9946 1
Cu 249.976 192.747 55.9946 1
Cu 249.027 192.747 55.9946 1
Cu 248.093 192.747 55.9946 1
Cu 247.177 192.744 55.9946 1
Cu 246.285 192.37 55.9946 1
Cu 245.418 191.943 55.9946 1
Cu 244.58 191.464 55.9946 1
Cu 243.776 190.935 55.9946 1
Cu 243.007 190.358 55.9946 1
Cu 242.278 189.735 55.9946 1
Cu 241.59 189.069 55.9946 1
Cu 240.946 188.363 55.9946 1
Cu 240.35 187.619 55.9946 1
Cu 239.804 186.841 55.9946 1
Cu 239.308 186.03 55.9946 1
Cu 238.867 185.192 55.9946 1
Cu 238.48 184.328 55.9946 1
Cu 238.392 183.442 55.9946 1
Cu 238.392 182.538 55.9946 1
Cu 238.392 181.619 55.9946 1
Cu 238.392 180.69 55.9946 1
Cu 238.392 179.752 55.9946 1
Cu 238.392 178.811 55.9946 1
Cu 238.392 177.87 55.9946 1
Cu 238.392 176.933 55.9946 1
Cu 238.392 176.003 55.9946 1
Cu 238.392 175.085 55.9946 1
Cu 238.392 174.181 55.9946 1
Cu 238.48 173.295 55.9946 1
Cu 238.867 172.431 55.9946 1
Cu 239.308 171.592 55.9946 1
Cu 239.804 170.782 55.9946 1
Cu 240.35 170.003 55.9946 1
Cu 240.946 169.26 55.9946 1
Cu 241.59 168.553 55.9946 1
Cu 242.278 167.888 55.9946 1
Cu 243.007 167.265 55.9946 1
Cu 243.776 166.688 55.9946 1
Cu 244.58 166.159 55.9946 1
Cu 245.418 165.68 55.9946 1
Cu 246.285 165.253 55.9946 1
Cu 247.177 164.879 55.9946 1
Cu 248.093 164.875 55.9946 1
Cu 249.027 164.875 55.9946 1
Cu 249.976 164.875 55.9946 1
Cu 250.937 164.875 55.9946 1
Cu 251.905 164.875 55.9946 1
Cu 252.878 164.875 55.9946 1
Cu 253.85 164.875 55.9946 1
Cu 254.818 164.875 55.9946 1
Cu 255.779 164.875 55.9946 1
Cu 256.728 164.875 55.9946 1
Cu 257.662 164.875 55.9946 1
Cu 258.578 164.879 55.9946 1
Cu 259.47 165.253 55.9946 1
Cu 260.337 165.68 55.9946 1
Cu 261.175 166.159 55.9946 1
Cu 261.979 166.688 55.9946 1
Cu 262.748 167.265 55.9946 1
Cu 263.477 167.888 55.9946 1
Cu 264.165 168.553 55.9946 1
Cu 264.809 169.26 55.9946 1
Cu 265.405 170.003 55.9946 1
Cu 265.952 170.782 55.9946 1
Cu 266.447 171.592 55.9946 1
Cu 266.888 172.431 55.9946 1
Cu 267.275 173.295 55.9946 1
Cu 267.363 174.181 55.9946 1
Cu 267.363 175.085 55.9946 1
Cu 267.363 176.003 55.9946 1
Cu 267.363 176.933 55.9946 1
Cu 267.363 177.87 55.9946 1
Cu 267.363 178.811 55.9946 1
Cu 267.36 178.811 59.3505 1
Cu 267.36 179.752 59.3505 1
Cu 267.36 180.689 59.3505 1
Cu 267.36 181.619 59.3505 1
Cu 267.36 182.537 59.3505 1
Cu 267.36 183.441 59.3505 1
Cu 267.272 184.327 59.3505 1
Cu 266.886 185.19 59.3505 1
Cu 266.444 186.029 59.3505 1
Cu 265.949 186.839 59.3505 1
Cu 265.402 187.618 59.3505 1
Cu 264.806 188.361 59.3505 1
Cu 264.163 189.067 59.3505 1
Cu 263.475 189.733 59.3505 1
Cu 262.746 190.355 59.3505 1
Cu 261.977 190.932 59.3505 1
Cu 261.173 191.461 59.3505 1
Cu 260.336 191.94 59.3505 1
Cu 259.469 192.368 59.3505 1
Cu 258.577 192.741 59.3505 1
Cu 257.662 192.745 59.3505 1
Cu 256.728 192.745 59.3505 1
Cu 255.778 192.745 59.3505 1
Cu 254.818 192.745 59.3505 1
Cu 253.85 192.745 59.3505 1
Cu 252.878 192.745 59.3505 1
Cu 251.905 192.745 59.3505 1
Cu 250.937 192.745 59.3505 1
Cu 249.977 192.745 59.3505 1
Cu 249.027 192.745 59.3505 1
Cu 248.093 192.745 59.3505 1
Cu 247.178 192.741 59.3505 1
Cu 246.286 192.368 59.3505 1
Cu 245.419 191.94 59.3505 1
Cu 244.582 191.461 59.3505 1
Cu 243.778 190.932 59.3505 1
Cu 243.009 190.355 59.3505 1
Cu 242.28 189.733 59.3505 1
Cu 241.592 189.067 59.3505 1
Cu 240.949 188.361 59.3505 1
Cu 240.353 187.618 59.3505 1
Cu 239.806 186.839 59.3505 1
Cu 239.311 186.029 59.3505 1
Cu 238.869 185.19 59.3505 1
Cu 238.483 184.327 59.3505 1
Cu 238.395 183.441 59.3505 1
Cu 238.395 182.537 59.3505 1
Cu 238.395 181.619 59.3505 1
Cu 238.395 180.689 59.3505 1
Cu 238.395 179.752 59.3505 1
Cu 238.395 178.811 59.3505 1
Cu 238.395 177.871 59.3505 1
Cu 238.395 176.934 59.3505 1
Cu 238.395 176.004 59.3505 1
Cu 238.395 175.086 59.3505 1
Cu 238.395 174.182 59.3505 1
Cu 238.483 173.296 59.3505 1
Cu 238.869 172.432 59.3505 1
Cu 239.311 171.594 59.3505 1
Cu 239.806 170.784 59.3505 1
Cu 240.353 170.005 59.3505 1
Cu 240.949 169.261 59.3505 1
Cu 241.592 168.555 59.3505 1
Cu 242.28 167.89 59.3505 1
Cu 243.009 167.268 59.3505 1
Cu 243.778 166.691 59.3505 1
Cu 244.582 166.162 59.3505 1
Cu 245.419 165.683 59.3505 1
Cu 246.286 165.255 59.3505 1
Cu 247.178 164.881 59.3505 1
Cu 248.093 164.878 59.3505 1
Cu 249.027 164.878 59.3505 1
Cu 249.977 164.878 59.3505 1
Cu 250.937 164.878 59.3505 1
Cu 251.905 164.878 59.3505 1
Cu 252.878 164.878 59.3505 1
Cu 253.85 164.878 59.3505 1
Cu 254.818 164.878 59.3505 1
Cu 255.778 164.878 59.3505 1
Cu 256.728 164.878 59.3505 1
Cu 257.662 164.878 59.3505 1
Cu 258.577 164.881 59.3505 1
Cu 259.469 165.255 59.3505 1
Cu 260.336 165.683 59.3505 1
Cu 261.173 166.162 59.3505 1
Cu 261.977 166.691 59.3505 1
Cu 262.746 167.268 59.3505 1
Cu 263.475 167.89 59.3505 1
Cu 264.163 168.555 59.3505 1
Cu 264.806 169.261 59.3505 1
Cu 265.402 170.005 59.3505 1
Cu 265.949 170.784 59.3505 1
Cu 266.444 171.594 59.3505 1
Cu 266.886 172.432 59.3505 1
Cu 267.272 173.296 59.3505 1
Cu 267.36 174.182 59.3505 1
Cu 267.36 175.086 59.3505 1
Cu 267.36 176.004 59.3505 1
Cu 267.36 176.934 59.3505 1
Cu 267.36 177.871 59.3505 1
Cu 267.36 178.811 59.3505 1
Cu 267.357 178.811 62.7744 1
Cu 267.357 179.752 62.7744 1
Cu 267.357 180.689 62.7744 1
Cu 267.357 181.618 62.7744 1
Cu 267.357 182.536 62.7744 1
Cu 267.357 183.44 62.7744 1
Cu 267.269 184.325 62.7744 1
Cu 266.882 185.189 62.7744 1
Cu 266.441 186.027 62.7744 1
Cu 265.946 186.837 62.7744 1
Cu 265.4 187.616 62.7744 1
Cu 264.804 188.359 62.7744 1
Cu 264.161 189.065 62.7744 1
Cu 263.473 189.73 62.7744 1
Cu 262.744 190.353 62.7744 1
Cu 261.975 190.929 62.7744 1
Cu 261.171 191.458 62.7744 1
Cu 260.334 191.937 62.7744 1
Cu 259.468 192.365 62.7744 1
Cu 258.575 192.738 62.7744 1
Cu 257.66 192.742 62.7744 1
Cu 256.727 192.742 62.7744 1
Cu 255.778 192.742 62.7744 1
Cu 254.817 192.742 62.7744 1
Cu 253.849 192.742 62.7744 1
Cu 252.878 192.742 62.7744 1
Cu 251.906 192.742 62.7744 1
Cu 250.938 192.742 62.7744 1
Cu 249.977 192.742 62.7744 1
Cu 249.028 192.742 62.7744 1
Cu 248.095 192.742 62.7744 1
Cu 247.18 192.738 62.7744 1
Cu 246.287 192.365 62.7744 1
Cu 245.421 191.937 62.7744 1
Cu 244.584 191.458 62.7744 1
Cu 243.78 190.929 62.7744 1
Cu 243.011 190.353 62.7744 1
Cu 242.282 189.73 62.7744 1
Cu 241.594 189.065 62.7744 1
Cu 240.951 188.359 62.7744 1
Cu 240.355 187.616 62.7744 1
Cu 239.809 186.837 62.7744 1
Cu 239.314 186.027 62.7744 1
Cu 238.873 185.189 62.7744 1
Cu 238.486 184.325 62.7744 1
Cu 238.398 183.44 62.7744 1
Cu 238.398 182.536 62.7744 1
Cu 238.398 181.618 62.7744 1
Cu 238.398 180.689 62.7744 1
Cu 238.398 179.752 62.7744 1
Cu 238.398 178.811 62.7744 1
Cu 238.398 177.871 62.7744 1
Cu 238.398 176.934 62.7744 1
Cu 238.398 176.005 62.7744 1
Cu 238.398 175.086 62.7744 1
Cu 238.398 174.183 62.7744 1
Cu 238.486 173.297 62.7744 1
Cu 238.873 172.434 62.7744 1
Cu 239.314 171.595 62.7744 1
Cu 239.809 170.785 62.7744 1
Cu 240.355 170.007 62.7744 1
Cu 240.951 169.264 62.7744 1
Cu 241.594 168.558 62.7744 1
Cu 242.282 167.892 62.7744 1
Cu 243.011 167.27 62.7744 1
Cu 243.78 166.693 62.7744 1
Cu 244.584 166.164 62.7744 1
Cu 245.421 165.685 62.7744 1
Cu 246.287 165.258 62.7744 1
Cu 247.18 164.884 62.7744 1
Cu 248.095 164.881 62.7744 1
Cu 249.028 164.881 62.7744 1
Cu 249.977 164.881 62.7744 1
Cu 250.938 164.881 62.7744 1
Cu 251.906 164.881 62.7744 1
Cu 252.878 164.881 62.7744 1
Cu 253.849 164.881 62.7744 1
Cu 254.817 164.881 62.7744 1
Cu 255.778 164.881 62.7744 1
Cu 256.727 164.881 62.7744 1
Cu 257.66 164.881 62.7744 1
Cu 258.575 164.884 62.7744 1
Cu 259.468 165.258 62.7744 1
Cu 260.334 165.685 62.7744 1
Cu 261.171 166.164 62.7744 1
Cu 261.975 166.693 62.7744 1
Cu 262.744 167.27 62.7744 1
Cu 263.473 167.892 62.7744 1
Cu 264.161 168.558 62.7744 1
Cu 264.804 169.264 62.7744 1
Cu 265.4 170.007 62.7744 1
Cu 265.946 170.785 62.7744 1
Cu 266.441 171.595 62.7744 1
Cu 266.882 172.434 62.7744 1
Cu 267.269 173.297 62.7744 1
Cu 267.357 174.183 62.7744 1
Cu 267.357 175.086 62.7744 1
Cu 267.357 176.005 62.7744 1
Cu 267.357 176.934 62.7744 1
Cu 267.357 177.871 62.7744 1
Cu 267.357 178.811 62.7744 1
Cu 267.353 178.811 66.263 1
Cu 267.353 179.752 66.263 1
Cu 267.353 180.688 66.263 1
Cu 267.353 181.617 66.263 1
Cu 267.353 182.536 66.263 1
Cu 267.353 183.439 66.263 1
Cu 267.265 184.324 66.263 1
Cu 266.879 185.188 66.263 1
Cu 266.438 186.026 66.263 1
Cu 265.943 186.835 66.263 1
Cu 265.396 187.614 66.263 1
Cu 264.801 188.357 66.263 1
Cu 264.158 189.063 66.263 1
Cu 263.47 189.728 66.263 1
Cu 262.741 190.35 66.263 1
Cu 261.973 190.927 66.263 1
Cu 261.169 191.455 66.263 1
Cu 260.332 191.934 66.263 1
Cu 259.466 192.361 66.263 1
Cu 258.574 192.735 66.263 1
Cu 257.659 192.738 66.263 1
Cu 256.726 192.738 66.263 1
Cu 255.777 192.738 66.263 1
Cu 254.817 192.738 66.263 1
Cu 253.849 192.738 66.263 1
Cu 252.878 192.738 66.263 1
Cu 251.906 192.738 66.263 1
Cu 250.938 192.738 66.263 1
Cu 249.978 192.738 66.263 1
Cu 249.029 192.738 66.263 1
Cu 248.096 192.738 66.263 1
Cu 247.181 192.735 66.263 1
Cu 246.289 192.361 66.263 1
Cu 245.423 191.934 66.263 1
Cu 244.586 191.455 66.263 1
Cu 243.782 190.927 66.263 1
Cu 243.014 190.35 66.263 1
Cu 242.285 189.728 66.263 1
Cu 241.597 189.063 66.263 1
Cu 240.954 188.357 66.263 1
Cu 240.359 187.614 66.263 1
Cu 239.812 186.835 66.263 1
Cu 239.317 186.026 66.263 1
Cu 238.876 185.188 66.263 1
Cu 238.49 184.324 66.263 1
Cu 238.402 183.439 66.263 1
Cu 238.402 182.536 66.263 1
Cu 238.402 181.617 66.263 1
Cu 238.402 180.688 66.263 1
Cu 238.402 179.752 66.263 1
Cu 238.402 178.811 66.263 1
Cu 238.402 177.871 66.263 1
Cu 238.402 176.935 66.263 1
Cu 238.402 176.005 66.263 1
Cu 238.402 175.087 66.263 1
Cu 238.402 174.184 66.263 1
Cu 238.49 173.299 66.263 1
Cu 238.876 172.435 66.263 1
Cu 239.317 171.597 66.263 1
Cu 239.812 170.787 66.263 1
Cu 240.359 170.009 66.263 1
Cu 240.954 169.266 66.263 1
Cu 241.597 168.56 66.263 1
Cu 242.285 167.895 66.263 1
Cu 243.014 167.273 66.263 1
Cu 243.782 166.696 66.263 1
Cu 244.586 166.167 66.263 1
Cu 245.423 165.689 66.263 1
Cu 246.289 165.261 66.263 1
Cu 247.181 164.888 66.263 1
Cu 248.096 164.885 66.263 1
Cu 249.029 164.885 66.263 1
Cu 249.978 164.885 66.263 1
Cu 250.938 164.885 66.263 1
Cu 251.906 164.885 66.263 1
Cu 252.878 164.885 66.263 1
Cu 253.849 164.885 66.263 1
Cu 254.817 164.885 66.263 1
Cu 255.777 164.885 66.263 1
Cu 256.726 164.885 66.263 1
Cu 257.659 164.885 66.263 1
Cu 258.574 164.888 66.263 1
Cu 259.466 165.261 66.263 1
Cu 260.332 165.689 66.263 1
Cu 261.169 166.167 66.263 1
Cu 261.973 166.696 66.263 1
Cu 262.741 167.273 66.263 1
Cu 263.47 167.895 66.263 1
Cu 264.158 168.56 66.263 1
Cu 264.801 169.266 66.263 1
Cu 265.396 170.009 66.263 1
Cu 265.943 170.787 66.263 1
Cu 266.438 171.597 66.263 1
Cu 266.879 172.435 66.263 1
Cu 267.265 173.299 66.263 1
Cu 267.353 174.184 66.263 1
Cu 267.353 175.087 66.263 1
Cu 267.353 176.005 66.263 1
Cu 267.353 176.935 66.263 1
Cu 267.353 177.871 66.263 1
Cu 267.353 178.811 66.263 1
Cu 267.35 178.811 69.8138 1
Cu 267.35 179.751 69.8138 1
Cu 267.35 180.688 69.8138 1
Cu 267.35 181.617 69.8138 1
Cu 267.35 182.535 69.8138 1
Cu 267.35 183.438 69.8138 1
Cu 267.261 184.323 69.8138 1
Cu 266.875 185.186 69.8138 1
Cu 266.434 186.024 69.8138 1
Cu 265.939 186.833 69.8138 1
Cu 265.393 187.611 69.8138 1
Cu 264.798 188.354 69.8138 1
Cu 264.155 189.06 69.8138 1
Cu 263.468 189.725 69.8138 1
Cu 262.739 190.347 69.8138 1
Cu 261.971 190.923 69.8138 1
Cu 261.167 191.452 69.8138 1
Cu 260.33 191.931 69.8138 1
Cu 259.464 192.358 69.8138 1
Cu 258.572 192.731 69.8138 1
Cu 257.658 192.735 69.8138 1
Cu 256.725 192.735 69.8138 1
Cu 255.776 192.735 69.8138 1
Cu 254.816 192.735 69.8138 1
Cu 253.849 192.735 69.8138 1
Cu 252.878 192.735 69.8138 1
Cu 251.906 192.735 69.8138 1
Cu 250.939 192.735 69.8138 1
Cu 249.979 192.735 69.8138 1
Cu 249.03 192.735 69.8138 1
Cu 248.097 192.735 69.8138 1
Cu 247.183 192.731 69.8138 1
Cu 246.291 192.358 69.8138 1
Cu 245.425 191.931 69.8138 1
Cu 244.588 191.452 69.8138 1
Cu 243.784 190.923 69.8138 1
Cu 243.016 190.347 69.8138 1
Cu 242.287 189.725 69.8138 1
Cu 241.6 189.06 69.8138 1
Cu 240.958 188.354 69.8138 1
Cu 240.362 187.611 69.8138 1
Cu 239.816 186.833 69.8138 1
Cu 239.321 186.024 69.8138 1
Cu 238.88 185.186 69.8138 1
Cu 238.494 184.323 69.8138 1
Cu 238.405 183.438 69.8138 1
Cu 238.405 182.535 69.8138 1
Cu 238.405 181.617 69.8138 1
Cu 238.405 180.688 69.8138 1
Cu 238.405 179.751 69.8138 1
Cu 238.405 178.811 69.8138 1
Cu 238.405 177.871 69.8138 1
Cu 238.405 176.935 69.8138 1
Cu 238.405 176.006 69.8138 1
Cu 238.405 175.088 69.8138 1
Cu 238.405 174.185 69.8138 1
Cu 238.494 173.3 69.8138 1
Cu 238.88 172.437 69.8138 1
Cu 239.321 171.599 69.8138 1
Cu 239.816 170.789 69.8138 1
Cu 240.362 170.012 69.8138 1
Cu 240.958 169.268 69.8138 1
Cu 241.6 168.563 69.8138 1
Cu 242.287 167.898 69.8138 1
Cu 243.016 167.276 69.8138 1
Cu 243.784 166.699 69.8138 1
Cu 244.588 166.171 69.8138 1
Cu 245.425 165.692 69.8138 1
Cu 246.291 165.265 69.8138 1
Cu 247.183 164.892 69.8138 1
Cu 248.097 164.888 69.8138 1
Cu 249.03 164.888 69.8138 1
Cu 249.979 164.888 69.8138 1
Cu 250.939 164.888 69.8138 1
Cu 251.906 164.888 69.8138 1
Cu 252.878 164.888 69.8138 1
Cu 253.849 164.888 69.8138 1
Cu 254.816 164.888 69.8138 1
Cu 255.776 164.888 69.8138 1
Cu 256.725 164.888 69.8138 1
Cu 257.658 164.888 69.8138 1
Cu 258.572 164.892 69.8138 1
Cu 259.464 165.265 69.8138 1
Cu 260.33 165.692 69.8138 1
Cu 261.167 166.171 69.8138 1
Cu 261.971 166.699 69.8138 1
Cu 262.739 167.276 69.8138 1
Cu 263.468 167.898 69.8138 1
Cu 264.155 168.563 69.8138 1
Cu 264.798 169.268 69.8138 1
Cu 265.393 170.012 69.8138 1
Cu 265.939 170.789 69.8138 1
Cu 266.434 171.599 69.8138 1
Cu 266.875 172.437 69.8138 1
Cu 267.261 173.3 69.8138 1
Cu 267.35 174.185 69.8138 1
Cu 267.35 175.088 69.8138 1
Cu 267.35 176.006 69.8138 1
Cu 267.35 176.935 69.8138 1
Cu 267.35 177.871 69.8138 1
Cu 267.35 178.811 69.8138 1
Cu 267.345 178.811 73.4243 1
Cu 267.345 179.751 73.4243 1
Cu 267.345 180.687 73.4243 1
Cu 267.345 181.616 73.4243 1
Cu 267.345 182.533 73.4243 1
Cu 267.345 183.436 73.4243 1
Cu 267.257 184.321 73.4243 1
Cu 266.871 185.184 73.4243 1
Cu 266.43 186.022 73.4243 1
Cu 265.936 186.831 73.4243 1
Cu 265.39 187.609 73.4243 1
Cu 264.794 188.352 73.4243 1
Cu 264.152 189.057 73.4243 1
Cu 263.465 189.722 73.4243 1
Cu 262.736 190.344 73.4243 1
Cu 261.968 190.92 73.4243 1
Cu 261.164 191.448 73.4243 1
Cu 260.328 191.927 73.4243 1
Cu 259.462 192.354 73.4243 1
Cu 258.571 192.727 73.4243 1
Cu 257.657 192.731 73.4243 1
Cu 256.724 192.731 73.4243 1
Cu 255.775 192.731 73.4243 1
Cu 254.816 192.731 73.4243 1
Cu 253.849 192.731 73.4243 1
Cu 252.878 192.731 73.4243 1
Cu 251.906 192.731 73.4243 1
Cu 250.939 192.731 73.4243 1
Cu 249.98 192.731 73.4243 1
Cu 249.031 192.731 73.4243 1
Cu 248.098 192.731 73.4243 1
Cu 247.184 192.727 73.4243 1
Cu 246.293 192.354 73.4243 1
Cu 245.427 191.927 73.4243 1
Cu 244.591 191.448 73.4243 1
Cu 243.787 190.92 73.4243 1
Cu 243.019 190.344 73.4243 1
Cu 242.291 189.722 73.4243 1
Cu 241.603 189.057 73.4243 1
Cu 240.961 188.352 73.4243 1
Cu 240.365 187.609 73.4243 1
Cu 239.819 186.831 73.4243 1
Cu 239.325 186.022 73.4243 1
Cu 238.884 185.184 73.4243 1
Cu 238.498 184.321 73.4243 1
Cu 238.41 183.436 73.4243 1
Cu 238.41 182.533 73.4243 1
Cu 238.41 181.616 73.4243 1
Cu 238.41 180.687 73.4243 1
Cu 238.41 179.751 73.4243 1
Cu 238.41 178.811 73.4243 1
Cu 238.41 177.872 73.4243 1
Cu 238.41 176.936 73.4243 1
Cu 238.41 176.007 73.4243 1
Cu 238.41 175.089 73.4243 1
Cu 238.41 174.186 73.4243 1
Cu 238.498 173.302 73.4243 1
Cu 238.884 172.439 73.4243 1
Cu 239.325 171.601 73.4243 1
Cu 239.819 170.792 73.4243 1
Cu 240.365 170.014 73.4243 1
Cu 240.961 169.271 73.4243 1
Cu 241.603 168.566 73.4243 1
Cu 242.291 167.901 73.4243 1
Cu 243.019 167.279 73.4243 1
Cu 243.787 166.703 73.4243 1
Cu 244.591 166.175 73.4243 1
Cu 245.427 165.696 73.4243 1
Cu 246.293 165.269 73.4243 1
Cu 247.184 164.896 73.4243 1
Cu 248.098 164.892 73.4243 1
Cu 249.031 164.892 73.4243 1
Cu 249.98 164.892 73.4243 1
Cu 250.939 164.892 73.4243 1
Cu 251.906 164.892 73.4243 1
Cu 252.878 164.892 73.4243 1
Cu 253.849 164.892 73.4243 1
Cu 254.816 164.892 73.4243 1
Cu 255.775 164.892 73.4243 1
Cu 256.724 164.892 73.4243 1
Cu 257.657 164.892 73.4243 1
Cu 258.571 164.896 73.4243 1
Cu 259.462 165.269 73.4243 1
Cu 260.328 165.696 73.4243 1
Cu 261.164 166.175 73.4243 1
Cu 261.968 166.703 73.4243 1
Cu 262.736 167.279 73.4243 1
Cu 263.465 167.901 73.4243 1
Cu 264.152 168.566 73.4243 1
Cu 264.794 169.271 73.4243 1
Cu 265.39 170.014 73.4243 1
Cu 265.936 170.792 73.4243 1
Cu 266.43 171.601 73.4243 1
Cu 266.871 172.439 73.4243 1
Cu 267.257 173.302 73.4243 1
Cu 267.345 174.186 73.4243 1
Cu 267.345 175.089 73.4243 1
Cu 267.345 176.007 73.4243 1
Cu 267.345 176.936 73.4243 1
Cu 267.345 177.872 73.4243 1
Cu 267.345 178.811 73.4243 1
Cu 267.341 178.811 77.0923 1
Cu 267.341 179.751 77.0923 1
Cu 267.341 180.687 77.0923 1
Cu 267.341 181.615 77.0923 1
Cu 267.341 182.532 77.0923 1
Cu 267.341 183.435 77.0923 1
Cu 267.253 184.319 77.0923 1
Cu 266.867 185.182 77.0923 1
Cu 266.426 186.019 77.0923 1
Cu 265.931 186.828 77.0923 1
Cu 265.386 187.606 77.0923 1
Cu 264.79 188.349 77.0923 1
Cu 264.148 189.054 77.0923 1
Cu 263.461 189.718 77.0923 1
Cu 262.733 190.34 77.0923 1
Cu 261.965 190.916 77.0923 1
Cu 261.162 191.444 77.0923 1
Cu 260.326 191.923 77.0923 1
Cu 259.46 192.349 77.0923 1
Cu 258.569 192.723 77.0923 1
Cu 257.655 192.726 77.0923 1
Cu 256.722 192.726 77.0923 1
Cu 255.775 192.726 77.0923 1
Cu 254.815 192.726 77.0923 1
Cu 253.848 192.726 77.0923 1
Cu 252.878 192.726 77.0923 1
Cu 251.907 192.726 77.0923 1
Cu 250.94 192.726 77.0923 1
Cu 249.98 192.726 77.0923 1
Cu 249.033 192.726 77.0923 1
Cu 248.1 192.726 77.0923 1
Cu 247.186 192.723 77.0923 1
Cu 246.295 192.349 77.0923 1
Cu 245.429 191.923 77.0923 1
Cu 244.593 191.444 77.0923 1
Cu 243.79 190.916 77.0923 1
Cu 243.022 190.34 77.0923 1
Cu 242.294 189.718 77.0923 1
Cu 241.607 189.054 77.0923 1
Cu 240.965 188.349 77.0923 1
Cu 240.369 187.606 77.0923 1
Cu 239.824 186.828 77.0923 1
Cu 239.329 186.019 77.0923 1
Cu 238.888 185.182 77.0923 1
Cu 238.502 184.319 77.0923 1
Cu 238.414 183.435 77.0923 1
Cu 238.414 182.532 77.0923 1
Cu 238.414 181.615 77.0923 1
Cu 238.414 180.687 77.0923 1
Cu 238.414 179.751 77.0923 1
Cu 238.414 178.811 77.0923 1
Cu 238.414 177.872 77.0923 1
Cu 238.414 176.936 77.0923 1
Cu 238.414 176.008 77.0923 1
Cu 238.414 175.09 77.0923 1
Cu 238.414 174.188 77.0923 1
Cu 238.502 173.303 77.0923 1
Cu 238.888 172.441 77.0923 1
Cu 239.329 171.603 77.0923 1
Cu 239.824 170.794 77.0923 1
Cu 240.369 170.017 77.0923 1
Cu 240.965 169.274 77.0923 1
Cu 241.607 168.569 77.0923 1
Cu 242.294 167.905 77.0923 1
Cu 243.022 167.283 77.0923 1
Cu 243.79 166.707 77.0923 1
Cu 244.593 166.179 77.0923 1
Cu 245.429 165.7 77.0923 1
Cu 246.295 165.273 77.0923 1
Cu 247.186 164.9 77.0923 1
Cu 248.1 164.897 77.0923 1
Cu 249.033 164.897 77.0923 1
Cu 249.98 164.897 77.0923 1
Cu 250.94 164.897 77.0923 1
Cu 251.907 164.897 77.0923 1
Cu 252.878 164.897 77.0923 1
Cu 253.848 164.897 77.0923 1
Cu 254.815 164.897 77.0923 1
Cu 255.775 164.897 77.0923 1
Cu 256.722 164.897 77.0923 1
Cu 257.655 164.897 77.0923 1
Cu 258.569 164.9 77.0923 1
Cu 259.46 165.273 77.0923 1
Cu 260.326 165.7 77.0923 1
Cu 261.162 166.179 77.0923 1
Cu 261.965 166.707 77.0923 1
Cu 262.733 167.283 77.0923 1
Cu 263.461 167.905 77.0923 1
Cu 264.148 168.569 77.0923 1
Cu 264.79 169.274 77.0923 1
Cu 265.386 170.017 77.0923 1
Cu 265.931 170.794 77.0923 1
Cu 266.426 171.603 77.0923 1
Cu 266.867 172.441 77.0923 1
Cu 267.253 173.303 77.0923 1
Cu 267.341 174.188 77.0923 1
Cu 267.341 175.09 77.0923 1
Cu 267.341 176.008 77.0923 1
Cu 267.341 176.936 77.0923 1
Cu 267.341 177.872 77.0923 1
Cu 267.341 178.811 77.0923 1
Cu 267.336 178.811 80.8158 1
Cu 267.336 179.751 80.8158 1
Cu 267.336 180.686 80.8158 1
Cu 267.336 181.614 80.8158 1
Cu 267.336 182.531 80.8158 1
Cu 267.336 183.433 80.8158 1
Cu 267.248 184.317 80.8158 1
Cu 266.862 185.18 80.8158 1
Cu 266.421 186.017 80.8158 1
Cu 265.927 186.826 80.8158 1
Cu 265.381 187.603 80.8158 1
Cu 264.786 188.345 80.8158 1
Cu 264.144 189.05 80.8158 1
Cu 263.458 189.715 80.8158 1
Cu 262.729 190.336 80.8158 1
Cu 261.962 190.912 80.8158 1
Cu 261.159 191.44 80.8158 1
Cu 260.323 191.918 80.8158 1
Cu 259.458 192.345 80.8158 1
Cu 258.567 192.718 80.8158 1
Cu 257.654 192.721 80.8158 1
Cu 256.721 192.721 80.8158 1
Cu 255.774 192.721 80.8158 1
Cu 254.815 192.721 80.8158 1
Cu 253.848 192.721 80.8158 1
Cu 252.878 192.721 80.8158 1
Cu 251.907 192.721 80.8158 1
Cu 250.94 192.721 80.8158 1
Cu 249.981 192.721 80.8158 1
Cu 249.034 192.721 80.8158 1
Cu 248.101 192.721 80.8158 1
Cu 247.188 192.718 80.8158 1
Cu 246.297 192.345 80.8158 1
Cu 245.432 191.918 80.8158 1
Cu 244.596 191.44 80.8158 1
Cu 243.793 190.912 80.8158 1
Cu 243.026 190.336 80.8158 1
Cu 242.297 189.715 80.8158 1
Cu 241.611 189.05 80.8158 1
Cu 240.969 188.345 80.8158 1
Cu 240.374 187.603 80.8158 1
Cu 239.828 186.826 80.8158 1
Cu 239.334 186.017 80.8158 1
Cu 238.893 185.18 80.8158 1
Cu 238.507 184.317 80.8158 1
Cu 238.419 183.433 80.8158 1
Cu 238.419 182.531 80.8158 1
Cu 238.419 181.614 80.8158 1
Cu 238.419 180.686 80.8158 1
Cu 238.419 179.751 80.8158 1
Cu 238.419 178.811 80.8158 1
Cu 238.419 177.872 80.8158 1
Cu 238.419 176.937 80.8158 1
Cu 238.419 176.009 80.8158 1
Cu 238.419 175.092 80.8158 1
Cu 238.419 174.189 80.8158 1
Cu 238.507 173.305 80.8158 1
Cu 238.893 172.443 80.8158 1
Cu 239.334 171.606 80.8158 1
Cu 239.828 170.797 80.8158 1
Cu 240.374 170.02 80.8158 1
Cu 240.969 169.277 80.8158 1
Cu 241.611 168.573 80.8158 1
Cu 242.297 167.908 80.8158 1
Cu 243.026 167.287 80.8158 1
Cu 243.793 166.711 80.8158 1
Cu 244.596 166.183 80.8158 1
Cu 245.432 165.705 80.8158 1
Cu 246.297 165.278 80.8158 1
Cu 247.188 164.905 80.8158 1
Cu 248.101 164.901 80.8158 1
Cu 249.034 164.901 80.8158 1
Cu 249.981 164.901 80.8158 1
Cu 250.94 164.901 80.8158 1
Cu 251.907 164.901 80.8158 1
Cu 252.878 164.901 80.8158 1
Cu 253.848 164.901 80.8158 1
Cu 254.815 164.901 80.8158 1
Cu 255.774 164.901 80.8158 1
Cu 256.721 164.901 80.8158 1
Cu 257.654 164.901 80.8158 1
Cu 258.567 164.905 80.8158 1
Cu 259.458 165.278 80.8158 1
Cu 260.323 165.705 80.8158 1
Cu 261.159 166.183 80.8158 1
Cu 261.962 166.711 80.8158 1
Cu 262.729 167.287 80.8158 1
Cu 263.458 167.908 80.8158 1
Cu 264.144 168.573 80.8158 1
Cu 264.786 169.277 80.8158 1
Cu 265.381 170.02 80.8158 1
Cu 265.927 170.797 80.8158 1
Cu 266.421 171.606 80.8158 1
Cu 266.862 172.443 80.8158 1
Cu 267.248 173.305 80.8158 1
Cu 267.336 174.189 80.8158 1
Cu 267.336 175.092 80.8158 1
Cu 267.336 176.009 80.8158 1
Cu 267.336 176.937 80.8158 1
Cu 267.336 177.872 80.8158 1
Cu 267.336 178.811 80.8158 1
Cu 267.331 178.811 84.5928 1
Cu 267.331 179.75 84.5928 1
Cu 267.331 180.685 84.5928 1
Cu 267.331 181.613 84.5928 1
Cu 267.331 182.53 84.5928 1
Cu 267.331 183.432 84.5928 1
Cu 267.242 184.315 84.5928 1
Cu 266.857 185.177 84.5928 1
Cu 266.416 186.014 84.5928 1
Cu 265.922 186.823 84.5928 1
Cu 265.377 187.6 84.5928 1
Cu 264.782 188.342 84.5928 1
Cu 264.14 189.046 84.5928 1
Cu 263.454 189.71 84.5928 1
Cu 262.726 190.332 84.5928 1
Cu 261.959 190.907 84.5928 1
Cu 261.156 191.435 84.5928 1
Cu 260.32 191.913 84.5928 1
Cu 259.456 192.34 84.5928 1
Cu 258.565 192.713 84.5928 1
Cu 257.652 192.716 84.5928 1
Cu 256.72 192.716 84.5928 1
Cu 255.773 192.716 84.5928 1
Cu 254.814 192.716 84.5928 1
Cu 253.848 192.716 84.5928 1
Cu 252.878 192.716 84.5928 1
Cu 251.907 192.716 84.5928 1
Cu 250.941 192.716 84.5928 1
Cu 249.983 192.716 84.5928 1
Cu 249.035 192.716 84.5928 1
Cu 248.103 192.716 84.5928 1
Cu 247.19 192.713 84.5928 1
Cu 246.299 192.34 84.5928 1
Cu 245.435 191.913 84.5928 1
Cu 244.599 191.435 84.5928 1
Cu 243.796 190.907 84.5928 1
Cu 243.029 190.332 84.5928 1
Cu 242.301 189.71 84.5928 1
Cu 241.615 189.046 84.5928 1
Cu 240.973 188.342 84.5928 1
Cu 240.378 187.6 84.5928 1
Cu 239.833 186.823 84.5928 1
Cu 239.339 186.014 84.5928 1
Cu 238.898 185.177 84.5928 1
Cu 238.513 184.315 84.5928 1
Cu 238.425 183.432 84.5928 1
Cu 238.425 182.53 84.5928 1
Cu 238.425 181.613 84.5928 1
Cu 238.425 180.685 84.5928 1
Cu 238.425 179.75 84.5928 1
Cu 238.425 178.811 84.5928 1
Cu 238.425 177.873 84.5928 1
Cu 238.425 176.937 84.5928 1
Cu 238.425 176.01 84.5928 1
Cu 238.425 175.093 84.5928 1
Cu 238.425 174.191 84.5928 1
Cu 238.513 173.307 84.5928 1
Cu 238.898 172.445 84.5928 1
Cu 239.339 171.609 84.5928 1
Cu 239.833 170.8 84.5928 1
Cu 240.378 170.023 84.5928 1
Cu 240.973 169.281 84.5928 1
Cu 241.615 168.576 84.5928 1
Cu 242.301 167.912 84.5928 1
Cu 243.029 167.291 84.5928 1
Cu 243.796 166.715 84.5928 1
Cu 244.599 166.188 84.5928 1
Cu 245.435 165.709 84.5928 1
Cu 246.299 165.283 84.5928 1
Cu 247.19 164.91 84.5928 1
Cu 248.103 164.907 84.5928 1
Cu 249.035 164.907 84.5928 1
Cu 249.983 164.907 84.5928 1
Cu 250.941 164.907 84.5928 1
Cu 251.907 164.907 84.5928 1
Cu 252.878 164.907 84.5928 1
Cu 253.848 164.907 84.5928 1
Cu 254.814 164.907 84.5928 1
Cu 255.773 164.907 84.5928 1
Cu 256.72 164.907 84.5928 1
Cu 257.652 164.907 84.5928 1
Cu 258.565 164.91 84.5928 1
Cu 259.456 165.283 84.5928 1
Cu 260.32 165.709 84.5928 1
Cu 261.156 166.188 84.5928 1
Cu 261.959 166.715 84.5928 1
Cu 262.726 167.291 84.5928 1
Cu 263.454 167.912 84.5928 1
Cu 264.14 168.576 84.5928 1
Cu 264.782 169.281 84.5928 1
Cu 265.377 170.023 84.5928 1
Cu 265.922 170.8 84.5928 1
Cu 266.416 171.609 84.5928 1
Cu 266.857 172.445 84.5928 1
Cu 267.242 173.307 84.5928 1
Cu 267.331 174.191 84.5928 1
Cu 267.331 175.093 84.5928 1
Cu 267.331 176.01 84.5928 1
Cu 267.331 176.937 84.5928 1
Cu 267.331 177.873 84.5928 1
Cu 267.331 178.811 84.5928 1
Cu 267.325 178.811 88.4217 1
Cu 267.325 179.75 88.4217 1
Cu 267.325 180.685 88.4217 1
Cu 267.325 181.612 88.4217 1
Cu 267.325 182.528 88.4217 1
Cu 267.325 183.43 88.4217 1
Cu 267.237 184.313 88.4217 1
Cu 266.851 185.175 88.4217 1
Cu 266.411 186.011 88.4217 1
Cu 265.917 186.82 88.4217 1
Cu 265.372 187.596 88.4217 1
Cu 264.777 188.338 88.4217 1
Cu 264.135 189.042 88.4217 1
Cu 263.449 189.706 88.4217 1
Cu 262.722 190.327 88.4217 1
Cu 261.955 190.902 88.4217 1
Cu 261.153 191.43 88.4217 1
Cu 260.318 191.908 88.4217 1
Cu 259.453 192.334 88.4217 1
Cu 258.563 192.707 88.4217 1
Cu 257.65 192.711 88.4217 1
Cu 256.718 192.711 88.4217 1
Cu 255.771 192.711 88.4217 1
Cu 254.813 192.711 88.4217 1
Cu 253.847 192.711 88.4217 1
Cu 252.878 192.711 88.4217 1
Cu 251.908 192.711 88.4217 1
Cu 250.942 192.711 88.4217 1
Cu 249.984 192.711 88.4217 1
Cu 249.037 192.711 88.4217 1
Cu 248.105 192.711 88.4217 1
Cu 247.192 192.707 88.4217 1
Cu 246.302 192.334 88.4217 1
Cu 245.438 191.908 88.4217 1
Cu 244.602 191.43 88.4217 1
Cu 243.8 190.902 88.4217 1
Cu 243.033 190.327 88.4217 1
Cu 242.306 189.706 88.4217 1
Cu 241.62 189.042 88.4217 1
Cu 240.978 188.338 88.4217 1
Cu 240.383 187.596 88.4217 1
Cu 239.838 186.82 88.4217 1
Cu 239.344 186.011 88.4217 1
Cu 238.904 185.175 88.4217 1
Cu 238.518 184.313 88.4217 1
Cu 238.43 183.43 88.4217 1
Cu 238.43 182.528 88.4217 1
Cu 238.43 181.612 88.4217 1
Cu 238.43 180.685 88.4217 1
Cu 238.43 179.75 88.4217 1
Cu 238.43 178.811 88.4217 1
Cu 238.43 177.873 88.4217 1
Cu 238.43 176.938 88.4217 1
Cu 238.43 176.011 88.4217 1
Cu 238.43 175.095 88.4217 1
Cu 238.43 174.193 88.4217 1
Cu 238.518 173.31 88.4217 1
Cu 238.904 172.448 88.4217 1
Cu 239.344 171.611 88.4217 1
Cu 239.838 170.803 88.4217 1
Cu 240.383 170.027 88.4217 1
Cu 240.978 169.285 88.4217 1
Cu 241.62 168.581 88.4217 1
Cu 242.306 167.917 88.4217 1
Cu 243.033 167.296 88.4217 1
Cu 243.8 166.72 88.4217 1
Cu 244.602 166.193 88.4217 1
Cu 245.438 165.715 88.4217 1
Cu 246.302 165.288 88.4217 1
Cu 247.192 164.916 88.4217 1
Cu 248.105 164.912 88.4217 1
Cu 249.037 164.912 88.4217 1
Cu 249.984 164.912 88.4217 1
Cu 250.942 164.912 88.4217 1
Cu 251.908 164.912 88.4217 1
Cu 252.878 164.912 88.4217 1
Cu 253.847 164.912 88.4217 1
Cu 254.813 164.912 88.4217 1
Cu 255.771 164.912 88.4217 1
Cu 256.718 164.912 88.4217 1
Cu 257.65 164.912 88.4217 1
Cu 258.563 164.916 88.4217 1
Cu 259.453 165.288 88.4217 1
Cu 260.318 165.715 88.4217 1
Cu 261.153 166.193 88.4217 1
Cu 261.955 166.72 88.4217 1
Cu 262.722 167.296 88.4217 1
Cu 263.449 167.917 88.4217 1
Cu 264.135 168.581 88.4217 1
Cu 264.777 169.285 88.4217 1
Cu 265.372 170.027 88.4217 1
Cu 265.917 170.803 88.4217 1
Cu 266.411 171.611 88.4217 1
Cu 266.851 172.448 88.4217 1
Cu 267.237 173.31 88.4217 1
Cu 267.325 174.193 88.4217 1
Cu 267.325 175.095 88.4217 1
Cu 267.325 176.011 88.4217 1
Cu 267.325 176.938 88.4217 1
Cu 267.325 177.873 88.4217 1
Cu 267.325 178.811 88.4217 1
Cu 267.319 178.811 92.3009 1
Cu 267.319 179.749 92.3009 1
Cu 267.319 180.684 92.3009 1
Cu 267.319 181.611 92.3009 1
Cu 267.319 182.527 92.3009 1
Cu 267.319 183.428 92.3009 1
Cu 267.23 184.311 92.3009 1
Cu 266.845 185.172 92.3009 1
Cu 266.405 186.008 92.3009 1
Cu 265.911 186.816 92.3009 1
Cu 265.366 187.592 92.3009 1
Cu 264.772 188.334 92.3009 1
Cu 264.131 189.038 92.3009 1
Cu 263.445 189.701 92.3009 1
Cu 262.717 190.322 92.3009 1
Cu 261.951 190.897 92.3009 1
Cu 261.149 191.425 92.3009 1
Cu 260.314 191.903 92.3009 1
Cu 259.45 192.329 92.3009 1
Cu 258.56 192.701 92.3009 1
Cu 257.648 192.705 92.3009 1
Cu 256.717 192.705 92.3009 1
Cu 255.77 192.705 92.3009 1
Cu 254.812 192.705 92.3009 1
Cu 253.847 192.705 92.3009 1
Cu 252.878 192.705 92.3009 1
Cu 251.908 192.705 92.3009 1
Cu 250.943 192.705 92.3009 1
Cu 249.985 192.705 92.3009 1
Cu 249.038 192.705 92.3009 1
Cu 248.107 192.705 92.3009 1
Cu 247.195 192.701 92.3009 1
Cu 246.305 192.329 92.3009 1
Cu 245.441 191.903 92.3009 1
Cu 244.606 191.425 92.3009 1
Cu 243.804 190.897 92.3009 1
Cu 243.038 190.322 92.3009 1
Cu 242.31 189.701 92.3009 1
Cu 241.624 189.038 92.3009 1
Cu 240.983 188.334 92.3009 1
Cu 240.389 187.592 92.3009 1
Cu 239.844 186.816 92.3009 1
Cu 239.35 186.008 92.3009 1
Cu 238.91 185.172 92.3009 1
Cu 238.525 184.311 92.3009 1
Cu 238.436 183.428 92.3009 1
Cu 238.436 182.527 92.3009 1
Cu 238.436 181.611 92.3009 1
Cu 238.436 180.684 92.3009 1
Cu 238.436 179.749 92.3009 1
Cu 238.436 178.811 92.3009 1
Cu 238.436 177.873 92.3009 1
Cu 238.436 176.939 92.3009 1
Cu 238.436 176.012 92.3009 1
Cu 238.436 175.096 92.3009 1
Cu 238.436 174.195 92.3009 1
Cu 238.525 173.312 92.3009 1
Cu 238.91 172.451 92.3009 1
Cu 239.35 171.614 92.3009 1
Cu 239.844 170.807 92.3009 1
Cu 240.389 170.03 92.3009 1
Cu 240.983 169.289 92.3009 1
Cu 241.624 168.585 92.3009 1
Cu 242.31 167.921 92.3009 1
Cu 243.038 167.301 92.3009 1
Cu 243.804 166.725 92.3009 1
Cu 244.606 166.198 92.3009 1
Cu 245.441 165.72 92.3009 1
Cu 246.305 165.294 92.3009 1
Cu 247.195 164.921 92.3009 1
Cu 248.107 164.918 92.3009 1
Cu 249.038 164.918 92.3009 1
Cu 249.985 164.918 92.3009 1
Cu 250.943 164.918 92.3009 1
Cu 251.908 164.918 92.3009 1
Cu 252.878 164.918 92.3009 1
Cu 253.847 164.918 92.3009 1
Cu 254.812 164.918 92.3009 1
Cu 255.77 164.918 92.3009 1
Cu 256.717 164.918 92.3009 1
Cu 257.648 164.918 92.3009 1
Cu 258.56 164.921 92.3009 1
Cu 259.45 165.294 92.3009 1
Cu 260.314 165.72 92.3009 1
Cu 261.149 166.198 92.3009 1
Cu 261.951 166.725 92.3009 1
Cu 262.717 167.301 92.3009 1
Cu 263.445 167.921 92.3009 1
Cu 264.131 168.585 92.3009 1
Cu 264.772 169.289 92.3009 1
Cu 265.366 170.03 92.3009 1
Cu 265.911 170.807 92.3009 1
Cu 266.405 171.614 92.3009 1
Cu 266.845 172.451 92.3009 1
Cu 267.23 173.312 92.3009 1
Cu 267.319 174.195 92.3009 1
Cu 267.319 175.096 92.3009 1
Cu 267.319 176.012 92.3009 1
Cu 267.319 176.939 92.3009 1
Cu 267.319 177.873 92.3009 1
Cu 267.319 178.811 92.3009 1
Cu 267.312 178.811 96.2289 1
Cu 267.312 179.749 96.2289 1
Cu 267.312 180.683 96.2289 1
Cu 267.312 181.609 96.2289 1
Cu 267.312 182.525 96.2289 1
Cu 267.312 183.426 96.2289 1
Cu 267.224 184.308 96.2289 1
Cu 266.839 185.169 96.2289 1
Cu 266.399 186.005 96.2289 1
Cu 265.905 186.812 96.2289 1
Cu 265.361 187.588 96.2289 1
Cu 264.766 188.33 96.2289 1
Cu 264.125 189.033 96.2289 1
Cu 263.44 189.696 96.2289 1
Cu 262.713 190.317 96.2289 1
Cu 261.947 190.892 96.2289 1
Cu 261.145 191.419 96.2289 1
Cu 260.311 191.897 96.2289 1
Cu 259.447 192.322 96.2289 1
Cu 258.558 192.695 96.2289 1
Cu 257.646 192.698 96.2289 1
Cu 256.715 192.698 96.2289 1
Cu 255.769 192.698 96.2289 1
Cu 254.811 192.698 96.2289 1
Cu 253.846 192.698 96.2289 1
Cu 252.878 192.698 96.2289 1
Cu 251.909 192.698 96.2289 1
Cu 250.944 192.698 96.2289 1
Cu 249.986 192.698 96.2289 1
Cu 249.04 192.698 96.2289 1
Cu 248.109 192.698 96.2289 1
Cu 247.197 192.695 96.2289 1
Cu 246.308 192.322 96.2289 1
Cu 245.444 191.897 96.2289 1
Cu 244.61 191.419 96.2289 1
Cu 243.808 190.892 96.2289 1
Cu 243.042 190.317 96.2289 1
Cu 242.315 189.696 96.2289 1
Cu 241.63 189.033 96.2289 1
Cu 240.989 188.33 96.2289 1
Cu 240.394 187.588 96.2289 1
Cu 239.85 186.812 96.2289 1
Cu 239.356 186.005 96.2289 1
Cu 238.916 185.169 96.2289 1
Cu 238.531 184.308 96.2289 1
Cu 238.443 183.426 96.2289 1
Cu 238.443 182.525 96.2289 1
Cu 238.443 181.609 96.2289 1
Cu 238.443 180.683 96.2289 1
Cu 238.443 179.749 96.2289 1
Cu 238.443 178.811 96.2289 1
Cu 238.443 177.874 96.2289 1
Cu 238.443 176.94 96.2289 1
Cu 238.443 176.013 96.2289 1
Cu 238.443 175.098 96.2289 1
Cu 238.443 174.197 96.2289 1
Cu 238.531 173.315 96.2289 1
Cu 238.916 172.454 96.2289 1
Cu 239.356 171.618 96.2289 1
Cu 239.85 170.81 96.2289 1
Cu 240.394 170.034 96.2289 1
Cu 240.989 169.293 96.2289 1
Cu 241.63 168.59 96.2289 1
Cu 242.315 167.926 96.2289 1
Cu 243.042 167.306 96.2289 1
Cu 243.808 166.731 96.2289 1
Cu 244.61 166.204 96.2289 1
Cu 245.444 165.726 96.2289 1
Cu 246.308 165.3 96.2289 1
Cu 247.197 164.928 96.2289 1
Cu 248.109 164.924 96.2289 1
Cu 249.04 164.924 96.2289 1
Cu 249.986 164.924 96.2289 1
Cu 250.944 164.924 96.2289 1
Cu 251.909 164.924 96.2289 1
Cu 252.878 164.924 96.2289 1
Cu 253.846 164.924 96.2289 1
Cu 254.811 164.924 96.2289 1
Cu 255.769 164.924 96.2289 1
Cu 256.715 164.924 96.2289 1
Cu 257.646 164.924 96.2289 1
Cu 258.558 164.928 96.2289 1
Cu 259.447 165.3 96.2289 1
Cu 260.311 165.726 96.2289 1
Cu 261.145 166.204 96.2289 1
Cu 261.947 166.731 96.2289 1
Cu 262.713 167.306 96.2289 1
Cu 263.44 167.926 96.2289 1
Cu 264.125 168.59 96.2289 1
Cu 264.766 169.293 96.2289 1
Cu 265.361 170.034 96.2289 1
Cu 265.905 170.81 96.2289 1
Cu 266.399 171.618 96.2289 1
Cu 266.839 172.454 96.2289 1
Cu 267.224 173.315 96.2289 1
Cu 267.312 174.197 96.2289 1
Cu 267.312 175.098 96.2289 1
Cu 267.312 176.013 96.2289 1
Cu 267.312 176.94 96.2289 1
Cu 267.312 177.874 96.2289 1
Cu 267.312 178.811 96.2289 1
Cu 267.305 178.811 100.204 1
Cu 267.305 179.749 100.204 1
Cu 267.305 180.682 100.204 1
Cu 267.305 181.608 100.204 1
Cu 267.305 182.523 100.204 1
Cu 267.305 183.423 100.204 1
Cu 267.217 184.306 100.204 1
Cu 266.832 185.166 100.204 1
Cu 266.392 186.002 100.204 1
Cu 265.899 186.809 100.204 1
Cu 265.354 187.584 100.204 1
Cu 264.761 188.325 100.204 1
Cu 264.12 189.028 100.204 1
Cu 263.435 189.691 100.204 1
Cu 262.708 190.311 100.204 1
Cu 261.943 190.886 100.204 1
Cu 261.141 191.413 100.204 1
Cu 260.307 191.89 100.204 1
Cu 259.444 192.316 100.204 1
Cu 258.555 192.688 100.204 1
Cu 257.643 192.692 100.204 1
Cu 256.713 192.692 100.204 1
Cu 255.767 192.692 100.204 1
Cu 254.81 192.692 100.204 1
Cu 253.846 192.692 100.204 1
Cu 252.878 192.692 100.204 1
Cu 251.909 192.692 100.204 1
Cu 250.945 192.692 100.204 1
Cu 249.988 192.692 100.204 1
Cu 249.042 192.692 100.204 1
Cu 248.112 192.692 100.204 1
Cu 247.2 192.688 100.204 1
Cu 246.311 192.316 100.204 1
Cu 245.448 191.89 100.204 1
Cu 244.614 191.413 100.204 1
Cu 243.812 190.886 100.204 1
Cu 243.047 190.311 100.204 1
Cu 242.32 189.691 100.204 1
Cu 241.635 189.028 100.204 1
Cu 240.994 188.325 100.204 1
Cu 240.401 187.584 100.204 1
Cu 239.856 186.809 100.204 1
Cu 239.363 186.002 100.204 1
Cu 238.923 185.166 100.204 1
Cu 238.538 184.306 100.204 1
Cu 238.45 183.423 100.204 1
Cu 238.45 182.523 100.204 1
Cu 238.45 181.608 100.204 1
Cu 238.45 180.682 100.204 1
Cu 238.45 179.749 100.204 1
Cu 238.45 178.811 100.204 1
Cu 238.45 177.874 100.204 1
Cu 238.45 176.941 100.204 1
Cu 238.45 176.015 100.204 1
Cu 238.45 175.1 100.204 1
Cu 238.45 174.199 100.204 1
Cu 238.538 173.317 100.204 1
Cu 238.923 172.457 100.204 1
Cu 239.363 171.621 100.204 1
Cu 239.856 170.814 100.204 1
Cu 240.401 170.039 100.204 1
Cu 240.994 169.298 100.204 1
Cu 241.635 168.595 100.204 1
Cu 242.32 167.932 100.204 1
Cu 243.047 167.312 100.204 1
Cu 243.812 166.737 100.204 1
Cu 244.614 166.21 100.204 1
Cu 245.448 165.733 100.204 1
Cu 246.311 165.307 100.204 1
Cu 247.2 164.935 100.204 1
Cu 248.112 164.931 100.204 1
Cu 249.042 164.931 100.204 1
Cu 249.988 164.931 100.204 1
Cu 250.945 164.931 100.204 1
Cu 251.909 164.931 100.204 1
Cu 252.878 164.931 100.204 1
Cu 253.846 164.931 100.204 1
Cu 254.81 164.931 100.204 1
Cu 255.767 164.931 100.204 1
Cu 256.713 164.931 100.204 1
Cu 257.643 164.931 100.204 1
Cu 258.555 164.935 100.204 1
Cu 259.444 165.307 100.204 1
Cu 260.307 165.733 100.204 1
Cu 261.141 166.21 100.204 1
Cu 261.943 166.737 100.204 1
Cu 262.708 167.312 100.204 1
Cu 263.435 167.932 100.204 1
Cu 264.12 168.595 100.204 1
Cu 264.761 169.298 100.204 1
Cu 265.354 170.039 100.204 1
Cu 265.899 170.814 100.204 1
Cu 266.392 171.621 100.204 1
Cu 266.832 172.457 100.204 1
Cu 267.217 173.317 100.204 1
Cu 267.305 174.199 100.204 1
Cu 267.305 175.1 100.204 1
Cu 267.305 176.015 100.204 1
Cu 267.305 176.941 100.204 1
Cu 267.305 177.874 100.204 1
Cu 267.305 178.811 100.204 1
Cu 267.297 178.811 104.226 1
Cu 267.297 179.748 104.226 1
Cu 267.297 180.681 104.226 1
Cu 267.297 181.607 104.226 1
Cu 267.297 182.521 104.226 1
Cu 267.297 183.421 104.226 1
Cu 267.209 184.303 104.226 1
Cu 266.825 185.163 104.226 1
Cu 266.385 185.998 104.226 1
Cu 265.892 186.804 104.226 1
Cu 265.348 187.579 104.226 1
Cu 264.754 188.32 104.226 1
Cu 264.114 189.023 104.226 1
Cu 263.429 189.685 104.226 1
Cu 262.703 190.305 104.226 1
Cu 261.938 190.88 104.226 1
Cu 261.137 191.406 104.226 1
Cu 260.303 191.883 104.226 1
Cu 259.441 192.309 104.226 1
Cu 258.552 192.681 104.226 1
Cu 257.641 192.684 104.226 1
Cu 256.711 192.684 104.226 1
Cu 255.766 192.684 104.226 1
Cu 254.809 192.684 104.226 1
Cu 253.845 192.684 104.226 1
Cu 252.878 192.684 104.226 1
Cu 251.91 192.684 104.226 1
Cu 250.946 192.684 104.226 1
Cu 249.989 192.684 104.226 1
Cu 249.044 192.684 104.226 1
Cu 248.114 192.684 104.226 1
Cu 247.203 192.681 104.226 1
Cu 246.314 192.309 104.226 1
Cu 245.452 191.883 104.226 1
Cu 244.618 191.406 104.226 1
Cu 243.817 190.88 104.226 1
Cu 243.052 190.305 104.226 1
Cu 242.326 189.685 104.226 1
Cu 241.641 189.023 104.226 1
Cu 241.001 188.32 104.226 1
Cu 240.407 187.579 104.226 1
Cu 239.863 186.804 104.226 1
Cu 239.37 185.998 104.226 1
Cu 238.93 185.163 104.226 1
Cu 238.546 184.303 104.226 1
Cu 238.458 183.421 104.226 1
Cu 238.458 182.521 104.226 1
Cu 238.458 181.607 104.226 1
Cu 238.458 180.681 104.226 1
Cu 238.458 179.748 104.226 1
Cu 238.458 178.811 104.226 1
Cu 238.458 177.875 104.226 1
Cu 238.458 176.942 104.226 1
Cu 238.458 176.016 104.226 1
Cu 238.458 175.102 104.226 1
Cu 238.458 174.202 104.226 1
Cu 238.546 173.32 104.226 1
Cu 238.93 172.46 104.226 1
Cu 239.37 171.625 104.226 1
Cu 239.863 170.818 104.226 1
Cu 240.407 170.043 104.226 1
Cu 241.001 169.303 104.226 1
Cu 241.641 168.6 104.226 1
Cu 242.326 167.937 104.226 1
Cu 243.052 167.318 104.226 1
Cu 243.817 166.743 104.226 1
Cu 244.618 166.216 104.226 1
Cu 245.452 165.739 104.226 1
Cu 246.314 165.314 104.226 1
Cu 247.203 164.942 104.226 1
Cu 248.114 164.939 104.226 1
Cu 249.044 164.939 104.226 1
Cu 249.989 164.939 104.226 1
Cu 250.946 164.939 104.226 1
Cu 251.91 164.939 104.226 1
Cu 252.878 164.939 104.226 1
Cu 253.845 164.939 104.226 1
Cu 254.809 164.939 104.226 1
Cu 255.766 164.939 104.226 1
Cu 256.711 164.939 104.226 1
Cu 257.641 164.939 104.226 1
Cu 258.552 164.942 104.226 1
Cu 259.441 165.314 104.226 1
Cu 260.303 165.739 104.226 1
Cu 261.137 166.216 104.226 1
Cu 261.938 166.743 104.226 1
Cu 262.703 167.318 104.226 1
Cu 263.429 167.937 104.226 1
Cu 264.114 168.6 104.226 1
Cu 264.754 169.303 104.226 1
Cu 265.348 170.043 104.226 1
Cu 265.892 170.818 104.226 1
Cu 266.385 171.625 104.226 1
Cu 266.825 172.46 104.226 1
Cu 267.209 173.32 104.226 1
Cu 267.297 174.202 104.226 1
Cu 267.297 175.102 104.226 1
Cu 267.297 176.016 104.226 1
Cu 267.297 176.942 104.226 1
Cu 267.297 177.875 104.226 1
Cu 267.297 178.811 104.226 1
Cu 267.289 178.811 108.292 1
Cu 267.289 179.748 108.292 1
Cu 267.289 180.68 108.292 1
Cu 267.289 181.605 108.292 1
Cu 267.289 182.519 108.292 1
Cu 267.289 183.418 108.292 1
Cu 267.201 184.3 108.292 1
Cu 266.817 185.159 108.292 1
Cu 266.378 185.994 108.292 1
Cu 265.885 186.8 108.292 1
Cu 265.341 187.575 108.292 1
Cu 264.748 188.315 108.292 1
Cu 264.108 189.017 108.292 1
Cu 263.424 189.679 108.292 1
Cu 262.698 190.299 108.292 1
Cu 261.933 190.873 108.292 1
Cu 261.132 191.399 108.292 1
Cu 260.299 191.876 108.292 1
Cu 259.437 192.301 108.292 1
Cu 258.549 192.673 108.292 1
Cu 257.638 192.677 108.292 1
Cu 256.709 192.677 108.292 1
Cu 255.764 192.677 108.292 1
Cu 254.808 192.677 108.292 1
Cu 253.845 192.677 108.292 1
Cu 252.878 192.677 108.292 1
Cu 251.91 192.677 108.292 1
Cu 250.947 192.677 108.292 1
Cu 249.991 192.677 108.292 1
Cu 249.046 192.677 108.292 1
Cu 248.117 192.677 108.292 1
Cu 247.206 192.673 108.292 1
Cu 246.318 192.301 108.292 1
Cu 245.456 191.876 108.292 1
Cu 244.623 191.399 108.292 1
Cu 243.822 190.873 108.292 1
Cu 243.057 190.299 108.292 1
Cu 242.332 189.679 108.292 1
Cu 241.647 189.017 108.292 1
Cu 241.007 188.315 108.292 1
Cu 240.414 187.575 108.292 1
Cu 239.87 186.8 108.292 1
Cu 239.377 185.994 108.292 1
Cu 238.938 185.159 108.292 1
Cu 238.554 184.3 108.292 1
Cu 238.466 183.418 108.292 1
Cu 238.466 182.519 108.292 1
Cu 238.466 181.605 108.292 1
Cu 238.466 180.68 108.292 1
Cu 238.466 179.748 108.292 1
Cu 238.466 178.811 108.292 1
Cu 238.466 177.875 108.292 1
Cu 238.466 176.943 108.292 1
Cu 238.466 176.018 108.292 1
Cu 238.466 175.104 108.292 1
Cu 238.466 174.204 108.292 1
Cu 238.554 173.323 108.292 1
Cu 238.938 172.464 108.292 1
Cu 239.377 171.629 108.292 1
Cu 239.87 170.823 108.292 1
Cu 240.414 170.048 108.292 1
Cu 241.007 169.308 108.292 1
Cu 241.647 168.606 108.292 1
Cu 242.332 167.943 108.292 1
Cu 243.057 167.324 108.292 1
Cu 243.822 166.75 108.292 1
Cu 244.623 166.223 108.292 1
Cu 245.456 165.747 108.292 1
Cu 246.318 165.321 108.292 1
Cu 247.206 164.95 108.292 1
Cu 248.117 164.946 108.292 1
Cu 249.046 164.946 108.292 1
Cu 249.991 164.946 108.292 1
Cu 250.947 164.946 108.292 1
Cu 251.91 164.946 108.292 1
Cu 252.878 164.946 108.292 1
Cu 253.845 164.946 108.292 1
Cu 254.808 164.946 108.292 1
Cu 255.764 164.946 108.292 1
Cu 256.709 164.946 108.292 1
Cu 257.638 164.946 108.292 1
Cu 258.549 164.95 108.292 1
Cu 259.437 165.321 108.292 1
Cu 260.299 165.747 108.292 1
Cu 261.132 166.223 108.292 1
Cu 261.933 166.75 108.292 1
Cu 262.698 167.324 108.292 1
Cu 263.424 167.943 108.292 1
Cu 264.108 168.606 108.292 1
Cu 264.748 169.308 108.292 1
Cu 265.341 170.048 108.292 1
Cu 265.885 170.823 108.292 1
Cu 266.378 171.629 108.292 1
Cu 266.817 172.464 108.292 1
Cu 267.201 173.323 108.292 1
Cu 267.289 174.204 108.292 1
Cu 267.289 175.104 108.292 1
Cu 267.289 176.018 108.292 1
Cu 267.289 176.943 108.292 1
Cu 267.289 177.875 108.292 1
Cu 267.289 178.811 108.292 1
Cu 267.281 178.811 112.403 1
Cu 267.281 179.747 112.403 1
Cu 267.281 180.679 112.403 1
Cu 267.281 181.603 112.403 1
Cu 267.281 182.517 112.403 1
Cu 267.281 183.416 112.403 1
Cu 267.193 184.296 112.403 1
Cu 266.809 185.156 112.403 1
Cu 266.37 185.99 112.403 1
Cu 265.877 186.795 112.403 1
Cu 265.334 187.569 112.403 1
Cu 264.741 188.309 112.403 1
Cu 264.101 189.011 112.403 1
Cu 263.417 189.673 112.403 1
Cu 262.692 190.292 112.403 1
Cu 261.928 190.866 112.403 1
Cu 261.128 191.392 112.403 1
Cu 260.295 191.868 112.403 1
Cu 259.433 192.293 112.403 1
Cu 258.545 192.665 112.403 1
Cu 257.635 192.669 112.403 1
Cu 256.707 192.669 112.403 1
Cu 255.763 192.669 112.403 1
Cu 254.807 192.669 112.403 1
Cu 253.844 192.669 112.403 1
Cu 252.878 192.669 112.403 1
Cu 251.911 192.669 112.403 1
Cu 250.948 192.669 112.403 1
Cu 249.992 192.669 112.403 1
Cu 249.048 192.669 112.403 1
Cu 248.12 192.669 112.403 1
Cu 247.21 192.665 112.403 1
Cu 246.322 192.293 112.403 1
Cu 245.46 191.868 112.403 1
Cu 244.628 191.392 112.403 1
Cu 243.828 190.866 112.403 1
Cu 243.063 190.292 112.403 1
Cu 242.338 189.673 112.403 1
Cu 241.654 189.011 112.403 1
Cu 241.014 188.309 112.403 1
Cu 240.421 187.569 112.403 1
Cu 239.878 186.795 112.403 1
Cu 239.385 185.99 112.403 1
Cu 238.946 185.156 112.403 1
Cu 238.562 184.296 112.403 1
Cu 238.474 183.416 112.403 1
Cu 238.474 182.517 112.403 1
Cu 238.474 181.603 112.403 1
Cu 238.474 180.679 112.403 1
Cu 238.474 179.747 112.403 1
Cu 238.474 178.811 112.403 1
Cu 238.474 177.876 112.403 1
Cu 238.474 176.944 112.403 1
Cu 238.474 176.019 112.403 1
Cu 238.474 175.106 112.403 1
Cu 238.474 174.207 112.403 1
Cu 238.562 173.326 112.403 1
Cu 238.946 172.467 112.403 1
Cu 239.385 171.633 112.403 1
Cu 239.878 170.828 112.403 1
Cu 240.421 170.053 112.403 1
Cu 241.014 169.314 112.403 1
Cu 241.654 168.612 112.403 1
Cu 242.338 167.95 112.403 1
Cu 243.063 167.331 112.403 1
Cu 243.828 166.757 112.403 1
Cu 244.628 166.231 112.403 1
Cu 245.46 165.754 112.403 1
Cu 246.322 165.329 112.403 1
Cu 247.21 164.958 112.403 1
Cu 248.12 164.954 112.403 1
Cu 249.048 164.954 112.403 1
Cu 249.992 164.954 112.403 1
Cu 250.948 164.954 112.403 1
Cu 251.911 164.954 112.403 1
Cu 252.878 164.954 112.403 1
Cu 253.844 164.954 112.403 1
Cu 254.807 164.954 112.403 1
Cu 255.763 164.954 112.403 1
Cu 256.707 164.954 112.403 1
Cu 257.635 164.954 112.403 1
Cu 258.545 164.958 112.403 1
Cu 259.433 165.329 112.403 1
Cu 260.295 165.754 112.403 1
Cu 261.128 166.231 112.403 1
Cu 261.928 166.757 112.403 1
Cu 262.692 167.331 112.403 1
Cu 263.417 167.95 112.403 1
Cu 264.101 168.612 112.403 1
Cu 264.741 169.314 112.403 1
Cu 265.334 170.053 112.403 1
Cu 265.877 170.828 112.403 1
Cu 266.37 171.633 112.403 1
Cu 266.809 172.467 112.403 1
Cu 267.193 173.326 112.403 1
Cu 267.281 174.207 112.403 1
Cu 267.281 175.106 112.403 1
Cu 267.281 176.019 112.403 1
Cu 267.281 176.944 112.403 1
Cu 267.281 177.876 112.403 1
Cu 267.281 178.811 112.403 1
Cu 267.272 178.811 116.556 1
Cu 267.272 179.746 116.556 1
Cu 267.272 180.678 116.556 1
Cu 267.272 181.602 116.556 1
Cu 267.272 182.515 116.556 1
Cu 267.272 183.413 116.556 1
Cu 267.184 184.293 116.556 1
Cu 266.8 185.152 116.556 1
Cu 266.361 185.985 116.556 1
Cu 265.869 186.79 116.556 1
Cu 265.326 187.564 116.556 1
Cu 264.734 188.303 116.556 1
Cu 264.094 189.005 116.556 1
Cu 263.411 189.666 116.556 1
Cu 262.686 190.285 116.556 1
Cu 261.922 190.858 116.556 1
Cu 261.122 191.384 116.556 1
Cu 260.29 191.86 116.556 1
Cu 259.429 192.285 116.556 1
Cu 258.542 192.657 116.556 1
Cu 257.632 192.66 116.556 1
Cu 256.704 192.66 116.556 1
Cu 255.761 192.66 116.556 1
Cu 254.806 192.66 116.556 1
Cu 253.844 192.66 116.556 1
Cu 252.878 192.66 116.556 1
Cu 251.911 192.66 116.556 1
Cu 250.949 192.66 116.556 1
Cu 249.994 192.66 116.556 1
Cu 249.051 192.66 116.556 1
Cu 248.123 192.66 116.556 1
Cu 247.213 192.657 116.556 1
Cu 246.326 192.285 116.556 1
Cu 245.465 191.86 116.556 1
Cu 244.633 191.384 116.556 1
Cu 243.833 190.858 116.556 1
Cu 243.069 190.285 116.556 1
Cu 242.344 189.666 116.556 1
Cu 241.661 189.005 116.556 1
Cu 241.021 188.303 116.556 1
Cu 240.429 187.564 116.556 1
Cu 239.886 186.79 116.556 1
Cu 239.394 185.985 116.556 1
Cu 238.955 185.152 116.556 1
Cu 238.571 184.293 116.556 1
Cu 238.483 183.413 116.556 1
Cu 238.483 182.515 116.556 1
Cu 238.483 181.602 116.556 1
Cu 238.483 180.678 116.556 1
Cu 238.483 179.746 116.556 1
Cu 238.483 178.811 116.556 1
Cu 238.483 177.876 116.556 1
Cu 238.483 176.945 116.556 1
Cu 238.483 176.021 116.556 1
Cu 238.483 175.108 116.556 1
Cu 238.483 174.21 116.556 1
Cu 238.571 173.33 116.556 1
Cu 238.955 172.471 116.556 1
Cu 239.394 171.638 116.556 1
Cu 239.886 170.832 116.556 1
Cu 240.429 170.059 116.556 1
Cu 241.021 169.32 116.556 1
Cu 241.661 168.618 116.556 1
Cu 242.344 167.956 116.556 1
Cu 243.069 167.338 116.556 1
Cu 243.833 166.764 116.556 1
Cu 244.633 166.239 116.556 1
Cu 245.465 165.762 116.556 1
Cu 246.326 165.338 116.556 1
Cu 247.213 164.966 116.556 1
Cu 248.123 164.963 116.556 1
Cu 249.051 164.963 116.556 1
Cu 249.994 164.963 116.556 1
Cu 250.949 164.963 116.556 1
Cu 251.911 164.963 116.556 1
Cu 252.878 164.963 116.556 1
Cu 253.844 164.963 116.556 1
Cu 254.806 164.963 116.556 1
Cu 255.761 164.963 116.556 1
Cu 256.704 164.963 116.556 1
Cu 257.632 164.963 116.556 1
Cu 258.542 164.966 116.556 1
Cu 259.429 165.338 116.556 1
Cu 260.29 165.762 116.556 1
Cu 261.122 166.239 116.556 1
Cu 261.922 166.764 116.556 1
Cu 262.686 167.338 116.556 1
Cu 263.411 167.956 116.556 1
Cu 264.094 168.618 116.556 1
Cu 264.734 169.32 116.556 1
Cu 265.326 170.059 116.556 1
Cu 265.869 170.832 116.556 1
Cu 266.361 171.638 116.556 1
Cu 266.8 172.471 116.556 1
Cu 267.184 173.33 116.556 1
Cu 267.272 174.21 116.556 1
Cu 267.272 175.108 116.556 1
Cu 267.272 176.021 116.556 1
Cu 267.272 176.945 116.556 1
Cu 267.272 177.876 116.556 1
Cu 267.272 178.811 116.556 1
Cu 267.263 178.811 120.751 1
Cu 267.263 179.746 120.751 1
Cu 267.263 180.676 120.751 1
Cu 267.263 181.6 120.751 1
Cu 267.263 182.512 120.751 1
Cu 267.263 183.41 120.751 1
Cu 267.175 184.29 120.751 1
Cu 266.791 185.147 120.751 1
Cu 266.353 185.98 120.751 1
Cu 265.861 186.785 120.751 1
Cu 265.318 187.558 120.751 1
Cu 264.726 188.297 120.751 1
Cu 264.087 188.998 120.751 1
Cu 263.404 189.659 120.751 1
Cu 262.679 190.277 120.751 1
Cu 261.916 190.85 120.751 1
Cu 261.117 191.376 120.751 1
Cu 260.286 191.852 120.751 1
Cu 259.425 192.276 120.751 1
Cu 258.538 192.648 120.751 1
Cu 257.629 192.651 120.751 1
Cu 256.702 192.651 120.751 1
Cu 255.759 192.651 120.751 1
Cu 254.805 192.651 120.751 1
Cu 253.843 192.651 120.751 1
Cu 252.878 192.651 120.751 1
Cu 251.912 192.651 120.751 1
Cu 250.95 192.651 120.751 1
Cu 249.996 192.651 120.751 1
Cu 249.053 192.651 120.751 1
Cu 248.126 192.651 120.751 1
Cu 247.217 192.648 120.751 1
Cu 246.33 192.276 120.751 1
Cu 245.47 191.852 120.751 1
Cu 244.638 191.376 120.751 1
Cu 243.839 190.85 120.751 1
Cu 243.076 190.277 120.751 1
Cu 242.351 189.659 120.751 1
Cu 241.668 188.998 120.751 1
Cu 241.029 188.297 120.751 1
Cu 240.437 187.558 120.751 1
Cu 239.894 186.785 120.751 1
Cu 239.402 185.98 120.751 1
Cu 238.964 185.147 120.751 1
Cu 238.58 184.29 120.751 1
Cu 238.492 183.41 120.751 1
Cu 238.492 182.512 120.751 1
Cu 238.492 181.6 120.751 1
Cu 238.492 180.676 120.751 1
Cu 238.492 179.746 120.751 1
Cu 238.492 178.811 120.751 1
Cu 238.492 177.877 120.751 1
Cu 238.492 176.946 120.751 1
Cu 238.492 176.023 120.751 1
Cu 238.492 175.111 120.751 1
Cu 238.492 174.213 120.751 1
Cu 238.58 173.333 120.751 1
Cu 238.964 172.475 120.751 1
Cu 239.402 171.642 120.751 1
Cu 239.894 170.838 120.751 1
Cu 240.437 170.064 120.751 1
Cu 241.029 169.326 120.751 1
Cu 241.668 168.625 120.751 1
Cu 242.351 167.964 120.751 1
Cu 243.076 167.345 120.751 1
Cu 243.839 166.772 120.751 1
Cu 244.638 166.247 120.751 1
Cu 245.47 165.771 120.751 1
Cu 246.33 165.347 120.751 1
Cu 247.217 164.975 120.751 1
Cu 248.126 164.972 120.751 1
Cu 249.053 164.972 120.751 1
Cu 249.996 164.972 120.751 1
Cu 250.95 164.972 120.751 1
Cu 251.912 164.972 120.751 1
Cu 252.878 164.972 120.751 1
Cu 253.843 164.972 120.751 1
Cu 254.805 164.972 120.751 1
Cu 255.759 164.972 120.751 1
Cu 256.702 164.972 120.751 1
Cu 257.629 164.972 120.751 1
Cu 258.538 164.975 120.751 1
Cu 259.425 165.347 120.751 1
Cu 260.286 165.771 120.751 1
Cu 261.117 166.247 120.751 1
Cu 261.916 166.772 120.751 1
Cu 262.679 167.345 120.751 1
Cu 263.404 167.964 120.751 1
Cu 264.087 168.625 120.751 1
Cu 264.726 169.326 120.751 1
Cu 265.318 170.064 120.751 1
Cu 265.861 170.838 120.751 1
Cu 266.353 171.642 120.751 1
Cu 266.791 172.475 120.751 1
Cu 267.175 173.333 120.751 1
Cu 267.263 174.213 120.751 1
Cu 267.263 175.111 120.751 1
Cu 267.263 176.023 120.751 1
Cu 267.263 176.946 120.751 1
Cu 267.263 177.877 120.751 1
Cu 267.263 178.811 120.751 1
Cu 267.253 178.811 124.986 1
Cu 267.253 179.745 124.986 1
Cu 267.253 180.675 124.986 1
Cu 267.253 181.598 124.986 1
Cu 267.253 182.51 124.986 1
Cu 267.253 183.407 124.986 1
Cu 267.165 184.286 124.986 1
Cu 266.782 185.143 124.986 1
Cu 266.343 185.975 124.986 1
Cu 265.852 186.78 124.986 1
Cu 265.309 187.552 124.986 1
Cu 264.718 188.29 124.986 1
Cu 264.079 188.991 124.986 1
Cu 263.397 189.652 124.986 1
Cu 262.673 190.27 124.986 1
Cu 261.91 190.842 124.986 1
Cu 261.111 191.367 124.986 1
Cu 260.28 191.843 124.986 1
Cu 259.42 192.267 124.986 1
Cu 258.534 192.638 124.986 1
Cu 257.626 192.641 124.986 1
Cu 256.699 192.641 124.986 1
Cu 255.757 192.641 124.986 1
Cu 254.803 192.641 124.986 1
Cu 253.842 192.641 124.986 1
Cu 252.878 192.641 124.986 1
Cu 251.913 192.641 124.986 1
Cu 250.952 192.641 124.986 1
Cu 249.998 192.641 124.986 1
Cu 249.056 192.641 124.986 1
Cu 248.129 192.641 124.986 1
Cu 247.221 192.638 124.986 1
Cu 246.335 192.267 124.986 1
Cu 245.475 191.843 124.986 1
Cu 244.644 191.367 124.986 1
Cu 243.845 190.842 124.986 1
Cu 243.083 190.27 124.986 1
Cu 242.358 189.652 124.986 1
Cu 241.676 188.991 124.986 1
Cu 241.037 188.29 124.986 1
Cu 240.446 187.552 124.986 1
Cu 239.903 186.78 124.986 1
Cu 239.412 185.975 124.986 1
Cu 238.973 185.143 124.986 1
Cu 238.59 184.286 124.986 1
Cu 238.502 183.407 124.986 1
Cu 238.502 182.51 124.986 1
Cu 238.502 181.598 124.986 1
Cu 238.502 180.675 124.986 1
Cu 238.502 179.745 124.986 1
Cu 238.502 178.811 124.986 1
Cu 238.502 177.878 124.986 1
Cu 238.502 176.948 124.986 1
Cu 238.502 176.025 124.986 1
Cu 238.502 175.113 124.986 1
Cu 238.502 174.216 124.986 1
Cu 238.59 173.337 124.986 1
Cu 238.973 172.48 124.986 1
Cu 239.412 171.647 124.986 1
Cu 239.903 170.843 124.986 1
Cu 240.446 170.071 124.986 1
Cu 241.037 169.332 124.986 1
Cu 241.676 168.632 124.986 1
Cu 242.358 167.971 124.986 1
Cu 243.083 167.353 124.986 1
Cu 243.845 166.781 124.986 1
Cu 244.644 166.256 124.986 1
Cu 245.475 165.78 124.986 1
Cu 246.335 165.356 124.986 1
Cu 247.221 164.985 124.986 1
Cu 248.129 164.982 124.986 1
Cu 249.056 164.982 124.986 1
Cu 249.998 164.982 124.986 1
Cu 250.952 164.982 124.986 1
Cu 251.913 164.982 124.986 1
Cu 252.878 164.982 124.986 1
Cu 253.842 164.982 124.986 1
Cu 254.803 164.982 124.986 1
Cu 255.757 164.982 124.986 1
Cu 256.699 164.982 124.986 1
Cu 257.626 164.982 124.986 1
Cu 258.534 164.985 124.986 1
Cu 259.42 165.356 124.986 1
Cu 260.28 165.78 124.986 1
Cu 261.111 166.256 124.986 1
Cu 261.91 166.781 124.986 1
Cu 262.673 167.353 124.986 1
Cu 263.397 167.971 124.986 1
Cu 264.079 168.632 124.986 1
Cu 264.718 169.332 124.986 1
Cu 265.309 170.071 124.986 1
Cu 265.852 170.843 124.986 1
Cu 266.343 171.647 124.986 1
Cu 266.782 172.48 124.986 1
Cu 267.165 173.337 124.986 1
Cu 267.253 174.216 124.986 1
Cu 267.253 175.113 124.986 1
Cu 267.253 176.025 124.986 1
Cu 267.253 176.948 124.986 1
Cu 267.253 177.878 124.986 1
Cu 267.253 178.811 124.986 1
Cu 267.242 178.811 129.262 1
Cu 267.242 179.744 129.262 1
Cu 267.242 180.674 129.262 1
Cu 267.242 181.596 129.262 1
Cu 267.242 182.507 129.262 1
Cu 267.242 183.403 129.262 1
Cu 267.155 184.282 129.262 1
Cu 266.771 185.138 129.262 1
Cu 266.334 185.97 129.262 1
Cu 265.842 186.774 129.262 1
Cu 265.3 187.546 129.262 1
Cu 264.709 188.284 129.262 1
Cu 264.071 188.984 129.262 1
Cu 263.389 189.644 129.262 1
Cu 262.665 190.261 129.262 1
Cu 261.903 190.833 129.262 1
Cu 261.105 191.358 129.262 1
Cu 260.275 191.833 129.262 1
Cu 259.416 192.257 129.262 1
Cu 258.53 192.628 129.262 1
Cu 257.623 192.631 129.262 1
Cu 256.696 192.631 129.262 1
Cu 255.755 192.631 129.262 1
Cu 254.802 192.631 129.262 1
Cu 253.842 192.631 129.262 1
Cu 252.878 192.631 129.262 1
Cu 251.913 192.631 129.262 1
Cu 250.953 192.631 129.262 1
Cu 250 192.631 129.262 1
Cu 249.059 192.631 129.262 1
Cu 248.132 192.631 129.262 1
Cu 247.225 192.628 129.262 1
Cu 246.34 192.257 129.262 1
Cu 245.48 191.833 129.262 1
Cu 244.65 191.358 129.262 1
Cu 243.852 190.833 129.262 1
Cu 243.09 190.261 129.262 1
Cu 242.366 189.644 129.262 1
Cu 241.684 188.984 129.262 1
Cu 241.046 188.284 129.262 1
Cu 240.455 187.546 129.262 1
Cu 239.913 186.774 129.262 1
Cu 239.421 185.97 129.262 1
Cu 238.984 185.138 129.262 1
Cu 238.6 184.282 129.262 1
Cu 238.513 183.403 129.262 1
Cu 238.513 182.507 129.262 1
Cu 238.513 181.596 129.262 1
Cu 238.513 180.674 129.262 1
Cu 238.513 179.744 129.262 1
Cu 238.513 178.811 129.262 1
Cu 238.513 177.878 129.262 1
Cu 238.513 176.949 129.262 1
Cu 238.513 176.027 129.262 1
Cu 238.513 175.116 129.262 1
Cu 238.513 174.219 129.262 1
Cu 238.6 173.341 129.262 1
Cu 238.984 172.484 129.262 1
Cu 239.421 171.653 129.262 1
Cu 239.913 170.849 129.262 1
Cu 240.455 170.077 129.262 1
Cu 241.046 169.339 129.262 1
Cu 241.684 168.639 129.262 1
Cu 242.366 167.979 129.262 1
Cu 243.09 167.362 129.262 1
Cu 243.852 166.789 129.262 1
Cu 244.65 166.265 129.262 1
Cu 245.48 165.789 129.262 1
Cu 246.34 165.366 129.262 1
Cu 247.225 164.995 129.262 1
Cu 248.132 164.992 129.262 1
Cu 249.059 164.992 129.262 1
Cu 250 164.992 129.262 1
Cu 250.953 164.992 129.262 1
Cu 251.913 164.992 129.262 1
Cu 252.878 164.992 129.262 1
Cu 253.842 164.992 129.262 1
Cu 254.802 164.992 129.262 1
Cu 255.755 164.992 129.262 1
Cu 256.696 164.992 129.262 1
Cu 257.623 164.992 129.262 1
Cu 258.53 164.995 129.262 1
Cu 259.416 165.366 129.262 1
Cu 260.275 165.789 129.262 1
Cu 261.105 166.265 129.262 1
Cu 261.903 166.789 129.262 1
Cu 262.665 167.362 129.262 1
Cu 263.389 167.979 129.262 1
Cu 264.071 168.639 129.262 1
Cu 264.709 169.339 129.262 1
Cu 265.3 170.077 129.262 1
Cu 265.842 170.849 129.262 1
Cu 266.334 171.653 129.262 1
Cu 266.771 172.484 129.262 1
Cu 267.155 173.341 129.262 1
Cu 267.242 174.219 129.262 1
Cu 267.242 175.116 129.262 1
Cu 267.242 176.027 129.262 1
Cu 267.242 176.949 129.262 1
Cu 267.242 177.878 129.262 1
Cu 267.242 178.811 129.262 1
Cu 267.231 178.811 133.576 1
Cu 267.231 179.744 133.576 1
Cu 267.231 180.672 133.576 1
Cu 267.231 181.594 133.576 1
Cu 267.231 182.504 133.576 1
Cu 267.231 183.4 133.576 1
Cu 267.144 184.278 133.576 1
Cu 266.761 185.134 133.576 1
Cu 266.323 185.965 133.576 1
Cu 265.833 186.768 133.576 1
Cu 265.291 187.539 133.576 1
Cu 264.7 188.276 133.576 1
Cu 264.063 188.976 133.576 1
Cu 263.381 189.636 133.576 1
Cu 262.658 190.253 133.576 1
Cu 261.896 190.824 133.576 1
Cu 261.099 191.349 133.576 1
Cu 260.269 191.823 133.576 1
Cu 259.411 192.247 133.576 1
Cu 258.526 192.617 133.576 1
Cu 257.619 192.621 133.576 1
Cu 256.693 192.621 133.576 1
Cu 255.753 192.621 133.576 1
Cu 254.801 192.621 133.576 1
Cu 253.841 192.621 133.576 1
Cu 252.878 192.621 133.576 1
Cu 251.914 192.621 133.576 1
Cu 250.954 192.621 133.576 1
Cu 250.002 192.621 133.576 1
Cu 249.062 192.621 133.576 1
Cu 248.136 192.621 133.576 1
Cu 247.229 192.617 133.576 1
Cu 246.345 192.247 133.576 1
Cu 245.486 191.823 133.576 1
Cu 244.656 191.349 133.576 1
Cu 243.859 190.824 133.576 1
Cu 243.097 190.253 133.576 1
Cu 242.374 189.636 133.576 1
Cu 241.692 188.976 133.576 1
Cu 241.055 188.276 133.576 1
Cu 240.464 187.539 133.576 1
Cu 239.922 186.768 133.576 1
Cu 239.432 185.965 133.576 1
Cu 238.994 185.134 133.576 1
Cu 238.611 184.278 133.576 1
Cu 238.524 183.4 133.576 1
Cu 238.524 182.504 133.576 1
Cu 238.524 181.594 133.576 1
Cu 238.524 180.672 133.576 1
Cu 238.524 179.744 133.576 1
Cu 238.524 178.811 133.576 1
Cu 238.524 177.879 133.576 1
Cu 238.524 176.95 133.576 1
Cu 238.524 176.029 133.576 1
Cu 238.524 175.119 133.576 1
Cu 238.524 174.223 133.576 1
Cu 238.611 173.345 133.576 1
Cu 238.994 172.489 133.576 1
Cu 239.432 171.658 133.576 1
Cu 239.922 170.855 133.576 1
Cu 240.464 170.084 133.576 1
Cu 241.055 169.346 133.576 1
Cu 241.692 168.647 133.576 1
Cu 242.374 167.987 133.576 1
Cu 243.097 167.37 133.576 1
Cu 243.859 166.799 133.576 1
Cu 244.656 166.274 133.576 1
Cu 245.486 165.799 133.576 1
Cu 246.345 165.376 133.576 1
Cu 247.229 165.005 133.576 1
Cu 248.136 165.002 133.576 1
Cu 249.062 165.002 133.576 1
Cu 250.002 165.002 133.576 1
Cu 250.954 165.002 133.576 1
Cu 251.914 165.002 133.576 1
Cu 252.878 165.002 133.576 1
Cu 253.841 165.002 133.576 1
Cu 254.801 165.002 133.576 1
Cu 255.753 165.002 133.576 1
Cu 256.693 165.002 133.576 1
Cu 257.619 165.002 133.576 1
Cu 258.526 165.005 133.576 1
Cu 259.411 165.376 133.576 1
Cu 260.269 165.799 133.576 1
Cu 261.099 166.274 133.576 1
Cu 261.896 166.799 133.576 1
Cu 262.658 167.37 133.576 1
Cu 263.381 167.987 133.576 1
Cu 264.063 168.647 133.576 1
Cu 264.7 169.346 133.576 1
Cu 265.291 170.084 133.576 1
Cu 265.833 170.855 133.576 1
Cu 266.323 171.658 133.576 1
Cu 266.761 172.489 133.576 1
Cu 267.144 173.345 133.576 1
Cu 267.231 174.223 133.576 1
Cu 267.231 175.119 133.576 1
Cu 267.231 176.029 133.576 1
Cu 267.231 176.95 133.576 1
Cu 267.231 177.879 133.576 1
Cu 267.231 178.811 133.576 1
Cu 267.22 178.811 137.929 1
Cu 267.22 179.743 137.929 1
Cu 267.22 180.671 137.929 1
Cu 267.22 181.592 137.929 1
Cu 267.22 182.501 137.929 1
Cu 267.22 183.396 137.929 1
Cu 267.132 184.273 137.929 1
Cu 266.75 185.129 137.929 1
Cu 266.312 185.959 137.929 1
Cu 265.822 186.761 137.929 1
Cu 265.281 187.532 137.929 1
Cu 264.691 188.269 137.929 1
Cu 264.054 188.968 137.929 1
Cu 263.373 189.627 137.929 1
Cu 262.65 190.243 137.929 1
Cu 261.889 190.815 137.929 1
Cu 261.092 191.339 137.929 1
Cu 260.263 191.813 137.929 1
Cu 259.405 192.236 137.929 1
Cu 258.521 192.606 137.929 1
Cu 257.615 192.61 137.929 1
Cu 256.69 192.61 137.929 1
Cu 255.75 192.61 137.929 1
Cu 254.799 192.61 137.929 1
Cu 253.84 192.61 137.929 1
Cu 252.878 192.61 137.929 1
Cu 251.915 192.61 137.929 1
Cu 250.956 192.61 137.929 1
Cu 250.005 192.61 137.929 1
Cu 249.065 192.61 137.929 1
Cu 248.14 192.61 137.929 1
Cu 247.234 192.606 137.929 1
Cu 246.35 192.236 137.929 1
Cu 245.492 191.813 137.929 1
Cu 244.663 191.339 137.929 1
Cu 243.866 190.815 137.929 1
Cu 243.105 190.243 137.929 1
Cu 242.382 189.627 137.929 1
Cu 241.701 188.968 137.929 1
Cu 241.065 188.269 137.929 1
Cu 240.474 187.532 137.929 1
Cu 239.933 186.761 137.929 1
Cu 239.443 185.959 137.929 1
Cu 239.005 185.129 137.929 1
Cu 238.623 184.273 137.929 1
Cu 238.535 183.396 137.929 1
Cu 238.535 182.501 137.929 1
Cu 238.535 181.592 137.929 1
Cu 238.535 180.671 137.929 1
Cu 238.535 179.743 137.929 1
Cu 238.535 178.811 137.929 1
Cu 238.535 177.88 137.929 1
Cu 238.535 176.952 137.929 1
Cu 238.535 176.031 137.929 1
Cu 238.535 175.122 137.929 1
Cu 238.535 174.227 137.929 1
Cu 238.623 173.35 137.929 1
Cu 239.005 172.494 137.929 1
Cu 239.443 171.664 137.929 1
Cu 239.933 170.861 137.929 1
Cu 240.474 170.091 137.929 1
Cu 241.065 169.354 137.929 1
Cu 241.701 168.655 137.929 1
Cu 242.382 167.996 137.929 1
Cu 243.105 167.379 137.929 1
Cu 243.866 166.808 137.929 1
Cu 244.663 166.284 137.929 1
Cu 245.492 165.81 137.929 1
Cu 246.35 165.387 137.929 1
Cu 247.234 165.017 137.929 1
Cu 248.14 165.013 137.929 1
Cu 249.065 165.013 137.929 1
Cu 250.005 165.013 137.929 1
Cu 250.956 165.013 137.929 1
Cu 251.915 165.013 137.929 1
Cu 252.878 165.013 137.929 1
Cu 253.84 165.013 137.929 1
Cu 254.799 165.013 137.929 1
Cu 255.75 165.013 137.929 1
Cu 256.69 165.013 137.929 1
Cu 257.615 165.013 137.929 1
Cu 258.521 165.017 137.929 1
Cu 259.405 165.387 137.929 1
Cu 260.263 165.81 137.929 1
Cu 261.092 166.284 137.929 1
Cu 261.889 166.808 137.929 1
Cu 262.65 167.379 137.929 1
Cu 263.373 167.996 137.929 1
Cu 264.054 168.655 137.929 1
Cu 264.691 169.354 137.929 1
Cu 265.281 170.091 137.929 1
Cu 265.822 170.861 137.929 1
Cu 266.312 171.664 137.929 1
Cu 266.75 172.494 137.929 1
Cu 267.132 173.35 137.929 1
Cu 267.22 174.227 137.929 1
Cu 267.22 175.122 137.929 1
Cu 267.22 176.031 137.929 1
Cu 267.22 176.952 137.929 1
Cu 267.22 177.88 137.929 1
Cu 267.22 178.811 137.929 1
Cu 267.208 178.811 142.319 1
Cu 267.208 179.742 142.319 1
Cu 267.208 180.669 142.319 1
Cu 267.208 181.589 142.319 1
Cu 267.208 182.498 142.319 1
Cu 267.208 183.392 142.319 1
Cu 267.12 184.269 142.319 1
Cu 266.738 185.123 142.319 1
Cu 266.301 185.953 142.319 1
Cu 265.811 186.755 142.319 1
Cu 265.27 187.525 142.319 1
Cu 264.681 188.261 142.319 1
Cu 264.044 188.959 142.319 1
Cu 263.364 189.618 142.319 1
Cu 262.642 190.234 142.319 1
Cu 261.881 190.805 142.319 1
Cu 261.086 191.328 142.319 1
Cu 260.257 191.802 142.319 1
Cu 259.4 192.225 142.319 1
Cu 258.517 192.595 142.319 1
Cu 257.611 192.598 142.319 1
Cu 256.687 192.598 142.319 1
Cu 255.748 192.598 142.319 1
Cu 254.797 192.598 142.319 1
Cu 253.839 192.598 142.319 1
Cu 252.878 192.598 142.319 1
Cu 251.916 192.598 142.319 1
Cu 250.958 192.598 142.319 1
Cu 250.007 192.598 142.319 1
Cu 249.068 192.598 142.319 1
Cu 248.144 192.598 142.319 1
Cu 247.238 192.595 142.319 1
Cu 246.355 192.225 142.319 1
Cu 245.498 191.802 142.319 1
Cu 244.669 191.328 142.319 1
Cu 243.874 190.805 142.319 1
Cu 243.113 190.234 142.319 1
Cu 242.391 189.618 142.319 1
Cu 241.711 188.959 142.319 1
Cu 241.074 188.261 142.319 1
Cu 240.485 187.525 142.319 1
Cu 239.944 186.755 142.319 1
Cu 239.454 185.953 142.319 1
Cu 239.017 185.123 142.319 1
Cu 238.635 184.269 142.319 1
Cu 238.547 183.392 142.319 1
Cu 238.547 182.498 142.319 1
Cu 238.547 181.589 142.319 1
Cu 238.547 180.669 142.319 1
Cu 238.547 179.742 142.319 1
Cu 238.547 178.811 142.319 1
Cu 238.547 177.881 142.319 1
Cu 238.547 176.953 142.319 1
Cu 238.547 176.034 142.319 1
Cu 238.547 175.125 142.319 1
Cu 238.547 174.23 142.319 1
Cu 238.635 173.354 142.319 1
Cu 239.017 172.5 142.319 1
Cu 239.454 171.67 142.319 1
Cu 239.944 170.868 142.319 1
Cu 240.485 170.098 142.319 1
Cu 241.074 169.362 142.319 1
Cu 241.711 168.663 142.319 1
Cu 242.391 168.005 142.319 1
Cu 243.113 167.389 142.319 1
Cu 243.874 166.818 142.319 1
Cu 244.669 166.295 142.319 1
Cu 245.498 165.821 142.319 1
Cu 246.355 165.398 142.319 1
Cu 247.238 165.028 142.319 1
Cu 248.144 165.025 142.319 1
Cu 249.068 165.025 142.319 1
Cu 250.007 165.025 142.319 1
Cu 250.958 165.025 142.319 1
Cu 251.916 165.025 142.319 1
Cu 252.878 165.025 142.319 1
Cu 253.839 165.025 142.319 1
Cu 254.797 165.025 142.319 1
Cu 255.748 165.025 142.319 1
Cu 256.687 165.025 142.319 1
Cu 257.611 165.025 142.319 1
Cu 258.517 165.028 142.319 1
Cu 259.4 165.398 142.319 1
Cu 260.257 165.821 142.319 1
Cu 261.086 166.295 142.319 1
Cu 261.881 166.818 142.319 1
Cu 262.642 167.389 142.319 1
Cu 263.364 168.005 142.319 1
Cu 264.044 168.663 142.319 1
Cu 264.681 169.362 142.319 1
Cu 265.27 170.098 142.319 1
Cu 265.811 170.868 142.319 1
Cu 266.301 171.67 142.319 1
Cu 266.738 172.5 142.319 1
Cu 267.12 173.354 142.319 1
Cu 267.208 174.23 142.319 1
Cu 267.208 175.125 142.319 1
Cu 267.208 176.034 142.319 1
Cu 267.208 176.953 142.319 1
Cu 267.208 177.881 142.319 1
Cu 267.208 178.811 142.319 1
Cu 267.195 178.811 146.746 1
Cu 267.195 179.741 146.746 1
Cu 267.195 180.668 146.746 1
Cu 267.195 181.587 146.746 1
Cu 267.195 182.495 146.746 1
Cu 267.195 183.388 146.746 1
Cu 267.108 184.264 146.746 1
Cu 266.726 185.118 146.746 1
Cu 266.289 185.947 146.746 1
Cu 265.8 186.748 146.746 1
Cu 265.259 187.517 146.746 1
Cu 264.67 188.252 146.746 1
Cu 264.034 188.95 146.746 1
Cu 263.354 189.608 146.746 1
Cu 262.633 190.224 146.746 1
Cu 261.874 190.794 146.746 1
Cu 261.078 191.317 146.746 1
Cu 260.251 191.791 146.746 1
Cu 259.394 192.213 146.746 1
Cu 258.512 192.583 146.746 1
Cu 257.607 192.586 146.746 1
Cu 256.684 192.586 146.746 1
Cu 255.745 192.586 146.746 1
Cu 254.796 192.586 146.746 1
Cu 253.839 192.586 146.746 1
Cu 252.878 192.586 146.746 1
Cu 251.917 192.586 146.746 1
Cu 250.959 192.586 146.746 1
Cu 250.01 192.586 146.746 1
Cu 249.071 192.586 146.746 1
Cu 248.148 192.586 146.746 1
Cu 247.243 192.583 146.746 1
Cu 246.361 192.213 146.746 1
Cu 245.504 191.791 146.746 1
Cu 244.677 191.317 146.746 1
Cu 243.881 190.794 146.746 1
Cu 243.122 190.224 146.746 1
Cu 242.401 189.608 146.746 1
Cu 241.721 188.95 146.746 1
Cu 241.085 188.252 146.746 1
Cu 240.496 187.517 146.746 1
Cu 239.955 186.748 146.746 1
Cu 239.466 185.947 146.746 1
Cu 239.029 185.118 146.746 1
Cu 238.647 184.264 146.746 1
Cu 238.56 183.388 146.746 1
Cu 238.56 182.495 146.746 1
Cu 238.56 181.587 146.746 1
Cu 238.56 180.668 146.746 1
Cu 238.56 179.741 146.746 1
Cu 238.56 178.811 146.746 1
Cu 238.56 177.881 146.746 1
Cu 238.56 176.955 146.746 1
Cu 238.56 176.036 146.746 1
Cu 238.56 175.128 146.746 1
Cu 238.56 174.234 146.746 1
Cu 238.647 173.359 146.746 1
Cu 239.029 172.505 146.746 1
Cu 239.466 171.676 146.746 1
Cu 239.955 170.875 146.746 1
Cu 240.496 170.106 146.746 1
Cu 241.085 169.37 146.746 1
Cu 241.721 168.672 146.746 1
Cu 242.401 168.014 146.746 1
Cu 243.122 167.399 146.746 1
Cu 243.881 166.829 146.746 1
Cu 244.677 166.306 146.746 1
Cu 245.504 165.832 146.746 1
Cu 246.361 165.41 146.746 1
Cu 247.243 165.04 146.746 1
Cu 248.148 165.037 146.746 1
Cu 249.071 165.037 146.746 1
Cu 250.01 165.037 146.746 1
Cu 250.959 165.037 146.746 1
Cu 251.917 165.037 146.746 1
Cu 252.878 165.037 146.746 1
Cu 253.839 165.037 146.746 1
Cu 254.796 165.037 146.746 1
Cu 255.745 165.037 146.746 1
Cu 256.684 165.037 146.746 1
Cu 257.607 165.037 146.746 1
Cu 258.512 165.04 146.746 1
Cu 259.394 165.41 146.746 1
Cu 260.251 165.832 146.746 1
Cu 261.078 166.306 146.746 1
Cu 261.874 166.829 146.746 1
Cu 262.633 167.399 146.746 1
Cu 263.354 168.014 146.746 1
Cu 264.034 168.672 146.746 1
Cu 264.67 169.37 146.746 1
Cu 265.259 170.106 146.746 1
Cu 265.8 170.875 146.746 1
Cu 266.289 171.676 146.746 1
Cu 266.726 172.505 146.746 1
Cu 267.108 173.359 146.746 1
Cu 267.195 174.234 146.746 1
Cu 267.195 175.128 146.746 1
Cu 267.195 176.036 146.746 1
Cu 267.195 176.955 146.746 1
Cu 267.195 177.881 146.746 1
Cu 267.195 178.811 146.746 1
Cu 267.182 178.811 151.21 1
Cu 267.182 179.741 151.21 1
Cu 267.182 180.666 151.21 1
Cu 267.182 181.584 151.21 1
Cu 267.182 182.491 151.21 1
Cu 267.182 183.384 151.21 1
Cu 267.095 184.259 151.21 1
Cu 266.713 185.112 151.21 1
Cu 266.277 185.94 151.21 1
Cu 265.788 186.74 151.21 1
Cu 265.248 187.509 151.21 1
Cu 264.659 188.244 151.21 1
Cu 264.024 188.941 151.21 1
Cu 263.345 189.598 151.21 1
Cu 262.624 190.213 151.21 1
Cu 261.865 190.783 151.21 1
Cu 261.071 191.305 151.21 1
Cu 260.244 191.779 151.21 1
Cu 259.388 192.201 151.21 1
Cu 258.506 192.57 151.21 1
Cu 257.603 192.573 151.21 1
Cu 256.68 192.573 151.21 1
Cu 255.743 192.573 151.21 1
Cu 254.794 192.573 151.21 1
Cu 253.838 192.573 151.21 1
Cu 252.878 192.573 151.21 1
Cu 251.917 192.573 151.21 1
Cu 250.961 192.573 151.21 1
Cu 250.012 192.573 151.21 1
Cu 249.075 192.573 151.21 1
Cu 248.152 192.573 151.21 1
Cu 247.249 192.57 151.21 1
Cu 246.367 192.201 151.21 1
Cu 245.511 191.779 151.21 1
Cu 244.684 191.305 151.21 1
Cu 243.89 190.783 151.21 1
Cu 243.131 190.213 151.21 1
Cu 242.41 189.598 151.21 1
Cu 241.731 188.941 151.21 1
Cu 241.096 188.244 151.21 1
Cu 240.507 187.509 151.21 1
Cu 239.967 186.74 151.21 1
Cu 239.478 185.94 151.21 1
Cu 239.042 185.112 151.21 1
Cu 238.66 184.259 151.21 1
Cu 238.573 183.384 151.21 1
Cu 238.573 182.491 151.21 1
Cu 238.573 181.584 151.21 1
Cu 238.573 180.666 151.21 1
Cu 238.573 179.741 151.21 1
Cu 238.573 178.811 151.21 1
Cu 238.573 177.882 151.21 1
Cu 238.573 176.957 151.21 1
Cu 238.573 176.039 151.21 1
Cu 238.573 175.131 151.21 1
Cu 238.573 174.239 151.21 1
Cu 238.66 173.364 151.21 1
Cu 239.042 172.511 151.21 1
Cu 239.478 171.683 151.21 1
Cu 239.967 170.882 151.21 1
Cu 240.507 170.114 151.21 1
Cu 241.096 169.379 151.21 1
Cu 241.731 168.682 151.21 1
Cu 242.41 168.024 151.21 1
Cu 243.131 167.41 151.21 1
Cu 243.89 166.84 151.21 1
Cu 244.684 166.317 151.21 1
Cu 245.511 165.844 151.21 1
Cu 246.367 165.422 151.21 1
Cu 247.249 165.053 151.21 1
Cu 248.152 165.05 151.21 1
Cu 249.075 165.05 151.21 1
Cu 250.012 165.05 151.21 1
Cu 250.961 165.05 151.21 1
Cu 251.917 165.05 151.21 1
Cu 252.878 165.05 151.21 1
Cu 253.838 165.05 151.21 1
Cu 254.794 165.05 151.21 1
Cu 255.743 165.05 151.21 1
Cu 256.68 165.05 151.21 1
Cu 257.603 165.05 151.21 1
Cu 258.506 165.053 151.21 1
Cu 259.388 165.422 151.21 1
Cu 260.244 165.844 151.21 1
Cu 261.071 166.317 151.21 1
Cu 261.865 166.84 151.21 1
Cu 262.624 167.41 151.21 1
Cu 263.345 168.024 151.21 1
Cu 264.024 168.682 151.21 1
Cu 264.659 169.379 151.21 1
Cu 265.248 170.114 151.21 1
Cu 265.788 170.882 151.21 1
Cu 266.277 171.683 151.21 1
Cu 266.713 172.511 151.21 1
Cu 267.095 173.364 151.21 1
Cu 267.182 174.239 151.21 1
Cu 267.182 175.131 151.21 1
Cu 267.182 176.039 151.21 1
Cu 267.182 176.957 151.21 1
Cu 267.182 177.882 151.21 1
Cu 267.182 178.811 151.21 1
Cu 267.168 178.811 155.708 1
Cu 267.168 179.74 155.708 1
Cu 267.168 180.664 155.708 1
Cu 267.168 181.582 155.708 1
Cu 267.168 182.488 155.708 1
Cu 267.168 183.38 155.708 1
Cu 267.081 184.254 155.708 1
Cu 266.7 185.106 155.708 1
Cu 266.264 185.933 155.708 1
Cu 265.776 186.733 155.708 1
Cu 265.236 187.501 155.708 1
Cu 264.648 188.235 155.708 1
Cu 264.013 188.931 155.708 1
Cu 263.335 189.588 155.708 1
Cu 262.615 190.202 155.708 1
Cu 261.857 190.771 155.708 1
Cu 261.063 191.293 155.708 1
Cu 260.237 191.766 155.708 1
Cu 259.382 192.188 155.708 1
Cu 258.501 192.557 155.708 1
Cu 257.598 192.56 155.708 1
Cu 256.677 192.56 155.708 1
Cu 255.74 192.56 155.708 1
Cu 254.792 192.56 155.708 1
Cu 253.837 192.56 155.708 1
Cu 252.878 192.56 155.708 1
Cu 251.918 192.56 155.708 1
Cu 250.963 192.56 155.708 1
Cu 250.015 192.56 155.708 1
Cu 249.078 192.56 155.708 1
Cu 248.157 192.56 155.708 1
Cu 247.254 192.557 155.708 1
Cu 246.373 192.188 155.708 1
Cu 245.518 191.766 155.708 1
Cu 244.692 191.293 155.708 1
Cu 243.898 190.771 155.708 1
Cu 243.14 190.202 155.708 1
Cu 242.42 189.588 155.708 1
Cu 241.742 188.931 155.708 1
Cu 241.107 188.235 155.708 1
Cu 240.519 187.501 155.708 1
Cu 239.979 186.733 155.708 1
Cu 239.491 185.933 155.708 1
Cu 239.055 185.106 155.708 1
Cu 238.674 184.254 155.708 1
Cu 238.587 183.38 155.708 1
Cu 238.587 182.488 155.708 1
Cu 238.587 181.582 155.708 1
Cu 238.587 180.664 155.708 1
Cu 238.587 179.74 155.708 1
Cu 238.587 178.811 155.708 1
Cu 238.587 177.883 155.708 1
Cu 238.587 176.959 155.708 1
Cu 238.587 176.041 155.708 1
Cu 238.587 175.135 155.708 1
Cu 238.587 174.243 155.708 1
Cu 238.674 173.369 155.708 1
Cu 239.055 172.517 155.708 1
Cu 239.491 171.689 155.708 1
Cu 239.979 170.89 155.708 1
Cu 240.519 170.122 155.708 1
Cu 241.107 169.388 155.708 1
Cu 241.742 168.692 155.708 1
Cu 242.42 168.035 155.708 1
Cu 243.14 167.421 155.708 1
Cu 243.898 166.851 155.708 1
Cu 244.692 166.329 155.708 1
Cu 245.518 165.857 155.708 1
Cu 246.373 165.435 155.708 1
Cu 247.254 165.066 155.708 1
Cu 248.157 165.063 155.708 1
Cu 249.078 165.063 155.708 1
Cu 250.015 165.063 155.708 1
Cu 250.963 165.063 155.708 1
Cu 251.918 165.063 155.708 1
Cu 252.878 165.063 155.708 1
Cu 253.837 165.063 155.708 1
Cu 254.792 165.063 155.708 1
Cu 255.74 165.063 155.708 1
Cu 256.677 165.063 155.708 1
Cu 257.598 165.063 155.708 1
Cu 258.501 165.066 155.708 1
Cu 259.382 165.435 155.708 1
Cu 260.237 165.857 155.708 1
Cu 261.063 166.329 155.708 1
Cu 261.857 166.851 155.708 1
Cu 262.615 167.421 155.708 1
Cu 263.335 168.035 155.708 1
Cu 264.013 168.692 155.708 1
Cu 264.648 169.388 155.708 1
Cu 265.236 170.122 155.708 1
Cu 265.776 170.89 155.708 1
Cu 266.264 171.689 155.708 1
Cu 266.7 172.517 155.708 1
Cu 267.081 173.369 155.708 1
Cu 267.168 174.243 155.708 1
Cu 267.168 175.135 155.708 1
Cu 267.168 176.041 155.708 1
Cu 267.168 176.959 155.708 1
Cu 267.168 177.883 155.708 1
Cu 267.168 178.811 155.708 1
Cu 267.154 178.811 160.241 1
Cu 267.154 179.739 160.241 1
Cu 267.154 180.662 160.241 1
Cu 267.154 181.579 160.241 1
Cu 267.154 182.484 160.241 1
Cu 267.154 183.375 160.241 1
Cu 267.067 184.248 160.241 1
Cu 266.686 185.1 160.241 1
Cu 266.251 185.926 160.241 1
Cu 265.763 186.725 160.241 1
Cu 265.224 187.492 160.241 1
Cu 264.636 188.225 160.241 1
Cu 264.002 188.921 160.241 1
Cu 263.324 189.577 160.241 1
Cu 262.605 190.191 160.241 1
Cu 261.848 190.759 160.241 1
Cu 261.055 191.281 160.241 1
Cu 260.229 191.753 160.241 1
Cu 259.375 192.174 160.241 1
Cu 258.495 192.543 160.241 1
Cu 257.593 192.546 160.241 1
Cu 256.673 192.546 160.241 1
Cu 255.737 192.546 160.241 1
Cu 254.79 192.546 160.241 1
Cu 253.836 192.546 160.241 1
Cu 252.878 192.546 160.241 1
Cu 251.919 192.546 160.241 1
Cu 250.965 192.546 160.241 1
Cu 250.018 192.546 160.241 1
Cu 249.082 192.546 160.241 1
Cu 248.162 192.546 160.241 1
Cu 247.26 192.543 160.241 1
Cu 246.38 192.174 160.241 1
Cu 245.526 191.753 160.241 1
Cu 244.7 191.281 160.241 1
Cu 243.907 190.759 160.241 1
Cu 243.15 190.191 160.241 1
Cu 242.431 189.577 160.241 1
Cu 241.753 188.921 160.241 1
Cu 241.119 188.225 160.241 1
Cu 240.531 187.492 160.241 1
Cu 239.992 186.725 160.241 1
Cu 239.504 185.926 160.241 1
Cu 239.069 185.1 160.241 1
Cu 238.688 184.248 160.241 1
Cu 238.601 183.375 160.241 1
Cu 238.601 182.484 160.241 1
Cu 238.601 181.579 160.241 1
Cu 238.601 180.662 160.241 1
Cu 238.601 179.739 160.241 1
Cu 238.601 178.811 160.241 1
Cu 238.601 177.884 160.241 1
Cu 238.601 176.96 160.241 1
Cu 238.601 176.044 160.241 1
Cu 238.601 175.139 160.241 1
Cu 238.601 174.248 160.241 1
Cu 238.688 173.375 160.241 1
Cu 239.069 172.523 160.241 1
Cu 239.504 171.697 160.241 1
Cu 239.992 170.898 160.241 1
Cu 240.531 170.131 160.241 1
Cu 241.119 169.398 160.241 1
Cu 241.753 168.702 160.241 1
Cu 242.431 168.046 160.241 1
Cu 243.15 167.432 160.241 1
Cu 243.907 166.863 160.241 1
Cu 244.7 166.342 160.241 1
Cu 245.526 165.87 160.241 1
Cu 246.38 165.448 160.241 1
Cu 247.26 165.08 160.241 1
Cu 248.162 165.077 160.241 1
Cu 249.082 165.077 160.241 1
Cu 250.018 165.077 160.241 1
Cu 250.965 165.077 160.241 1
Cu 251.919 165.077 160.241 1
Cu 252.878 165.077 160.241 1
Cu 253.836 165.077 160.241 1
Cu 254.79 165.077 160.241 1
Cu 255.737 165.077 160.241 1
Cu 256.673 165.077 160.241 1
Cu 257.593 165.077 160.241 1
Cu 258.495 165.08 160.241 1
Cu 259.375 165.448 160.241 1
Cu 260.229 165.87 160.241 1
Cu 261.055 166.342 160.241 1
Cu 261.848 166.863 160.241 1
Cu 262.605 167.432 160.241 1
Cu 263.324 168.046 160.241 1
Cu 264.002 168.702 160.241 1
Cu 264.636 169.398 160.241 1
Cu 265.224 170.131 160.241 1
Cu 265.763 170.898 160.241 1
Cu 266.251 171.697 160.241 1
Cu 266.686 172.523 160.241 1
Cu 267.067 173.375 160.241 1
Cu 267.154 174.248 160.241 1
Cu 267.154 175.139 160.241 1
Cu 267.154 176.044 160.241 1
Cu 267.154 176.96 160.241 1
Cu 267.154 177.884 160.241 1
Cu 267.154 178.811 160.241 1
Cu 267.139 178.811 164.808 1
Cu 267.139 179.738 164.808 1
Cu 267.139 180.66 164.808 1
Cu 267.139 181.576 164.808 1
Cu 267.139 182.48 164.808 1
Cu 267.139 183.37 164.808 1
Cu 267.052 184.242 164.808 1
Cu 266.671 185.093 164.808 1
Cu 266.237 185.919 164.808 1
Cu 265.749 186.716 164.808 1
Cu 265.211 187.483 164.808 1
Cu 264.624 188.215 164.808 1
Cu 263.99 188.911 164.808 1
Cu 263.313 189.566 164.808 1
Cu 262.595 190.179 164.808 1
Cu 261.838 190.747 164.808 1
Cu 261.046 191.268 164.808 1
Cu 260.222 191.74 164.808 1
Cu 259.368 192.16 164.808 1
Cu 258.489 192.528 164.808 1
Cu 257.588 192.532 164.808 1
Cu 256.669 192.532 164.808 1
Cu 255.734 192.532 164.808 1
Cu 254.788 192.532 164.808 1
Cu 253.835 192.532 164.808 1
Cu 252.878 192.532 164.808 1
Cu 251.92 192.532 164.808 1
Cu 250.967 192.532 164.808 1
Cu 250.021 192.532 164.808 1
Cu 249.086 192.532 164.808 1
Cu 248.167 192.532 164.808 1
Cu 247.266 192.528 164.808 1
Cu 246.387 192.16 164.808 1
Cu 245.533 191.74 164.808 1
Cu 244.709 191.268 164.808 1
Cu 243.917 190.747 164.808 1
Cu 243.16 190.179 164.808 1
Cu 242.442 189.566 164.808 1
Cu 241.765 188.911 164.808 1
Cu 241.131 188.215 164.808 1
Cu 240.544 187.483 164.808 1
Cu 240.006 186.716 164.808 1
Cu 239.518 185.919 164.808 1
Cu 239.084 185.093 164.808 1
Cu 238.703 184.242 164.808 1
Cu 238.616 183.37 164.808 1
Cu 238.616 182.48 164.808 1
Cu 238.616 181.576 164.808 1
Cu 238.616 180.66 164.808 1
Cu 238.616 179.738 164.808 1
Cu 238.616 178.811 164.808 1
Cu 238.616 177.885 164.808 1
Cu 238.616 176.962 164.808 1
Cu 238.616 176.047 164.808 1
Cu 238.616 175.142 164.808 1
Cu 238.616 174.252 164.808 1
Cu 238.703 173.38 164.808 1
Cu 239.084 172.53 164.808 1
Cu 239.518 171.704 164.808 1
Cu 240.006 170.906 164.808 1
Cu 240.544 170.14 164.808 1
Cu 241.131 169.407 164.808 1
Cu 241.765 168.712 164.808 1
Cu 242.442 168.057 164.808 1
Cu 243.16 167.444 164.808 1
Cu 243.917 166.876 164.808 1
Cu 244.709 166.355 164.808 1
Cu 245.533 165.883 164.808 1
Cu 246.387 165.462 164.808 1
Cu 247.266 165.094 164.808 1
Cu 248.167 165.091 164.808 1
Cu 249.086 165.091 164.808 1
Cu 250.021 165.091 164.808 1
Cu 250.967 165.091 164.808 1
Cu 251.92 165.091 164.808 1
Cu 252.878 165.091 164.808 1
Cu 253.835 165.091 164.808 1
Cu 254.788 165.091 164.808 1
Cu 255.734 165.091 164.808 1
Cu 256.669 165.091 164.808 1
Cu 257.588 165.091 164.808 1
Cu 258.489 165.094 164.808 1
Cu 259.368 165.462 164.808 1
Cu 260.222 165.883 164.808 1
Cu 261.046 166.355 164.808 1
Cu 261.838 166.876 164.808 1
Cu 262.595 167.444 164.808 1
Cu 263.313 168.057 164.808 1
Cu 263.99 168.712 164.808 1
Cu 264.624 169.407 164.808 1
Cu 265.211 170.14 164.808 1
Cu 265.749 170.906 164.808 1
Cu 266.237 171.704 164.808 1
Cu 266.671 172.53 164.808 1
Cu 267.052 173.38 164.808 1
Cu 267.139 174.252 164.808 1
Cu 267.139 175.142 164.808 1
Cu 267.139 176.047 164.808 1
Cu 267.139 176.962 164.808 1
Cu 267.139 177.885 164.808 1
Cu 267.139 178.811 164.808 1
Cu 267.123 178.811 169.409 1
Cu 267.123 179.737 169.409 1
Cu 267.123 180.658 169.409 1
Cu 267.123 181.573 169.409 1
Cu 267.123 182.476 169.409 1
Cu 267.123 183.365 169.409 1
Cu 267.036 184.236 169.409 1
Cu 266.656 185.086 169.409 1
Cu 266.222 185.911 169.409 1
Cu 265.735 186.708 169.409 1
Cu 265.197 187.474 169.409 1
Cu 264.611 188.205 169.409 1
Cu 263.978 188.9 169.409 1
Cu 263.302 189.554 169.409 1
Cu 262.584 190.166 169.409 1
Cu 261.828 190.734 169.409 1
Cu 261.037 191.254 169.409 1
Cu 260.214 191.725 169.409 1
Cu 259.361 192.146 169.409 1
Cu 258.483 192.513 169.409 1
Cu 257.583 192.517 169.409 1
Cu 256.665 192.517 169.409 1
Cu 255.731 192.517 169.409 1
Cu 254.786 192.517 169.409 1
Cu 253.834 192.517 169.409 1
Cu 252.878 192.517 169.409 1
Cu 251.921 192.517 169.409 1
Cu 250.969 192.517 169.409 1
Cu 250.024 192.517 169.409 1
Cu 249.09 192.517 169.409 1
Cu 248.172 192.517 169.409 1
Cu 247.272 192.513 169.409 1
Cu 246.394 192.146 169.409 1
Cu 245.541 191.725 169.409 1
Cu 244.718 191.254 169.409 1
Cu 243.927 190.734 169.409 1
Cu 243.171 190.166 169.409 1
Cu 242.453 189.554 169.409 1
Cu 241.777 188.9 169.409 1
Cu 241.144 188.205 169.409 1
Cu 240.558 187.474 169.409 1
Cu 240.02 186.708 169.409 1
Cu 239.533 185.911 169.409 1
Cu 239.099 185.086 169.409 1
Cu 238.719 184.236 169.409 1
Cu 238.632 183.365 169.409 1
Cu 238.632 182.476 169.409 1
Cu 238.632 181.573 169.409 1
Cu 238.632 180.658 169.409 1
Cu 238.632 179.737 169.409 1
Cu 238.632 178.811 169.409 1
Cu 238.632 177.886 169.409 1
Cu 238.632 176.964 169.409 1
Cu 238.632 176.05 169.409 1
Cu 238.632 175.146 169.409 1
Cu 238.632 174.257 169.409 1
Cu 238.719 173.386 169.409 1
Cu 239.099 172.537 169.409 1
Cu 239.533 171.712 169.409 1
Cu 240.02 170.915 169.409 1
Cu 240.558 170.149 169.409 1
Cu 241.144 169.418 169.409 1
Cu 241.777 168.723 169.409 1
Cu 242.453 168.069 169.409 1
Cu 243.171 167.456 169.409 1
Cu 243.927 166.889 169.409 1
Cu 244.718 166.369 169.409 1
Cu 245.541 165.897 169.409 1
Cu 246.394 165.477 169.409 1
Cu 247.272 165.109 169.409 1
Cu 248.172 165.106 169.409 1
Cu 249.09 165.106 169.409 1
Cu 250.024 165.106 169.409 1
Cu 250.969 165.106 169.409 1
Cu 251.921 165.106 169.409 1
Cu 252.878 165.106 169.409 1
Cu 253.834 165.106 169.409 1
Cu 254.786 165.106 169.409 1
Cu 255.731 165.106 169.409 1
Cu 256.665 165.106 169.409 1
Cu 257.583 165.106 169.409 1
Cu 258.483 165.109 169.409 1
Cu 259.361 165.477 169.409 1
Cu 260.214 165.897 169.409 1
Cu 261.037 166.369 169.409 1
Cu 261.828 166.889 169.409 1
Cu 262.584 167.456 169.409 1
Cu 263.302 168.069 169.409 1
Cu 263.978 168.723 169.409 1
Cu 264.611 169.418 169.409 1
Cu 265.197 170.149 169.409 1
Cu 265.735 170.915 169.409 1
Cu 266.222 171.712 169.409 1
Cu 266.656 172.537 169.409 1
Cu 267.036 173.386 169.409 1
Cu 267.123 174.257 169.409 1
Cu 267.123 175.146 169.409 1
Cu 267.123 176.05 169.409 1
Cu 267.123 176.964 169.409 1
Cu 267.123 177.886 169.409 1
Cu 267.123 178.811 169.409 1
Cu 267.107 178.811 174.043 1
Cu 267.107 179.736 174.043 1
Cu 267.107 180.656 174.043 1
Cu 267.107 181.57 174.043 1
Cu 267.107 182.472 174.043 1
Cu 267.107 183.36 174.043 1
Cu 267.02 184.23 174.043 1
Cu 266.641 185.079 174.043 1
Cu 266.207 185.903 174.043 1
Cu 265.72 186.699 174.043 1
Cu 265.183 187.464 174.043 1
Cu 264.598 188.194 174.043 1
Cu 263.966 188.888 174.043 1
Cu 263.29 189.542 174.043 1
Cu 262.573 190.153 174.043 1
Cu 261.818 190.72 174.043 1
Cu 261.028 191.24 174.043 1
Cu 260.205 191.711 174.043 1
Cu 259.354 192.131 174.043 1
Cu 258.477 192.498 174.043 1
Cu 257.578 192.501 174.043 1
Cu 256.66 192.501 174.043 1
Cu 255.728 192.501 174.043 1
Cu 254.784 192.501 174.043 1
Cu 253.833 192.501 174.043 1
Cu 252.878 192.501 174.043 1
Cu 251.922 192.501 174.043 1
Cu 250.971 192.501 174.043 1
Cu 250.027 192.501 174.043 1
Cu 249.095 192.501 174.043 1
Cu 248.177 192.501 174.043 1
Cu 247.278 192.498 174.043 1
Cu 246.401 192.131 174.043 1
Cu 245.55 191.711 174.043 1
Cu 244.727 191.24 174.043 1
Cu 243.937 190.72 174.043 1
Cu 243.182 190.153 174.043 1
Cu 242.465 189.542 174.043 1
Cu 241.789 188.888 174.043 1
Cu 241.157 188.194 174.043 1
Cu 240.572 187.464 174.043 1
Cu 240.035 186.699 174.043 1
Cu 239.548 185.903 174.043 1
Cu 239.114 185.079 174.043 1
Cu 238.735 184.23 174.043 1
Cu 238.648 183.36 174.043 1
Cu 238.648 182.472 174.043 1
Cu 238.648 181.57 174.043 1
Cu 238.648 180.656 174.043 1
Cu 238.648 179.736 174.043 1
Cu 238.648 178.811 174.043 1
Cu 238.648 177.887 174.043 1
Cu 238.648 176.966 174.043 1
Cu 238.648 176.053 174.043 1
Cu 238.648 175.151 174.043 1
Cu 238.648 174.263 174.043 1
Cu 238.735 173.393 174.043 1
Cu 239.114 172.544 174.043 1
Cu 239.548 171.72 174.043 1
Cu 240.035 170.924 174.043 1
Cu 240.572 170.159 174.043 1
Cu 241.157 169.428 174.043 1
Cu 241.789 168.735 174.043 1
Cu 242.465 168.081 174.043 1
Cu 243.182 167.469 174.043 1
Cu 243.937 166.903 174.043 1
Cu 244.727 166.383 174.043 1
Cu 245.55 165.912 174.043 1
Cu 246.401 165.492 174.043 1
Cu 247.278 165.125 174.043 1
Cu 248.177 165.122 174.043 1
Cu 249.095 165.122 174.043 1
Cu 250.027 165.122 174.043 1
Cu 250.971 165.122 174.043 1
Cu 251.922 165.122 174.043 1
Cu 252.878 165.122 174.043 1
Cu 253.833 165.122 174.043 1
Cu 254.784 165.122 174.043 1
Cu 255.728 165.122 174.043 1
Cu 256.66 165.122 174.043 1
Cu 257.578 165.122 174.043 1
Cu 258.477 165.125 174.043 1
Cu 259.354 165.492 174.043 1
Cu 260.205 165.912 174.043 1
Cu 261.028 166.383 174.043 1
Cu 261.818 166.903 174.043 1
Cu 262.573 167.469 174.043 1
Cu 263.29 168.081 174.043 1
Cu 263.966 168.735 174.043 1
Cu 264.598 169.428 174.043 1
Cu 265.183 170.159 174.043 1
Cu 265.72 170.924 174.043 1
Cu 266.207 171.72 174.043 1
Cu 266.641 172.544 174.043 1
Cu 267.02 173.393 174.043 1
Cu 267.107 174.263 174.043 1
Cu 267.107 175.151 174.043 1
Cu 267.107 176.053 174.043 1
Cu 267.107 176.966 174.043 1
Cu 267.107 177.887 174.043 1
Cu 267.107 178.811 174.043 1
Cu 267.09 178.811 178.709 1
Cu 267.09 179.735 178.709 1
Cu 267.09 180.654 178.709 1
Cu 267.09 181.566 178.709 1
Cu 267.09 182.468 178.709 1
Cu 267.09 183.355 178.709 1
Cu 267.003 184.224 178.709 1
Cu 266.624 185.072 178.709 1
Cu 266.191 185.894 178.709 1
Cu 265.705 186.69 178.709 1
Cu 265.169 187.453 178.709 1
Cu 264.584 188.183 178.709 1
Cu 263.953 188.876 178.709 1
Cu 263.278 189.529 178.709 1
Cu 262.562 190.14 178.709 1
Cu 261.808 190.706 178.709 1
Cu 261.018 191.225 178.709 1
Cu 260.197 191.696 178.709 1
Cu 259.346 192.115 178.709 1
Cu 258.47 192.482 178.709 1
Cu 257.572 192.485 178.709 1
Cu 256.656 192.485 178.709 1
Cu 255.724 192.485 178.709 1
Cu 254.782 192.485 178.709 1
Cu 253.831 192.485 178.709 1
Cu 252.878 192.485 178.709 1
Cu 251.924 192.485 178.709 1
Cu 250.973 192.485 178.709 1
Cu 250.031 192.485 178.709 1
Cu 249.099 192.485 178.709 1
Cu 248.183 192.485 178.709 1
Cu 247.285 192.482 178.709 1
Cu 246.409 192.115 178.709 1
Cu 245.558 191.696 178.709 1
Cu 244.737 191.225 178.709 1
Cu 243.947 190.706 178.709 1
Cu 243.193 190.14 178.709 1
Cu 242.477 189.529 178.709 1
Cu 241.802 188.876 178.709 1
Cu 241.171 188.183 178.709 1
Cu 240.586 187.453 178.709 1
Cu 240.05 186.69 178.709 1
Cu 239.564 185.894 178.709 1
Cu 239.131 185.072 178.709 1
Cu 238.752 184.224 178.709 1
Cu 238.665 183.355 178.709 1
Cu 238.665 182.468 178.709 1
Cu 238.665 181.566 178.709 1
Cu 238.665 180.654 178.709 1
Cu 238.665 179.735 178.709 1
Cu 238.665 178.811 178.709 1
Cu 238.665 177.888 178.709 1
Cu 238.665 176.969 178.709 1
Cu 238.665 176.056 178.709 1
Cu 238.665 175.155 178.709 1
Cu 238.665 174.268 178.709 1
Cu 238.752 173.399 178.709 1
Cu 239.131 172.551 178.709 1
Cu 239.564 171.728 178.709 1
Cu 240.05 170.933 178.709 1
Cu 240.586 170.169 178.709 1
Cu 241.171 169.44 178.709 1
Cu 241.802 168.747 178.709 1
Cu 242.477 168.094 178.709 1
Cu 243.193 167.483 178.709 1
Cu 243.947 166.917 178.709 1
Cu 244.737 166.397 178.709 1
Cu 245.558 165.927 178.709 1
Cu 246.409 165.508 178.709 1
Cu 247.285 165.141 178.709 1
Cu 248.183 165.138 178.709 1
Cu 249.099 165.138 178.709 1
Cu 250.031 165.138 178.709 1
Cu 250.973 165.138 178.709 1
Cu 251.924 165.138 178.709 1
Cu 252.878 165.138 178.709 1
Cu 253.831 165.138 178.709 1
Cu 254.782 165.138 178.709 1
Cu 255.724 165.138 178.709 1
Cu 256.656 165.138 178.709 1
Cu 257.572 165.138 178.709 1
Cu 258.47 165.141 178.709 1
Cu 259.346 165.508 178.709 1
Cu 260.197 165.927 178.709 1
Cu 261.018 166.397 178.709 1
Cu 261.808 166.917 178.709 1
Cu 262.562 167.483 178.709 1
Cu 263.278 168.094 178.709 1
Cu 263.953 168.747 178.709 1
Cu 264.584 169.44 178.709 1
Cu 265.169 170.169 178.709 1
Cu 265.705 170.933 178.709 1
Cu 266.191 171.728 178.709 1
Cu 266.624 172.551 178.709 1
Cu 267.003 173.399 178.709 1
Cu 267.09 174.268 178.709 1
Cu 267.09 175.155 178.709 1
Cu 267.09 176.056 178.709 1
Cu 267.09 176.969 178.709 1
Cu 267.09 177.888 178.709 1
Cu 267.09 178.811 178.709 1
Cu 267.073 178.811 183.408 1
Cu 267.073 179.733 183.408 1
Cu 267.073 180.652 183.408 1
Cu 267.073 181.563 183.408 1
Cu 267.073 182.463 183.408 1
Cu 267.073 183.349 183.408 1
Cu 266.986 184.217 183.408 1
Cu 266.607 185.064 183.408 1
Cu 266.175 185.886 183.408 1
Cu 265.689 186.68 183.408 1
Cu 265.154 187.443 183.408 1
Cu 264.569 188.172 183.408 1
Cu 263.939 188.864 183.408 1
Cu 263.265 189.516 183.408 1
Cu 262.55 190.126 183.408 1
Cu 261.797 190.692 183.408 1
Cu 261.008 191.21 183.408 1
Cu 260.188 191.68 183.408 1
Cu 259.338 192.098 183.408 1
Cu 258.463 192.465 183.408 1
Cu 257.567 192.468 183.408 1
Cu 256.651 192.468 183.408 1
Cu 255.721 192.468 183.408 1
Cu 254.779 192.468 183.408 1
Cu 253.83 192.468 183.408 1
Cu 252.878 192.468 183.408 1
Cu 251.925 192.468 183.408 1
Cu 250.976 192.468 183.408 1
Cu 250.034 192.468 183.408 1
Cu 249.104 192.468 183.408 1
Cu 248.188 192.468 183.408 1
Cu 247.292 192.465 183.408 1
Cu 246.417 192.098 183.408 1
Cu 245.567 191.68 183.408 1
Cu 244.747 191.21 183.408 1
Cu 243.958 190.692 183.408 1
Cu 243.205 190.126 183.408 1
Cu 242.49 189.516 183.408 1
Cu 241.816 188.864 183.408 1
Cu 241.186 188.172 183.408 1
Cu 240.601 187.443 183.408 1
Cu 240.066 186.68 183.408 1
Cu 239.58 185.886 183.408 1
Cu 239.148 185.064 183.408 1
Cu 238.769 184.217 183.408 1
Cu 238.682 183.349 183.408 1
Cu 238.682 182.463 183.408 1
Cu 238.682 181.563 183.408 1
Cu 238.682 180.652 183.408 1
Cu 238.682 179.733 183.408 1
Cu 238.682 178.811 183.408 1
Cu 238.682 177.889 183.408 1
Cu 238.682 176.971 183.408 1
Cu 238.682 176.06 183.408 1
Cu 238.682 175.159 183.408 1
Cu 238.682 174.274 183.408 1
Cu 238.769 173.406 183.408 1
Cu 239.148 172.559 183.408 1
Cu 239.58 171.737 183.408 1
Cu 240.066 170.943 183.408 1
Cu 240.601 170.18 183.408 1
Cu 241.186 169.451 183.408 1
Cu 241.816 168.759 183.408 1
Cu 242.49 168.107 183.408 1
Cu 243.205 167.497 183.408 1
Cu 243.958 166.931 183.408 1
Cu 244.747 166.413 183.408 1
Cu 245.567 165.943 183.408 1
Cu 246.417 165.524 183.408 1
Cu 247.292 165.158 183.408 1
Cu 248.188 165.155 183.408 1
Cu 249.104 165.155 183.408 1
Cu 250.034 165.155 183.408 1
Cu 250.976 165.155 183.408 1
Cu 251.925 165.155 183.408 1
Cu 252.878 165.155 183.408 1
Cu 253.83 165.155 183.408 1
Cu 254.779 165.155 183.408 1
Cu 255.721 165.155 183.408 1
Cu 256.651 165.155 183.408 1
Cu 257.567 165.155 183.408 1
Cu 258.463 165.158 183.408 1
Cu 259.338 165.524 183.408 1
Cu 260.188 165.943 183.408 1
Cu 261.008 166.413 183.408 1
Cu 261.797 166.931 183.408 1
Cu 262.55 167.497 183.408 1
Cu 263.265 168.107 183.408 1
Cu 263.939 168.759 183.408 1
Cu 264.569 169.451 183.408 1
Cu 265.154 170.18 183.408 1
Cu 265.689 170.943 183.408 1
Cu 266.175 171.737 183.408 1
Cu 266.607 172.559 183.408 1
Cu 266.986 173.406 183.408 1
Cu 267.073 174.274 183.408 1
Cu 267.073 175.159 183.408 1
Cu 267.073 176.06 183.408 1
Cu 267.073 176.971 183.408 1
Cu 267.073 177.889 183.408 1
Cu 267.073 178.811 183.408 1
Cu 267.055 178.811 188.137 1
Cu 267.055 179.732 188.137 1
Cu 267.055 180.65 188.137 1
Cu 267.055 181.56 188.137 1
Cu 267.055 182.459 188.137 1
Cu 267.055 183.343 188.137 1
Cu 266.968 184.21 188.137 1
Cu 266.59 185.056 188.137 1
Cu 266.158 185.877 188.137 1
Cu 265.673 186.67 188.137 1
Cu 265.138 187.432 188.137 1
Cu 264.554 188.16 188.137 1
Cu 263.925 188.851 188.137 1
Cu 263.252 189.502 188.137 1
Cu 262.538 190.112 188.137 1
Cu 261.785 190.676 188.137 1
Cu 260.998 191.194 188.137 1
Cu 260.178 191.663 188.137 1
Cu 259.33 192.081 188.137 1
Cu 258.456 192.447 188.137 1
Cu 257.561 192.451 188.137 1
Cu 256.646 192.451 188.137 1
Cu 255.717 192.451 188.137 1
Cu 254.777 192.451 188.137 1
Cu 253.829 192.451 188.137 1
Cu 252.878 192.451 188.137 1
Cu 251.926 192.451 188.137 1
Cu 250.978 192.451 188.137 1
Cu 250.038 192.451 188.137 1
Cu 249.109 192.451 188.137 1
Cu 248.194 192.451 188.137 1
Cu 247.299 192.447 188.137 1
Cu 246.425 192.081 188.137 1
Cu 245.577 191.663 188.137 1
Cu 244.757 191.194 188.137 1
Cu 243.97 190.676 188.137 1
Cu 243.218 190.112 188.137 1
Cu 242.503 189.502 188.137 1
Cu 241.83 188.851 188.137 1
Cu 241.201 188.16 188.137 1
Cu 240.617 187.432 188.137 1
Cu 240.082 186.67 188.137 1
Cu 239.597 185.877 188.137 1
Cu 239.165 185.056 188.137 1
Cu 238.787 184.21 188.137 1
Cu 238.7 183.343 188.137 1
Cu 238.7 182.459 188.137 1
Cu 238.7 181.56 188.137 1
Cu 238.7 180.65 188.137 1
Cu 238.7 179.732 188.137 1
Cu 238.7 178.811 188.137 1
Cu 238.7 177.891 188.137 1
Cu 238.7 176.973 188.137 1
Cu 238.7 176.063 188.137 1
Cu 238.7 175.164 188.137 1
Cu 238.7 174.279 188.137 1
Cu 238.787 173.413 188.137 1
Cu 239.165 172.567 188.137 1
Cu 239.597 171.746 188.137 1
Cu 240.082 170.953 188.137 1
Cu 240.617 170.191 188.137 1
Cu 241.201 169.463 188.137 1
Cu 241.83 168.772 188.137 1
Cu 242.503 168.12 188.137 1
Cu 243.218 167.511 188.137 1
Cu 243.97 166.946 188.137 1
Cu 244.757 166.429 188.137 1
Cu 245.577 165.96 188.137 1
Cu 246.425 165.541 188.137 1
Cu 247.299 165.175 188.137 1
Cu 248.194 165.172 188.137 1
Cu 249.109 165.172 188.137 1
Cu 250.038 165.172 188.137 1
Cu 250.978 165.172 188.137 1
Cu 251.926 165.172 188.137 1
Cu 252.878 165.172 188.137 1
Cu 253.829 165.172 188.137 1
Cu 254.777 165.172 188.137 1
Cu 255.717 165.172 188.137 1
Cu 256.646 165.172 188.137 1
Cu 257.561 165.172 188.137 1
Cu 258.456 165.175 188.137 1
Cu 259.33 165.541 188.137 1
Cu 260.178 165.96 188.137 1
Cu 260.998 166.429 188.137 1
Cu 261.785 166.946 188.137 1
Cu 262.538 167.511 188.137 1
Cu 263.252 168.12 188.137 1
Cu 263.925 168.772 188.137 1
Cu 264.554 169.463 188.137 1
Cu 265.138 170.191 188.137 1
Cu 265.673 170.953 188.137 1
Cu 266.158 171.746 188.137 1
Cu 266.59 172.567 188.137 1
Cu 266.968 173.413 188.137 1
Cu 267.055 174.279 188.137 1
Cu 267.055 175.164 188.137 1
Cu 267.055 176.063 188.137 1
Cu 267.055 176.973 188.137 1
Cu 267.055 177.891 188.137 1
Cu 267.055 178.811 188.137 1
Cu 267.036 178.811 192.898 1
Cu 267.036 179.731 192.898 1
Cu 267.036 180.647 192.898 1
Cu 267.036 181.556 192.898 1
Cu 267.036 182.454 192.898 1
Cu 267.036 183.337 192.898 1
Cu 266.949 184.203 192.898 1
Cu 266.572 185.048 192.898 1
Cu 266.14 185.867 192.898 1
Cu 265.656 186.659 192.898 1
Cu 265.122 187.42 192.898 1
Cu 264.539 188.147 192.898 1
Cu 263.91 188.838 192.898 1
Cu 263.238 189.488 192.898 1
Cu 262.525 190.097 192.898 1
Cu 261.773 190.661 192.898 1
Cu 260.987 191.178 192.898 1
Cu 260.169 191.646 192.898 1
Cu 259.322 192.064 192.898 1
Cu 258.449 192.429 192.898 1
Cu 257.554 192.433 192.898 1
Cu 256.641 192.433 192.898 1
Cu 255.713 192.433 192.898 1
Cu 254.774 192.433 192.898 1
Cu 253.828 192.433 192.898 1
Cu 252.878 192.433 192.898 1
Cu 251.927 192.433 192.898 1
Cu 250.981 192.433 192.898 1
Cu 250.042 192.433 192.898 1
Cu 249.114 192.433 192.898 1
Cu 248.201 192.433 192.898 1
Cu 247.306 192.429 192.898 1
Cu 246.433 192.064 192.898 1
Cu 245.586 191.646 192.898 1
Cu 244.768 191.178 192.898 1
Cu 243.982 190.661 192.898 1
Cu 243.23 190.097 192.898 1
Cu 242.517 189.488 192.898 1
Cu 241.845 188.838 192.898 1
Cu 241.216 188.147 192.898 1
Cu 240.633 187.42 192.898 1
Cu 240.099 186.659 192.898 1
Cu 239.615 185.867 192.898 1
Cu 239.183 185.048 192.898 1
Cu 238.806 184.203 192.898 1
Cu 238.719 183.337 192.898 1
Cu 238.719 182.454 192.898 1
Cu 238.719 181.556 192.898 1
Cu 238.719 180.647 192.898 1
Cu 238.719 179.731 192.898 1
Cu 238.719 178.811 192.898 1
Cu 238.719 177.892 192.898 1
Cu 238.719 176.976 192.898 1
Cu 238.719 176.067 192.898 1
Cu 238.719 175.169 192.898 1
Cu 238.719 174.285 192.898 1
Cu 238.806 173.42 192.898 1
Cu 239.183 172.575 192.898 1
Cu 239.615 171.755 192.898 1
Cu 240.099 170.963 192.898 1
Cu 240.633 170.202 192.898 1
Cu 241.216 169.475 192.898 1
Cu 241.845 168.785 192.898 1
Cu 242.517 168.135 192.898 1
Cu 243.23 167.526 192.898 1
Cu 243.982 166.962 192.898 1
Cu 244.768 166.445 192.898 1
Cu 245.586 165.977 192.898 1
Cu 246.433 165.559 192.898 1
Cu 247.306 165.193 192.898 1
Cu 248.201 165.19 192.898 1
Cu 249.114 165.19 192.898 1
Cu 250.042 165.19 192.898 1
Cu 250.981 165.19 192.898 1
Cu 251.927 165.19 192.898 1
Cu 252.878 165.19 192.898 1
Cu 253.828 165.19 192.898 1
Cu 254.774 165.19 192.898 1
Cu 255.713 165.19 192.898 1
Cu 256.641 165.19 192.898 1
Cu 257.554 165.19 192.898 1
Cu 258.449 165.193 192.898 1
Cu 259.322 165.559 192.898 1
Cu 260.169 165.977 192.898 1
Cu 260.987 166.445 192.898 1
Cu 261.773 166.962 192.898 1
Cu 262.525 167.526 192.898 1
Cu 263.238 168.135 192.898 1
Cu 263.91 168.785 192.898 1
Cu 264.539 169.475 192.898 1
Cu 265.122 170.202 192.898 1
Cu 265.656 170.963 192.898 1
Cu 266.14 171.755 192.898 1
Cu 266.572 172.575 192.898 1
Cu 266.949 173.42 192.898 1
Cu 267.036 174.285 192.898 1
Cu 267.036 175.169 192.898 1
Cu 267.036 176.067 192.898 1
Cu 267.036 176.976 192.898 1
Cu 267.036 177.892 192.898 1
Cu 267.036 178.811 192.898 1
Cu 267.016 178.811 197.689 1
Cu 267.016 179.73 197.689 1
Cu 267.016 180.645 197.689 1
Cu 267.016 181.552 197.689 1
Cu 267.016 182.449 197.689 1
Cu 267.016 183.331 197.689 1
Cu 266.93 184.196 197.689 1
Cu 266.553 185.039 197.689 1
Cu 266.122 185.858 197.689 1
Cu 265.639 186.649 197.689 1
Cu 265.105 187.409 197.689 1
Cu 264.523 188.135 197.689 1
Cu 263.895 188.824 197.689 1
Cu 263.224 189.474 197.689 1
Cu 262.511 190.081 197.689 1
Cu 261.761 190.644 197.689 1
Cu 260.976 191.161 197.689 1
Cu 260.159 191.629 197.689 1
Cu 259.313 192.046 197.689 1
Cu 258.441 192.411 197.689 1
Cu 257.548 192.414 197.689 1
Cu 256.636 192.414 197.689 1
Cu 255.71 192.414 197.689 1
Cu 254.772 192.414 197.689 1
Cu 253.827 192.414 197.689 1
Cu 252.878 192.414 197.689 1
Cu 251.929 192.414 197.689 1
Cu 250.983 192.414 197.689 1
Cu 250.045 192.414 197.689 1
Cu 249.119 192.414 197.689 1
Cu 248.207 192.414 197.689 1
Cu 247.314 192.411 197.689 1
Cu 246.442 192.046 197.689 1
Cu 245.596 191.629 197.689 1
Cu 244.779 191.161 197.689 1
Cu 243.994 190.644 197.689 1
Cu 243.244 190.081 197.689 1
Cu 242.531 189.474 197.689 1
Cu 241.86 188.824 197.689 1
Cu 241.232 188.135 197.689 1
Cu 240.65 187.409 197.689 1
Cu 240.116 186.649 197.689 1
Cu 239.633 185.858 197.689 1
Cu 239.202 185.039 197.689 1
Cu 238.825 184.196 197.689 1
Cu 238.739 183.331 197.689 1
Cu 238.739 182.449 197.689 1
Cu 238.739 181.552 197.689 1
Cu 238.739 180.645 197.689 1
Cu 238.739 179.73 197.689 1
Cu 238.739 178.811 197.689 1
Cu 238.739 177.893 197.689 1
Cu 238.739 176.978 197.689 1
Cu 238.739 176.071 197.689 1
Cu 238.739 175.174 197.689 1
Cu 238.739 174.292 197.689 1
Cu 238.825 173.427 197.689 1
Cu 239.202 172.584 197.689 1
Cu 239.633 171.765 197.689 1
Cu 240.116 170.974 197.689 1
Cu 240.65 170.214 197.689 1
Cu 241.232 169.488 197.689 1
Cu 241.86 168.799 197.689 1
Cu 242.531 168.149 197.689 1
Cu 243.244 167.542 197.689 1
Cu 243.994 166.978 197.689 1
Cu 244.779 166.462 197.689 1
Cu 245.596 165.994 197.689 1
Cu 246.442 165.577 197.689 1
Cu 247.314 165.212 197.689 1
Cu 248.207 165.209 197.689 1
Cu 249.119 165.209 197.689 1
Cu 250.045 165.209 197.689 1
Cu 250.983 165.209 197.689 1
Cu 251.929 165.209 197.689 1
Cu 252.878 165.209 197.689 1
Cu 253.827 165.209 197.689 1
Cu 254.772 165.209 197.689 1
Cu 255.71 165.209 197.689 1
Cu 256.636 165.209 197.689 1
Cu 257.548 165.209 197.689 1
Cu 258.441 165.212 197.689 1
Cu 259.313 165.577 197.689 1
Cu 260.159 165.994 197.689 1
Cu 260.976 166.462 197.689 1
Cu 261.761 166.978 197.689 1
Cu 262.511 167.542 197.689 1
Cu 263.224 168.149 197.689 1
Cu 263.895 168.799 197.689 1
Cu 264.523 169.488 197.689 1
Cu 265.105 170.214 197.689 1
Cu 265.639 170.974 197.689 1
Cu 266.122 171.765 197.689 1
Cu 266.553 172.584 197.689 1
Cu 266.93 173.427 197.689 1
Cu 267.016 174.292 197.689 1
Cu 267.016 175.174 197.689 1
Cu 267.016 176.071 197.689 1
Cu 267.016 176.978 197.689 1
Cu 267.016 177.893 197.689 1
Cu 267.016 178.811 197.689 1
Cu 266.996 178.811 202.51 1
Cu 266.996 179.728 202.51 1
Cu 266.996 180.642 202.51 1
Cu 266.996 181.548 202.51 1
Cu 266.996 182.444 202.51 1
Cu 266.996 183.325 202.51 1
Cu 266.91 184.188 202.51 1
Cu 266.533 185.03 202.51 1
Cu 266.103 185.848 202.51 1
Cu 265.62 186.637 202.51 1
Cu 265.087 187.396 202.51 1
Cu 264.506 188.121 202.51 1
Cu 263.879 188.81 202.51 1
Cu 263.209 189.458 202.51 1
Cu 262.498 190.065 202.51 1
Cu 261.749 190.627 202.51 1
Cu 260.964 191.143 202.51 1
Cu 260.148 191.61 202.51 1
Cu 259.303 192.027 202.51 1
Cu 258.433 192.391 202.51 1
Cu 257.541 192.394 202.51 1
Cu 256.631 192.394 202.51 1
Cu 255.706 192.394 202.51 1
Cu 254.769 192.394 202.51 1
Cu 253.825 192.394 202.51 1
Cu 252.878 192.394 202.51 1
Cu 251.93 192.394 202.51 1
Cu 250.986 192.394 202.51 1
Cu 250.049 192.394 202.51 1
Cu 249.124 192.394 202.51 1
Cu 248.214 192.394 202.51 1
Cu 247.322 192.391 202.51 1
Cu 246.452 192.027 202.51 1
Cu 245.607 191.61 202.51 1
Cu 244.791 191.143 202.51 1
Cu 244.006 190.627 202.51 1
Cu 243.257 190.065 202.51 1
Cu 242.546 189.458 202.51 1
Cu 241.876 188.81 202.51 1
Cu 241.249 188.121 202.51 1
Cu 240.668 187.396 202.51 1
Cu 240.135 186.637 202.51 1
Cu 239.652 185.848 202.51 1
Cu 239.222 185.03 202.51 1
Cu 238.845 184.188 202.51 1
Cu 238.759 183.325 202.51 1
Cu 238.759 182.444 202.51 1
Cu 238.759 181.548 202.51 1
Cu 238.759 180.642 202.51 1
Cu 238.759 179.728 202.51 1
Cu 238.759 178.811 202.51 1
Cu 238.759 177.894 202.51 1
Cu 238.759 176.981 202.51 1
Cu 238.759 176.075 202.51 1
Cu 238.759 175.179 202.51 1
Cu 238.759 174.298 202.51 1
Cu 238.845 173.435 202.51 1
Cu 239.222 172.593 202.51 1
Cu 239.652 171.775 202.51 1
Cu 240.135 170.985 202.51 1
Cu 240.668 170.227 202.51 1
Cu 241.249 169.502 202.51 1
Cu 241.876 168.813 202.51 1
Cu 242.546 168.164 202.51 1
Cu 243.257 167.558 202.51 1
Cu 244.006 166.995 202.51 1
Cu 244.791 166.48 202.51 1
Cu 245.607 166.013 202.51 1
Cu 246.452 165.596 202.51 1
Cu 247.322 165.232 202.51 1
Cu 248.214 165.228 202.51 1
Cu 249.124 165.228 202.51 1
Cu 250.049 165.228 202.51 1
Cu 250.986 165.228 202.51 1
Cu 251.93 165.228 202.51 1
Cu 252.878 165.228 202.51 1
Cu 253.825 165.228 202.51 1
Cu 254.769 165.228 202.51 1
Cu 255.706 165.228 202.51 1
Cu 256.631 165.228 202.51 1
Cu 257.541 165.228 202.51 1
Cu 258.433 165.232 202.51 1
Cu 259.303 165.596 202.51 1
Cu 260.148 166.013 202.51 1
Cu 260.964 166.48 202.51 1
Cu 261.749 166.995 202.51 1
Cu 262.498 167.558 202.51 1
Cu 263.209 168.164 202.51 1
Cu 263.879 168.813 202.51 1
Cu 264.506 169.502 202.51 1
Cu 265.087 170.227 202.51 1
Cu 265.62 170.985 202.51 1
Cu 266.103 171.775 202.51 1
Cu 266.533 172.593 202.51 1
Cu 266.91 173.435 202.51 1
Cu 266.996 174.298 202.51 1
Cu 266.996 175.179 202.51 1
Cu 266.996 176.075 202.51 1
Cu 266.996 176.981 202.51 1
Cu 266.996 177.894 202.51 1
Cu 266.996 178.811 202.51 1
Cu 266.975 178.811 207.361 1
Cu 266.975 179.727 207.361 1
Cu 266.975 180.639 207.361 1
Cu 266.975 181.544 207.361 1
Cu 266.975 182.438 207.361 1
Cu 266.975 183.318 207.361 1
Cu 266.889 184.18 207.361 1
Cu 266.513 185.021 207.361 1
Cu 266.083 185.837 207.361 1
Cu 265.602 186.626 207.361 1
Cu 265.069 187.384 207.361 1
Cu 264.489 188.108 207.361 1
Cu 263.863 188.795 207.361 1
Cu 263.194 189.443 207.361 1
Cu 262.483 190.048 207.361 1
Cu 261.735 190.61 207.361 1
Cu 260.952 191.125 207.361 1
Cu 260.138 191.591 207.361 1
Cu 259.294 192.007 207.361 1
Cu 258.425 192.371 207.361 1
Cu 257.534 192.374 207.361 1
Cu 256.625 192.374 207.361 1
Cu 255.701 192.374 207.361 1
Cu 254.766 192.374 207.361 1
Cu 253.824 192.374 207.361 1
Cu 252.878 192.374 207.361 1
Cu 251.931 192.374 207.361 1
Cu 250.989 192.374 207.361 1
Cu 250.054 192.374 207.361 1
Cu 249.13 192.374 207.361 1
Cu 248.221 192.374 207.361 1
Cu 247.33 192.371 207.361 1
Cu 246.461 192.007 207.361 1
Cu 245.617 191.591 207.361 1
Cu 244.803 191.125 207.361 1
Cu 244.02 190.61 207.361 1
Cu 243.272 190.048 207.361 1
Cu 242.561 189.443 207.361 1
Cu 241.892 188.795 207.361 1
Cu 241.266 188.108 207.361 1
Cu 240.686 187.384 207.361 1
Cu 240.153 186.626 207.361 1
Cu 239.672 185.837 207.361 1
Cu 239.242 185.021 207.361 1
Cu 238.866 184.18 207.361 1
Cu 238.78 183.318 207.361 1
Cu 238.78 182.438 207.361 1
Cu 238.78 181.544 207.361 1
Cu 238.78 180.639 207.361 1
Cu 238.78 179.727 207.361 1
Cu 238.78 178.811 207.361 1
Cu 238.78 177.896 207.361 1
Cu 238.78 176.984 207.361 1
Cu 238.78 176.079 207.361 1
Cu 238.78 175.185 207.361 1
Cu 238.78 174.305 207.361 1
Cu 238.866 173.443 207.361 1
Cu 239.242 172.602 207.361 1
Cu 239.672 171.786 207.361 1
Cu 240.153 170.997 207.361 1
Cu 240.686 170.239 207.361 1
Cu 241.266 169.515 207.361 1
Cu 241.892 168.828 207.361 1
Cu 242.561 168.18 207.361 1
Cu 243.272 167.574 207.361 1
Cu 244.02 167.013 207.361 1
Cu 244.803 166.498 207.361 1
Cu 245.617 166.031 207.361 1
Cu 246.461 165.616 207.361 1
Cu 247.33 165.252 207.361 1
Cu 248.221 165.248 207.361 1
Cu 249.13 165.248 207.361 1
Cu 250.054 165.248 207.361 1
Cu 250.989 165.248 207.361 1
Cu 251.931 165.248 207.361 1
Cu 252.878 165.248 207.361 1
Cu 253.824 165.248 207.361 1
Cu 254.766 165.248 207.361 1
Cu 255.701 165.248 207.361 1
Cu 256.625 165.248 207.361 1
Cu 257.534 165.248 207.361 1
Cu 258.425 165.252 207.361 1
Cu 259.294 165.616 207.361 1
Cu 260.138 166.031 207.361 1
Cu 260.952 166.498 207.361 1
Cu 261.735 167.013 207.361 1
Cu 262.483 167.574 207.361 1
Cu 263.194 168.18 207.361 1
Cu 263.863 168.828 207.361 1
Cu 264.489 169.515 207.361 1
Cu 265.069 170.239 207.361 1
Cu 265.602 170.997 207.361 1
Cu 266.083 171.786 207.361 1
Cu 266.513 172.602 207.361 1
Cu 266.889 173.443 207.361 1
Cu 266.975 174.305 207.361 1
Cu 266.975 175.185 207.361 1
Cu 266.975 176.079 207.361 1
Cu 266.975 176.984 207.361 1
Cu 266.975 177.896 207.361 1
Cu 266.975 178.811 207.361 1
Cu 266.954 178.811 212.241 1
Cu 266.954 179.726 212.241 1
Cu 266.954 180.636 212.241 1
Cu 266.954 181.54 212.241 1
Cu 266.954 182.433 212.241 1
Cu 266.954 183.311 212.241 1
Cu 266.868 184.172 212.241 1
Cu 266.492 185.011 212.241 1
Cu 266.063 185.826 212.241 1
Cu 265.582 186.614 212.241 1
Cu 265.051 187.37 212.241 1
Cu 264.471 188.093 212.241 1
Cu 263.846 188.779 212.241 1
Cu 263.178 189.426 212.241 1
Cu 262.469 190.031 212.241 1
Cu 261.722 190.592 212.241 1
Cu 260.94 191.106 212.241 1
Cu 260.126 191.572 212.241 1
Cu 259.284 191.987 212.241 1
Cu 258.417 192.35 212.241 1
Cu 257.527 192.354 212.241 1
Cu 256.62 192.354 212.241 1
Cu 255.697 192.354 212.241 1
Cu 254.763 192.354 212.241 1
Cu 253.822 192.354 212.241 1
Cu 252.878 192.354 212.241 1
Cu 251.933 192.354 212.241 1
Cu 250.992 192.354 212.241 1
Cu 250.058 192.354 212.241 1
Cu 249.135 192.354 212.241 1
Cu 248.228 192.354 212.241 1
Cu 247.338 192.35 212.241 1
Cu 246.471 191.987 212.241 1
Cu 245.629 191.572 212.241 1
Cu 244.815 191.106 212.241 1
Cu 244.033 190.592 212.241 1
Cu 243.286 190.031 212.241 1
Cu 242.577 189.426 212.241 1
Cu 241.909 188.779 212.241 1
Cu 241.284 188.093 212.241 1
Cu 240.704 187.37 212.241 1
Cu 240.173 186.614 212.241 1
Cu 239.692 185.826 212.241 1
Cu 239.263 185.011 212.241 1
Cu 238.887 184.172 212.241 1
Cu 238.801 183.311 212.241 1
Cu 238.801 182.433 212.241 1
Cu 238.801 181.54 212.241 1
Cu 238.801 180.636 212.241 1
Cu 238.801 179.726 212.241 1
Cu 238.801 178.811 212.241 1
Cu 238.801 177.897 212.241 1
Cu 238.801 176.986 212.241 1
Cu 238.801 176.083 212.241 1
Cu 238.801 175.19 212.241 1
Cu 238.801 174.312 212.241 1
Cu 238.887 173.451 212.241 1
Cu 239.263 172.611 212.241 1
Cu 239.692 171.796 212.241 1
Cu 240.173 171.009 212.241 1
Cu 240.704 170.252 212.241 1
Cu 241.284 169.53 212.241 1
Cu 241.909 168.843 212.241 1
Cu 242.577 168.196 212.241 1
Cu 243.286 167.592 212.241 1
Cu 244.033 167.031 212.241 1
Cu 244.815 166.517 212.241 1
Cu 245.629 166.051 212.241 1
Cu 246.471 165.636 212.241 1
Cu 247.338 165.272 212.241 1
Cu 248.228 165.269 212.241 1
Cu 249.135 165.269 212.241 1
Cu 250.058 165.269 212.241 1
Cu 250.992 165.269 212.241 1
Cu 251.933 165.269 212.241 1
Cu 252.878 165.269 212.241 1
Cu 253.822 165.269 212.241 1
Cu 254.763 165.269 212.241 1
Cu 255.697 165.269 212.241 1
Cu 256.62 165.269 212.241 1
Cu 257.527 165.269 212.241 1
Cu 258.417 165.272 212.241 1
Cu 259.284 165.636 212.241 1
Cu 260.126 166.051 212.241 1
Cu 260.94 166.517 212.241 1
Cu 261.722 167.031 212.241 1
Cu 262.469 167.592 212.241 1
Cu 263.178 168.196 212.241 1
Cu 263.846 168.843 212.241 1
Cu 264.471 169.53 212.241 1
Cu 265.051 170.252 212.241 1
Cu 265.582 171.009 212.241 1
Cu 266.063 171.796 212.241 1
Cu 266.492 172.611 212.241 1
Cu 266.868 173.451 212.241 1
Cu 266.954 174.312 212.241 1
Cu 266.954 175.19 212.241 1
Cu 266.954 176.083 212.241 1
Cu 266.954 176.986 212.241 1
Cu 266.954 177.897 212.241 1
Cu 266.954 178.811 212.241 1
Cu 266.931 178.811 217.15 1
Cu 266.931 179.724 217.15 1
Cu 266.931 180.634 217.15 1
Cu 266.931 181.536 217.15 1
Cu 266.931 182.427 217.15 1
Cu 266.931 183.304 217.15 1
Cu 266.846 184.163 217.15 1
Cu 266.471 185.002 217.15 1
Cu 266.042 185.815 217.15 1
Cu 265.562 186.602 217.15 1
Cu 265.031 187.357 217.15 1
Cu 264.453 188.079 217.15 1
Cu 263.829 188.764 217.15 1
Cu 263.162 189.409 217.15 1
Cu 262.454 190.013 217.15 1
Cu 261.708 190.573 217.15 1
Cu 260.927 191.087 217.15 1
Cu 260.115 191.552 217.15 1
Cu 259.274 191.966 217.15 1
Cu 258.408 192.329 217.15 1
Cu 257.52 192.332 217.15 1
Cu 256.614 192.332 217.15 1
Cu 255.693 192.332 217.15 1
Cu 254.76 192.332 217.15 1
Cu 253.821 192.332 217.15 1
Cu 252.878 192.332 217.15 1
Cu 251.934 192.332 217.15 1
Cu 250.995 192.332 217.15 1
Cu 250.062 192.332 217.15 1
Cu 249.141 192.332 217.15 1
Cu 248.235 192.332 217.15 1
Cu 247.347 192.329 217.15 1
Cu 246.481 191.966 217.15 1
Cu 245.64 191.552 217.15 1
Cu 244.828 191.087 217.15 1
Cu 244.047 190.573 217.15 1
Cu 243.301 190.013 217.15 1
Cu 242.593 189.409 217.15 1
Cu 241.926 188.764 217.15 1
Cu 241.302 188.079 217.15 1
Cu 240.724 187.357 217.15 1
Cu 240.193 186.602 217.15 1
Cu 239.713 185.815 217.15 1
Cu 239.284 185.002 217.15 1
Cu 238.909 184.163 217.15 1
Cu 238.824 183.304 217.15 1
Cu 238.824 182.427 217.15 1
Cu 238.824 181.536 217.15 1
Cu 238.824 180.634 217.15 1
Cu 238.824 179.724 217.15 1
Cu 238.824 178.811 217.15 1
Cu 238.824 177.899 217.15 1
Cu 238.824 176.989 217.15 1
Cu 238.824 176.087 217.15 1
Cu 238.824 175.196 217.15 1
Cu 238.824 174.319 217.15 1
Cu 238.909 173.459 217.15 1
Cu 239.284 172.621 217.15 1
Cu 239.713 171.807 217.15 1
Cu 240.193 171.021 217.15 1
Cu 240.724 170.266 217.15 1
Cu 241.302 169.544 217.15 1
Cu 241.926 168.859 217.15 1
Cu 242.593 168.213 217.15 1
Cu 243.301 167.609 217.15 1
Cu 244.047 167.05 217.15 1
Cu 244.828 166.536 217.15 1
Cu 245.64 166.071 217.15 1
Cu 246.481 165.657 217.15 1
Cu 247.347 165.294 217.15 1
Cu 248.235 165.291 217.15 1
Cu 249.141 165.291 217.15 1
Cu 250.062 165.291 217.15 1
Cu 250.995 165.291 217.15 1
Cu 251.934 165.291 217.15 1
Cu 252.878 165.291 217.15 1
Cu 253.821 165.291 217.15 1
Cu 254.76 165.291 217.15 1
Cu 255.693 165.291 217.15 1
Cu 256.614 165.291 217.15 1
Cu 257.52 165.291 217.15 1
Cu 258.408 165.294 217.15 1
Cu 259.274 165.657 217.15 1
Cu 260.115 166.071 217.15 1
Cu 260.927 166.536 217.15 1
Cu 261.708 167.05 217.15 1
Cu 262.454 167.609 217.15 1
Cu 263.162 168.213 217.15 1
Cu 263.829 168.859 217.15 1
Cu 264.453 169.544 217.15 1
Cu 265.031 170.266 217.15 1
Cu 265.562 171.021 217.15 1
Cu 266.042 171.807 217.15 1
Cu 266.471 172.621 217.15 1
Cu 266.846 173.459 217.15 1
Cu 266.931 174.319 217.15 1
Cu 266.931 175.196 217.15 1
Cu 266.931 176.087 217.15 1
Cu 266.931 176.989 217.15 1
Cu 266.931 177.899 217.15 1
Cu 266.931 178.811 217.15 1
Cu 266.908 178.811 222.087 1
Cu 266.908 179.723 222.087 1
Cu 266.908 180.631 222.087 1
Cu 266.908 181.531 222.087 1
Cu 266.908 182.421 222.087 1
Cu 266.908 183.297 222.087 1
Cu 266.823 184.155 222.087 1
Cu 266.449 184.991 222.087 1
Cu 266.021 185.804 222.087 1
Cu 265.541 186.589 222.087 1
Cu 265.012 187.343 222.087 1
Cu 264.434 188.063 222.087 1
Cu 263.811 188.747 222.087 1
Cu 263.145 189.392 222.087 1
Cu 262.438 189.995 222.087 1
Cu 261.693 190.554 222.087 1
Cu 260.914 191.067 222.087 1
Cu 260.103 191.531 222.087 1
Cu 259.264 191.945 222.087 1
Cu 258.399 192.307 222.087 1
Cu 257.512 192.31 222.087 1
Cu 256.607 192.31 222.087 1
Cu 255.688 192.31 222.087 1
Cu 254.757 192.31 222.087 1
Cu 253.819 192.31 222.087 1
Cu 252.878 192.31 222.087 1
Cu 251.936 192.31 222.087 1
Cu 250.998 192.31 222.087 1
Cu 250.067 192.31 222.087 1
Cu 249.148 192.31 222.087 1
Cu 248.243 192.31 222.087 1
Cu 247.356 192.307 222.087 1
Cu 246.491 191.945 222.087 1
Cu 245.652 191.531 222.087 1
Cu 244.841 191.067 222.087 1
Cu 244.062 190.554 222.087 1
Cu 243.317 189.995 222.087 1
Cu 242.61 189.392 222.087 1
Cu 241.944 188.747 222.087 1
Cu 241.321 188.063 222.087 1
Cu 240.743 187.343 222.087 1
Cu 240.214 186.589 222.087 1
Cu 239.734 185.804 222.087 1
Cu 239.306 184.991 222.087 1
Cu 238.932 184.155 222.087 1
Cu 238.847 183.297 222.087 1
Cu 238.847 182.421 222.087 1
Cu 238.847 181.531 222.087 1
Cu 238.847 180.631 222.087 1
Cu 238.847 179.723 222.087 1
Cu 238.847 178.811 222.087 1
Cu 238.847 177.9 222.087 1
Cu 238.847 176.992 222.087 1
Cu 238.847 176.092 222.087 1
Cu 238.847 175.202 222.087 1
Cu 238.847 174.326 222.087 1
Cu 238.932 173.468 222.087 1
Cu 239.306 172.631 222.087 1
Cu 239.734 171.819 222.087 1
Cu 240.214 171.034 222.087 1
Cu 240.743 170.28 222.087 1
Cu 241.321 169.559 222.087 1
Cu 241.944 168.875 222.087 1
Cu 242.61 168.231 222.087 1
Cu 243.317 167.628 222.087 1
Cu 244.062 167.069 222.087 1
Cu 244.841 166.556 222.087 1
Cu 245.652 166.092 222.087 1
Cu 246.491 165.678 222.087 1
Cu 247.356 165.316 222.087 1
Cu 248.243 165.313 222.087 1
Cu 249.148 165.313 222.087 1
Cu 250.067 165.313 222.087 1
Cu 250.998 165.313 222.087 1
Cu 251.936 165.313 222.087 1
Cu 252.878 165.313 222.087 1
Cu 253.819 165.313 222.087 1
Cu 254.757 165.313 222.087 1
Cu 255.688 165.313 222.087 1
Cu 256.607 165.313 222.087 1
Cu 257.512 165.313 222.087 1
Cu 258.399 165.316 222.087 1
Cu 259.264 165.678 222.087 1
Cu 260.103 166.092 222.087 1
Cu 260.914 166.556 222.087 1
Cu 261.693 167.069 222.087 1
Cu 262.438 167.628 222.087 1
Cu 263.145 168.231 222.087 1
Cu 263.811 168.875 222.087 1
Cu 264.434 169.559 222.087 1
Cu 265.012 170.28 222.087 1
Cu 265.541 171.034 222.087 1
Cu 266.021 171.819 222.087 1
Cu 266.449 172.631 222.087 1
Cu 266.823 173.468 222.087 1
Cu 266.908 174.326 222.087 1
Cu 266.908 175.202 222.087 1
Cu 266.908 176.092 222.087 1
Cu 266.908 176.992 222.087 1
Cu 266.908 177.9 222.087 1
Cu 266.908 178.811 222.087 1
Cu 266.885 178.811 227.052 1
Cu 266.885 179.721 227.052 1
Cu 266.885 180.627 227.052 1
Cu 266.885 181.527 227.052 1
Cu 266.885 182.415 227.052 1
Cu 266.885 183.289 227.052 1
Cu 266.799 184.146 227.052 1
Cu 266.426 184.981 227.052 1
Cu 265.999 185.792 227.052 1
Cu 265.52 186.576 227.052 1
Cu 264.991 187.328 227.052 1
Cu 264.414 188.048 227.052 1
Cu 263.792 188.731 227.052 1
Cu 263.127 189.374 227.052 1
Cu 262.422 189.976 227.052 1
Cu 261.678 190.534 227.052 1
Cu 260.9 191.046 227.052 1
Cu 260.091 191.509 227.052 1
Cu 259.253 191.922 227.052 1
Cu 258.389 192.284 227.052 1
Cu 257.504 192.287 227.052 1
Cu 256.601 192.287 227.052 1
Cu 255.683 192.287 227.052 1
Cu 254.754 192.287 227.052 1
Cu 253.818 192.287 227.052 1
Cu 252.878 192.287 227.052 1
Cu 251.937 192.287 227.052 1
Cu 251.001 192.287 227.052 1
Cu 250.072 192.287 227.052 1
Cu 249.154 192.287 227.052 1
Cu 248.251 192.287 227.052 1
Cu 247.366 192.284 227.052 1
Cu 246.502 191.922 227.052 1
Cu 245.664 191.509 227.052 1
Cu 244.855 191.046 227.052 1
Cu 244.077 190.534 227.052 1
Cu 243.333 189.976 227.052 1
Cu 242.628 189.374 227.052 1
Cu 241.963 188.731 227.052 1
Cu 241.341 188.048 227.052 1
Cu 240.764 187.328 227.052 1
Cu 240.235 186.576 227.052 1
Cu 239.757 185.792 227.052 1
Cu 239.329 184.981 227.052 1
Cu 238.956 184.146 227.052 1
Cu 238.87 183.289 227.052 1
Cu 238.87 182.415 227.052 1
Cu 238.87 181.527 227.052 1
Cu 238.87 180.627 227.052 1
Cu 238.87 179.721 227.052 1
Cu 238.87 178.811 227.052 1
Cu 238.87 177.902 227.052 1
Cu 238.87 176.995 227.052 1
Cu 238.87 176.096 227.052 1
Cu 238.87 175.208 227.052 1
Cu 238.87 174.334 227.052 1
Cu 238.956 173.477 227.052 1
Cu 239.329 172.642 227.052 1
Cu 239.757 171.831 227.052 1
Cu 240.235 171.047 227.052 1
Cu 240.764 170.294 227.052 1
Cu 241.341 169.575 227.052 1
Cu 241.963 168.892 227.052 1
Cu 242.628 168.249 227.052 1
Cu 243.333 167.647 227.052 1
Cu 244.077 167.089 227.052 1
Cu 244.855 166.577 227.052 1
Cu 245.664 166.114 227.052 1
Cu 246.502 165.7 227.052 1
Cu 247.366 165.339 227.052 1
Cu 248.251 165.336 227.052 1
Cu 249.154 165.336 227.052 1
Cu 250.072 165.336 227.052 1
Cu 251.001 165.336 227.052 1
Cu 251.937 165.336 227.052 1
Cu 252.878 165.336 227.052 1
Cu 253.818 165.336 227.052 1
Cu 254.754 165.336 227.052 1
Cu 255.683 165.336 227.052 1
Cu 256.601 165.336 227.052 1
Cu 257.504 165.336 227.052 1
Cu 258.389 165.339 227.052 1
Cu 259.253 165.7 227.052 1
Cu 260.091 166.114 227.052 1
Cu 260.9 166.577 227.052 1
Cu 261.678 167.089 227.052 1
Cu 262.422 167.647 227.052 1
Cu 263.127 168.249 227.052 1
Cu 263.792 168.892 227.052 1
Cu 264.414 169.575 227.052 1
Cu 264.991 170.294 227.052 1
Cu 265.52 171.047 227.052 1
Cu 265.999 171.831 227.052 1
Cu 266.426 172.642 227.052 1
Cu 266.799 173.477 227.052 1
Cu 266.885 174.334 227.052 1
Cu 266.885 175.208 227.052 1
Cu 266.885 176.096 227.052 1
Cu 266.885 176.995 227.052 1
Cu 266.885 177.902 227.052 1
Cu 266.885 178.811 227.052 1
Cu 266.86 178.811 232.045 1
Cu 266.86 179.72 232.045 1
Cu 266.86 180.624 232.045 1
Cu 266.86 181.522 232.045 1
Cu 266.86 182.409 232.045 1
Cu 266.86 183.281 232.045 1
Cu 266.775 184.136 232.045 1
Cu 266.402 184.97 232.045 1
Cu 265.976 185.78 232.045 1
Cu 265.498 186.562 232.045 1
Cu 264.97 187.314 232.045 1
Cu 264.394 188.032 232.045 1
Cu 263.773 188.713 232.045 1
Cu 263.109 189.356 232.045 1
Cu 262.405 189.957 232.045 1
Cu 261.663 190.514 232.045 1
Cu 260.886 191.024 232.045 1
Cu 260.078 191.487 232.045 1
Cu 259.242 191.899 232.045 1
Cu 258.38 192.26 232.045 1
Cu 257.496 192.264 232.045 1
Cu 256.595 192.264 232.045 1
Cu 255.678 192.264 232.045 1
Cu 254.751 192.264 232.045 1
Cu 253.816 192.264 232.045 1
Cu 252.878 192.264 232.045 1
Cu 251.939 192.264 232.045 1
Cu 251.004 192.264 232.045 1
Cu 250.077 192.264 232.045 1
Cu 249.16 192.264 232.045 1
Cu 248.259 192.264 232.045 1
Cu 247.375 192.26 232.045 1
Cu 246.513 191.899 232.045 1
Cu 245.677 191.487 232.045 1
Cu 244.869 191.024 232.045 1
Cu 244.092 190.514 232.045 1
Cu 243.35 189.957 232.045 1
Cu 242.646 189.356 232.045 1
Cu 241.982 188.713 232.045 1
Cu 241.361 188.032 232.045 1
Cu 240.785 187.314 232.045 1
Cu 240.257 186.562 232.045 1
Cu 239.779 185.78 232.045 1
Cu 239.353 184.97 232.045 1
Cu 238.98 184.136 232.045 1
Cu 238.895 183.281 232.045 1
Cu 238.895 182.409 232.045 1
Cu 238.895 181.522 232.045 1
Cu 238.895 180.624 232.045 1
Cu 238.895 179.72 232.045 1
Cu 238.895 178.811 232.045 1
Cu 238.895 177.903 232.045 1
Cu 238.895 176.998 232.045 1
Cu 238.895 176.101 232.045 1
Cu 238.895 175.214 232.045 1
Cu 238.895 174.342 232.045 1
Cu 238.98 173.487 232.045 1
Cu 239.353 172.653 232.045 1
Cu 239.779 171.843 232.045 1
Cu 240.257 171.061 232.045 1
Cu 240.785 170.309 232.045 1
Cu 241.361 169.591 232.045 1
Cu 241.982 168.91 232.045 1
Cu 242.646 168.267 232.045 1
Cu 243.35 167.666 232.045 1
Cu 244.092 167.109 232.045 1
Cu 244.869 166.598 232.045 1
Cu 245.677 166.136 232.045 1
Cu 246.513 165.723 232.045 1
Cu 247.375 165.362 232.045 1
Cu 248.259 165.359 232.045 1
Cu 249.16 165.359 232.045 1
Cu 250.077 165.359 232.045 1
Cu 251.004 165.359 232.045 1
Cu 251.939 165.359 232.045 1
Cu 252.878 165.359 232.045 1
Cu 253.816 165.359 232.045 1
Cu 254.751 165.359 232.045 1
Cu 255.678 165.359 232.045 1
Cu 256.595 165.359 232.045 1
Cu 257.496 165.359 232.045 1
Cu 258.38 165.362 232.045 1
Cu 259.242 165.723 232.045 1
Cu 260.078 166.136 232.045 1
Cu 260.886 166.598 232.045 1
Cu 261.663 167.109 232.045 1
Cu 262.405 167.666 232.045 1
Cu 263.109 168.267 232.045 1
Cu 263.773 168.91 232.045 1
Cu 264.394 169.591 232.045 1
Cu 264.97 170.309 232.045 1
Cu 265.498 171.061 232.045 1
Cu 265.976 171.843 232.045 1
Cu 266.402 172.653 232.045 1
Cu 266.775 173.487 232.045 1
Cu 266.86 174.342 232.045 1
Cu 266.86 175.214 232.045 1
Cu 266.86 176.101 232.045 1
Cu 266.86 176.998 232.045 1
Cu 266.86 177.903 232.045 1
Cu 266.86 178.811 232.045 1
Cu 266.835 178.811 237.065 1
Cu 266.835 179.718 237.065 1
Cu 266.835 180.621 237.065 1
Cu 266.835 181.517 237.065 1
Cu 266.835 182.402 237.065 1
Cu 266.835 183.273 237.065 1
Cu 266.75 184.127 237.065 1
Cu 266.377 184.959 237.065 1
Cu 265.952 185.767 237.065 1
Cu 265.475 186.548 237.065 1
Cu 264.948 187.298 237.065 1
Cu 264.373 188.015 237.065 1
Cu 263.754 188.695 237.065 1
Cu 263.091 189.337 237.065 1
Cu 262.388 189.936 237.065 1
Cu 261.647 190.492 237.065 1
Cu 260.872 191.002 237.065 1
Cu 260.065 191.464 237.065 1
Cu 259.23 191.876 237.065 1
Cu 258.37 192.236 237.065 1
Cu 257.488 192.239 237.065 1
Cu 256.588 192.239 237.065 1
Cu 255.673 192.239 237.065 1
Cu 254.747 192.239 237.065 1
Cu 253.814 192.239 237.065 1
Cu 252.878 192.239 237.065 1
Cu 251.941 192.239 237.065 1
Cu 251.008 192.239 237.065 1
Cu 250.082 192.239 237.065 1
Cu 249.167 192.239 237.065 1
Cu 248.267 192.239 237.065 1
Cu 247.385 192.236 237.065 1
Cu 246.525 191.876 237.065 1
Cu 245.69 191.464 237.065 1
Cu 244.883 191.002 237.065 1
Cu 244.108 190.492 237.065 1
Cu 243.367 189.936 237.065 1
Cu 242.664 189.337 237.065 1
Cu 242.001 188.695 237.065 1
Cu 241.382 188.015 237.065 1
Cu 240.807 187.298 237.065 1
Cu 240.28 186.548 237.065 1
Cu 239.803 185.767 237.065 1
Cu 239.378 184.959 237.065 1
Cu 239.005 184.127 237.065 1
Cu 238.92 183.273 237.065 1
Cu 238.92 182.402 237.065 1
Cu 238.92 181.517 237.065 1
Cu 238.92 180.621 237.065 1
Cu 238.92 179.718 237.065 1
Cu 238.92 178.811 237.065 1
Cu 238.92 177.905 237.065 1
Cu 238.92 177.002 237.065 1
Cu 238.92 176.106 237.065 1
Cu 238.92 175.221 237.065 1
Cu 238.92 174.35 237.065 1
Cu 239.005 173.496 237.065 1
Cu 239.378 172.664 237.065 1
Cu 239.803 171.856 237.065 1
Cu 240.28 171.075 237.065 1
Cu 240.807 170.325 237.065 1
Cu 241.382 169.608 237.065 1
Cu 242.001 168.928 237.065 1
Cu 242.664 168.286 237.065 1
Cu 243.367 167.686 237.065 1
Cu 244.108 167.13 237.065 1
Cu 244.883 166.621 237.065 1
Cu 245.69 166.159 237.065 1
Cu 246.525 165.747 237.065 1
Cu 247.385 165.387 237.065 1
Cu 248.267 165.384 237.065 1
Cu 249.167 165.384 237.065 1
Cu 250.082 165.384 237.065 1
Cu 251.008 165.384 237.065 1
Cu 251.941 165.384 237.065 1
Cu 252.878 165.384 237.065 1
Cu 253.814 165.384 237.065 1
Cu 254.747 165.384 237.065 1
Cu 255.673 165.384 237.065 1
Cu 256.588 165.384 237.065 1
Cu 257.488 165.384 237.065 1
Cu 258.37 165.387 237.065 1
Cu 259.23 165.747 237.065 1
Cu 260.065 166.159 237.065 1
Cu 260.872 166.621 237.065 1
Cu 261.647 167.13 237.065 1
Cu 262.388 167.686 237.065 1
Cu 263.091 168.286 237.065 1
Cu 263.754 168.928 237.065 1
Cu 264.373 169.608 237.065 1
Cu 264.948 170.325 237.065 1
Cu 265.475 171.075 237.065 1
Cu 265.952 171.856 237.065 1
Cu 266.377 172.664 237.065 1
Cu 266.75 173.496 237.065 1
Cu 266.835 174.35 237.065 1
Cu 266.835 175.221 237.065 1
Cu 266.835 176.106 237.065 1
Cu 266.835 177.002 237.065 1
Cu 266.835 177.905 237.065 1
Cu 266.835 178.811 237.065 1
Cu 266.809 178.811 242.112 1
Cu 266.809 179.716 242.112 1
Cu 266.809 180.618 242.112 1
Cu 266.809 181.512 242.112 1
Cu 266.809 182.395 242.112 1
Cu 266.809 183.265 242.112 1
Cu 266.724 184.117 242.112 1
Cu 266.352 184.948 242.112 1
Cu 265.927 185.754 242.112 1
Cu 265.451 186.533 242.112 1
Cu 264.925 187.282 242.112 1
Cu 264.352 187.998 242.112 1
Cu 263.733 188.677 242.112 1
Cu 263.072 189.317 242.112 1
Cu 262.37 189.916 242.112 1
Cu 261.631 190.471 242.112 1
Cu 260.857 190.979 242.112 1
Cu 260.052 191.44 242.112 1
Cu 259.218 191.851 242.112 1
Cu 258.36 192.211 242.112 1
Cu 257.479 192.214 242.112 1
Cu 256.581 192.214 242.112 1
Cu 255.668 192.214 242.112 1
Cu 254.744 192.214 242.112 1
Cu 253.813 192.214 242.112 1
Cu 252.878 192.214 242.112 1
Cu 251.942 192.214 242.112 1
Cu 251.011 192.214 242.112 1
Cu 250.087 192.214 242.112 1
Cu 249.174 192.214 242.112 1
Cu 248.276 192.214 242.112 1
Cu 247.395 192.211 242.112 1
Cu 246.537 191.851 242.112 1
Cu 245.703 191.44 242.112 1
Cu 244.898 190.979 242.112 1
Cu 244.124 190.471 242.112 1
Cu 243.385 189.916 242.112 1
Cu 242.683 189.317 242.112 1
Cu 242.022 188.677 242.112 1
Cu 241.403 187.998 242.112 1
Cu 240.83 187.282 242.112 1
Cu 240.304 186.533 242.112 1
Cu 239.828 185.754 242.112 1
Cu 239.403 184.948 242.112 1
Cu 239.031 184.117 242.112 1
Cu 238.946 183.265 242.112 1
Cu 238.946 182.395 242.112 1
Cu 238.946 181.512 242.112 1
Cu 238.946 180.618 242.112 1
Cu 238.946 179.716 242.112 1
Cu 238.946 178.811 242.112 1
Cu 238.946 177.906 242.112 1
Cu 238.946 177.005 242.112 1
Cu 238.946 176.111 242.112 1
Cu 238.946 175.227 242.112 1
Cu 238.946 174.358 242.112 1
Cu 239.031 173.506 242.112 1
Cu 239.403 172.675 242.112 1
Cu 239.828 171.869 242.112 1
Cu 240.304 171.089 242.112 1
Cu 240.83 170.341 242.112 1
Cu 241.403 169.625 242.112 1
Cu 242.022 168.946 242.112 1
Cu 242.683 168.306 242.112 1
Cu 243.385 167.707 242.112 1
Cu 244.124 167.152 242.112 1
Cu 244.898 166.643 242.112 1
Cu 245.703 166.182 242.112 1
Cu 246.537 165.771 242.112 1
Cu 247.395 165.412 242.112 1
Cu 248.276 165.409 242.112 1
Cu 249.174 165.409 242.112 1
Cu 250.087 165.409 242.112 1
Cu 251.011 165.409 242.112 1
Cu 251.942 165.409 242.112 1
Cu 252.878 165.409 242.112 1
Cu 253.813 165.409 242.112 1
Cu 254.744 165.409 242.112 1
Cu 255.668 165.409 242.112 1
Cu 256.581 165.409 242.112 1
Cu 257.479 165.409 242.112 1
Cu 258.36 165.412 242.112 1
Cu 259.218 165.771 242.112 1
Cu 260.052 166.182 242.112 1
Cu 260.857 166.643 242.112 1
Cu 261.631 167.152 242.112 1
Cu 262.37 167.707 242.112 1
Cu 263.072 168.306 242.112 1
Cu 263.733 168.946 242.112 1
Cu 264.352 169.625 242.112 1
Cu 264.925 170.341 242.112 1
Cu 265.451 171.089 242.112 1
Cu 265.927 171.869 242.112 1
Cu 266.352 172.675 242.112 1
Cu 266.724 173.506 242.112 1
Cu 266.809 174.358 242.112 1
Cu 266.809 175.227 242.112 1
Cu 266.809 176.111 242.112 1
Cu 266.809 177.005 242.112 1
Cu 266.809 177.906 242.112 1
Cu 266.809 178.811 242.112 1
Cu 266.782 178.811 247.186 1
Cu 266.782 179.715 247.186 1
Cu 266.782 180.614 247.186 1
Cu 266.782 181.507 247.186 1
Cu 266.782 182.388 247.186 1
Cu 266.782 183.256 247.186 1
Cu 266.697 184.106 247.186 1
Cu 266.326 184.936 247.186 1
Cu 265.902 185.741 247.186 1
Cu 265.427 186.519 247.186 1
Cu 264.902 187.266 247.186 1
Cu 264.33 187.98 247.186 1
Cu 263.712 188.658 247.186 1
Cu 263.052 189.297 247.186 1
Cu 262.352 189.894 247.186 1
Cu 261.614 190.448 247.186 1
Cu 260.842 190.956 247.186 1
Cu 260.038 191.416 247.186 1
Cu 259.206 191.826 247.186 1
Cu 258.349 192.185 247.186 1
Cu 257.47 192.188 247.186 1
Cu 256.574 192.188 247.186 1
Cu 255.663 192.188 247.186 1
Cu 254.74 192.188 247.186 1
Cu 253.811 192.188 247.186 1
Cu 252.878 192.188 247.186 1
Cu 251.944 192.188 247.186 1
Cu 251.015 192.188 247.186 1
Cu 250.092 192.188 247.186 1
Cu 249.181 192.188 247.186 1
Cu 248.285 192.188 247.186 1
Cu 247.406 192.185 247.186 1
Cu 246.549 191.826 247.186 1
Cu 245.717 191.416 247.186 1
Cu 244.913 190.956 247.186 1
Cu 244.141 190.448 247.186 1
Cu 243.403 189.894 247.186 1
Cu 242.703 189.297 247.186 1
Cu 242.043 188.658 247.186 1
Cu 241.425 187.98 247.186 1
Cu 240.853 187.266 247.186 1
Cu 240.328 186.519 247.186 1
Cu 239.853 185.741 247.186 1
Cu 239.429 184.936 247.186 1
Cu 239.058 184.106 247.186 1
Cu 238.973 183.256 247.186 1
Cu 238.973 182.388 247.186 1
Cu 238.973 181.507 247.186 1
Cu 238.973 180.614 247.186 1
Cu 238.973 179.715 247.186 1
Cu 238.973 178.811 247.186 1
Cu 238.973 177.908 247.186 1
Cu 238.973 177.009 247.186 1
Cu 238.973 176.116 247.186 1
Cu 238.973 175.234 247.186 1
Cu 238.973 174.367 247.186 1
Cu 239.058 173.516 247.186 1
Cu 239.429 172.687 247.186 1
Cu 239.853 171.882 247.186 1
Cu 240.328 171.104 247.186 1
Cu 240.853 170.357 247.186 1
Cu 241.425 169.643 247.186 1
Cu 242.043 168.965 247.186 1
Cu 242.703 168.326 247.186 1
Cu 243.403 167.729 247.186 1
Cu 244.141 167.175 247.186 1
Cu 244.913 166.667 247.186 1
Cu 245.717 166.207 247.186 1
Cu 246.549 165.797 247.186 1
Cu 247.406 165.438 247.186 1
Cu 248.285 165.435 247.186 1
Cu 249.181 165.435 247.186 1
Cu 250.092 165.435 247.186 1
Cu 251.015 165.435 247.186 1
Cu 251.944 165.435 247.186 1
Cu 252.878 165.435 247.186 1
Cu 253.811 165.435 247.186 1
Cu 254.74 165.435 247.186 1
Cu 255.663 165.435 247.186 1
Cu 256.574 165.435 247.186 1
Cu 257.47 165.435 247.186 1
Cu 258.349 165.438 247.186 1
Cu 259.206 165.797 247.186 1
Cu 260.038 166.207 247.186 1
Cu 260.842 166.667 247.186 1
Cu 261.614 167.175 247.186 1
Cu 262.352 167.729 247.186 1
Cu 263.052 168.326 247.186 1
Cu 263.712 168.965 247.186 1
Cu 264.33 169.643 247.186 1
Cu 264.902 170.357 247.186 1
Cu 265.427 171.104 247.186 1
Cu 265.902 171.882 247.186 1
Cu 266.326 172.687 247.186 1
Cu 266.697 173.516 247.186 1
Cu 266.782 174.367 247.186 1
Cu 266.782 175.234 247.186 1
Cu 266.782 176.116 247.186 1
Cu 266.782 177.009 247.186 1
Cu 266.782 177.908 247.186 1
Cu 266.782 178.811 247.186 1
Cu 266.754 178.811 252.286 1
Cu 266.754 179.713 252.286 1
Cu 266.754 180.611 252.286 1
Cu 266.754 181.501 252.286 1
Cu 266.754 182.381 252.286 1
Cu 266.754 183.247 252.286 1
Cu 266.669 184.096 252.286 1
Cu 266.299 184.923 252.286 1
Cu 265.876 185.727 252.286 1
Cu 265.402 186.503 252.286 1
Cu 264.878 187.249 252.286 1
Cu 264.307 187.962 252.286 1
Cu 263.691 188.638 252.286 1
Cu 263.032 189.276 252.286 1
Cu 262.333 189.872 252.286 1
Cu 261.596 190.425 252.286 1
Cu 260.826 190.932 252.286 1
Cu 260.024 191.391 252.286 1
Cu 259.193 191.8 252.286 1
Cu 258.338 192.158 252.286 1
Cu 257.461 192.162 252.286 1
Cu 256.566 192.162 252.286 1
Cu 255.657 192.162 252.286 1
Cu 254.737 192.162 252.286 1
Cu 253.809 192.162 252.286 1
Cu 252.878 192.162 252.286 1
Cu 251.946 192.162 252.286 1
Cu 251.018 192.162 252.286 1
Cu 250.098 192.162 252.286 1
Cu 249.189 192.162 252.286 1
Cu 248.294 192.162 252.286 1
Cu 247.417 192.158 252.286 1
Cu 246.562 191.8 252.286 1
Cu 245.731 191.391 252.286 1
Cu 244.929 190.932 252.286 1
Cu 244.159 190.425 252.286 1
Cu 243.422 189.872 252.286 1
Cu 242.723 189.276 252.286 1
Cu 242.064 188.638 252.286 1
Cu 241.448 187.962 252.286 1
Cu 240.877 187.249 252.286 1
Cu 240.353 186.503 252.286 1
Cu 239.879 185.727 252.286 1
Cu 239.456 184.923 252.286 1
Cu 239.086 184.096 252.286 1
Cu 239.001 183.247 252.286 1
Cu 239.001 182.381 252.286 1
Cu 239.001 181.501 252.286 1
Cu 239.001 180.611 252.286 1
Cu 239.001 179.713 252.286 1
Cu 239.001 178.811 252.286 1
Cu 239.001 177.91 252.286 1
Cu 239.001 177.012 252.286 1
Cu 239.001 176.122 252.286 1
Cu 239.001 175.241 252.286 1
Cu 239.001 174.375 252.286 1
Cu 239.086 173.527 252.286 1
Cu 239.456 172.699 252.286 1
Cu 239.879 171.896 252.286 1
Cu 240.353 171.12 252.286 1
Cu 240.877 170.374 252.286 1
Cu 241.448 169.661 252.286 1
Cu 242.064 168.985 252.286 1
Cu 242.723 168.347 252.286 1
Cu 243.422 167.751 252.286 1
Cu 244.159 167.198 252.286 1
Cu 244.929 166.691 252.286 1
Cu 245.731 166.232 252.286 1
Cu 246.562 165.823 252.286 1
Cu 247.417 165.464 252.286 1
Cu 248.294 165.461 252.286 1
Cu 249.189 165.461 252.286 1
Cu 250.098 165.461 252.286 1
Cu 251.018 165.461 252.286 1
Cu 251.946 165.461 252.286 1
Cu 252.878 165.461 252.286 1
Cu 253.809 165.461 252.286 1
Cu 254.737 165.461 252.286 1
Cu 255.657 165.461 252.286 1
Cu 256.566 165.461 252.286 1
Cu 257.461 165.461 252.286 1
Cu 258.338 165.464 252.286 1
Cu 259.193 165.823 252.286 1
Cu 260.024 166.232 252.286 1
Cu 260.826 166.691 252.286 1
Cu 261.596 167.198 252.286 1
Cu 262.333 167.751 252.286 1
Cu 263.032 168.347 252.286 1
Cu 263.691 168.985 252.286 1
Cu 264.307 169.661 252.286 1
Cu 264.878 170.374 252.286 1
Cu 265.402 171.12 252.286 1
Cu 265.876 171.896 252.286 1
Cu 266.299 172.699 252.286 1
Cu 266.669 173.527 252.286 1
Cu 266.754 174.375 252.286 1
Cu 266.754 175.241 252.286 1
Cu 266.754 176.122 252.286 1
Cu 266.754 177.012 252.286 1
Cu 266.754 177.91 252.286 1
Cu 266.754 178.811 252.286 1
Cu 266.726 178.811 257.412 1
Cu 266.726 179.711 257.412 1
Cu 266.726 180.607 257.412 1
Cu 266.726 181.496 257.412 1
Cu 266.726 182.374 257.412 1
Cu 266.726 183.238 257.412 1
Cu 266.641 184.085 257.412 1
Cu 266.272 184.911 257.412 1
Cu 265.85 185.713 257.412 1
Cu 265.376 186.487 257.412 1
Cu 264.853 187.232 257.412 1
Cu 264.284 187.943 257.412 1
Cu 263.669 188.618 257.412 1
Cu 263.011 189.254 257.412 1
Cu 262.313 189.849 257.412 1
Cu 261.579 190.401 257.412 1
Cu 260.809 190.907 257.412 1
Cu 260.009 191.365 257.412 1
Cu 259.18 191.774 257.412 1
Cu 258.327 192.131 257.412 1
Cu 257.452 192.134 257.412 1
Cu 256.559 192.134 257.412 1
Cu 255.651 192.134 257.412 1
Cu 254.733 192.134 257.412 1
Cu 253.807 192.134 257.412 1
Cu 252.878 192.134 257.412 1
Cu 251.948 192.134 257.412 1
Cu 251.022 192.134 257.412 1
Cu 250.104 192.134 257.412 1
Cu 249.196 192.134 257.412 1
Cu 248.303 192.134 257.412 1
Cu 247.428 192.131 257.412 1
Cu 246.575 191.774 257.412 1
Cu 245.746 191.365 257.412 1
Cu 244.946 190.907 257.412 1
Cu 244.176 190.401 257.412 1
Cu 243.442 189.849 257.412 1
Cu 242.744 189.254 257.412 1
Cu 242.086 188.618 257.412 1
Cu 241.472 187.943 257.412 1
Cu 240.902 187.232 257.412 1
Cu 240.379 186.487 257.412 1
Cu 239.905 185.713 257.412 1
Cu 239.483 184.911 257.412 1
Cu 239.114 184.085 257.412 1
Cu 239.029 183.238 257.412 1
Cu 239.029 182.374 257.412 1
Cu 239.029 181.496 257.412 1
Cu 239.029 180.607 257.412 1
Cu 239.029 179.711 257.412 1
Cu 239.029 178.811 257.412 1
Cu 239.029 177.912 257.412 1
Cu 239.029 177.016 257.412 1
Cu 239.029 176.127 257.412 1
Cu 239.029 175.249 257.412 1
Cu 239.029 174.385 257.412 1
Cu 239.114 173.538 257.412 1
Cu 239.483 172.712 257.412 1
Cu 239.905 171.91 257.412 1
Cu 240.379 171.135 257.412 1
Cu 240.902 170.391 257.412 1
Cu 241.472 169.68 257.412 1
Cu 242.086 169.005 257.412 1
Cu 242.744 168.368 257.412 1
Cu 243.442 167.773 257.412 1
Cu 244.176 167.222 257.412 1
Cu 244.946 166.716 257.412 1
Cu 245.746 166.258 257.412 1
Cu 246.575 165.849 257.412 1
Cu 247.428 165.492 257.412 1
Cu 248.303 165.489 257.412 1
Cu 249.196 165.489 257.412 1
Cu 250.104 165.489 257.412 1
Cu 251.022 165.489 257.412 1
Cu 251.948 165.489 257.412 1
Cu 252.878 165.489 257.412 1
Cu 253.807 165.489 257.412 1
Cu 254.733 165.489 257.412 1
Cu 255.651 165.489 257.412 1
Cu 256.559 165.489 257.412 1
Cu 257.452 165.489 257.412 1
Cu 258.327 165.492 257.412 1
Cu 259.18 165.849 257.412 1
Cu 260.009 166.258 257.412 1
Cu 260.809 166.716 257.412 1
Cu 261.579 167.222 257.412 1
Cu 262.313 167.773 257.412 1
Cu 263.011 168.368 257.412 1
Cu 263.669 169.005 257.412 1
Cu 264.284 169.68 257.412 1
Cu 264.853 170.391 257.412 1
Cu 265.376 171.135 257.412 1
Cu 265.85 171.91 257.412 1
Cu 266.272 172.712 257.412 1
Cu 266.641 173.538 257.412 1
Cu 266.726 174.385 257.412 1
Cu 266.726 175.249 257.412 1
Cu 266.726 176.127 257.412 1
Cu 266.726 177.016 257.412 1
Cu 266.726 177.912 257.412 1
Cu 266.726 178.811 257.412 1
Cu 266.696 178.811 262.563 1
Cu 266.696 179.709 262.563 1
Cu 266.696 180.603 262.563 1
Cu 266.696 181.49 262.563 1
Cu 266.696 182.366 262.563 1
Cu 266.696 183.229 262.563 1
Cu 266.612 184.074 262.563 1
Cu 266.243 184.898 262.563 1
Cu 265.822 185.698 262.563 1
Cu 265.35 186.471 262.563 1
Cu 264.828 187.214 262.563 1
Cu 264.259 187.924 262.563 1
Cu 263.646 188.597 262.563 1
Cu 262.989 189.232 262.563 1
Cu 262.293 189.826 262.563 1
Cu 261.56 190.377 262.563 1
Cu 260.793 190.881 262.563 1
Cu 259.994 191.338 262.563 1
Cu 259.167 191.746 262.563 1
Cu 258.315 192.103 262.563 1
Cu 257.442 192.106 262.563 1
Cu 256.551 192.106 262.563 1
Cu 255.645 192.106 262.563 1
Cu 254.729 192.106 262.563 1
Cu 253.805 192.106 262.563 1
Cu 252.878 192.106 262.563 1
Cu 251.95 192.106 262.563 1
Cu 251.026 192.106 262.563 1
Cu 250.11 192.106 262.563 1
Cu 249.204 192.106 262.563 1
Cu 248.313 192.106 262.563 1
Cu 247.44 192.103 262.563 1
Cu 246.588 191.746 262.563 1
Cu 245.761 191.338 262.563 1
Cu 244.962 190.881 262.563 1
Cu 244.195 190.377 262.563 1
Cu 243.462 189.826 262.563 1
Cu 242.766 189.232 262.563 1
Cu 242.109 188.597 262.563 1
Cu 241.496 187.924 262.563 1
Cu 240.927 187.214 262.563 1
Cu 240.405 186.471 262.563 1
Cu 239.933 185.698 262.563 1
Cu 239.512 184.898 262.563 1
Cu 239.143 184.074 262.563 1
Cu 239.059 183.229 262.563 1
Cu 239.059 182.366 262.563 1
Cu 239.059 181.49 262.563 1
Cu 239.059 180.603 262.563 1
Cu 239.059 179.709 262.563 1
Cu 239.059 178.811 262.563 1
Cu 239.059 177.914 262.563 1
Cu 239.059 177.02 262.563 1
Cu 239.059 176.133 262.563 1
Cu 239.059 175.256 262.563 1
Cu 239.059 174.394 262.563 1
Cu 239.143 173.549 262.563 1
Cu 239.512 172.725 262.563 1
Cu 239.933 171.925 262.563 1
Cu 240.405 171.152 262.563 1
Cu 240.927 170.409 262.563 1
Cu 241.496 169.699 262.563 1
Cu 242.109 169.026 262.563 1
Cu 242.766 168.391 262.563 1
Cu 243.462 167.797 262.563 1
Cu 244.195 167.246 262.563 1
Cu 244.962 166.742 262.563 1
Cu 245.761 166.284 262.563 1
Cu 246.588 165.877 262.563 1
Cu 247.44 165.52 262.563 1
Cu 248.313 165.517 262.563 1
Cu 249.204 165.517 262.563 1
Cu 250.11 165.517 262.563 1
Cu 251.026 165.517 262.563 1
Cu 251.95 165.517 262.563 1
Cu 252.878 165.517 262.563 1
Cu 253.805 165.517 262.563 1
Cu 254.729 165.517 262.563 1
Cu 255.645 165.517 262.563 1
Cu 256.551 165.517 262.563 1
Cu 257.442 165.517 262.563 1
Cu 258.315 165.52 262.563 1
Cu 259.167 165.877 262.563 1
Cu 259.994 166.284 262.563 1
Cu 260.793 166.742 262.563 1
Cu 261.56 167.246 262.563 1
Cu 262.293 167.797 262.563 1
Cu 262.989 168.391 262.563 1
Cu 263.646 169.026 262.563 1
Cu 264.259 169.699 262.563 1
Cu 264.828 170.409 262.563 1
Cu 265.35 171.152 262.563 1
Cu 265.822 171.925 262.563 1
Cu 266.243 172.725 262.563 1
Cu 266.612 173.549 262.563 1
Cu 266.696 174.394 262.563 1
Cu 266.696 175.256 262.563 1
Cu 266.696 176.133 262.563 1
Cu 266.696 177.02 262.563 1
Cu 266.696 177.914 262.563 1
Cu 266.696 178.811 262.563 1
Cu 266.666 178.811 267.74 1
Cu 266.666 179.707 267.74 1
Cu 266.666 180.599 267.74 1
Cu 266.666 181.484 267.74 1
Cu 266.666 182.359 267.74 1
Cu 266.666 183.219 267.74 1
Cu 266.582 184.062 267.74 1
Cu 266.214 184.885 267.74 1
Cu 265.794 185.683 267.74 1
Cu 265.322 186.454 267.74 1
Cu 264.802 187.196 267.74 1
Cu 264.234 187.904 267.74 1
Cu 263.622 188.576 267.74 1
Cu 262.967 189.209 267.74 1
Cu 262.273 189.802 267.74 1
Cu 261.541 190.351 267.74 1
Cu 260.775 190.855 267.74 1
Cu 259.978 191.311 267.74 1
Cu 259.153 191.718 267.74 1
Cu 258.303 192.074 267.74 1
Cu 257.432 192.077 267.74 1
Cu 256.543 192.077 267.74 1
Cu 255.639 192.077 267.74 1
Cu 254.725 192.077 267.74 1
Cu 253.803 192.077 267.74 1
Cu 252.878 192.077 267.74 1
Cu 251.952 192.077 267.74 1
Cu 251.03 192.077 267.74 1
Cu 250.116 192.077 267.74 1
Cu 249.212 192.077 267.74 1
Cu 248.323 192.077 267.74 1
Cu 247.452 192.074 267.74 1
Cu 246.602 191.718 267.74 1
Cu 245.777 191.311 267.74 1
Cu 244.98 190.855 267.74 1
Cu 244.214 190.351 267.74 1
Cu 243.482 189.802 267.74 1
Cu 242.788 189.209 267.74 1
Cu 242.133 188.576 267.74 1
Cu 241.521 187.904 267.74 1
Cu 240.953 187.196 267.74 1
Cu 240.433 186.454 267.74 1
Cu 239.961 185.683 267.74 1
Cu 239.541 184.885 267.74 1
Cu 239.173 184.062 267.74 1
Cu 239.089 183.219 267.74 1
Cu 239.089 182.359 267.74 1
Cu 239.089 181.484 267.74 1
Cu 239.089 180.599 267.74 1
Cu 239.089 179.707 267.74 1
Cu 239.089 178.811 267.74 1
Cu 239.089 177.916 267.74 1
Cu 239.089 177.024 267.74 1
Cu 239.089 176.139 267.74 1
Cu 239.089 175.264 267.74 1
Cu 239.089 174.404 267.74 1
Cu 239.173 173.56 267.74 1
Cu 239.541 172.738 267.74 1
Cu 239.961 171.94 267.74 1
Cu 240.433 171.168 267.74 1
Cu 240.953 170.427 267.74 1
Cu 241.521 169.719 267.74 1
Cu 242.133 169.047 267.74 1
Cu 242.788 168.413 267.74 1
Cu 243.482 167.821 267.74 1
Cu 244.214 167.272 267.74 1
Cu 244.98 166.768 267.74 1
Cu 245.777 166.312 267.74 1
Cu 246.602 165.905 267.74 1
Cu 247.452 165.549 267.74 1
Cu 248.323 165.546 267.74 1
Cu 249.212 165.546 267.74 1
Cu 250.116 165.546 267.74 1
Cu 251.03 165.546 267.74 1
Cu 251.952 165.546 267.74 1
Cu 252.878 165.546 267.74 1
Cu 253.803 165.546 267.74 1
Cu 254.725 165.546 267.74 1
Cu 255.639 165.546 267.74 1
Cu 256.543 165.546 267.74 1
Cu 257.432 165.546 267.74 1
Cu 258.303 165.549 267.74 1
Cu 259.153 165.905 267.74 1
Cu 259.978 166.312 267.74 1
Cu 260.775 166.768 267.74 1
Cu 261.541 167.272 267.74 1
Cu 262.273 167.821 267.74 1
Cu 262.967 168.413 267.74 1
Cu 263.622 169.047 267.74 1
Cu 264.234 169.719 267.74 1
Cu 264.802 170.427 267.74 1
Cu 265.322 171.168 267.74 1
Cu 265.794 171.94 267.74 1
Cu 266.214 172.738 267.74 1
Cu 266.582 173.56 267.74 1
Cu 266.666 174.404 267.74 1
Cu 266.666 175.264 267.74 1
Cu 266.666 176.139 267.74 1
Cu 266.666 177.024 267.74 1
Cu 266.666 177.916 267.74 1
Cu 266.666 178.811 267.74 1
Cu 266.635 178.811 272.943 1
Cu 266.635 179.705 272.943 1
Cu 266.635 180.595 272.943 1
Cu 266.635 181.478 272.943 1
Cu 266.635 182.351 272.943 1
Cu 266.635 183.209 272.943 1
Cu 266.551 184.051 272.943 1
Cu 266.184 184.871 272.943 1
Cu 265.765 185.668 272.943 1
Cu 265.294 186.437 272.943 1
Cu 264.775 187.177 272.943 1
Cu 264.209 187.883 272.943 1
Cu 263.598 188.554 272.943 1
Cu 262.945 189.186 272.943 1
Cu 262.252 189.777 272.943 1
Cu 261.522 190.325 272.943 1
Cu 260.758 190.828 272.943 1
Cu 259.962 191.283 272.943 1
Cu 259.139 191.689 272.943 1
Cu 258.291 192.044 272.943 1
Cu 257.422 192.047 272.943 1
Cu 256.535 192.047 272.943 1
Cu 255.633 192.047 272.943 1
Cu 254.721 192.047 272.943 1
Cu 253.801 192.047 272.943 1
Cu 252.878 192.047 272.943 1
Cu 251.954 192.047 272.943 1
Cu 251.034 192.047 272.943 1
Cu 250.122 192.047 272.943 1
Cu 249.22 192.047 272.943 1
Cu 248.333 192.047 272.943 1
Cu 247.464 192.044 272.943 1
Cu 246.616 191.689 272.943 1
Cu 245.793 191.283 272.943 1
Cu 244.997 190.828 272.943 1
Cu 244.233 190.325 272.943 1
Cu 243.503 189.777 272.943 1
Cu 242.81 189.186 272.943 1
Cu 242.157 188.554 272.943 1
Cu 241.546 187.883 272.943 1
Cu 240.98 187.177 272.943 1
Cu 240.461 186.437 272.943 1
Cu 239.99 185.668 272.943 1
Cu 239.571 184.871 272.943 1
Cu 239.204 184.051 272.943 1
Cu 239.12 183.209 272.943 1
Cu 239.12 182.351 272.943 1
Cu 239.12 181.478 272.943 1
Cu 239.12 180.595 272.943 1
Cu 239.12 179.705 272.943 1
Cu 239.12 178.811 272.943 1
Cu 239.12 177.918 272.943 1
Cu 239.12 177.028 272.943 1
Cu 239.12 176.145 272.943 1
Cu 239.12 175.272 272.943 1
Cu 239.12 174.413 272.943 1
Cu 239.204 173.572 272.943 1
Cu 239.571 172.752 272.943 1
Cu 239.99 171.955 272.943 1
Cu 240.461 171.186 272.943 1
Cu 240.98 170.446 272.943 1
Cu 241.546 169.74 272.943 1
Cu 242.157 169.069 272.943 1
Cu 242.81 168.437 272.943 1
Cu 243.503 167.846 272.943 1
Cu 244.233 167.298 272.943 1
Cu 244.997 166.795 272.943 1
Cu 245.793 166.34 272.943 1
Cu 246.616 165.934 272.943 1
Cu 247.464 165.579 272.943 1
Cu 248.333 165.576 272.943 1
Cu 249.22 165.576 272.943 1
Cu 250.122 165.576 272.943 1
Cu 251.034 165.576 272.943 1
Cu 251.954 165.576 272.943 1
Cu 252.878 165.576 272.943 1
Cu 253.801 165.576 272.943 1
Cu 254.721 165.576 272.943 1
Cu 255.633 165.576 272.943 1
Cu 256.535 165.576 272.943 1
Cu 257.422 165.576 272.943 1
Cu 258.291 165.579 272.943 1
Cu 259.139 165.934 272.943 1
Cu 259.962 166.34 272.943 1
Cu 260.758 166.795 272.943 1
Cu 261.522 167.298 272.943 1
Cu 262.252 167.846 272.943 1
Cu 262.945 168.437 272.943 1
Cu 263.598 169.069 272.943 1
Cu 264.209 169.74 272.943 1
Cu 264.775 170.446 272.943 1
Cu 265.294 171.186 272.943 1
Cu 265.765 171.955 272.943 1
Cu 266.184 172.752 272.943 1
Cu 266.551 173.572 272.943 1
Cu 266.635 174.413 272.943 1
Cu 266.635 175.272 272.943 1
Cu 266.635 176.145 272.943 1
Cu 266.635 177.028 272.943 1
Cu 266.635 177.918 272.943 1
Cu 266.635 178.811 272.943 1
Cu 266.603 178.811 278.17 1
Cu 266.603 179.703 278.17 1
Cu 266.603 180.591 278.17 1
Cu 266.603 181.472 278.17 1
Cu 266.603 182.343 278.17 1
Cu 266.603 183.199 278.17 1
Cu 266.519 184.038 278.17 1
Cu 266.153 184.857 278.17 1
Cu 265.735 185.652 278.17 1
Cu 265.266 186.42 278.17 1
Cu 264.748 187.157 278.17 1
Cu 264.183 187.862 278.17 1
Cu 263.573 188.531 278.17 1
Cu 262.921 189.162 278.17 1
Cu 262.23 189.752 278.17 1
Cu 261.502 190.299 278.17 1
Cu 260.739 190.8 278.17 1
Cu 259.946 191.254 278.17 1
Cu 259.125 191.659 278.17 1
Cu 258.279 192.013 278.17 1
Cu 257.411 192.016 278.17 1
Cu 256.526 192.016 278.17 1
Cu 255.627 192.016 278.17 1
Cu 254.716 192.016 278.17 1
Cu 253.799 192.016 278.17 1
Cu 252.878 192.016 278.17 1
Cu 251.956 192.016 278.17 1
Cu 251.039 192.016 278.17 1
Cu 250.128 192.016 278.17 1
Cu 249.229 192.016 278.17 1
Cu 248.344 192.016 278.17 1
Cu 247.476 192.013 278.17 1
Cu 246.63 191.659 278.17 1
Cu 245.809 191.254 278.17 1
Cu 245.016 190.8 278.17 1
Cu 244.253 190.299 278.17 1
Cu 243.525 189.752 278.17 1
Cu 242.834 189.162 278.17 1
Cu 242.182 188.531 278.17 1
Cu 241.572 187.862 278.17 1
Cu 241.007 187.157 278.17 1
Cu 240.489 186.42 278.17 1
Cu 240.02 185.652 278.17 1
Cu 239.602 184.857 278.17 1
Cu 239.236 184.038 278.17 1
Cu 239.152 183.199 278.17 1
Cu 239.152 182.343 278.17 1
Cu 239.152 181.472 278.17 1
Cu 239.152 180.591 278.17 1
Cu 239.152 179.703 278.17 1
Cu 239.152 178.811 278.17 1
Cu 239.152 177.92 278.17 1
Cu 239.152 177.032 278.17 1
Cu 239.152 176.151 278.17 1
Cu 239.152 175.28 278.17 1
Cu 239.152 174.424 278.17 1
Cu 239.236 173.584 278.17 1
Cu 239.602 172.766 278.17 1
Cu 240.02 171.971 278.17 1
Cu 240.489 171.203 278.17 1
Cu 241.007 170.465 278.17 1
Cu 241.572 169.761 278.17 1
Cu 242.182 169.092 278.17 1
Cu 242.834 168.461 278.17 1
Cu 243.525 167.871 278.17 1
Cu 244.253 167.324 278.17 1
Cu 245.016 166.823 278.17 1
Cu 245.809 166.369 278.17 1
Cu 246.63 165.964 278.17 1
Cu 247.476 165.61 278.17 1
Cu 248.344 165.606 278.17 1
Cu 249.229 165.606 278.17 1
Cu 250.128 165.606 278.17 1
Cu 251.039 165.606 278.17 1
Cu 251.956 165.606 278.17 1
Cu 252.878 165.606 278.17 1
Cu 253.799 165.606 278.17 1
Cu 254.716 165.606 278.17 1
Cu 255.627 165.606 278.17 1
Cu 256.526 165.606 278.17 1
Cu 257.411 165.606 278.17 1
Cu 258.279 165.61 278.17 1
Cu 259.125 165.964 278.17 1
Cu 259.946 166.369 278.17 1
Cu 260.739 166.823 278.17 1
Cu 261.502 167.324 278.17 1
Cu 262.23 167.871 278.17 1
Cu 262.921 168.461 278.17 1
Cu 263.573 169.092 278.17 1
Cu 264.183 169.761 278.17 1
Cu 264.748 170.465 278.17 1
Cu 265.266 171.203 278.17 1
Cu 265.735 171.971 278.17 1
Cu 266.153 172.766 278.17 1
Cu 266.519 173.584 278.17 1
Cu 266.603 174.424 278.17 1
Cu 266.603 175.28 278.17 1
Cu 266.603 176.151 278.17 1
Cu 266.603 177.032 278.17 1
Cu 266.603 177.92 278.17 1
Cu 266.603 178.811 278.17 1
Cu 266.57 178.811 283.421 1
Cu 266.57 179.701 283.421 1
Cu 266.57 180.587 283.421 1
Cu 266.57 181.466 283.421 1
Cu 266.57 182.334 283.421 1
Cu 266.57 183.189 283.421 1
Cu 266.487 184.026 283.421 1
Cu 266.122 184.843 283.421 1
Cu 265.704 185.635 283.421 1
Cu 265.236 186.401 283.421 1
Cu 264.719 187.137 283.421 1
Cu 264.156 187.841 283.421 1
Cu 263.548 188.508 283.421 1
Cu 262.897 189.137 283.421 1
Cu 262.208 189.726 283.421 1
Cu 261.481 190.271 283.421 1
Cu 260.72 190.771 283.421 1
Cu 259.929 191.224 283.421 1
Cu 259.11 191.628 283.421 1
Cu 258.266 191.982 283.421 1
Cu 257.401 191.985 283.421 1
Cu 256.518 191.985 283.421 1
Cu 255.62 191.985 283.421 1
Cu 254.712 191.985 283.421 1
Cu 253.797 191.985 283.421 1
Cu 252.878 191.985 283.421 1
Cu 251.958 191.985 283.421 1
Cu 251.043 191.985 283.421 1
Cu 250.135 191.985 283.421 1
Cu 249.237 191.985 283.421 1
Cu 248.354 191.985 283.421 1
Cu 247.489 191.982 283.421 1
Cu 246.645 191.628 283.421 1
Cu 245.826 191.224 283.421 1
Cu 245.035 190.771 283.421 1
Cu 244.274 190.271 283.421 1
Cu 243.547 189.726 283.421 1
Cu 242.858 189.137 283.421 1
Cu 242.207 188.508 283.421 1
Cu 241.599 187.841 283.421 1
Cu 241.036 187.137 283.421 1
Cu 240.519 186.401 283.421 1
Cu 240.051 185.635 283.421 1
Cu 239.633 184.843 283.421 1
Cu 239.268 184.026 283.421 1
Cu 239.185 183.189 283.421 1
Cu 239.185 182.334 283.421 1
Cu 239.185 181.466 283.421 1
Cu 239.185 180.587 283.421 1
Cu 239.185 179.701 283.421 1
Cu 239.185 178.811 283.421 1
Cu 239.185 177.922 283.421 1
Cu 239.185 177.036 283.421 1
Cu 239.185 176.157 283.421 1
Cu 239.185 175.289 283.421 1
Cu 239.185 174.434 283.421 1
Cu 239.268 173.597 283.421 1
Cu 239.633 172.78 283.421 1
Cu 240.051 171.987 283.421 1
Cu 240.519 171.221 283.421 1
Cu 241.036 170.485 283.421 1
Cu 241.599 169.782 283.421 1
Cu 242.207 169.115 283.421 1
Cu 242.858 168.486 283.421 1
Cu 243.547 167.897 283.421 1
Cu 244.274 167.352 283.421 1
Cu 245.035 166.851 283.421 1
Cu 245.826 166.399 283.421 1
Cu 246.645 165.995 283.421 1
Cu 247.489 165.641 283.421 1
Cu 248.354 165.638 283.421 1
Cu 249.237 165.638 283.421 1
Cu 250.135 165.638 283.421 1
Cu 251.043 165.638 283.421 1
Cu 251.958 165.638 283.421 1
Cu 252.878 165.638 283.421 1
Cu 253.797 165.638 283.421 1
Cu 254.712 165.638 283.421 1
Cu 255.62 165.638 283.421 1
Cu 256.518 165.638 283.421 1
Cu 257.401 165.638 283.421 1
Cu 258.266 165.641 283.421 1
Cu 259.11 165.995 283.421 1
Cu 259.929 166.399 283.421 1
Cu 260.72 166.851 283.421 1
Cu 261.481 167.352 283.421 1
Cu 262.208 167.897 283.421 1
Cu 262.897 168.486 283.421 1
Cu 263.548 169.115 283.421 1
Cu 264.156 169.782 283.421 1
Cu 264.719 170.485 283.421 1
Cu 265.236 171.221 283.421 1
Cu 265.704 171.987 283.421 1
Cu 266.122 172.78 283.421 1
Cu 266.487 173.597 283.421 1
Cu 266.57 174.434 283.421 1
Cu 266.57 175.289 283.421 1
Cu 266.57 176.157 283.421 1
Cu 266.57 177.036 283.421 1
Cu 266.57 177.922 283.421 1
Cu 266.57 178.811 283.421 1
Cu 266.537 178.811 288.697 1
Cu 266.537 179.699 288.697 1
Cu 266.537 180.582 288.697 1
Cu 266.537 181.459 288.697 1
Cu 266.537 182.325 288.697 1
Cu 266.537 183.178 288.697 1
Cu 266.453 184.013 288.697 1
Cu 266.089 184.828 288.697 1
Cu 265.673 185.619 288.697 1
Cu 265.206 186.383 288.697 1
Cu 264.69 187.117 288.697 1
Cu 264.128 187.818 288.697 1
Cu 263.521 188.484 288.697 1
Cu 262.873 189.112 288.697 1
Cu 262.185 189.699 288.697 1
Cu 261.46 190.243 288.697 1
Cu 260.701 190.742 288.697 1
Cu 259.912 191.194 288.697 1
Cu 259.094 191.597 288.697 1
Cu 258.253 191.949 288.697 1
Cu 257.39 191.952 288.697 1
Cu 256.509 191.952 288.697 1
Cu 255.613 191.952 288.697 1
Cu 254.708 191.952 288.697 1
Cu 253.794 191.952 288.697 1
Cu 252.878 191.952 288.697 1
Cu 251.961 191.952 288.697 1
Cu 251.047 191.952 288.697 1
Cu 250.142 191.952 288.697 1
Cu 249.246 191.952 288.697 1
Cu 248.366 191.952 288.697 1
Cu 247.502 191.949 288.697 1
Cu 246.661 191.597 288.697 1
Cu 245.843 191.194 288.697 1
Cu 245.054 190.742 288.697 1
Cu 244.295 190.243 288.697 1
Cu 243.57 189.699 288.697 1
Cu 242.882 189.112 288.697 1
Cu 242.234 188.484 288.697 1
Cu 241.627 187.818 288.697 1
Cu 241.065 187.117 288.697 1
Cu 240.549 186.383 288.697 1
Cu 240.082 185.619 288.697 1
Cu 239.666 184.828 288.697 1
Cu 239.302 184.013 288.697 1
Cu 239.218 183.178 288.697 1
Cu 239.218 182.325 288.697 1
Cu 239.218 181.459 288.697 1
Cu 239.218 180.582 288.697 1
Cu 239.218 179.699 288.697 1
Cu 239.218 178.811 288.697 1
Cu 239.218 177.924 288.697 1
Cu 239.218 177.04 288.697 1
Cu 239.218 176.164 288.697 1
Cu 239.218 175.297 288.697 1
Cu 239.218 174.445 288.697 1
Cu 239.302 173.61 288.697 1
Cu 239.666 172.795 288.697 1
Cu 240.082 172.004 288.697 1
Cu 240.549 171.24 288.697 1
Cu 241.065 170.506 288.697 1
Cu 241.627 169.805 288.697 1
Cu 242.234 169.139 288.697 1
Cu 242.882 168.511 288.697 1
Cu 243.57 167.924 288.697 1
Cu 244.295 167.38 288.697 1
Cu 245.054 166.881 288.697 1
Cu 245.843 166.429 288.697 1
Cu 246.661 166.026 288.697 1
Cu 247.502 165.674 288.697 1
Cu 248.366 165.67 288.697 1
Cu 249.246 165.67 288.697 1
Cu 250.142 165.67 288.697 1
Cu 251.047 165.67 288.697 1
Cu 251.961 165.67 288.697 1
Cu 252.878 165.67 288.697 1
Cu 253.794 165.67 288.697 1
Cu 254.708 165.67 288.697 1
Cu 255.613 165.67 288.697 1
Cu 256.509 165.67 288.697 1
Cu 257.39 165.67 288.697 1
Cu 258.253 165.674 288.697 1
Cu 259.094 166.026 288.697 1
Cu 259.912 166.429 288.697 1
Cu 260.701 166.881 288.697 1
Cu 261.46 167.38 288.697 1
Cu 262.185 167.924 288.697 1
Cu 262.873 168.511 288.697 1
Cu 263.521 169.139 288.697 1
Cu 264.128 169.805 288.697 1
Cu 264.69 170.506 288.697 1
Cu 265.206 171.24 288.697 1
Cu 265.673 172.004 288.697 1
Cu 266.089 172.795 288.697 1
Cu 266.453 173.61 288.697 1
Cu 266.537 174.445 288.697 1
Cu 266.537 175.297 288.697 1
Cu 266.537 176.164 288.697 1
Cu 266.537 177.04 288.697 1
Cu 266.537 177.924 288.697 1
Cu 266.537 178.811 288.697 1
Cu 266.502 178.811 293.997 1
Cu 266.502 179.696 293.997 1
Cu 266.502 180.578 293.997 1
Cu 266.502 181.452 293.997 1
Cu 266.502 182.317 293.997 1
Cu 266.502 183.167 293.997 1
Cu 266.419 184 293.997 1
Cu 266.056 184.812 293.997 1
Cu 265.64 185.601 293.997 1
Cu 265.174 186.364 293.997 1
Cu 264.66 187.096 293.997 1
Cu 264.099 187.795 293.997 1
Cu 263.494 188.46 293.997 1
Cu 262.847 189.086 293.997 1
Cu 262.161 189.671 293.997 1
Cu 261.438 190.214 293.997 1
Cu 260.681 190.712 293.997 1
Cu 259.894 191.162 293.997 1
Cu 259.079 191.564 293.997 1
Cu 258.239 191.916 293.997 1
Cu 257.378 191.919 293.997 1
Cu 256.499 191.919 293.997 1
Cu 255.607 191.919 293.997 1
Cu 254.703 191.919 293.997 1
Cu 253.792 191.919 293.997 1
Cu 252.878 191.919 293.997 1
Cu 251.963 191.919 293.997 1
Cu 251.052 191.919 293.997 1
Cu 250.148 191.919 293.997 1
Cu 249.256 191.919 293.997 1
Cu 248.377 191.919 293.997 1
Cu 247.516 191.916 293.997 1
Cu 246.676 191.564 293.997 1
Cu 245.861 191.162 293.997 1
Cu 245.074 190.712 293.997 1
Cu 244.317 190.214 293.997 1
Cu 243.594 189.671 293.997 1
Cu 242.908 189.086 293.997 1
Cu 242.261 188.46 293.997 1
Cu 241.656 187.795 293.997 1
Cu 241.095 187.096 293.997 1
Cu 240.581 186.364 293.997 1
Cu 240.115 185.601 293.997 1
Cu 239.699 184.812 293.997 1
Cu 239.336 184 293.997 1
Cu 239.253 183.167 293.997 1
Cu 239.253 182.317 293.997 1
Cu 239.253 181.452 293.997 1
Cu 239.253 180.578 293.997 1
Cu 239.253 179.696 293.997 1
Cu 239.253 178.811 293.997 1
Cu 239.253 177.926 293.997 1
Cu 239.253 177.045 293.997 1
Cu 239.253 176.17 293.997 1
Cu 239.253 175.306 293.997 1
Cu 239.253 174.456 293.997 1
Cu 239.336 173.623 293.997 1
Cu 239.699 172.81 293.997 1
Cu 240.115 172.021 293.997 1
Cu 240.581 171.259 293.997 1
Cu 241.095 170.527 293.997 1
Cu 241.656 169.827 293.997 1
Cu 242.261 169.163 293.997 1
Cu 242.908 168.537 293.997 1
Cu 243.594 167.952 293.997 1
Cu 244.317 167.409 293.997 1
Cu 245.074 166.911 293.997 1
Cu 245.861 166.46 293.997 1
Cu 246.676 166.058 293.997 1
Cu 247.516 165.707 293.997 1
Cu 248.377 165.704 293.997 1
Cu 249.256 165.704 293.997 1
Cu 250.148 165.704 293.997 1
Cu 251.052 165.704 293.997 1
Cu 251.963 165.704 293.997 1
Cu 252.878 165.704 293.997 1
Cu 253.792 165.704 293.997 1
Cu 254.703 165.704 293.997 1
Cu 255.607 165.704 293.997 1
Cu 256.499 165.704 293.997 1
Cu 257.378 165.704 293.997 1
Cu 258.239 165.707 293.997 1
Cu 259.079 166.058 293.997 1
Cu 259.894 166.46 293.997 1
Cu 260.681 166.911 293.997 1
Cu 261.438 167.409 293.997 1
Cu 262.161 167.952 293.997 1
Cu 262.847 168.537 293.997 1
Cu 263.494 169.163 293.997 1
Cu 264.099 169.827 293.997 1
Cu 264.66 170.527 293.997 1
Cu 265.174 171.259 293.997 1
Cu 265.64 172.021 293.997 1
Cu 266.056 172.81 293.997 1
Cu 266.419 173.623 293.997 1
Cu 266.502 174.456 293.997 1
Cu 266.502 175.306 293.997 1
Cu 266.502 176.17 293.997 1
Cu 266.502 177.045 293.997 1
Cu 266.502 177.926 293.997 1
Cu 266.502 178.811 293.997 1
Cu 266.467 178.811 299.321 1
Cu 266.467 179.694 299.321 1
Cu 266.467 180.573 299.321 1
Cu 266.467 181.446 299.321 1
Cu 266.467 182.307 299.321 1
Cu 266.467 183.155 299.321 1
Cu 266.384 183.986 299.321 1
Cu 266.021 184.797 299.321 1
Cu 265.607 185.584 299.321 1
Cu 265.142 186.344 299.321 1
Cu 264.629 187.074 299.321 1
Cu 264.07 187.772 299.321 1
Cu 263.467 188.434 299.321 1
Cu 262.821 189.059 299.321 1
Cu 262.137 189.643 299.321 1
Cu 261.416 190.184 299.321 1
Cu 260.661 190.681 299.321 1
Cu 259.876 191.13 299.321 1
Cu 259.062 191.531 299.321 1
Cu 258.225 191.882 299.321 1
Cu 257.366 191.885 299.321 1
Cu 256.49 191.885 299.321 1
Cu 255.599 191.885 299.321 1
Cu 254.698 191.885 299.321 1
Cu 253.79 191.885 299.321 1
Cu 252.878 191.885 299.321 1
Cu 251.965 191.885 299.321 1
Cu 251.057 191.885 299.321 1
Cu 250.156 191.885 299.321 1
Cu 249.265 191.885 299.321 1
Cu 248.389 191.885 299.321 1
Cu 247.53 191.882 299.321 1
Cu 246.693 191.531 299.321 1
Cu 245.879 191.13 299.321 1
Cu 245.094 190.681 299.321 1
Cu 244.339 190.184 299.321 1
Cu 243.618 189.643 299.321 1
Cu 242.934 189.059 299.321 1
Cu 242.288 188.434 299.321 1
Cu 241.685 187.772 299.321 1
Cu 241.126 187.074 299.321 1
Cu 240.613 186.344 299.321 1
Cu 240.148 185.584 299.321 1
Cu 239.734 184.797 299.321 1
Cu 239.371 183.986 299.321 1
Cu 239.288 183.155 299.321 1
Cu 239.288 182.307 299.321 1
Cu 239.288 181.446 299.321 1
Cu 239.288 180.573 299.321 1
Cu 239.288 179.694 299.321 1
Cu 239.288 178.811 299.321 1
Cu 239.288 177.929 299.321 1
Cu 239.288 177.05 299.321 1
Cu 239.288 176.177 299.321 1
Cu 239.288 175.315 299.321 1
Cu 239.288 174.467 299.321 1
Cu 239.371 173.636 299.321 1
Cu 239.734 172.826 299.321 1
Cu 240.148 172.039 299.321 1
Cu 240.613 171.279 299.321 1
Cu 241.126 170.549 299.321 1
Cu 241.685 169.851 299.321 1
Cu 242.288 169.188 299.321 1
Cu 242.934 168.564 299.321 1
Cu 243.618 167.98 299.321 1
Cu 244.339 167.439 299.321 1
Cu 245.094 166.942 299.321 1
Cu 245.879 166.493 299.321 1
Cu 246.693 166.092 299.321 1
Cu 247.53 165.741 299.321 1
Cu 248.389 165.738 299.321 1
Cu 249.265 165.738 299.321 1
Cu 250.156 165.738 299.321 1
Cu 251.057 165.738 299.321 1
Cu 251.965 165.738 299.321 1
Cu 252.878 165.738 299.321 1
Cu 253.79 165.738 299.321 1
Cu 254.698 165.738 299.321 1
Cu 255.599 165.738 299.321 1
Cu 256.49 165.738 299.321 1
Cu 257.366 165.738 299.321 1
Cu 258.225 165.741 299.321 1
Cu 259.062 166.092 299.321 1
Cu 259.876 166.493 299.321 1
Cu 260.661 166.942 299.321 1
Cu 261.416 167.439 299.321 1
Cu 262.137 167.98 299.321 1
Cu 262.821 168.564 299.321 1
Cu 263.467 169.188 299.321 1
Cu 264.07 169.851 299.321 1
Cu 264.629 170.549 299.321 1
Cu 265.142 171.279 299.321 1
Cu 265.607 172.039 299.321 1
Cu 266.021 172.826 299.321 1
Cu 266.384 173.636 299.321 1
Cu 266.467 174.467 299.321 1
Cu 266.467 175.315 299.321 1
Cu 266.467 176.177 299.321 1
Cu 266.467 177.05 299.321 1
Cu 266.467 177.929 299.321 1
Cu 266.467 178.811 299.321 1
Cu 266.43 178.811 304.668 1
Cu 266.43 179.692 304.668 1
Cu 266.43 180.569 304.668 1
Cu 266.43 181.438 304.668 1
Cu 266.43 182.298 304.668 1
Cu 266.43 183.144 304.668 1
Cu 266.347 183.972 304.668 1
Cu 265.986 184.781 304.668 1
Cu 265.573 185.566 304.668 1
Cu 265.109 186.324 304.668 1
Cu 264.598 187.052 304.668 1
Cu 264.04 187.748 304.668 1
Cu 263.438 188.409 304.668 1
Cu 262.795 189.031 304.668 1
Cu 262.112 189.614 304.668 1
Cu 261.393 190.154 304.668 1
Cu 260.64 190.649 304.668 1
Cu 259.857 191.097 304.668 1
Cu 259.046 191.497 304.668 1
Cu 258.211 191.847 304.668 1
Cu 257.354 191.85 304.668 1
Cu 256.48 191.85 304.668 1
Cu 255.592 191.85 304.668 1
Cu 254.693 191.85 304.668 1
Cu 253.787 191.85 304.668 1
Cu 252.878 191.85 304.668 1
Cu 251.968 191.85 304.668 1
Cu 251.062 191.85 304.668 1
Cu 250.163 191.85 304.668 1
Cu 249.275 191.85 304.668 1
Cu 248.401 191.85 304.668 1
Cu 247.544 191.847 304.668 1
Cu 246.709 191.497 304.668 1
Cu 245.898 191.097 304.668 1
Cu 245.115 190.649 304.668 1
Cu 244.362 190.154 304.668 1
Cu 243.643 189.614 304.668 1
Cu 242.96 189.031 304.668 1
Cu 242.317 188.409 304.668 1
Cu 241.715 187.748 304.668 1
Cu 241.157 187.052 304.668 1
Cu 240.646 186.324 304.668 1
Cu 240.182 185.566 304.668 1
Cu 239.769 184.781 304.668 1
Cu 239.408 183.972 304.668 1
Cu 239.325 183.144 304.668 1
Cu 239.325 182.298 304.668 1
Cu 239.325 181.438 304.668 1
Cu 239.325 180.569 304.668 1
Cu 239.325 179.692 304.668 1
Cu 239.325 178.811 304.668 1
Cu 239.325 177.931 304.668 1
Cu 239.325 177.054 304.668 1
Cu 239.325 176.184 304.668 1
Cu 239.325 175.325 304.668 1
Cu 239.325 174.479 304.668 1
Cu 239.408 173.65 304.668 1
Cu 239.769 172.842 304.668 1
Cu 240.182 172.057 304.668 1
Cu 240.646 171.299 304.668 1
Cu 241.157 170.571 304.668 1
Cu 241.715 169.875 304.668 1
Cu 242.317 169.214 304.668 1
Cu 242.96 168.591 304.668 1
Cu 243.643 168.009 304.668 1
Cu 244.362 167.469 304.668 1
Cu 245.115 166.974 304.668 1
Cu 245.898 166.526 304.668 1
Cu 246.709 166.126 304.668 1
Cu 247.544 165.776 304.668 1
Cu 248.401 165.773 304.668 1
Cu 249.275 165.773 304.668 1
Cu 250.163 165.773 304.668 1
Cu 251.062 165.773 304.668 1
Cu 251.968 165.773 304.668 1
Cu 252.878 165.773 304.668 1
Cu 253.787 165.773 304.668 1
Cu 254.693 165.773 304.668 1
Cu 255.592 165.773 304.668 1
Cu 256.48 165.773 304.668 1
Cu 257.354 165.773 304.668 1
Cu 258.211 165.776 304.668 1
Cu 259.046 166.126 304.668 1
Cu 259.857 166.526 304.668 1
Cu 260.64 166.974 304.668 1
Cu 261.393 167.469 304.668 1
Cu 262.112 168.009 304.668 1
Cu 262.795 168.591 304.668 1
Cu 263.438 169.214 304.668 1
Cu 264.04 169.875 304.668 1
Cu 264.598 170.571 304.668 1
Cu 265.109 171.299 304.668 1
Cu 265.573 172.057 304.668 1
Cu 265.986 172.842 304.668 1
Cu 266.347 173.65 304.668 1
Cu 266.43 174.479 304.668 1
Cu 266.43 175.325 304.668 1
Cu 266.43 176.184 304.668 1
Cu 266.43 177.054 304.668 1
Cu 266.43 177.931 304.668 1
Cu 266.43 178.811 304.668 1
Cu 266.393 178.811 310.039 1
Cu 266.393 179.689 310.039 1
Cu 266.393 180.564 310.039 1
Cu 266.393 181.431 310.039 1
Cu 266.393 182.288 310.039 1
Cu 266.393 183.132 310.039 1
Cu 266.31 183.958 310.039 1
Cu 265.95 184.764 310.039 1
Cu 265.538 185.547 310.039 1
Cu 265.076 186.303 310.039 1
Cu 264.566 187.029 310.039 1
Cu 264.009 187.723 310.039 1
Cu 263.409 188.382 310.039 1
Cu 262.767 189.003 310.039 1
Cu 262.086 189.584 310.039 1
Cu 261.369 190.122 310.039 1
Cu 260.619 190.616 310.039 1
Cu 259.837 191.063 310.039 1
Cu 259.029 191.462 310.039 1
Cu 258.196 191.811 310.039 1
Cu 257.342 191.814 310.039 1
Cu 256.47 191.814 310.039 1
Cu 255.585 191.814 310.039 1
Cu 254.688 191.814 310.039 1
Cu 253.785 191.814 310.039 1
Cu 252.878 191.814 310.039 1
Cu 251.97 191.814 310.039 1
Cu 251.067 191.814 310.039 1
Cu 250.17 191.814 310.039 1
Cu 249.285 191.814 310.039 1
Cu 248.413 191.814 310.039 1
Cu 247.559 191.811 310.039 1
Cu 246.726 191.462 310.039 1
Cu 245.918 191.063 310.039 1
Cu 245.136 190.616 310.039 1
Cu 244.386 190.122 310.039 1
Cu 243.669 189.584 310.039 1
Cu 242.988 189.003 310.039 1
Cu 242.346 188.382 310.039 1
Cu 241.746 187.723 310.039 1
Cu 241.189 187.029 310.039 1
Cu 240.679 186.303 310.039 1
Cu 240.217 185.547 310.039 1
Cu 239.805 184.764 310.039 1
Cu 239.445 183.958 310.039 1
Cu 239.362 183.132 310.039 1
Cu 239.362 182.288 310.039 1
Cu 239.362 181.431 310.039 1
Cu 239.362 180.564 310.039 1
Cu 239.362 179.689 310.039 1
Cu 239.362 178.811 310.039 1
Cu 239.362 177.934 310.039 1
Cu 239.362 177.059 310.039 1
Cu 239.362 176.192 310.039 1
Cu 239.362 175.334 310.039 1
Cu 239.362 174.491 310.039 1
Cu 239.445 173.665 310.039 1
Cu 239.805 172.859 310.039 1
Cu 240.217 172.076 310.039 1
Cu 240.679 171.32 310.039 1
Cu 241.189 170.593 310.039 1
Cu 241.746 169.899 310.039 1
Cu 242.346 169.241 310.039 1
Cu 242.988 168.62 310.039 1
Cu 243.669 168.039 310.039 1
Cu 244.386 167.5 310.039 1
Cu 245.136 167.007 310.039 1
Cu 245.918 166.56 310.039 1
Cu 246.726 166.161 310.039 1
Cu 247.559 165.812 310.039 1
Cu 248.413 165.809 310.039 1
Cu 249.285 165.809 310.039 1
Cu 250.17 165.809 310.039 1
Cu 251.067 165.809 310.039 1
Cu 251.97 165.809 310.039 1
Cu 252.878 165.809 310.039 1
Cu 253.785 165.809 310.039 1
Cu 254.688 165.809 310.039 1
Cu 255.585 165.809 310.039 1
Cu 256.47 165.809 310.039 1
Cu 257.342 165.809 310.039 1
Cu 258.196 165.812 310.039 1
Cu 259.029 166.161 310.039 1
Cu 259.837 166.56 310.039 1
Cu 260.619 167.007 310.039 1
Cu 261.369 167.5 310.039 1
Cu 262.086 168.039 310.039 1
Cu 262.767 168.62 310.039 1
Cu 263.409 169.241 310.039 1
Cu 264.009 169.899 310.039 1
Cu 264.566 170.593 310.039 1
Cu 265.076 171.32 310.039 1
Cu 265.538 172.076 310.039 1
Cu 265.95 172.859 310.039 1
Cu 266.31 173.665 310.039 1
Cu 266.393 174.491 310.039 1
Cu 266.393 175.334 310.039 1
Cu 266.393 176.192 310.039 1
Cu 266.393 177.059 310.039 1
Cu 266.393 177.934 310.039 1
Cu 266.393 178.811 310.039 1
Cu 266.354 178.811 315.433 1
Cu 266.354 179.687 315.433 1
Cu 266.354 180.559 315.433 1
Cu 266.354 181.424 315.433 1
Cu 266.354 182.278 315.433 1
Cu 266.354 183.12 315.433 1
Cu 266.272 183.944 315.433 1
Cu 265.913 184.747 315.433 1
Cu 265.502 185.528 315.433 1
Cu 265.041 186.282 315.433 1
Cu 264.532 187.006 315.433 1
Cu 263.978 187.698 315.433 1
Cu 263.379 188.355 315.433 1
Cu 262.739 188.974 315.433 1
Cu 262.06 189.553 315.433 1
Cu 261.345 190.09 315.433 1
Cu 260.597 190.583 315.433 1
Cu 259.818 191.028 315.433 1
Cu 259.011 191.426 315.433 1
Cu 258.181 191.774 315.433 1
Cu 257.329 191.777 315.433 1
Cu 256.46 191.777 315.433 1
Cu 255.577 191.777 315.433 1
Cu 254.683 191.777 315.433 1
Cu 253.782 191.777 315.433 1
Cu 252.878 191.777 315.433 1
Cu 251.973 191.777 315.433 1
Cu 251.072 191.777 315.433 1
Cu 250.178 191.777 315.433 1
Cu 249.295 191.777 315.433 1
Cu 248.426 191.777 315.433 1
Cu 247.574 191.774 315.433 1
Cu 246.744 191.426 315.433 1
Cu 245.937 191.028 315.433 1
Cu 245.158 190.583 315.433 1
Cu 244.41 190.09 315.433 1
Cu 243.695 189.553 315.433 1
Cu 243.016 188.974 315.433 1
Cu 242.376 188.355 315.433 1
Cu 241.777 187.698 315.433 1
Cu 241.223 187.006 315.433 1
Cu 240.714 186.282 315.433 1
Cu 240.253 185.528 315.433 1
Cu 239.842 184.747 315.433 1
Cu 239.483 183.944 315.433 1
Cu 239.401 183.12 315.433 1
Cu 239.401 182.278 315.433 1
Cu 239.401 181.424 315.433 1
Cu 239.401 180.559 315.433 1
Cu 239.401 179.687 315.433 1
Cu 239.401 178.811 315.433 1
Cu 239.401 177.936 315.433 1
Cu 239.401 177.064 315.433 1
Cu 239.401 176.199 315.433 1
Cu 239.401 175.344 315.433 1
Cu 239.401 174.503 315.433 1
Cu 239.483 173.679 315.433 1
Cu 239.842 172.875 315.433 1
Cu 240.253 172.095 315.433 1
Cu 240.714 171.341 315.433 1
Cu 241.223 170.617 315.433 1
Cu 241.777 169.925 315.433 1
Cu 242.376 169.268 315.433 1
Cu 243.016 168.649 315.433 1
Cu 243.695 168.069 315.433 1
Cu 244.41 167.533 315.433 1
Cu 245.158 167.04 315.433 1
Cu 245.937 166.594 315.433 1
Cu 246.744 166.197 315.433 1
Cu 247.574 165.849 315.433 1
Cu 248.426 165.846 315.433 1
Cu 249.295 165.846 315.433 1
Cu 250.178 165.846 315.433 1
Cu 251.072 165.846 315.433 1
Cu 251.973 165.846 315.433 1
Cu 252.878 165.846 315.433 1
Cu 253.782 165.846 315.433 1
Cu 254.683 165.846 315.433 1
Cu 255.577 165.846 315.433 1
Cu 256.46 165.846 315.433 1
Cu 257.329 165.846 315.433 1
Cu 258.181 165.849 315.433 1
Cu 259.011 166.197 315.433 1
Cu 259.818 166.594 315.433 1
Cu 260.597 167.04 315.433 1
Cu 261.345 167.533 315.433 1
Cu 262.06 168.069 315.433 1
Cu 262.739 168.649 315.433 1
Cu 263.379 169.268 315.433 1
Cu 263.978 169.925 315.433 1
Cu 264.532 170.617 315.433 1
Cu 265.041 171.341 315.433 1
Cu 265.502 172.095 315.433 1
Cu 265.913 172.875 315.433 1
Cu 266.272 173.679 315.433 1
Cu 266.354 174.503 315.433 1
Cu 266.354 175.344 315.433 1
Cu 266.354 176.199 315.433 1
Cu 266.354 177.064 315.433 1
Cu 266.354 177.936 315.433 1
Cu 266.354 178.811 315.433 1
Cu 266.315 178.811 320.849 1
Cu 266.315 179.684 320.849 1
Cu 266.315 180.554 320.849 1
Cu 266.315 181.416 320.849 1
Cu 266.315 182.268 320.849 1
Cu 266.315 183.107 320.849 1
Cu 266.233 183.929 320.849 1
Cu 265.874 184.73 320.849 1
Cu 265.465 185.508 320.849 1
Cu 265.005 186.26 320.849 1
Cu 264.498 186.982 320.849 1
Cu 263.945 187.672 320.849 1
Cu 263.348 188.327 320.849 1
Cu 262.71 188.945 320.849 1
Cu 262.033 189.522 320.849 1
Cu 261.32 190.057 320.849 1
Cu 260.574 190.548 320.849 1
Cu 259.797 190.993 320.849 1
Cu 258.993 191.389 320.849 1
Cu 258.165 191.736 320.849 1
Cu 257.316 191.739 320.849 1
Cu 256.45 191.739 320.849 1
Cu 255.569 191.739 320.849 1
Cu 254.678 191.739 320.849 1
Cu 253.779 191.739 320.849 1
Cu 252.878 191.739 320.849 1
Cu 251.976 191.739 320.849 1
Cu 251.077 191.739 320.849 1
Cu 250.186 191.739 320.849 1
Cu 249.305 191.739 320.849 1
Cu 248.439 191.739 320.849 1
Cu 247.59 191.736 320.849 1
Cu 246.762 191.389 320.849 1
Cu 245.958 190.993 320.849 1
Cu 245.181 190.548 320.849 1
Cu 244.435 190.057 320.849 1
Cu 243.722 189.522 320.849 1
Cu 243.045 188.945 320.849 1
Cu 242.407 188.327 320.849 1
Cu 241.81 187.672 320.849 1
Cu 241.257 186.982 320.849 1
Cu 240.75 186.26 320.849 1
Cu 240.29 185.508 320.849 1
Cu 239.881 184.73 320.849 1
Cu 239.522 183.929 320.849 1
Cu 239.44 183.107 320.849 1
Cu 239.44 182.268 320.849 1
Cu 239.44 181.416 320.849 1
Cu 239.44 180.554 320.849 1
Cu 239.44 179.684 320.849 1
Cu 239.44 178.811 320.849 1
Cu 239.44 177.939 320.849 1
Cu 239.44 177.069 320.849 1
Cu 239.44 176.207 320.849 1
Cu 239.44 175.354 320.849 1
Cu 239.44 174.516 320.849 1
Cu 239.522 173.694 320.849 1
Cu 239.881 172.893 320.849 1
Cu 240.29 172.115 320.849 1
Cu 240.75 171.363 320.849 1
Cu 241.257 170.641 320.849 1
Cu 241.81 169.951 320.849 1
Cu 242.407 169.296 320.849 1
Cu 243.045 168.678 320.849 1
Cu 243.722 168.101 320.849 1
Cu 244.435 167.566 320.849 1
Cu 245.181 167.075 320.849 1
Cu 245.958 166.63 320.849 1
Cu 246.762 166.234 320.849 1
Cu 247.59 165.887 320.849 1
Cu 248.439 165.884 320.849 1
Cu 249.305 165.884 320.849 1
Cu 250.186 165.884 320.849 1
Cu 251.077 165.884 320.849 1
Cu 251.976 165.884 320.849 1
Cu 252.878 165.884 320.849 1
Cu 253.779 165.884 320.849 1
Cu 254.678 165.884 320.849 1
Cu 255.569 165.884 320.849 1
Cu 256.45 165.884 320.849 1
Cu 257.316 165.884 320.849 1
Cu 258.165 165.887 320.849 1
Cu 258.993 166.234 320.849 1
Cu 259.797 166.63 320.849 1
Cu 260.574 167.075 320.849 1
Cu 261.32 167.566 320.849 1
Cu 262.033 168.101 320.849 1
Cu 262.71 168.678 320.849 1
Cu 263.348 169.296 320.849 1
Cu 263.945 169.951 320.849 1
Cu 264.498 170.641 320.849 1
Cu 265.005 171.363 320.849 1
Cu 265.465 172.115 320.849 1
Cu 265.874 172.893 320.849 1
Cu 266.233 173.694 320.849 1
Cu 266.315 174.516 320.849 1
Cu 266.315 175.354 320.849 1
Cu 266.315 176.207 320.849 1
Cu 266.315 177.069 320.849 1
Cu 266.315 177.939 320.849 1
Cu 266.315 178.811 320.849 1
Cu 266.274 178.811 326.288 1
Cu 266.274 179.682 326.288 1
Cu 266.274 180.548 326.288 1
Cu 266.274 181.408 326.288 1
Cu 266.274 182.258 326.288 1
Cu 266.274 183.094 326.288 1
Cu 266.193 183.913 326.288 1
Cu 265.835 184.712 326.288 1
Cu 265.427 185.488 326.288 1
Cu 264.969 186.237 326.288 1
Cu 264.463 186.957 326.288 1
Cu 263.912 187.645 326.288 1
Cu 263.317 188.298 326.288 1
Cu 262.681 188.914 326.288 1
Cu 262.006 189.49 326.288 1
Cu 261.295 190.023 326.288 1
Cu 260.551 190.513 326.288 1
Cu 259.777 190.956 326.288 1
Cu 258.975 191.351 326.288 1
Cu 258.149 191.697 326.288 1
Cu 257.303 191.7 326.288 1
Cu 256.439 191.7 326.288 1
Cu 255.561 191.7 326.288 1
Cu 254.672 191.7 326.288 1
Cu 253.777 191.7 326.288 1
Cu 252.878 191.7 326.288 1
Cu 251.978 191.7 326.288 1
Cu 251.083 191.7 326.288 1
Cu 250.194 191.7 326.288 1
Cu 249.316 191.7 326.288 1
Cu 248.452 191.7 326.288 1
Cu 247.606 191.697 326.288 1
Cu 246.78 191.351 326.288 1
Cu 245.978 190.956 326.288 1
Cu 245.204 190.513 326.288 1
Cu 244.46 190.023 326.288 1
Cu 243.749 189.49 326.288 1
Cu 243.074 188.914 326.288 1
Cu 242.438 188.298 326.288 1
Cu 241.843 187.645 326.288 1
Cu 241.292 186.957 326.288 1
Cu 240.786 186.237 326.288 1
Cu 240.328 185.488 326.288 1
Cu 239.92 184.712 326.288 1
Cu 239.562 183.913 326.288 1
Cu 239.481 183.094 326.288 1
Cu 239.481 182.258 326.288 1
Cu 239.481 181.408 326.288 1
Cu 239.481 180.548 326.288 1
Cu 239.481 179.682 326.288 1
Cu 239.481 178.811 326.288 1
Cu 239.481 177.941 326.288 1
Cu 239.481 177.074 326.288 1
Cu 239.481 176.215 326.288 1
Cu 239.481 175.365 326.288 1
Cu 239.481 174.529 326.288 1
Cu 239.562 173.71 326.288 1
Cu 239.92 172.911 326.288 1
Cu 240.328 172.135 326.288 1
Cu 240.786 171.385 326.288 1
Cu 241.292 170.665 326.288 1
Cu 241.843 169.977 326.288 1
Cu 242.438 169.324 326.288 1
Cu 243.074 168.709 326.288 1
Cu 243.749 168.133 326.288 1
Cu 244.46 167.599 326.288 1
Cu 245.204 167.11 326.288 1
Cu 245.978 166.667 326.288 1
Cu 246.78 166.272 326.288 1
Cu 247.606 165.926 326.288 1
Cu 248.452 165.923 326.288 1
Cu 249.316 165.923 326.288 1
Cu 250.194 165.923 326.288 1
Cu 251.083 165.923 326.288 1
Cu 251.978 165.923 326.288 1
Cu 252.878 165.923 326.288 1
Cu 253.777 165.923 326.288 1
Cu 254.672 165.923 326.288 1
Cu 255.561 165.923 326.288 1
Cu 256.439 165.923 326.288 1
Cu 257.303 165.923 326.288 1
Cu 258.149 165.926 326.288 1
Cu 258.975 166.272 326.288 1
Cu 259.777 166.667 326.288 1
Cu 260.551 167.11 326.288 1
Cu 261.295 167.599 326.288 1
Cu 262.006 168.133 326.288 1
Cu 262.681 168.709 326.288 1
Cu 263.317 169.324 326.288 1
Cu 263.912 169.977 326.288 1
Cu 264.463 170.665 326.288 1
Cu 264.969 171.385 326.288 1
Cu 265.427 172.135 326.288 1
Cu 265.835 172.911 326.288 1
Cu 266.193 173.71 326.288 1
Cu 266.274 174.529 326.288 1
Cu 266.274 175.365 326.288 1
Cu 266.274 176.215 326.288 1
Cu 266.274 177.074 326.288 1
Cu 266.274 177.941 326.288 1
Cu 266.274 178.811 326.288 1
Cu 266.233 178.811 331.75 1
Cu 266.233 179.679 331.75 1
Cu 266.233 180.543 331.75 1
Cu 266.233 181.4 331.75 1
Cu 266.233 182.247 331.75 1
Cu 266.233 183.081 331.75 1
Cu 266.152 183.897 331.75 1
Cu 265.795 184.694 331.75 1
Cu 265.388 185.467 331.75 1
Cu 264.932 186.214 331.75 1
Cu 264.427 186.932 331.75 1
Cu 263.878 187.618 331.75 1
Cu 263.285 188.269 331.75 1
Cu 262.65 188.883 331.75 1
Cu 261.978 189.457 331.75 1
Cu 261.269 189.989 331.75 1
Cu 260.527 190.477 331.75 1
Cu 259.755 190.918 331.75 1
Cu 258.956 191.313 331.75 1
Cu 258.133 191.657 331.75 1
Cu 257.289 191.66 331.75 1
Cu 256.428 191.66 331.75 1
Cu 255.553 191.66 331.75 1
Cu 254.667 191.66 331.75 1
Cu 253.774 191.66 331.75 1
Cu 252.878 191.66 331.75 1
Cu 251.981 191.66 331.75 1
Cu 251.088 191.66 331.75 1
Cu 250.202 191.66 331.75 1
Cu 249.327 191.66 331.75 1
Cu 248.466 191.66 331.75 1
Cu 247.622 191.657 331.75 1
Cu 246.799 191.313 331.75 1
Cu 246 190.918 331.75 1
Cu 245.228 190.477 331.75 1
Cu 244.486 189.989 331.75 1
Cu 243.777 189.457 331.75 1
Cu 243.105 188.883 331.75 1
Cu 242.47 188.269 331.75 1
Cu 241.877 187.618 331.75 1
Cu 241.328 186.932 331.75 1
Cu 240.823 186.214 331.75 1
Cu 240.367 185.467 331.75 1
Cu 239.96 184.694 331.75 1
Cu 239.603 183.897 331.75 1
Cu 239.522 183.081 331.75 1
Cu 239.522 182.247 331.75 1
Cu 239.522 181.4 331.75 1
Cu 239.522 180.543 331.75 1
Cu 239.522 179.679 331.75 1
Cu 239.522 178.811 331.75 1
Cu 239.522 177.944 331.75 1
Cu 239.522 177.08 331.75 1
Cu 239.522 176.223 331.75 1
Cu 239.522 175.375 331.75 1
Cu 239.522 174.542 331.75 1
Cu 239.603 173.725 331.75 1
Cu 239.96 172.929 331.75 1
Cu 240.367 172.155 331.75 1
Cu 240.823 171.408 331.75 1
Cu 241.328 170.691 331.75 1
Cu 241.877 170.005 331.75 1
Cu 242.47 169.354 331.75 1
Cu 243.105 168.74 331.75 1
Cu 243.777 168.166 331.75 1
Cu 244.486 167.634 331.75 1
Cu 245.228 167.146 331.75 1
Cu 246 166.704 331.75 1
Cu 246.799 166.31 331.75 1
Cu 247.622 165.966 331.75 1
Cu 248.466 165.962 331.75 1
Cu 249.327 165.962 331.75 1
Cu 250.202 165.962 331.75 1
Cu 251.088 165.962 331.75 1
Cu 251.981 165.962 331.75 1
Cu 252.878 165.962 331.75 1
Cu 253.774 165.962 331.75 1
Cu 254.667 165.962 331.75 1
Cu 255.553 165.962 331.75 1
Cu 256.428 165.962 331.75 1
Cu 257.289 165.962 331.75 1
Cu 258.133 165.966 331.75 1
Cu 258.956 166.31 331.75 1
Cu 259.755 166.704 331.75 1
Cu 260.527 167.146 331.75 1
Cu 261.269 167.634 331.75 1
Cu 261.978 168.166 331.75 1
Cu 262.65 168.74 331.75 1
Cu 263.285 169.354 331.75 1
Cu 263.878 170.005 331.75 1
Cu 264.427 170.691 331.75 1
Cu 264.932 171.408 331.75 1
Cu 265.388 172.155 331.75 1
Cu 265.795 172.929 331.75 1
Cu 266.152 173.725 331.75 1
Cu 266.233 174.542 331.75 1
Cu 266.233 175.375 331.75 1
Cu 266.233 176.223 331.75 1
Cu 266.233 177.08 331.75 1
Cu 266.233 177.944 331.75 1
Cu 266.233 178.811 331.75 1
Cu 266.191 178.811 337.233 1
Cu 266.191 179.676 337.233 1
Cu 266.191 180.538 337.233 1
Cu 266.191 181.392 337.233 1
Cu 266.191 182.236 337.233 1
Cu 266.191 183.067 337.233 1
Cu 266.109 183.881 337.233 1
Cu 265.754 184.675 337.233 1
Cu 265.348 185.446 337.233 1
Cu 264.893 186.191 337.233 1
Cu 264.391 186.906 337.233 1
Cu 263.843 187.59 337.233 1
Cu 263.252 188.239 337.233 1
Cu 262.619 188.851 337.233 1
Cu 261.949 189.423 337.233 1
Cu 261.242 189.953 337.233 1
Cu 260.503 190.44 337.233 1
Cu 259.733 190.88 337.233 1
Cu 258.937 191.273 337.233 1
Cu 258.116 191.616 337.233 1
Cu 257.275 191.619 337.233 1
Cu 256.417 191.619 337.233 1
Cu 255.544 191.619 337.233 1
Cu 254.661 191.619 337.233 1
Cu 253.771 191.619 337.233 1
Cu 252.878 191.619 337.233 1
Cu 251.984 191.619 337.233 1
Cu 251.094 191.619 337.233 1
Cu 250.211 191.619 337.233 1
Cu 249.338 191.619 337.233 1
Cu 248.48 191.619 337.233 1
Cu 247.639 191.616 337.233 1
Cu 246.818 191.273 337.233 1
Cu 246.022 190.88 337.233 1
Cu 245.252 190.44 337.233 1
Cu 244.513 189.953 337.233 1
Cu 243.806 189.423 337.233 1
Cu 243.136 188.851 337.233 1
Cu 242.503 188.239 337.233 1
Cu 241.912 187.59 337.233 1
Cu 241.364 186.906 337.233 1
Cu 240.862 186.191 337.233 1
Cu 240.407 185.446 337.233 1
Cu 240.001 184.675 337.233 1
Cu 239.646 183.881 337.233 1
Cu 239.564 183.067 337.233 1
Cu 239.564 182.236 337.233 1
Cu 239.564 181.392 337.233 1
Cu 239.564 180.538 337.233 1
Cu 239.564 179.676 337.233 1
Cu 239.564 178.811 337.233 1
Cu 239.564 177.947 337.233 1
Cu 239.564 177.085 337.233 1
Cu 239.564 176.231 337.233 1
Cu 239.564 175.386 337.233 1
Cu 239.564 174.556 337.233 1
Cu 239.646 173.742 337.233 1
Cu 240.001 172.948 337.233 1
Cu 240.407 172.177 337.233 1
Cu 240.862 171.432 337.233 1
Cu 241.364 170.716 337.233 1
Cu 241.912 170.033 337.233 1
Cu 242.503 169.384 337.233 1
Cu 243.136 168.772 337.233 1
Cu 243.806 168.2 337.233 1
Cu 244.513 167.67 337.233 1
Cu 245.252 167.183 337.233 1
Cu 246.022 166.743 337.233 1
Cu 246.818 166.35 337.233 1
Cu 247.639 166.006 337.233 1
Cu 248.48 166.003 337.233 1
Cu 249.338 166.003 337.233 1
Cu 250.211 166.003 337.233 1
Cu 251.094 166.003 337.233 1
Cu 251.984 166.003 337.233 1
Cu 252.878 166.003 337.233 1
Cu 253.771 166.003 337.233 1
Cu 254.661 166.003 337.233 1
Cu 255.544 166.003 337.233 1
Cu 256.417 166.003 337.233 1
Cu 257.275 166.003 337.233 1
Cu 258.116 166.006 337.233 1
Cu 258.937 166.35 337.233 1
Cu 259.733 166.743 337.233 1
Cu 260.503 167.183 337.233 1
Cu 261.242 167.67 337.233 1
Cu 261.949 168.2 337.233 1
Cu 262.619 168.772 337.233 1
Cu 263.252 169.384 337.233 1
Cu 263.843 170.033 337.233 1
Cu 264.391 170.716 337.233 1
Cu 264.893 171.432 337.233 1
Cu 265.348 172.177 337.233 1
Cu 265.754 172.948 337.233 1
Cu 266.109 173.742 337.233 1
Cu 266.191 174.556 337.233 1
Cu 266.191 175.386 337.233 1
Cu 266.191 176.231 337.233 1
Cu 266.191 177.085 337.233 1
Cu 266.191 177.947 337.233 1
Cu 266.191 178.811 337.233 1
Cu 266.147 178.811 342.739 1
Cu 266.147 179.673 342.739 1
Cu 266.147 180.532 342.739 1
Cu 266.147 181.384 342.739 1
Cu 266.147 182.225 342.739 1
Cu 266.147 183.053 342.739 1
Cu 266.066 183.865 342.739 1
Cu 265.712 184.656 342.739 1
Cu 265.308 185.424 342.739 1
Cu 264.854 186.167 342.739 1
Cu 264.353 186.88 342.739 1
Cu 263.807 187.561 342.739 1
Cu 263.218 188.208 342.739 1
Cu 262.588 188.818 342.739 1
Cu 261.919 189.388 342.739 1
Cu 261.215 189.917 342.739 1
Cu 260.478 190.402 342.739 1
Cu 259.711 190.841 342.739 1
Cu 258.917 191.232 342.739 1
Cu 258.099 191.575 342.739 1
Cu 257.261 191.578 342.739 1
Cu 256.405 191.578 342.739 1
Cu 255.535 191.578 342.739 1
Cu 254.655 191.578 342.739 1
Cu 253.768 191.578 342.739 1
Cu 252.878 191.578 342.739 1
Cu 251.987 191.578 342.739 1
Cu 251.1 191.578 342.739 1
Cu 250.22 191.578 342.739 1
Cu 249.35 191.578 342.739 1
Cu 248.494 191.578 342.739 1
Cu 247.656 191.575 342.739 1
Cu 246.838 191.232 342.739 1
Cu 246.044 190.841 342.739 1
Cu 245.277 190.402 342.739 1
Cu 244.54 189.917 342.739 1
Cu 243.836 189.388 342.739 1
Cu 243.167 188.818 342.739 1
Cu 242.537 188.208 342.739 1
Cu 241.948 187.561 342.739 1
Cu 241.402 186.88 342.739 1
Cu 240.901 186.167 342.739 1
Cu 240.447 185.424 342.739 1
Cu 240.043 184.656 342.739 1
Cu 239.689 183.865 342.739 1
Cu 239.608 183.053 342.739 1
Cu 239.608 182.225 342.739 1
Cu 239.608 181.384 342.739 1
Cu 239.608 180.532 342.739 1
Cu 239.608 179.673 342.739 1
Cu 239.608 178.811 342.739 1
Cu 239.608 177.949 342.739 1
Cu 239.608 177.091 342.739 1
Cu 239.608 176.239 342.739 1
Cu 239.608 175.398 342.739 1
Cu 239.608 174.569 342.739 1
Cu 239.689 173.758 342.739 1
Cu 240.043 172.967 342.739 1
Cu 240.447 172.198 342.739 1
Cu 240.901 171.456 342.739 1
Cu 241.402 170.743 342.739 1
Cu 241.948 170.061 342.739 1
Cu 242.537 169.415 342.739 1
Cu 243.167 168.805 342.739 1
Cu 243.836 168.234 342.739 1
Cu 244.54 167.706 342.739 1
Cu 245.277 167.221 342.739 1
Cu 246.044 166.782 342.739 1
Cu 246.838 166.391 342.739 1
Cu 247.656 166.048 342.739 1
Cu 248.494 166.045 342.739 1
Cu 249.35 166.045 342.739 1
Cu 250.22 166.045 342.739 1
Cu 251.1 166.045 342.739 1
Cu 251.987 166.045 342.739 1
Cu 252.878 166.045 342.739 1
Cu 253.768 166.045 342.739 1
Cu 254.655 166.045 342.739 1
Cu 255.535 166.045 342.739 1
Cu 256.405 166.045 342.739 1
Cu 257.261 166.045 342.739 1
Cu 258.099 166.048 342.739 1
Cu 258.917 166.391 342.739 1
Cu 259.711 166.782 342.739 1
Cu 260.478 167.221 342.739 1
Cu 261.215 167.706 342.739 1
Cu 261.919 168.234 342.739 1
Cu 262.588 168.805 342.739 1
Cu 263.218 169.415 342.739 1
Cu 263.807 170.061 342.739 1
Cu 264.353 170.743 342.739 1
Cu 264.854 171.456 342.739 1
Cu 265.308 172.198 342.739 1
Cu 265.712 172.967 342.739 1
Cu 266.066 173.758 342.739 1
Cu 266.147 174.569 342.739 1
Cu 266.147 175.398 342.739 1
Cu 266.147 176.239 342.739 1
Cu 266.147 177.091 342.739 1
Cu 266.147 177.949 342.739 1
Cu 266.147 178.811 342.739 1
Cu 266.102 178.811 348.267 1
Cu 266.102 179.67 348.267 1
Cu 266.102 180.526 348.267 1
Cu 266.102 181.375 348.267 1
Cu 266.102 182.214 348.267 1
Cu 266.102 183.039 348.267 1
Cu 266.022 183.848 348.267 1
Cu 265.669 184.636 348.267 1
Cu 265.266 185.402 348.267 1
Cu 264.814 186.142 348.267 1
Cu 264.315 186.853 348.267 1
Cu 263.77 187.532 348.267 1
Cu 263.183 188.177 348.267 1
Cu 262.555 188.784 348.267 1
Cu 261.889 189.353 348.267 1
Cu 261.187 189.88 348.267 1
Cu 260.452 190.363 348.267 1
Cu 259.688 190.8 348.267 1
Cu 258.897 191.19 348.267 1
Cu 258.082 191.532 348.267 1
Cu 257.246 191.535 348.267 1
Cu 256.393 191.535 348.267 1
Cu 255.527 191.535 348.267 1
Cu 254.649 191.535 348.267 1
Cu 253.765 191.535 348.267 1
Cu 252.878 191.535 348.267 1
Cu 251.99 191.535 348.267 1
Cu 251.106 191.535 348.267 1
Cu 250.228 191.535 348.267 1
Cu 249.362 191.535 348.267 1
Cu 248.509 191.535 348.267 1
Cu 247.673 191.532 348.267 1
Cu 246.858 191.19 348.267 1
Cu 246.067 190.8 348.267 1
Cu 245.303 190.363 348.267 1
Cu 244.568 189.88 348.267 1
Cu 243.866 189.353 348.267 1
Cu 243.2 188.784 348.267 1
Cu 242.572 188.177 348.267 1
Cu 241.985 187.532 348.267 1
Cu 241.44 186.853 348.267 1
Cu 240.941 186.142 348.267 1
Cu 240.489 185.402 348.267 1
Cu 240.086 184.636 348.267 1
Cu 239.733 183.848 348.267 1
Cu 239.653 183.039 348.267 1
Cu 239.653 182.214 348.267 1
Cu 239.653 181.375 348.267 1
Cu 239.653 180.526 348.267 1
Cu 239.653 179.67 348.267 1
Cu 239.653 178.811 348.267 1
Cu 239.653 177.952 348.267 1
Cu 239.653 177.097 348.267 1
Cu 239.653 176.248 348.267 1
Cu 239.653 175.409 348.267 1
Cu 239.653 174.584 348.267 1
Cu 239.733 173.775 348.267 1
Cu 240.086 172.986 348.267 1
Cu 240.489 172.221 348.267 1
Cu 240.941 171.481 348.267 1
Cu 241.44 170.77 348.267 1
Cu 241.985 170.091 348.267 1
Cu 242.572 169.446 348.267 1
Cu 243.2 168.838 348.267 1
Cu 243.866 168.27 348.267 1
Cu 244.568 167.743 348.267 1
Cu 245.303 167.26 348.267 1
Cu 246.067 166.823 348.267 1
Cu 246.858 166.432 348.267 1
Cu 247.673 166.091 348.267 1
Cu 248.509 166.088 348.267 1
Cu 249.362 166.088 348.267 1
Cu 250.228 166.088 348.267 1
Cu 251.106 166.088 348.267 1
Cu 251.99 166.088 348.267 1
Cu 252.878 166.088 348.267 1
Cu 253.765 166.088 348.267 1
Cu 254.649 166.088 348.267 1
Cu 255.527 166.088 348.267 1
Cu 256.393 166.088 348.267 1
Cu 257.246 166.088 348.267 1
Cu 258.082 166.091 348.267 1
Cu 258.897 166.432 348.267 1
Cu 259.688 166.823 348.267 1
Cu 260.452 167.26 348.267 1
Cu 261.187 167.743 348.267 1
Cu 261.889 168.27 348.267 1
Cu 262.555 168.838 348.267 1
Cu 263.183 169.446 348.267 1
Cu 263.77 170.091 348.267 1
Cu 264.315 170.77 348.267 1
Cu 264.814 171.481 348.267 1
Cu 265.266 172.221 348.267 1
Cu 265.669 172.986 348.267 1
Cu 266.022 173.775 348.267 1
Cu 266.102 174.584 348.267 1
Cu 266.102 175.409 348.267 1
Cu 266.102 176.248 348.267 1
Cu 266.102 177.097 348.267 1
Cu 266.102 177.952 348.267 1
Cu 266.102 178.811 348.267 1
Cu 266.057 178.811 353.816 1
Cu 266.057 179.667 353.816 1
Cu 266.057 180.52 353.816 1
Cu 266.057 181.366 353.816 1
Cu 266.057 182.202 353.816 1
Cu 266.057 183.024 353.816 1
Cu 265.976 183.83 353.816 1
Cu 265.625 184.616 353.816 1
Cu 265.223 185.379 353.816 1
Cu 264.773 186.117 353.816 1
Cu 264.275 186.825 353.816 1
Cu 263.733 187.502 353.816 1
Cu 263.147 188.144 353.816 1
Cu 262.522 188.75 353.816 1
Cu 261.858 189.316 353.816 1
Cu 261.158 189.841 353.816 1
Cu 260.426 190.323 353.816 1
Cu 259.665 190.759 353.816 1
Cu 258.876 191.148 353.816 1
Cu 258.064 191.488 353.816 1
Cu 257.231 191.491 353.816 1
Cu 256.381 191.491 353.816 1
Cu 255.517 191.491 353.816 1
Cu 254.643 191.491 353.816 1
Cu 253.762 191.491 353.816 1
Cu 252.878 191.491 353.816 1
Cu 251.993 191.491 353.816 1
Cu 251.112 191.491 353.816 1
Cu 250.238 191.491 353.816 1
Cu 249.374 191.491 353.816 1
Cu 248.524 191.491 353.816 1
Cu 247.691 191.488 353.816 1
Cu 246.879 191.148 353.816 1
Cu 246.09 190.759 353.816 1
Cu 245.329 190.323 353.816 1
Cu 244.597 189.841 353.816 1
Cu 243.897 189.316 353.816 1
Cu 243.233 188.75 353.816 1
Cu 242.608 188.144 353.816 1
Cu 242.022 187.502 353.816 1
Cu 241.48 186.825 353.816 1
Cu 240.982 186.117 353.816 1
Cu 240.532 185.379 353.816 1
Cu 240.13 184.616 353.816 1
Cu 239.779 183.83 353.816 1
Cu 239.698 183.024 353.816 1
Cu 239.698 182.202 353.816 1
Cu 239.698 181.366 353.816 1
Cu 239.698 180.52 353.816 1
Cu 239.698 179.667 353.816 1
Cu 239.698 178.811 353.816 1
Cu 239.698 177.955 353.816 1
Cu 239.698 177.103 353.816 1
Cu 239.698 176.257 353.816 1
Cu 239.698 175.421 353.816 1
Cu 239.698 174.598 353.816 1
Cu 239.779 173.792 353.816 1
Cu 240.13 173.006 353.816 1
Cu 240.532 172.243 353.816 1
Cu 240.982 171.506 353.816 1
Cu 241.48 170.798 353.816 1
Cu 242.022 170.121 353.816 1
Cu 242.608 169.478 353.816 1
Cu 243.233 168.873 353.816 1
Cu 243.897 168.306 353.816 1
Cu 244.597 167.781 353.816 1
Cu 245.329 167.3 353.816 1
Cu 246.09 166.864 353.816 1
Cu 246.879 166.475 353.816 1
Cu 247.691 166.135 353.816 1
Cu 248.524 166.132 353.816 1
Cu 249.374 166.132 353.816 1
Cu 250.238 166.132 353.816 1
Cu 251.112 166.132 353.816 1
Cu 251.993 166.132 353.816 1
Cu 252.878 166.132 353.816 1
Cu 253.762 166.132 353.816 1
Cu 254.643 166.132 353.816 1
Cu 255.517 166.132 353.816 1
Cu 256.381 166.132 353.816 1
Cu 257.231 166.132 353.816 1
Cu 258.064 166.135 353.816 1
Cu 258.876 166.475 353.816 1
Cu 259.665 166.864 353.816 1
Cu 260.426 167.3 353.816 1
Cu 261.158 167.781 353.816 1
Cu 261.858 168.306 353.816 1
Cu 262.522 168.873 353.816 1
Cu 263.147 169.478 353.816 1
Cu 263.733 170.121 353.816 1
Cu 264.275 170.798 353.816 1
Cu 264.773 171.506 353.816 1
Cu 265.223 172.243 353.816 1
Cu 265.625 173.006 353.816 1
Cu 265.976 173.792 353.816 1
Cu 266.057 174.598 353.816 1
Cu 266.057 175.421 353.816 1
Cu 266.057 176.257 353.816 1
Cu 266.057 177.103 353.816 1
Cu 266.057 177.955 353.816 1
Cu 266.057 178.811 353.816 1
Cu 266.01 178.811 359.386 1
Cu 266.01 179.664 359.386 1
Cu 266.01 180.514 359.386 1
Cu 266.01 181.357 359.386 1
Cu 266.01 182.19 359.386 1
Cu 266.01 183.009 359.386 1
Cu 265.93 183.812 359.386 1
Cu 265.58 184.596 359.386 1
Cu 265.179 185.356 359.386 1
Cu 264.73 186.091 359.386 1
Cu 264.235 186.797 359.386 1
Cu 263.694 187.471 359.386 1
Cu 263.111 188.111 359.386 1
Cu 262.487 188.715 359.386 1
Cu 261.826 189.279 359.386 1
Cu 261.129 189.802 359.386 1
Cu 260.4 190.282 359.386 1
Cu 259.64 190.716 359.386 1
Cu 258.855 191.104 359.386 1
Cu 258.045 191.443 359.386 1
Cu 257.216 191.446 359.386 1
Cu 256.369 191.446 359.386 1
Cu 255.508 191.446 359.386 1
Cu 254.637 191.446 359.386 1
Cu 253.759 191.446 359.386 1
Cu 252.878 191.446 359.386 1
Cu 251.996 191.446 359.386 1
Cu 251.118 191.446 359.386 1
Cu 250.247 191.446 359.386 1
Cu 249.386 191.446 359.386 1
Cu 248.539 191.446 359.386 1
Cu 247.71 191.443 359.386 1
Cu 246.9 191.104 359.386 1
Cu 246.115 190.716 359.386 1
Cu 245.355 190.282 359.386 1
Cu 244.626 189.802 359.386 1
Cu 243.929 189.279 359.386 1
Cu 243.268 188.715 359.386 1
Cu 242.644 188.111 359.386 1
Cu 242.061 187.471 359.386 1
Cu 241.52 186.797 359.386 1
Cu 241.025 186.091 359.386 1
Cu 240.576 185.356 359.386 1
Cu 240.175 184.596 359.386 1
Cu 239.825 183.812 359.386 1
Cu 239.745 183.009 359.386 1
Cu 239.745 182.19 359.386 1
Cu 239.745 181.357 359.386 1
Cu 239.745 180.514 359.386 1
Cu 239.745 179.664 359.386 1
Cu 239.745 178.811 359.386 1
Cu 239.745 177.958 359.386 1
Cu 239.745 177.109 359.386 1
Cu 239.745 176.266 359.386 1
Cu 239.745 175.433 359.386 1
Cu 239.745 174.613 359.386 1
Cu 239.825 173.81 359.386 1
Cu 240.175 173.027 359.386 1
Cu 240.576 172.267 359.386 1
Cu 241.025 171.532 359.386 1
Cu 241.52 170.826 359.386 1
Cu 242.061 170.152 359.386 1
Cu 242.644 169.512 359.386 1
Cu 243.268 168.908 359.386 1
Cu 243.929 168.344 359.386 1
Cu 244.626 167.821 359.386 1
Cu 245.355 167.341 359.386 1
Cu 246.115 166.906 359.386 1
Cu 246.9 166.519 359.386 1
Cu 247.71 166.18 359.386 1
Cu 248.539 166.177 359.386 1
Cu 249.386 166.177 359.386 1
Cu 250.247 166.177 359.386 1
Cu 251.118 166.177 359.386 1
Cu 251.996 166.177 359.386 1
Cu 252.878 166.177 359.386 1
Cu 253.759 166.177 359.386 1
Cu 254.637 166.177 359.386 1
Cu 255.508 166.177 359.386 1
Cu 256.369 166.177 359.386 1
Cu 257.216 166.177 359.386 1
Cu 258.045 166.18 359.386 1
Cu 258.855 166.519 359.386 1
Cu 259.64 166.906 359.386 1
Cu 260.4 167.341 359.386 1
Cu 261.129 167.821 359.386 1
Cu 261.826 168.344 359.386 1
Cu 262.487 168.908 359.386 1
Cu 263.111 169.512 359.386 1
Cu 263.694 170.152 359.386 1
Cu 264.235 170.826 359.386 1
Cu 264.73 171.532 359.386 1
Cu 265.179 172.267 359.386 1
Cu 265.58 173.027 359.386 1
Cu 265.93 173.81 359.386 1
Cu 266.01 174.613 359.386 1
Cu 266.01 175.433 359.386 1
Cu 266.01 176.266 359.386 1
Cu 266.01 177.109 359.386 1
Cu 266.01 177.958 359.386 1
Cu 266.01 178.811 359.386 1
Cu 265.962 178.811 364.978 1
Cu 265.962 179.661 364.978 1
Cu 265.962 180.508 364.978 1
Cu 265.962 181.348 364.978 1
Cu 265.962 182.178 364.978 1
Cu 265.962 182.994 364.978 1
Cu 265.882 183.794 364.978 1
Cu 265.533 184.575 364.978 1
Cu 265.134 185.332 364.978 1
Cu 264.687 186.064 364.978 1
Cu 264.193 186.768 364.978 1
Cu 263.655 187.439 364.978 1
Cu 263.074 188.077 364.978 1
Cu 262.452 188.679 364.978 1
Cu 261.793 189.241 364.978 1
Cu 261.099 189.762 364.978 1
Cu 260.372 190.24 364.978 1
Cu 259.616 190.673 364.978 1
Cu 258.833 191.059 364.978 1
Cu 258.026 191.397 364.978 1
Cu 257.2 191.4 364.978 1
Cu 256.356 191.4 364.978 1
Cu 255.498 191.4 364.978 1
Cu 254.631 191.4 364.978 1
Cu 253.756 191.4 364.978 1
Cu 252.878 191.4 364.978 1
Cu 251.999 191.4 364.978 1
Cu 251.124 191.4 364.978 1
Cu 250.257 191.4 364.978 1
Cu 249.399 191.4 364.978 1
Cu 248.555 191.4 364.978 1
Cu 247.729 191.397 364.978 1
Cu 246.922 191.059 364.978 1
Cu 246.139 190.673 364.978 1
Cu 245.383 190.24 364.978 1
Cu 244.656 189.762 364.978 1
Cu 243.962 189.241 364.978 1
Cu 243.303 188.679 364.978 1
Cu 242.681 188.077 364.978 1
Cu 242.1 187.439 364.978 1
Cu 241.562 186.768 364.978 1
Cu 241.068 186.064 364.978 1
Cu 240.621 185.332 364.978 1
Cu 240.222 184.575 364.978 1
Cu 239.873 183.794 364.978 1
Cu 239.793 182.994 364.978 1
Cu 239.793 182.178 364.978 1
Cu 239.793 181.348 364.978 1
Cu 239.793 180.508 364.978 1
Cu 239.793 179.661 364.978 1
Cu 239.793 178.811 364.978 1
Cu 239.793 177.961 364.978 1
Cu 239.793 177.115 364.978 1
Cu 239.793 176.275 364.978 1
Cu 239.793 175.445 364.978 1
Cu 239.793 174.629 364.978 1
Cu 239.873 173.829 364.978 1
Cu 240.222 173.048 364.978 1
Cu 240.621 172.291 364.978 1
Cu 241.068 171.559 364.978 1
Cu 241.562 170.855 364.978 1
Cu 242.1 170.183 364.978 1
Cu 242.681 169.546 364.978 1
Cu 243.303 168.944 364.978 1
Cu 243.962 168.382 364.978 1
Cu 244.656 167.861 364.978 1
Cu 245.383 167.383 364.978 1
Cu 246.139 166.95 364.978 1
Cu 246.922 166.564 364.978 1
Cu 247.729 166.226 364.978 1
Cu 248.555 166.223 364.978 1
Cu 249.399 166.223 364.978 1
Cu 250.257 166.223 364.978 1
Cu 251.124 166.223 364.978 1
Cu 251.999 166.223 364.978 1
Cu 252.878 166.223 364.978 1
Cu 253.756 166.223 364.978 1
Cu 254.631 166.223 364.978 1
Cu 255.498 166.223 364.978 1
Cu 256.356 166.223 364.978 1
Cu 257.2 166.223 364.978 1
Cu 258.026 166.226 364.978 1
Cu 258.833 166.564 364.978 1
Cu 259.616 166.95 364.978 1
Cu 260.372 167.383 364.978 1
Cu 261.099 167.861 364.978 1
Cu 261.793 168.382 364.978 1
Cu 262.452 168.944 364.978 1
Cu 263.074 169.546 364.978 1
Cu 263.655 170.183 364.978 1
Cu 264.193 170.855 364.978 1
Cu 264.687 171.559 364.978 1
Cu 265.134 172.291 364.978 1
Cu 265.533 173.048 364.978 1
Cu 265.882 173.829 364.978 1
Cu 265.962 174.629 364.978 1
Cu 265.962 175.445 364.978 1
Cu 265.962 176.275 364.978 1
Cu 265.962 177.115 364.978 1
Cu 265.962 177.961 364.978 1
Cu 265.962 178.811 364.978 1
Cu 265.913 178.811 370.59 1
Cu 265.913 179.658 370.59 1
Cu 265.913 180.502 370.59 1
Cu 265.913 181.338 370.59 1
Cu 265.913 182.165 370.59 1
Cu 265.913 182.978 370.59 1
Cu 265.833 183.776 370.59 1
Cu 265.486 184.553 370.59 1
Cu 265.088 185.308 370.59 1
Cu 264.643 186.037 370.59 1
Cu 264.151 186.738 370.59 1
Cu 263.614 187.407 370.59 1
Cu 263.035 188.043 370.59 1
Cu 262.416 188.642 370.59 1
Cu 261.76 189.202 370.59 1
Cu 261.068 189.721 370.59 1
Cu 260.344 190.197 370.59 1
Cu 259.59 190.628 370.59 1
Cu 258.811 191.013 370.59 1
Cu 258.007 191.349 370.59 1
Cu 257.184 191.352 370.59 1
Cu 256.343 191.352 370.59 1
Cu 255.489 191.352 370.59 1
Cu 254.624 191.352 370.59 1
Cu 253.752 191.352 370.59 1
Cu 252.878 191.352 370.59 1
Cu 252.003 191.352 370.59 1
Cu 251.131 191.352 370.59 1
Cu 250.266 191.352 370.59 1
Cu 249.412 191.352 370.59 1
Cu 248.572 191.352 370.59 1
Cu 247.748 191.349 370.59 1
Cu 246.944 191.013 370.59 1
Cu 246.165 190.628 370.59 1
Cu 245.411 190.197 370.59 1
Cu 244.687 189.721 370.59 1
Cu 243.995 189.202 370.59 1
Cu 243.339 188.642 370.59 1
Cu 242.72 188.043 370.59 1
Cu 242.141 187.407 370.59 1
Cu 241.604 186.738 370.59 1
Cu 241.112 186.037 370.59 1
Cu 240.667 185.308 370.59 1
Cu 240.269 184.553 370.59 1
Cu 239.922 183.776 370.59 1
Cu 239.842 182.978 370.59 1
Cu 239.842 182.165 370.59 1
Cu 239.842 181.338 370.59 1
Cu 239.842 180.502 370.59 1
Cu 239.842 179.658 370.59 1
Cu 239.842 178.811 370.59 1
Cu 239.842 177.965 370.59 1
Cu 239.842 177.121 370.59 1
Cu 239.842 176.285 370.59 1
Cu 239.842 175.458 370.59 1
Cu 239.842 174.644 370.59 1
Cu 239.922 173.847 370.59 1
Cu 240.269 173.07 370.59 1
Cu 240.667 172.315 370.59 1
Cu 241.112 171.586 370.59 1
Cu 241.604 170.885 370.59 1
Cu 242.141 170.216 370.59 1
Cu 242.72 169.58 370.59 1
Cu 243.339 168.981 370.59 1
Cu 243.995 168.421 370.59 1
Cu 244.687 167.902 370.59 1
Cu 245.411 167.426 370.59 1
Cu 246.165 166.994 370.59 1
Cu 246.944 166.61 370.59 1
Cu 247.748 166.273 370.59 1
Cu 248.572 166.27 370.59 1
Cu 249.412 166.27 370.59 1
Cu 250.266 166.27 370.59 1
Cu 251.131 166.27 370.59 1
Cu 252.003 166.27 370.59 1
Cu 252.878 166.27 370.59 1
Cu 253.752 166.27 370.59 1
Cu 254.624 166.27 370.59 1
Cu 255.489 166.27 370.59 1
Cu 256.343 166.27 370.59 1
Cu 257.184 166.27 370.59 1
Cu 258.007 166.273 370.59 1
Cu 258.811 166.61 370.59 1
Cu 259.59 166.994 370.59 1
Cu 260.344 167.426 370.59 1
Cu 261.068 167.902 370.59 1
Cu 261.76 168.421 370.59 1
Cu 262.416 168.981 370.59 1
Cu 263.035 169.58 370.59 1
Cu 263.614 170.216 370.59 1
Cu 264.151 170.885 370.59 1
Cu 264.643 171.586 370.59 1
Cu 265.088 172.315 370.59 1
Cu 265.486 173.07 370.59 1
Cu 265.833 173.847 370.59 1
Cu 265.913 174.644 370.59 1
Cu 265.913 175.458 370.59 1
Cu 265.913 176.285 370.59 1
Cu 265.913 177.121 370.59 1
Cu 265.913 177.965 370.59 1
Cu 265.913 178.811 370.59 1
Cu 265.863 178.811 376.224 1
Cu 265.863 179.655 376.224 1
Cu 265.863 180.495 376.224 1
Cu 265.863 181.328 376.224 1
Cu 265.863 182.152 376.224 1
Cu 265.863 182.962 376.224 1
Cu 265.784 183.756 376.224 1
Cu 265.437 184.531 376.224 1
Cu 265.041 185.283 376.224 1
Cu 264.597 186.009 376.224 1
Cu 264.107 186.707 376.224 1
Cu 263.573 187.374 376.224 1
Cu 262.996 188.007 376.224 1
Cu 262.38 188.604 376.224 1
Cu 261.725 189.162 376.224 1
Cu 261.036 189.679 376.224 1
Cu 260.315 190.153 376.224 1
Cu 259.565 190.583 376.224 1
Cu 258.788 190.966 376.224 1
Cu 257.987 191.301 376.224 1
Cu 257.167 191.304 376.224 1
Cu 256.33 191.304 376.224 1
Cu 255.479 191.304 376.224 1
Cu 254.617 191.304 376.224 1
Cu 253.749 191.304 376.224 1
Cu 252.878 191.304 376.224 1
Cu 252.006 191.304 376.224 1
Cu 251.138 191.304 376.224 1
Cu 250.277 191.304 376.224 1
Cu 249.425 191.304 376.224 1
Cu 248.588 191.304 376.224 1
Cu 247.768 191.301 376.224 1
Cu 246.967 190.966 376.224 1
Cu 246.19 190.583 376.224 1
Cu 245.44 190.153 376.224 1
Cu 244.719 189.679 376.224 1
Cu 244.03 189.162 376.224 1
Cu 243.375 188.604 376.224 1
Cu 242.759 188.007 376.224 1
Cu 242.182 187.374 376.224 1
Cu 241.648 186.707 376.224 1
Cu 241.158 186.009 376.224 1
Cu 240.714 185.283 376.224 1
Cu 240.318 184.531 376.224 1
Cu 239.971 183.756 376.224 1
Cu 239.892 182.962 376.224 1
Cu 239.892 182.152 376.224 1
Cu 239.892 181.328 376.224 1
Cu 239.892 180.495 376.224 1
Cu 239.892 179.655 376.224 1
Cu 239.892 178.811 376.224 1
Cu 239.892 177.968 376.224 1
Cu 239.892 177.128 376.224 1
Cu 239.892 176.294 376.224 1
Cu 239.892 175.471 376.224 1
Cu 239.892 174.66 376.224 1
Cu 239.971 173.866 376.224 1
Cu 240.318 173.092 376.224 1
Cu 240.714 172.34 376.224 1
Cu 241.158 171.614 376.224 1
Cu 241.648 170.916 376.224 1
Cu 242.182 170.249 376.224 1
Cu 242.759 169.616 376.224 1
Cu 243.375 169.019 376.224 1
Cu 244.03 168.461 376.224 1
Cu 244.719 167.944 376.224 1
Cu 245.44 167.47 376.224 1
Cu 246.19 167.04 376.224 1
Cu 246.967 166.657 376.224 1
Cu 247.768 166.322 376.224 1
Cu 248.588 166.319 376.224 1
Cu 249.425 166.319 376.224 1
Cu 250.277 166.319 376.224 1
Cu 251.138 166.319 376.224 1
Cu 252.006 166.319 376.224 1
Cu 252.878 166.319 376.224 1
Cu 253.749 166.319 376.224 1
Cu 254.617 166.319 376.224 1
Cu 255.479 166.319 376.224 1
Cu 256.33 166.319 376.224 1
Cu 257.167 166.319 376.224 1
Cu 257.987 166.322 376.224 1
Cu 258.788 166.657 376.224 1
Cu 259.565 167.04 376.224 1
Cu 260.315 167.47 376.224 1
Cu 261.036 167.944 376.224 1
Cu 261.725 168.461 376.224 1
Cu 262.38 169.019 376.224 1
Cu 262.996 169.616 376.224 1
Cu 263.573 170.249 376.224 1
Cu 264.107 170.916 376.224 1
Cu 264.597 171.614 376.224 1
Cu 265.041 172.34 376.224 1
Cu 265.437 173.092 376.224 1
Cu 265.784 173.866 376.224 1
Cu 265.863 174.66 376.224 1
Cu 265.863 175.471 376.224 1
Cu 265.863 176.294 376.224 1
Cu 265.863 177.128 376.224 1
Cu 265.863 177.968 376.224 1
Cu 265.863 178.811 376.224 1
Cu 265.811 178.811 381.878 1
Cu 265.811 179.652 381.878 1
Cu 265.811 180.488 381.878 1
Cu 265.811 181.319 381.878 1
Cu 265.811 182.139 381.878 1
Cu 265.811 182.946 381.878 1
Cu 265.732 183.737 381.878 1
Cu 265.387 184.508 381.878 1
Cu 264.993 185.257 381.878 1
Cu 264.551 185.981 381.878 1
Cu 264.063 186.676 381.878 1
Cu 263.53 187.34 381.878 1
Cu 262.956 187.971 381.878 1
Cu 262.342 188.565 381.878 1
Cu 261.69 189.121 381.878 1
Cu 261.004 189.636 381.878 1
Cu 260.286 190.108 381.878 1
Cu 259.538 190.536 381.878 1
Cu 258.764 190.918 381.878 1
Cu 257.967 191.252 381.878 1
Cu 257.15 191.255 381.878 1
Cu 256.316 191.255 381.878 1
Cu 255.468 191.255 381.878 1
Cu 254.61 191.255 381.878 1
Cu 253.746 191.255 381.878 1
Cu 252.878 191.255 381.878 1
Cu 252.009 191.255 381.878 1
Cu 251.145 191.255 381.878 1
Cu 250.287 191.255 381.878 1
Cu 249.439 191.255 381.878 1
Cu 248.605 191.255 381.878 1
Cu 247.788 191.252 381.878 1
Cu 246.991 190.918 381.878 1
Cu 246.217 190.536 381.878 1
Cu 245.469 190.108 381.878 1
Cu 244.751 189.636 381.878 1
Cu 244.065 189.121 381.878 1
Cu 243.413 188.565 381.878 1
Cu 242.799 187.971 381.878 1
Cu 242.225 187.34 381.878 1
Cu 241.692 186.676 381.878 1
Cu 241.204 185.981 381.878 1
Cu 240.762 185.257 381.878 1
Cu 240.368 184.508 381.878 1
Cu 240.023 183.737 381.878 1
Cu 239.944 182.946 381.878 1
Cu 239.944 182.139 381.878 1
Cu 239.944 181.319 381.878 1
Cu 239.944 180.488 381.878 1
Cu 239.944 179.652 381.878 1
Cu 239.944 178.811 381.878 1
Cu 239.944 177.971 381.878 1
Cu 239.944 177.134 381.878 1
Cu 239.944 176.304 381.878 1
Cu 239.944 175.484 381.878 1
Cu 239.944 174.677 381.878 1
Cu 240.023 173.886 381.878 1
Cu 240.368 173.115 381.878 1
Cu 240.762 172.366 381.878 1
Cu 241.204 171.642 381.878 1
Cu 241.692 170.947 381.878 1
Cu 242.225 170.283 381.878 1
Cu 242.799 169.652 381.878 1
Cu 243.413 169.058 381.878 1
Cu 244.065 168.502 381.878 1
Cu 244.751 167.987 381.878 1
Cu 245.469 167.514 381.878 1
Cu 246.217 167.087 381.878 1
Cu 246.991 166.705 381.878 1
Cu 247.788 166.371 381.878 1
Cu 248.605 166.368 381.878 1
Cu 249.439 166.368 381.878 1
Cu 250.287 166.368 381.878 1
Cu 251.145 166.368 381.878 1
Cu 252.009 166.368 381.878 1
Cu 252.878 166.368 381.878 1
Cu 253.746 166.368 381.878 1
Cu 254.61 166.368 381.878 1
Cu 255.468 166.368 381.878 1
Cu 256.316 166.368 381.878 1
Cu 257.15 166.368 381.878 1
Cu 257.967 166.371 381.878 1
Cu 258.764 166.705 381.878 1
Cu 259.538 167.087 381.878 1
Cu 260.286 167.514 381.878 1
Cu 261.004 167.987 381.878 1
Cu 261.69 168.502 381.878 1
Cu 262.342 169.058 381.878 1
Cu 262.956 169.652 381.878 1
Cu 263.53 170.283 381.878 1
Cu 264.063 170.947 381.878 1
Cu 264.551 171.642 381.878 1
Cu 264.993 172.366 381.878 1
Cu 265.387 173.115 381.878 1
Cu 265.732 173.886 381.878 1
Cu 265.811 174.677 381.878 1
Cu 265.811 175.484 381.878 1
Cu 265.811 176.304 381.878 1
Cu 265.811 177.134 381.878 1
Cu 265.811 177.971 381.878 1
Cu 265.811 178.811 381.878 1
Cu 265.759 178.811 387.552 1
Cu 265.759 179.648 387.552 1
Cu 265.759 180.482 387.552 1
Cu 265.759 181.308 387.552 1
Cu 265.759 182.125 387.552 1
Cu 265.759 182.929 387.552 1
Cu 265.68 183.717 387.552 1
Cu 265.337 184.485 387.552 1
Cu 264.944 185.231 387.552 1
Cu 264.504 185.951 387.552 1
Cu 264.017 186.644 387.552 1
Cu 263.487 187.305 387.552 1
Cu 262.915 187.933 387.552 1
Cu 262.303 188.525 387.552 1
Cu 261.655 189.079 387.552 1
Cu 260.971 189.592 387.552 1
Cu 260.256 190.062 387.552 1
Cu 259.511 190.489 387.552 1
Cu 258.74 190.869 387.552 1
Cu 257.946 191.201 387.552 1
Cu 257.133 191.204 387.552 1
Cu 256.302 191.204 387.552 1
Cu 255.458 191.204 387.552 1
Cu 254.603 191.204 387.552 1
Cu 253.742 191.204 387.552 1
Cu 252.878 191.204 387.552 1
Cu 252.013 191.204 387.552 1
Cu 251.152 191.204 387.552 1
Cu 250.297 191.204 387.552 1
Cu 249.453 191.204 387.552 1
Cu 248.622 191.204 387.552 1
Cu 247.809 191.201 387.552 1
Cu 247.015 190.869 387.552 1
Cu 246.244 190.489 387.552 1
Cu 245.499 190.062 387.552 1
Cu 244.784 189.592 387.552 1
Cu 244.1 189.079 387.552 1
Cu 243.452 188.525 387.552 1
Cu 242.84 187.933 387.552 1
Cu 242.268 187.305 387.552 1
Cu 241.738 186.644 387.552 1
Cu 241.252 185.951 387.552 1
Cu 240.811 185.231 387.552 1
Cu 240.418 184.485 387.552 1
Cu 240.075 183.717 387.552 1
Cu 239.996 182.929 387.552 1
Cu 239.996 182.125 387.552 1
Cu 239.996 181.308 387.552 1
Cu 239.996 180.482 387.552 1
Cu 239.996 179.648 387.552 1
Cu 239.996 178.811 387.552 1
Cu 239.996 177.975 387.552 1
Cu 239.996 177.141 387.552 1
Cu 239.996 176.314 387.552 1
Cu 239.996 175.498 387.552 1
Cu 239.996 174.694 387.552 1
Cu 240.075 173.906 387.552 1
Cu 240.418 173.138 387.552 1
Cu 240.811 172.392 387.552 1
Cu 241.252 171.671 387.552 1
Cu 241.738 170.979 387.552 1
Cu 242.268 170.317 387.552 1
Cu 242.84 169.69 387.552 1
Cu 243.452 169.098 387.552 1
Cu 244.1 168.544 387.552 1
Cu 244.784 168.031 387.552 1
Cu 245.499 167.56 387.552 1
Cu 246.244 167.134 387.552 1
Cu 247.015 166.754 387.552 1
Cu 247.809 166.422 387.552 1
Cu 248.622 166.419 387.552 1
Cu 249.453 166.419 387.552 1
Cu 250.297 166.419 387.552 1
Cu 251.152 166.419 387.552 1
Cu 252.013 166.419 387.552 1
Cu 252.878 166.419 387.552 1
Cu 253.742 166.419 387.552 1
Cu 254.603 166.419 387.552 1
Cu 255.458 166.419 387.552 1
Cu 256.302 166.419 387.552 1
Cu 257.133 166.419 387.552 1
Cu 257.946 166.422 387.552 1
Cu 258.74 166.754 387.552 1
Cu 259.511 167.134 387.552 1
Cu 260.256 167.56 387.552 1
Cu 260.971 168.031 387.552 1
Cu 261.655 168.544 387.552 1
Cu 262.303 169.098 387.552 1
Cu 262.915 169.69 387.552 1
Cu 263.487 170.317 387.552 1
Cu 264.017 170.979 387.552 1
Cu 264.504 171.671 387.552 1
Cu 264.944 172.392 387.552 1
Cu 265.337 173.138 387.552 1
Cu 265.68 173.906 387.552 1
Cu 265.759 174.694 387.552 1
Cu 265.759 175.498 387.552 1
Cu 265.759 176.314 387.552 1
Cu 265.759 177.141 387.552 1
Cu 265.759 177.975 387.552 1
Cu 265.759 178.811 387.552 1
Cu 265.705 178.811 393.247 1
Cu 265.705 179.645 393.247 1
Cu 265.705 180.475 393.247 1
Cu 265.705 181.298 393.247 1
Cu 265.705 182.111 393.247 1
Cu 265.705 182.912 393.247 1
Cu 265.627 183.696 393.247 1
Cu 265.284 184.461 393.247 1
Cu 264.893 185.204 393.247 1
Cu 264.455 185.922 393.247 1
Cu 263.971 186.611 393.247 1
Cu 263.443 187.27 393.247 1
Cu 262.873 187.895 393.247 1
Cu 262.264 188.485 393.247 1
Cu 261.618 189.036 393.247 1
Cu 260.937 189.547 393.247 1
Cu 260.225 190.015 393.247 1
Cu 259.483 190.44 393.247 1
Cu 258.716 190.818 393.247 1
Cu 257.925 191.149 393.247 1
Cu 257.115 191.152 393.247 1
Cu 256.288 191.152 393.247 1
Cu 255.447 191.152 393.247 1
Cu 254.596 191.152 393.247 1
Cu 253.738 191.152 393.247 1
Cu 252.878 191.152 393.247 1
Cu 252.017 191.152 393.247 1
Cu 251.159 191.152 393.247 1
Cu 250.308 191.152 393.247 1
Cu 249.467 191.152 393.247 1
Cu 248.64 191.152 393.247 1
Cu 247.83 191.149 393.247 1
Cu 247.039 190.818 393.247 1
Cu 246.272 190.44 393.247 1
Cu 245.53 190.015 393.247 1
Cu 244.818 189.547 393.247 1
Cu 244.137 189.036 393.247 1
Cu 243.491 188.485 393.247 1
Cu 242.882 187.895 393.247 1
Cu 242.312 187.27 393.247 1
Cu 241.784 186.611 393.247 1
Cu 241.3 185.922 393.247 1
Cu 240.862 185.204 393.247 1
Cu 240.471 184.461 393.247 1
Cu 240.128 183.696 393.247 1
Cu 240.05 182.912 393.247 1
Cu 240.05 182.111 393.247 1
Cu 240.05 181.298 393.247 1
Cu 240.05 180.475 393.247 1
Cu 240.05 179.645 393.247 1
Cu 240.05 178.811 393.247 1
Cu 240.05 177.978 393.247 1
Cu 240.05 177.148 393.247 1
Cu 240.05 176.325 393.247 1
Cu 240.05 175.511 393.247 1
Cu 240.05 174.711 393.247 1
Cu 240.128 173.927 393.247 1
Cu 240.471 173.161 393.247 1
Cu 240.862 172.419 393.247 1
Cu 241.3 171.701 393.247 1
Cu 241.784 171.012 393.247 1
Cu 242.312 170.353 393.247 1
Cu 242.882 169.728 393.247 1
Cu 243.491 169.138 393.247 1
Cu 244.137 168.587 393.247 1
Cu 244.818 168.076 393.247 1
Cu 245.53 167.607 393.247 1
Cu 246.272 167.183 393.247 1
Cu 247.039 166.805 393.247 1
Cu 247.83 166.474 393.247 1
Cu 248.64 166.471 393.247 1
Cu 249.467 166.471 393.247 1
Cu 250.308 166.471 393.247 1
Cu 251.159 166.471 393.247 1
Cu 252.017 166.471 393.247 1
Cu 252.878 166.471 393.247 1
Cu 253.738 166.471 393.247 1
Cu 254.596 166.471 393.247 1
Cu 255.447 166.471 393.247 1
Cu 256.288 166.471 393.247 1
Cu 257.115 166.471 393.247 1
Cu 257.925 166.474 393.247 1
Cu 258.716 166.805 393.247 1
Cu 259.483 167.183 393.247 1
Cu 260.225 167.607 393.247 1
Cu 260.937 168.076 393.247 1
Cu 261.618 168.587 393.247 1
Cu 262.264 169.138 393.247 1
Cu 262.873 169.728 393.247 1
Cu 263.443 170.353 393.247 1
Cu 263.971 171.012 393.247 1
Cu 264.455 171.701 393.247 1
Cu 264.893 172.419 393.247 1
Cu 265.284 173.161 393.247 1
Cu 265.627 173.927 393.247 1
Cu 265.705 174.711 393.247 1
Cu 265.705 175.511 393.247 1
Cu 265.705 176.325 393.247 1
Cu 265.705 177.148 393.247 1
Cu 265.705 177.978 393.247 1
Cu 265.705 178.811 393.247 1
Cu 265.65 178.811 398.962 1
Cu 265.65 179.641 398.962 1
Cu 265.65 180.467 398.962 1
Cu 265.65 181.287 398.962 1
Cu 265.65 182.097 398.962 1
Cu 265.65 182.894 398.962 1
Cu 265.572 183.675 398.962 1
Cu 265.231 184.437 398.962 1
Cu 264.842 185.177 398.962 1
Cu 264.405 185.891 398.962 1
Cu 263.923 186.578 398.962 1
Cu 263.397 187.233 398.962 1
Cu 262.83 187.856 398.962 1
Cu 262.224 188.443 398.962 1
Cu 261.58 188.992 398.962 1
Cu 260.903 189.501 398.962 1
Cu 260.193 189.967 398.962 1
Cu 259.455 190.39 398.962 1
Cu 258.691 190.767 398.962 1
Cu 257.904 191.096 398.962 1
Cu 257.097 191.099 398.962 1
Cu 256.273 191.099 398.962 1
Cu 255.436 191.099 398.962 1
Cu 254.589 191.099 398.962 1
Cu 253.735 191.099 398.962 1
Cu 252.878 191.099 398.962 1
Cu 252.02 191.099 398.962 1
Cu 251.166 191.099 398.962 1
Cu 250.319 191.099 398.962 1
Cu 249.482 191.099 398.962 1
Cu 248.658 191.099 398.962 1
Cu 247.851 191.096 398.962 1
Cu 247.064 190.767 398.962 1
Cu 246.3 190.39 398.962 1
Cu 245.562 189.967 398.962 1
Cu 244.852 189.501 398.962 1
Cu 244.175 188.992 398.962 1
Cu 243.531 188.443 398.962 1
Cu 242.925 187.856 398.962 1
Cu 242.358 187.233 398.962 1
Cu 241.832 186.578 398.962 1
Cu 241.35 185.891 398.962 1
Cu 240.913 185.177 398.962 1
Cu 240.524 184.437 398.962 1
Cu 240.183 183.675 398.962 1
Cu 240.105 182.894 398.962 1
Cu 240.105 182.097 398.962 1
Cu 240.105 181.287 398.962 1
Cu 240.105 180.467 398.962 1
Cu 240.105 179.641 398.962 1
Cu 240.105 178.811 398.962 1
Cu 240.105 177.982 398.962 1
Cu 240.105 177.155 398.962 1
Cu 240.105 176.336 398.962 1
Cu 240.105 175.526 398.962 1
Cu 240.105 174.728 398.962 1
Cu 240.183 173.948 398.962 1
Cu 240.524 173.186 398.962 1
Cu 240.913 172.446 398.962 1
Cu 241.35 171.732 398.962 1
Cu 241.832 171.045 398.962 1
Cu 242.358 170.389 398.962 1
Cu 242.925 169.767 398.962 1
Cu 243.531 169.18 398.962 1
Cu 244.175 168.631 398.962 1
Cu 244.852 168.122 398.962 1
Cu 245.562 167.656 398.962 1
Cu 246.3 167.233 398.962 1
Cu 247.064 166.856 398.962 1
Cu 247.851 166.527 398.962 1
Cu 248.658 166.524 398.962 1
Cu 249.482 166.524 398.962 1
Cu 250.319 166.524 398.962 1
Cu 251.166 166.524 398.962 1
Cu 252.02 166.524 398.962 1
Cu 252.878 166.524 398.962 1
Cu 253.735 166.524 398.962 1
Cu 254.589 166.524 398.962 1
Cu 255.436 166.524 398.962 1
Cu 256.273 166.524 398.962 1
Cu 257.097 166.524 398.962 1
Cu 257.904 166.527 398.962 1
Cu 258.691 166.856 398.962 1
Cu 259.455 167.233 398.962 1
Cu 260.193 167.656 398.962 1
Cu 260.903 168.122 398.962 1
Cu 261.58 168.631 398.962 1
Cu 262.224 169.18 398.962 1
Cu 262.83 169.767 398.962 1
Cu 263.397 170.389 398.962 1
Cu 263.923 171.045 398.962 1
Cu 264.405 171.732 398.962 1
Cu 264.842 172.446 398.962 1
Cu 265.231 173.186 398.962 1
Cu 265.572 173.948 398.962 1
Cu 265.65 174.728 398.962 1
Cu 265.65 175.526 398.962 1
Cu 265.65 176.336 398.962 1
Cu 265.65 177.155 398.962 1
Cu 265.65 177.982 398.962 1
Cu 265.65 178.811 398.962 1
Cu 265.593 178.811 404.697 1
Cu 265.593 179.637 404.697 1
Cu 265.593 180.46 404.697 1
Cu 265.593 181.276 404.697 1
Cu 265.593 182.083 404.697 1
Cu 265.593 182.876 404.697 1
Cu 265.516 183.654 404.697 1
Cu 265.177 184.412 404.697 1
Cu 264.789 185.148 404.697 1
Cu 264.354 185.86 404.697 1
Cu 263.874 186.543 404.697 1
Cu 263.351 187.196 404.697 1
Cu 262.786 187.816 404.697 1
Cu 262.182 188.4 404.697 1
Cu 261.542 188.947 404.697 1
Cu 260.867 189.453 404.697 1
Cu 260.161 189.918 404.697 1
Cu 259.426 190.339 404.697 1
Cu 258.665 190.714 404.697 1
Cu 257.881 191.042 404.697 1
Cu 257.078 191.045 404.697 1
Cu 256.258 191.045 404.697 1
Cu 255.425 191.045 404.697 1
Cu 254.581 191.045 404.697 1
Cu 253.731 191.045 404.697 1
Cu 252.878 191.045 404.697 1
Cu 252.024 191.045 404.697 1
Cu 251.174 191.045 404.697 1
Cu 250.33 191.045 404.697 1
Cu 249.497 191.045 404.697 1
Cu 248.677 191.045 404.697 1
Cu 247.874 191.042 404.697 1
Cu 247.09 190.714 404.697 1
Cu 246.329 190.339 404.697 1
Cu 245.594 189.918 404.697 1
Cu 244.888 189.453 404.697 1
Cu 244.213 188.947 404.697 1
Cu 243.573 188.4 404.697 1
Cu 242.969 187.816 404.697 1
Cu 242.404 187.196 404.697 1
Cu 241.881 186.543 404.697 1
Cu 241.401 185.86 404.697 1
Cu 240.966 185.148 404.697 1
Cu 240.578 184.412 404.697 1
Cu 240.239 183.654 404.697 1
Cu 240.162 182.876 404.697 1
Cu 240.162 182.083 404.697 1
Cu 240.162 181.276 404.697 1
Cu 240.162 180.46 404.697 1
Cu 240.162 179.637 404.697 1
Cu 240.162 178.811 404.697 1
Cu 240.162 177.985 404.697 1
Cu 240.162 177.163 404.697 1
Cu 240.162 176.347 404.697 1
Cu 240.162 175.54 404.697 1
Cu 240.162 174.747 404.697 1
Cu 240.239 173.969 404.697 1
Cu 240.578 173.211 404.697 1
Cu 240.966 172.474 404.697 1
Cu 241.401 171.763 404.697 1
Cu 241.881 171.08 404.697 1
Cu 242.404 170.427 404.697 1
Cu 242.969 169.807 404.697 1
Cu 243.573 169.222 404.697 1
Cu 244.213 168.676 404.697 1
Cu 244.888 168.169 404.697 1
Cu 245.594 167.705 404.697 1
Cu 246.329 167.284 404.697 1
Cu 247.09 166.909 404.697 1
Cu 247.874 166.581 404.697 1
Cu 248.677 166.578 404.697 1
Cu 249.497 166.578 404.697 1
Cu 250.33 166.578 404.697 1
Cu 251.174 166.578 404.697 1
Cu 252.024 166.578 404.697 1
Cu 252.878 166.578 404.697 1
Cu 253.731 166.578 404.697 1
Cu 254.581 166.578 404.697 1
Cu 255.425 166.578 404.697 1
Cu 256.258 166.578 404.697 1
Cu 257.078 166.578 404.697 1
Cu 257.881 166.581 404.697 1
Cu 258.665 166.909 404.697 1
Cu 259.426 167.284 404.697 1
Cu 260.161 167.705 404.697 1
Cu 260.867 168.169 404.697 1
Cu 261.542 168.676 404.697 1
Cu 262.182 169.222 404.697 1
Cu 262.786 169.807 404.697 1
Cu 263.351 170.427 404.697 1
Cu 263.874 171.08 404.697 1
Cu 264.354 171.763 404.697 1
Cu 264.789 172.474 404.697 1
Cu 265.177 173.211 404.697 1
Cu 265.516 173.969 404.697 1
Cu 265.593 174.747 404.697 1
Cu 265.593 175.54 404.697 1
Cu 265.593 176.347 404.697 1
Cu 265.593 177.163 404.697 1
Cu 265.593 177.985 404.697 1
Cu 265.593 178.811 404.697 1
Cu 265.536 178.811 410.452 1
Cu 265.536 179.634 410.452 1
Cu 265.536 180.453 410.452 1
Cu 265.536 181.265 410.452 1
Cu 265.536 182.068 410.452 1
Cu 265.536 182.858 410.452 1
Cu 265.458 183.632 410.452 1
Cu 265.121 184.387 410.452 1
Cu 264.735 185.12 410.452 1
Cu 264.302 185.828 410.452 1
Cu 263.824 186.508 410.452 1
Cu 263.303 187.158 410.452 1
Cu 262.741 187.775 410.452 1
Cu 262.14 188.357 410.452 1
Cu 261.502 188.901 410.452 1
Cu 260.831 189.405 410.452 1
Cu 260.128 189.867 410.452 1
Cu 259.396 190.286 410.452 1
Cu 258.639 190.66 410.452 1
Cu 257.859 190.986 410.452 1
Cu 257.059 190.989 410.452 1
Cu 256.243 190.989 410.452 1
Cu 255.413 190.989 410.452 1
Cu 254.573 190.989 410.452 1
Cu 253.727 190.989 410.452 1
Cu 252.878 190.989 410.452 1
Cu 252.028 190.989 410.452 1
Cu 251.182 190.989 410.452 1
Cu 250.342 190.989 410.452 1
Cu 249.512 190.989 410.452 1
Cu 248.696 190.989 410.452 1
Cu 247.896 190.986 410.452 1
Cu 247.116 190.66 410.452 1
Cu 246.359 190.286 410.452 1
Cu 245.627 189.867 410.452 1
Cu 244.924 189.405 410.452 1
Cu 244.253 188.901 410.452 1
Cu 243.615 188.357 410.452 1
Cu 243.014 187.775 410.452 1
Cu 242.452 187.158 410.452 1
Cu 241.931 186.508 410.452 1
Cu 241.453 185.828 410.452 1
Cu 241.02 185.12 410.452 1
Cu 240.634 184.387 410.452 1
Cu 240.297 183.632 410.452 1
Cu 240.219 182.858 410.452 1
Cu 240.219 182.068 410.452 1
Cu 240.219 181.265 410.452 1
Cu 240.219 180.453 410.452 1
Cu 240.219 179.634 410.452 1
Cu 240.219 178.811 410.452 1
Cu 240.219 177.989 410.452 1
Cu 240.219 177.17 410.452 1
Cu 240.219 176.358 410.452 1
Cu 240.219 175.555 410.452 1
Cu 240.219 174.765 410.452 1
Cu 240.297 173.991 410.452 1
Cu 240.634 173.236 410.452 1
Cu 241.02 172.503 410.452 1
Cu 241.453 171.795 410.452 1
Cu 241.931 171.115 410.452 1
Cu 242.452 170.465 410.452 1
Cu 243.014 169.848 410.452 1
Cu 243.615 169.266 410.452 1
Cu 244.253 168.722 410.452 1
Cu 244.924 168.218 410.452 1
Cu 245.627 167.755 410.452 1
Cu 246.359 167.337 410.452 1
Cu 247.116 166.963 410.452 1
Cu 247.896 166.636 410.452 1
Cu 248.696 166.633 410.452 1
Cu 249.512 166.633 410.452 1
Cu 250.342 166.633 410.452 1
Cu 251.182 166.633 410.452 1
Cu 252.028 166.633 410.452 1
Cu 252.878 166.633 410.452 1
Cu 253.727 166.633 410.452 1
Cu 254.573 166.633 410.452 1
Cu 255.413 166.633 410.452 1
Cu 256.243 166.633 410.452 1
Cu 257.059 166.633 410.452 1
Cu 257.859 166.636 410.452 1
Cu 258.639 166.963 410.452 1
Cu 259.396 167.337 410.452 1
Cu 260.128 167.755 410.452 1
Cu 260.831 168.218 410.452 1
Cu 261.502 168.722 410.452 1
Cu 262.14 169.266 410.452 1
Cu 262.741 169.848 410.452 1
Cu 263.303 170.465 410.452 1
Cu 263.824 171.115 410.452 1
Cu 264.302 171.795 410.452 1
Cu 264.735 172.503 410.452 1
Cu 265.121 173.236 410.452 1
Cu 265.458 173.991 410.452 1
Cu 265.536 174.765 410.452 1
Cu 265.536 175.555 410.452 1
Cu 265.536 176.358 410.452 1
Cu 265.536 177.17 410.452 1
Cu 265.536 177.989 410.452 1
Cu 265.536 178.811 410.452 1
Cu 265.476 178.811 416.226 1
Cu 265.476 179.63 416.226 1
Cu 265.476 180.445 416.226 1
Cu 265.476 181.254 416.226 1
Cu 265.476 182.053 416.226 1
Cu 265.476 182.839 416.226 1
Cu 265.4 183.609 416.226 1
Cu 265.064 184.361 416.226 1
Cu 264.68 185.09 416.226 1
Cu 264.249 185.795 416.226 1
Cu 263.773 186.472 416.226 1
Cu 263.255 187.119 416.226 1
Cu 262.695 187.733 416.226 1
Cu 262.097 188.312 416.226 1
Cu 261.462 188.854 416.226 1
Cu 260.794 189.356 416.226 1
Cu 260.094 189.816 416.226 1
Cu 259.366 190.233 416.226 1
Cu 258.612 190.604 416.226 1
Cu 257.835 190.93 416.226 1
Cu 257.039 190.932 416.226 1
Cu 256.227 190.932 416.226 1
Cu 255.401 190.932 416.226 1
Cu 254.565 190.932 416.226 1
Cu 253.723 190.932 416.226 1
Cu 252.878 190.932 416.226 1
Cu 252.032 190.932 416.226 1
Cu 251.19 190.932 416.226 1
Cu 250.354 190.932 416.226 1
Cu 249.528 190.932 416.226 1
Cu 248.716 190.932 416.226 1
Cu 247.92 190.93 416.226 1
Cu 247.143 190.604 416.226 1
Cu 246.389 190.233 416.226 1
Cu 245.661 189.816 416.226 1
Cu 244.961 189.356 416.226 1
Cu 244.293 188.854 416.226 1
Cu 243.658 188.312 416.226 1
Cu 243.06 187.733 416.226 1
Cu 242.5 187.119 416.226 1
Cu 241.982 186.472 416.226 1
Cu 241.506 185.795 416.226 1
Cu 241.076 185.09 416.226 1
Cu 240.691 184.361 416.226 1
Cu 240.355 183.609 416.226 1
Cu 240.279 182.839 416.226 1
Cu 240.279 182.053 416.226 1
Cu 240.279 181.254 416.226 1
Cu 240.279 180.445 416.226 1
Cu 240.279 179.63 416.226 1
Cu 240.279 178.811 416.226 1
Cu 240.279 177.993 416.226 1
Cu 240.279 177.178 416.226 1
Cu 240.279 176.369 416.226 1
Cu 240.279 175.57 416.226 1
Cu 240.279 174.784 416.226 1
Cu 240.355 174.013 416.226 1
Cu 240.691 173.262 416.226 1
Cu 241.076 172.532 416.226 1
Cu 241.506 171.828 416.226 1
Cu 241.982 171.151 416.226 1
Cu 242.5 170.504 416.226 1
Cu 243.06 169.889 416.226 1
Cu 243.658 169.31 416.226 1
Cu 244.293 168.769 416.226 1
Cu 244.961 168.267 416.226 1
Cu 245.661 167.807 416.226 1
Cu 246.389 167.39 416.226 1
Cu 247.143 167.018 416.226 1
Cu 247.92 166.693 416.226 1
Cu 248.716 166.69 416.226 1
Cu 249.528 166.69 416.226 1
Cu 250.354 166.69 416.226 1
Cu 251.19 166.69 416.226 1
Cu 252.032 166.69 416.226 1
Cu 252.878 166.69 416.226 1
Cu 253.723 166.69 416.226 1
Cu 254.565 166.69 416.226 1
Cu 255.401 166.69 416.226 1
Cu 256.227 166.69 416.226 1
Cu 257.039 166.69 416.226 1
Cu 257.835 166.693 416.226 1
Cu 258.612 167.018 416.226 1
Cu 259.366 167.39 416.226 1
Cu 260.094 167.807 416.226 1
Cu 260.794 168.267 416.226 1
Cu 261.462 168.769 416.226 1
Cu 262.097 169.31 416.226 1
Cu 262.695 169.889 416.226 1
Cu 263.255 170.504 416.226 1
Cu 263.773 171.151 416.226 1
Cu 264.249 171.828 416.226 1
Cu 264.68 172.532 416.226 1
Cu 265.064 173.262 416.226 1
Cu 265.4 174.013 416.226 1
Cu 265.476 174.784 416.226 1
Cu 265.476 175.57 416.226 1
Cu 265.476 176.369 416.226 1
Cu 265.476 177.178 416.226 1
Cu 265.476 177.993 416.226 1
Cu 265.476 178.811 416.226 1
Cu 265.416 178.811 422.02 1
Cu 265.416 179.626 422.02 1
Cu 265.416 180.437 422.02 1
Cu 265.416 181.242 422.02 1
Cu 265.416 182.037 422.02 1
Cu 265.416 182.82 422.02 1
Cu 265.34 183.586 422.02 1
Cu 265.005 184.334 422.02 1
Cu 264.623 185.06 422.02 1
Cu 264.194 185.762 422.02 1
Cu 263.721 186.436 422.02 1
Cu 263.205 187.079 422.02 1
Cu 262.648 187.691 422.02 1
Cu 262.053 188.267 422.02 1
Cu 261.421 188.806 422.02 1
Cu 260.756 189.305 422.02 1
Cu 260.059 189.763 422.02 1
Cu 259.335 190.178 422.02 1
Cu 258.584 190.548 422.02 1
Cu 257.812 190.871 422.02 1
Cu 257.019 190.874 422.02 1
Cu 256.211 190.874 422.02 1
Cu 255.389 190.874 422.02 1
Cu 254.557 190.874 422.02 1
Cu 253.719 190.874 422.02 1
Cu 252.878 190.874 422.02 1
Cu 252.036 190.874 422.02 1
Cu 251.198 190.874 422.02 1
Cu 250.366 190.874 422.02 1
Cu 249.544 190.874 422.02 1
Cu 248.736 190.874 422.02 1
Cu 247.943 190.871 422.02 1
Cu 247.171 190.548 422.02 1
Cu 246.42 190.178 422.02 1
Cu 245.696 189.763 422.02 1
Cu 244.999 189.305 422.02 1
Cu 244.334 188.806 422.02 1
Cu 243.702 188.267 422.02 1
Cu 243.107 187.691 422.02 1
Cu 242.55 187.079 422.02 1
Cu 242.034 186.436 422.02 1
Cu 241.561 185.762 422.02 1
Cu 241.132 185.06 422.02 1
Cu 240.75 184.334 422.02 1
Cu 240.415 183.586 422.02 1
Cu 240.339 182.82 422.02 1
Cu 240.339 182.037 422.02 1
Cu 240.339 181.242 422.02 1
Cu 240.339 180.437 422.02 1
Cu 240.339 179.626 422.02 1
Cu 240.339 178.811 422.02 1
Cu 240.339 177.997 422.02 1
Cu 240.339 177.186 422.02 1
Cu 240.339 176.381 422.02 1
Cu 240.339 175.586 422.02 1
Cu 240.339 174.803 422.02 1
Cu 240.415 174.036 422.02 1
Cu 240.75 173.289 422.02 1
Cu 241.132 172.563 422.02 1
Cu 241.561 171.861 422.02 1
Cu 242.034 171.187 422.02 1
Cu 242.55 170.543 422.02 1
Cu 243.107 169.932 422.02 1
Cu 243.702 169.356 422.02 1
Cu 244.334 168.817 422.02 1
Cu 244.999 168.318 422.02 1
Cu 245.696 167.86 422.02 1
Cu 246.42 167.445 422.02 1
Cu 247.171 167.075 422.02 1
Cu 247.943 166.751 422.02 1
Cu 248.736 166.748 422.02 1
Cu 249.544 166.748 422.02 1
Cu 250.366 166.748 422.02 1
Cu 251.198 166.748 422.02 1
Cu 252.036 166.748 422.02 1
Cu 252.878 166.748 422.02 1
Cu 253.719 166.748 422.02 1
Cu 254.557 166.748 422.02 1
Cu 255.389 166.748 422.02 1
Cu 256.211 166.748 422.02 1
Cu 257.019 166.748 422.02 1
Cu 257.812 166.751 422.02 1
Cu 258.584 167.075 422.02 1
Cu 259.335 167.445 422.02 1
Cu 260.059 167.86 422.02 1
Cu 260.756 168.318 422.02 1
Cu 261.421 168.817 422.02 1
Cu 262.053 169.356 422.02 1
Cu 262.648 169.932 422.02 1
Cu 263.205 170.543 422.02 1
Cu 263.721 171.187 422.02 1
Cu 264.194 171.861 422.02 1
Cu 264.623 172.563 422.02 1
Cu 265.005 173.289 422.02 1
Cu 265.34 174.036 422.02 1
Cu 265.416 174.803 422.02 1
Cu 265.416 175.586 422.02 1
Cu 265.416 176.381 422.02 1
Cu 265.416 177.186 422.02 1
Cu 265.416 177.997 422.02 1
Cu 265.416 178.811 422.02 1
Cu 265.354 178.811 427.834 1
Cu 265.354 179.622 427.834 1
Cu 265.354 180.429 427.834 1
Cu 265.354 181.23 427.834 1
Cu 265.354 182.021 427.834 1
Cu 265.354 182.8 427.834 1
Cu 265.278 183.563 427.834 1
Cu 264.945 184.307 427.834 1
Cu 264.565 185.029 427.834 1
Cu 264.139 185.727 427.834 1
Cu 263.668 186.398 427.834 1
Cu 263.154 187.039 427.834 1
Cu 262.6 187.647 427.834 1
Cu 262.007 188.22 427.834 1
Cu 261.379 188.756 427.834 1
Cu 260.717 189.253 427.834 1
Cu 260.024 189.709 427.834 1
Cu 259.303 190.122 427.834 1
Cu 258.556 190.49 427.834 1
Cu 257.787 190.812 427.834 1
Cu 256.999 190.815 427.834 1
Cu 256.194 190.815 427.834 1
Cu 255.377 190.815 427.834 1
Cu 254.549 190.815 427.834 1
Cu 253.715 190.815 427.834 1
Cu 252.878 190.815 427.834 1
Cu 252.04 190.815 427.834 1
Cu 251.206 190.815 427.834 1
Cu 250.378 190.815 427.834 1
Cu 249.561 190.815 427.834 1
Cu 248.756 190.815 427.834 1
Cu 247.968 190.812 427.834 1
Cu 247.199 190.49 427.834 1
Cu 246.452 190.122 427.834 1
Cu 245.731 189.709 427.834 1
Cu 245.038 189.253 427.834 1
Cu 244.376 188.756 427.834 1
Cu 243.748 188.22 427.834 1
Cu 243.155 187.647 427.834 1
Cu 242.601 187.039 427.834 1
Cu 242.087 186.398 427.834 1
Cu 241.616 185.727 427.834 1
Cu 241.19 185.029 427.834 1
Cu 240.81 184.307 427.834 1
Cu 240.477 183.563 427.834 1
Cu 240.401 182.8 427.834 1
Cu 240.401 182.021 427.834 1
Cu 240.401 181.23 427.834 1
Cu 240.401 180.429 427.834 1
Cu 240.401 179.622 427.834 1
Cu 240.401 178.811 427.834 1
Cu 240.401 178.001 427.834 1
Cu 240.401 177.194 427.834 1
Cu 240.401 176.393 427.834 1
Cu 240.401 175.602 427.834 1
Cu 240.401 174.823 427.834 1
Cu 240.477 174.06 427.834 1
Cu 240.81 173.316 427.834 1
Cu 241.19 172.593 427.834 1
Cu 241.616 171.895 427.834 1
Cu 242.087 171.225 427.834 1
Cu 242.601 170.584 427.834 1
Cu 243.155 169.976 427.834 1
Cu 243.748 169.403 427.834 1
Cu 244.376 168.866 427.834 1
Cu 245.038 168.369 427.834 1
Cu 245.731 167.914 427.834 1
Cu 246.452 167.501 427.834 1
Cu 247.199 167.133 427.834 1
Cu 247.968 166.811 427.834 1
Cu 248.756 166.808 427.834 1
Cu 249.561 166.808 427.834 1
Cu 250.378 166.808 427.834 1
Cu 251.206 166.808 427.834 1
Cu 252.04 166.808 427.834 1
Cu 252.878 166.808 427.834 1
Cu 253.715 166.808 427.834 1
Cu 254.549 166.808 427.834 1
Cu 255.377 166.808 427.834 1
Cu 256.194 166.808 427.834 1
Cu 256.999 166.808 427.834 1
Cu 257.787 166.811 427.834 1
Cu 258.556 167.133 427.834 1
Cu 259.303 167.501 427.834 1
Cu 260.024 167.914 427.834 1
Cu 260.717 168.369 427.834 1
Cu 261.379 168.866 427.834 1
Cu 262.007 169.403 427.834 1
Cu 262.6 169.976 427.834 1
Cu 263.154 170.584 427.834 1
Cu 263.668 171.225 427.834 1
Cu 264.139 171.895 427.834 1
Cu 264.565 172.593 427.834 1
Cu 264.945 173.316 427.834 1
Cu 265.278 174.06 427.834 1
Cu 265.354 174.823 427.834 1
Cu 265.354 175.602 427.834 1
Cu 265.354 176.393 427.834 1
Cu 265.354 177.194 427.834 1
Cu 265.354 178.001 427.834 1
Cu 265.354 178.811 427.834 1
Cu 265.291 178.811 433.666 1
Cu 265.291 179.618 433.666 1
Cu 265.291 180.421 433.666 1
Cu 265.291 181.218 433.666 1
Cu 265.291 182.005 433.666 1
Cu 265.291 182.78 433.666 1
Cu 265.215 183.539 433.666 1
Cu 264.884 184.279 433.666 1
Cu 264.506 184.998 433.666 1
Cu 264.081 185.692 433.666 1
Cu 263.613 186.36 433.666 1
Cu 263.102 186.997 433.666 1
Cu 262.551 187.602 433.666 1
Cu 261.961 188.173 433.666 1
Cu 261.336 188.706 433.666 1
Cu 260.677 189.201 433.666 1
Cu 259.988 189.654 433.666 1
Cu 259.27 190.065 433.666 1
Cu 258.527 190.431 433.666 1
Cu 257.762 190.751 433.666 1
Cu 256.978 190.754 433.666 1
Cu 256.178 190.754 433.666 1
Cu 255.364 190.754 433.666 1
Cu 254.541 190.754 433.666 1
Cu 253.711 190.754 433.666 1
Cu 252.878 190.754 433.666 1
Cu 252.044 190.754 433.666 1
Cu 251.214 190.754 433.666 1
Cu 250.391 190.754 433.666 1
Cu 249.577 190.754 433.666 1
Cu 248.777 190.754 433.666 1
Cu 247.993 190.751 433.666 1
Cu 247.228 190.431 433.666 1
Cu 246.485 190.065 433.666 1
Cu 245.767 189.654 433.666 1
Cu 245.078 189.201 433.666 1
Cu 244.419 188.706 433.666 1
Cu 243.794 188.173 433.666 1
Cu 243.204 187.602 433.666 1
Cu 242.653 186.997 433.666 1
Cu 242.142 186.36 433.666 1
Cu 241.674 185.692 433.666 1
Cu 241.249 184.998 433.666 1
Cu 240.871 184.279 433.666 1
Cu 240.54 183.539 433.666 1
Cu 240.464 182.78 433.666 1
Cu 240.464 182.005 433.666 1
Cu 240.464 181.218 433.666 1
Cu 240.464 180.421 433.666 1
Cu 240.464 179.618 433.666 1
Cu 240.464 178.811 433.666 1
Cu 240.464 178.005 433.666 1
Cu 240.464 177.202 433.666 1
Cu 240.464 176.405 433.666 1
Cu 240.464 175.618 433.666 1
Cu 240.464 174.843 433.666 1
Cu 240.54 174.084 433.666 1
Cu 240.871 173.344 433.666 1
Cu 241.249 172.625 433.666 1
Cu 241.674 171.931 433.666 1
Cu 242.142 171.263 433.666 1
Cu 242.653 170.626 433.666 1
Cu 243.204 170.021 433.666 1
Cu 243.794 169.45 433.666 1
Cu 244.419 168.917 433.666 1
Cu 245.078 168.422 433.666 1
Cu 245.767 167.969 433.666 1
Cu 246.485 167.558 433.666 1
Cu 247.228 167.192 433.666 1
Cu 247.993 166.872 433.666 1
Cu 248.777 166.869 433.666 1
Cu 249.577 166.869 433.666 1
Cu 250.391 166.869 433.666 1
Cu 251.214 166.869 433.666 1
Cu 252.044 166.869 433.666 1
Cu 252.878 166.869 433.666 1
Cu 253.711 166.869 433.666 1
Cu 254.541 166.869 433.666 1
Cu 255.364 166.869 433.666 1
Cu 256.178 166.869 433.666 1
Cu 256.978 166.869 433.666 1
Cu 257.762 166.872 433.666 1
Cu 258.527 167.192 433.666 1
Cu 259.27 167.558 433.666 1
Cu 259.988 167.969 433.666 1
Cu 260.677 168.422 433.666 1
Cu 261.336 168.917 433.666 1
Cu 261.961 169.45 433.666 1
Cu 262.551 170.021 433.666 1
Cu 263.102 170.626 433.666 1
Cu 263.613 171.263 433.666 1
Cu 264.081 171.931 433.666 1
Cu 264.506 172.625 433.666 1
Cu 264.884 173.344 433.666 1
Cu 265.215 174.084 433.666 1
Cu 265.291 174.843 433.666 1
Cu 265.291 175.618 433.666 1
Cu 265.291 176.405 433.666 1
Cu 265.291 177.202 433.666 1
Cu 265.291 178.005 433.666 1
Cu 265.291 178.811 433.666 1
Cu 265.226 178.811 439.518 1
Cu 265.226 179.614 439.518 1
Cu 265.226 180.413 439.518 1
Cu 265.226 181.205 439.518 1
Cu 265.226 181.988 439.518 1
Cu 265.226 182.759 439.518 1
Cu 265.151 183.514 439.518 1
Cu 264.822 184.251 439.518 1
Cu 264.445 184.966 439.518 1
Cu 264.023 185.656 439.518 1
Cu 263.557 186.32 439.518 1
Cu 263.049 186.954 439.518 1
Cu 262.5 187.556 439.518 1
Cu 261.914 188.124 439.518 1
Cu 261.292 188.655 439.518 1
Cu 260.637 189.146 439.518 1
Cu 259.951 189.597 439.518 1
Cu 259.237 190.006 439.518 1
Cu 258.498 190.37 439.518 1
Cu 257.737 190.689 439.518 1
Cu 256.957 190.692 439.518 1
Cu 256.16 190.692 439.518 1
Cu 255.351 190.692 439.518 1
Cu 254.532 190.692 439.518 1
Cu 253.706 190.692 439.518 1
Cu 252.878 190.692 439.518 1
Cu 252.049 190.692 439.518 1
Cu 251.223 190.692 439.518 1
Cu 250.404 190.692 439.518 1
Cu 249.595 190.692 439.518 1
Cu 248.798 190.692 439.518 1
Cu 248.018 190.689 439.518 1
Cu 247.257 190.37 439.518 1
Cu 246.518 190.006 439.518 1
Cu 245.804 189.597 439.518 1
Cu 245.118 189.146 439.518 1
Cu 244.463 188.655 439.518 1
Cu 243.841 188.124 439.518 1
Cu 243.255 187.556 439.518 1
Cu 242.706 186.954 439.518 1
Cu 242.198 186.32 439.518 1
Cu 241.732 185.656 439.518 1
Cu 241.31 184.966 439.518 1
Cu 240.933 184.251 439.518 1
Cu 240.604 183.514 439.518 1
Cu 240.529 182.759 439.518 1
Cu 240.529 181.988 439.518 1
Cu 240.529 181.205 439.518 1
Cu 240.529 180.413 439.518 1
Cu 240.529 179.614 439.518 1
Cu 240.529 178.811 439.518 1
Cu 240.529 178.009 439.518 1
Cu 240.529 177.21 439.518 1
Cu 240.529 176.418 439.518 1
Cu 240.529 175.634 439.518 1
Cu 240.529 174.864 439.518 1
Cu 240.604 174.109 439.518 1
Cu 240.933 173.372 439.518 1
Cu 241.31 172.657 439.518 1
Cu 241.732 171.966 439.518 1
Cu 242.198 171.303 439.518 1
Cu 242.706 170.668 439.518 1
Cu 243.255 170.066 439.518 1
Cu 243.841 169.499 439.518 1
Cu 244.463 168.968 439.518 1
Cu 245.118 168.476 439.518 1
Cu 245.804 168.025 439.518 1
Cu 246.518 167.617 439.518 1
Cu 247.257 167.252 439.518 1
Cu 248.018 166.934 439.518 1
Cu 248.798 166.931 439.518 1
Cu 249.595 166.931 439.518 1
Cu 250.404 166.931 439.518 1
Cu 251.223 166.931 439.518 1
Cu 252.049 166.931 439.518 1
Cu 252.878 166.931 439.518 1
Cu 253.706 166.931 439.518 1
Cu 254.532 166.931 439.518 1
Cu 255.351 166.931 439.518 1
Cu 256.16 166.931 439.518 1
Cu 256.957 166.931 439.518 1
Cu 257.737 166.934 439.518 1
Cu 258.498 167.252 439.518 1
Cu 259.237 167.617 439.518 1
Cu 259.951 168.025 439.518 1
Cu 260.637 168.476 439.518 1
Cu 261.292 168.968 439.518 1
Cu 261.914 169.499 439.518 1
Cu 262.5 170.066 439.518 1
Cu 263.049 170.668 439.518 1
Cu 263.557 171.303 439.518 1
Cu 264.023 171.966 439.518 1
Cu 264.445 172.657 439.518 1
Cu 264.822 173.372 439.518 1
Cu 265.151 174.109 439.518 1
Cu 265.226 174.864 439.518 1
Cu 265.226 175.634 439.518 1
Cu 265.226 176.418 439.518 1
Cu 265.226 177.21 439.518 1
Cu 265.226 178.009 439.518 1
Cu 265.226 178.811 439.518 1
Cu 265.16 178.811 445.388 1
Cu 265.16 179.609 445.388 1
Cu 265.16 180.404 445.388 1
Cu 265.16 181.192 445.388 1
Cu 265.16 181.971 445.388 1
Cu 265.16 182.738 445.388 1
Cu 265.085 183.489 445.388 1
Cu 264.758 184.222 445.388 1
Cu 264.383 184.933 445.388 1
Cu 263.963 185.62 445.388 1
Cu 263.5 186.28 445.388 1
Cu 262.994 186.911 445.388 1
Cu 262.449 187.51 445.388 1
Cu 261.866 188.074 445.388 1
Cu 261.247 188.602 445.388 1
Cu 260.595 189.091 445.388 1
Cu 259.913 189.54 445.388 1
Cu 259.203 189.946 445.388 1
Cu 258.468 190.308 445.388 1
Cu 257.711 190.625 445.388 1
Cu 256.935 190.628 445.388 1
Cu 256.143 190.628 445.388 1
Cu 255.338 190.628 445.388 1
Cu 254.523 190.628 445.388 1
Cu 253.702 190.628 445.388 1
Cu 252.878 190.628 445.388 1
Cu 252.053 190.628 445.388 1
Cu 251.232 190.628 445.388 1
Cu 250.417 190.628 445.388 1
Cu 249.612 190.628 445.388 1
Cu 248.82 190.628 445.388 1
Cu 248.044 190.625 445.388 1
Cu 247.287 190.308 445.388 1
Cu 246.552 189.946 445.388 1
Cu 245.842 189.54 445.388 1
Cu 245.16 189.091 445.388 1
Cu 244.508 188.602 445.388 1
Cu 243.889 188.074 445.388 1
Cu 243.306 187.51 445.388 1
Cu 242.761 186.911 445.388 1
Cu 242.255 186.28 445.388 1
Cu 241.792 185.62 445.388 1
Cu 241.372 184.933 445.388 1
Cu 240.997 184.222 445.388 1
Cu 240.67 183.489 445.388 1
Cu 240.595 182.738 445.388 1
Cu 240.595 181.971 445.388 1
Cu 240.595 181.192 445.388 1
Cu 240.595 180.404 445.388 1
Cu 240.595 179.609 445.388 1
Cu 240.595 178.811 445.388 1
Cu 240.595 178.014 445.388 1
Cu 240.595 177.219 445.388 1
Cu 240.595 176.43 445.388 1
Cu 240.595 175.651 445.388 1
Cu 240.595 174.885 445.388 1
Cu 240.67 174.134 445.388 1
Cu 240.997 173.401 445.388 1
Cu 241.372 172.69 445.388 1
Cu 241.792 172.003 445.388 1
Cu 242.255 171.343 445.388 1
Cu 242.761 170.712 445.388 1
Cu 243.306 170.113 445.388 1
Cu 243.889 169.549 445.388 1
Cu 244.508 169.021 445.388 1
Cu 245.16 168.532 445.388 1
Cu 245.842 168.083 445.388 1
Cu 246.552 167.677 445.388 1
Cu 247.287 167.314 445.388 1
Cu 248.044 166.997 445.388 1
Cu 248.82 166.994 445.388 1
Cu 249.612 166.994 445.388 1
Cu 250.417 166.994 445.388 1
Cu 251.232 166.994 445.388 1
Cu 252.053 166.994 445.388 1
Cu 252.878 166.994 445.388 1
Cu 253.702 166.994 445.388 1
Cu 254.523 166.994 445.388 1
Cu 255.338 166.994 445.388 1
Cu 256.143 166.994 445.388 1
Cu 256.935 166.994 445.388 1
Cu 257.711 166.997 445.388 1
Cu 258.468 167.314 445.388 1
Cu 259.203 167.677 445.388 1
Cu 259.913 168.083 445.388 1
Cu 260.595 168.532 445.388 1
Cu 261.247 169.021 445.388 1
Cu 261.866 169.549 445.388 1
Cu 262.449 170.113 445.388 1
Cu 262.994 170.712 445.388 1
Cu 263.5 171.343 445.388 1
Cu 263.963 172.003 445.388 1
Cu 264.383 172.69 445.388 1
Cu 264.758 173.401 445.388 1
Cu 265.085 174.134 445.388 1
Cu 265.16 174.885 445.388 1
Cu 265.16 175.651 445.388 1
Cu 265.16 176.43 445.388 1
Cu 265.16 177.219 445.388 1
Cu 265.16 178.014 445.388 1
Cu 265.16 178.811 445.388 1
Cu 265.093 178.811 451.277 1
Cu 265.093 179.605 451.277 1
Cu 265.093 180.395 451.277 1
Cu 265.093 181.179 451.277 1
Cu 265.093 181.954 451.277 1
Cu 265.093 182.716 451.277 1
Cu 265.018 183.463 451.277 1
Cu 264.692 184.192 451.277 1
Cu 264.32 184.899 451.277 1
Cu 263.902 185.582 451.277 1
Cu 263.441 186.239 451.277 1
Cu 262.939 186.866 451.277 1
Cu 262.396 187.462 451.277 1
Cu 261.816 188.023 451.277 1
Cu 261.201 188.548 451.277 1
Cu 260.553 189.034 451.277 1
Cu 259.874 189.481 451.277 1
Cu 259.168 189.885 451.277 1
Cu 258.437 190.245 451.277 1
Cu 257.684 190.56 451.277 1
Cu 256.913 190.563 451.277 1
Cu 256.125 190.563 451.277 1
Cu 255.324 190.563 451.277 1
Cu 254.514 190.563 451.277 1
Cu 253.697 190.563 451.277 1
Cu 252.878 190.563 451.277 1
Cu 252.058 190.563 451.277 1
Cu 251.241 190.563 451.277 1
Cu 250.431 190.563 451.277 1
Cu 249.63 190.563 451.277 1
Cu 248.842 190.563 451.277 1
Cu 248.071 190.56 451.277 1
Cu 247.318 190.245 451.277 1
Cu 246.587 189.885 451.277 1
Cu 245.881 189.481 451.277 1
Cu 245.202 189.034 451.277 1
Cu 244.554 188.548 451.277 1
Cu 243.939 188.023 451.277 1
Cu 243.359 187.462 451.277 1
Cu 242.816 186.866 451.277 1
Cu 242.314 186.239 451.277 1
Cu 241.853 185.582 451.277 1
Cu 241.435 184.899 451.277 1
Cu 241.063 184.192 451.277 1
Cu 240.737 183.463 451.277 1
Cu 240.662 182.716 451.277 1
Cu 240.662 181.954 451.277 1
Cu 240.662 181.179 451.277 1
Cu 240.662 180.395 451.277 1
Cu 240.662 179.605 451.277 1
Cu 240.662 178.811 451.277 1
Cu 240.662 178.018 451.277 1
Cu 240.662 177.228 451.277 1
Cu 240.662 176.444 451.277 1
Cu 240.662 175.669 451.277 1
Cu 240.662 174.907 451.277 1
Cu 240.737 174.16 451.277 1
Cu 241.063 173.431 451.277 1
Cu 241.435 172.724 451.277 1
Cu 241.853 172.04 451.277 1
Cu 242.314 171.384 451.277 1
Cu 242.816 170.757 451.277 1
Cu 243.359 170.161 451.277 1
Cu 243.939 169.6 451.277 1
Cu 244.554 169.075 451.277 1
Cu 245.202 168.588 451.277 1
Cu 245.881 168.142 451.277 1
Cu 246.587 167.738 451.277 1
Cu 247.318 167.378 451.277 1
Cu 248.071 167.062 451.277 1
Cu 248.842 167.06 451.277 1
Cu 249.63 167.06 451.277 1
Cu 250.431 167.06 451.277 1
Cu 251.241 167.06 451.277 1
Cu 252.058 167.06 451.277 1
Cu 252.878 167.06 451.277 1
Cu 253.697 167.06 451.277 1
Cu 254.514 167.06 451.277 1
Cu 255.324 167.06 451.277 1
Cu 256.125 167.06 451.277 1
Cu 256.913 167.06 451.277 1
Cu 257.684 167.062 451.277 1
Cu 258.437 167.378 451.277 1
Cu 259.168 167.738 451.277 1
Cu 259.874 168.142 451.277 1
Cu 260.553 168.588 451.277 1
Cu 261.201 169.075 451.277 1
Cu 261.816 169.6 451.277 1
Cu 262.396 170.161 451.277 1
Cu 262.939 170.757 451.277 1
Cu 263.441 171.384 451.277 1
Cu 263.902 172.04 451.277 1
Cu 264.32 172.724 451.277 1
Cu 264.692 173.431 451.277 1
Cu 265.018 174.16 451.277 1
Cu 265.093 174.907 451.277 1
Cu 265.093 175.669 451.277 1
Cu 265.093 176.444 451.277 1
Cu 265.093 177.228 451.277 1
Cu 265.093 178.018 451.277 1
Cu 265.093 178.811 451.277 1
Cu 265.024 178.811 457.185 1
Cu 265.024 179.6 457.185 1
Cu 265.024 180.386 457.185 1
Cu 265.024 181.166 457.185 1
Cu 265.024 181.936 457.185 1
Cu 265.024 182.694 457.185 1
Cu 264.949 183.437 457.185 1
Cu 264.626 184.161 457.185 1
Cu 264.255 184.865 457.185 1
Cu 263.84 185.544 457.185 1
Cu 263.382 186.197 457.185 1
Cu 262.882 186.821 457.185 1
Cu 262.342 187.413 457.185 1
Cu 261.765 187.971 457.185 1
Cu 261.154 188.493 457.185 1
Cu 260.509 188.977 457.185 1
Cu 259.835 189.42 457.185 1
Cu 259.132 189.822 457.185 1
Cu 258.406 190.18 457.185 1
Cu 257.657 190.494 457.185 1
Cu 256.89 190.497 457.185 1
Cu 256.106 190.497 457.185 1
Cu 255.31 190.497 457.185 1
Cu 254.505 190.497 457.185 1
Cu 253.693 190.497 457.185 1
Cu 252.878 190.497 457.185 1
Cu 252.062 190.497 457.185 1
Cu 251.25 190.497 457.185 1
Cu 250.445 190.497 457.185 1
Cu 249.649 190.497 457.185 1
Cu 248.865 190.497 457.185 1
Cu 248.098 190.494 457.185 1
Cu 247.349 190.18 457.185 1
Cu 246.623 189.822 457.185 1
Cu 245.92 189.42 457.185 1
Cu 245.246 188.977 457.185 1
Cu 244.601 188.493 457.185 1
Cu 243.99 187.971 457.185 1
Cu 243.413 187.413 457.185 1
Cu 242.873 186.821 457.185 1
Cu 242.373 186.197 457.185 1
Cu 241.915 185.544 457.185 1
Cu 241.5 184.865 457.185 1
Cu 241.129 184.161 457.185 1
Cu 240.806 183.437 457.185 1
Cu 240.731 182.694 457.185 1
Cu 240.731 181.936 457.185 1
Cu 240.731 181.166 457.185 1
Cu 240.731 180.386 457.185 1
Cu 240.731 179.6 457.185 1
Cu 240.731 178.811 457.185 1
Cu 240.731 178.022 457.185 1
Cu 240.731 177.237 457.185 1
Cu 240.731 176.457 457.185 1
Cu 240.731 175.687 457.185 1
Cu 240.731 174.929 457.185 1
Cu 240.806 174.186 457.185 1
Cu 241.129 173.462 457.185 1
Cu 241.5 172.758 457.185 1
Cu 241.915 172.079 457.185 1
Cu 242.373 171.426 457.185 1
Cu 242.873 170.802 457.185 1
Cu 243.413 170.21 457.185 1
Cu 243.99 169.652 457.185 1
Cu 244.601 169.13 457.185 1
Cu 245.246 168.646 457.185 1
Cu 245.92 168.203 457.185 1
Cu 246.623 167.801 457.185 1
Cu 247.349 167.442 457.185 1
Cu 248.098 167.129 457.185 1
Cu 248.865 167.126 457.185 1
Cu 249.649 167.126 457.185 1
Cu 250.445 167.126 457.185 1
Cu 251.25 167.126 457.185 1
Cu 252.062 167.126 457.185 1
Cu 252.878 167.126 457.185 1
Cu 253.693 167.126 457.185 1
Cu 254.505 167.126 457.185 1
Cu 255.31 167.126 457.185 1
Cu 256.106 167.126 457.185 1
Cu 256.89 167.126 457.185 1
Cu 257.657 167.129 457.185 1
Cu 258.406 167.442 457.185 1
Cu 259.132 167.801 457.185 1
Cu 259.835 168.203 457.185 1
Cu 260.509 168.646 457.185 1
Cu 261.154 169.13 457.185 1
Cu 261.765 169.652 457.185 1
Cu 262.342 170.21 457.185 1
Cu 262.882 170.802 457.185 1
Cu 263.382 171.426 457.185 1
Cu 263.84 172.079 457.185 1
Cu 264.255 172.758 457.185 1
Cu 264.626 173.462 457.185 1
Cu 264.949 174.186 457.185 1
Cu 265.024 174.929 457.185 1
Cu 265.024 175.687 457.185 1
Cu 265.024 176.457 457.185 1
Cu 265.024 177.237 457.185 1
Cu 265.024 178.022 457.185 1
Cu 265.024 178.811 457.185 1
Cu 264.953 178.811 463.111 1
Cu 264.953 179.596 463.111 1
Cu 264.953 180.377 463.111 1
Cu 264.953 181.152 463.111 1
Cu 264.953 181.918 463.111 1
Cu 264.953 182.672 463.111 1
Cu 264.879 183.41 463.111 1
Cu 264.557 184.13 463.111 1
Cu 264.189 184.829 463.111 1
Cu 263.776 185.505 463.111 1
Cu 263.32 186.154 463.111 1
Cu 262.823 186.774 463.111 1
Cu 262.287 187.363 463.111 1
Cu 261.714 187.917 463.111 1
Cu 261.105 188.436 463.111 1
Cu 260.465 188.917 463.111 1
Cu 259.794 189.359 463.111 1
Cu 259.096 189.758 463.111 1
Cu 258.374 190.114 463.111 1
Cu 257.629 190.426 463.111 1
Cu 256.866 190.429 463.111 1
Cu 256.088 190.429 463.111 1
Cu 255.296 190.429 463.111 1
Cu 254.495 190.429 463.111 1
Cu 253.688 190.429 463.111 1
Cu 252.878 190.429 463.111 1
Cu 252.067 190.429 463.111 1
Cu 251.26 190.429 463.111 1
Cu 250.459 190.429 463.111 1
Cu 249.667 190.429 463.111 1
Cu 248.889 190.429 463.111 1
Cu 248.126 190.426 463.111 1
Cu 247.381 190.114 463.111 1
Cu 246.659 189.758 463.111 1
Cu 245.961 189.359 463.111 1
Cu 245.29 188.917 463.111 1
Cu 244.65 188.436 463.111 1
Cu 244.041 187.917 463.111 1
Cu 243.468 187.363 463.111 1
Cu 242.932 186.774 463.111 1
Cu 242.435 186.154 463.111 1
Cu 241.979 185.505 463.111 1
Cu 241.566 184.829 463.111 1
Cu 241.198 184.13 463.111 1
Cu 240.876 183.41 463.111 1
Cu 240.802 182.672 463.111 1
Cu 240.802 181.918 463.111 1
Cu 240.802 181.152 463.111 1
Cu 240.802 180.377 463.111 1
Cu 240.802 179.596 463.111 1
Cu 240.802 178.811 463.111 1
Cu 240.802 178.027 463.111 1
Cu 240.802 177.246 463.111 1
Cu 240.802 176.471 463.111 1
Cu 240.802 175.705 463.111 1
Cu 240.802 174.951 463.111 1
Cu 240.876 174.213 463.111 1
Cu 241.198 173.493 463.111 1
Cu 241.566 172.793 463.111 1
Cu 241.979 172.118 463.111 1
Cu 242.435 171.469 463.111 1
Cu 242.932 170.849 463.111 1
Cu 243.468 170.26 463.111 1
Cu 244.041 169.705 463.111 1
Cu 244.65 169.186 463.111 1
Cu 245.29 168.705 463.111 1
Cu 245.961 168.264 463.111 1
Cu 246.659 167.865 463.111 1
Cu 247.381 167.509 463.111 1
Cu 248.126 167.197 463.111 1
Cu 248.889 167.194 463.111 1
Cu 249.667 167.194 463.111 1
Cu 250.459 167.194 463.111 1
Cu 251.26 167.194 463.111 1
Cu 252.067 167.194 463.111 1
Cu 252.878 167.194 463.111 1
Cu 253.688 167.194 463.111 1
Cu 254.495 167.194 463.111 1
Cu 255.296 167.194 463.111 1
Cu 256.088 167.194 463.111 1
Cu 256.866 167.194 463.111 1
Cu 257.629 167.197 463.111 1
Cu 258.374 167.509 463.111 1
Cu 259.096 167.865 463.111 1
Cu 259.794 168.264 463.111 1
Cu 260.465 168.705 463.111 1
Cu 261.105 169.186 463.111 1
Cu 261.714 169.705 463.111 1
Cu 262.287 170.26 463.111 1
Cu 262.823 170.849 463.111 1
Cu 263.32 171.469 463.111 1
Cu 263.776 172.118 463.111 1
Cu 264.189 172.793 463.111 1
Cu 264.557 173.493 463.111 1
Cu 264.879 174.213 463.111 1
Cu 264.953 174.951 463.111 1
Cu 264.953 175.705 463.111 1
Cu 264.953 176.471 463.111 1
Cu 264.953 177.246 463.111 1
Cu 264.953 178.027 463.111 1
Cu 264.953 178.811 463.111 1
Cu 264.103 178.811 469 1
Cu 264.103 179.541 469 1
Cu 264.103 180.267 469 1
Cu 264.103 180.987 469 1
Cu 264.103 181.699 469 1
Cu 264.103 182.4 469 1
Cu 264.035 183.086 469 1
Cu 263.735 183.756 469 1
Cu 263.393 184.406 469 1
Cu 263.009 185.034 469 1
Cu 262.586 185.637 469 1
Cu 262.124 186.214 469 1
Cu 261.625 186.761 469 1
Cu 261.092 187.277 469 1
Cu 260.527 187.759 469 1
Cu 259.931 188.206 469 1
Cu 259.307 188.616 469 1
Cu 258.659 188.988 469 1
Cu 257.987 189.319 469 1
Cu 257.295 189.609 469 1
Cu 256.586 189.611 469 1
Cu 255.862 189.611 469 1
Cu 255.126 189.611 469 1
Cu 254.382 189.611 469 1
Cu 253.631 189.611 469 1
Cu 252.878 189.611 469 1
Cu 252.124 189.611 469 1
Cu 251.374 189.611 469 1
Cu 250.629 189.611 469 1
Cu 249.893 189.611 469 1
Cu 249.169 189.611 469 1
Cu 248.46 189.609 469 1
Cu 247.768 189.319 469 1
Cu 247.096 188.988 469 1
Cu 246.448 188.616 469 1
Cu 245.824 188.206 469 1
Cu 245.228 187.759 469 1
Cu 244.663 187.277 469 1
Cu 244.13 186.761 469 1
Cu 243.631 186.214 469 1
Cu 243.169 185.637 469 1
Cu 242.746 185.034 469 1
Cu 242.362 184.406 469 1
Cu 242.02 183.756 469 1
Cu 241.72 183.086 469 1
Cu 241.652 182.4 469 1
Cu 241.652 181.699 469 1
Cu 241.652 180.987 469 1
Cu 241.652 180.267 469 1
Cu 241.652 179.541 469 1
Cu 241.652 178.811 469 1
Cu 241.652 178.082 469 1
Cu 241.652 177.356 469 1
Cu 241.652 176.635 469 1
Cu 241.652 175.923 469 1
Cu 241.652 175.223 469 1
Cu 241.72 174.536 469 1
Cu 242.02 173.867 469 1
Cu 242.362 173.217 469 1
Cu 242.746 172.589 469 1
Cu 243.169 171.986 469 1
Cu 243.631 171.409 469 1
Cu 244.13 170.862 469 1
Cu 244.663 170.346 469 1
Cu 245.228 169.864 469 1
Cu 245.824 169.416 469 1
Cu 246.448 169.006 469 1
Cu 247.096 168.635 469 1
Cu 247.768 168.304 469 1
Cu 248.46 168.014 469 1
Cu 249.169 168.011 469 1
Cu 249.893 168.011 469 1
Cu 250.629 168.011 469 1
Cu 251.374 168.011 469 1
Cu 252.124 168.011 469 1
Cu 252.878 168.011 469 1
Cu 253.631 168.011 469 1
Cu 254.382 168.011 469 1
Cu 255.126 168.011 469 1
Cu 255.862 168.011 469 1
Cu 256.586 168.011 469 1
Cu 257.295 168.014 469 1
Cu 257.987 168.304 469 1
Cu 258.659 168.635 469 1
Cu 259.307 169.006 469 1
Cu 259.931 169.416 469 1
Cu 260.527 169.864 469 1
Cu 261.092 170.346 469 1
Cu 261.625 170.862 469 1
Cu 262.124 171.409 469 1
Cu 262.586 171.986 469 1
Cu 263.009 172.589 469 1
Cu 263.393 173.217 469 1
Cu 263.735 173.867 469 1
Cu 264.035 174.536 469 1
Cu 264.103 175.223 469 1
Cu 264.103 175.923 469 1
Cu 264.103 176.635 469 1
Cu 264.103 177.356 469 1
Cu 264.103 178.082 469 1
Cu 264.103 178.811 469 1
Cu 263.878 178.811 471.394 1
Cu 263.878 179.526 471.394 1
Cu 263.878 180.238 471.394 1
Cu 263.878 180.944 471.394 1
Cu 263.878 181.641 471.394 1
Cu 263.878 182.328 471.394 1
Cu 263.81 183 471.394 1
Cu 263.517 183.657 471.394 1
Cu 263.182 184.293 471.394 1
Cu 262.806 184.909 471.394 1
Cu 262.391 185.5 471.394 1
Cu 261.938 186.065 471.394 1
Cu 261.449 186.601 471.394 1
Cu 260.927 187.107 471.394 1
Cu 260.373 187.579 471.394 1
Cu 259.789 188.018 471.394 1
Cu 259.178 188.419 471.394 1
Cu 258.542 188.783 471.394 1
Cu 257.884 189.108 471.394 1
Cu 257.206 189.392 471.394 1
Cu 256.511 189.394 471.394 1
Cu 255.802 189.394 471.394 1
Cu 255.081 189.394 471.394 1
Cu 254.351 189.394 471.394 1
Cu 253.616 189.394 471.394 1
Cu 252.878 189.394 471.394 1
Cu 252.139 189.394 471.394 1
Cu 251.404 189.394 471.394 1
Cu 250.674 189.394 471.394 1
Cu 249.953 189.394 471.394 1
Cu 249.244 189.394 471.394 1
Cu 248.549 189.392 471.394 1
Cu 247.871 189.108 471.394 1
Cu 247.213 188.783 471.394 1
Cu 246.577 188.419 471.394 1
Cu 245.966 188.018 471.394 1
Cu 245.382 187.579 471.394 1
Cu 244.828 187.107 471.394 1
Cu 244.306 186.601 471.394 1
Cu 243.817 186.065 471.394 1
Cu 243.365 185.5 471.394 1
Cu 242.949 184.909 471.394 1
Cu 242.573 184.293 471.394 1
Cu 242.238 183.657 471.394 1
Cu 241.945 183 471.394 1
Cu 241.877 182.328 471.394 1
Cu 241.877 181.641 471.394 1
Cu 241.877 180.944 471.394 1
Cu 241.877 180.238 471.394 1
Cu 241.877 179.526 471.394 1
Cu 241.877 178.811 471.394 1
Cu 241.877 178.097 471.394 1
Cu 241.877 177.385 471.394 1
Cu 241.877 176.679 471.394 1
Cu 241.877 175.981 471.394 1
Cu 241.877 175.295 471.394 1
Cu 241.945 174.622 471.394 1
Cu 242.238 173.966 471.394 1
Cu 242.573 173.329 471.394 1
Cu 242.949 172.714 471.394 1
Cu 243.365 172.123 471.394 1
Cu 243.817 171.558 471.394 1
Cu 244.306 171.022 471.394 1
Cu 244.828 170.516 471.394 1
Cu 245.382 170.043 471.394 1
Cu 245.966 169.605 471.394 1
Cu 246.577 169.203 471.394 1
Cu 247.213 168.84 471.394 1
Cu 247.871 168.515 471.394 1
Cu 248.549 168.231 471.394 1
Cu 249.244 168.229 471.394 1
Cu 249.953 168.229 471.394 1
Cu 250.674 168.229 471.394 1
Cu 251.404 168.229 471.394 1
Cu 252.139 168.229 471.394 1
Cu 252.878 168.229 471.394 1
Cu 253.616 168.229 471.394 1
Cu 254.351 168.229 471.394 1
Cu 255.081 168.229 471.394 1
Cu 255.802 168.229 471.394 1
Cu 256.511 168.229 471.394 1
Cu 257.206 168.231 471.394 1
Cu 257.884 168.515 471.394 1
Cu 258.542 168.84 471.394 1
Cu 259.178 169.203 471.394 1
Cu 259.789 169.605 471.394 1
Cu 260.373 170.043 471.394 1
Cu 260.927 170.516 471.394 1
Cu 261.449 171.022 471.394 1
Cu 261.938 171.558 471.394 1
Cu 262.391 172.123 471.394 1
Cu 262.806 172.714 471.394 1
Cu 263.182 173.329 471.394 1
Cu 263.517 173.966 471.394 1
Cu 263.81 174.622 471.394 1
Cu 263.878 175.295 471.394 1
Cu 263.878 175.981 471.394 1
Cu 263.878 176.679 471.394 1
Cu 263.878 177.385 471.394 1
Cu 263.878 178.097 471.394 1
Cu 263.878 178.811 471.394 1
Cu 263.497 178.811 472.89 1
Cu 263.497 179.501 472.89 1
Cu 263.497 180.188 472.89 1
Cu 263.497 180.87 472.89 1
Cu 263.497 181.543 472.89 1
Cu 263.497 182.206 472.89 1
Cu 263.432 182.856 472.89 1
Cu 263.149 183.489 472.89 1
Cu 262.825 184.104 472.89 1
Cu 262.462 184.698 472.89 1
Cu 262.062 185.269 472.89 1
Cu 261.624 185.814 472.89 1
Cu 261.153 186.332 472.89 1
Cu 260.649 186.82 472.89 1
Cu 260.114 187.276 472.89 1
Cu 259.55 187.699 472.89 1
Cu 258.96 188.087 472.89 1
Cu 258.346 188.438 472.89 1
Cu 257.711 188.752 472.89 1
Cu 257.057 189.026 472.89 1
Cu 256.386 189.028 472.89 1
Cu 255.701 189.028 472.89 1
Cu 255.005 189.028 472.89 1
Cu 254.3 189.028 472.89 1
Cu 253.59 189.028 472.89 1
Cu 252.878 189.028 472.89 1
Cu 252.165 189.028 472.89 1
Cu 251.455 189.028 472.89 1
Cu 250.75 189.028 472.89 1
Cu 250.054 189.028 472.89 1
Cu 249.37 189.028 472.89 1
Cu 248.699 189.026 472.89 1
Cu 248.044 188.752 472.89 1
Cu 247.409 188.438 472.89 1
Cu 246.795 188.087 472.89 1
Cu 246.205 187.699 472.89 1
Cu 245.641 187.276 472.89 1
Cu 245.106 186.82 472.89 1
Cu 244.602 186.332 472.89 1
Cu 244.131 185.814 472.89 1
Cu 243.693 185.269 472.89 1
Cu 243.293 184.698 472.89 1
Cu 242.93 184.104 472.89 1
Cu 242.606 183.489 472.89 1
Cu 242.323 182.856 472.89 1
Cu 242.258 182.206 472.89 1
Cu 242.258 181.543 472.89 1
Cu 242.258 180.87 472.89 1
Cu 242.258 180.188 472.89 1
Cu 242.258 179.501 472.89 1
Cu 242.258 178.811 472.89 1
Cu 242.258 178.122 472.89 1
Cu 242.258 177.434 472.89 1
Cu 242.258 176.753 472.89 1
Cu 242.258 176.079 472.89 1
Cu 242.258 175.417 472.89 1
Cu 242.323 174.767 472.89 1
Cu 242.606 174.134 472.89 1
Cu 242.93 173.519 472.89 1
Cu 243.293 172.925 472.89 1
Cu 243.693 172.354 472.89 1
Cu 244.131 171.809 472.89 1
Cu 244.602 171.291 472.89 1
Cu 245.106 170.803 472.89 1
Cu 245.641 170.347 472.89 1
Cu 246.205 169.924 472.89 1
Cu 246.795 169.536 472.89 1
Cu 247.409 169.184 472.89 1
Cu 248.044 168.871 472.89 1
Cu 248.699 168.597 472.89 1
Cu 249.37 168.594 472.89 1
Cu 250.054 168.594 472.89 1
Cu 250.75 168.594 472.89 1
Cu 251.455 168.594 472.89 1
Cu 252.165 168.594 472.89 1
Cu 252.878 168.594 472.89 1
Cu 253.59 168.594 472.89 1
Cu 254.3 168.594 472.89 1
Cu 255.005 168.594 472.89 1
Cu 255.701 168.594 472.89 1
Cu 256.386 168.594 472.89 1
Cu 257.057 168.597 472.89 1
Cu 257.711 168.871 472.89 1
Cu 258.346 169.184 472.89 1
Cu 258.96 169.536 472.89 1
Cu 259.55 169.924 472.89 1
Cu 260.114 170.347 472.89 1
Cu 260.649 170.803 472.89 1
Cu 261.153 171.291 472.89 1
Cu 261.624 171.809 472.89 1
Cu 262.062 172.354 472.89 1
Cu 262.462 172.925 472.89 1
Cu 262.825 173.519 472.89 1
Cu 263.149 174.134 472.89 1
Cu 263.432 174.767 472.89 1
Cu 263.497 175.417 472.89 1
Cu 263.497 176.079 472.89 1
Cu 263.497 176.753 472.89 1
Cu 263.497 177.434 472.89 1
Cu 263.497 178.122 472.89 1
Cu 263.497 178.811 472.89 1
Cu 263.01 178.811 474.166 1
Cu 263.01 179.47 474.166 1
Cu 263.01 180.125 474.166 1
Cu 263.01 180.775 474.166 1
Cu 263.01 181.418 474.166 1
Cu 263.01 182.05 474.166 1
Cu 262.948 182.67 474.166 1
Cu 262.678 183.274 474.166 1
Cu 262.369 183.861 474.166 1
Cu 262.022 184.428 474.166 1
Cu 261.64 184.972 474.166 1
Cu 261.223 185.493 474.166 1
Cu 260.773 185.987 474.166 1
Cu 260.292 186.452 474.166 1
Cu 259.781 186.888 474.166 1
Cu 259.244 187.291 474.166 1
Cu 258.681 187.661 474.166 1
Cu 258.095 187.997 474.166 1
Cu 257.489 188.295 474.166 1
Cu 256.865 188.557 474.166 1
Cu 256.224 188.559 474.166 1
Cu 255.571 188.559 474.166 1
Cu 254.907 188.559 474.166 1
Cu 254.235 188.559 474.166 1
Cu 253.558 188.559 474.166 1
Cu 252.878 188.559 474.166 1
Cu 252.197 188.559 474.166 1
Cu 251.52 188.559 474.166 1
Cu 250.848 188.559 474.166 1
Cu 250.184 188.559 474.166 1
Cu 249.531 188.559 474.166 1
Cu 248.89 188.557 474.166 1
Cu 248.266 188.295 474.166 1
Cu 247.66 187.997 474.166 1
Cu 247.074 187.661 474.166 1
Cu 246.511 187.291 474.166 1
Cu 245.974 186.888 474.166 1
Cu 245.463 186.452 474.166 1
Cu 244.982 185.987 474.166 1
Cu 244.532 185.493 474.166 1
Cu 244.115 184.972 474.166 1
Cu 243.733 184.428 474.166 1
Cu 243.386 183.861 474.166 1
Cu 243.077 183.274 474.166 1
Cu 242.807 182.67 474.166 1
Cu 242.745 182.05 474.166 1
Cu 242.745 181.418 474.166 1
Cu 242.745 180.775 474.166 1
Cu 242.745 180.125 474.166 1
Cu 242.745 179.47 474.166 1
Cu 242.745 178.811 474.166 1
Cu 242.745 178.153 474.166 1
Cu 242.745 177.498 474.166 1
Cu 242.745 176.847 474.166 1
Cu 242.745 176.205 474.166 1
Cu 242.745 175.572 474.166 1
Cu 242.807 174.953 474.166 1
Cu 243.077 174.349 474.166 1
Cu 243.386 173.762 474.166 1
Cu 243.733 173.195 474.166 1
Cu 244.115 172.65 474.166 1
Cu 244.532 172.13 474.166 1
Cu 244.982 171.636 474.166 1
Cu 245.463 171.171 474.166 1
Cu 245.974 170.735 474.166 1
Cu 246.511 170.332 474.166 1
Cu 247.074 169.961 474.166 1
Cu 247.66 169.626 474.166 1
Cu 248.266 169.327 474.166 1
Cu 248.89 169.066 474.166 1
Cu 249.531 169.063 474.166 1
Cu 250.184 169.063 474.166 1
Cu 250.848 169.063 474.166 1
Cu 251.52 169.063 474.166 1
Cu 252.197 169.063 474.166 1
Cu 252.878 169.063 474.166 1
Cu 253.558 169.063 474.166 1
Cu 254.235 169.063 474.166 1
Cu 254.907 169.063 474.166 1
Cu 255.571 169.063 474.166 1
Cu 256.224 169.063 474.166 1
Cu 256.865 169.066 474.166 1
Cu 257.489 169.327 474.166 1
Cu 258.095 169.626 474.166 1
Cu 258.681 169.961 474.166 1
Cu 259.244 170.332 474.166 1
Cu 259.781 170.735 474.166 1
Cu 260.292 171.171 474.166 1
Cu 260.773 171.636 474.166 1
Cu 261.223 172.13 474.166 1
Cu 261.64 172.65 474.166 1
Cu 262.022 173.195 474.166 1
Cu 262.369 173.762 474.166 1
Cu 262.678 174.349 474.166 1
Cu 262.948 174.953 474.166 1
Cu 263.01 175.572 474.166 1
Cu 263.01 176.205 474.166 1
Cu 263.01 176.847 474.166 1
Cu 263.01 177.498 474.166 1
Cu 263.01 178.153 474.166 1
Cu 263.01 178.811 474.166 1
Cu 262.421 178.811 475.319 1
Cu 262.421 179.431 475.319 1
Cu 262.421 180.049 475.319 1
Cu 262.421 180.661 475.319 1
Cu 262.421 181.267 475.319 1
Cu 262.421 181.862 475.319 1
Cu 262.363 182.446 475.319 1
Cu 262.108 183.015 475.319 1
Cu 261.817 183.568 475.319 1
Cu 261.491 184.101 475.319 1
Cu 261.131 184.614 475.319 1
Cu 260.738 185.104 475.319 1
Cu 260.314 185.57 475.319 1
Cu 259.861 186.008 475.319 1
Cu 259.38 186.418 475.319 1
Cu 258.874 186.799 475.319 1
Cu 258.344 187.147 475.319 1
Cu 257.792 187.463 475.319 1
Cu 257.221 187.744 475.319 1
Cu 256.633 187.991 475.319 1
Cu 256.03 187.993 475.319 1
Cu 255.415 187.993 475.319 1
Cu 254.789 187.993 475.319 1
Cu 254.156 187.993 475.319 1
Cu 253.518 187.993 475.319 1
Cu 252.878 187.993 475.319 1
Cu 252.237 187.993 475.319 1
Cu 251.599 187.993 475.319 1
Cu 250.966 187.993 475.319 1
Cu 250.34 187.993 475.319 1
Cu 249.725 187.993 475.319 1
Cu 249.122 187.991 475.319 1
Cu 248.534 187.744 475.319 1
Cu 247.963 187.463 475.319 1
Cu 247.411 187.147 475.319 1
Cu 246.881 186.799 475.319 1
Cu 246.375 186.418 475.319 1
Cu 245.894 186.008 475.319 1
Cu 245.441 185.57 475.319 1
Cu 245.017 185.104 475.319 1
Cu 244.624 184.614 475.319 1
Cu 244.264 184.101 475.319 1
Cu 243.938 183.568 475.319 1
Cu 243.647 183.015 475.319 1
Cu 243.392 182.446 475.319 1
Cu 243.334 181.862 475.319 1
Cu 243.334 181.267 475.319 1
Cu 243.334 180.661 475.319 1
Cu 243.334 180.049 475.319 1
Cu 243.334 179.431 475.319 1
Cu 243.334 178.811 475.319 1
Cu 243.334 178.191 475.319 1
Cu 243.334 177.574 475.319 1
Cu 243.334 176.961 475.319 1
Cu 243.334 176.356 475.319 1
Cu 243.334 175.761 475.319 1
Cu 243.392 175.177 475.319 1
Cu 243.647 174.608 475.319 1
Cu 243.938 174.055 475.319 1
Cu 244.264 173.521 475.319 1
Cu 244.624 173.008 475.319 1
Cu 245.017 172.518 475.319 1
Cu 245.441 172.053 475.319 1
Cu 245.894 171.615 475.319 1
Cu 246.375 171.204 475.319 1
Cu 246.881 170.824 475.319 1
Cu 247.411 170.476 475.319 1
Cu 247.963 170.16 475.319 1
Cu 248.534 169.878 475.319 1
Cu 249.122 169.632 475.319 1
Cu 249.725 169.63 475.319 1
Cu 250.34 169.63 475.319 1
Cu 250.966 169.63 475.319 1
Cu 251.599 169.63 475.319 1
Cu 252.237 169.63 475.319 1
Cu 252.878 169.63 475.319 1
Cu 253.518 169.63 475.319 1
Cu 254.156 169.63 475.319 1
Cu 254.789 169.63 475.319 1
Cu 255.415 169.63 475.319 1
Cu 256.03 169.63 475.319 1
Cu 256.633 169.632 475.319 1
Cu 257.221 169.878 475.319 1
Cu 257.792 170.16 475.319 1
Cu 258.344 170.476 475.319 1
Cu 258.874 170.824 475.319 1
Cu 259.38 171.204 475.319 1
Cu 259.861 171.615 475.319 1
Cu 260.314 172.053 475.319 1
Cu 260.738 172.518 475.319 1
Cu 261.131 173.008 475.319 1
Cu 261.491 173.521 475.319 1
Cu 261.817 174.055 475.319 1
Cu 262.108 174.608 475.319 1
Cu 262.363 175.177 475.319 1
Cu 262.421 175.761 475.319 1
Cu 262.421 176.356 475.319 1
Cu 262.421 176.961 475.319 1
Cu 262.421 177.574 475.319 1
Cu 262.421 178.191 475.319 1
Cu 262.421 178.811 475.319 1
Cu 261.724 178.811 476.387 1
Cu 261.724 179.386 476.387 1
Cu 261.724 179.958 476.387 1
Cu 261.724 180.526 476.387 1
Cu 261.724 181.087 476.387 1
Cu 261.724 181.639 476.387 1
Cu 261.67 182.18 476.387 1
Cu 261.434 182.708 476.387 1
Cu 261.165 183.22 476.387 1
Cu 260.862 183.715 476.387 1
Cu 260.528 184.191 476.387 1
Cu 260.164 184.645 476.387 1
Cu 259.771 185.076 476.387 1
Cu 259.351 185.483 476.387 1
Cu 258.906 185.863 476.387 1
Cu 258.436 186.215 476.387 1
Cu 257.945 186.539 476.387 1
Cu 257.433 186.831 476.387 1
Cu 256.904 187.092 476.387 1
Cu 256.359 187.321 476.387 1
Cu 255.8 187.323 476.387 1
Cu 255.229 187.323 476.387 1
Cu 254.65 187.323 476.387 1
Cu 254.063 187.323 476.387 1
Cu 253.471 187.323 476.387 1
Cu 252.878 187.323 476.387 1
Cu 252.284 187.323 476.387 1
Cu 251.692 187.323 476.387 1
Cu 251.105 187.323 476.387 1
Cu 250.526 187.323 476.387 1
Cu 249.955 187.323 476.387 1
Cu 249.396 187.321 476.387 1
Cu 248.851 187.092 476.387 1
Cu 248.322 186.831 476.387 1
Cu 247.81 186.539 476.387 1
Cu 247.319 186.215 476.387 1
Cu 246.849 185.863 476.387 1
Cu 246.404 185.483 476.387 1
Cu 245.984 185.076 476.387 1
Cu 245.591 184.645 476.387 1
Cu 245.227 184.191 476.387 1
Cu 244.893 183.715 476.387 1
Cu 244.59 183.22 476.387 1
Cu 244.321 182.708 476.387 1
Cu 244.085 182.18 476.387 1
Cu 244.031 181.639 476.387 1
Cu 244.031 181.087 476.387 1
Cu 244.031 180.526 476.387 1
Cu 244.031 179.958 476.387 1
Cu 244.031 179.386 476.387 1
Cu 244.031 178.811 476.387 1
Cu 244.031 178.237 476.387 1
Cu 244.031 177.664 476.387 1
Cu 244.031 177.097 476.387 1
Cu 244.031 176.535 476.387 1
Cu 244.031 175.983 476.387 1
Cu 244.085 175.442 476.387 1
Cu 244.321 174.915 476.387 1
Cu 244.59 174.402 476.387 1
Cu 244.893 173.908 476.387 1
Cu 245.227 173.432 476.387 1
Cu 245.591 172.978 476.387 1
Cu 245.984 172.546 476.387 1
Cu 246.404 172.14 476.387 1
Cu 246.849 171.76 476.387 1
Cu 247.319 171.407 476.387 1
Cu 247.81 171.084 476.387 1
Cu 248.322 170.792 476.387 1
Cu 248.851 170.531 476.387 1
Cu 249.396 170.302 476.387 1
Cu 249.955 170.3 476.387 1
Cu 250.526 170.3 476.387 1
Cu 251.105 170.3 476.387 1
Cu 251.692 170.3 476.387 1
Cu 252.284 170.3 476.387 1
Cu 252.878 170.3 476.387 1
Cu 253.471 170.3 476.387 1
Cu 254.063 170.3 476.387 1
Cu 254.65 170.3 476.387 1
Cu 255.229 170.3 476.387 1
Cu 255.8 170.3 476.387 1
Cu 256.359 170.302 476.387 1
Cu 256.904 170.531 476.387 1
Cu 257.433 170.792 476.387 1
Cu 257.945 171.084 476.387 1
Cu 258.436 171.407 476.387 1
Cu 258.906 171.76 476.387 1
Cu 259.351 172.14 476.387 1
Cu 259.771 172.546 476.387 1
Cu 260.164 172.978 476.387 1
Cu 260.528 173.432 476.387 1
Cu 260.862 173.908 476.387 1
Cu 261.165 174.402 476.387 1
Cu 261.434 174.915 476.387 1
Cu 261.67 175.442 476.387 1
Cu 261.724 175.983 476.387 1
Cu 261.724 176.535 476.387 1
Cu 261.724 177.097 476.387 1
Cu 261.724 177.664 476.387 1
Cu 261.724 178.237 476.387 1
Cu 261.724 178.811 476.387 1
Cu 260.901 178.811 477.392 1
Cu 260.901 179.333 477.392 1
Cu 260.901 179.852 477.392 1
Cu 260.901 180.367 477.392 1
Cu 260.901 180.876 477.392 1
Cu 260.901 181.376 477.392 1
Cu 260.852 181.867 477.392 1
Cu 260.638 182.346 477.392 1
Cu 260.394 182.81 477.392 1
Cu 260.119 183.259 477.392 1
Cu 259.817 183.69 477.392 1
Cu 259.486 184.102 477.392 1
Cu 259.13 184.493 477.392 1
Cu 258.749 184.862 477.392 1
Cu 258.345 185.207 477.392 1
Cu 257.919 185.527 477.392 1
Cu 257.473 185.82 477.392 1
Cu 257.01 186.085 477.392 1
Cu 256.529 186.322 477.392 1
Cu 256.035 186.529 477.392 1
Cu 255.528 186.531 477.392 1
Cu 255.011 186.531 477.392 1
Cu 254.485 186.531 477.392 1
Cu 253.953 186.531 477.392 1
Cu 253.416 186.531 477.392 1
Cu 252.878 186.531 477.392 1
Cu 252.339 186.531 477.392 1
Cu 251.803 186.531 477.392 1
Cu 251.27 186.531 477.392 1
Cu 250.744 186.531 477.392 1
Cu 250.227 186.531 477.392 1
Cu 249.72 186.529 477.392 1
Cu 249.226 186.322 477.392 1
Cu 248.745 186.085 477.392 1
Cu 248.282 185.82 477.392 1
Cu 247.836 185.527 477.392 1
Cu 247.41 185.207 477.392 1
Cu 247.006 184.862 477.392 1
Cu 246.625 184.493 477.392 1
Cu 246.269 184.102 477.392 1
Cu 245.938 183.69 477.392 1
Cu 245.636 183.259 477.392 1
Cu 245.361 182.81 477.392 1
Cu 245.117 182.346 477.392 1
Cu 244.903 181.867 477.392 1
Cu 244.854 181.376 477.392 1
Cu 244.854 180.876 477.392 1
Cu 244.854 180.367 477.392 1
Cu 244.854 179.852 477.392 1
Cu 244.854 179.333 477.392 1
Cu 244.854 178.811 477.392 1
Cu 244.854 178.29 477.392 1
Cu 244.854 177.771 477.392 1
Cu 244.854 177.256 477.392 1
Cu 244.854 176.747 477.392 1
Cu 244.854 176.246 477.392 1
Cu 244.903 175.756 477.392 1
Cu 245.117 175.277 477.392 1
Cu 245.361 174.813 477.392 1
Cu 245.636 174.364 477.392 1
Cu 245.938 173.933 477.392 1
Cu 246.269 173.52 477.392 1
Cu 246.625 173.129 477.392 1
Cu 247.006 172.761 477.392 1
Cu 247.41 172.416 477.392 1
Cu 247.836 172.096 477.392 1
Cu 248.282 171.803 477.392 1
Cu 248.745 171.538 477.392 1
Cu 249.226 171.301 477.392 1
Cu 249.72 171.094 477.392 1
Cu 250.227 171.092 477.392 1
Cu 250.744 171.092 477.392 1
Cu 251.27 171.092 477.392 1
Cu 251.803 171.092 477.392 1
Cu 252.339 171.092 477.392 1
Cu 252.878 171.092 477.392 1
Cu 253.416 171.092 477.392 1
Cu 253.953 171.092 477.392 1
Cu 254.485 171.092 477.392 1
Cu 255.011 171.092 477.392 1
Cu 255.528 171.092 477.392 1
Cu 256.035 171.094 477.392 1
Cu 256.529 171.301 477.392 1
Cu 257.01 171.538 477.392 1
Cu 257.473 171.803 477.392 1
Cu 257.919 172.096 477.392 1
Cu 258.345 172.416 477.392 1
Cu 258.749 172.761 477.392 1
Cu 259.13 173.129 477.392 1
Cu 259.486 173.52 477.392 1
Cu 259.817 173.933 477.392 1
Cu 260.119 174.364 477.392 1
Cu 260.394 174.813 477.392 1
Cu 260.638 175.277 477.392 1
Cu 260.852 175.756 477.392 1
Cu 260.901 176.246 477.392 1
Cu 260.901 176.747 477.392 1
Cu 260.901 177.256 477.392 1
Cu 260.901 177.771 477.392 1
Cu 260.901 178.29 477.392 1
Cu 260.901 178.811 477.392 1
Cu 259.916 178.811 478.349 1
Cu 259.916 179.269 478.349 1
Cu 259.916 179.724 478.349 1
Cu 259.916 180.176 478.349 1
Cu 259.916 180.622 478.349 1
Cu 259.916 181.061 478.349 1
Cu 259.873 181.492 478.349 1
Cu 259.685 181.911 478.349 1
Cu 259.47 182.319 478.349 1
Cu 259.23 182.713 478.349 1
Cu 258.964 183.091 478.349 1
Cu 258.674 183.452 478.349 1
Cu 258.362 183.795 478.349 1
Cu 258.028 184.119 478.349 1
Cu 257.673 184.421 478.349 1
Cu 257.3 184.702 478.349 1
Cu 256.909 184.959 478.349 1
Cu 256.502 185.192 478.349 1
Cu 256.081 185.399 478.349 1
Cu 255.647 185.581 478.349 1
Cu 255.202 185.583 478.349 1
Cu 254.749 185.583 478.349 1
Cu 254.287 185.583 478.349 1
Cu 253.82 185.583 478.349 1
Cu 253.35 185.583 478.349 1
Cu 252.878 185.583 478.349 1
Cu 252.405 185.583 478.349 1
Cu 251.935 185.583 478.349 1
Cu 251.468 185.583 478.349 1
Cu 251.007 185.583 478.349 1
Cu 250.553 185.583 478.349 1
Cu 250.108 185.581 478.349 1
Cu 249.674 185.399 478.349 1
Cu 249.253 185.192 478.349 1
Cu 248.846 184.959 478.349 1
Cu 248.455 184.702 478.349 1
Cu 248.082 184.421 478.349 1
Cu 247.727 184.119 478.349 1
Cu 247.393 183.795 478.349 1
Cu 247.081 183.452 478.349 1
Cu 246.791 183.091 478.349 1
Cu 246.525 182.713 478.349 1
Cu 246.285 182.319 478.349 1
Cu 246.07 181.911 478.349 1
Cu 245.882 181.492 478.349 1
Cu 245.839 181.061 478.349 1
Cu 245.839 180.622 478.349 1
Cu 245.839 180.176 478.349 1
Cu 245.839 179.724 478.349 1
Cu 245.839 179.269 478.349 1
Cu 245.839 178.811 478.349 1
Cu 245.839 178.354 478.349 1
Cu 245.839 177.899 478.349 1
Cu 245.839 177.447 478.349 1
Cu 245.839 177.001 478.349 1
Cu 245.839 176.562 478.349 1
Cu 245.882 176.131 478.349 1
Cu 246.07 175.711 478.349 1
Cu 246.285 175.304 478.349 1
Cu 246.525 174.91 478.349 1
Cu 246.791 174.532 478.349 1
Cu 247.081 174.17 478.349 1
Cu 247.393 173.827 478.349 1
Cu 247.727 173.504 478.349 1
Cu 248.082 173.201 478.349 1
Cu 248.455 172.921 478.349 1
Cu 248.846 172.664 478.349 1
Cu 249.253 172.431 478.349 1
Cu 249.674 172.224 478.349 1
Cu 250.108 172.042 478.349 1
Cu 250.553 172.04 478.349 1
Cu 251.007 172.04 478.349 1
Cu 251.468 172.04 478.349 1
Cu 251.935 172.04 478.349 1
Cu 252.405 172.04 478.349 1
Cu 252.878 172.04 478.349 1
Cu 253.35 172.04 478.349 1
Cu 253.82 172.04 478.349 1
Cu 254.287 172.04 478.349 1
Cu 254.749 172.04 478.349 1
Cu 255.202 172.04 478.349 1
Cu 255.647 172.042 478.349 1
Cu 256.081 172.224 478.349 1
Cu 256.502 172.431 478.349 1
Cu 256.909 172.664 478.349 1
Cu 257.3 172.921 478.349 1
Cu 257.673 173.201 478.349 1
Cu 258.028 173.504 478.349 1
Cu 258.362 173.827 478.349 1
Cu 258.674 174.17 478.349 1
Cu 258.964 174.532 478.349 1
Cu 259.23 174.91 478.349 1
Cu 259.47 175.304 478.349 1
Cu 259.685 175.711 478.349 1
Cu 259.873 176.131 478.349 1
Cu 259.916 176.562 478.349 1
Cu 259.916 177.001 478.349 1
Cu 259.916 177.447 478.349 1
Cu 259.916 177.899 478.349 1
Cu 259.916 178.354 478.349 1
Cu 259.916 178.811 478.349 1
Cu 258.692 178.811 479.265 1
Cu 258.692 179.189 479.265 1
Cu 258.692 179.565 479.265 1
Cu 258.692 179.939 479.265 1
Cu 258.692 180.307 479.265 1
Cu 258.692 180.67 479.265 1
Cu 258.657 181.026 479.265 1
Cu 258.502 181.373 479.265 1
Cu 258.325 181.709 479.265 1
Cu 258.126 182.035 479.265 1
Cu 257.906 182.347 479.265 1
Cu 257.667 182.646 479.265 1
Cu 257.409 182.929 479.265 1
Cu 257.133 183.196 479.265 1
Cu 256.84 183.446 479.265 1
Cu 256.531 183.678 479.265 1
Cu 256.208 183.89 479.265 1
Cu 255.872 184.083 479.265 1
Cu 255.524 184.254 479.265 1
Cu 255.166 184.404 479.265 1
Cu 254.798 184.406 479.265 1
Cu 254.423 184.406 479.265 1
Cu 254.042 184.406 479.265 1
Cu 253.657 184.406 479.265 1
Cu 253.268 184.406 479.265 1
Cu 252.878 184.406 479.265 1
Cu 252.487 184.406 479.265 1
Cu 252.098 184.406 479.265 1
Cu 251.713 184.406 479.265 1
Cu 251.332 184.406 479.265 1
Cu 250.957 184.406 479.265 1
Cu 250.589 184.404 479.265 1
Cu 250.231 184.254 479.265 1
Cu 249.883 184.083 479.265 1
Cu 249.547 183.89 479.265 1
Cu 249.224 183.678 479.265 1
Cu 248.915 183.446 479.265 1
Cu 248.622 183.196 479.265 1
Cu 248.346 182.929 479.265 1
Cu 248.088 182.646 479.265 1
Cu 247.849 182.347 479.265 1
Cu 247.629 182.035 479.265 1
Cu 247.431 181.709 479.265 1
Cu 247.253 181.373 479.265 1
Cu 247.098 181.026 479.265 1
Cu 247.063 180.67 479.265 1
Cu 247.063 180.307 479.265 1
Cu 247.063 179.939 479.265 1
Cu 247.063 179.565 479.265 1
Cu 247.063 179.189 479.265 1
Cu 247.063 178.811 479.265 1
Cu 247.063 178.434 479.265 1
Cu 247.063 178.057 479.265 1
Cu 247.063 177.684 479.265 1
Cu 247.063 177.315 479.265 1
Cu 247.063 176.953 479.265 1
Cu 247.098 176.597 479.265 1
Cu 247.253 176.25 479.265 1
Cu 247.431 175.913 479.265 1
Cu 247.629 175.588 479.265 1
Cu 247.849 175.276 479.265 1
Cu 248.088 174.977 479.265 1
Cu 248.346 174.694 479.265 1
Cu 248.622 174.426 479.265 1
Cu 248.915 174.176 479.265 1
Cu 249.224 173.945 479.265 1
Cu 249.547 173.732 479.265 1
Cu 249.883 173.54 479.265 1
Cu 250.231 173.369 479.265 1
Cu 250.589 173.218 479.265 1
Cu 250.957 173.217 479.265 1
Cu 251.332 173.217 479.265 1
Cu 251.713 173.217 479.265 1
Cu 252.098 173.217 479.265 1
Cu 252.487 173.217 479.265 1
Cu 252.878 173.217 479.265 1
Cu 253.268 173.217 479.265 1
Cu 253.657 173.217 479.265 1
Cu 254.042 173.217 479.265 1
Cu 254.423 173.217 479.265 1
Cu 254.798 173.217 479.265 1
Cu 255.166 173.218 479.265 1
Cu 255.524 173.369 479.265 1
Cu 255.872 173.54 479.265 1
Cu 256.208 173.732 479.265 1
Cu 256.531 173.945 479.265 1
Cu 256.84 174.176 479.265 1
Cu 257.133 174.426 479.265 1
Cu 257.409 174.694 479.265 1
Cu 257.667 174.977 479.265 1
Cu 257.906 175.276 479.265 1
Cu 258.126 175.588 479.265 1
Cu 258.325 175.913 479.265 1
Cu 258.502 176.25 479.265 1
Cu 258.657 176.597 479.265 1
Cu 258.692 176.953 479.265 1
Cu 258.692 177.315 479.265 1
Cu 258.692 177.684 479.265 1
Cu 258.692 178.057 479.265 1
Cu 258.692 178.434 479.265 1
Cu 258.692 178.811 479.265 1
Cu 257.035 178.811 480.147 1
Cu 257.035 179.081 480.147 1
Cu 257.035 179.35 480.147 1
Cu 257.035 179.617 480.147 1
Cu 257.035 179.881 480.147 1
Cu 257.035 180.14 480.147 1
Cu 257.009 180.395 480.147 1
Cu 256.898 180.642 480.147 1
Cu 256.772 180.883 480.147 1
Cu 256.63 181.116 480.147 1
Cu 256.473 181.339 480.147 1
Cu 256.302 181.553 480.147 1
Cu 256.117 181.755 480.147 1
Cu 255.92 181.946 480.147 1
Cu 255.71 182.125 480.147 1
Cu 255.49 182.291 480.147 1
Cu 255.259 182.442 480.147 1
Cu 255.018 182.58 480.147 1
Cu 254.77 182.703 480.147 1
Cu 254.513 182.81 480.147 1
Cu 254.251 182.811 480.147 1
Cu 253.983 182.811 480.147 1
Cu 253.71 182.811 480.147 1
Cu 253.434 182.811 480.147 1
Cu 253.157 182.811 480.147 1
Cu 252.878 182.811 480.147 1
Cu 252.598 182.811 480.147 1
Cu 252.321 182.811 480.147 1
Cu 252.045 182.811 480.147 1
Cu 251.772 182.811 480.147 1
Cu 251.504 182.811 480.147 1
Cu 251.242 182.81 480.147 1
Cu 250.985 182.703 480.147 1
Cu 250.737 182.58 480.147 1
Cu 250.496 182.442 480.147 1
Cu 250.265 182.291 480.147 1
Cu 250.045 182.125 480.147 1
Cu 249.835 181.946 480.147 1
Cu 249.638 181.755 480.147 1
Cu 249.453 181.553 480.147 1
Cu 249.282 181.339 480.147 1
Cu 249.125 181.116 480.147 1
Cu 248.983 180.883 480.147 1
Cu 248.857 180.642 480.147 1
Cu 248.746 180.395 480.147 1
Cu 248.72 180.14 480.147 1
Cu 248.72 179.881 480.147 1
Cu 248.72 179.617 480.147 1
Cu 248.72 179.35 480.147 1
Cu 248.72 179.081 480.147 1
Cu 248.72 178.811 480.147 1
Cu 248.72 178.541 480.147 1
Cu 248.72 178.272 480.147 1
Cu 248.72 178.006 480.147 1
Cu 248.72 177.742 480.147 1
Cu 248.72 177.482 480.147 1
Cu 248.746 177.228 480.147 1
Cu 248.857 176.98 480.147 1
Cu 248.983 176.74 480.147 1
Cu 249.125 176.507 480.147 1
Cu 249.282 176.284 480.147 1
Cu 249.453 176.07 480.147 1
Cu 249.638 175.867 480.147 1
Cu 249.835 175.676 480.147 1
Cu 250.045 175.498 480.147 1
Cu 250.265 175.332 480.147 1
Cu 250.496 175.18 480.147 1
Cu 250.737 175.043 480.147 1
Cu 250.985 174.92 480.147 1
Cu 251.242 174.813 480.147 1
Cu 251.504 174.812 480.147 1
Cu 251.772 174.812 480.147 1
Cu 252.045 174.812 480.147 1
Cu 252.321 174.812 480.147 1
Cu 252.598 174.812 480.147 1
Cu 252.878 174.812 480.147 1
Cu 253.157 174.812 480.147 1
Cu 253.434 174.812 480.147 1
Cu 253.71 174.812 480.147 1
Cu 253.983 174.812 480.147 1
Cu 254.251 174.812 480.147 1
Cu 254.513 174.813 480.147 1
Cu 254.77 174.92 480.147 1
Cu 255.018 175.043 480.147 1
Cu 255.259 175.18 480.147 1
Cu 255.49 175.332 480.147 1
Cu 255.71 175.498 480.147 1
Cu 255.92 175.676 480.147 1
Cu 256.117 175.867 480.147 1
Cu 256.302 176.07 480.147 1
Cu 256.473 176.284 480.147 1
Cu 256.63 176.507 480.147 1
Cu 256.772 176.74 480.147 1
Cu 256.898 176.98 480.147 1
Cu 257.009 177.228 480.147 1
Cu 257.035 177.482 480.147 1
Cu 257.035 177.742 480.147 1
Cu 257.035 178.006 480.147 1
Cu 257.035 178.272 480.147 1
Cu 257.035 178.541 480.147 1
Cu 257.035 178.811 480.147 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 322.162 144.14 -450 1
Cu 325.845 155.344 -450 1
Cu 325.845 167.157 -450 1
Cu 325.845 179.271 -450 1
Cu 325.845 191.373 -450 1
Cu 325.845 203.15 -450 1
Cu 321.721 214.297 -450 1
Cu 314.948 224.524 -450 1
Cu 306.567 233.568 -450 1
Cu 296.795 241.193 -450 1
Cu 285.886 247.203 -450 1
Cu 274.122 249.011 -450 1
Cu 261.808 249.011 -450 1
Cu 249.262 249.011 -450 1
Cu 236.811 249.011 -450 1
Cu 224.775 249.011 -450 1
Cu 213.467 243.951 -450 1
Cu 203.18 236.99 -450 1
Cu 194.18 228.522 -450 1
Cu 186.7 218.766 -450 1
Cu 180.934 207.975 -450 1
Cu 179.91 196.429 -450 1
Cu 179.91 184.427 -450 1
Cu 179.91 172.28 -450 1
Cu 179.91 160.301 -450 1
Cu 181.307 148.802 -450 1
Cu 187.208 138.08 -450 1
Cu 194.81 128.413 -450 1
Cu 203.915 120.052 -450 1
Cu 214.289 113.212 -450 1
Cu 225.663 108.611 -450 1
Cu 237.741 108.611 -450 1
Cu 250.211 108.611 -450 1
Cu 262.751 108.611 -450 1
Cu 275.034 108.611 -450 1
Cu 286.744 110.814 -450 1
Cu 297.577 116.952 -450 1
Cu 307.251 124.692 -450 1
Cu 315.518 133.833 -450 1
Cu 163.139 120.659 -450 1
Cu 170.722 110.97 -450 1
Cu 179.416 102.199 -450 1
Cu 189.103 94.4634 -450 1
Cu 199.653 87.8688 -450 1
Cu 210.922 82.504 -450 1
Cu 222.759 81.6114 -450 1
Cu 235.004 81.6114 -450 1
Cu 247.49 81.6114 -450 1
Cu 260.048 81.6114 -450 1
Cu 272.51 81.6114 -450 1
Cu 284.707 81.6114 -450 1
Cu 296.473 83.1886 -450 1
Cu 307.649 88.733 -450 1
Cu 318.085 95.4955 -450 1
Cu 327.639 103.385 -450 1
Cu 336.182 112.294 -450 1
Cu 343.598 122.103 -450 1
Cu 349.787 132.679 -450 1
Cu 353.91 143.878 -450 1
Cu 353.91 155.55 -450 1
Cu 353.91 167.537 -450 1
Cu 353.91 179.676 -450 1
Cu 353.91 191.803 -450 1
Cu 353.91 203.755 -450 1
Cu 353.91 215.369 -450 1
Cu 348.986 226.489 -450 1
Cu 342.616 236.964 -450 1
Cu 335.033 246.653 -450 1
Cu 326.34 255.424 -450 1
Cu 316.652 263.159 -450 1
Cu 306.102 269.754 -450 1
Cu 294.833 275.119 -450 1
Cu 282.996 276.011 -450 1
Cu 270.751 276.011 -450 1
Cu 258.265 276.011 -450 1
Cu 245.707 276.011 -450 1
Cu 233.245 276.011 -450 1
Cu 221.048 276.011 -450 1
Cu 209.282 274.434 -450 1
Cu 198.106 268.89 -450 1
Cu 187.67 262.127 -450 1
Cu 178.116 254.238 -450 1
Cu 169.574 245.329 -450 1
Cu 162.157 235.52 -450 1
Cu 155.968 224.944 -450 1
Cu 151.845 213.745 -450 1
Cu 151.845 202.073 -450 1
Cu 151.845 190.086 -450 1
Cu 151.845 177.947 -450 1
Cu 151.845 165.82 -450 1
Cu 151.845 153.868 -450 1
Cu 151.845 142.254 -450 1
Cu 156.769 131.134 -450 1
Cu 163.139 120.659 -450 1
Cu 204.996 303.011 -450 1
Cu 193.425 299.331 -450 1
Cu 182.346 293.599 -450 1
Cu 171.852 286.917 -450 1
Cu 162.03 279.339 -450 1
Cu 152.96 270.928 -450 1
Cu 144.718 261.753 -450 1
Cu 137.373 251.891 -450 1
Cu 130.984 241.424 -450 1
Cu 125.606 230.438 -450 1
Cu 123.781 219.024 -450 1
Cu 123.781 207.277 -450 1
Cu 123.781 195.293 -450 1
Cu 123.781 183.174 -450 1
Cu 123.781 171.018 -450 1
Cu 123.781 158.927 -450 1
Cu 123.781 147 -450 1
Cu 123.781 135.337 -450 1
Cu 127.02 124.035 -450 1
Cu 132.688 113.186 -450 1
Cu 139.353 102.881 -450 1
Cu 146.958 93.2055 -450 1
Cu 155.441 84.2391 -450 1
Cu 164.731 76.0564 -450 1
Cu 174.752 68.7251 -450 1
Cu 185.42 62.306 -450 1
Cu 196.647 56.8524 -450 1
Cu 208.34 54.6114 -450 1
Cu 220.402 54.6114 -450 1
Cu 232.733 54.6114 -450 1
Cu 245.231 54.6114 -450 1
Cu 257.793 54.6114 -450 1
Cu 270.313 54.6114 -450 1
Cu 282.69 54.6114 -450 1
Cu 294.819 54.6114 -450 1
Cu 306.6 55.7983 -450 1
Cu 317.937 61.0356 -450 1
Cu 328.734 67.2489 -450 1
Cu 338.903 74.3866 -450 1
Cu 348.359 82.3896 -450 1
Cu 357.024 91.1916 -450 1
Cu 364.826 100.72 -450 1
Cu 371.7 110.895 -450 1
Cu 377.589 121.633 -450 1
Cu 381.974 132.844 -450 1
Cu 381.974 144.437 -450 1
Cu 381.974 156.315 -450 1
Cu 381.974 168.378 -450 1
Cu 381.974 180.529 -450 1
Cu 381.974 192.665 -450 1
Cu 381.974 204.686 -450 1
Cu 381.974 216.493 -450 1
Cu 381.181 227.988 -450 1
Cu 376.029 239.075 -450 1
Cu 369.856 249.663 -450 1
Cu 362.713 259.663 -450 1
Cu 354.661 268.994 -450 1
Cu 345.765 277.577 -450 1
Cu 336.1 285.342 -450 1
Cu 325.745 292.225 -450 1
Cu 314.786 298.167 -450 1
Cu 303.314 303.011 -450 1
Cu 291.424 303.011 -450 1
Cu 279.215 303.011 -450 1
Cu 266.787 303.011 -450 1
Cu 254.245 303.011 -450 1
Cu 241.69 303.011 -450 1
Cu 229.229 303.011 -450 1
Cu 216.964 303.011 -450 1
Cu 204.996 303.011 -450 1
Cu 105.122 101.438 -450 1
Cu 111.511 90.9685 -450 1
Cu 118.689 80.9905 -450 1
Cu 126.618 71.5596 -450 1
Cu 135.253 62.7285 -450 1
Cu 144.546 54.5466 -450 1
Cu 154.445 47.0596 -450 1
Cu 164.894 40.3094 -450 1
Cu 175.836 34.3338 -450 1
Cu 187.208 29.1662 -450 1
Cu 198.947 27.6114 -450 1
Cu 210.988 27.6114 -450 1
Cu 223.263 27.6114 -450 1
Cu 235.704 27.6114 -450 1
Cu 248.241 27.6114 -450 1
Cu 260.804 27.6114 -450 1
Cu 273.323 27.6114 -450 1
Cu 285.727 27.6114 -450 1
Cu 297.947 27.6114 -450 1
Cu 309.916 27.6114 -450 1
Cu 321.565 30.4404 -450 1
Cu 332.83 35.8227 -450 1
Cu 343.649 42.0046 -450 1
Cu 353.959 48.9517 -450 1
Cu 363.704 56.625 -450 1
Cu 372.83 64.9816 -450 1
Cu 381.284 73.9747 -450 1
Cu 389.021 83.5542 -450 1
Cu 395.996 93.6664 -450 1
Cu 402.171 104.255 -450 1
Cu 407.511 115.26 -450 1
Cu 410.039 126.621 -450 1
Cu 410.039 138.273 -450 1
Cu 410.039 150.153 -450 1
Cu 410.039 162.192 -450 1
Cu 410.039 174.325 -450 1
Cu 410.039 186.482 -450 1
Cu 410.039 198.597 -450 1
Cu 410.039 210.601 -450 1
Cu 410.039 222.427 -450 1
Cu 410.039 234.01 -450 1
Cu 406.194 245.283 -450 1
Cu 400.633 256.185 -450 1
Cu 394.244 266.654 -450 1
Cu 387.066 276.632 -450 1
Cu 379.137 286.063 -450 1
Cu 370.502 294.894 -450 1
Cu 361.209 303.076 -450 1
Cu 351.31 310.563 -450 1
Cu 340.861 317.313 -450 1
Cu 329.919 323.289 -450 1
Cu 318.547 328.457 -450 1
Cu 306.808 330.011 -450 1
Cu 294.767 330.011 -450 1
Cu 282.492 330.011 -450 1
Cu 270.051 330.011 -450 1
Cu 257.514 330.011 -450 1
Cu 244.951 330.011 -450 1
Cu 232.432 330.011 -450 1
Cu 220.028 330.011 -450 1
Cu 207.808 330.011 -450 1
Cu 195.839 330.011 -450 1
Cu 184.19 327.182 -450 1
Cu 172.925 321.8 -450 1
Cu 162.106 315.618 -450 1
Cu 151.796 308.671 -450 1
Cu 142.051 300.998 -450 1
Cu 132.925 292.641 -450 1
Cu 124.471 283.648 -450 1
Cu 116.734 274.069 -450 1
Cu 109.759 263.956 -450 1
Cu 103.584 253.368 -450 1
Cu 98.2441 242.363 -450 1
Cu 95.7162 231.002 -450 1
Cu 95.7162 219.349 -450 1
Cu 95.7162 207.47 -450 1
Cu 95.7162 195.431 -450 1
Cu 95.7162 183.298 -450 1
Cu 95.7162 171.141 -450 1
Cu 95.7162 159.026 -450 1
Cu 95.7162 147.022 -450 1
Cu 95.7162 135.196 -450 1
Cu 95.7162 123.613 -450 1
Cu 99.5608 112.34 -450 1
Cu 240.611 0.6114 -450 1
Cu 253.169 0.6114 -450 1
Cu 265.727 0.6114 -450 1
Cu 278.232 0.6114 -450 1
Cu 290.636 0.6114 -450 1
Cu 302.887 0.6114 -450 1
Cu 314.937 0.6114 -450 1
Cu 326.737 1.02924 -450 1
Cu 338.24 5.92054 -450 1
Cu 349.399 11.508 -450 1
Cu 360.17 17.7692 -450 1
Cu 370.508 24.6788 -450 1
Cu 380.373 32.209 -450 1
Cu 389.724 40.3296 -450 1
Cu 398.524 49.0078 -450 1
Cu 406.738 58.2086 -450 1
Cu 414.333 67.8951 -450 1
Cu 421.277 78.0282 -450 1
Cu 427.543 88.5671 -450 1
Cu 433.106 99.4694 -450 1
Cu 437.943 110.691 -450 1
Cu 438.103 122.187 -450 1
Cu 438.103 133.911 -450 1
Cu 438.103 145.816 -450 1
Cu 438.103 157.854 -450 1
Cu 438.103 169.976 -450 1
Cu 438.103 182.134 -450 1
Cu 438.103 194.278 -450 1
Cu 438.103 206.36 -450 1
Cu 438.103 218.331 -450 1
Cu 438.103 230.143 -450 1
Cu 438.103 241.749 -450 1
Cu 435.391 253.1 -450 1
Cu 430.155 264.153 -450 1
Cu 424.204 274.862 -450 1
Cu 417.565 285.185 -450 1
Cu 410.262 295.079 -450 1
Cu 402.325 304.504 -450 1
Cu 393.786 313.424 -450 1
Cu 384.68 321.802 -450 1
Cu 375.044 329.604 -450 1
Cu 364.915 336.798 -450 1
Cu 354.335 343.357 -450 1
Cu 343.347 349.253 -450 1
Cu 331.994 354.463 -450 1
Cu 320.323 357.011 -450 1
Cu 308.381 357.011 -450 1
Cu 296.214 357.011 -450 1
Cu 283.874 357.011 -450 1
Cu 271.408 357.011 -450 1
Cu 258.868 357.011 -450 1
Cu 246.304 357.011 -450 1
Cu 233.766 357.011 -450 1
Cu 221.305 357.011 -450 1
Cu 208.972 357.011 -450 1
Cu 196.815 357.011 -450 1
Cu 184.883 357.011 -450 1
Cu 173.226 354.236 -450 1
Cu 161.889 348.994 -450 1
Cu 150.919 343.067 -450 1
Cu 140.36 336.478 -450 1
Cu 130.253 329.255 -450 1
Cu 120.64 321.425 -450 1
Cu 111.56 313.022 -450 1
Cu 103.048 304.078 -450 1
Cu 95.1402 294.629 -450 1
Cu 87.8673 284.714 -450 1
Cu 81.2588 274.373 -450 1
Cu 75.3414 263.647 -450 1
Cu 70.1389 252.58 -450 1
Cu 67.6517 241.215 -450 1
Cu 67.6517 229.599 -450 1
Cu 67.6517 217.779 -450 1
Cu 67.6517 205.801 -450 1
Cu 67.6517 193.715 -450 1
Cu 67.6517 181.569 -450 1
Cu 67.6517 169.412 -450 1
Cu 67.6517 157.293 -450 1
Cu 67.6517 145.26 -450 1
Cu 67.6517 133.363 -450 1
Cu 67.6517 121.648 -450 1
Cu 68.0205 110.164 -450 1
Cu 72.8917 98.9558 -450 1
Cu 78.4877 88.0694 -450 1
Cu 84.7858 77.5484 -450 1
Cu 91.7608 67.4352 -450 1
Cu 99.3846 57.7704 -450 1
Cu 107.626 48.593 -450 1
Cu 116.453 39.94 -450 1
Cu 125.829 31.8461 -450 1
Cu 135.717 24.344 -450 1
Cu 146.076 17.4639 -450 1
Cu 156.866 11.2335 -450 1
Cu 168.042 5.67788 -450 1
Cu 179.559 0.8194 -450 1
Cu 191.372 0.6114 -450 1
Cu 203.433 0.6114 -450 1
Cu 215.692 0.6114 -450 1
Cu 228.102 0.6114 -450 1
Cu 240.611 0.6114 -450 1
Cu 305.303 -26.3886 -450 1
Cu 317.447 -26.3886 -450 1
Cu 329.395 -26.3886 -450 1
Cu 341.11 -24.6424 -450 1
Cu 352.557 -19.6298 -450 1
Cu 363.702 -14.0144 -450 1
Cu 374.51 -7.81346 -450 1
Cu 384.949 -1.04574 -450 1
Cu 394.987 6.2682 -450 1
Cu 404.593 14.1062 -450 1
Cu 413.738 22.4443 -450 1
Cu 422.395 31.2573 -450 1
Cu 430.537 40.5185 -450 1
Cu 438.139 50.1996 -450 1
Cu 445.179 60.2714 -450 1
Cu 451.635 70.7031 -450 1
Cu 457.487 81.4632 -450 1
Cu 462.718 92.5189 -450 1
Cu 466.168 103.837 -450 1
Cu 466.168 115.382 -450 1
Cu 466.168 127.12 -450 1
Cu 466.168 139.015 -450 1
Cu 466.168 151.031 -450 1
Cu 466.168 163.132 -450 1
Cu 466.168 175.279 -450 1
Cu 466.168 187.438 -450 1
Cu 466.168 199.571 -450 1
Cu 466.168 211.64 -450 1
Cu 466.168 223.61 -450 1
Cu 466.168 235.443 -450 1
Cu 466.168 247.105 -450 1
Cu 465.464 258.559 -450 1
Cu 460.602 269.771 -450 1
Cu 455.109 280.707 -450 1
Cu 449.001 291.334 -450 1
Cu 442.298 301.618 -450 1
Cu 435.02 311.53 -450 1
Cu 427.189 321.039 -450 1
Cu 418.828 330.115 -450 1
Cu 409.963 338.732 -450 1
Cu 400.621 346.864 -450 1
Cu 390.831 354.485 -450 1
Cu 380.621 361.573 -450 1
Cu 370.024 368.105 -450 1
Cu 359.07 374.063 -450 1
Cu 347.795 379.428 -450 1
Cu 336.231 384.011 -450 1
Cu 324.413 384.011 -450 1
Cu 312.379 384.011 -450 1
Cu 300.164 384.011 -450 1
Cu 287.805 384.011 -450 1
Cu 275.34 384.011 -450 1
Cu 262.807 384.011 -450 1
Cu 250.244 384.011 -450 1
Cu 237.689 384.011 -450 1
Cu 225.18 384.011 -450 1
Cu 212.755 384.011 -450 1
Cu 200.452 384.011 -450 1
Cu 188.308 384.011 -450 1
Cu 176.36 384.011 -450 1
Cu 164.645 382.265 -450 1
Cu 153.198 377.253 -450 1
Cu 142.053 371.637 -450 1
Cu 131.245 365.436 -450 1
Cu 120.806 358.669 -450 1
Cu 110.768 351.355 -450 1
Cu 101.162 343.517 -450 1
Cu 92.0169 335.178 -450 1
Cu 83.3602 326.365 -450 1
Cu 75.2182 317.104 -450 1
Cu 67.6158 307.423 -450 1
Cu 60.576 297.351 -450 1
Cu 54.1202 286.92 -450 1
Cu 48.2681 276.16 -450 1
Cu 43.0373 265.104 -450 1
Cu 39.5872 253.786 -450 1
Cu 39.5872 242.241 -450 1
Cu 39.5872 230.503 -450 1
Cu 39.5872 218.608 -450 1
Cu 39.5872 206.592 -450 1
Cu 39.5872 194.491 -450 1
Cu 39.5872 182.343 -450 1
Cu 39.5872 170.185 -450 1
Cu 39.5872 158.052 -450 1
Cu 39.5872 145.983 -450 1
Cu 39.5872 134.013 -450 1
Cu 39.5872 122.179 -450 1
Cu 39.5872 110.518 -450 1
Cu 40.2905 99.0635 -450 1
Cu 45.1529 87.8515 -450 1
Cu 50.6461 76.9156 -450 1
Cu 56.7535 66.2892 -450 1
Cu 63.4566 56.0046 -450 1
Cu 70.7348 46.0929 -450 1
Cu 78.5663 36.5843 -450 1
Cu 86.9271 27.5076 -450 1
Cu 95.7919 18.8904 -450 1
Cu 105.134 10.7589 -450 1
Cu 114.924 3.13775 -450 1
Cu 125.134 -3.94987 -450 1
Cu 135.731 -10.4825 -450 1
Cu 146.685 -16.4402 -450 1
Cu 157.96 -21.8049 -450 1
Cu 169.524 -26.3886 -450 1
Cu 181.342 -26.3886 -450 1
Cu 193.376 -26.3886 -450 1
Cu 205.591 -26.3886 -450 1
Cu 217.95 -26.3886 -450 1
Cu 230.415 -26.3886 -450 1
Cu 242.948 -26.3886 -450 1
Cu 255.511 -26.3886 -450 1
Cu 268.066 -26.3886 -450 1
Cu 280.575 -26.3886 -450 1
Cu 293 -26.3886 -450 1
Cu 305.303 -26.3886 -450 1
Cu 15.2234 275.994 -450 1
Cu 11.5227 264.681 -450 1
Cu 11.5227 253.165 -450 1
Cu 11.5227 241.472 -450 1
Cu 11.5227 229.63 -450 1
Cu 11.5227 217.668 -450 1
Cu 11.5227 205.614 -450 1
Cu 11.5227 193.496 -450 1
Cu 11.5227 181.344 -450 1
Cu 11.5227 169.185 -450 1
Cu 11.5227 157.049 -450 1
Cu 11.5227 144.965 -450 1
Cu 11.5227 132.961 -450 1
Cu 11.5227 121.066 -450 1
Cu 11.5227 109.308 -450 1
Cu 11.5227 97.7149 -450 1
Cu 13.2354 86.314 -450 1
Cu 18.1732 75.1325 -450 1
Cu 23.6677 64.1969 -450 1
Cu 29.7058 53.5331 -450 1
Cu 36.2733 43.1665 -450 1
Cu 43.3545 33.1216 -450 1
Cu 50.9328 23.4223 -450 1
Cu 58.99 14.0915 -450 1
Cu 67.507 5.15149 -450 1
Cu 76.4638 -3.37667 -450 1
Cu 85.839 -11.4727 -450 1
Cu 95.6104 -19.1174 -450 1
Cu 105.755 -26.2926 -450 1
Cu 116.248 -32.9814 -450 1
Cu 127.066 -39.1678 -450 1
Cu 138.181 -44.8371 -450 1
Cu 149.569 -49.976 -450 1
Cu 161.202 -53.3886 -450 1
Cu 173.053 -53.3886 -450 1
Cu 185.092 -53.3886 -450 1
Cu 197.293 -53.3886 -450 1
Cu 209.625 -53.3886 -450 1
Cu 222.06 -53.3886 -450 1
Cu 234.568 -53.3886 -450 1
Cu 247.12 -53.3886 -450 1
Cu 259.685 -53.3886 -450 1
Cu 272.234 -53.3886 -450 1
Cu 284.737 -53.3886 -450 1
Cu 297.164 -53.3886 -450 1
Cu 309.487 -53.3886 -450 1
Cu 321.675 -53.3886 -450 1
Cu 333.7 -53.3886 -450 1
Cu 345.533 -53.3886 -450 1
Cu 357.147 -49.5674 -450 1
Cu 368.513 -44.3837 -450 1
Cu 379.605 -38.6706 -450 1
Cu 390.396 -32.4417 -450 1
Cu 400.861 -25.7117 -450 1
Cu 410.975 -18.4966 -450 1
Cu 420.715 -10.8135 -450 1
Cu 430.056 -2.68062 -450 1
Cu 438.976 5.88272 -450 1
Cu 447.456 14.8562 -450 1
Cu 455.474 24.2186 -450 1
Cu 463.011 33.9477 -450 1
Cu 470.05 44.0204 -450 1
Cu 476.574 54.4128 -450 1
Cu 482.567 65.1002 -450 1
Cu 488.016 76.0574 -450 1
Cu 492.906 87.2583 -450 1
Cu 494.232 98.6763 -450 1
Cu 494.232 110.284 -450 1
Cu 494.232 122.055 -450 1
Cu 494.232 133.96 -450 1
Cu 494.232 145.972 -450 1
Cu 494.232 158.061 -450 1
Cu 494.232 170.2 -450 1
Cu 494.232 182.359 -450 1
Cu 494.232 194.51 -450 1
Cu 494.232 206.624 -450 1
Cu 494.232 218.671 -450 1
Cu 494.232 230.624 -450 1
Cu 494.232 242.454 -450 1
Cu 494.232 254.134 -450 1
Cu 494.232 265.634 -450 1
Cu 490.121 276.929 -450 1
Cu 484.903 287.99 -450 1
Cu 479.135 298.793 -450 1
Cu 472.831 309.312 -450 1
Cu 466.004 319.52 -450 1
Cu 458.672 329.395 -450 1
Cu 450.852 338.913 -450 1
Cu 442.563 348.051 -450 1
Cu 433.823 356.788 -450 1
Cu 424.655 365.103 -450 1
Cu 415.078 372.975 -450 1
Cu 405.118 380.388 -450 1
Cu 394.796 387.322 -450 1
Cu 384.137 393.761 -450 1
Cu 373.167 399.691 -450 1
Cu 361.912 405.096 -450 1
Cu 350.398 409.965 -450 1
Cu 338.653 411.011 -450 1
Cu 326.704 411.011 -450 1
Cu 314.581 411.011 -450 1
Cu 302.311 411.011 -450 1
Cu 289.923 411.011 -450 1
Cu 277.448 411.011 -450 1
Cu 264.915 411.011 -450 1
Cu 252.353 411.011 -450 1
Cu 239.792 411.011 -450 1
Cu 227.262 411.011 -450 1
Cu 214.793 411.011 -450 1
Cu 202.415 411.011 -450 1
Cu 190.156 411.011 -450 1
Cu 178.046 411.011 -450 1
Cu 166.113 411.011 -450 1
Cu 154.386 409.58 -450 1
Cu 142.893 404.665 -450 1
Cu 131.66 399.215 -450 1
Cu 120.715 393.243 -450 1
Cu 110.084 386.761 -450 1
Cu 99.7913 379.787 -450 1
Cu 89.8617 372.335 -450 1
Cu 80.3188 364.425 -450 1
Cu 71.1851 356.074 -450 1
Cu 62.4824 347.303 -450 1
Cu 54.2313 338.133 -450 1
Cu 46.4513 328.584 -450 1
Cu 39.161 318.68 -450 1
Cu 32.3776 308.445 -450 1
Cu 26.1171 297.902 -450 1
Cu 20.3946 287.076 -450 1
Cu 110.665 421.171 -450 1
Cu 99.8761 414.938 -450 1
Cu 89.3787 408.254 -450 1
Cu 79.1926 401.134 -450 1
Cu 69.3371 393.591 -450 1
Cu 59.8309 385.639 -450 1
Cu 50.6922 377.293 -450 1
Cu 41.9384 368.57 -450 1
Cu 33.5861 359.485 -450 1
Cu 25.6513 350.056 -450 1
Cu 18.149 340.301 -450 1
Cu 11.0935 330.239 -450 1
Cu 4.4983 319.889 -450 1
Cu -1.62413 309.27 -450 1
Cu -7.26209 298.402 -450 1
Cu -12.4049 287.308 -450 1
Cu -16.5418 276.006 -450 1
Cu -16.5418 264.52 -450 1
Cu -16.5418 252.87 -450 1
Cu -16.5418 241.079 -450 1
Cu -16.5418 229.17 -450 1
Cu -16.5418 217.165 -450 1
Cu -16.5418 205.087 -450 1
Cu -16.5418 192.959 -450 1
Cu -16.5418 180.804 -450 1
Cu -16.5418 168.646 -450 1
Cu -16.5418 156.506 -450 1
Cu -16.5418 144.409 -450 1
Cu -16.5418 132.378 -450 1
Cu -16.5418 120.435 -450 1
Cu -16.5418 108.603 -450 1
Cu -16.5418 96.9047 -450 1
Cu -16.5418 85.3624 -450 1
Cu -13.9811 73.9979 -450 1
Cu -9.00283 62.8329 -450 1
Cu -3.52604 51.8887 -450 1
Cu 2.43883 41.1861 -450 1
Cu 8.88043 30.7455 -450 1
Cu 15.7865 20.5868 -450 1
Cu 23.1439 10.7292 -450 1
Cu 30.9385 1.1916 -450 1
Cu 39.1557 -8.0079 -450 1
Cu 47.7797 -16.8518 -450 1
Cu 56.7941 -25.3232 -450 1
Cu 66.1818 -33.406 -450 1
Cu 75.9248 -41.0849 -450 1
Cu 86.0047 -48.3452 -450 1
Cu 96.4022 -55.1731 -450 1
Cu 107.098 -61.5556 -450 1
Cu 118.071 -67.4805 -450 1
Cu 129.3 -72.9366 -450 1
Cu 140.765 -77.9135 -450 1
Cu 152.443 -80.3886 -450 1
Cu 164.312 -80.3886 -450 1
Cu 176.35 -80.3886 -450 1
Cu 188.534 -80.3886 -450 1
Cu 200.84 -80.3886 -450 1
Cu 213.245 -80.3886 -450 1
Cu 225.726 -80.3886 -450 1
Cu 238.258 -80.3886 -450 1
Cu 250.818 -80.3886 -450 1
Cu 263.382 -80.3886 -450 1
Cu 275.926 -80.3886 -450 1
Cu 288.426 -80.3886 -450 1
Cu 300.859 -80.3886 -450 1
Cu 313.2 -80.3886 -450 1
Cu 325.426 -80.3886 -450 1
Cu 337.514 -80.3886 -450 1
Cu 349.442 -80.3886 -450 1
Cu 361.185 -79.4389 -450 1
Cu 372.722 -74.6212 -450 1
Cu 384.031 -69.3211 -450 1
Cu 395.09 -63.5486 -450 1
Cu 405.879 -57.3148 -450 1
Cu 416.376 -50.6315 -450 1
Cu 426.562 -43.5115 -450 1
Cu 436.418 -35.9682 -450 1
Cu 445.924 -28.0161 -450 1
Cu 455.063 -19.6704 -450 1
Cu 463.817 -10.9467 -450 1
Cu 472.169 -1.8619 -450 1
Cu 480.104 7.56686 -450 1
Cu 487.606 17.3216 -450 1
Cu 494.661 27.3837 -450 1
Cu 501.257 37.7341 -450 1
Cu 507.379 48.353 -450 1
Cu 513.017 59.2203 -450 1
Cu 518.16 70.3152 -450 1
Cu 522.297 81.6167 -450 1
Cu 522.297 93.1031 -450 1
Cu 522.297 104.753 -450 1
Cu 522.297 116.543 -450 1
Cu 522.297 128.452 -450 1
Cu 522.297 140.457 -450 1
Cu 522.297 152.535 -450 1
Cu 522.297 164.663 -450 1
Cu 522.297 176.818 -450 1
Cu 522.297 188.977 -450 1
Cu 522.297 201.116 -450 1
Cu 522.297 213.213 -450 1
Cu 522.297 225.245 -450 1
Cu 522.297 237.188 -450 1
Cu 522.297 249.02 -450 1
Cu 522.297 260.718 -450 1
Cu 522.297 272.26 -450 1
Cu 519.736 283.625 -450 1
Cu 514.758 294.79 -450 1
Cu 509.281 305.734 -450 1
Cu 503.316 316.437 -450 1
Cu 496.875 326.877 -450 1
Cu 489.969 337.036 -450 1
Cu 482.611 346.894 -450 1
Cu 474.816 356.431 -450 1
Cu 466.599 365.631 -450 1
Cu 457.975 374.475 -450 1
Cu 448.961 382.946 -450 1
Cu 439.573 391.029 -450 1
Cu 429.83 398.708 -450 1
Cu 419.75 405.968 -450 1
Cu 409.353 412.796 -450 1
Cu 398.657 419.178 -450 1
Cu 387.684 425.103 -450 1
Cu 376.455 430.559 -450 1
Cu 364.99 435.536 -450 1
Cu 353.312 438.011 -450 1
Cu 341.443 438.011 -450 1
Cu 329.405 438.011 -450 1
Cu 317.221 438.011 -450 1
Cu 304.915 438.011 -450 1
Cu 292.51 438.011 -450 1
Cu 280.029 438.011 -450 1
Cu 267.497 438.011 -450 1
Cu 254.937 438.011 -450 1
Cu 242.373 438.011 -450 1
Cu 229.829 438.011 -450 1
Cu 217.329 438.011 -450 1
Cu 204.896 438.011 -450 1
Cu 192.555 438.011 -450 1
Cu 180.329 438.011 -450 1
Cu 168.241 438.011 -450 1
Cu 156.313 438.011 -450 1
Cu 144.57 437.062 -450 1
Cu 133.033 432.244 -450 1
Cu 121.724 426.944 -450 1
Cu 110.665 421.171 -450 1
Cu 310.265 -107.389 -450 1
Cu 322.577 -107.389 -450 1
Cu 334.78 -107.389 -450 1
Cu 346.856 -107.389 -450 1
Cu 358.784 -107.389 -450 1
Cu 370.547 -107.087 -450 1
Cu 382.127 -102.365 -450 1
Cu 393.505 -97.2039 -450 1
Cu 404.663 -91.6119 -450 1
Cu 415.584 -85.5977 -450 1
Cu 426.251 -79.1707 -450 1
Cu 436.647 -72.3408 -450 1
Cu 446.757 -65.1188 -450 1
Cu 456.563 -57.5159 -450 1
Cu 466.052 -49.5441 -450 1
Cu 475.208 -41.2157 -450 1
Cu 484.017 -32.5437 -450 1
Cu 492.464 -23.5418 -450 1
Cu 500.538 -14.2239 -450 1
Cu 508.225 -4.60454 -450 1
Cu 515.514 5.30116 -450 1
Cu 522.392 15.4778 -450 1
Cu 528.849 25.9094 -450 1
Cu 534.876 36.5798 -450 1
Cu 540.462 47.4722 -450 1
Cu 545.599 58.5698 -450 1
Cu 550.279 69.855 -450 1
Cu 550.361 81.3104 -450 1
Cu 550.361 92.918 -450 1
Cu 550.361 104.66 -450 1
Cu 550.361 116.517 -450 1
Cu 550.361 128.472 -450 1
Cu 550.361 140.505 -450 1
Cu 550.361 152.599 -450 1
Cu 550.361 164.733 -450 1
Cu 550.361 176.889 -450 1
Cu 550.361 189.048 -450 1
Cu 550.361 201.191 -450 1
Cu 550.361 213.299 -450 1
Cu 550.361 225.354 -450 1
Cu 550.361 237.335 -450 1
Cu 550.361 249.226 -450 1
Cu 550.361 261.006 -450 1
Cu 550.361 272.658 -450 1
Cu 550.361 284.163 -450 1
Cu 547.129 295.504 -450 1
Cu 542.135 306.663 -450 1
Cu 536.69 317.622 -450 1
Cu 530.802 328.365 -450 1
Cu 524.48 338.874 -450 1
Cu 517.733 349.133 -450 1
Cu 510.573 359.126 -450 1
Cu 503.011 368.837 -450 1
Cu 495.058 378.252 -450 1
Cu 486.727 387.355 -450 1
Cu 478.031 396.133 -450 1
Cu 468.984 404.572 -450 1
Cu 459.599 412.657 -450 1
Cu 449.891 420.378 -450 1
Cu 439.875 427.722 -450 1
Cu 429.568 434.677 -450 1
Cu 418.985 441.233 -450 1
Cu 408.142 447.378 -450 1
Cu 397.057 453.105 -450 1
Cu 385.747 458.403 -450 1
Cu 374.229 463.265 -450 1
Cu 362.522 465.011 -450 1
Cu 350.644 465.011 -450 1
Cu 338.613 465.011 -450 1
Cu 326.448 465.011 -450 1
Cu 314.168 465.011 -450 1
Cu 301.793 465.011 -450 1
Cu 289.341 465.011 -450 1
Cu 276.833 465.011 -450 1
Cu 264.286 465.011 -450 1
Cu 251.723 465.011 -450 1
Cu 239.16 465.011 -450 1
Cu 226.62 465.011 -450 1
Cu 214.12 465.011 -450 1
Cu 201.681 465.011 -450 1
Cu 189.322 465.011 -450 1
Cu 177.062 465.011 -450 1
Cu 164.92 465.011 -450 1
Cu 152.916 465.011 -450 1
Cu 141.067 465.011 -450 1
Cu 129.394 462.404 -450 1
Cu 117.913 457.462 -450 1
Cu 106.643 452.084 -450 1
Cu 95.6011 446.28 -450 1
Cu 84.8049 440.058 -450 1
Cu 74.2711 433.428 -450 1
Cu 64.0162 426.401 -450 1
Cu 54.0561 418.987 -450 1
Cu 44.4066 411.198 -450 1
Cu 35.0825 403.046 -450 1
Cu 26.0984 394.545 -450 1
Cu 17.4685 385.706 -450 1
Cu 9.20612 376.544 -450 1
Cu 1.32421 367.074 -450 1
Cu -6.16493 357.309 -450 1
Cu -13.2496 347.266 -450 1
Cu -19.9188 336.96 -450 1
Cu -26.162 326.407 -450 1
Cu -31.9695 315.623 -450 1
Cu -37.3323 304.626 -450 1
Cu -42.2419 293.433 -450 1
Cu -44.6064 282.06 -450 1
Cu -44.6064 270.526 -450 1
Cu -44.6064 258.85 -450 1
Cu -44.6064 247.048 -450 1
Cu -44.6064 235.139 -450 1
Cu -44.6064 223.143 -450 1
Cu -44.6064 211.077 -450 1
Cu -44.6064 198.961 -450 1
Cu -44.6064 186.814 -450 1
Cu -44.6064 174.654 -450 1
Cu -44.6064 162.5 -450 1
Cu -44.6064 150.372 -450 1
Cu -44.6064 138.288 -450 1
Cu -44.6064 126.268 -450 1
Cu -44.6064 114.33 -450 1
Cu -44.6064 102.492 -450 1
Cu -44.6064 90.7738 -450 1
Cu -44.6064 79.1928 -450 1
Cu -43.6987 67.7673 -450 1
Cu -38.934 56.5152 -450 1
Cu -33.7136 45.4541 -450 1
Cu -28.0458 34.6012 -450 1
Cu -21.9393 23.9735 -450 1
Cu -15.4037 13.5875 -450 1
Cu -8.44925 3.45953 -450 1
Cu -1.08675 -6.39467 -450 1
Cu 6.67227 -15.9597 -450 1
Cu 14.8157 -25.2206 -450 1
Cu 23.3309 -34.1629 -450 1
Cu 32.2044 -42.7728 -450 1
Cu 41.4225 -51.0366 -450 1
Cu 50.9708 -58.9415 -450 1
Cu 60.8344 -66.4753 -450 1
Cu 70.9977 -73.626 -450 1
Cu 81.4451 -80.3826 -450 1
Cu 92.1601 -86.7345 -450 1
Cu 103.126 -92.6717 -450 1
Cu 114.326 -98.1851 -450 1
Cu 125.742 -103.266 -450 1
Cu 137.357 -107.389 -450 1
Cu 149.152 -107.389 -450 1
Cu 161.109 -107.389 -450 1
Cu 173.209 -107.389 -450 1
Cu 185.434 -107.389 -450 1
Cu 197.764 -107.389 -450 1
Cu 210.18 -107.389 -450 1
Cu 222.662 -107.389 -450 1
Cu 235.192 -107.389 -450 1
Cu 247.75 -107.389 -450 1
Cu 260.315 -107.389 -450 1
Cu 272.869 -107.389 -450 1
Cu 285.391 -107.389 -450 1
Cu 297.863 -107.389 -450 1
Cu 310.265 -107.389 -450 1
Cu 533.272 378.277 -450 1
Cu 525.648 387.943 -450 1
Cu 517.668 397.337 -450 1
Cu 509.343 406.446 -450 1
Cu 500.684 415.258 -450 1
Cu 491.702 423.761 -450 1
Cu 482.408 431.946 -450 1
Cu 472.815 439.8 -450 1
Cu 462.935 447.314 -450 1
Cu 452.781 454.478 -450 1
Cu 442.367 461.282 -450 1
Cu 431.706 467.718 -450 1
Cu 420.811 473.778 -450 1
Cu 409.698 479.453 -450 1
Cu 398.38 484.736 -450 1
Cu 386.872 489.62 -450 1
Cu 375.19 492.011 -450 1
Cu 363.348 492.011 -450 1
Cu 351.362 492.011 -450 1
Cu 339.248 492.011 -450 1
Cu 327.021 492.011 -450 1
Cu 314.698 492.011 -450 1
Cu 302.294 492.011 -450 1
Cu 289.825 492.011 -450 1
Cu 277.308 492.011 -450 1
Cu 264.76 492.011 -450 1
Cu 252.196 492.011 -450 1
Cu 239.633 492.011 -450 1
Cu 227.087 492.011 -450 1
Cu 214.574 492.011 -450 1
Cu 202.112 492.011 -450 1
Cu 189.716 492.011 -450 1
Cu 177.402 492.011 -450 1
Cu 165.187 492.011 -450 1
Cu 153.086 492.011 -450 1
Cu 141.115 492.011 -450 1
Cu 129.289 492.011 -450 1
Cu 117.625 489.109 -450 1
Cu 106.138 484.182 -450 1
Cu 94.8412 478.856 -450 1
Cu 83.7508 473.139 -450 1
Cu 72.8809 467.038 -450 1
Cu 62.2457 460.562 -450 1
Cu 51.8591 453.718 -450 1
Cu 41.7345 446.515 -450 1
Cu 31.8853 438.964 -450 1
Cu 22.3241 431.073 -450 1
Cu 13.0636 422.854 -450 1
Cu 4.11573 414.316 -450 1
Cu -4.50779 405.471 -450 1
Cu -12.7957 396.331 -450 1
Cu -20.7373 386.907 -450 1
Cu -28.3221 377.212 -450 1
Cu -35.5403 367.258 -450 1
Cu -42.3825 357.059 -450 1
Cu -48.8396 346.627 -450 1
Cu -54.9034 335.976 -450 1
Cu -60.566 325.12 -450 1
Cu -65.8198 314.074 -450 1
Cu -70.6581 302.851 -450 1
Cu -72.6709 291.467 -450 1
Cu -72.6709 279.935 -450 1
Cu -72.6709 268.272 -450 1
Cu -72.6709 256.492 -450 1
Cu -72.6709 244.611 -450 1
Cu -72.6709 232.644 -450 1
Cu -72.6709 220.607 -450 1
Cu -72.6709 208.515 -450 1
Cu -72.6709 196.385 -450 1
Cu -72.6709 184.232 -450 1
Cu -72.6709 172.072 -450 1
Cu -72.6709 159.92 -450 1
Cu -72.6709 147.793 -450 1
Cu -72.6709 135.707 -450 1
Cu -72.6709 123.676 -450 1
Cu -72.6709 111.718 -450 1
Cu -72.6709 99.8472 -450 1
Cu -72.6709 88.0792 -450 1
Cu -72.6709 76.4296 -450 1
Cu -72.6709 64.9134 -450 1
Cu -70.1534 53.5458 -450 1
Cu -65.2697 42.3414 -450 1
Cu -59.9712 31.315 -450 1
Cu -54.2648 20.4809 -450 1
Cu -48.1579 9.85325 -450 1
Cu -41.6585 -0.554125 -450 1
Cu -34.7751 -10.7276 -450 1
Cu -27.5167 -20.654 -450 1
Cu -19.8927 -30.3204 -450 1
Cu -11.913 -39.714 -450 1
Cu -3.58813 -48.8228 -450 1
Cu 5.07115 -57.6347 -450 1
Cu 14.0535 -66.1384 -450 1
Cu 23.3473 -74.3227 -450 1
Cu 32.9403 -82.177 -450 1
Cu 42.82 -89.691 -450 1
Cu 52.9737 -96.8549 -450 1
Cu 63.3879 -103.659 -450 1
Cu 74.0493 -110.096 -450 1
Cu 84.9438 -116.155 -450 1
Cu 96.0572 -121.83 -450 1
Cu 107.375 -127.113 -450 1
Cu 118.883 -131.997 -450 1
Cu 130.565 -134.389 -450 1
Cu 142.407 -134.389 -450 1
Cu 154.393 -134.389 -450 1
Cu 166.507 -134.389 -450 1
Cu 178.734 -134.389 -450 1
Cu 191.057 -134.389 -450 1
Cu 203.461 -134.389 -450 1
Cu 215.93 -134.389 -450 1
Cu 228.447 -134.389 -450 1
Cu 240.995 -134.389 -450 1
Cu 253.559 -134.389 -450 1
Cu 266.122 -134.389 -450 1
Cu 278.668 -134.389 -450 1
Cu 291.181 -134.389 -450 1
Cu 303.643 -134.389 -450 1
Cu 316.039 -134.389 -450 1
Cu 328.353 -134.389 -450 1
Cu 340.568 -134.389 -450 1
Cu 352.669 -134.389 -450 1
Cu 364.64 -134.389 -450 1
Cu 376.466 -134.389 -450 1
Cu 388.13 -131.487 -450 1
Cu 399.617 -126.559 -450 1
Cu 410.914 -121.233 -450 1
Cu 422.004 -115.516 -450 1
Cu 432.874 -109.415 -450 1
Cu 443.509 -102.939 -450 1
Cu 453.896 -96.0948 -450 1
Cu 464.02 -88.8924 -450 1
Cu 473.87 -81.341 -450 1
Cu 483.431 -73.4504 -450 1
Cu 492.691 -65.231 -450 1
Cu 501.639 -56.6933 -450 1
Cu 510.263 -47.8486 -450 1
Cu 518.551 -38.7083 -450 1
Cu 526.492 -29.2845 -450 1
Cu 534.077 -19.5893 -450 1
Cu 541.295 -9.63548 -450 1
Cu 548.137 0.564063 -450 1
Cu 554.595 10.996 -450 1
Cu 560.658 21.6467 -450 1
Cu 566.321 32.5024 -450 1
Cu 571.575 43.5488 -450 1
Cu 576.413 54.7716 -450 1
Cu 578.426 66.1561 -450 1
Cu 578.426 77.6874 -450 1
Cu 578.426 89.3507 -450 1
Cu 578.426 101.131 -450 1
Cu 578.426 113.012 -450 1
Cu 578.426 124.979 -450 1
Cu 578.426 137.016 -450 1
Cu 578.426 149.107 -450 1
Cu 578.426 161.238 -450 1
Cu 578.426 173.391 -450 1
Cu 578.426 185.551 -450 1
Cu 578.426 197.703 -450 1
Cu 578.426 209.83 -450 1
Cu 578.426 221.916 -450 1
Cu 578.426 233.946 -450 1
Cu 578.426 245.905 -450 1
Cu 578.426 257.776 -450 1
Cu 578.426 269.544 -450 1
Cu 578.426 281.193 -450 1
Cu 578.426 292.709 -450 1
Cu 575.908 304.077 -450 1
Cu 571.025 315.281 -450 1
Cu 565.726 326.308 -450 1
Cu 560.02 337.142 -450 1
Cu 553.913 347.77 -450 1
Cu 547.414 358.177 -450 1
Cu 540.53 368.35 -450 1
Cu 533.272 378.277 -450 1
Cu 335.531 -161.389 -450 1
Cu 347.745 -161.389 -450 1
Cu 359.854 -161.389 -450 1
Cu 371.846 -161.389 -450 1
Cu 383.706 -161.389 -450 1
Cu 395.421 -159.989 -450 1
Cu 406.979 -155.216 -450 1
Cu 418.366 -150.075 -450 1
Cu 429.571 -144.57 -450 1
Cu 440.58 -138.708 -450 1
Cu 451.382 -132.495 -450 1
Cu 461.964 -125.938 -450 1
Cu 472.316 -119.044 -450 1
Cu 482.425 -111.821 -450 1
Cu 492.28 -104.277 -450 1
Cu 501.871 -96.4197 -450 1
Cu 511.186 -88.2585 -450 1
Cu 520.216 -79.8021 -450 1
Cu 528.951 -71.06 -450 1
Cu 537.381 -62.0417 -450 1
Cu 545.496 -52.7573 -450 1
Cu 553.288 -43.217 -450 1
Cu 560.747 -33.4313 -450 1
Cu 567.867 -23.4111 -450 1
Cu 574.638 -13.1674 -450 1
Cu 581.054 -2.71154 -450 1
Cu 587.108 7.94491 -450 1
Cu 592.792 18.7902 -450 1
Cu 598.1 29.8123 -450 1
Cu 603.027 40.9991 -450 1
Cu 606.49 52.3381 -450 1
Cu 606.49 63.817 -450 1
Cu 606.49 75.4229 -450 1
Cu 606.49 87.143 -450 1
Cu 606.49 98.9645 -450 1
Cu 606.49 110.874 -450 1
Cu 606.49 122.859 -450 1
Cu 606.49 134.906 -450 1
Cu 606.49 147.001 -450 1
Cu 606.49 159.131 -450 1
Cu 606.49 171.283 -450 1
Cu 606.49 183.443 -450 1
Cu 606.49 195.599 -450 1
Cu 606.49 207.735 -450 1
Cu 606.49 219.84 -450 1
Cu 606.49 231.899 -450 1
Cu 606.49 243.9 -450 1
Cu 606.49 255.829 -450 1
Cu 606.49 267.673 -450 1
Cu 606.49 279.418 -450 1
Cu 606.49 291.052 -450 1
Cu 606.49 302.563 -450 1
Cu 604.144 313.936 -450 1
Cu 599.308 325.16 -450 1
Cu 594.09 336.223 -450 1
Cu 588.495 347.111 -450 1
Cu 582.53 357.814 -450 1
Cu 576.199 368.318 -450 1
Cu 569.512 378.614 -450 1
Cu 562.474 388.688 -450 1
Cu 555.095 398.531 -450 1
Cu 547.381 408.13 -450 1
Cu 539.342 417.477 -450 1
Cu 530.987 426.559 -450 1
Cu 522.324 435.368 -450 1
Cu 513.363 443.893 -450 1
Cu 504.115 452.126 -450 1
Cu 494.589 460.056 -450 1
Cu 484.796 467.675 -450 1
Cu 474.746 474.976 -450 1
Cu 464.451 481.949 -450 1
Cu 453.923 488.587 -450 1
Cu 443.172 494.882 -450 1
Cu 432.211 500.829 -450 1
Cu 421.052 506.419 -450 1
Cu 409.707 511.648 -450 1
Cu 398.189 516.508 -450 1
Cu 386.51 519.011 -450 1
Cu 374.683 519.011 -450 1
Cu 362.722 519.011 -450 1
Cu 350.64 519.011 -450 1
Cu 338.449 519.011 -450 1
Cu 326.164 519.011 -450 1
Cu 313.798 519.011 -450 1
Cu 301.364 519.011 -450 1
Cu 288.877 519.011 -450 1
Cu 276.35 519.011 -450 1
Cu 263.797 519.011 -450 1
Cu 251.233 519.011 -450 1
Cu 238.67 519.011 -450 1
Cu 226.122 519.011 -450 1
Cu 213.605 519.011 -450 1
Cu 201.13 519.011 -450 1
Cu 188.713 519.011 -450 1
Cu 176.367 519.011 -450 1
Cu 164.105 519.011 -450 1
Cu 151.941 519.011 -450 1
Cu 139.889 519.011 -450 1
Cu 127.962 519.011 -450 1
Cu 116.173 519.011 -450 1
Cu 104.535 515.272 -450 1
Cu 93.0607 510.314 -450 1
Cu 81.7631 504.99 -450 1
Cu 70.6546 499.306 -450 1
Cu 59.7476 493.268 -450 1
Cu 49.0539 486.882 -450 1
Cu 38.5855 480.155 -450 1
Cu 28.3539 473.096 -450 1
Cu 18.3704 465.711 -450 1
Cu 8.64604 458.01 -450 1
Cu -0.808401 449.999 -450 1
Cu -9.9825 441.689 -450 1
Cu -18.8661 433.089 -450 1
Cu -27.4494 424.208 -450 1
Cu -35.723 415.055 -450 1
Cu -43.6776 405.641 -450 1
Cu -51.3044 395.977 -450 1
Cu -58.5952 386.073 -450 1
Cu -65.5417 375.939 -450 1
Cu -72.1364 365.588 -450 1
Cu -78.3718 355.03 -450 1
Cu -84.2413 344.278 -450 1
Cu -89.7381 333.343 -450 1
Cu -94.8564 322.237 -450 1
Cu -99.5904 310.972 -450 1
Cu -100.735 299.562 -450 1
Cu -100.735 288.018 -450 1
Cu -100.735 276.353 -450 1
Cu -100.735 264.581 -450 1
Cu -100.735 252.714 -450 1
Cu -100.735 240.765 -450 1
Cu -100.735 228.747 -450 1
Cu -100.735 216.675 -450 1
Cu -100.735 204.561 -450 1
Cu -100.735 192.418 -450 1
Cu -100.735 180.26 -450 1
Cu -100.735 168.1 -450 1
Cu -100.735 155.953 -450 1
Cu -100.735 143.83 -450 1
Cu -100.735 131.747 -450 1
Cu -100.735 119.715 -450 1
Cu -100.735 107.749 -450 1
Cu -100.735 95.8607 -450 1
Cu -100.735 84.0645 -450 1
Cu -100.735 72.373 -450 1
Cu -100.735 60.7991 -450 1
Cu -100.661 49.3556 -450 1
Cu -96.0191 38.0552 -450 1
Cu -90.9919 26.9104 -450 1
Cu -85.5847 15.9334 -450 1
Cu -79.8035 5.13642 -450 1
Cu -73.6546 -5.46865 -450 1
Cu -67.1448 -15.8701 -450 1
Cu -60.2814 -26.0564 -450 1
Cu -53.072 -36.0162 -450 1
Cu -45.5244 -45.7387 -450 1
Cu -37.6471 -55.2131 -450 1
Cu -29.4487 -64.4288 -450 1
Cu -20.9383 -73.3757 -450 1
Cu -12.1254 -82.0439 -450 1
Cu -3.01957 -90.4239 -450 1
Cu 6.36903 -98.5063 -450 1
Cu 16.03 -106.282 -450 1
Cu 25.9528 -113.743 -450 1
Cu 36.1263 -120.881 -450 1
Cu 46.5394 -127.687 -450 1
Cu 57.1804 -134.155 -450 1
Cu 68.0378 -140.277 -450 1
Cu 79.0994 -146.046 -450 1
Cu 90.353 -151.456 -450 1
Cu 101.786 -156.502 -450 1
Cu 113.386 -161.176 -450 1
Cu 125.141 -161.389 -450 1
Cu 137.036 -161.389 -450 1
Cu 149.06 -161.389 -450 1
Cu 161.198 -161.389 -450 1
Cu 173.438 -161.389 -450 1
Cu 185.765 -161.389 -450 1
Cu 198.167 -161.389 -450 1
Cu 210.629 -161.389 -450 1
Cu 223.137 -161.389 -450 1
Cu 235.679 -161.389 -450 1
Cu 248.239 -161.389 -450 1
Cu 260.805 -161.389 -450 1
Cu 273.362 -161.389 -450 1
Cu 285.896 -161.389 -450 1
Cu 298.394 -161.389 -450 1
Cu 310.841 -161.389 -450 1
Cu 323.225 -161.389 -450 1
Cu 460.918 -160.841 -450 1
Cu 471.628 -154.48 -450 1
Cu 482.13 -147.803 -450 1
Cu 492.414 -140.816 -450 1
Cu 502.472 -133.526 -450 1
Cu 512.293 -125.939 -450 1
Cu 521.867 -118.064 -450 1
Cu 531.187 -109.907 -450 1
Cu 540.242 -101.476 -450 1
Cu 549.025 -92.7789 -450 1
Cu 557.527 -83.8244 -450 1
Cu 565.74 -74.6208 -450 1
Cu 573.656 -65.1767 -450 1
Cu 581.268 -55.5013 -450 1
Cu 588.569 -45.6036 -450 1
Cu 595.551 -35.493 -450 1
Cu 602.208 -25.1791 -450 1
Cu 608.533 -14.6717 -450 1
Cu 614.521 -3.98084 -450 1
Cu 620.167 6.88344 -450 1
Cu 625.463 17.9108 -450 1
Cu 630.407 29.0908 -450 1
Cu 634.555 40.4128 -450 1
Cu 634.555 51.8661 -450 1
Cu 634.555 63.4398 -450 1
Cu 634.555 75.123 -450 1
Cu 634.555 86.9045 -450 1
Cu 634.555 98.7732 -450 1
Cu 634.555 110.718 -450 1
Cu 634.555 122.727 -450 1
Cu 634.555 134.789 -450 1
Cu 634.555 146.893 -450 1
Cu 634.555 159.028 -450 1
Cu 634.555 171.181 -450 1
Cu 634.555 183.342 -450 1
Cu 634.555 195.498 -450 1
Cu 634.555 207.638 -450 1
Cu 634.555 219.751 -450 1
Cu 634.555 231.825 -450 1
Cu 634.555 243.849 -450 1
Cu 634.555 255.811 -450 1
Cu 634.555 267.7 -450 1
Cu 634.555 279.505 -450 1
Cu 634.555 291.214 -450 1
Cu 634.555 302.817 -450 1
Cu 634.555 314.302 -450 1
Cu 631.61 325.658 -450 1
Cu 626.758 336.876 -450 1
Cu 621.55 347.943 -450 1
Cu 615.994 358.85 -450 1
Cu 610.092 369.586 -450 1
Cu 603.852 380.141 -450 1
Cu 597.279 390.505 -450 1
Cu 590.379 400.668 -450 1
Cu 583.159 410.621 -450 1
Cu 575.626 420.354 -450 1
Cu 567.787 429.858 -450 1
Cu 559.649 439.124 -450 1
Cu 551.22 448.143 -450 1
Cu 542.508 456.906 -450 1
Cu 533.521 465.406 -450 1
Cu 524.268 473.633 -450 1
Cu 514.757 481.582 -450 1
Cu 504.999 489.242 -450 1
Cu 495.001 496.609 -450 1
Cu 484.773 503.674 -450 1
Cu 474.325 510.431 -450 1
Cu 463.668 516.873 -450 1
Cu 452.81 522.994 -450 1
Cu 441.763 528.789 -450 1
Cu 430.536 534.253 -450 1
Cu 419.141 539.378 -450 1
Cu 407.589 544.162 -450 1
Cu 395.889 546.011 -450 1
Cu 384.054 546.011 -450 1
Cu 372.095 546.011 -450 1
Cu 360.022 546.011 -450 1
Cu 347.848 546.011 -450 1
Cu 335.584 546.011 -450 1
Cu 323.241 546.011 -450 1
Cu 310.831 546.011 -450 1
Cu 298.367 546.011 -450 1
Cu 285.859 546.011 -450 1
Cu 273.32 546.011 -450 1
Cu 260.762 546.011 -450 1
Cu 248.196 546.011 -450 1
Cu 235.635 546.011 -450 1
Cu 223.09 546.011 -450 1
Cu 210.573 546.011 -450 1
Cu 198.097 546.011 -450 1
Cu 185.672 546.011 -450 1
Cu 173.311 546.011 -450 1
Cu 161.026 546.011 -450 1
Cu 148.827 546.011 -450 1
Cu 136.728 546.011 -450 1
Cu 124.738 546.011 -450 1
Cu 112.871 546.011 -450 1
Cu 101.136 545.327 -450 1
Cu 89.5444 540.631 -450 1
Cu 78.1083 535.592 -450 1
Cu 66.8378 530.214 -450 1
Cu 55.7439 524.503 -450 1
Cu 44.8369 518.464 -450 1
Cu 34.1273 512.103 -450 1
Cu 23.6252 505.426 -450 1
Cu 13.3406 498.439 -450 1
Cu 3.28312 491.149 -450 1
Cu -6.53756 483.562 -450 1
Cu -16.1122 475.687 -450 1
Cu -25.4316 467.53 -450 1
Cu -34.4871 459.099 -450 1
Cu -43.27 450.402 -450 1
Cu -51.772 441.447 -450 1
Cu -59.9849 432.244 -450 1
Cu -67.9012 422.8 -450 1
Cu -75.5131 413.124 -450 1
Cu -82.8136 403.226 -450 1
Cu -89.7956 393.116 -450 1
Cu -96.4526 382.802 -450 1
Cu -102.778 372.295 -450 1
Cu -108.766 361.604 -450 1
Cu -114.412 350.739 -450 1
Cu -119.708 339.712 -450 1
Cu -124.652 328.532 -450 1
Cu -128.8 317.21 -450 1
Cu -128.8 305.757 -450 1
Cu -128.8 294.183 -450 1
Cu -128.8 282.5 -450 1
Cu -128.8 270.718 -450 1
Cu -128.8 258.85 -450 1
Cu -128.8 246.905 -450 1
Cu -128.8 234.896 -450 1
Cu -128.8 222.833 -450 1
Cu -128.8 210.729 -450 1
Cu -128.8 198.595 -450 1
Cu -128.8 186.442 -450 1
Cu -128.8 174.281 -450 1
Cu -128.8 162.125 -450 1
Cu -128.8 149.985 -450 1
Cu -128.8 137.872 -450 1
Cu -128.8 125.798 -450 1
Cu -128.8 113.774 -450 1
Cu -128.8 101.812 -450 1
Cu -128.8 89.9226 -450 1
Cu -128.8 78.1178 -450 1
Cu -128.8 66.4086 -450 1
Cu -128.8 54.8059 -450 1
Cu -128.8 43.3209 -450 1
Cu -125.855 31.9644 -450 1
Cu -121.003 20.7471 -450 1
Cu -115.795 9.67986 -450 1
Cu -110.239 -1.22699 -450 1
Cu -104.337 -11.9631 -450 1
Cu -98.097 -22.5182 -450 1
Cu -91.5239 -32.8823 -450 1
Cu -84.6242 -43.0457 -450 1
Cu -77.4043 -52.9985 -450 1
Cu -69.8711 -62.7316 -450 1
Cu -62.0317 -72.2354 -450 1
Cu -53.8937 -81.5012 -450 1
Cu -45.4646 -90.52 -450 1
Cu -36.7526 -99.2834 -450 1
Cu -27.7658 -107.783 -450 1
Cu -18.5128 -116.011 -450 1
Cu -9.0024 -123.959 -450 1
Cu 0.756421 -131.62 -450 1
Cu 10.7544 -138.986 -450 1
Cu 20.982 -146.051 -450 1
Cu 31.4296 -152.808 -450 1
Cu 42.0873 -159.25 -450 1
Cu 52.9449 -165.372 -450 1
Cu 63.9922 -171.167 -450 1
Cu 75.2186 -176.63 -450 1
Cu 86.6136 -181.756 -450 1
Cu 98.1662 -186.54 -450 1
Cu 109.866 -188.389 -450 1
Cu 121.701 -188.389 -450 1
Cu 133.66 -188.389 -450 1
Cu 145.733 -188.389 -450 1
Cu 157.907 -188.389 -450 1
Cu 170.171 -188.389 -450 1
Cu 182.514 -188.389 -450 1
Cu 194.924 -188.389 -450 1
Cu 207.388 -188.389 -450 1
Cu 219.896 -188.389 -450 1
Cu 232.435 -188.389 -450 1
Cu 244.993 -188.389 -450 1
Cu 257.559 -188.389 -450 1
Cu 270.12 -188.389 -450 1
Cu 282.665 -188.389 -450 1
Cu 295.182 -188.389 -450 1
Cu 307.658 -188.389 -450 1
Cu 320.083 -188.389 -450 1
Cu 332.444 -188.389 -450 1
Cu 344.729 -188.389 -450 1
Cu 356.928 -188.389 -450 1
Cu 369.027 -188.389 -450 1
Cu 381.017 -188.389 -450 1
Cu 392.884 -188.389 -450 1
Cu 404.619 -187.704 -450 1
Cu 416.211 -183.008 -450 1
Cu 427.647 -177.969 -450 1
Cu 438.917 -172.591 -450 1
Cu 450.011 -166.88 -450 1
Cu 460.918 -160.841 -450 1
Cu 283.699 -215.389 -450 1
Cu 296.22 -215.389 -450 1
Cu 308.705 -215.389 -450 1
Cu 321.144 -215.389 -450 1
Cu 333.527 -215.389 -450 1
Cu 345.844 -215.389 -450 1
Cu 358.084 -215.389 -450 1
Cu 370.238 -215.389 -450 1
Cu 382.295 -215.389 -450 1
Cu 394.245 -215.389 -450 1
Cu 406.079 -215.389 -450 1
Cu 417.787 -213.869 -450 1
Cu 429.359 -209.129 -450 1
Cu 440.786 -204.07 -450 1
Cu 452.058 -198.696 -450 1
Cu 463.167 -193.011 -450 1
Cu 474.102 -187.02 -450 1
Cu 484.855 -180.728 -450 1
Cu 495.417 -174.14 -450 1
Cu 505.78 -167.262 -450 1
Cu 515.934 -160.099 -450 1
Cu 525.872 -152.657 -450 1
Cu 535.586 -144.942 -450 1
Cu 545.066 -136.96 -450 1
Cu 554.306 -128.719 -450 1
Cu 563.298 -120.224 -450 1
Cu 572.035 -111.483 -450 1
Cu 580.508 -102.504 -450 1
Cu 588.712 -93.2927 -450 1
Cu 596.64 -83.8576 -450 1
Cu 604.285 -74.2063 -450 1
Cu 611.64 -64.3467 -450 1
Cu 618.7 -54.287 -450 1
Cu 625.46 -44.0355 -450 1
Cu 631.912 -33.6005 -450 1
Cu 638.052 -22.9907 -450 1
Cu 643.876 -12.2148 -450 1
Cu 649.377 -1.28165 -450 1
Cu 654.553 9.79972 -450 1
Cu 659.397 21.0202 -450 1
Cu 662.619 32.3705 -450 1
Cu 662.619 43.8414 -450 1
Cu 662.619 55.4234 -450 1
Cu 662.619 67.1069 -450 1
Cu 662.619 78.8824 -450 1
Cu 662.619 90.7401 -450 1
Cu 662.619 102.67 -450 1
Cu 662.619 114.663 -450 1
Cu 662.619 126.709 -450 1
Cu 662.619 138.797 -450 1
Cu 662.619 150.919 -450 1
Cu 662.619 163.063 -450 1
Cu 662.619 175.221 -450 1
Cu 662.619 187.381 -450 1
Cu 662.619 199.535 -450 1
Cu 662.619 211.671 -450 1
Cu 662.619 223.78 -450 1
Cu 662.619 235.852 -450 1
Cu 662.619 247.878 -450 1
Cu 662.619 259.846 -450 1
Cu 662.619 271.748 -450 1
Cu 662.619 283.573 -450 1
Cu 662.619 295.312 -450 1
Cu 662.619 306.955 -450 1
Cu 662.619 318.493 -450 1
Cu 662.101 329.915 -450 1
Cu 657.454 341.214 -450 1
Cu 652.473 352.378 -450 1
Cu 647.164 363.4 -450 1
Cu 641.53 374.27 -450 1
Cu 635.576 384.979 -450 1
Cu 629.307 395.518 -450 1
Cu 622.729 405.879 -450 1
Cu 615.845 416.053 -450 1
Cu 608.664 426.032 -450 1
Cu 601.189 435.807 -450 1
Cu 593.428 445.371 -450 1
Cu 585.386 454.715 -450 1
Cu 577.071 463.832 -450 1
Cu 568.488 472.715 -450 1
Cu 559.646 481.356 -450 1
Cu 550.552 489.747 -450 1
Cu 541.213 497.883 -450 1
Cu 531.636 505.756 -450 1
Cu 521.83 513.36 -450 1
Cu 511.802 520.689 -450 1
Cu 501.561 527.736 -450 1
Cu 491.116 534.496 -450 1
Cu 480.474 540.964 -450 1
Cu 469.646 547.133 -450 1
Cu 458.638 552.999 -450 1
Cu 447.462 558.557 -450 1
Cu 436.125 563.803 -450 1
Cu 424.637 568.732 -450 1
Cu 413.008 573.011 -450 1
Cu 401.248 573.011 -450 1
Cu 389.365 573.011 -450 1
Cu 377.37 573.011 -450 1
Cu 365.272 573.011 -450 1
Cu 353.082 573.011 -450 1
Cu 340.809 573.011 -450 1
Cu 328.464 573.011 -450 1
Cu 316.057 573.011 -450 1
Cu 303.598 573.011 -450 1
Cu 291.097 573.011 -450 1
Cu 278.564 573.011 -450 1
Cu 266.011 573.011 -450 1
Cu 253.446 573.011 -450 1
Cu 240.881 573.011 -450 1
Cu 228.326 573.011 -450 1
Cu 215.792 573.011 -450 1
Cu 203.287 573.011 -450 1
Cu 190.824 573.011 -450 1
Cu 178.411 573.011 -450 1
Cu 166.06 573.011 -450 1
Cu 153.781 573.011 -450 1
Cu 141.583 573.011 -450 1
Cu 129.476 573.011 -450 1
Cu 117.471 573.011 -450 1
Cu 105.578 573.011 -450 1
Cu 93.8057 573.011 -450 1
Cu 82.1644 569.162 -450 1
Cu 70.6637 564.262 -450 1
Cu 59.3129 559.045 -450 1
Cu 48.1214 553.515 -450 1
Cu 37.0985 547.677 -450 1
Cu 26.2532 541.534 -450 1
Cu 15.5944 535.094 -450 1
Cu 5.13089 528.36 -450 1
Cu -5.12869 521.338 -450 1
Cu -15.1759 514.035 -450 1
Cu -25.0025 506.456 -450 1
Cu -34.6004 498.606 -450 1
Cu -43.9616 490.494 -450 1
Cu -53.0786 482.125 -450 1
Cu -61.9437 473.507 -450 1
Cu -70.5497 464.646 -450 1
Cu -78.8894 455.55 -450 1
Cu -86.9562 446.225 -450 1
Cu -94.7432 436.681 -450 1
Cu -102.244 426.925 -450 1
Cu -109.453 416.964 -450 1
Cu -116.363 406.808 -450 1
Cu -122.969 396.463 -450 1
Cu -129.267 385.94 -450 1
Cu -135.249 375.246 -450 1
Cu -140.912 364.39 -450 1
Cu -146.251 353.382 -450 1
Cu -151.262 342.23 -450 1
Cu -155.939 330.943 -450 1
Cu -156.864 319.531 -450 1
Cu -156.864 308.004 -450 1
Cu -156.864 296.37 -450 1
Cu -156.864 284.639 -450 1
Cu -156.864 272.821 -450 1
Cu -156.864 260.926 -450 1
Cu -156.864 248.963 -450 1
Cu -156.864 236.943 -450 1
Cu -156.864 224.874 -450 1
Cu -156.864 212.768 -450 1
Cu -156.864 200.634 -450 1
Cu -156.864 188.482 -450 1
Cu -156.864 176.321 -450 1
Cu -156.864 164.163 -450 1
Cu -156.864 152.017 -450 1
Cu -156.864 139.893 -450 1
Cu -156.864 127.801 -450 1
Cu -156.864 115.751 -450 1
Cu -156.864 103.753 -450 1
Cu -156.864 91.8171 -450 1
Cu -156.864 79.9524 -450 1
Cu -156.864 68.1691 -450 1
Cu -156.864 56.4768 -450 1
Cu -156.864 44.8852 -450 1
Cu -156.864 33.4039 -450 1
Cu -154.064 22.0423 -450 1
Cu -149.25 10.8097 -450 1
Cu -144.104 -0.284681 -450 1
Cu -138.632 -11.2316 -450 1
Cu -132.838 -22.0221 -450 1
Cu -126.726 -32.6473 -450 1
Cu -120.301 -43.0985 -450 1
Cu -113.57 -53.367 -450 1
Cu -106.536 -63.4444 -450 1
Cu -99.2075 -73.3224 -450 1
Cu -91.5887 -82.9929 -450 1
Cu -83.6863 -92.4479 -450 1
Cu -75.507 -101.68 -450 1
Cu -67.0574 -110.68 -450 1
Cu -58.3444 -119.443 -450 1
Cu -49.3753 -127.96 -450 1
Cu -40.1574 -136.225 -450 1
Cu -30.6983 -144.23 -450 1
Cu -21.0058 -151.969 -450 1
Cu -11.0879 -159.437 -450 1
Cu -0.952661 -166.625 -450 1
Cu 9.39145 -173.53 -450 1
Cu 19.936 -180.144 -450 1
Cu 30.6722 -186.463 -450 1
Cu 41.5914 -192.482 -450 1
Cu 52.6844 -198.194 -450 1
Cu 63.9422 -203.597 -450 1
Cu 75.3556 -208.684 -450 1
Cu 86.915 -213.453 -450 1
Cu 98.6111 -215.389 -450 1
Cu 110.434 -215.389 -450 1
Cu 122.374 -215.389 -450 1
Cu 134.422 -215.389 -450 1
Cu 146.567 -215.389 -450 1
Cu 158.8 -215.389 -450 1
Cu 171.11 -215.389 -450 1
Cu 183.487 -215.389 -450 1
Cu 195.922 -215.389 -450 1
Cu 208.403 -215.389 -450 1
Cu 220.921 -215.389 -450 1
Cu 233.466 -215.389 -450 1
Cu 246.026 -215.389 -450 1
Cu 258.592 -215.389 -450 1
Cu 271.153 -215.389 -450 1
Cu 283.699 -215.389 -450 1
Cu -184.929 189.975 -450 1
Cu -184.929 177.815 -450 1
Cu -184.929 165.656 -450 1
Cu -184.929 153.506 -450 1
Cu -184.929 141.375 -450 1
Cu -184.929 129.27 -450 1
Cu -184.929 117.202 -450 1
Cu -184.929 105.177 -450 1
Cu -184.929 93.2062 -450 1
Cu -184.929 81.2967 -450 1
Cu -184.929 69.4575 -450 1
Cu -184.929 57.6971 -450 1
Cu -184.929 46.0241 -450 1
Cu -184.929 34.4468 -450 1
Cu -184.929 22.9735 -450 1
Cu -182.064 11.6126 -450 1
Cu -177.268 0.372308 -450 1
Cu -172.163 -10.7394 -450 1
Cu -166.751 -21.7144 -450 1
Cu -161.036 -32.5449 -450 1
Cu -155.024 -43.223 -450 1
Cu -148.717 -53.741 -450 1
Cu -142.12 -64.0914 -450 1
Cu -135.239 -74.2666 -450 1
Cu -128.078 -84.2594 -450 1
Cu -120.642 -94.0625 -450 1
Cu -112.937 -103.669 -450 1
Cu -104.969 -113.072 -450 1
Cu -96.742 -122.264 -450 1
Cu -88.2632 -131.239 -450 1
Cu -79.5386 -139.991 -450 1
Cu -70.5742 -148.513 -450 1
Cu -61.3767 -156.799 -450 1
Cu -51.9526 -164.843 -450 1
Cu -42.3087 -172.639 -450 1
Cu -32.4521 -180.182 -450 1
Cu -22.3897 -187.466 -450 1
Cu -12.1289 -194.486 -450 1
Cu -1.677 -201.237 -450 1
Cu 8.95841 -207.713 -450 1
Cu 19.7697 -213.912 -450 1
Cu 30.749 -219.827 -450 1
Cu 41.8884 -225.454 -450 1
Cu 53.18 -230.79 -450 1
Cu 64.6155 -235.831 -450 1
Cu 76.1868 -240.573 -450 1
Cu 87.8854 -242.389 -450 1
Cu 99.703 -242.389 -450 1
Cu 111.631 -242.389 -450 1
Cu 123.661 -242.389 -450 1
Cu 135.784 -242.389 -450 1
Cu 147.991 -242.389 -450 1
Cu 160.274 -242.389 -450 1
Cu 172.624 -242.389 -450 1
Cu 185.032 -242.389 -450 1
Cu 197.488 -242.389 -450 1
Cu 209.985 -242.389 -450 1
Cu 222.512 -242.389 -450 1
Cu 235.062 -242.389 -450 1
Cu 247.624 -242.389 -450 1
Cu 260.19 -242.389 -450 1
Cu 272.751 -242.389 -450 1
Cu 285.297 -242.389 -450 1
Cu 297.82 -242.389 -450 1
Cu 310.311 -242.389 -450 1
Cu 322.76 -242.389 -450 1
Cu 335.159 -242.389 -450 1
Cu 347.498 -242.389 -450 1
Cu 359.769 -242.389 -450 1
Cu 371.963 -242.389 -450 1
Cu 384.072 -242.389 -450 1
Cu 396.086 -242.389 -450 1
Cu 407.996 -242.389 -450 1
Cu 419.795 -242.389 -450 1
Cu 431.473 -239.817 -450 1
Cu 443.023 -235.026 -450 1
Cu 454.435 -229.936 -450 1
Cu 465.702 -224.552 -450 1
Cu 476.816 -218.877 -450 1
Cu 487.769 -212.915 -450 1
Cu 498.551 -206.671 -450 1
Cu 509.157 -200.149 -450 1
Cu 519.578 -193.354 -450 1
Cu 529.807 -186.29 -450 1
Cu 539.836 -178.963 -450 1
Cu 549.659 -171.379 -450 1
Cu 559.267 -163.542 -450 1
Cu 568.654 -155.458 -450 1
Cu 577.814 -147.133 -450 1
Cu 586.74 -138.573 -450 1
Cu 595.425 -129.784 -450 1
Cu 603.862 -120.773 -450 1
Cu 612.047 -111.545 -450 1
Cu 619.973 -102.109 -450 1
Cu 627.634 -92.4696 -450 1
Cu 635.025 -82.6349 -450 1
Cu 642.141 -72.6117 -450 1
Cu 648.976 -62.4072 -450 1
Cu 655.525 -52.0289 -450 1
Cu 661.784 -41.4841 -450 1
Cu 667.748 -30.7805 -450 1
Cu 673.414 -19.9258 -450 1
Cu 678.775 -8.92786 -450 1
Cu 683.83 2.20547 -450 1
Cu 688.575 13.4661 -450 1
Cu 690.684 24.846 -450 1
Cu 690.684 36.3368 -450 1
Cu 690.684 47.9304 -450 1
Cu 690.684 59.6183 -450 1
Cu 690.684 71.3922 -450 1
Cu 690.684 83.2435 -450 1
Cu 690.684 95.1637 -450 1
Cu 690.684 107.144 -450 1
Cu 690.684 119.176 -450 1
Cu 690.684 131.252 -450 1
Cu 690.684 143.361 -450 1
Cu 690.684 155.496 -450 1
Cu 690.684 167.648 -450 1
Cu 690.684 179.808 -450 1
Cu 690.684 191.967 -450 1
Cu 690.684 204.117 -450 1
Cu 690.684 216.248 -450 1
Cu 690.684 228.352 -450 1
Cu 690.684 240.421 -450 1
Cu 690.684 252.445 -450 1
Cu 690.684 264.417 -450 1
Cu 690.684 276.326 -450 1
Cu 690.684 288.165 -450 1
Cu 690.684 299.926 -450 1
Cu 690.684 311.599 -450 1
Cu 690.684 323.176 -450 1
Cu 690.684 334.649 -450 1
Cu 687.819 346.01 -450 1
Cu 683.023 357.25 -450 1
Cu 677.918 368.362 -450 1
Cu 672.506 379.337 -450 1
Cu 666.791 390.168 -450 1
Cu 660.779 400.846 -450 1
Cu 654.472 411.364 -450 1
Cu 647.875 421.714 -450 1
Cu 640.994 431.889 -450 1
Cu 633.833 441.882 -450 1
Cu 626.397 451.685 -450 1
Cu 618.692 461.292 -450 1
Cu 610.724 470.694 -450 1
Cu 602.497 479.887 -450 1
Cu 594.018 488.862 -450 1
Cu 585.294 497.614 -450 1
Cu 576.329 506.136 -450 1
Cu 567.132 514.422 -450 1
Cu 557.708 522.466 -450 1
Cu 548.064 530.262 -450 1
Cu 538.207 537.805 -450 1
Cu 528.145 545.089 -450 1
Cu 517.884 552.109 -450 1
Cu 507.432 558.859 -450 1
Cu 496.797 565.336 -450 1
Cu 485.985 571.534 -450 1
Cu 475.006 577.449 -450 1
Cu 463.867 583.077 -450 1
Cu 452.575 588.413 -450 1
Cu 441.139 593.454 -450 1
Cu 429.568 598.196 -450 1
Cu 417.87 600.011 -450 1
Cu 406.052 600.011 -450 1
Cu 394.124 600.011 -450 1
Cu 382.094 600.011 -450 1
Cu 369.971 600.011 -450 1
Cu 357.764 600.011 -450 1
Cu 345.481 600.011 -450 1
Cu 333.131 600.011 -450 1
Cu 320.723 600.011 -450 1
Cu 308.267 600.011 -450 1
Cu 295.77 600.011 -450 1
Cu 283.243 600.011 -450 1
Cu 270.693 600.011 -450 1
Cu 258.131 600.011 -450 1
Cu 245.565 600.011 -450 1
Cu 233.004 600.011 -450 1
Cu 220.458 600.011 -450 1
Cu 207.935 600.011 -450 1
Cu 195.444 600.011 -450 1
Cu 182.995 600.011 -450 1
Cu 170.596 600.011 -450 1
Cu 158.257 600.011 -450 1
Cu 145.986 600.011 -450 1
Cu 133.792 600.011 -450 1
Cu 121.683 600.011 -450 1
Cu 109.669 600.011 -450 1
Cu 97.7589 600.011 -450 1
Cu 85.9602 600.011 -450 1
Cu 74.2819 597.44 -450 1
Cu 62.7323 592.648 -450 1
Cu 51.3198 587.559 -450 1
Cu 40.0526 582.175 -450 1
Cu 28.9388 576.5 -450 1
Cu 17.9865 570.538 -450 1
Cu 7.20352 564.294 -450 1
Cu -3.40234 557.772 -450 1
Cu -13.8234 550.977 -450 1
Cu -24.0522 543.913 -450 1
Cu -34.0814 536.586 -450 1
Cu -43.9037 529.002 -450 1
Cu -53.512 521.164 -450 1
Cu -62.8994 513.08 -450 1
Cu -72.0592 504.755 -450 1
Cu -80.9847 496.195 -450 1
Cu -89.6695 487.407 -450 1
Cu -98.1074 478.395 -450 1
Cu -106.292 469.168 -450 1
Cu -114.218 459.731 -450 1
Cu -121.879 450.092 -450 1
Cu -129.27 440.258 -450 1
Cu -136.386 430.234 -450 1
Cu -143.221 420.03 -450 1
Cu -149.77 409.652 -450 1
Cu -156.029 399.107 -450 1
Cu -161.993 388.403 -450 1
Cu -167.658 377.549 -450 1
Cu -173.02 366.551 -450 1
Cu -178.075 355.417 -450 1
Cu -182.82 344.157 -450 1
Cu -184.929 332.777 -450 1
Cu -184.929 321.286 -450 1
Cu -184.929 309.692 -450 1
Cu -184.929 298.004 -450 1
Cu -184.929 286.231 -450 1
Cu -184.929 274.379 -450 1
Cu -184.929 262.459 -450 1
Cu -184.929 250.479 -450 1
Cu -184.929 238.446 -450 1
Cu -184.929 226.371 -450 1
Cu -184.929 214.262 -450 1
Cu -184.929 202.127 -450 1
Cu -192.673 394.097 -450 1
Cu -198.144 383.149 -450 1
Cu -203.328 372.072 -450 1
Cu -208.221 360.871 -450 1
Cu -212.821 349.554 -450 1
Cu -212.993 338.129 -450 1
Cu -212.993 326.602 -450 1
Cu -212.993 314.981 -450 1
Cu -212.993 303.274 -450 1
Cu -212.993 291.487 -450 1
Cu -212.993 279.628 -450 1
Cu -212.993 267.705 -450 1
Cu -212.993 255.726 -450 1
Cu -212.993 243.698 -450 1
Cu -212.993 231.628 -450 1
Cu -212.993 219.525 -450 1
Cu -212.993 207.395 -450 1
Cu -212.993 195.248 -450 1
Cu -212.993 183.09 -450 1
Cu -212.993 170.93 -450 1
Cu -212.993 158.774 -450 1
Cu -212.993 146.631 -450 1
Cu -212.993 134.509 -450 1
Cu -212.993 122.415 -450 1
Cu -212.993 110.357 -450 1
Cu -212.993 98.3419 -450 1
Cu -212.993 86.3785 -450 1
Cu -212.993 74.4739 -450 1
Cu -212.993 62.6358 -450 1
Cu -212.993 50.8717 -450 1
Cu -212.993 39.189 -450 1
Cu -212.993 27.5952 -450 1
Cu -212.993 16.0977 -450 1
Cu -211.489 4.70382 -450 1
Cu -206.802 -6.57922 -450 1
Cu -201.822 -17.7442 -450 1
Cu -196.552 -28.7841 -450 1
Cu -190.997 -39.6918 -450 1
Cu -185.159 -50.4603 -450 1
Cu -179.042 -61.0829 -450 1
Cu -172.65 -71.5528 -450 1
Cu -165.987 -81.8632 -450 1
Cu -159.057 -92.0076 -450 1
Cu -151.865 -101.98 -450 1
Cu -144.415 -111.773 -450 1
Cu -136.713 -121.381 -450 1
Cu -128.762 -130.798 -450 1
Cu -120.568 -140.018 -450 1
Cu -112.137 -149.035 -450 1
Cu -103.473 -157.843 -450 1
Cu -94.5825 -166.437 -450 1
Cu -85.4706 -174.811 -450 1
Cu -76.1432 -182.96 -450 1
Cu -66.6063 -190.879 -450 1
Cu -56.866 -198.562 -450 1
Cu -46.9285 -206.005 -450 1
Cu -36.8002 -213.203 -450 1
Cu -26.4873 -220.151 -450 1
Cu -15.9966 -226.845 -450 1
Cu -5.33474 -233.281 -450 1
Cu 5.49155 -239.455 -450 1
Cu 16.4754 -245.362 -450 1
Cu 27.6097 -250.999 -450 1
Cu 38.8874 -256.363 -450 1
Cu 50.3014 -261.449 -450 1
Cu 61.8444 -266.256 -450 1
Cu 73.509 -269.389 -450 1
Cu 85.2879 -269.389 -450 1
Cu 97.1734 -269.389 -450 1
Cu 109.158 -269.389 -450 1
Cu 121.234 -269.389 -450 1
Cu 133.394 -269.389 -450 1
Cu 145.63 -269.389 -450 1
Cu 157.935 -269.389 -450 1
Cu 170.299 -269.389 -450 1
Cu 182.717 -269.389 -450 1
Cu 195.179 -269.389 -450 1
Cu 207.678 -269.389 -450 1
Cu 220.205 -269.389 -450 1
Cu 232.754 -269.389 -450 1
Cu 245.315 -269.389 -450 1
Cu 257.881 -269.389 -450 1
Cu 270.444 -269.389 -450 1
Cu 282.995 -269.389 -450 1
Cu 295.528 -269.389 -450 1
Cu 308.033 -269.389 -450 1
Cu 320.503 -269.389 -450 1
Cu 332.93 -269.389 -450 1
Cu 345.306 -269.389 -450 1
Cu 357.624 -269.389 -450 1
Cu 369.874 -269.389 -450 1
Cu 382.05 -269.389 -450 1
Cu 394.144 -269.389 -450 1
Cu 406.148 -269.389 -450 1
Cu 418.055 -269.389 -450 1
Cu 429.856 -269.389 -450 1
Cu 441.544 -267.2 -450 1
Cu 453.113 -262.451 -450 1
Cu 464.553 -257.422 -450 1
Cu 475.859 -252.114 -450 1
Cu 487.024 -246.532 -450 1
Cu 498.039 -240.68 -450 1
Cu 508.898 -234.56 -450 1
Cu 519.594 -228.177 -450 1
Cu 530.12 -221.535 -450 1
Cu 540.469 -214.638 -450 1
Cu 550.636 -207.491 -450 1
Cu 560.613 -200.098 -450 1
Cu 570.394 -192.463 -450 1
Cu 579.972 -184.592 -450 1
Cu 589.343 -176.49 -450 1
Cu 598.499 -168.161 -450 1
Cu 607.435 -159.612 -450 1
Cu 616.146 -150.846 -450 1
Cu 624.625 -141.872 -450 1
Cu 632.868 -132.692 -450 1
Cu 640.868 -123.315 -450 1
Cu 648.622 -113.745 -450 1
Cu 656.123 -103.989 -450 1
Cu 663.368 -94.0531 -450 1
Cu 670.352 -83.9432 -450 1
Cu 677.069 -73.6661 -450 1
Cu 683.517 -63.2282 -450 1
Cu 689.69 -52.6362 -450 1
Cu 695.585 -41.8968 -450 1
Cu 701.199 -31.0169 -450 1
Cu 706.527 -20.0034 -450 1
Cu 711.566 -8.86329 -450 1
Cu 716.313 2.39629 -450 1
Cu 718.748 13.7682 -450 1
Cu 718.748 25.2452 -450 1
Cu 718.748 36.82 -450 1
Cu 718.748 48.4851 -450 1
Cu 718.748 60.2333 -450 1
Cu 718.748 72.0569 -450 1
Cu 718.748 83.9486 -450 1
Cu 718.748 95.9006 -450 1
Cu 718.748 107.905 -450 1
Cu 718.748 119.955 -450 1
Cu 718.748 132.043 -450 1
Cu 718.748 144.16 -450 1
Cu 718.748 156.299 -450 1
Cu 718.748 168.453 -450 1
Cu 718.748 180.613 -450 1
Cu 718.748 192.772 -450 1
Cu 718.748 204.922 -450 1
Cu 718.748 217.056 -450 1
Cu 718.748 229.165 -450 1
Cu 718.748 241.242 -450 1
Cu 718.748 253.28 -450 1
Cu 718.748 265.27 -450 1
Cu 718.748 277.204 -450 1
Cu 718.748 289.077 -450 1
Cu 718.748 300.879 -450 1
Cu 718.748 312.603 -450 1
Cu 718.748 324.242 -450 1
Cu 718.748 335.789 -450 1
Cu 718.748 347.235 -450 1
Cu 714.937 358.575 -450 1
Cu 710.103 369.8 -450 1
Cu 704.978 380.903 -450 1
Cu 699.565 391.878 -450 1
Cu 693.868 402.717 -450 1
Cu 687.89 413.413 -450 1
Cu 681.635 423.96 -450 1
Cu 675.107 434.351 -450 1
Cu 668.31 444.579 -450 1
Cu 661.249 454.638 -450 1
Cu 653.927 464.522 -450 1
Cu 646.35 474.223 -450 1
Cu 638.523 483.737 -450 1
Cu 630.45 493.056 -450 1
Cu 622.137 502.175 -450 1
Cu 613.589 511.089 -450 1
Cu 604.811 519.79 -450 1
Cu 595.809 528.275 -450 1
Cu 586.588 536.537 -450 1
Cu 577.156 544.571 -450 1
Cu 567.516 552.373 -450 1
Cu 557.677 559.937 -450 1
Cu 547.643 567.258 -450 1
Cu 537.421 574.331 -450 1
Cu 527.019 581.153 -450 1
Cu 516.442 587.719 -450 1
Cu 505.697 594.024 -450 1
Cu 494.791 600.065 -450 1
Cu 483.731 605.838 -450 1
Cu 472.524 611.338 -450 1
Cu 461.177 616.564 -450 1
Cu 449.698 621.511 -450 1
Cu 438.093 626.175 -450 1
Cu 426.37 627.011 -450 1
Cu 414.537 627.011 -450 1
Cu 402.601 627.011 -450 1
Cu 390.57 627.011 -450 1
Cu 378.451 627.011 -450 1
Cu 366.252 627.011 -450 1
Cu 353.981 627.011 -450 1
Cu 341.645 627.011 -450 1
Cu 329.253 627.011 -450 1
Cu 316.812 627.011 -450 1
Cu 304.331 627.011 -450 1
Cu 291.817 627.011 -450 1
Cu 279.278 627.011 -450 1
Cu 266.722 627.011 -450 1
Cu 254.157 627.011 -450 1
Cu 241.592 627.011 -450 1
Cu 229.034 627.011 -450 1
Cu 216.491 627.011 -450 1
Cu 203.971 627.011 -450 1
Cu 191.482 627.011 -450 1
Cu 179.032 627.011 -450 1
Cu 166.63 627.011 -450 1
Cu 154.282 627.011 -450 1
Cu 141.997 627.011 -450 1
Cu 129.783 627.011 -450 1
Cu 117.647 627.011 -450 1
Cu 105.597 627.011 -450 1
Cu 93.641 627.011 -450 1
Cu 81.7863 627.011 -450 1
Cu 70.0405 627.011 -450 1
Cu 58.4112 622.484 -450 1
Cu 46.9057 617.594 -450 1
Cu 35.5313 612.425 -450 1
Cu 24.2953 606.98 -450 1
Cu 13.2048 601.263 -450 1
Cu 2.26694 595.276 -450 1
Cu -8.51135 589.024 -450 1
Cu -19.1232 582.511 -450 1
Cu -29.5619 575.741 -450 1
Cu -39.8208 568.719 -450 1
Cu -49.8933 561.448 -450 1
Cu -59.773 553.933 -450 1
Cu -69.4536 546.18 -450 1
Cu -78.929 538.192 -450 1
Cu -88.1932 529.976 -450 1
Cu -97.2402 521.536 -450 1
Cu -106.064 512.878 -450 1
Cu -114.66 504.008 -450 1
Cu -123.021 494.93 -450 1
Cu -131.144 485.651 -450 1
Cu -139.021 476.177 -450 1
Cu -146.649 466.513 -450 1
Cu -154.023 456.666 -450 1
Cu -161.138 446.642 -450 1
Cu -167.989 436.448 -450 1
Cu -174.572 426.09 -450 1
Cu -180.883 415.574 -450 1
Cu -186.918 404.907 -450 1
Cu -192.673 394.097 -450 1
Cu 746.813 8.13865 -450 1
Cu 746.813 19.6485 -450 1
Cu 746.813 31.2484 -450 1
Cu 746.813 42.932 -450 1
Cu 746.813 54.6925 -450 1
Cu 746.813 66.5233 -450 1
Cu 746.813 78.4177 -450 1
Cu 746.813 90.3689 -450 1
Cu 746.813 102.37 -450 1
Cu 746.813 114.415 -450 1
Cu 746.813 126.496 -450 1
Cu 746.813 138.607 -450 1
Cu 746.813 150.74 -450 1
Cu 746.813 162.89 -450 1
Cu 746.813 175.048 -450 1
Cu 746.813 187.209 -450 1
Cu 746.813 199.365 -450 1
Cu 746.813 211.509 -450 1
Cu 746.813 223.635 -450 1
Cu 746.813 235.735 -450 1
Cu 746.813 247.803 -450 1
Cu 746.813 259.832 -450 1
Cu 746.813 271.815 -450 1
Cu 746.813 283.745 -450 1
Cu 746.813 295.616 -450 1
Cu 746.813 307.421 -450 1
Cu 746.813 319.153 -450 1
Cu 746.813 330.806 -450 1
Cu 746.813 342.372 -450 1
Cu 746.813 353.846 -450 1
Cu 744.488 365.22 -450 1
Cu 739.764 376.489 -450 1
Cu 734.766 387.646 -450 1
Cu 729.494 398.685 -450 1
Cu 723.952 409.599 -450 1
Cu 718.143 420.383 -450 1
Cu 712.071 431.029 -450 1
Cu 705.738 441.533 -450 1
Cu 699.15 451.888 -450 1
Cu 692.308 462.089 -450 1
Cu 685.218 472.128 -450 1
Cu 677.882 482.002 -450 1
Cu 670.306 491.704 -450 1
Cu 662.493 501.229 -450 1
Cu 654.449 510.571 -450 1
Cu 646.177 519.725 -450 1
Cu 637.682 528.686 -450 1
Cu 628.969 537.449 -450 1
Cu 620.044 546.009 -450 1
Cu 610.91 554.361 -450 1
Cu 601.573 562.5 -450 1
Cu 592.039 570.422 -450 1
Cu 582.313 578.122 -450 1
Cu 572.4 585.596 -450 1
Cu 562.307 592.839 -450 1
Cu 552.038 599.848 -450 1
Cu 541.599 606.619 -450 1
Cu 530.997 613.147 -450 1
Cu 520.238 619.429 -450 1
Cu 509.327 625.461 -450 1
Cu 498.271 631.241 -450 1
Cu 487.076 636.764 -450 1
Cu 475.748 642.028 -450 1
Cu 464.294 647.03 -450 1
Cu 452.72 651.766 -450 1
Cu 441.033 654.011 -450 1
Cu 429.239 654.011 -450 1
Cu 417.346 654.011 -450 1
Cu 405.359 654.011 -450 1
Cu 393.286 654.011 -450 1
Cu 381.134 654.011 -450 1
Cu 368.909 654.011 -450 1
Cu 356.618 654.011 -450 1
Cu 344.268 654.011 -450 1
Cu 331.867 654.011 -450 1
Cu 319.42 654.011 -450 1
Cu 306.937 654.011 -450 1
Cu 294.422 654.011 -450 1
Cu 281.884 654.011 -450 1
Cu 269.33 654.011 -450 1
Cu 256.766 654.011 -450 1
Cu 244.2 654.011 -450 1
Cu 231.639 654.011 -450 1
Cu 219.09 654.011 -450 1
Cu 206.56 654.011 -450 1
Cu 194.057 654.011 -450 1
Cu 181.586 654.011 -450 1
Cu 169.156 654.011 -450 1
Cu 156.774 654.011 -450 1
Cu 144.446 654.011 -450 1
Cu 132.179 654.011 -450 1
Cu 119.981 654.011 -450 1
Cu 107.858 654.011 -450 1
Cu 95.8169 654.011 -450 1
Cu 83.8649 654.011 -450 1
Cu 72.0088 654.011 -450 1
Cu 60.255 654.011 -450 1
Cu 48.6104 649.992 -450 1
Cu 37.0814 645.155 -450 1
Cu 25.6747 640.053 -450 1
Cu 14.3967 634.69 -450 1
Cu 3.25376 629.068 -450 1
Cu -7.74779 623.192 -450 1
Cu -18.6017 617.064 -450 1
Cu -29.3019 610.688 -450 1
Cu -39.8422 604.067 -450 1
Cu -50.2168 597.205 -450 1
Cu -60.4196 590.106 -450 1
Cu -70.445 582.774 -450 1
Cu -80.2873 575.214 -450 1
Cu -89.9408 567.429 -450 1
Cu -99.4002 559.424 -450 1
Cu -108.66 551.203 -450 1
Cu -117.715 542.771 -450 1
Cu -126.56 534.133 -450 1
Cu -135.191 525.294 -450 1
Cu -143.601 516.259 -450 1
Cu -151.787 507.032 -450 1
Cu -159.744 497.62 -450 1
Cu -167.467 488.027 -450 1
Cu -174.951 478.259 -450 1
Cu -182.194 468.321 -450 1
Cu -189.19 458.22 -450 1
Cu -195.936 447.96 -450 1
Cu -202.427 437.547 -450 1
Cu -208.661 426.988 -450 1
Cu -214.633 416.289 -450 1
Cu -220.34 405.455 -450 1
Cu -225.78 394.492 -450 1
Cu -230.948 383.408 -450 1
Cu -235.842 372.207 -450 1
Cu -240.46 360.897 -450 1
Cu -241.058 349.484 -450 1
Cu -241.058 337.974 -450 1
Cu -241.058 326.374 -450 1
Cu -241.058 314.691 -450 1
Cu -241.058 302.93 -450 1
Cu -241.058 291.1 -450 1
Cu -241.058 279.205 -450 1
Cu -241.058 267.254 -450 1
Cu -241.058 255.252 -450 1
Cu -241.058 243.208 -450 1
Cu -241.058 231.127 -450 1
Cu -241.058 219.016 -450 1
Cu -241.058 206.882 -450 1
Cu -241.058 194.733 -450 1
Cu -241.058 182.574 -450 1
Cu -241.058 170.414 -450 1
Cu -241.058 158.258 -450 1
Cu -241.058 146.114 -450 1
Cu -241.058 133.988 -450 1
Cu -241.058 121.888 -450 1
Cu -241.058 109.82 -450 1
Cu -241.058 97.7909 -450 1
Cu -241.058 85.8078 -450 1
Cu -241.058 73.8774 -450 1
Cu -241.058 62.0065 -450 1
Cu -241.058 50.2017 -450 1
Cu -241.058 38.4697 -450 1
Cu -241.058 26.8172 -450 1
Cu -241.058 15.2509 -450 1
Cu -241.058 3.77713 -450 1
Cu -238.733 -7.59746 -450 1
Cu -234.009 -18.8665 -450 1
Cu -229.011 -30.0235 -450 1
Cu -223.739 -41.0623 -450 1
Cu -218.197 -51.9765 -450 1
Cu -212.388 -62.76 -450 1
Cu -206.316 -73.4066 -450 1
Cu -199.983 -83.9104 -450 1
Cu -193.395 -94.2654 -450 1
Cu -186.553 -104.466 -450 1
Cu -179.462 -114.506 -450 1
Cu -172.127 -124.379 -450 1
Cu -164.551 -134.081 -450 1
Cu -156.738 -143.606 -450 1
Cu -148.694 -152.948 -450 1
Cu -140.422 -162.103 -450 1
Cu -131.927 -171.064 -450 1
Cu -123.214 -179.827 -450 1
Cu -114.289 -188.387 -450 1
Cu -105.155 -196.738 -450 1
Cu -95.8183 -204.877 -450 1
Cu -86.2843 -212.799 -450 1
Cu -76.5582 -220.499 -450 1
Cu -66.6454 -227.973 -450 1
Cu -56.5517 -235.217 -450 1
Cu -46.2827 -242.225 -450 1
Cu -35.8443 -248.996 -450 1
Cu -25.2424 -255.524 -450 1
Cu -14.4829 -261.806 -450 1
Cu -3.57196 -267.839 -450 1
Cu 7.48422 -273.618 -450 1
Cu 18.6794 -279.141 -450 1
Cu 30.0072 -284.405 -450 1
Cu 41.4613 -289.407 -450 1
Cu 53.0351 -294.143 -450 1
Cu 64.7221 -296.389 -450 1
Cu 76.5157 -296.389 -450 1
Cu 88.4091 -296.389 -450 1
Cu 100.396 -296.389 -450 1
Cu 112.469 -296.389 -450 1
Cu 124.621 -296.389 -450 1
Cu 136.846 -296.389 -450 1
Cu 149.137 -296.389 -450 1
Cu 161.487 -296.389 -450 1
Cu 173.888 -296.389 -450 1
Cu 186.335 -296.389 -450 1
Cu 198.818 -296.389 -450 1
Cu 211.333 -296.389 -450 1
Cu 223.871 -296.389 -450 1
Cu 236.425 -296.389 -450 1
Cu 248.989 -296.389 -450 1
Cu 261.555 -296.389 -450 1
Cu 274.116 -296.389 -450 1
Cu 286.665 -296.389 -450 1
Cu 299.195 -296.389 -450 1
Cu 311.698 -296.389 -450 1
Cu 324.169 -296.389 -450 1
Cu 336.599 -296.389 -450 1
Cu 348.981 -296.389 -450 1
Cu 361.309 -296.389 -450 1
Cu 373.576 -296.389 -450 1
Cu 385.774 -296.389 -450 1
Cu 397.897 -296.389 -450 1
Cu 409.938 -296.389 -450 1
Cu 421.89 -296.389 -450 1
Cu 433.746 -296.389 -450 1
Cu 445.5 -296.389 -450 1
Cu 457.145 -292.37 -450 1
Cu 468.674 -287.532 -450 1
Cu 480.08 -282.43 -450 1
Cu 491.358 -277.067 -450 1
Cu 502.501 -271.446 -450 1
Cu 513.503 -265.569 -450 1
Cu 524.357 -259.441 -450 1
Cu 535.057 -253.065 -450 1
Cu 545.597 -246.444 -450 1
Cu 555.972 -239.582 -450 1
Cu 566.175 -232.483 -450 1
Cu 576.2 -225.152 -450 1
Cu 586.042 -217.591 -450 1
Cu 595.696 -209.806 -450 1
Cu 605.155 -201.801 -450 1
Cu 614.415 -193.58 -450 1
Cu 623.47 -185.148 -450 1
Cu 632.315 -176.511 -450 1
Cu 640.946 -167.672 -450 1
Cu 649.356 -158.636 -450 1
Cu 657.542 -149.41 -450 1
Cu 665.499 -139.997 -450 1
Cu 673.222 -130.404 -450 1
Cu 680.706 -120.636 -450 1
Cu 687.949 -110.699 -450 1
Cu 694.945 -100.597 -450 1
Cu 701.691 -90.3369 -450 1
Cu 708.182 -79.9245 -450 1
Cu 714.416 -69.3655 -450 1
Cu 720.388 -58.666 -450 1
Cu 726.095 -47.8319 -450 1
Cu 731.535 -36.8695 -450 1
Cu 736.703 -25.7849 -450 1
Cu 741.597 -14.5845 -450 1
Cu 746.215 -3.27449 -450 1
Cu 496.162 -307.161 -450 1
Cu 507.409 -301.736 -450 1
Cu 518.526 -296.068 -450 1
Cu 529.509 -290.158 -450 1
Cu 540.351 -284.011 -450 1
Cu 551.048 -277.629 -450 1
Cu 561.593 -271.015 -450 1
Cu 571.982 -264.174 -450 1
Cu 582.209 -257.108 -450 1
Cu 592.269 -249.82 -450 1
Cu 602.157 -242.315 -450 1
Cu 611.867 -234.597 -450 1
Cu 621.396 -226.669 -450 1
Cu 630.738 -218.536 -450 1
Cu 639.888 -210.201 -450 1
Cu 648.842 -201.668 -450 1
Cu 657.595 -192.943 -450 1
Cu 666.142 -184.029 -450 1
Cu 674.48 -174.931 -450 1
Cu 682.605 -165.654 -450 1
Cu 690.511 -156.202 -450 1
Cu 698.196 -146.58 -450 1
Cu 705.654 -136.793 -450 1
Cu 712.883 -126.846 -450 1
Cu 719.879 -116.744 -450 1
Cu 726.638 -106.492 -450 1
Cu 733.157 -96.0955 -450 1
Cu 739.432 -85.5595 -450 1
Cu 745.46 -74.8894 -450 1
Cu 751.238 -64.0907 -450 1
Cu 748.003 427.834 -450 1
Cu 742.083 438.56 -450 1
Cu 735.914 449.155 -450 1
Cu 729.501 459.613 -450 1
Cu 722.846 469.929 -450 1
Cu 715.953 480.096 -450 1
Cu 708.825 490.111 -450 1
Cu 701.466 499.968 -450 1
Cu 693.879 509.663 -450 1
Cu 686.069 519.189 -450 1
Cu 678.038 528.543 -450 1
Cu 669.793 537.719 -450 1
Cu 661.336 546.714 -450 1
Cu 652.671 555.522 -450 1
Cu 643.804 564.138 -450 1
Cu 634.739 572.56 -450 1
Cu 625.48 580.782 -450 1
Cu 616.032 588.799 -450 1
Cu 606.4 596.609 -450 1
Cu 596.588 604.207 -450 1
Cu 586.603 611.59 -450 1
Cu 576.448 618.752 -450 1
Cu 566.129 625.692 -450 1
Cu 555.651 632.405 -450 1
Cu 545.019 638.888 -450 1
Cu 534.239 645.138 -450 1
Cu 523.317 651.151 -450 1
Cu 512.258 656.925 -450 1
Cu 501.067 662.456 -450 1
Cu 489.75 667.742 -450 1
Cu 478.313 672.78 -450 1
Cu 466.761 677.567 -450 1
Cu 38.2359 677.262 -450 1
Cu 26.6918 672.458 -450 1
Cu 15.2624 667.404 -450 1
Cu 3.95357 662.102 -450 1
Cu -7.22905 656.555 -450 1
Cu -18.2798 650.766 -450 1
Cu -29.1929 644.737 -450 1
Cu -39.9631 638.472 -450 1
Cu -50.5847 631.974 -450 1
Cu -61.0524 625.246 -450 1
Cu -71.3609 618.291 -450 1
Cu -81.505 611.114 -450 1
Cu -91.4795 603.718 -450 1
Cu -101.279 596.106 -450 1
Cu -110.9 588.282 -450 1
Cu -120.335 580.251 -450 1
Cu -129.582 572.016 -450 1
Cu -138.634 563.582 -450 1
Cu -147.488 554.952 -450 1
Cu -156.139 546.132 -450 1
Cu -164.583 537.125 -450 1
Cu -172.815 527.937 -450 1
Cu -180.831 518.572 -450 1
Cu -188.626 509.034 -450 1
Cu -196.198 499.329 -450 1
Cu -203.543 489.462 -450 1
Cu -210.656 479.437 -450 1
Cu -217.533 469.259 -450 1
Cu -224.173 458.934 -450 1
Cu -230.57 448.467 -450 1
Cu -236.722 437.864 -450 1
Cu -242.626 427.129 -450 1
Cu -245.114 -64.7999 -450 1
Cu -239.319 -75.5904 -450 1
Cu -233.274 -86.2518 -450 1
Cu -226.983 -96.7789 -450 1
Cu -220.449 -107.166 -450 1
Cu -213.674 -117.408 -450 1
Cu -206.663 -127.5 -450 1
Cu -199.419 -137.437 -450 1
Cu -191.946 -147.213 -450 1
Cu -184.247 -156.824 -450 1
Cu -176.326 -166.265 -450 1
Cu -168.187 -175.531 -450 1
Cu -159.835 -184.617 -450 1
Cu -151.274 -193.519 -450 1
Cu -142.508 -202.231 -450 1
Cu -133.541 -210.751 -450 1
Cu -124.378 -219.073 -450 1
Cu -115.024 -227.193 -450 1
Cu -105.483 -235.108 -450 1
Cu -95.7611 -242.812 -450 1
Cu -85.8619 -250.303 -450 1
Cu -75.7909 -257.576 -450 1
Cu -65.5532 -264.628 -450 1
Cu -55.1541 -271.454 -450 1
Cu -44.5987 -278.053 -450 1
Cu -33.8924 -284.42 -450 1
Cu -23.0407 -290.552 -450 1
Cu -12.0491 -296.445 -450 1
Cu -0.923154 -302.098 -450 1
Cu 10.3315 -307.507 -450 1
Cu 21.7092 -312.669 -450 1
Cu 33.2041 -317.582 -450 1
Cu 473.305 -317.269 -450 1
Cu 484.793 -312.34 -450 1
Cu 496.162 -307.161 -450 1
Cu 541.693 -316.848 -450 1
Cu 552.572 -310.762 -450 1
Cu 563.314 -304.452 -450 1
Cu 573.915 -297.922 -450 1
Cu 584.369 -291.174 -450 1
Cu 594.671 -284.211 -450 1
Cu 604.818 -277.037 -450 1
Cu 614.804 -269.655 -450 1
Cu 624.624 -262.068 -450 1
Cu 634.275 -254.279 -450 1
Cu 643.751 -246.293 -450 1
Cu 653.049 -238.112 -450 1
Cu 662.164 -229.741 -450 1
Cu 671.092 -221.184 -450 1
Cu 679.83 -212.444 -450 1
Cu 688.372 -203.525 -450 1
Cu 696.715 -194.431 -450 1
Cu 704.856 -185.167 -450 1
Cu 712.79 -175.737 -450 1
Cu 720.514 -166.145 -450 1
Cu 728.025 -156.395 -450 1
Cu 735.318 -146.492 -450 1
Cu 742.391 -136.441 -450 1
Cu 749.241 -126.246 -450 1
Cu 748.904 484.381 -450 1
Cu 742.044 494.569 -450 1
Cu 734.959 504.613 -450 1
Cu 727.655 514.508 -450 1
Cu 720.134 524.25 -450 1
Cu 712.399 533.834 -450 1
Cu 704.454 543.256 -450 1
Cu 696.303 552.512 -450 1
Cu 687.95 561.597 -450 1
Cu 679.398 570.507 -450 1
Cu 670.651 579.238 -450 1
Cu 661.713 587.786 -450 1
Cu 652.589 596.148 -450 1
Cu 643.282 604.319 -450 1
Cu 633.797 612.295 -450 1
Cu 624.138 620.074 -450 1
Cu 614.309 627.651 -450 1
Cu 604.315 635.023 -450 1
Cu 594.161 642.187 -450 1
Cu 583.851 649.139 -450 1
Cu 573.389 655.876 -450 1
Cu 562.781 662.395 -450 1
Cu 552.032 668.694 -450 1
Cu 541.146 674.769 -450 1
Cu -35.9377 674.471 -450 1
Cu -46.8169 668.385 -450 1
Cu -57.5593 662.075 -450 1
Cu -68.1598 655.545 -450 1
Cu -78.6138 648.797 -450 1
Cu -88.9163 641.834 -450 1
Cu -99.0628 634.66 -450 1
Cu -109.049 627.278 -450 1
Cu -118.869 619.69 -450 1
Cu -128.52 611.902 -450 1
Cu -137.996 603.916 -450 1
Cu -147.294 595.735 -450 1
Cu -156.409 587.364 -450 1
Cu -165.337 578.807 -450 1
Cu -174.075 570.066 -450 1
Cu -182.617 561.148 -450 1
Cu -190.96 552.054 -450 1
Cu -199.101 542.79 -450 1
Cu -207.035 533.36 -450 1
Cu -214.759 523.768 -450 1
Cu -222.27 514.018 -450 1
Cu -229.563 504.115 -450 1
Cu -236.636 494.064 -450 1
Cu -243.486 483.869 -450 1
Cu -243.149 -126.758 -450 1
Cu -236.289 -136.946 -450 1
Cu -229.204 -146.99 -450 1
Cu -221.9 -156.886 -450 1
Cu -214.378 -166.628 -450 1
Cu -206.644 -176.212 -450 1
Cu -198.699 -185.634 -450 1
Cu -190.548 -194.889 -450 1
Cu -182.195 -203.974 -450 1
Cu -173.643 -212.884 -450 1
Cu -164.896 -221.615 -450 1
Cu -155.958 -230.164 -450 1
Cu -146.834 -238.525 -450 1
Cu -137.527 -246.696 -450 1
Cu -128.042 -254.673 -450 1
Cu -118.383 -262.451 -450 1
Cu -108.554 -270.028 -450 1
Cu -98.5601 -277.4 -450 1
Cu -88.4057 -284.564 -450 1
Cu -78.0955 -291.516 -450 1
Cu -67.6341 -298.253 -450 1
Cu -57.0263 -304.773 -450 1
Cu -46.277 -311.071 -450 1
Cu -35.3911 -317.146 -450 1
Cu -96.19 672.337 -450 1
Cu -106.487 665.366 -450 1
Cu -116.635 658.195 -450 1
Cu -126.631 650.825 -450 1
Cu -136.47 643.26 -450 1
Cu -146.147 635.503 -450 1
Cu -155.66 627.557 -450 1
Cu -165.004 619.426 -450 1
Cu -174.175 611.112 -450 1
Cu -183.169 602.62 -450 1
Cu -191.983 593.952 -450 1
Cu -200.614 585.113 -450 1
Cu -209.057 576.106 -450 1
Cu -217.308 566.934 -450 1
Cu -225.366 557.602 -450 1
Cu -233.225 548.114 -450 1
Cu -240.884 538.473 -450 1
Cu -244.357 -176.34 -450 1
Cu -236.793 -186.051 -450 1
Cu -229.026 -195.61 -450 1
Cu -221.059 -205.015 -450 1
Cu -212.897 -214.261 -450 1
Cu -204.542 -223.345 -450 1
Cu -195.998 -232.262 -450 1
Cu -187.269 -241.01 -450 1
Cu -178.357 -249.583 -450 1
Cu -169.267 -257.98 -450 1
Cu -160.003 -266.196 -450 1
Cu -150.568 -274.228 -450 1
Cu -140.966 -282.073 -450 1
Cu -131.201 -289.727 -450 1
Cu -121.278 -297.188 -450 1
Cu -111.199 -304.451 -450 1
Cu -100.971 -311.515 -450 1
Cu -90.5955 -318.377 -450 1
Cu 596.742 -318.123 -450 1
Cu 607.112 -311.254 -450 1
Cu 617.335 -304.183 -450 1
Cu 627.407 -296.912 -450 1
Cu 637.325 -289.444 -450 1
Cu 647.084 -281.782 -450 1
Cu 656.679 -273.93 -450 1
Cu 666.108 -265.891 -450 1
Cu 675.366 -257.668 -450 1
Cu 684.449 -249.265 -450 1
Cu 693.354 -240.685 -450 1
Cu 702.077 -231.931 -450 1
Cu 710.614 -223.007 -450 1
Cu 718.961 -213.917 -450 1
Cu 727.116 -204.665 -450 1
Cu 735.075 -195.255 -450 1
Cu 742.835 -185.689 -450 1
Cu 750.392 -175.973 -450 1
Cu 746.356 538.837 -450 1
Cu 738.689 548.472 -450 1
Cu 730.822 557.955 -450 1
Cu 722.757 567.281 -450 1
Cu 714.498 576.446 -450 1
Cu 706.049 585.447 -450 1
Cu 697.411 594.28 -450 1
Cu 688.59 602.941 -450 1
Cu 679.589 611.427 -450 1
Cu 670.412 619.734 -450 1
Cu 661.061 627.858 -450 1
Cu 651.542 635.797 -450 1
Cu 641.859 643.547 -450 1
Cu 632.014 651.105 -450 1
Cu 622.013 658.467 -450 1
Cu 611.859 665.631 -450 1
Cu 601.556 672.594 -450 1
Cu 725.938 607.377 -450 1
Cu 717.262 616.174 -450 1
Cu 708.411 624.806 -450 1
Cu 699.389 633.271 -450 1
Cu 690.198 641.565 -450 1
Cu 680.844 649.684 -450 1
Cu 671.328 657.627 -450 1
Cu 661.655 665.389 -450 1
Cu 651.828 672.969 -450 1
Cu -142.096 675.952 -450 1
Cu -151.984 668.446 -450 1
Cu -161.719 660.757 -450 1
Cu -171.298 652.886 -450 1
Cu -180.717 644.837 -450 1
Cu -189.974 636.612 -450 1
Cu -199.064 628.216 -450 1
Cu -207.984 619.65 -450 1
Cu -216.731 610.919 -450 1
Cu -225.301 602.025 -450 1
Cu -233.691 592.972 -450 1
Cu -241.898 583.763 -450 1
Cu -245.133 -222.411 -450 1
Cu -236.999 -231.681 -450 1
Cu -228.682 -240.796 -450 1
Cu -220.183 -249.754 -450 1
Cu -211.507 -258.551 -450 1
Cu -202.656 -267.184 -450 1
Cu -193.634 -275.648 -450 1
Cu -184.443 -283.942 -450 1
Cu -175.089 -292.061 -450 1
Cu -165.573 -300.004 -450 1
Cu -155.9 -307.767 -450 1
Cu -146.073 -315.346 -450 1
Cu 647.851 -318.329 -450 1
Cu 657.739 -310.824 -450 1
Cu 667.474 -303.134 -450 1
Cu 677.053 -295.263 -450 1
Cu 686.472 -287.214 -450 1
Cu 695.729 -278.99 -450 1
Cu 704.819 -270.593 -450 1
Cu 713.739 -262.027 -450 1
Cu 722.486 -253.296 -450 1
Cu 731.056 -244.402 -450 1
Cu 739.446 -235.349 -450 1
Cu 747.653 -226.141 -450 1
Cu 750.888 580.033 -450 1
Cu 742.754 589.304 -450 1
Cu 734.437 598.419 -450 1
Cu 725.938 607.377 -450 1
Cu 749.664 625.325 -450 1
Cu 741.027 634.158 -450 1
Cu 732.223 642.835 -450 1
Cu 723.254 651.353 -450 1
Cu 714.123 659.708 -450 1
Cu 704.834 667.898 -450 1
Cu 695.39 675.92 -450 1
Cu -192.166 673.8 -450 1
Cu -201.57 665.733 -450 1
Cu -210.817 657.498 -450 1
Cu -219.904 649.099 -450 1
Cu -228.83 640.539 -450 1
Cu -237.59 631.82 -450 1
Cu -246.181 622.945 -450 1
Cu -239.612 -272.138 -450 1
Cu -230.891 -280.894 -450 1
Cu -222.004 -289.491 -450 1
Cu -212.954 -297.928 -450 1
Cu -203.744 -306.201 -450 1
Cu -194.377 -314.308 -450 1
Cu 693.162 -320.147 -450 1
Cu 702.642 -312.164 -450 1
Cu 711.968 -304.013 -450 1
Cu 721.136 -295.696 -450 1
Cu 730.143 -287.216 -450 1
Cu 738.986 -278.576 -450 1
Cu 747.662 -269.779 -450 1
Cu 740.477 -317.963 -450 1
Cu 749.51 -309.51 -450 1
Cu 744.077 672.253 -450 1
Cu -234.722 675.586 -450 1
Cu -243.755 667.133 -450 1
Cu -238.322 -314.63 -450 1


==> anc/supplementary/100/tall_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable	H1 equal ${center}+${R}*sqrt(2.0)
variable	H2 equal ${H1}+0.5
variable	H4 equal ${center}-${R}*sqrt(2.0)
variable	H3 equal ${H4}-0.5
variable	HXmin equal ${center}-0.8
variable	HXmax equal ${center}+0.8
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region		mycube block 0 ${border} 0 ${border} 0 $z 
create_box	1 mycube

region		wire cylinder z ${center} ${center} $R 0 $z 
create_atoms	1 region wire

region		adatomregion block ${HXmin} ${HXmax} ${H1} ${H2} 0 $z
create_atoms	1 random 1 ${seed1} adatomregion
group		adatoms1 region adatomregion

region		adatomregion2 block ${HXmin} ${HXmax} ${H3} ${H4} 0 $z
create_atoms	1 random 1 ${seed3} adatomregion2
group		adatoms2 region adatomregion2

group		adatoms union adatoms1 adatoms2

region		shell cylinder z ${center} ${center} $S 0 $z side out 
group		surface region shell
group2ndx       surface.ndx surface

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 92067

dump mydump all atom 920670 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb adatoms property/atom zu
compute		aveclimb adatoms reduce ave c_climb

fix             cvfix all colvars colvar.LAMMPS output out300
fix             boost all timeboost 300 cvfix

thermo_style    custom step cpuremain time temp press etotal pe vol f_cvfix c_aveclimb

fix  fem all femocs in.fem 0

run 92067000


==> anc/supplementary/100/tall_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 50.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 3682680
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 10 2        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 35                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 5.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/100/tall_top/colvar.LAMMPS <==
# collective variable test: CVHD

colvarsTrajFrequency 91097
colvarsRestartFrequency 10000

indexFile surface.ndx
colvar {
  name coord

  width 0.05               # CV width,default = 1.0

  bondBreak {
    group1 {
      indexGroup surface
    }
    group2 {
      indexGroup surface
    }
    rmin 2.56466           # rmin
    rmax 3.30              # rmax
    rcut 3.00              # rcut
    waitTime 2500          # t_w
    power 20               # p
  }
}

cvhd {
  name hd                  # Something descriptive (or not)
  colvars coord            # The CV (ONLY ONE ALLOWED!)
  outputEnergy on          # Communicate energy to calling program
  dynamicBias on           # Toggle dynamic/static bias
  maxBias 0.3              # Maximal bias in the static case (no not active)
  hillWidth 1.0            # Width of Gaussian (see metadynamics in Colvars)
  hillWeight 0.005         # Height of Gaussian (see metadynamics in Colvars)
  newHillFrequency 1000    # Frequency of Guassian addition (see metadynamics in Colvars)
  wellTempered on          # Use Well-Tempered Metadynamics
  biasTemperature 2000     # Well-Tempered Metadynamics bias temperature
}



==> anc/supplementary/100/tall_top/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable	H1 equal ${center}+${R}*sqrt(2.0)
variable	H2 equal ${H1}+0.5
variable	H4 equal ${center}-${R}*sqrt(2.0)
variable	H3 equal ${H4}-0.5
variable	HXmin equal ${center}-0.8
variable	HXmax equal ${center}+0.8
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region		mycube block 0 ${border} 0 ${border} 0 $z 
create_box	1 mycube

region		wire cylinder z ${center} ${center} $R 0 $z 
create_atoms	1 region wire

region		adatomregion block ${HXmin} ${HXmax} ${H1} ${H2} 0 $z
create_atoms	1 random 1 ${seed1} adatomregion
group		adatoms1 region adatomregion

region		adatomregion2 block ${HXmin} ${HXmax} ${H3} ${H4} 0 $z
create_atoms	1 random 1 ${seed3} adatomregion2
group		adatoms2 region adatomregion2

group		adatoms union adatoms1 adatoms2

region		shell cylinder z ${center} ${center} $S 0 $z side out 
group		surface region shell
group2ndx       surface.ndx surface

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 91097

dump mydump all atom 910970 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb adatoms property/atom zu
compute		aveclimb adatoms reduce ave c_climb

fix             cvfix all colvars colvar.LAMMPS output out300
fix             boost all timeboost 300 cvfix

thermo_style    custom step cpuremain time temp press etotal pe vol f_cvfix c_aveclimb

fix  fem all femocs in.fem 0

run 91097000


==> anc/supplementary/100/tall_top/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 35.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 3643880
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 10 2        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 35                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 5.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/110/short_mid/extension.xyz <==
8414
comment
Cu 264.378 178.811 0 1
Cu 264.378 179.739 0 1
Cu 264.378 180.662 0 1
Cu 264.378 181.579 0 1
Cu 264.378 182.484 0 1
Cu 264.378 183.375 0 1
Cu 264.378 184.248 0 1
Cu 264.378 185.1 0 1
Cu 264.378 185.927 0 1
Cu 264.378 186.725 0 1
Cu 264.378 187.493 0 1
Cu 264.378 188.226 0 1
Cu 264.104 188.922 0 1
Cu 263.42 189.578 0 1
Cu 262.694 190.191 0 1
Cu 261.93 190.76 0 1
Cu 261.13 191.281 0 1
Cu 260.297 191.754 0 1
Cu 259.435 192.175 0 1
Cu 258.547 192.544 0 1
Cu 257.637 192.858 0 1
Cu 256.708 193.117 0 1
Cu 255.763 193.319 0 1
Cu 254.808 193.464 0 1
Cu 253.845 193.552 0 1
Cu 252.878 193.581 0 1
Cu 251.91 193.552 0 1
Cu 250.947 193.464 0 1
Cu 249.992 193.319 0 1
Cu 249.048 193.117 0 1
Cu 248.118 192.858 0 1
Cu 247.208 192.544 0 1
Cu 246.32 192.175 0 1
Cu 245.458 191.754 0 1
Cu 244.625 191.281 0 1
Cu 243.825 190.76 0 1
Cu 243.061 190.191 0 1
Cu 242.335 189.578 0 1
Cu 241.651 188.922 0 1
Cu 241.378 188.226 0 1
Cu 241.378 187.493 0 1
Cu 241.378 186.725 0 1
Cu 241.378 185.927 0 1
Cu 241.378 185.1 0 1
Cu 241.378 184.248 0 1
Cu 241.378 183.375 0 1
Cu 241.378 182.484 0 1
Cu 241.378 181.579 0 1
Cu 241.378 180.662 0 1
Cu 241.378 179.739 0 1
Cu 241.378 178.811 0 1
Cu 241.378 177.884 0 1
Cu 241.378 176.96 0 1
Cu 241.378 176.044 0 1
Cu 241.378 175.138 0 1
Cu 241.378 174.247 0 1
Cu 241.378 173.374 0 1
Cu 241.378 172.523 0 1
Cu 241.378 171.696 0 1
Cu 241.378 170.898 0 1
Cu 241.378 170.13 0 1
Cu 241.378 169.397 0 1
Cu 241.651 168.701 0 1
Cu 242.335 168.045 0 1
Cu 243.061 167.431 0 1
Cu 243.825 166.863 0 1
Cu 244.625 166.341 0 1
Cu 245.458 165.869 0 1
Cu 246.32 165.448 0 1
Cu 247.208 165.079 0 1
Cu 248.118 164.765 0 1
Cu 249.048 164.506 0 1
Cu 249.992 164.304 0 1
Cu 250.947 164.159 0 1
Cu 251.91 164.071 0 1
Cu 252.878 164.042 0 1
Cu 253.845 164.071 0 1
Cu 254.808 164.159 0 1
Cu 255.763 164.304 0 1
Cu 256.708 164.506 0 1
Cu 257.637 164.765 0 1
Cu 258.547 165.079 0 1
Cu 259.435 165.448 0 1
Cu 260.297 165.869 0 1
Cu 261.13 166.341 0 1
Cu 261.93 166.863 0 1
Cu 262.694 167.431 0 1
Cu 263.42 168.045 0 1
Cu 264.104 168.701 0 1
Cu 264.378 169.397 0 1
Cu 264.378 170.13 0 1
Cu 264.378 170.898 0 1
Cu 264.378 171.696 0 1
Cu 264.378 172.523 0 1
Cu 264.378 173.374 0 1
Cu 264.378 174.247 0 1
Cu 264.378 175.138 0 1
Cu 264.378 176.044 0 1
Cu 264.378 176.96 0 1
Cu 264.378 177.884 0 1
Cu 264.378 178.811 0 1
Cu 264.442 178.811 -1.08639 1
Cu 264.442 179.744 -1.08639 1
Cu 264.442 180.673 -1.08639 1
Cu 264.442 181.594 -1.08639 1
Cu 264.442 182.505 -1.08639 1
Cu 264.442 183.401 -1.08639 1
Cu 264.442 184.279 -1.08639 1
Cu 264.442 185.135 -1.08639 1
Cu 264.442 185.966 -1.08639 1
Cu 264.442 186.769 -1.08639 1
Cu 264.442 187.541 -1.08639 1
Cu 264.442 188.278 -1.08639 1
Cu 264.167 188.978 -1.08639 1
Cu 263.479 189.638 -1.08639 1
Cu 262.749 190.255 -1.08639 1
Cu 261.98 190.827 -1.08639 1
Cu 261.176 191.351 -1.08639 1
Cu 260.338 191.826 -1.08639 1
Cu 259.471 192.25 -1.08639 1
Cu 258.578 192.62 -1.08639 1
Cu 257.663 192.936 -1.08639 1
Cu 256.729 193.196 -1.08639 1
Cu 255.779 193.4 -1.08639 1
Cu 254.818 193.546 -1.08639 1
Cu 253.85 193.634 -1.08639 1
Cu 252.878 193.663 -1.08639 1
Cu 251.905 193.634 -1.08639 1
Cu 250.937 193.546 -1.08639 1
Cu 249.976 193.4 -1.08639 1
Cu 249.026 193.196 -1.08639 1
Cu 248.092 192.936 -1.08639 1
Cu 247.177 192.62 -1.08639 1
Cu 246.284 192.25 -1.08639 1
Cu 245.417 191.826 -1.08639 1
Cu 244.579 191.351 -1.08639 1
Cu 243.775 190.827 -1.08639 1
Cu 243.006 190.255 -1.08639 1
Cu 242.276 189.638 -1.08639 1
Cu 241.588 188.978 -1.08639 1
Cu 241.313 188.278 -1.08639 1
Cu 241.313 187.541 -1.08639 1
Cu 241.313 186.769 -1.08639 1
Cu 241.313 185.966 -1.08639 1
Cu 241.313 185.135 -1.08639 1
Cu 241.313 184.279 -1.08639 1
Cu 241.313 183.401 -1.08639 1
Cu 241.313 182.505 -1.08639 1
Cu 241.313 181.594 -1.08639 1
Cu 241.313 180.673 -1.08639 1
Cu 241.313 179.744 -1.08639 1
Cu 241.313 178.811 -1.08639 1
Cu 241.313 177.879 -1.08639 1
Cu 241.313 176.95 -1.08639 1
Cu 241.313 176.028 -1.08639 1
Cu 241.313 175.118 -1.08639 1
Cu 241.313 174.222 -1.08639 1
Cu 241.313 173.344 -1.08639 1
Cu 241.313 172.488 -1.08639 1
Cu 241.313 171.657 -1.08639 1
Cu 241.313 170.854 -1.08639 1
Cu 241.313 170.082 -1.08639 1
Cu 241.313 169.345 -1.08639 1
Cu 241.588 168.645 -1.08639 1
Cu 242.276 167.985 -1.08639 1
Cu 243.006 167.368 -1.08639 1
Cu 243.775 166.796 -1.08639 1
Cu 244.579 166.272 -1.08639 1
Cu 245.417 165.797 -1.08639 1
Cu 246.284 165.373 -1.08639 1
Cu 247.177 165.003 -1.08639 1
Cu 248.092 164.687 -1.08639 1
Cu 249.026 164.426 -1.08639 1
Cu 249.976 164.223 -1.08639 1
Cu 250.937 164.077 -1.08639 1
Cu 251.905 163.989 -1.08639 1
Cu 252.878 163.96 -1.08639 1
Cu 253.85 163.989 -1.08639 1
Cu 254.818 164.077 -1.08639 1
Cu 255.779 164.223 -1.08639 1
Cu 256.729 164.426 -1.08639 1
Cu 257.663 164.687 -1.08639 1
Cu 258.578 165.003 -1.08639 1
Cu 259.471 165.373 -1.08639 1
Cu 260.338 165.797 -1.08639 1
Cu 261.176 166.272 -1.08639 1
Cu 261.98 166.796 -1.08639 1
Cu 262.749 167.368 -1.08639 1
Cu 263.479 167.985 -1.08639 1
Cu 264.167 168.645 -1.08639 1
Cu 264.442 169.345 -1.08639 1
Cu 264.442 170.082 -1.08639 1
Cu 264.442 170.854 -1.08639 1
Cu 264.442 171.657 -1.08639 1
Cu 264.442 172.488 -1.08639 1
Cu 264.442 173.344 -1.08639 1
Cu 264.442 174.222 -1.08639 1
Cu 264.442 175.118 -1.08639 1
Cu 264.442 176.028 -1.08639 1
Cu 264.442 176.95 -1.08639 1
Cu 264.442 177.879 -1.08639 1
Cu 264.442 178.811 -1.08639 1
Cu 264.547 178.811 -1.76485 1
Cu 264.547 179.752 -1.76485 1
Cu 264.547 180.69 -1.76485 1
Cu 264.547 181.62 -1.76485 1
Cu 264.547 182.539 -1.76485 1
Cu 264.547 183.443 -1.76485 1
Cu 264.547 184.329 -1.76485 1
Cu 264.547 185.193 -1.76485 1
Cu 264.547 186.031 -1.76485 1
Cu 264.547 186.842 -1.76485 1
Cu 264.547 187.621 -1.76485 1
Cu 264.547 188.365 -1.76485 1
Cu 264.27 189.071 -1.76485 1
Cu 263.576 189.737 -1.76485 1
Cu 262.839 190.359 -1.76485 1
Cu 262.063 190.936 -1.76485 1
Cu 261.251 191.465 -1.76485 1
Cu 260.406 191.945 -1.76485 1
Cu 259.532 192.372 -1.76485 1
Cu 258.63 192.746 -1.76485 1
Cu 257.707 193.065 -1.76485 1
Cu 256.764 193.328 -1.76485 1
Cu 255.806 193.533 -1.76485 1
Cu 254.836 193.68 -1.76485 1
Cu 253.859 193.769 -1.76485 1
Cu 252.878 193.798 -1.76485 1
Cu 251.896 193.769 -1.76485 1
Cu 250.919 193.68 -1.76485 1
Cu 249.949 193.533 -1.76485 1
Cu 248.991 193.328 -1.76485 1
Cu 248.048 193.065 -1.76485 1
Cu 247.125 192.746 -1.76485 1
Cu 246.223 192.372 -1.76485 1
Cu 245.349 191.945 -1.76485 1
Cu 244.504 191.465 -1.76485 1
Cu 243.692 190.936 -1.76485 1
Cu 242.916 190.359 -1.76485 1
Cu 242.18 189.737 -1.76485 1
Cu 241.485 189.071 -1.76485 1
Cu 241.208 188.365 -1.76485 1
Cu 241.208 187.621 -1.76485 1
Cu 241.208 186.842 -1.76485 1
Cu 241.208 186.031 -1.76485 1
Cu 241.208 185.193 -1.76485 1
Cu 241.208 184.329 -1.76485 1
Cu 241.208 183.443 -1.76485 1
Cu 241.208 182.539 -1.76485 1
Cu 241.208 181.62 -1.76485 1
Cu 241.208 180.69 -1.76485 1
Cu 241.208 179.752 -1.76485 1
Cu 241.208 178.811 -1.76485 1
Cu 241.208 177.87 -1.76485 1
Cu 241.208 176.933 -1.76485 1
Cu 241.208 176.003 -1.76485 1
Cu 241.208 175.084 -1.76485 1
Cu 241.208 174.18 -1.76485 1
Cu 241.208 173.294 -1.76485 1
Cu 241.208 172.43 -1.76485 1
Cu 241.208 171.591 -1.76485 1
Cu 241.208 170.781 -1.76485 1
Cu 241.208 170.002 -1.76485 1
Cu 241.208 169.258 -1.76485 1
Cu 241.485 168.552 -1.76485 1
Cu 242.18 167.886 -1.76485 1
Cu 242.916 167.264 -1.76485 1
Cu 243.692 166.687 -1.76485 1
Cu 244.504 166.157 -1.76485 1
Cu 245.349 165.678 -1.76485 1
Cu 246.223 165.251 -1.76485 1
Cu 247.125 164.877 -1.76485 1
Cu 248.048 164.558 -1.76485 1
Cu 248.991 164.295 -1.76485 1
Cu 249.949 164.09 -1.76485 1
Cu 250.919 163.942 -1.76485 1
Cu 251.896 163.854 -1.76485 1
Cu 252.878 163.824 -1.76485 1
Cu 253.859 163.854 -1.76485 1
Cu 254.836 163.942 -1.76485 1
Cu 255.806 164.09 -1.76485 1
Cu 256.764 164.295 -1.76485 1
Cu 257.707 164.558 -1.76485 1
Cu 258.63 164.877 -1.76485 1
Cu 259.532 165.251 -1.76485 1
Cu 260.406 165.678 -1.76485 1
Cu 261.251 166.157 -1.76485 1
Cu 262.063 166.687 -1.76485 1
Cu 262.839 167.264 -1.76485 1
Cu 263.576 167.886 -1.76485 1
Cu 264.27 168.552 -1.76485 1
Cu 264.547 169.258 -1.76485 1
Cu 264.547 170.002 -1.76485 1
Cu 264.547 170.781 -1.76485 1
Cu 264.547 171.591 -1.76485 1
Cu 264.547 172.43 -1.76485 1
Cu 264.547 173.294 -1.76485 1
Cu 264.547 174.18 -1.76485 1
Cu 264.547 175.084 -1.76485 1
Cu 264.547 176.003 -1.76485 1
Cu 264.547 176.933 -1.76485 1
Cu 264.547 177.87 -1.76485 1
Cu 264.547 178.811 -1.76485 1
Cu 264.678 178.811 -2.34408 1
Cu 264.678 179.763 -2.34408 1
Cu 264.678 180.711 -2.34408 1
Cu 264.678 181.651 -2.34408 1
Cu 264.678 182.58 -2.34408 1
Cu 264.678 183.494 -2.34408 1
Cu 264.678 184.39 -2.34408 1
Cu 264.678 185.264 -2.34408 1
Cu 264.678 186.112 -2.34408 1
Cu 264.678 186.932 -2.34408 1
Cu 264.678 187.719 -2.34408 1
Cu 264.678 188.471 -2.34408 1
Cu 264.397 189.185 -2.34408 1
Cu 263.695 189.859 -2.34408 1
Cu 262.95 190.488 -2.34408 1
Cu 262.166 191.072 -2.34408 1
Cu 261.345 191.607 -2.34408 1
Cu 260.49 192.092 -2.34408 1
Cu 259.606 192.524 -2.34408 1
Cu 258.695 192.902 -2.34408 1
Cu 257.761 193.224 -2.34408 1
Cu 256.807 193.49 -2.34408 1
Cu 255.839 193.698 -2.34408 1
Cu 254.858 193.847 -2.34408 1
Cu 253.87 193.936 -2.34408 1
Cu 252.878 193.966 -2.34408 1
Cu 251.885 193.936 -2.34408 1
Cu 250.897 193.847 -2.34408 1
Cu 249.916 193.698 -2.34408 1
Cu 248.948 193.49 -2.34408 1
Cu 247.994 193.224 -2.34408 1
Cu 247.06 192.902 -2.34408 1
Cu 246.149 192.524 -2.34408 1
Cu 245.265 192.092 -2.34408 1
Cu 244.41 191.607 -2.34408 1
Cu 243.589 191.072 -2.34408 1
Cu 242.805 190.488 -2.34408 1
Cu 242.06 189.859 -2.34408 1
Cu 241.358 189.185 -2.34408 1
Cu 241.077 188.471 -2.34408 1
Cu 241.077 187.719 -2.34408 1
Cu 241.077 186.932 -2.34408 1
Cu 241.077 186.112 -2.34408 1
Cu 241.077 185.264 -2.34408 1
Cu 241.077 184.39 -2.34408 1
Cu 241.077 183.494 -2.34408 1
Cu 241.077 182.58 -2.34408 1
Cu 241.077 181.651 -2.34408 1
Cu 241.077 180.711 -2.34408 1
Cu 241.077 179.763 -2.34408 1
Cu 241.077 178.811 -2.34408 1
Cu 241.077 177.86 -2.34408 1
Cu 241.077 176.912 -2.34408 1
Cu 241.077 175.972 -2.34408 1
Cu 241.077 175.043 -2.34408 1
Cu 241.077 174.128 -2.34408 1
Cu 241.077 173.233 -2.34408 1
Cu 241.077 172.359 -2.34408 1
Cu 241.077 171.511 -2.34408 1
Cu 241.077 170.691 -2.34408 1
Cu 241.077 169.904 -2.34408 1
Cu 241.077 169.151 -2.34408 1
Cu 241.358 168.437 -2.34408 1
Cu 242.06 167.764 -2.34408 1
Cu 242.805 167.135 -2.34408 1
Cu 243.589 166.551 -2.34408 1
Cu 244.41 166.016 -2.34408 1
Cu 245.265 165.531 -2.34408 1
Cu 246.149 165.099 -2.34408 1
Cu 247.06 164.721 -2.34408 1
Cu 247.994 164.398 -2.34408 1
Cu 248.948 164.133 -2.34408 1
Cu 249.916 163.925 -2.34408 1
Cu 250.897 163.776 -2.34408 1
Cu 251.885 163.687 -2.34408 1
Cu 252.878 163.657 -2.34408 1
Cu 253.87 163.687 -2.34408 1
Cu 254.858 163.776 -2.34408 1
Cu 255.839 163.925 -2.34408 1
Cu 256.807 164.133 -2.34408 1
Cu 257.761 164.398 -2.34408 1
Cu 258.695 164.721 -2.34408 1
Cu 259.606 165.099 -2.34408 1
Cu 260.49 165.531 -2.34408 1
Cu 261.345 166.016 -2.34408 1
Cu 262.166 166.551 -2.34408 1
Cu 262.95 167.135 -2.34408 1
Cu 263.695 167.764 -2.34408 1
Cu 264.397 168.437 -2.34408 1
Cu 264.678 169.151 -2.34408 1
Cu 264.678 169.904 -2.34408 1
Cu 264.678 170.691 -2.34408 1
Cu 264.678 171.511 -2.34408 1
Cu 264.678 172.359 -2.34408 1
Cu 264.678 173.233 -2.34408 1
Cu 264.678 174.128 -2.34408 1
Cu 264.678 175.043 -2.34408 1
Cu 264.678 175.972 -2.34408 1
Cu 264.678 176.912 -2.34408 1
Cu 264.678 177.86 -2.34408 1
Cu 264.678 178.811 -2.34408 1
Cu 264.828 178.811 -2.86701 1
Cu 264.828 179.775 -2.86701 1
Cu 264.828 180.735 -2.86701 1
Cu 264.828 181.687 -2.86701 1
Cu 264.828 182.628 -2.86701 1
Cu 264.828 183.554 -2.86701 1
Cu 264.828 184.461 -2.86701 1
Cu 264.828 185.346 -2.86701 1
Cu 264.828 186.205 -2.86701 1
Cu 264.828 187.035 -2.86701 1
Cu 264.828 187.833 -2.86701 1
Cu 264.828 188.594 -2.86701 1
Cu 264.544 189.318 -2.86701 1
Cu 263.833 189.999 -2.86701 1
Cu 263.079 190.637 -2.86701 1
Cu 262.284 191.228 -2.86701 1
Cu 261.453 191.77 -2.86701 1
Cu 260.587 192.261 -2.86701 1
Cu 259.692 192.698 -2.86701 1
Cu 258.769 193.081 -2.86701 1
Cu 257.823 193.408 -2.86701 1
Cu 256.858 193.677 -2.86701 1
Cu 255.876 193.887 -2.86701 1
Cu 254.883 194.038 -2.86701 1
Cu 253.882 194.129 -2.86701 1
Cu 252.878 194.159 -2.86701 1
Cu 251.873 194.129 -2.86701 1
Cu 250.872 194.038 -2.86701 1
Cu 249.879 193.887 -2.86701 1
Cu 248.897 193.677 -2.86701 1
Cu 247.932 193.408 -2.86701 1
Cu 246.986 193.081 -2.86701 1
Cu 246.063 192.698 -2.86701 1
Cu 245.168 192.261 -2.86701 1
Cu 244.302 191.77 -2.86701 1
Cu 243.471 191.228 -2.86701 1
Cu 242.676 190.637 -2.86701 1
Cu 241.922 189.999 -2.86701 1
Cu 241.211 189.318 -2.86701 1
Cu 240.927 188.594 -2.86701 1
Cu 240.927 187.833 -2.86701 1
Cu 240.927 187.035 -2.86701 1
Cu 240.927 186.205 -2.86701 1
Cu 240.927 185.346 -2.86701 1
Cu 240.927 184.461 -2.86701 1
Cu 240.927 183.554 -2.86701 1
Cu 240.927 182.628 -2.86701 1
Cu 240.927 181.687 -2.86701 1
Cu 240.927 180.735 -2.86701 1
Cu 240.927 179.775 -2.86701 1
Cu 240.927 178.811 -2.86701 1
Cu 240.927 177.848 -2.86701 1
Cu 240.927 176.888 -2.86701 1
Cu 240.927 175.936 -2.86701 1
Cu 240.927 174.995 -2.86701 1
Cu 240.927 174.069 -2.86701 1
Cu 240.927 173.162 -2.86701 1
Cu 240.927 172.277 -2.86701 1
Cu 240.927 171.418 -2.86701 1
Cu 240.927 170.588 -2.86701 1
Cu 240.927 169.79 -2.86701 1
Cu 240.927 169.028 -2.86701 1
Cu 241.211 168.305 -2.86701 1
Cu 241.922 167.623 -2.86701 1
Cu 242.676 166.986 -2.86701 1
Cu 243.471 166.395 -2.86701 1
Cu 244.302 165.853 -2.86701 1
Cu 245.168 165.362 -2.86701 1
Cu 246.063 164.924 -2.86701 1
Cu 246.986 164.541 -2.86701 1
Cu 247.932 164.215 -2.86701 1
Cu 248.897 163.946 -2.86701 1
Cu 249.879 163.736 -2.86701 1
Cu 250.872 163.585 -2.86701 1
Cu 251.873 163.494 -2.86701 1
Cu 252.878 163.464 -2.86701 1
Cu 253.882 163.494 -2.86701 1
Cu 254.883 163.585 -2.86701 1
Cu 255.876 163.736 -2.86701 1
Cu 256.858 163.946 -2.86701 1
Cu 257.823 164.215 -2.86701 1
Cu 258.769 164.541 -2.86701 1
Cu 259.692 164.924 -2.86701 1
Cu 260.587 165.362 -2.86701 1
Cu 261.453 165.853 -2.86701 1
Cu 262.284 166.395 -2.86701 1
Cu 263.079 166.986 -2.86701 1
Cu 263.833 167.623 -2.86701 1
Cu 264.544 168.305 -2.86701 1
Cu 264.828 169.028 -2.86701 1
Cu 264.828 169.79 -2.86701 1
Cu 264.828 170.588 -2.86701 1
Cu 264.828 171.418 -2.86701 1
Cu 264.828 172.277 -2.86701 1
Cu 264.828 173.162 -2.86701 1
Cu 264.828 174.069 -2.86701 1
Cu 264.828 174.995 -2.86701 1
Cu 264.828 175.936 -2.86701 1
Cu 264.828 176.888 -2.86701 1
Cu 264.828 177.848 -2.86701 1
Cu 264.828 178.811 -2.86701 1
Cu 264.995 178.811 -3.35171 1
Cu 264.995 179.789 -3.35171 1
Cu 264.995 180.762 -3.35171 1
Cu 264.995 181.728 -3.35171 1
Cu 264.995 182.682 -3.35171 1
Cu 264.995 183.621 -3.35171 1
Cu 264.995 184.54 -3.35171 1
Cu 264.995 185.438 -3.35171 1
Cu 264.995 186.309 -3.35171 1
Cu 264.995 187.15 -3.35171 1
Cu 264.995 187.959 -3.35171 1
Cu 264.995 188.732 -3.35171 1
Cu 264.707 189.465 -3.35171 1
Cu 263.987 190.156 -3.35171 1
Cu 263.222 190.803 -3.35171 1
Cu 262.416 191.402 -3.35171 1
Cu 261.573 191.952 -3.35171 1
Cu 260.696 192.449 -3.35171 1
Cu 259.787 192.893 -3.35171 1
Cu 258.852 193.281 -3.35171 1
Cu 257.892 193.613 -3.35171 1
Cu 256.913 193.885 -3.35171 1
Cu 255.918 194.099 -3.35171 1
Cu 254.911 194.252 -3.35171 1
Cu 253.896 194.344 -3.35171 1
Cu 252.878 194.374 -3.35171 1
Cu 251.859 194.344 -3.35171 1
Cu 250.844 194.252 -3.35171 1
Cu 249.837 194.099 -3.35171 1
Cu 248.842 193.885 -3.35171 1
Cu 247.863 193.613 -3.35171 1
Cu 246.903 193.281 -3.35171 1
Cu 245.968 192.893 -3.35171 1
Cu 245.059 192.449 -3.35171 1
Cu 244.182 191.952 -3.35171 1
Cu 243.339 191.402 -3.35171 1
Cu 242.533 190.803 -3.35171 1
Cu 241.769 190.156 -3.35171 1
Cu 241.048 189.465 -3.35171 1
Cu 240.76 188.732 -3.35171 1
Cu 240.76 187.959 -3.35171 1
Cu 240.76 187.15 -3.35171 1
Cu 240.76 186.309 -3.35171 1
Cu 240.76 185.438 -3.35171 1
Cu 240.76 184.54 -3.35171 1
Cu 240.76 183.621 -3.35171 1
Cu 240.76 182.682 -3.35171 1
Cu 240.76 181.728 -3.35171 1
Cu 240.76 180.762 -3.35171 1
Cu 240.76 179.789 -3.35171 1
Cu 240.76 178.811 -3.35171 1
Cu 240.76 177.834 -3.35171 1
Cu 240.76 176.861 -3.35171 1
Cu 240.76 175.895 -3.35171 1
Cu 240.76 174.941 -3.35171 1
Cu 240.76 174.002 -3.35171 1
Cu 240.76 173.082 -3.35171 1
Cu 240.76 172.185 -3.35171 1
Cu 240.76 171.314 -3.35171 1
Cu 240.76 170.472 -3.35171 1
Cu 240.76 169.664 -3.35171 1
Cu 240.76 168.891 -3.35171 1
Cu 241.048 168.158 -3.35171 1
Cu 241.769 167.467 -3.35171 1
Cu 242.533 166.82 -3.35171 1
Cu 243.339 166.221 -3.35171 1
Cu 244.182 165.671 -3.35171 1
Cu 245.059 165.174 -3.35171 1
Cu 245.968 164.73 -3.35171 1
Cu 246.903 164.341 -3.35171 1
Cu 247.863 164.01 -3.35171 1
Cu 248.842 163.737 -3.35171 1
Cu 249.837 163.524 -3.35171 1
Cu 250.844 163.371 -3.35171 1
Cu 251.859 163.279 -3.35171 1
Cu 252.878 163.249 -3.35171 1
Cu 253.896 163.279 -3.35171 1
Cu 254.911 163.371 -3.35171 1
Cu 255.918 163.524 -3.35171 1
Cu 256.913 163.737 -3.35171 1
Cu 257.892 164.01 -3.35171 1
Cu 258.852 164.341 -3.35171 1
Cu 259.787 164.73 -3.35171 1
Cu 260.696 165.174 -3.35171 1
Cu 261.573 165.671 -3.35171 1
Cu 262.416 166.221 -3.35171 1
Cu 263.222 166.82 -3.35171 1
Cu 263.987 167.467 -3.35171 1
Cu 264.707 168.158 -3.35171 1
Cu 264.995 168.891 -3.35171 1
Cu 264.995 169.664 -3.35171 1
Cu 264.995 170.472 -3.35171 1
Cu 264.995 171.314 -3.35171 1
Cu 264.995 172.185 -3.35171 1
Cu 264.995 173.082 -3.35171 1
Cu 264.995 174.002 -3.35171 1
Cu 264.995 174.941 -3.35171 1
Cu 264.995 175.895 -3.35171 1
Cu 264.995 176.861 -3.35171 1
Cu 264.995 177.834 -3.35171 1
Cu 264.995 178.811 -3.35171 1
Cu 265.178 178.811 -3.80797 1
Cu 265.178 179.803 -3.80797 1
Cu 265.178 180.791 -3.80797 1
Cu 265.178 181.772 -3.80797 1
Cu 265.178 182.74 -3.80797 1
Cu 265.178 183.693 -3.80797 1
Cu 265.178 184.627 -3.80797 1
Cu 265.178 185.538 -3.80797 1
Cu 265.178 186.422 -3.80797 1
Cu 265.178 187.276 -3.80797 1
Cu 265.178 188.097 -3.80797 1
Cu 265.178 188.881 -3.80797 1
Cu 264.886 189.626 -3.80797 1
Cu 264.154 190.328 -3.80797 1
Cu 263.378 190.984 -3.80797 1
Cu 262.56 191.592 -3.80797 1
Cu 261.704 192.15 -3.80797 1
Cu 260.814 192.655 -3.80797 1
Cu 259.892 193.106 -3.80797 1
Cu 258.942 193.5 -3.80797 1
Cu 257.968 193.836 -3.80797 1
Cu 256.974 194.113 -3.80797 1
Cu 255.964 194.329 -3.80797 1
Cu 254.942 194.485 -3.80797 1
Cu 253.912 194.578 -3.80797 1
Cu 252.878 194.609 -3.80797 1
Cu 251.843 194.578 -3.80797 1
Cu 250.813 194.485 -3.80797 1
Cu 249.791 194.329 -3.80797 1
Cu 248.781 194.113 -3.80797 1
Cu 247.787 193.836 -3.80797 1
Cu 246.813 193.5 -3.80797 1
Cu 245.864 193.106 -3.80797 1
Cu 244.941 192.655 -3.80797 1
Cu 244.051 192.15 -3.80797 1
Cu 243.195 191.592 -3.80797 1
Cu 242.377 190.984 -3.80797 1
Cu 241.601 190.328 -3.80797 1
Cu 240.869 189.626 -3.80797 1
Cu 240.577 188.881 -3.80797 1
Cu 240.577 188.097 -3.80797 1
Cu 240.577 187.276 -3.80797 1
Cu 240.577 186.422 -3.80797 1
Cu 240.577 185.538 -3.80797 1
Cu 240.577 184.627 -3.80797 1
Cu 240.577 183.693 -3.80797 1
Cu 240.577 182.74 -3.80797 1
Cu 240.577 181.772 -3.80797 1
Cu 240.577 180.791 -3.80797 1
Cu 240.577 179.803 -3.80797 1
Cu 240.577 178.811 -3.80797 1
Cu 240.577 177.819 -3.80797 1
Cu 240.577 176.831 -3.80797 1
Cu 240.577 175.851 -3.80797 1
Cu 240.577 174.883 -3.80797 1
Cu 240.577 173.93 -3.80797 1
Cu 240.577 172.996 -3.80797 1
Cu 240.577 172.085 -3.80797 1
Cu 240.577 171.201 -3.80797 1
Cu 240.577 170.346 -3.80797 1
Cu 240.577 169.526 -3.80797 1
Cu 240.577 168.741 -3.80797 1
Cu 240.869 167.997 -3.80797 1
Cu 241.601 167.295 -3.80797 1
Cu 242.377 166.639 -3.80797 1
Cu 243.195 166.031 -3.80797 1
Cu 244.051 165.473 -3.80797 1
Cu 244.941 164.968 -3.80797 1
Cu 245.864 164.517 -3.80797 1
Cu 246.813 164.123 -3.80797 1
Cu 247.787 163.787 -3.80797 1
Cu 248.781 163.51 -3.80797 1
Cu 249.791 163.293 -3.80797 1
Cu 250.813 163.138 -3.80797 1
Cu 251.843 163.045 -3.80797 1
Cu 252.878 163.013 -3.80797 1
Cu 253.912 163.045 -3.80797 1
Cu 254.942 163.138 -3.80797 1
Cu 255.964 163.293 -3.80797 1
Cu 256.974 163.51 -3.80797 1
Cu 257.968 163.787 -3.80797 1
Cu 258.942 164.123 -3.80797 1
Cu 259.892 164.517 -3.80797 1
Cu 260.814 164.968 -3.80797 1
Cu 261.704 165.473 -3.80797 1
Cu 262.56 166.031 -3.80797 1
Cu 263.378 166.639 -3.80797 1
Cu 264.154 167.295 -3.80797 1
Cu 264.886 167.997 -3.80797 1
Cu 265.178 168.741 -3.80797 1
Cu 265.178 169.526 -3.80797 1
Cu 265.178 170.346 -3.80797 1
Cu 265.178 171.201 -3.80797 1
Cu 265.178 172.085 -3.80797 1
Cu 265.178 172.996 -3.80797 1
Cu 265.178 173.93 -3.80797 1
Cu 265.178 174.883 -3.80797 1
Cu 265.178 175.851 -3.80797 1
Cu 265.178 176.831 -3.80797 1
Cu 265.178 177.819 -3.80797 1
Cu 265.178 178.811 -3.80797 1
Cu 265.376 178.811 -4.24186 1
Cu 265.376 179.819 -4.24186 1
Cu 265.376 180.823 -4.24186 1
Cu 265.376 181.819 -4.24186 1
Cu 265.376 182.803 -4.24186 1
Cu 265.376 183.772 -4.24186 1
Cu 265.376 184.72 -4.24186 1
Cu 265.376 185.646 -4.24186 1
Cu 265.376 186.544 -4.24186 1
Cu 265.376 187.412 -4.24186 1
Cu 265.376 188.246 -4.24186 1
Cu 265.376 189.043 -4.24186 1
Cu 265.079 189.799 -4.24186 1
Cu 264.335 190.512 -4.24186 1
Cu 263.547 191.179 -4.24186 1
Cu 262.716 191.797 -4.24186 1
Cu 261.846 192.364 -4.24186 1
Cu 260.941 192.877 -4.24186 1
Cu 260.004 193.335 -4.24186 1
Cu 259.039 193.736 -4.24186 1
Cu 258.05 194.077 -4.24186 1
Cu 257.04 194.359 -4.24186 1
Cu 256.014 194.579 -4.24186 1
Cu 254.975 194.736 -4.24186 1
Cu 253.928 194.831 -4.24186 1
Cu 252.878 194.863 -4.24186 1
Cu 251.827 194.831 -4.24186 1
Cu 250.78 194.736 -4.24186 1
Cu 249.741 194.579 -4.24186 1
Cu 248.715 194.359 -4.24186 1
Cu 247.705 194.077 -4.24186 1
Cu 246.716 193.736 -4.24186 1
Cu 245.751 193.335 -4.24186 1
Cu 244.814 192.877 -4.24186 1
Cu 243.909 192.364 -4.24186 1
Cu 243.039 191.797 -4.24186 1
Cu 242.208 191.179 -4.24186 1
Cu 241.42 190.512 -4.24186 1
Cu 240.676 189.799 -4.24186 1
Cu 240.379 189.043 -4.24186 1
Cu 240.379 188.246 -4.24186 1
Cu 240.379 187.412 -4.24186 1
Cu 240.379 186.544 -4.24186 1
Cu 240.379 185.646 -4.24186 1
Cu 240.379 184.72 -4.24186 1
Cu 240.379 183.772 -4.24186 1
Cu 240.379 182.803 -4.24186 1
Cu 240.379 181.819 -4.24186 1
Cu 240.379 180.823 -4.24186 1
Cu 240.379 179.819 -4.24186 1
Cu 240.379 178.811 -4.24186 1
Cu 240.379 177.804 -4.24186 1
Cu 240.379 176.8 -4.24186 1
Cu 240.379 175.804 -4.24186 1
Cu 240.379 174.82 -4.24186 1
Cu 240.379 173.851 -4.24186 1
Cu 240.379 172.902 -4.24186 1
Cu 240.379 171.977 -4.24186 1
Cu 240.379 171.079 -4.24186 1
Cu 240.379 170.211 -4.24186 1
Cu 240.379 169.377 -4.24186 1
Cu 240.379 168.58 -4.24186 1
Cu 240.676 167.823 -4.24186 1
Cu 241.42 167.11 -4.24186 1
Cu 242.208 166.444 -4.24186 1
Cu 243.039 165.826 -4.24186 1
Cu 243.909 165.259 -4.24186 1
Cu 244.814 164.745 -4.24186 1
Cu 245.751 164.288 -4.24186 1
Cu 246.716 163.887 -4.24186 1
Cu 247.705 163.546 -4.24186 1
Cu 248.715 163.264 -4.24186 1
Cu 249.741 163.044 -4.24186 1
Cu 250.78 162.887 -4.24186 1
Cu 251.827 162.792 -4.24186 1
Cu 252.878 162.76 -4.24186 1
Cu 253.928 162.792 -4.24186 1
Cu 254.975 162.887 -4.24186 1
Cu 256.014 163.044 -4.24186 1
Cu 257.04 163.264 -4.24186 1
Cu 258.05 163.546 -4.24186 1
Cu 259.039 163.887 -4.24186 1
Cu 260.004 164.288 -4.24186 1
Cu 260.941 164.745 -4.24186 1
Cu 261.846 165.259 -4.24186 1
Cu 262.716 165.826 -4.24186 1
Cu 263.547 166.444 -4.24186 1
Cu 264.335 167.11 -4.24186 1
Cu 265.079 167.823 -4.24186 1
Cu 265.376 168.58 -4.24186 1
Cu 265.376 169.377 -4.24186 1
Cu 265.376 170.211 -4.24186 1
Cu 265.376 171.079 -4.24186 1
Cu 265.376 171.977 -4.24186 1
Cu 265.376 172.902 -4.24186 1
Cu 265.376 173.851 -4.24186 1
Cu 265.376 174.82 -4.24186 1
Cu 265.376 175.804 -4.24186 1
Cu 265.376 176.8 -4.24186 1
Cu 265.376 177.804 -4.24186 1
Cu 265.376 178.811 -4.24186 1
Cu 265.587 178.811 -4.65748 1
Cu 265.587 179.836 -4.65748 1
Cu 265.587 180.857 -4.65748 1
Cu 265.587 181.87 -4.65748 1
Cu 265.587 182.871 -4.65748 1
Cu 265.587 183.855 -4.65748 1
Cu 265.587 184.82 -4.65748 1
Cu 265.587 185.761 -4.65748 1
Cu 265.587 186.675 -4.65748 1
Cu 265.587 187.557 -4.65748 1
Cu 265.587 188.406 -4.65748 1
Cu 265.587 189.216 -4.65748 1
Cu 265.285 189.985 -4.65748 1
Cu 264.529 190.71 -4.65748 1
Cu 263.727 191.388 -4.65748 1
Cu 262.882 192.017 -4.65748 1
Cu 261.997 192.593 -4.65748 1
Cu 261.077 193.115 -4.65748 1
Cu 260.124 193.58 -4.65748 1
Cu 259.143 193.988 -4.65748 1
Cu 258.137 194.335 -4.65748 1
Cu 257.11 194.621 -4.65748 1
Cu 256.067 194.845 -4.65748 1
Cu 255.011 195.005 -4.65748 1
Cu 253.946 195.102 -4.65748 1
Cu 252.878 195.134 -4.65748 1
Cu 251.809 195.102 -4.65748 1
Cu 250.744 195.005 -4.65748 1
Cu 249.688 194.845 -4.65748 1
Cu 248.645 194.621 -4.65748 1
Cu 247.618 194.335 -4.65748 1
Cu 246.612 193.988 -4.65748 1
Cu 245.631 193.58 -4.65748 1
Cu 244.678 193.115 -4.65748 1
Cu 243.758 192.593 -4.65748 1
Cu 242.873 192.017 -4.65748 1
Cu 242.028 191.388 -4.65748 1
Cu 241.226 190.71 -4.65748 1
Cu 240.47 189.985 -4.65748 1
Cu 240.168 189.216 -4.65748 1
Cu 240.168 188.406 -4.65748 1
Cu 240.168 187.557 -4.65748 1
Cu 240.168 186.675 -4.65748 1
Cu 240.168 185.761 -4.65748 1
Cu 240.168 184.82 -4.65748 1
Cu 240.168 183.855 -4.65748 1
Cu 240.168 182.871 -4.65748 1
Cu 240.168 181.87 -4.65748 1
Cu 240.168 180.857 -4.65748 1
Cu 240.168 179.836 -4.65748 1
Cu 240.168 178.811 -4.65748 1
Cu 240.168 177.787 -4.65748 1
Cu 240.168 176.766 -4.65748 1
Cu 240.168 175.753 -4.65748 1
Cu 240.168 174.752 -4.65748 1
Cu 240.168 173.767 -4.65748 1
Cu 240.168 172.803 -4.65748 1
Cu 240.168 171.862 -4.65748 1
Cu 240.168 170.948 -4.65748 1
Cu 240.168 170.065 -4.65748 1
Cu 240.168 169.217 -4.65748 1
Cu 240.168 168.407 -4.65748 1
Cu 240.47 167.638 -4.65748 1
Cu 241.226 166.913 -4.65748 1
Cu 242.028 166.235 -4.65748 1
Cu 242.873 165.606 -4.65748 1
Cu 243.758 165.03 -4.65748 1
Cu 244.678 164.508 -4.65748 1
Cu 245.631 164.042 -4.65748 1
Cu 246.612 163.635 -4.65748 1
Cu 247.618 163.288 -4.65748 1
Cu 248.645 163.002 -4.65748 1
Cu 249.688 162.778 -4.65748 1
Cu 250.744 162.618 -4.65748 1
Cu 251.809 162.521 -4.65748 1
Cu 252.878 162.489 -4.65748 1
Cu 253.946 162.521 -4.65748 1
Cu 255.011 162.618 -4.65748 1
Cu 256.067 162.778 -4.65748 1
Cu 257.11 163.002 -4.65748 1
Cu 258.137 163.288 -4.65748 1
Cu 259.143 163.635 -4.65748 1
Cu 260.124 164.042 -4.65748 1
Cu 261.077 164.508 -4.65748 1
Cu 261.997 165.03 -4.65748 1
Cu 262.882 165.606 -4.65748 1
Cu 263.727 166.235 -4.65748 1
Cu 264.529 166.913 -4.65748 1
Cu 265.285 167.638 -4.65748 1
Cu 265.587 168.407 -4.65748 1
Cu 265.587 169.217 -4.65748 1
Cu 265.587 170.065 -4.65748 1
Cu 265.587 170.948 -4.65748 1
Cu 265.587 171.862 -4.65748 1
Cu 265.587 172.803 -4.65748 1
Cu 265.587 173.767 -4.65748 1
Cu 265.587 174.752 -4.65748 1
Cu 265.587 175.753 -4.65748 1
Cu 265.587 176.766 -4.65748 1
Cu 265.587 177.787 -4.65748 1
Cu 265.587 178.811 -4.65748 1
Cu 265.811 178.811 -5.05775 1
Cu 265.811 179.854 -5.05775 1
Cu 265.811 180.893 -5.05775 1
Cu 265.811 181.924 -5.05775 1
Cu 265.811 182.942 -5.05775 1
Cu 265.811 183.944 -5.05775 1
Cu 265.811 184.926 -5.05775 1
Cu 265.811 185.884 -5.05775 1
Cu 265.811 186.814 -5.05775 1
Cu 265.811 187.712 -5.05775 1
Cu 265.811 188.575 -5.05775 1
Cu 265.811 189.399 -5.05775 1
Cu 265.504 190.182 -5.05775 1
Cu 264.734 190.92 -5.05775 1
Cu 263.918 191.61 -5.05775 1
Cu 263.058 192.249 -5.05775 1
Cu 262.158 192.836 -5.05775 1
Cu 261.222 193.367 -5.05775 1
Cu 260.252 193.841 -5.05775 1
Cu 259.254 194.255 -5.05775 1
Cu 258.23 194.609 -5.05775 1
Cu 257.185 194.9 -5.05775 1
Cu 256.123 195.128 -5.05775 1
Cu 255.048 195.291 -5.05775 1
Cu 253.965 195.389 -5.05775 1
Cu 252.878 195.422 -5.05775 1
Cu 251.79 195.389 -5.05775 1
Cu 250.707 195.291 -5.05775 1
Cu 249.632 195.128 -5.05775 1
Cu 248.57 194.9 -5.05775 1
Cu 247.525 194.609 -5.05775 1
Cu 246.501 194.255 -5.05775 1
Cu 245.503 193.841 -5.05775 1
Cu 244.533 193.367 -5.05775 1
Cu 243.597 192.836 -5.05775 1
Cu 242.697 192.249 -5.05775 1
Cu 241.837 191.61 -5.05775 1
Cu 241.021 190.92 -5.05775 1
Cu 240.251 190.182 -5.05775 1
Cu 239.944 189.399 -5.05775 1
Cu 239.944 188.575 -5.05775 1
Cu 239.944 187.712 -5.05775 1
Cu 239.944 186.814 -5.05775 1
Cu 239.944 185.884 -5.05775 1
Cu 239.944 184.926 -5.05775 1
Cu 239.944 183.944 -5.05775 1
Cu 239.944 182.942 -5.05775 1
Cu 239.944 181.924 -5.05775 1
Cu 239.944 180.893 -5.05775 1
Cu 239.944 179.854 -5.05775 1
Cu 239.944 178.811 -5.05775 1
Cu 239.944 177.768 -5.05775 1
Cu 239.944 176.73 -5.05775 1
Cu 239.944 175.699 -5.05775 1
Cu 239.944 174.681 -5.05775 1
Cu 239.944 173.679 -5.05775 1
Cu 239.944 172.697 -5.05775 1
Cu 239.944 171.739 -5.05775 1
Cu 239.944 170.809 -5.05775 1
Cu 239.944 169.911 -5.05775 1
Cu 239.944 169.048 -5.05775 1
Cu 239.944 168.224 -5.05775 1
Cu 240.251 167.441 -5.05775 1
Cu 241.021 166.703 -5.05775 1
Cu 241.837 166.013 -5.05775 1
Cu 242.697 165.373 -5.05775 1
Cu 243.597 164.787 -5.05775 1
Cu 244.533 164.256 -5.05775 1
Cu 245.503 163.782 -5.05775 1
Cu 246.501 163.367 -5.05775 1
Cu 247.525 163.014 -5.05775 1
Cu 248.57 162.723 -5.05775 1
Cu 249.632 162.495 -5.05775 1
Cu 250.707 162.332 -5.05775 1
Cu 251.79 162.234 -5.05775 1
Cu 252.878 162.201 -5.05775 1
Cu 253.965 162.234 -5.05775 1
Cu 255.048 162.332 -5.05775 1
Cu 256.123 162.495 -5.05775 1
Cu 257.185 162.723 -5.05775 1
Cu 258.23 163.014 -5.05775 1
Cu 259.254 163.367 -5.05775 1
Cu 260.252 163.782 -5.05775 1
Cu 261.222 164.256 -5.05775 1
Cu 262.158 164.787 -5.05775 1
Cu 263.058 165.373 -5.05775 1
Cu 263.918 166.013 -5.05775 1
Cu 264.734 166.703 -5.05775 1
Cu 265.504 167.441 -5.05775 1
Cu 265.811 168.224 -5.05775 1
Cu 265.811 169.048 -5.05775 1
Cu 265.811 169.911 -5.05775 1
Cu 265.811 170.809 -5.05775 1
Cu 265.811 171.739 -5.05775 1
Cu 265.811 172.697 -5.05775 1
Cu 265.811 173.679 -5.05775 1
Cu 265.811 174.681 -5.05775 1
Cu 265.811 175.699 -5.05775 1
Cu 265.811 176.73 -5.05775 1
Cu 265.811 177.768 -5.05775 1
Cu 265.811 178.811 -5.05775 1
Cu 266.048 178.811 -5.44487 1
Cu 266.048 179.873 -5.44487 1
Cu 266.048 180.931 -5.44487 1
Cu 266.048 181.981 -5.44487 1
Cu 266.048 183.018 -5.44487 1
Cu 266.048 184.038 -5.44487 1
Cu 266.048 185.038 -5.44487 1
Cu 266.048 186.013 -5.44487 1
Cu 266.048 186.96 -5.44487 1
Cu 266.048 187.875 -5.44487 1
Cu 266.048 188.754 -5.44487 1
Cu 266.048 189.593 -5.44487 1
Cu 265.735 190.39 -5.44487 1
Cu 264.952 191.142 -5.44487 1
Cu 264.12 191.844 -5.44487 1
Cu 263.245 192.496 -5.44487 1
Cu 262.328 193.093 -5.44487 1
Cu 261.375 193.634 -5.44487 1
Cu 260.387 194.116 -5.44487 1
Cu 259.37 194.538 -5.44487 1
Cu 258.328 194.898 -5.44487 1
Cu 257.264 195.195 -5.44487 1
Cu 256.183 195.427 -5.44487 1
Cu 255.088 195.593 -5.44487 1
Cu 253.985 195.693 -5.44487 1
Cu 252.878 195.726 -5.44487 1
Cu 251.77 195.693 -5.44487 1
Cu 250.667 195.593 -5.44487 1
Cu 249.572 195.427 -5.44487 1
Cu 248.491 195.195 -5.44487 1
Cu 247.427 194.898 -5.44487 1
Cu 246.385 194.538 -5.44487 1
Cu 245.368 194.116 -5.44487 1
Cu 244.38 193.634 -5.44487 1
Cu 243.427 193.093 -5.44487 1
Cu 242.51 192.496 -5.44487 1
Cu 241.635 191.844 -5.44487 1
Cu 240.804 191.142 -5.44487 1
Cu 240.02 190.39 -5.44487 1
Cu 239.707 189.593 -5.44487 1
Cu 239.707 188.754 -5.44487 1
Cu 239.707 187.875 -5.44487 1
Cu 239.707 186.96 -5.44487 1
Cu 239.707 186.013 -5.44487 1
Cu 239.707 185.038 -5.44487 1
Cu 239.707 184.038 -5.44487 1
Cu 239.707 183.018 -5.44487 1
Cu 239.707 181.981 -5.44487 1
Cu 239.707 180.931 -5.44487 1
Cu 239.707 179.873 -5.44487 1
Cu 239.707 178.811 -5.44487 1
Cu 239.707 177.749 -5.44487 1
Cu 239.707 176.691 -5.44487 1
Cu 239.707 175.642 -5.44487 1
Cu 239.707 174.605 -5.44487 1
Cu 239.707 173.584 -5.44487 1
Cu 239.707 172.585 -5.44487 1
Cu 239.707 171.609 -5.44487 1
Cu 239.707 170.663 -5.44487 1
Cu 239.707 169.748 -5.44487 1
Cu 239.707 168.869 -5.44487 1
Cu 239.707 168.03 -5.44487 1
Cu 240.02 167.232 -5.44487 1
Cu 240.804 166.481 -5.44487 1
Cu 241.635 165.778 -5.44487 1
Cu 242.51 165.127 -5.44487 1
Cu 243.427 164.53 -5.44487 1
Cu 244.38 163.989 -5.44487 1
Cu 245.368 163.506 -5.44487 1
Cu 246.385 163.084 -5.44487 1
Cu 247.427 162.725 -5.44487 1
Cu 248.491 162.428 -5.44487 1
Cu 249.572 162.196 -5.44487 1
Cu 250.667 162.03 -5.44487 1
Cu 251.77 161.93 -5.44487 1
Cu 252.878 161.897 -5.44487 1
Cu 253.985 161.93 -5.44487 1
Cu 255.088 162.03 -5.44487 1
Cu 256.183 162.196 -5.44487 1
Cu 257.264 162.428 -5.44487 1
Cu 258.328 162.725 -5.44487 1
Cu 259.37 163.084 -5.44487 1
Cu 260.387 163.506 -5.44487 1
Cu 261.375 163.989 -5.44487 1
Cu 262.328 164.53 -5.44487 1
Cu 263.245 165.127 -5.44487 1
Cu 264.12 165.778 -5.44487 1
Cu 264.952 166.481 -5.44487 1
Cu 265.735 167.232 -5.44487 1
Cu 266.048 168.03 -5.44487 1
Cu 266.048 168.869 -5.44487 1
Cu 266.048 169.748 -5.44487 1
Cu 266.048 170.663 -5.44487 1
Cu 266.048 171.609 -5.44487 1
Cu 266.048 172.585 -5.44487 1
Cu 266.048 173.584 -5.44487 1
Cu 266.048 174.605 -5.44487 1
Cu 266.048 175.642 -5.44487 1
Cu 266.048 176.691 -5.44487 1
Cu 266.048 177.749 -5.44487 1
Cu 266.048 178.811 -5.44487 1
Cu 266.298 178.811 -5.82053 1
Cu 266.298 179.894 -5.82053 1
Cu 266.298 180.972 -5.82053 1
Cu 266.298 182.041 -5.82053 1
Cu 266.298 183.098 -5.82053 1
Cu 266.298 184.137 -5.82053 1
Cu 266.298 185.156 -5.82053 1
Cu 266.298 186.15 -5.82053 1
Cu 266.298 187.115 -5.82053 1
Cu 266.298 188.047 -5.82053 1
Cu 266.298 188.942 -5.82053 1
Cu 266.298 189.798 -5.82053 1
Cu 265.979 190.61 -5.82053 1
Cu 265.18 191.375 -5.82053 1
Cu 264.333 192.091 -5.82053 1
Cu 263.441 192.755 -5.82053 1
Cu 262.507 193.364 -5.82053 1
Cu 261.536 193.915 -5.82053 1
Cu 260.53 194.406 -5.82053 1
Cu 259.494 194.836 -5.82053 1
Cu 258.431 195.203 -5.82053 1
Cu 257.347 195.505 -5.82053 1
Cu 256.245 195.741 -5.82053 1
Cu 255.13 195.911 -5.82053 1
Cu 254.006 196.013 -5.82053 1
Cu 252.878 196.047 -5.82053 1
Cu 251.749 196.013 -5.82053 1
Cu 250.625 195.911 -5.82053 1
Cu 249.51 195.741 -5.82053 1
Cu 248.408 195.505 -5.82053 1
Cu 247.324 195.203 -5.82053 1
Cu 246.262 194.836 -5.82053 1
Cu 245.225 194.406 -5.82053 1
Cu 244.219 193.915 -5.82053 1
Cu 243.248 193.364 -5.82053 1
Cu 242.314 192.755 -5.82053 1
Cu 241.422 192.091 -5.82053 1
Cu 240.575 191.375 -5.82053 1
Cu 239.776 190.61 -5.82053 1
Cu 239.457 189.798 -5.82053 1
Cu 239.457 188.942 -5.82053 1
Cu 239.457 188.047 -5.82053 1
Cu 239.457 187.115 -5.82053 1
Cu 239.457 186.15 -5.82053 1
Cu 239.457 185.156 -5.82053 1
Cu 239.457 184.137 -5.82053 1
Cu 239.457 183.098 -5.82053 1
Cu 239.457 182.041 -5.82053 1
Cu 239.457 180.972 -5.82053 1
Cu 239.457 179.894 -5.82053 1
Cu 239.457 178.811 -5.82053 1
Cu 239.457 177.729 -5.82053 1
Cu 239.457 176.651 -5.82053 1
Cu 239.457 175.582 -5.82053 1
Cu 239.457 174.525 -5.82053 1
Cu 239.457 173.485 -5.82053 1
Cu 239.457 172.467 -5.82053 1
Cu 239.457 171.473 -5.82053 1
Cu 239.457 170.508 -5.82053 1
Cu 239.457 169.576 -5.82053 1
Cu 239.457 168.681 -5.82053 1
Cu 239.457 167.825 -5.82053 1
Cu 239.776 167.013 -5.82053 1
Cu 240.575 166.247 -5.82053 1
Cu 241.422 165.531 -5.82053 1
Cu 242.314 164.868 -5.82053 1
Cu 243.248 164.259 -5.82053 1
Cu 244.219 163.708 -5.82053 1
Cu 245.225 163.216 -5.82053 1
Cu 246.262 162.786 -5.82053 1
Cu 247.324 162.42 -5.82053 1
Cu 248.408 162.118 -5.82053 1
Cu 249.51 161.881 -5.82053 1
Cu 250.625 161.712 -5.82053 1
Cu 251.749 161.61 -5.82053 1
Cu 252.878 161.576 -5.82053 1
Cu 254.006 161.61 -5.82053 1
Cu 255.13 161.712 -5.82053 1
Cu 256.245 161.881 -5.82053 1
Cu 257.347 162.118 -5.82053 1
Cu 258.431 162.42 -5.82053 1
Cu 259.494 162.786 -5.82053 1
Cu 260.53 163.216 -5.82053 1
Cu 261.536 163.708 -5.82053 1
Cu 262.507 164.259 -5.82053 1
Cu 263.441 164.868 -5.82053 1
Cu 264.333 165.531 -5.82053 1
Cu 265.18 166.247 -5.82053 1
Cu 265.979 167.013 -5.82053 1
Cu 266.298 167.825 -5.82053 1
Cu 266.298 168.681 -5.82053 1
Cu 266.298 169.576 -5.82053 1
Cu 266.298 170.508 -5.82053 1
Cu 266.298 171.473 -5.82053 1
Cu 266.298 172.467 -5.82053 1
Cu 266.298 173.485 -5.82053 1
Cu 266.298 174.525 -5.82053 1
Cu 266.298 175.582 -5.82053 1
Cu 266.298 176.651 -5.82053 1
Cu 266.298 177.729 -5.82053 1
Cu 266.298 178.811 -5.82053 1
Cu 266.56 178.811 -6.18606 1
Cu 266.56 179.915 -6.18606 1
Cu 266.56 181.014 -6.18606 1
Cu 266.56 182.104 -6.18606 1
Cu 266.56 183.181 -6.18606 1
Cu 266.56 184.241 -6.18606 1
Cu 266.56 185.28 -6.18606 1
Cu 266.56 186.293 -6.18606 1
Cu 266.56 187.277 -6.18606 1
Cu 266.56 188.227 -6.18606 1
Cu 266.56 189.14 -6.18606 1
Cu 266.56 190.012 -6.18606 1
Cu 266.235 190.84 -6.18606 1
Cu 265.421 191.621 -6.18606 1
Cu 264.557 192.351 -6.18606 1
Cu 263.648 193.027 -6.18606 1
Cu 262.696 193.648 -6.18606 1
Cu 261.705 194.21 -6.18606 1
Cu 260.679 194.711 -6.18606 1
Cu 259.623 195.149 -6.18606 1
Cu 258.54 195.523 -6.18606 1
Cu 257.434 195.831 -6.18606 1
Cu 256.311 196.072 -6.18606 1
Cu 255.174 196.245 -6.18606 1
Cu 254.028 196.349 -6.18606 1
Cu 252.878 196.383 -6.18606 1
Cu 251.727 196.349 -6.18606 1
Cu 250.581 196.245 -6.18606 1
Cu 249.444 196.072 -6.18606 1
Cu 248.321 195.831 -6.18606 1
Cu 247.215 195.523 -6.18606 1
Cu 246.132 195.149 -6.18606 1
Cu 245.076 194.711 -6.18606 1
Cu 244.05 194.21 -6.18606 1
Cu 243.059 193.648 -6.18606 1
Cu 242.107 193.027 -6.18606 1
Cu 241.198 192.351 -6.18606 1
Cu 240.334 191.621 -6.18606 1
Cu 239.521 190.84 -6.18606 1
Cu 239.195 190.012 -6.18606 1
Cu 239.195 189.14 -6.18606 1
Cu 239.195 188.227 -6.18606 1
Cu 239.195 187.277 -6.18606 1
Cu 239.195 186.293 -6.18606 1
Cu 239.195 185.28 -6.18606 1
Cu 239.195 184.241 -6.18606 1
Cu 239.195 183.181 -6.18606 1
Cu 239.195 182.104 -6.18606 1
Cu 239.195 181.014 -6.18606 1
Cu 239.195 179.915 -6.18606 1
Cu 239.195 178.811 -6.18606 1
Cu 239.195 177.708 -6.18606 1
Cu 239.195 176.609 -6.18606 1
Cu 239.195 175.519 -6.18606 1
Cu 239.195 174.441 -6.18606 1
Cu 239.195 173.381 -6.18606 1
Cu 239.195 172.343 -6.18606 1
Cu 239.195 171.33 -6.18606 1
Cu 239.195 170.346 -6.18606 1
Cu 239.195 169.396 -6.18606 1
Cu 239.195 168.483 -6.18606 1
Cu 239.195 167.611 -6.18606 1
Cu 239.521 166.783 -6.18606 1
Cu 240.334 166.002 -6.18606 1
Cu 241.198 165.272 -6.18606 1
Cu 242.107 164.595 -6.18606 1
Cu 243.059 163.975 -6.18606 1
Cu 244.05 163.413 -6.18606 1
Cu 245.076 162.912 -6.18606 1
Cu 246.132 162.473 -6.18606 1
Cu 247.215 162.1 -6.18606 1
Cu 248.321 161.792 -6.18606 1
Cu 249.444 161.551 -6.18606 1
Cu 250.581 161.378 -6.18606 1
Cu 251.727 161.274 -6.18606 1
Cu 252.878 161.24 -6.18606 1
Cu 254.028 161.274 -6.18606 1
Cu 255.174 161.378 -6.18606 1
Cu 256.311 161.551 -6.18606 1
Cu 257.434 161.792 -6.18606 1
Cu 258.54 162.1 -6.18606 1
Cu 259.623 162.473 -6.18606 1
Cu 260.679 162.912 -6.18606 1
Cu 261.705 163.413 -6.18606 1
Cu 262.696 163.975 -6.18606 1
Cu 263.648 164.595 -6.18606 1
Cu 264.557 165.272 -6.18606 1
Cu 265.421 166.002 -6.18606 1
Cu 266.235 166.783 -6.18606 1
Cu 266.56 167.611 -6.18606 1
Cu 266.56 168.483 -6.18606 1
Cu 266.56 169.396 -6.18606 1
Cu 266.56 170.346 -6.18606 1
Cu 266.56 171.33 -6.18606 1
Cu 266.56 172.343 -6.18606 1
Cu 266.56 173.381 -6.18606 1
Cu 266.56 174.441 -6.18606 1
Cu 266.56 175.519 -6.18606 1
Cu 266.56 176.609 -6.18606 1
Cu 266.56 177.708 -6.18606 1
Cu 266.56 178.811 -6.18606 1
Cu 266.834 178.811 -6.54256 1
Cu 266.834 179.937 -6.54256 1
Cu 266.834 181.058 -6.54256 1
Cu 266.834 182.17 -6.54256 1
Cu 266.834 183.269 -6.54256 1
Cu 266.834 184.35 -6.54256 1
Cu 266.834 185.41 -6.54256 1
Cu 266.834 186.443 -6.54256 1
Cu 266.834 187.447 -6.54256 1
Cu 266.834 188.416 -6.54256 1
Cu 266.834 189.347 -6.54256 1
Cu 266.834 190.237 -6.54256 1
Cu 266.503 191.082 -6.54256 1
Cu 265.672 191.878 -6.54256 1
Cu 264.792 192.622 -6.54256 1
Cu 263.864 193.313 -6.54256 1
Cu 262.893 193.946 -6.54256 1
Cu 261.882 194.519 -6.54256 1
Cu 260.836 195.03 -6.54256 1
Cu 259.758 195.477 -6.54256 1
Cu 258.653 195.859 -6.54256 1
Cu 257.526 196.173 -6.54256 1
Cu 256.38 196.418 -6.54256 1
Cu 255.22 196.595 -6.54256 1
Cu 254.051 196.701 -6.54256 1
Cu 252.878 196.736 -6.54256 1
Cu 251.704 196.701 -6.54256 1
Cu 250.535 196.595 -6.54256 1
Cu 249.375 196.418 -6.54256 1
Cu 248.229 196.173 -6.54256 1
Cu 247.102 195.859 -6.54256 1
Cu 245.997 195.477 -6.54256 1
Cu 244.919 195.03 -6.54256 1
Cu 243.873 194.519 -6.54256 1
Cu 242.862 193.946 -6.54256 1
Cu 241.891 193.313 -6.54256 1
Cu 240.963 192.622 -6.54256 1
Cu 240.083 191.878 -6.54256 1
Cu 239.252 191.082 -6.54256 1
Cu 238.921 190.237 -6.54256 1
Cu 238.921 189.347 -6.54256 1
Cu 238.921 188.416 -6.54256 1
Cu 238.921 187.447 -6.54256 1
Cu 238.921 186.443 -6.54256 1
Cu 238.921 185.41 -6.54256 1
Cu 238.921 184.35 -6.54256 1
Cu 238.921 183.269 -6.54256 1
Cu 238.921 182.17 -6.54256 1
Cu 238.921 181.058 -6.54256 1
Cu 238.921 179.937 -6.54256 1
Cu 238.921 178.811 -6.54256 1
Cu 238.921 177.686 -6.54256 1
Cu 238.921 176.565 -6.54256 1
Cu 238.921 175.453 -6.54256 1
Cu 238.921 174.354 -6.54256 1
Cu 238.921 173.272 -6.54256 1
Cu 238.921 172.213 -6.54256 1
Cu 238.921 171.18 -6.54256 1
Cu 238.921 170.176 -6.54256 1
Cu 238.921 169.207 -6.54256 1
Cu 238.921 168.276 -6.54256 1
Cu 238.921 167.386 -6.54256 1
Cu 239.252 166.541 -6.54256 1
Cu 240.083 165.745 -6.54256 1
Cu 240.963 165 -6.54256 1
Cu 241.891 164.31 -6.54256 1
Cu 242.862 163.677 -6.54256 1
Cu 243.873 163.104 -6.54256 1
Cu 244.919 162.593 -6.54256 1
Cu 245.997 162.146 -6.54256 1
Cu 247.102 161.764 -6.54256 1
Cu 248.229 161.45 -6.54256 1
Cu 249.375 161.204 -6.54256 1
Cu 250.535 161.028 -6.54256 1
Cu 251.704 160.922 -6.54256 1
Cu 252.878 160.887 -6.54256 1
Cu 254.051 160.922 -6.54256 1
Cu 255.22 161.028 -6.54256 1
Cu 256.38 161.204 -6.54256 1
Cu 257.526 161.45 -6.54256 1
Cu 258.653 161.764 -6.54256 1
Cu 259.758 162.146 -6.54256 1
Cu 260.836 162.593 -6.54256 1
Cu 261.882 163.104 -6.54256 1
Cu 262.893 163.677 -6.54256 1
Cu 263.864 164.31 -6.54256 1
Cu 264.792 165 -6.54256 1
Cu 265.672 165.745 -6.54256 1
Cu 266.503 166.541 -6.54256 1
Cu 266.834 167.386 -6.54256 1
Cu 266.834 168.276 -6.54256 1
Cu 266.834 169.207 -6.54256 1
Cu 266.834 170.176 -6.54256 1
Cu 266.834 171.18 -6.54256 1
Cu 266.834 172.213 -6.54256 1
Cu 266.834 173.272 -6.54256 1
Cu 266.834 174.354 -6.54256 1
Cu 266.834 175.453 -6.54256 1
Cu 266.834 176.565 -6.54256 1
Cu 266.834 177.686 -6.54256 1
Cu 266.834 178.811 -6.54256 1
Cu 267.122 178.811 -6.89092 1
Cu 267.122 179.96 -6.89092 1
Cu 267.122 181.104 -6.89092 1
Cu 267.122 182.239 -6.89092 1
Cu 267.122 183.361 -6.89092 1
Cu 267.122 184.464 -6.89092 1
Cu 267.122 185.546 -6.89092 1
Cu 267.122 186.6 -6.89092 1
Cu 267.122 187.624 -6.89092 1
Cu 267.122 188.613 -6.89092 1
Cu 267.122 189.564 -6.89092 1
Cu 267.122 190.472 -6.89092 1
Cu 266.783 191.334 -6.89092 1
Cu 265.936 192.147 -6.89092 1
Cu 265.037 192.907 -6.89092 1
Cu 264.09 193.611 -6.89092 1
Cu 263.099 194.257 -6.89092 1
Cu 262.067 194.842 -6.89092 1
Cu 260.999 195.364 -6.89092 1
Cu 259.9 195.82 -6.89092 1
Cu 258.772 196.209 -6.89092 1
Cu 257.621 196.53 -6.89092 1
Cu 256.452 196.781 -6.89092 1
Cu 255.268 196.961 -6.89092 1
Cu 254.075 197.069 -6.89092 1
Cu 252.878 197.105 -6.89092 1
Cu 251.68 197.069 -6.89092 1
Cu 250.487 196.961 -6.89092 1
Cu 249.303 196.781 -6.89092 1
Cu 248.134 196.53 -6.89092 1
Cu 246.983 196.209 -6.89092 1
Cu 245.855 195.82 -6.89092 1
Cu 244.756 195.364 -6.89092 1
Cu 243.688 194.842 -6.89092 1
Cu 242.656 194.257 -6.89092 1
Cu 241.665 193.611 -6.89092 1
Cu 240.718 192.907 -6.89092 1
Cu 239.819 192.147 -6.89092 1
Cu 238.972 191.334 -6.89092 1
Cu 238.633 190.472 -6.89092 1
Cu 238.633 189.564 -6.89092 1
Cu 238.633 188.613 -6.89092 1
Cu 238.633 187.624 -6.89092 1
Cu 238.633 186.6 -6.89092 1
Cu 238.633 185.546 -6.89092 1
Cu 238.633 184.464 -6.89092 1
Cu 238.633 183.361 -6.89092 1
Cu 238.633 182.239 -6.89092 1
Cu 238.633 181.104 -6.89092 1
Cu 238.633 179.96 -6.89092 1
Cu 238.633 178.811 -6.89092 1
Cu 238.633 177.663 -6.89092 1
Cu 238.633 176.519 -6.89092 1
Cu 238.633 175.384 -6.89092 1
Cu 238.633 174.262 -6.89092 1
Cu 238.633 173.158 -6.89092 1
Cu 238.633 172.077 -6.89092 1
Cu 238.633 171.022 -6.89092 1
Cu 238.633 169.998 -6.89092 1
Cu 238.633 169.009 -6.89092 1
Cu 238.633 168.059 -6.89092 1
Cu 238.633 167.151 -6.89092 1
Cu 238.972 166.289 -6.89092 1
Cu 239.819 165.476 -6.89092 1
Cu 240.718 164.716 -6.89092 1
Cu 241.665 164.012 -6.89092 1
Cu 242.656 163.366 -6.89092 1
Cu 243.688 162.781 -6.89092 1
Cu 244.756 162.259 -6.89092 1
Cu 245.855 161.803 -6.89092 1
Cu 246.983 161.413 -6.89092 1
Cu 248.134 161.093 -6.89092 1
Cu 249.303 160.842 -6.89092 1
Cu 250.487 160.662 -6.89092 1
Cu 251.68 160.554 -6.89092 1
Cu 252.878 160.518 -6.89092 1
Cu 254.075 160.554 -6.89092 1
Cu 255.268 160.662 -6.89092 1
Cu 256.452 160.842 -6.89092 1
Cu 257.621 161.093 -6.89092 1
Cu 258.772 161.413 -6.89092 1
Cu 259.9 161.803 -6.89092 1
Cu 260.999 162.259 -6.89092 1
Cu 262.067 162.781 -6.89092 1
Cu 263.099 163.366 -6.89092 1
Cu 264.09 164.012 -6.89092 1
Cu 265.037 164.716 -6.89092 1
Cu 265.936 165.476 -6.89092 1
Cu 266.783 166.289 -6.89092 1
Cu 267.122 167.151 -6.89092 1
Cu 267.122 168.059 -6.89092 1
Cu 267.122 169.009 -6.89092 1
Cu 267.122 169.998 -6.89092 1
Cu 267.122 171.022 -6.89092 1
Cu 267.122 172.077 -6.89092 1
Cu 267.122 173.158 -6.89092 1
Cu 267.122 174.262 -6.89092 1
Cu 267.122 175.384 -6.89092 1
Cu 267.122 176.519 -6.89092 1
Cu 267.122 177.663 -6.89092 1
Cu 267.122 178.811 -6.89092 1
Cu 267.422 178.811 -7.23188 1
Cu 267.422 179.984 -7.23188 1
Cu 267.422 181.152 -7.23188 1
Cu 267.422 182.311 -7.23188 1
Cu 267.422 183.457 -7.23188 1
Cu 267.422 184.583 -7.23188 1
Cu 267.422 185.687 -7.23188 1
Cu 267.422 186.764 -7.23188 1
Cu 267.422 187.81 -7.23188 1
Cu 267.422 188.82 -7.23188 1
Cu 267.422 189.79 -7.23188 1
Cu 267.422 190.718 -7.23188 1
Cu 267.076 191.598 -7.23188 1
Cu 266.211 192.428 -7.23188 1
Cu 265.293 193.204 -7.23188 1
Cu 264.326 193.923 -7.23188 1
Cu 263.314 194.582 -7.23188 1
Cu 262.261 195.18 -7.23188 1
Cu 261.171 195.712 -7.23188 1
Cu 260.048 196.178 -7.23188 1
Cu 258.896 196.576 -7.23188 1
Cu 257.721 196.903 -7.23188 1
Cu 256.527 197.159 -7.23188 1
Cu 255.319 197.343 -7.23188 1
Cu 254.1 197.453 -7.23188 1
Cu 252.878 197.49 -7.23188 1
Cu 251.655 197.453 -7.23188 1
Cu 250.436 197.343 -7.23188 1
Cu 249.228 197.159 -7.23188 1
Cu 248.034 196.903 -7.23188 1
Cu 246.859 196.576 -7.23188 1
Cu 245.707 196.178 -7.23188 1
Cu 244.584 195.712 -7.23188 1
Cu 243.494 195.18 -7.23188 1
Cu 242.441 194.582 -7.23188 1
Cu 241.429 193.923 -7.23188 1
Cu 240.462 193.204 -7.23188 1
Cu 239.544 192.428 -7.23188 1
Cu 238.679 191.598 -7.23188 1
Cu 238.333 190.718 -7.23188 1
Cu 238.333 189.79 -7.23188 1
Cu 238.333 188.82 -7.23188 1
Cu 238.333 187.81 -7.23188 1
Cu 238.333 186.764 -7.23188 1
Cu 238.333 185.687 -7.23188 1
Cu 238.333 184.583 -7.23188 1
Cu 238.333 183.457 -7.23188 1
Cu 238.333 182.311 -7.23188 1
Cu 238.333 181.152 -7.23188 1
Cu 238.333 179.984 -7.23188 1
Cu 238.333 178.811 -7.23188 1
Cu 238.333 177.639 -7.23188 1
Cu 238.333 176.47 -7.23188 1
Cu 238.333 175.311 -7.23188 1
Cu 238.333 174.166 -7.23188 1
Cu 238.333 173.039 -7.23188 1
Cu 238.333 171.935 -7.23188 1
Cu 238.333 170.858 -7.23188 1
Cu 238.333 169.813 -7.23188 1
Cu 238.333 168.803 -7.23188 1
Cu 238.333 167.832 -7.23188 1
Cu 238.333 166.905 -7.23188 1
Cu 238.679 166.025 -7.23188 1
Cu 239.544 165.195 -7.23188 1
Cu 240.462 164.419 -7.23188 1
Cu 241.429 163.7 -7.23188 1
Cu 242.441 163.04 -7.23188 1
Cu 243.494 162.443 -7.23188 1
Cu 244.584 161.91 -7.23188 1
Cu 245.707 161.444 -7.23188 1
Cu 246.859 161.047 -7.23188 1
Cu 248.034 160.72 -7.23188 1
Cu 249.228 160.464 -7.23188 1
Cu 250.436 160.28 -7.23188 1
Cu 251.655 160.17 -7.23188 1
Cu 252.878 160.133 -7.23188 1
Cu 254.1 160.17 -7.23188 1
Cu 255.319 160.28 -7.23188 1
Cu 256.527 160.464 -7.23188 1
Cu 257.721 160.72 -7.23188 1
Cu 258.896 161.047 -7.23188 1
Cu 260.048 161.444 -7.23188 1
Cu 261.171 161.91 -7.23188 1
Cu 262.261 162.443 -7.23188 1
Cu 263.314 163.04 -7.23188 1
Cu 264.326 163.7 -7.23188 1
Cu 265.293 164.419 -7.23188 1
Cu 266.211 165.195 -7.23188 1
Cu 267.076 166.025 -7.23188 1
Cu 267.422 166.905 -7.23188 1
Cu 267.422 167.832 -7.23188 1
Cu 267.422 168.803 -7.23188 1
Cu 267.422 169.813 -7.23188 1
Cu 267.422 170.858 -7.23188 1
Cu 267.422 171.935 -7.23188 1
Cu 267.422 173.039 -7.23188 1
Cu 267.422 174.166 -7.23188 1
Cu 267.422 175.311 -7.23188 1
Cu 267.422 176.47 -7.23188 1
Cu 267.422 177.639 -7.23188 1
Cu 267.422 178.811 -7.23188 1
Cu 267.735 178.811 -7.56609 1
Cu 267.735 180.009 -7.56609 1
Cu 267.735 181.203 -7.56609 1
Cu 267.735 182.387 -7.56609 1
Cu 267.735 183.557 -7.56609 1
Cu 267.735 184.708 -7.56609 1
Cu 267.735 185.835 -7.56609 1
Cu 267.735 186.936 -7.56609 1
Cu 267.735 188.004 -7.56609 1
Cu 267.735 189.035 -7.56609 1
Cu 267.735 190.027 -7.56609 1
Cu 267.735 190.974 -7.56609 1
Cu 267.381 191.873 -7.56609 1
Cu 266.498 192.721 -7.56609 1
Cu 265.56 193.513 -7.56609 1
Cu 264.572 194.248 -7.56609 1
Cu 263.539 194.922 -7.56609 1
Cu 262.463 195.532 -7.56609 1
Cu 261.349 196.076 -7.56609 1
Cu 260.202 196.552 -7.56609 1
Cu 259.026 196.958 -7.56609 1
Cu 257.826 197.293 -7.56609 1
Cu 256.606 197.554 -7.56609 1
Cu 255.371 197.742 -7.56609 1
Cu 254.127 197.854 -7.56609 1
Cu 252.878 197.892 -7.56609 1
Cu 251.628 197.854 -7.56609 1
Cu 250.384 197.742 -7.56609 1
Cu 249.149 197.554 -7.56609 1
Cu 247.929 197.293 -7.56609 1
Cu 246.729 196.958 -7.56609 1
Cu 245.553 196.552 -7.56609 1
Cu 244.406 196.076 -7.56609 1
Cu 243.292 195.532 -7.56609 1
Cu 242.216 194.922 -7.56609 1
Cu 241.183 194.248 -7.56609 1
Cu 240.195 193.513 -7.56609 1
Cu 239.257 192.721 -7.56609 1
Cu 238.374 191.873 -7.56609 1
Cu 238.02 190.974 -7.56609 1
Cu 238.02 190.027 -7.56609 1
Cu 238.02 189.035 -7.56609 1
Cu 238.02 188.004 -7.56609 1
Cu 238.02 186.936 -7.56609 1
Cu 238.02 185.835 -7.56609 1
Cu 238.02 184.708 -7.56609 1
Cu 238.02 183.557 -7.56609 1
Cu 238.02 182.387 -7.56609 1
Cu 238.02 181.203 -7.56609 1
Cu 238.02 180.009 -7.56609 1
Cu 238.02 178.811 -7.56609 1
Cu 238.02 177.613 -7.56609 1
Cu 238.02 176.42 -7.56609 1
Cu 238.02 175.236 -7.56609 1
Cu 238.02 174.066 -7.56609 1
Cu 238.02 172.915 -7.56609 1
Cu 238.02 171.787 -7.56609 1
Cu 238.02 170.687 -7.56609 1
Cu 238.02 169.619 -7.56609 1
Cu 238.02 168.587 -7.56609 1
Cu 238.02 167.596 -7.56609 1
Cu 238.02 166.649 -7.56609 1
Cu 238.374 165.75 -7.56609 1
Cu 239.257 164.902 -7.56609 1
Cu 240.195 164.11 -7.56609 1
Cu 241.183 163.375 -7.56609 1
Cu 242.216 162.701 -7.56609 1
Cu 243.292 162.091 -7.56609 1
Cu 244.406 161.547 -7.56609 1
Cu 245.553 161.071 -7.56609 1
Cu 246.729 160.665 -7.56609 1
Cu 247.929 160.33 -7.56609 1
Cu 249.149 160.069 -7.56609 1
Cu 250.384 159.881 -7.56609 1
Cu 251.628 159.768 -7.56609 1
Cu 252.878 159.731 -7.56609 1
Cu 254.127 159.768 -7.56609 1
Cu 255.371 159.881 -7.56609 1
Cu 256.606 160.069 -7.56609 1
Cu 257.826 160.33 -7.56609 1
Cu 259.026 160.665 -7.56609 1
Cu 260.202 161.071 -7.56609 1
Cu 261.349 161.547 -7.56609 1
Cu 262.463 162.091 -7.56609 1
Cu 263.539 162.701 -7.56609 1
Cu 264.572 163.375 -7.56609 1
Cu 265.56 164.11 -7.56609 1
Cu 266.498 164.902 -7.56609 1
Cu 267.381 165.75 -7.56609 1
Cu 267.735 166.649 -7.56609 1
Cu 267.735 167.596 -7.56609 1
Cu 267.735 168.587 -7.56609 1
Cu 267.735 169.619 -7.56609 1
Cu 267.735 170.687 -7.56609 1
Cu 267.735 171.787 -7.56609 1
Cu 267.735 172.915 -7.56609 1
Cu 267.735 174.066 -7.56609 1
Cu 267.735 175.236 -7.56609 1
Cu 267.735 176.42 -7.56609 1
Cu 267.735 177.613 -7.56609 1
Cu 267.735 178.811 -7.56609 1
Cu 268.061 178.811 -7.89409 1
Cu 268.061 180.036 -7.89409 1
Cu 268.061 181.255 -7.89409 1
Cu 268.061 182.465 -7.89409 1
Cu 268.061 183.661 -7.89409 1
Cu 268.061 184.837 -7.89409 1
Cu 268.061 185.99 -7.89409 1
Cu 268.061 187.114 -7.89409 1
Cu 268.061 188.206 -7.89409 1
Cu 268.061 189.26 -7.89409 1
Cu 268.061 190.273 -7.89409 1
Cu 268.061 191.241 -7.89409 1
Cu 267.7 192.16 -7.89409 1
Cu 266.797 193.026 -7.89409 1
Cu 265.839 193.836 -7.89409 1
Cu 264.829 194.587 -7.89409 1
Cu 263.773 195.276 -7.89409 1
Cu 262.673 195.899 -7.89409 1
Cu 261.535 196.455 -7.89409 1
Cu 260.363 196.942 -7.89409 1
Cu 259.161 197.357 -7.89409 1
Cu 257.934 197.699 -7.89409 1
Cu 256.688 197.966 -7.89409 1
Cu 255.426 198.157 -7.89409 1
Cu 254.154 198.273 -7.89409 1
Cu 252.878 198.311 -7.89409 1
Cu 251.601 198.273 -7.89409 1
Cu 250.329 198.157 -7.89409 1
Cu 249.067 197.966 -7.89409 1
Cu 247.821 197.699 -7.89409 1
Cu 246.594 197.357 -7.89409 1
Cu 245.392 196.942 -7.89409 1
Cu 244.22 196.455 -7.89409 1
Cu 243.082 195.899 -7.89409 1
Cu 241.982 195.276 -7.89409 1
Cu 240.926 194.587 -7.89409 1
Cu 239.916 193.836 -7.89409 1
Cu 238.958 193.026 -7.89409 1
Cu 238.055 192.16 -7.89409 1
Cu 237.694 191.241 -7.89409 1
Cu 237.694 190.273 -7.89409 1
Cu 237.694 189.26 -7.89409 1
Cu 237.694 188.206 -7.89409 1
Cu 237.694 187.114 -7.89409 1
Cu 237.694 185.99 -7.89409 1
Cu 237.694 184.837 -7.89409 1
Cu 237.694 183.661 -7.89409 1
Cu 237.694 182.465 -7.89409 1
Cu 237.694 181.255 -7.89409 1
Cu 237.694 180.036 -7.89409 1
Cu 237.694 178.811 -7.89409 1
Cu 237.694 177.587 -7.89409 1
Cu 237.694 176.367 -7.89409 1
Cu 237.694 175.158 -7.89409 1
Cu 237.694 173.962 -7.89409 1
Cu 237.694 172.786 -7.89409 1
Cu 237.694 171.633 -7.89409 1
Cu 237.694 170.509 -7.89409 1
Cu 237.694 169.417 -7.89409 1
Cu 237.694 168.363 -7.89409 1
Cu 237.694 167.35 -7.89409 1
Cu 237.694 166.382 -7.89409 1
Cu 238.055 165.463 -7.89409 1
Cu 238.958 164.597 -7.89409 1
Cu 239.916 163.787 -7.89409 1
Cu 240.926 163.036 -7.89409 1
Cu 241.982 162.347 -7.89409 1
Cu 243.082 161.724 -7.89409 1
Cu 244.22 161.167 -7.89409 1
Cu 245.392 160.681 -7.89409 1
Cu 246.594 160.266 -7.89409 1
Cu 247.821 159.924 -7.89409 1
Cu 249.067 159.657 -7.89409 1
Cu 250.329 159.465 -7.89409 1
Cu 251.601 159.35 -7.89409 1
Cu 252.878 159.312 -7.89409 1
Cu 254.154 159.35 -7.89409 1
Cu 255.426 159.465 -7.89409 1
Cu 256.688 159.657 -7.89409 1
Cu 257.934 159.924 -7.89409 1
Cu 259.161 160.266 -7.89409 1
Cu 260.363 160.681 -7.89409 1
Cu 261.535 161.167 -7.89409 1
Cu 262.673 161.724 -7.89409 1
Cu 263.773 162.347 -7.89409 1
Cu 264.829 163.036 -7.89409 1
Cu 265.839 163.787 -7.89409 1
Cu 266.797 164.597 -7.89409 1
Cu 267.7 165.463 -7.89409 1
Cu 268.061 166.382 -7.89409 1
Cu 268.061 167.35 -7.89409 1
Cu 268.061 168.363 -7.89409 1
Cu 268.061 169.417 -7.89409 1
Cu 268.061 170.509 -7.89409 1
Cu 268.061 171.633 -7.89409 1
Cu 268.061 172.786 -7.89409 1
Cu 268.061 173.962 -7.89409 1
Cu 268.061 175.158 -7.89409 1
Cu 268.061 176.367 -7.89409 1
Cu 268.061 177.587 -7.89409 1
Cu 268.061 178.811 -7.89409 1
Cu 268.401 178.811 -8.21634 1
Cu 268.401 180.063 -8.21634 1
Cu 268.401 181.31 -8.21634 1
Cu 268.401 182.547 -8.21634 1
Cu 268.401 183.769 -8.21634 1
Cu 268.401 184.972 -8.21634 1
Cu 268.401 186.151 -8.21634 1
Cu 268.401 187.3 -8.21634 1
Cu 268.401 188.416 -8.21634 1
Cu 268.401 189.494 -8.21634 1
Cu 268.401 190.53 -8.21634 1
Cu 268.401 191.52 -8.21634 1
Cu 268.032 192.459 -8.21634 1
Cu 267.109 193.345 -8.21634 1
Cu 266.129 194.173 -8.21634 1
Cu 265.097 194.94 -8.21634 1
Cu 264.017 195.644 -8.21634 1
Cu 262.893 196.282 -8.21634 1
Cu 261.729 196.851 -8.21634 1
Cu 260.53 197.348 -8.21634 1
Cu 259.302 197.772 -8.21634 1
Cu 258.048 198.122 -8.21634 1
Cu 256.773 198.395 -8.21634 1
Cu 255.483 198.591 -8.21634 1
Cu 254.183 198.709 -8.21634 1
Cu 252.878 198.748 -8.21634 1
Cu 251.572 198.709 -8.21634 1
Cu 250.272 198.591 -8.21634 1
Cu 248.982 198.395 -8.21634 1
Cu 247.707 198.122 -8.21634 1
Cu 246.453 197.772 -8.21634 1
Cu 245.225 197.348 -8.21634 1
Cu 244.026 196.851 -8.21634 1
Cu 242.862 196.282 -8.21634 1
Cu 241.738 195.644 -8.21634 1
Cu 240.658 194.94 -8.21634 1
Cu 239.626 194.173 -8.21634 1
Cu 238.646 193.345 -8.21634 1
Cu 237.723 192.459 -8.21634 1
Cu 237.354 191.52 -8.21634 1
Cu 237.354 190.53 -8.21634 1
Cu 237.354 189.494 -8.21634 1
Cu 237.354 188.416 -8.21634 1
Cu 237.354 187.3 -8.21634 1
Cu 237.354 186.151 -8.21634 1
Cu 237.354 184.972 -8.21634 1
Cu 237.354 183.769 -8.21634 1
Cu 237.354 182.547 -8.21634 1
Cu 237.354 181.31 -8.21634 1
Cu 237.354 180.063 -8.21634 1
Cu 237.354 178.811 -8.21634 1
Cu 237.354 177.56 -8.21634 1
Cu 237.354 176.313 -8.21634 1
Cu 237.354 175.076 -8.21634 1
Cu 237.354 173.853 -8.21634 1
Cu 237.354 172.651 -8.21634 1
Cu 237.354 171.472 -8.21634 1
Cu 237.354 170.323 -8.21634 1
Cu 237.354 169.207 -8.21634 1
Cu 237.354 168.129 -8.21634 1
Cu 237.354 167.093 -8.21634 1
Cu 237.354 166.103 -8.21634 1
Cu 237.723 165.164 -8.21634 1
Cu 238.646 164.278 -8.21634 1
Cu 239.626 163.45 -8.21634 1
Cu 240.658 162.682 -8.21634 1
Cu 241.738 161.978 -8.21634 1
Cu 242.862 161.341 -8.21634 1
Cu 244.026 160.772 -8.21634 1
Cu 245.225 160.275 -8.21634 1
Cu 246.453 159.851 -8.21634 1
Cu 247.707 159.501 -8.21634 1
Cu 248.982 159.228 -8.21634 1
Cu 250.272 159.032 -8.21634 1
Cu 251.572 158.914 -8.21634 1
Cu 252.878 158.875 -8.21634 1
Cu 254.183 158.914 -8.21634 1
Cu 255.483 159.032 -8.21634 1
Cu 256.773 159.228 -8.21634 1
Cu 258.048 159.501 -8.21634 1
Cu 259.302 159.851 -8.21634 1
Cu 260.53 160.275 -8.21634 1
Cu 261.729 160.772 -8.21634 1
Cu 262.893 161.341 -8.21634 1
Cu 264.017 161.978 -8.21634 1
Cu 265.097 162.682 -8.21634 1
Cu 266.129 163.45 -8.21634 1
Cu 267.109 164.278 -8.21634 1
Cu 268.032 165.164 -8.21634 1
Cu 268.401 166.103 -8.21634 1
Cu 268.401 167.093 -8.21634 1
Cu 268.401 168.129 -8.21634 1
Cu 268.401 169.207 -8.21634 1
Cu 268.401 170.323 -8.21634 1
Cu 268.401 171.472 -8.21634 1
Cu 268.401 172.651 -8.21634 1
Cu 268.401 173.853 -8.21634 1
Cu 268.401 175.076 -8.21634 1
Cu 268.401 176.313 -8.21634 1
Cu 268.401 177.56 -8.21634 1
Cu 268.401 178.811 -8.21634 1
Cu 268.756 178.811 -8.53326 1
Cu 268.756 180.092 -8.53326 1
Cu 268.756 181.367 -8.53326 1
Cu 268.756 182.632 -8.53326 1
Cu 268.756 183.883 -8.53326 1
Cu 268.756 185.113 -8.53326 1
Cu 268.756 186.318 -8.53326 1
Cu 268.756 187.494 -8.53326 1
Cu 268.756 188.635 -8.53326 1
Cu 268.756 189.738 -8.53326 1
Cu 268.756 190.797 -8.53326 1
Cu 268.756 191.81 -8.53326 1
Cu 268.378 192.771 -8.53326 1
Cu 267.434 193.676 -8.53326 1
Cu 266.431 194.524 -8.53326 1
Cu 265.376 195.309 -8.53326 1
Cu 264.271 196.029 -8.53326 1
Cu 263.121 196.681 -8.53326 1
Cu 261.931 197.262 -8.53326 1
Cu 260.705 197.771 -8.53326 1
Cu 259.448 198.205 -8.53326 1
Cu 258.166 198.563 -8.53326 1
Cu 256.862 198.842 -8.53326 1
Cu 255.543 199.042 -8.53326 1
Cu 254.213 199.163 -8.53326 1
Cu 252.878 199.203 -8.53326 1
Cu 251.542 199.163 -8.53326 1
Cu 250.212 199.042 -8.53326 1
Cu 248.893 198.842 -8.53326 1
Cu 247.589 198.563 -8.53326 1
Cu 246.307 198.205 -8.53326 1
Cu 245.05 197.771 -8.53326 1
Cu 243.824 197.262 -8.53326 1
Cu 242.634 196.681 -8.53326 1
Cu 241.484 196.029 -8.53326 1
Cu 240.379 195.309 -8.53326 1
Cu 239.324 194.524 -8.53326 1
Cu 238.322 193.676 -8.53326 1
Cu 237.377 192.771 -8.53326 1
Cu 236.999 191.81 -8.53326 1
Cu 236.999 190.797 -8.53326 1
Cu 236.999 189.738 -8.53326 1
Cu 236.999 188.635 -8.53326 1
Cu 236.999 187.494 -8.53326 1
Cu 236.999 186.318 -8.53326 1
Cu 236.999 185.113 -8.53326 1
Cu 236.999 183.883 -8.53326 1
Cu 236.999 182.632 -8.53326 1
Cu 236.999 181.367 -8.53326 1
Cu 236.999 180.092 -8.53326 1
Cu 236.999 178.811 -8.53326 1
Cu 236.999 177.531 -8.53326 1
Cu 236.999 176.256 -8.53326 1
Cu 236.999 174.99 -8.53326 1
Cu 236.999 173.74 -8.53326 1
Cu 236.999 172.51 -8.53326 1
Cu 236.999 171.305 -8.53326 1
Cu 236.999 170.129 -8.53326 1
Cu 236.999 168.988 -8.53326 1
Cu 236.999 167.885 -8.53326 1
Cu 236.999 166.825 -8.53326 1
Cu 236.999 165.813 -8.53326 1
Cu 237.377 164.852 -8.53326 1
Cu 238.322 163.946 -8.53326 1
Cu 239.324 163.099 -8.53326 1
Cu 240.379 162.314 -8.53326 1
Cu 241.484 161.594 -8.53326 1
Cu 242.634 160.942 -8.53326 1
Cu 243.824 160.36 -8.53326 1
Cu 245.05 159.852 -8.53326 1
Cu 246.307 159.418 -8.53326 1
Cu 247.589 159.06 -8.53326 1
Cu 248.893 158.781 -8.53326 1
Cu 250.212 158.58 -8.53326 1
Cu 251.542 158.46 -8.53326 1
Cu 252.878 158.42 -8.53326 1
Cu 254.213 158.46 -8.53326 1
Cu 255.543 158.58 -8.53326 1
Cu 256.862 158.781 -8.53326 1
Cu 258.166 159.06 -8.53326 1
Cu 259.448 159.418 -8.53326 1
Cu 260.705 159.852 -8.53326 1
Cu 261.931 160.36 -8.53326 1
Cu 263.121 160.942 -8.53326 1
Cu 264.271 161.594 -8.53326 1
Cu 265.376 162.314 -8.53326 1
Cu 266.431 163.099 -8.53326 1
Cu 267.434 163.946 -8.53326 1
Cu 268.378 164.852 -8.53326 1
Cu 268.756 165.813 -8.53326 1
Cu 268.756 166.825 -8.53326 1
Cu 268.756 167.885 -8.53326 1
Cu 268.756 168.988 -8.53326 1
Cu 268.756 170.129 -8.53326 1
Cu 268.756 171.305 -8.53326 1
Cu 268.756 172.51 -8.53326 1
Cu 268.756 173.74 -8.53326 1
Cu 268.756 174.99 -8.53326 1
Cu 268.756 176.256 -8.53326 1
Cu 268.756 177.531 -8.53326 1
Cu 268.756 178.811 -8.53326 1
Cu 269.125 178.811 -8.84522 1
Cu 269.125 180.122 -8.84522 1
Cu 269.125 181.427 -8.84522 1
Cu 269.125 182.721 -8.84522 1
Cu 269.125 184.001 -8.84522 1
Cu 269.125 185.259 -8.84522 1
Cu 269.125 186.493 -8.84522 1
Cu 269.125 187.696 -8.84522 1
Cu 269.125 188.864 -8.84522 1
Cu 269.125 189.992 -8.84522 1
Cu 269.125 191.076 -8.84522 1
Cu 269.125 192.112 -8.84522 1
Cu 268.739 193.095 -8.84522 1
Cu 267.772 194.022 -8.84522 1
Cu 266.747 194.889 -8.84522 1
Cu 265.667 195.692 -8.84522 1
Cu 264.536 196.429 -8.84522 1
Cu 263.36 197.097 -8.84522 1
Cu 262.142 197.692 -8.84522 1
Cu 260.887 198.212 -8.84522 1
Cu 259.601 198.656 -8.84522 1
Cu 258.289 199.022 -8.84522 1
Cu 256.955 199.308 -8.84522 1
Cu 255.605 199.513 -8.84522 1
Cu 254.244 199.636 -8.84522 1
Cu 252.878 199.678 -8.84522 1
Cu 251.511 199.636 -8.84522 1
Cu 250.15 199.513 -8.84522 1
Cu 248.8 199.308 -8.84522 1
Cu 247.466 199.022 -8.84522 1
Cu 246.154 198.656 -8.84522 1
Cu 244.868 198.212 -8.84522 1
Cu 243.613 197.692 -8.84522 1
Cu 242.395 197.097 -8.84522 1
Cu 241.219 196.429 -8.84522 1
Cu 240.088 195.692 -8.84522 1
Cu 239.008 194.889 -8.84522 1
Cu 237.983 194.022 -8.84522 1
Cu 237.016 193.095 -8.84522 1
Cu 236.63 192.112 -8.84522 1
Cu 236.63 191.076 -8.84522 1
Cu 236.63 189.992 -8.84522 1
Cu 236.63 188.864 -8.84522 1
Cu 236.63 187.696 -8.84522 1
Cu 236.63 186.493 -8.84522 1
Cu 236.63 185.259 -8.84522 1
Cu 236.63 184.001 -8.84522 1
Cu 236.63 182.721 -8.84522 1
Cu 236.63 181.427 -8.84522 1
Cu 236.63 180.122 -8.84522 1
Cu 236.63 178.811 -8.84522 1
Cu 236.63 177.501 -8.84522 1
Cu 236.63 176.196 -8.84522 1
Cu 236.63 174.901 -8.84522 1
Cu 236.63 173.622 -8.84522 1
Cu 236.63 172.363 -8.84522 1
Cu 236.63 171.13 -8.84522 1
Cu 236.63 169.927 -8.84522 1
Cu 236.63 168.759 -8.84522 1
Cu 236.63 167.631 -8.84522 1
Cu 236.63 166.547 -8.84522 1
Cu 236.63 165.511 -8.84522 1
Cu 237.016 164.528 -8.84522 1
Cu 237.983 163.601 -8.84522 1
Cu 239.008 162.734 -8.84522 1
Cu 240.088 161.93 -8.84522 1
Cu 241.219 161.194 -8.84522 1
Cu 242.395 160.526 -8.84522 1
Cu 243.613 159.931 -8.84522 1
Cu 244.868 159.411 -8.84522 1
Cu 246.154 158.966 -8.84522 1
Cu 247.466 158.601 -8.84522 1
Cu 248.8 158.315 -8.84522 1
Cu 250.15 158.11 -8.84522 1
Cu 251.511 157.986 -8.84522 1
Cu 252.878 157.945 -8.84522 1
Cu 254.244 157.986 -8.84522 1
Cu 255.605 158.11 -8.84522 1
Cu 256.955 158.315 -8.84522 1
Cu 258.289 158.601 -8.84522 1
Cu 259.601 158.966 -8.84522 1
Cu 260.887 159.411 -8.84522 1
Cu 262.142 159.931 -8.84522 1
Cu 263.36 160.526 -8.84522 1
Cu 264.536 161.194 -8.84522 1
Cu 265.667 161.93 -8.84522 1
Cu 266.747 162.734 -8.84522 1
Cu 267.772 163.601 -8.84522 1
Cu 268.739 164.528 -8.84522 1
Cu 269.125 165.511 -8.84522 1
Cu 269.125 166.547 -8.84522 1
Cu 269.125 167.631 -8.84522 1
Cu 269.125 168.759 -8.84522 1
Cu 269.125 169.927 -8.84522 1
Cu 269.125 171.13 -8.84522 1
Cu 269.125 172.363 -8.84522 1
Cu 269.125 173.622 -8.84522 1
Cu 269.125 174.901 -8.84522 1
Cu 269.125 176.196 -8.84522 1
Cu 269.125 177.501 -8.84522 1
Cu 269.125 178.811 -8.84522 1
Cu 269.51 178.811 -9.15253 1
Cu 269.51 180.153 -9.15253 1
Cu 269.51 181.489 -9.15253 1
Cu 269.51 182.814 -9.15253 1
Cu 269.51 184.124 -9.15253 1
Cu 269.51 185.412 -9.15253 1
Cu 269.51 186.675 -9.15253 1
Cu 269.51 187.906 -9.15253 1
Cu 269.51 189.102 -9.15253 1
Cu 269.51 190.257 -9.15253 1
Cu 269.51 191.367 -9.15253 1
Cu 269.51 192.427 -9.15253 1
Cu 269.114 193.434 -9.15253 1
Cu 268.125 194.383 -9.15253 1
Cu 267.075 195.27 -9.15253 1
Cu 265.97 196.092 -9.15253 1
Cu 264.812 196.847 -9.15253 1
Cu 263.608 197.53 -9.15253 1
Cu 262.361 198.139 -9.15253 1
Cu 261.077 198.672 -9.15253 1
Cu 259.76 199.126 -9.15253 1
Cu 258.417 199.501 -9.15253 1
Cu 257.051 199.794 -9.15253 1
Cu 255.669 200.003 -9.15253 1
Cu 254.276 200.13 -9.15253 1
Cu 252.878 200.172 -9.15253 1
Cu 251.479 200.13 -9.15253 1
Cu 250.086 200.003 -9.15253 1
Cu 248.704 199.794 -9.15253 1
Cu 247.338 199.501 -9.15253 1
Cu 245.995 199.126 -9.15253 1
Cu 244.678 198.672 -9.15253 1
Cu 243.394 198.139 -9.15253 1
Cu 242.147 197.53 -9.15253 1
Cu 240.943 196.847 -9.15253 1
Cu 239.785 196.092 -9.15253 1
Cu 238.68 195.27 -9.15253 1
Cu 237.63 194.383 -9.15253 1
Cu 236.641 193.434 -9.15253 1
Cu 236.245 192.427 -9.15253 1
Cu 236.245 191.367 -9.15253 1
Cu 236.245 190.257 -9.15253 1
Cu 236.245 189.102 -9.15253 1
Cu 236.245 187.906 -9.15253 1
Cu 236.245 186.675 -9.15253 1
Cu 236.245 185.412 -9.15253 1
Cu 236.245 184.124 -9.15253 1
Cu 236.245 182.814 -9.15253 1
Cu 236.245 181.489 -9.15253 1
Cu 236.245 180.153 -9.15253 1
Cu 236.245 178.811 -9.15253 1
Cu 236.245 177.47 -9.15253 1
Cu 236.245 176.134 -9.15253 1
Cu 236.245 174.809 -9.15253 1
Cu 236.245 173.499 -9.15253 1
Cu 236.245 172.211 -9.15253 1
Cu 236.245 170.948 -9.15253 1
Cu 236.245 169.717 -9.15253 1
Cu 236.245 168.521 -9.15253 1
Cu 236.245 167.366 -9.15253 1
Cu 236.245 166.256 -9.15253 1
Cu 236.245 165.196 -9.15253 1
Cu 236.641 164.189 -9.15253 1
Cu 237.63 163.24 -9.15253 1
Cu 238.68 162.353 -9.15253 1
Cu 239.785 161.53 -9.15253 1
Cu 240.943 160.776 -9.15253 1
Cu 242.147 160.093 -9.15253 1
Cu 243.394 159.484 -9.15253 1
Cu 244.678 158.951 -9.15253 1
Cu 245.995 158.496 -9.15253 1
Cu 247.338 158.122 -9.15253 1
Cu 248.704 157.829 -9.15253 1
Cu 250.086 157.619 -9.15253 1
Cu 251.479 157.493 -9.15253 1
Cu 252.878 157.451 -9.15253 1
Cu 254.276 157.493 -9.15253 1
Cu 255.669 157.619 -9.15253 1
Cu 257.051 157.829 -9.15253 1
Cu 258.417 158.122 -9.15253 1
Cu 259.76 158.496 -9.15253 1
Cu 261.077 158.951 -9.15253 1
Cu 262.361 159.484 -9.15253 1
Cu 263.608 160.093 -9.15253 1
Cu 264.812 160.776 -9.15253 1
Cu 265.97 161.53 -9.15253 1
Cu 267.075 162.353 -9.15253 1
Cu 268.125 163.24 -9.15253 1
Cu 269.114 164.189 -9.15253 1
Cu 269.51 165.196 -9.15253 1
Cu 269.51 166.256 -9.15253 1
Cu 269.51 167.366 -9.15253 1
Cu 269.51 168.521 -9.15253 1
Cu 269.51 169.717 -9.15253 1
Cu 269.51 170.948 -9.15253 1
Cu 269.51 172.211 -9.15253 1
Cu 269.51 173.499 -9.15253 1
Cu 269.51 174.809 -9.15253 1
Cu 269.51 176.134 -9.15253 1
Cu 269.51 177.47 -9.15253 1
Cu 269.51 178.811 -9.15253 1
Cu 269.911 178.811 -9.45548 1
Cu 269.911 180.185 -9.45548 1
Cu 269.911 181.553 -9.45548 1
Cu 269.911 182.911 -9.45548 1
Cu 269.911 184.252 -9.45548 1
Cu 269.911 185.571 -9.45548 1
Cu 269.911 186.864 -9.45548 1
Cu 269.911 188.126 -9.45548 1
Cu 269.911 189.35 -9.45548 1
Cu 269.911 190.533 -9.45548 1
Cu 269.911 191.67 -9.45548 1
Cu 269.911 192.756 -9.45548 1
Cu 269.506 193.787 -9.45548 1
Cu 268.493 194.758 -9.45548 1
Cu 267.418 195.667 -9.45548 1
Cu 266.286 196.509 -9.45548 1
Cu 265.1 197.282 -9.45548 1
Cu 263.867 197.981 -9.45548 1
Cu 262.59 198.605 -9.45548 1
Cu 261.275 199.151 -9.45548 1
Cu 259.927 199.617 -9.45548 1
Cu 258.55 200 -9.45548 1
Cu 257.152 200.3 -9.45548 1
Cu 255.737 200.515 -9.45548 1
Cu 254.31 200.644 -9.45548 1
Cu 252.878 200.687 -9.45548 1
Cu 251.445 200.644 -9.45548 1
Cu 250.018 200.515 -9.45548 1
Cu 248.603 200.3 -9.45548 1
Cu 247.205 200 -9.45548 1
Cu 245.828 199.617 -9.45548 1
Cu 244.48 199.151 -9.45548 1
Cu 243.165 198.605 -9.45548 1
Cu 241.888 197.981 -9.45548 1
Cu 240.655 197.282 -9.45548 1
Cu 239.469 196.509 -9.45548 1
Cu 238.337 195.667 -9.45548 1
Cu 237.262 194.758 -9.45548 1
Cu 236.249 193.787 -9.45548 1
Cu 235.844 192.756 -9.45548 1
Cu 235.844 191.67 -9.45548 1
Cu 235.844 190.533 -9.45548 1
Cu 235.844 189.35 -9.45548 1
Cu 235.844 188.126 -9.45548 1
Cu 235.844 186.864 -9.45548 1
Cu 235.844 185.571 -9.45548 1
Cu 235.844 184.252 -9.45548 1
Cu 235.844 182.911 -9.45548 1
Cu 235.844 181.553 -9.45548 1
Cu 235.844 180.185 -9.45548 1
Cu 235.844 178.811 -9.45548 1
Cu 235.844 177.438 -9.45548 1
Cu 235.844 176.07 -9.45548 1
Cu 235.844 174.712 -9.45548 1
Cu 235.844 173.371 -9.45548 1
Cu 235.844 172.051 -9.45548 1
Cu 235.844 170.758 -9.45548 1
Cu 235.844 169.497 -9.45548 1
Cu 235.844 168.273 -9.45548 1
Cu 235.844 167.09 -9.45548 1
Cu 235.844 165.953 -9.45548 1
Cu 235.844 164.867 -9.45548 1
Cu 236.249 163.836 -9.45548 1
Cu 237.262 162.864 -9.45548 1
Cu 238.337 161.956 -9.45548 1
Cu 239.469 161.113 -9.45548 1
Cu 240.655 160.341 -9.45548 1
Cu 241.888 159.641 -9.45548 1
Cu 243.165 159.017 -9.45548 1
Cu 244.48 158.472 -9.45548 1
Cu 245.828 158.006 -9.45548 1
Cu 247.205 157.623 -9.45548 1
Cu 248.603 157.323 -9.45548 1
Cu 250.018 157.108 -9.45548 1
Cu 251.445 156.979 -9.45548 1
Cu 252.878 156.935 -9.45548 1
Cu 254.31 156.979 -9.45548 1
Cu 255.737 157.108 -9.45548 1
Cu 257.152 157.323 -9.45548 1
Cu 258.55 157.623 -9.45548 1
Cu 259.927 158.006 -9.45548 1
Cu 261.275 158.472 -9.45548 1
Cu 262.59 159.017 -9.45548 1
Cu 263.867 159.641 -9.45548 1
Cu 265.1 160.341 -9.45548 1
Cu 266.286 161.113 -9.45548 1
Cu 267.418 161.956 -9.45548 1
Cu 268.493 162.864 -9.45548 1
Cu 269.506 163.836 -9.45548 1
Cu 269.911 164.867 -9.45548 1
Cu 269.911 165.953 -9.45548 1
Cu 269.911 167.09 -9.45548 1
Cu 269.911 168.273 -9.45548 1
Cu 269.911 169.497 -9.45548 1
Cu 269.911 170.758 -9.45548 1
Cu 269.911 172.051 -9.45548 1
Cu 269.911 173.371 -9.45548 1
Cu 269.911 174.712 -9.45548 1
Cu 269.911 176.07 -9.45548 1
Cu 269.911 177.438 -9.45548 1
Cu 269.911 178.811 -9.45548 1
Cu 270.33 178.811 -9.75432 1
Cu 270.33 180.219 -9.75432 1
Cu 270.33 181.621 -9.75432 1
Cu 270.33 183.011 -9.75432 1
Cu 270.33 184.385 -9.75432 1
Cu 270.33 185.738 -9.75432 1
Cu 270.33 187.062 -9.75432 1
Cu 270.33 188.355 -9.75432 1
Cu 270.33 189.609 -9.75432 1
Cu 270.33 190.821 -9.75432 1
Cu 270.33 191.986 -9.75432 1
Cu 270.33 193.099 -9.75432 1
Cu 269.915 194.155 -9.75432 1
Cu 268.877 195.15 -9.75432 1
Cu 267.775 196.082 -9.75432 1
Cu 266.615 196.945 -9.75432 1
Cu 265.401 197.736 -9.75432 1
Cu 264.137 198.453 -9.75432 1
Cu 262.829 199.092 -9.75432 1
Cu 261.481 199.651 -9.75432 1
Cu 260.1 200.128 -9.75432 1
Cu 258.69 200.521 -9.75432 1
Cu 257.257 200.828 -9.75432 1
Cu 255.807 201.048 -9.75432 1
Cu 254.345 201.181 -9.75432 1
Cu 252.878 201.225 -9.75432 1
Cu 251.41 201.181 -9.75432 1
Cu 249.948 201.048 -9.75432 1
Cu 248.498 200.828 -9.75432 1
Cu 247.065 200.521 -9.75432 1
Cu 245.655 200.128 -9.75432 1
Cu 244.274 199.651 -9.75432 1
Cu 242.926 199.092 -9.75432 1
Cu 241.618 198.453 -9.75432 1
Cu 240.354 197.736 -9.75432 1
Cu 239.14 196.945 -9.75432 1
Cu 237.98 196.082 -9.75432 1
Cu 236.878 195.15 -9.75432 1
Cu 235.84 194.155 -9.75432 1
Cu 235.425 193.099 -9.75432 1
Cu 235.425 191.986 -9.75432 1
Cu 235.425 190.821 -9.75432 1
Cu 235.425 189.609 -9.75432 1
Cu 235.425 188.355 -9.75432 1
Cu 235.425 187.062 -9.75432 1
Cu 235.425 185.738 -9.75432 1
Cu 235.425 184.385 -9.75432 1
Cu 235.425 183.011 -9.75432 1
Cu 235.425 181.621 -9.75432 1
Cu 235.425 180.219 -9.75432 1
Cu 235.425 178.811 -9.75432 1
Cu 235.425 177.404 -9.75432 1
Cu 235.425 176.002 -9.75432 1
Cu 235.425 174.611 -9.75432 1
Cu 235.425 173.237 -9.75432 1
Cu 235.425 171.885 -9.75432 1
Cu 235.425 170.56 -9.75432 1
Cu 235.425 169.268 -9.75432 1
Cu 235.425 168.013 -9.75432 1
Cu 235.425 166.801 -9.75432 1
Cu 235.425 165.637 -9.75432 1
Cu 235.425 164.524 -9.75432 1
Cu 235.84 163.468 -9.75432 1
Cu 236.878 162.472 -9.75432 1
Cu 237.98 161.541 -9.75432 1
Cu 239.14 160.678 -9.75432 1
Cu 240.354 159.887 -9.75432 1
Cu 241.618 159.17 -9.75432 1
Cu 242.926 158.531 -9.75432 1
Cu 244.274 157.972 -9.75432 1
Cu 245.655 157.495 -9.75432 1
Cu 247.065 157.102 -9.75432 1
Cu 248.498 156.795 -9.75432 1
Cu 249.948 156.574 -9.75432 1
Cu 251.41 156.442 -9.75432 1
Cu 252.878 156.398 -9.75432 1
Cu 254.345 156.442 -9.75432 1
Cu 255.807 156.574 -9.75432 1
Cu 257.257 156.795 -9.75432 1
Cu 258.69 157.102 -9.75432 1
Cu 260.1 157.495 -9.75432 1
Cu 261.481 157.972 -9.75432 1
Cu 262.829 158.531 -9.75432 1
Cu 264.137 159.17 -9.75432 1
Cu 265.401 159.887 -9.75432 1
Cu 266.615 160.678 -9.75432 1
Cu 267.775 161.541 -9.75432 1
Cu 268.877 162.472 -9.75432 1
Cu 269.915 163.468 -9.75432 1
Cu 270.33 164.524 -9.75432 1
Cu 270.33 165.637 -9.75432 1
Cu 270.33 166.801 -9.75432 1
Cu 270.33 168.013 -9.75432 1
Cu 270.33 169.268 -9.75432 1
Cu 270.33 170.56 -9.75432 1
Cu 270.33 171.885 -9.75432 1
Cu 270.33 173.237 -9.75432 1
Cu 270.33 174.611 -9.75432 1
Cu 270.33 176.002 -9.75432 1
Cu 270.33 177.404 -9.75432 1
Cu 270.33 178.811 -9.75432 1
Cu 270.767 178.811 -10.0493 1
Cu 270.767 180.254 -10.0493 1
Cu 270.767 181.691 -10.0493 1
Cu 270.767 183.117 -10.0493 1
Cu 270.767 184.525 -10.0493 1
Cu 270.767 185.911 -10.0493 1
Cu 270.767 187.269 -10.0493 1
Cu 270.767 188.594 -10.0493 1
Cu 270.767 189.88 -10.0493 1
Cu 270.767 191.122 -10.0493 1
Cu 270.767 192.316 -10.0493 1
Cu 270.767 193.457 -10.0493 1
Cu 270.342 194.539 -10.0493 1
Cu 269.278 195.56 -10.0493 1
Cu 268.149 196.514 -10.0493 1
Cu 266.96 197.399 -10.0493 1
Cu 265.715 198.21 -10.0493 1
Cu 264.419 198.945 -10.0493 1
Cu 263.078 199.6 -10.0493 1
Cu 261.697 200.174 -10.0493 1
Cu 260.281 200.662 -10.0493 1
Cu 258.836 201.065 -10.0493 1
Cu 257.367 201.38 -10.0493 1
Cu 255.88 201.606 -10.0493 1
Cu 254.382 201.742 -10.0493 1
Cu 252.878 201.787 -10.0493 1
Cu 251.373 201.742 -10.0493 1
Cu 249.875 201.606 -10.0493 1
Cu 248.388 201.38 -10.0493 1
Cu 246.919 201.065 -10.0493 1
Cu 245.474 200.662 -10.0493 1
Cu 244.058 200.174 -10.0493 1
Cu 242.677 199.6 -10.0493 1
Cu 241.336 198.945 -10.0493 1
Cu 240.04 198.21 -10.0493 1
Cu 238.795 197.399 -10.0493 1
Cu 237.606 196.514 -10.0493 1
Cu 236.477 195.56 -10.0493 1
Cu 235.413 194.539 -10.0493 1
Cu 234.988 193.457 -10.0493 1
Cu 234.988 192.316 -10.0493 1
Cu 234.988 191.122 -10.0493 1
Cu 234.988 189.88 -10.0493 1
Cu 234.988 188.594 -10.0493 1
Cu 234.988 187.269 -10.0493 1
Cu 234.988 185.911 -10.0493 1
Cu 234.988 184.525 -10.0493 1
Cu 234.988 183.117 -10.0493 1
Cu 234.988 181.691 -10.0493 1
Cu 234.988 180.254 -10.0493 1
Cu 234.988 178.811 -10.0493 1
Cu 234.988 177.369 -10.0493 1
Cu 234.988 175.932 -10.0493 1
Cu 234.988 174.506 -10.0493 1
Cu 234.988 173.098 -10.0493 1
Cu 234.988 171.712 -10.0493 1
Cu 234.988 170.354 -10.0493 1
Cu 234.988 169.029 -10.0493 1
Cu 234.988 167.743 -10.0493 1
Cu 234.988 166.5 -10.0493 1
Cu 234.988 165.307 -10.0493 1
Cu 234.988 164.166 -10.0493 1
Cu 235.413 163.084 -10.0493 1
Cu 236.477 162.063 -10.0493 1
Cu 237.606 161.108 -10.0493 1
Cu 238.795 160.224 -10.0493 1
Cu 240.04 159.413 -10.0493 1
Cu 241.336 158.678 -10.0493 1
Cu 242.677 158.023 -10.0493 1
Cu 244.058 157.449 -10.0493 1
Cu 245.474 156.96 -10.0493 1
Cu 246.919 156.558 -10.0493 1
Cu 248.388 156.243 -10.0493 1
Cu 249.875 156.017 -10.0493 1
Cu 251.373 155.881 -10.0493 1
Cu 252.878 155.836 -10.0493 1
Cu 254.382 155.881 -10.0493 1
Cu 255.88 156.017 -10.0493 1
Cu 257.367 156.243 -10.0493 1
Cu 258.836 156.558 -10.0493 1
Cu 260.281 156.96 -10.0493 1
Cu 261.697 157.449 -10.0493 1
Cu 263.078 158.023 -10.0493 1
Cu 264.419 158.678 -10.0493 1
Cu 265.715 159.413 -10.0493 1
Cu 266.96 160.224 -10.0493 1
Cu 268.149 161.108 -10.0493 1
Cu 269.278 162.063 -10.0493 1
Cu 270.342 163.084 -10.0493 1
Cu 270.767 164.166 -10.0493 1
Cu 270.767 165.307 -10.0493 1
Cu 270.767 166.5 -10.0493 1
Cu 270.767 167.743 -10.0493 1
Cu 270.767 169.029 -10.0493 1
Cu 270.767 170.354 -10.0493 1
Cu 270.767 171.712 -10.0493 1
Cu 270.767 173.098 -10.0493 1
Cu 270.767 174.506 -10.0493 1
Cu 270.767 175.932 -10.0493 1
Cu 270.767 177.369 -10.0493 1
Cu 270.767 178.811 -10.0493 1
Cu 271.225 178.811 -10.3406 1
Cu 271.225 180.291 -10.3406 1
Cu 271.225 181.765 -10.3406 1
Cu 271.225 183.227 -10.3406 1
Cu 271.225 184.671 -10.3406 1
Cu 271.225 186.093 -10.3406 1
Cu 271.225 187.485 -10.3406 1
Cu 271.225 188.844 -10.3406 1
Cu 271.225 190.163 -10.3406 1
Cu 271.225 191.437 -10.3406 1
Cu 271.225 192.661 -10.3406 1
Cu 271.225 193.831 -10.3406 1
Cu 270.788 194.941 -10.3406 1
Cu 269.697 195.988 -10.3406 1
Cu 268.539 196.967 -10.3406 1
Cu 267.32 197.874 -10.3406 1
Cu 266.043 198.706 -10.3406 1
Cu 264.714 199.46 -10.3406 1
Cu 263.339 200.132 -10.3406 1
Cu 261.922 200.72 -10.3406 1
Cu 260.47 201.221 -10.3406 1
Cu 258.988 201.634 -10.3406 1
Cu 257.482 201.957 -10.3406 1
Cu 255.957 202.188 -10.3406 1
Cu 254.42 202.328 -10.3406 1
Cu 252.878 202.374 -10.3406 1
Cu 251.335 202.328 -10.3406 1
Cu 249.798 202.188 -10.3406 1
Cu 248.273 201.957 -10.3406 1
Cu 246.767 201.634 -10.3406 1
Cu 245.285 201.221 -10.3406 1
Cu 243.833 200.72 -10.3406 1
Cu 242.416 200.132 -10.3406 1
Cu 241.041 199.46 -10.3406 1
Cu 239.712 198.706 -10.3406 1
Cu 238.435 197.874 -10.3406 1
Cu 237.216 196.967 -10.3406 1
Cu 236.058 195.988 -10.3406 1
Cu 234.967 194.941 -10.3406 1
Cu 234.53 193.831 -10.3406 1
Cu 234.53 192.661 -10.3406 1
Cu 234.53 191.437 -10.3406 1
Cu 234.53 190.163 -10.3406 1
Cu 234.53 188.844 -10.3406 1
Cu 234.53 187.485 -10.3406 1
Cu 234.53 186.093 -10.3406 1
Cu 234.53 184.671 -10.3406 1
Cu 234.53 183.227 -10.3406 1
Cu 234.53 181.765 -10.3406 1
Cu 234.53 180.291 -10.3406 1
Cu 234.53 178.811 -10.3406 1
Cu 234.53 177.332 -10.3406 1
Cu 234.53 175.858 -10.3406 1
Cu 234.53 174.396 -10.3406 1
Cu 234.53 172.952 -10.3406 1
Cu 234.53 171.53 -10.3406 1
Cu 234.53 170.137 -10.3406 1
Cu 234.53 168.779 -10.3406 1
Cu 234.53 167.46 -10.3406 1
Cu 234.53 166.186 -10.3406 1
Cu 234.53 164.961 -10.3406 1
Cu 234.53 163.792 -10.3406 1
Cu 234.967 162.681 -10.3406 1
Cu 236.058 161.635 -10.3406 1
Cu 237.216 160.656 -10.3406 1
Cu 238.435 159.749 -10.3406 1
Cu 239.712 158.917 -10.3406 1
Cu 241.041 158.163 -10.3406 1
Cu 242.416 157.491 -10.3406 1
Cu 243.833 156.903 -10.3406 1
Cu 245.285 156.402 -10.3406 1
Cu 246.767 155.989 -10.3406 1
Cu 248.273 155.666 -10.3406 1
Cu 249.798 155.434 -10.3406 1
Cu 251.335 155.295 -10.3406 1
Cu 252.878 155.249 -10.3406 1
Cu 254.42 155.295 -10.3406 1
Cu 255.957 155.434 -10.3406 1
Cu 257.482 155.666 -10.3406 1
Cu 258.988 155.989 -10.3406 1
Cu 260.47 156.402 -10.3406 1
Cu 261.922 156.903 -10.3406 1
Cu 263.339 157.491 -10.3406 1
Cu 264.714 158.163 -10.3406 1
Cu 266.043 158.917 -10.3406 1
Cu 267.32 159.749 -10.3406 1
Cu 268.539 160.656 -10.3406 1
Cu 269.697 161.635 -10.3406 1
Cu 270.788 162.681 -10.3406 1
Cu 271.225 163.792 -10.3406 1
Cu 271.225 164.961 -10.3406 1
Cu 271.225 166.186 -10.3406 1
Cu 271.225 167.46 -10.3406 1
Cu 271.225 168.779 -10.3406 1
Cu 271.225 170.137 -10.3406 1
Cu 271.225 171.53 -10.3406 1
Cu 271.225 172.952 -10.3406 1
Cu 271.225 174.396 -10.3406 1
Cu 271.225 175.858 -10.3406 1
Cu 271.225 177.332 -10.3406 1
Cu 271.225 178.811 -10.3406 1
Cu 271.704 178.811 -10.6284 1
Cu 271.704 180.33 -10.6284 1
Cu 271.704 181.842 -10.6284 1
Cu 271.704 183.342 -10.6284 1
Cu 271.704 184.824 -10.6284 1
Cu 271.704 186.283 -10.6284 1
Cu 271.704 187.712 -10.6284 1
Cu 271.704 189.106 -10.6284 1
Cu 271.704 190.459 -10.6284 1
Cu 271.704 191.767 -10.6284 1
Cu 271.704 193.023 -10.6284 1
Cu 271.704 194.223 -10.6284 1
Cu 271.256 195.362 -10.6284 1
Cu 270.136 196.436 -10.6284 1
Cu 268.948 197.441 -10.6284 1
Cu 267.697 198.372 -10.6284 1
Cu 266.387 199.226 -10.6284 1
Cu 265.023 199.999 -10.6284 1
Cu 263.612 200.688 -10.6284 1
Cu 262.159 201.292 -10.6284 1
Cu 260.668 201.806 -10.6284 1
Cu 259.147 202.23 -10.6284 1
Cu 257.602 202.561 -10.6284 1
Cu 256.037 202.799 -10.6284 1
Cu 254.461 202.942 -10.6284 1
Cu 252.878 202.989 -10.6284 1
Cu 251.294 202.942 -10.6284 1
Cu 249.718 202.799 -10.6284 1
Cu 248.153 202.561 -10.6284 1
Cu 246.608 202.23 -10.6284 1
Cu 245.087 201.806 -10.6284 1
Cu 243.596 201.292 -10.6284 1
Cu 242.143 200.688 -10.6284 1
Cu 240.732 199.999 -10.6284 1
Cu 239.368 199.226 -10.6284 1
Cu 238.058 198.372 -10.6284 1
Cu 236.807 197.441 -10.6284 1
Cu 235.619 196.436 -10.6284 1
Cu 234.499 195.362 -10.6284 1
Cu 234.051 194.223 -10.6284 1
Cu 234.051 193.023 -10.6284 1
Cu 234.051 191.767 -10.6284 1
Cu 234.051 190.459 -10.6284 1
Cu 234.051 189.106 -10.6284 1
Cu 234.051 187.712 -10.6284 1
Cu 234.051 186.283 -10.6284 1
Cu 234.051 184.824 -10.6284 1
Cu 234.051 183.342 -10.6284 1
Cu 234.051 181.842 -10.6284 1
Cu 234.051 180.33 -10.6284 1
Cu 234.051 178.811 -10.6284 1
Cu 234.051 177.293 -10.6284 1
Cu 234.051 175.781 -10.6284 1
Cu 234.051 174.281 -10.6284 1
Cu 234.051 172.799 -10.6284 1
Cu 234.051 171.34 -10.6284 1
Cu 234.051 169.911 -10.6284 1
Cu 234.051 168.517 -10.6284 1
Cu 234.051 167.164 -10.6284 1
Cu 234.051 165.856 -10.6284 1
Cu 234.051 164.6 -10.6284 1
Cu 234.051 163.4 -10.6284 1
Cu 234.499 162.26 -10.6284 1
Cu 235.619 161.186 -10.6284 1
Cu 236.807 160.182 -10.6284 1
Cu 238.058 159.251 -10.6284 1
Cu 239.368 158.397 -10.6284 1
Cu 240.732 157.624 -10.6284 1
Cu 242.143 156.935 -10.6284 1
Cu 243.596 156.331 -10.6284 1
Cu 245.087 155.817 -10.6284 1
Cu 246.608 155.393 -10.6284 1
Cu 248.153 155.062 -10.6284 1
Cu 249.718 154.824 -10.6284 1
Cu 251.294 154.681 -10.6284 1
Cu 252.878 154.633 -10.6284 1
Cu 254.461 154.681 -10.6284 1
Cu 256.037 154.824 -10.6284 1
Cu 257.602 155.062 -10.6284 1
Cu 259.147 155.393 -10.6284 1
Cu 260.668 155.817 -10.6284 1
Cu 262.159 156.331 -10.6284 1
Cu 263.612 156.935 -10.6284 1
Cu 265.023 157.624 -10.6284 1
Cu 266.387 158.397 -10.6284 1
Cu 267.697 159.251 -10.6284 1
Cu 268.948 160.182 -10.6284 1
Cu 270.136 161.186 -10.6284 1
Cu 271.256 162.26 -10.6284 1
Cu 271.704 163.4 -10.6284 1
Cu 271.704 164.6 -10.6284 1
Cu 271.704 165.856 -10.6284 1
Cu 271.704 167.164 -10.6284 1
Cu 271.704 168.517 -10.6284 1
Cu 271.704 169.911 -10.6284 1
Cu 271.704 171.34 -10.6284 1
Cu 271.704 172.799 -10.6284 1
Cu 271.704 174.281 -10.6284 1
Cu 271.704 175.781 -10.6284 1
Cu 271.704 177.293 -10.6284 1
Cu 271.704 178.811 -10.6284 1
Cu 272.206 178.811 -10.913 1
Cu 272.206 180.37 -10.913 1
Cu 272.206 181.923 -10.913 1
Cu 272.206 183.463 -10.913 1
Cu 272.206 184.985 -10.913 1
Cu 272.206 186.482 -10.913 1
Cu 272.206 187.949 -10.913 1
Cu 272.206 189.381 -10.913 1
Cu 272.206 190.77 -10.913 1
Cu 272.206 192.112 -10.913 1
Cu 272.206 193.402 -10.913 1
Cu 272.206 194.634 -10.913 1
Cu 271.747 195.804 -10.913 1
Cu 270.597 196.907 -10.913 1
Cu 269.377 197.938 -10.913 1
Cu 268.092 198.894 -10.913 1
Cu 266.747 199.77 -10.913 1
Cu 265.347 200.564 -10.913 1
Cu 263.899 201.272 -10.913 1
Cu 262.406 201.891 -10.913 1
Cu 260.876 202.42 -10.913 1
Cu 259.315 202.855 -10.913 1
Cu 257.728 203.195 -10.913 1
Cu 256.122 203.439 -10.913 1
Cu 254.503 203.586 -10.913 1
Cu 252.878 203.635 -10.913 1
Cu 251.252 203.586 -10.913 1
Cu 249.633 203.439 -10.913 1
Cu 248.027 203.195 -10.913 1
Cu 246.44 202.855 -10.913 1
Cu 244.879 202.42 -10.913 1
Cu 243.349 201.891 -10.913 1
Cu 241.856 201.272 -10.913 1
Cu 240.408 200.564 -10.913 1
Cu 239.008 199.77 -10.913 1
Cu 237.663 198.894 -10.913 1
Cu 236.378 197.938 -10.913 1
Cu 235.158 196.907 -10.913 1
Cu 234.008 195.804 -10.913 1
Cu 233.549 194.634 -10.913 1
Cu 233.549 193.402 -10.913 1
Cu 233.549 192.112 -10.913 1
Cu 233.549 190.77 -10.913 1
Cu 233.549 189.381 -10.913 1
Cu 233.549 187.949 -10.913 1
Cu 233.549 186.482 -10.913 1
Cu 233.549 184.985 -10.913 1
Cu 233.549 183.463 -10.913 1
Cu 233.549 181.923 -10.913 1
Cu 233.549 180.37 -10.913 1
Cu 233.549 178.811 -10.913 1
Cu 233.549 177.253 -10.913 1
Cu 233.549 175.7 -10.913 1
Cu 233.549 174.16 -10.913 1
Cu 233.549 172.638 -10.913 1
Cu 233.549 171.141 -10.913 1
Cu 233.549 169.673 -10.913 1
Cu 233.549 168.242 -10.913 1
Cu 233.549 166.853 -10.913 1
Cu 233.549 165.51 -10.913 1
Cu 233.549 164.221 -10.913 1
Cu 233.549 162.988 -10.913 1
Cu 234.008 161.819 -10.913 1
Cu 235.158 160.716 -10.913 1
Cu 236.378 159.685 -10.913 1
Cu 237.663 158.729 -10.913 1
Cu 239.008 157.852 -10.913 1
Cu 240.408 157.059 -10.913 1
Cu 241.856 156.351 -10.913 1
Cu 243.349 155.731 -10.913 1
Cu 244.879 155.203 -10.913 1
Cu 246.44 154.768 -10.913 1
Cu 248.027 154.428 -10.913 1
Cu 249.633 154.184 -10.913 1
Cu 251.252 154.037 -10.913 1
Cu 252.878 153.988 -10.913 1
Cu 254.503 154.037 -10.913 1
Cu 256.122 154.184 -10.913 1
Cu 257.728 154.428 -10.913 1
Cu 259.315 154.768 -10.913 1
Cu 260.876 155.203 -10.913 1
Cu 262.406 155.731 -10.913 1
Cu 263.899 156.351 -10.913 1
Cu 265.347 157.059 -10.913 1
Cu 266.747 157.852 -10.913 1
Cu 268.092 158.729 -10.913 1
Cu 269.377 159.685 -10.913 1
Cu 270.597 160.716 -10.913 1
Cu 271.747 161.819 -10.913 1
Cu 272.206 162.988 -10.913 1
Cu 272.206 164.221 -10.913 1
Cu 272.206 165.51 -10.913 1
Cu 272.206 166.853 -10.913 1
Cu 272.206 168.242 -10.913 1
Cu 272.206 169.673 -10.913 1
Cu 272.206 171.141 -10.913 1
Cu 272.206 172.638 -10.913 1
Cu 272.206 174.16 -10.913 1
Cu 272.206 175.7 -10.913 1
Cu 272.206 177.253 -10.913 1
Cu 272.206 178.811 -10.913 1
Cu 272.734 178.811 -11.1943 1
Cu 272.734 180.413 -11.1943 1
Cu 272.734 182.008 -11.1943 1
Cu 272.734 183.59 -11.1943 1
Cu 272.734 185.153 -11.1943 1
Cu 272.734 186.692 -11.1943 1
Cu 272.734 188.199 -11.1943 1
Cu 272.734 189.67 -11.1943 1
Cu 272.734 191.097 -11.1943 1
Cu 272.734 192.476 -11.1943 1
Cu 272.734 193.801 -11.1943 1
Cu 272.734 195.067 -11.1943 1
Cu 272.262 196.269 -11.1943 1
Cu 271.081 197.401 -11.1943 1
Cu 269.828 198.461 -11.1943 1
Cu 268.508 199.443 -11.1943 1
Cu 267.126 200.343 -11.1943 1
Cu 265.688 201.159 -11.1943 1
Cu 264.2 201.886 -11.1943 1
Cu 262.667 202.522 -11.1943 1
Cu 261.095 203.065 -11.1943 1
Cu 259.491 203.512 -11.1943 1
Cu 257.86 203.861 -11.1943 1
Cu 256.21 204.112 -11.1943 1
Cu 254.547 204.263 -11.1943 1
Cu 252.878 204.313 -11.1943 1
Cu 251.208 204.263 -11.1943 1
Cu 249.545 204.112 -11.1943 1
Cu 247.895 203.861 -11.1943 1
Cu 246.264 203.512 -11.1943 1
Cu 244.66 203.065 -11.1943 1
Cu 243.088 202.522 -11.1943 1
Cu 241.555 201.886 -11.1943 1
Cu 240.067 201.159 -11.1943 1
Cu 238.629 200.343 -11.1943 1
Cu 237.247 199.443 -11.1943 1
Cu 235.927 198.461 -11.1943 1
Cu 234.674 197.401 -11.1943 1
Cu 233.493 196.269 -11.1943 1
Cu 233.021 195.067 -11.1943 1
Cu 233.021 193.801 -11.1943 1
Cu 233.021 192.476 -11.1943 1
Cu 233.021 191.097 -11.1943 1
Cu 233.021 189.67 -11.1943 1
Cu 233.021 188.199 -11.1943 1
Cu 233.021 186.692 -11.1943 1
Cu 233.021 185.153 -11.1943 1
Cu 233.021 183.59 -11.1943 1
Cu 233.021 182.008 -11.1943 1
Cu 233.021 180.413 -11.1943 1
Cu 233.021 178.811 -11.1943 1
Cu 233.021 177.21 -11.1943 1
Cu 233.021 175.615 -11.1943 1
Cu 233.021 174.033 -11.1943 1
Cu 233.021 172.469 -11.1943 1
Cu 233.021 170.931 -11.1943 1
Cu 233.021 169.424 -11.1943 1
Cu 233.021 167.953 -11.1943 1
Cu 233.021 166.526 -11.1943 1
Cu 233.021 165.147 -11.1943 1
Cu 233.021 163.822 -11.1943 1
Cu 233.021 162.556 -11.1943 1
Cu 233.493 161.354 -11.1943 1
Cu 234.674 160.221 -11.1943 1
Cu 235.927 159.162 -11.1943 1
Cu 237.247 158.18 -11.1943 1
Cu 238.629 157.28 -11.1943 1
Cu 240.067 156.464 -11.1943 1
Cu 241.555 155.737 -11.1943 1
Cu 243.088 155.1 -11.1943 1
Cu 244.66 154.558 -11.1943 1
Cu 246.264 154.111 -11.1943 1
Cu 247.895 153.761 -11.1943 1
Cu 249.545 153.511 -11.1943 1
Cu 251.208 153.36 -11.1943 1
Cu 252.878 153.31 -11.1943 1
Cu 254.547 153.36 -11.1943 1
Cu 256.21 153.511 -11.1943 1
Cu 257.86 153.761 -11.1943 1
Cu 259.491 154.111 -11.1943 1
Cu 261.095 154.558 -11.1943 1
Cu 262.667 155.1 -11.1943 1
Cu 264.2 155.737 -11.1943 1
Cu 265.688 156.464 -11.1943 1
Cu 267.126 157.28 -11.1943 1
Cu 268.508 158.18 -11.1943 1
Cu 269.828 159.162 -11.1943 1
Cu 271.081 160.221 -11.1943 1
Cu 272.262 161.354 -11.1943 1
Cu 272.734 162.556 -11.1943 1
Cu 272.734 163.822 -11.1943 1
Cu 272.734 165.147 -11.1943 1
Cu 272.734 166.526 -11.1943 1
Cu 272.734 167.953 -11.1943 1
Cu 272.734 169.424 -11.1943 1
Cu 272.734 170.931 -11.1943 1
Cu 272.734 172.469 -11.1943 1
Cu 272.734 174.033 -11.1943 1
Cu 272.734 175.615 -11.1943 1
Cu 272.734 177.21 -11.1943 1
Cu 272.734 178.811 -11.1943 1
Cu 273.291 178.811 -11.4727 1
Cu 273.291 180.458 -11.4727 1
Cu 273.291 182.097 -11.4727 1
Cu 273.291 183.724 -11.4727 1
Cu 273.291 185.331 -11.4727 1
Cu 273.291 186.913 -11.4727 1
Cu 273.291 188.463 -11.4727 1
Cu 273.291 189.974 -11.4727 1
Cu 273.291 191.442 -11.4727 1
Cu 273.291 192.859 -11.4727 1
Cu 273.291 194.221 -11.4727 1
Cu 273.291 195.523 -11.4727 1
Cu 272.806 196.758 -11.4727 1
Cu 271.592 197.923 -11.4727 1
Cu 270.303 199.012 -11.4727 1
Cu 268.946 200.022 -11.4727 1
Cu 267.526 200.947 -11.4727 1
Cu 266.048 201.786 -11.4727 1
Cu 264.517 202.533 -11.4727 1
Cu 262.941 203.187 -11.4727 1
Cu 261.325 203.745 -11.4727 1
Cu 259.676 204.205 -11.4727 1
Cu 258 204.564 -11.4727 1
Cu 256.304 204.822 -11.4727 1
Cu 254.594 204.977 -11.4727 1
Cu 252.878 205.029 -11.4727 1
Cu 251.161 204.977 -11.4727 1
Cu 249.451 204.822 -11.4727 1
Cu 247.755 204.564 -11.4727 1
Cu 246.079 204.205 -11.4727 1
Cu 244.43 203.745 -11.4727 1
Cu 242.814 203.187 -11.4727 1
Cu 241.238 202.533 -11.4727 1
Cu 239.707 201.786 -11.4727 1
Cu 238.229 200.947 -11.4727 1
Cu 236.809 200.022 -11.4727 1
Cu 235.452 199.012 -11.4727 1
Cu 234.163 197.923 -11.4727 1
Cu 232.949 196.758 -11.4727 1
Cu 232.464 195.523 -11.4727 1
Cu 232.464 194.221 -11.4727 1
Cu 232.464 192.859 -11.4727 1
Cu 232.464 191.442 -11.4727 1
Cu 232.464 189.974 -11.4727 1
Cu 232.464 188.463 -11.4727 1
Cu 232.464 186.913 -11.4727 1
Cu 232.464 185.331 -11.4727 1
Cu 232.464 183.724 -11.4727 1
Cu 232.464 182.097 -11.4727 1
Cu 232.464 180.458 -11.4727 1
Cu 232.464 178.811 -11.4727 1
Cu 232.464 177.165 -11.4727 1
Cu 232.464 175.526 -11.4727 1
Cu 232.464 173.899 -11.4727 1
Cu 232.464 172.291 -11.4727 1
Cu 232.464 170.71 -11.4727 1
Cu 232.464 169.16 -11.4727 1
Cu 232.464 167.649 -11.4727 1
Cu 232.464 166.181 -11.4727 1
Cu 232.464 164.764 -11.4727 1
Cu 232.464 163.401 -11.4727 1
Cu 232.464 162.1 -11.4727 1
Cu 232.949 160.865 -11.4727 1
Cu 234.163 159.7 -11.4727 1
Cu 235.452 158.611 -11.4727 1
Cu 236.809 157.601 -11.4727 1
Cu 238.229 156.676 -11.4727 1
Cu 239.707 155.837 -11.4727 1
Cu 241.238 155.089 -11.4727 1
Cu 242.814 154.435 -11.4727 1
Cu 244.43 153.877 -11.4727 1
Cu 246.079 153.418 -11.4727 1
Cu 247.755 153.059 -11.4727 1
Cu 249.451 152.801 -11.4727 1
Cu 251.161 152.646 -11.4727 1
Cu 252.878 152.594 -11.4727 1
Cu 254.594 152.646 -11.4727 1
Cu 256.304 152.801 -11.4727 1
Cu 258 153.059 -11.4727 1
Cu 259.676 153.418 -11.4727 1
Cu 261.325 153.877 -11.4727 1
Cu 262.941 154.435 -11.4727 1
Cu 264.517 155.089 -11.4727 1
Cu 266.048 155.837 -11.4727 1
Cu 267.526 156.676 -11.4727 1
Cu 268.946 157.601 -11.4727 1
Cu 270.303 158.611 -11.4727 1
Cu 271.592 159.7 -11.4727 1
Cu 272.806 160.865 -11.4727 1
Cu 273.291 162.1 -11.4727 1
Cu 273.291 163.401 -11.4727 1
Cu 273.291 164.764 -11.4727 1
Cu 273.291 166.181 -11.4727 1
Cu 273.291 167.649 -11.4727 1
Cu 273.291 169.16 -11.4727 1
Cu 273.291 170.71 -11.4727 1
Cu 273.291 172.291 -11.4727 1
Cu 273.291 173.899 -11.4727 1
Cu 273.291 175.526 -11.4727 1
Cu 273.291 177.165 -11.4727 1
Cu 273.291 178.811 -11.4727 1
Cu 273.881 178.811 -11.7482 1
Cu 273.881 180.505 -11.7482 1
Cu 273.881 182.192 -11.7482 1
Cu 273.881 183.866 -11.7482 1
Cu 273.881 185.52 -11.7482 1
Cu 273.881 187.147 -11.7482 1
Cu 273.881 188.741 -11.7482 1
Cu 273.881 190.296 -11.7482 1
Cu 273.881 191.806 -11.7482 1
Cu 273.881 193.265 -11.7482 1
Cu 273.881 194.666 -11.7482 1
Cu 273.881 196.005 -11.7482 1
Cu 273.381 197.276 -11.7482 1
Cu 272.132 198.475 -11.7482 1
Cu 270.806 199.595 -11.7482 1
Cu 269.41 200.634 -11.7482 1
Cu 267.949 201.586 -11.7482 1
Cu 266.428 202.449 -11.7482 1
Cu 264.854 203.218 -11.7482 1
Cu 263.232 203.891 -11.7482 1
Cu 261.569 204.465 -11.7482 1
Cu 259.872 204.938 -11.7482 1
Cu 258.148 205.308 -11.7482 1
Cu 256.403 205.573 -11.7482 1
Cu 254.644 205.732 -11.7482 1
Cu 252.878 205.785 -11.7482 1
Cu 251.111 205.732 -11.7482 1
Cu 249.352 205.573 -11.7482 1
Cu 247.607 205.308 -11.7482 1
Cu 245.883 204.938 -11.7482 1
Cu 244.186 204.465 -11.7482 1
Cu 242.523 203.891 -11.7482 1
Cu 240.902 203.218 -11.7482 1
Cu 239.327 202.449 -11.7482 1
Cu 237.806 201.586 -11.7482 1
Cu 236.345 200.634 -11.7482 1
Cu 234.949 199.595 -11.7482 1
Cu 233.623 198.475 -11.7482 1
Cu 232.374 197.276 -11.7482 1
Cu 231.874 196.005 -11.7482 1
Cu 231.874 194.666 -11.7482 1
Cu 231.874 193.265 -11.7482 1
Cu 231.874 191.806 -11.7482 1
Cu 231.874 190.296 -11.7482 1
Cu 231.874 188.741 -11.7482 1
Cu 231.874 187.147 -11.7482 1
Cu 231.874 185.52 -11.7482 1
Cu 231.874 183.866 -11.7482 1
Cu 231.874 182.192 -11.7482 1
Cu 231.874 180.505 -11.7482 1
Cu 231.874 178.811 -11.7482 1
Cu 231.874 177.118 -11.7482 1
Cu 231.874 175.431 -11.7482 1
Cu 231.874 173.757 -11.7482 1
Cu 231.874 172.103 -11.7482 1
Cu 231.874 170.476 -11.7482 1
Cu 231.874 168.882 -11.7482 1
Cu 231.874 167.326 -11.7482 1
Cu 231.874 165.817 -11.7482 1
Cu 231.874 164.358 -11.7482 1
Cu 231.874 162.956 -11.7482 1
Cu 231.874 161.618 -11.7482 1
Cu 232.374 160.346 -11.7482 1
Cu 233.623 159.148 -11.7482 1
Cu 234.949 158.028 -11.7482 1
Cu 236.345 156.989 -11.7482 1
Cu 237.806 156.036 -11.7482 1
Cu 239.327 155.174 -11.7482 1
Cu 240.902 154.405 -11.7482 1
Cu 242.523 153.732 -11.7482 1
Cu 244.186 153.158 -11.7482 1
Cu 245.883 152.685 -11.7482 1
Cu 247.607 152.315 -11.7482 1
Cu 249.352 152.05 -11.7482 1
Cu 251.111 151.891 -11.7482 1
Cu 252.878 151.837 -11.7482 1
Cu 254.644 151.891 -11.7482 1
Cu 256.403 152.05 -11.7482 1
Cu 258.148 152.315 -11.7482 1
Cu 259.872 152.685 -11.7482 1
Cu 261.569 153.158 -11.7482 1
Cu 263.232 153.732 -11.7482 1
Cu 264.854 154.405 -11.7482 1
Cu 266.428 155.174 -11.7482 1
Cu 267.949 156.036 -11.7482 1
Cu 269.41 156.989 -11.7482 1
Cu 270.806 158.028 -11.7482 1
Cu 272.132 159.148 -11.7482 1
Cu 273.381 160.346 -11.7482 1
Cu 273.881 161.618 -11.7482 1
Cu 273.881 162.956 -11.7482 1
Cu 273.881 164.358 -11.7482 1
Cu 273.881 165.817 -11.7482 1
Cu 273.881 167.326 -11.7482 1
Cu 273.881 168.882 -11.7482 1
Cu 273.881 170.476 -11.7482 1
Cu 273.881 172.103 -11.7482 1
Cu 273.881 173.757 -11.7482 1
Cu 273.881 175.431 -11.7482 1
Cu 273.881 177.118 -11.7482 1
Cu 273.881 178.811 -11.7482 1
Cu 274.507 178.811 -12.021 1
Cu 274.507 180.556 -12.021 1
Cu 274.507 182.293 -12.021 1
Cu 274.507 184.016 -12.021 1
Cu 274.507 185.72 -12.021 1
Cu 274.507 187.395 -12.021 1
Cu 274.507 189.037 -12.021 1
Cu 274.507 190.639 -12.021 1
Cu 274.507 192.194 -12.021 1
Cu 274.507 193.696 -12.021 1
Cu 274.507 195.139 -12.021 1
Cu 274.507 196.518 -12.021 1
Cu 273.993 197.827 -12.021 1
Cu 272.706 199.061 -12.021 1
Cu 271.341 200.215 -12.021 1
Cu 269.903 201.284 -12.021 1
Cu 268.398 202.265 -12.021 1
Cu 266.832 203.153 -12.021 1
Cu 265.21 203.946 -12.021 1
Cu 263.54 204.639 -12.021 1
Cu 261.828 205.23 -12.021 1
Cu 260.081 205.717 -12.021 1
Cu 258.305 206.097 -12.021 1
Cu 256.508 206.37 -12.021 1
Cu 254.696 206.535 -12.021 1
Cu 252.878 206.589 -12.021 1
Cu 251.059 206.535 -12.021 1
Cu 249.247 206.37 -12.021 1
Cu 247.45 206.097 -12.021 1
Cu 245.674 205.717 -12.021 1
Cu 243.927 205.23 -12.021 1
Cu 242.215 204.639 -12.021 1
Cu 240.545 203.946 -12.021 1
Cu 238.923 203.153 -12.021 1
Cu 237.357 202.265 -12.021 1
Cu 235.852 201.284 -12.021 1
Cu 234.414 200.215 -12.021 1
Cu 233.049 199.061 -12.021 1
Cu 231.762 197.827 -12.021 1
Cu 231.248 196.518 -12.021 1
Cu 231.248 195.139 -12.021 1
Cu 231.248 193.696 -12.021 1
Cu 231.248 192.194 -12.021 1
Cu 231.248 190.639 -12.021 1
Cu 231.248 189.037 -12.021 1
Cu 231.248 187.395 -12.021 1
Cu 231.248 185.72 -12.021 1
Cu 231.248 184.016 -12.021 1
Cu 231.248 182.293 -12.021 1
Cu 231.248 180.556 -12.021 1
Cu 231.248 178.811 -12.021 1
Cu 231.248 177.067 -12.021 1
Cu 231.248 175.33 -12.021 1
Cu 231.248 173.606 -12.021 1
Cu 231.248 171.903 -12.021 1
Cu 231.248 170.228 -12.021 1
Cu 231.248 168.586 -12.021 1
Cu 231.248 166.984 -12.021 1
Cu 231.248 165.429 -12.021 1
Cu 231.248 163.927 -12.021 1
Cu 231.248 162.484 -12.021 1
Cu 231.248 161.105 -12.021 1
Cu 231.762 159.796 -12.021 1
Cu 233.049 158.562 -12.021 1
Cu 234.414 157.408 -12.021 1
Cu 235.852 156.338 -12.021 1
Cu 237.357 155.358 -12.021 1
Cu 238.923 154.469 -12.021 1
Cu 240.545 153.677 -12.021 1
Cu 242.215 152.984 -12.021 1
Cu 243.927 152.393 -12.021 1
Cu 245.674 151.906 -12.021 1
Cu 247.45 151.525 -12.021 1
Cu 249.247 151.252 -12.021 1
Cu 251.059 151.088 -12.021 1
Cu 252.878 151.033 -12.021 1
Cu 254.696 151.088 -12.021 1
Cu 256.508 151.252 -12.021 1
Cu 258.305 151.525 -12.021 1
Cu 260.081 151.906 -12.021 1
Cu 261.828 152.393 -12.021 1
Cu 263.54 152.984 -12.021 1
Cu 265.21 153.677 -12.021 1
Cu 266.832 154.469 -12.021 1
Cu 268.398 155.358 -12.021 1
Cu 269.903 156.338 -12.021 1
Cu 271.341 157.408 -12.021 1
Cu 272.706 158.562 -12.021 1
Cu 273.993 159.796 -12.021 1
Cu 274.507 161.105 -12.021 1
Cu 274.507 162.484 -12.021 1
Cu 274.507 163.927 -12.021 1
Cu 274.507 165.429 -12.021 1
Cu 274.507 166.984 -12.021 1
Cu 274.507 168.586 -12.021 1
Cu 274.507 170.228 -12.021 1
Cu 274.507 171.903 -12.021 1
Cu 274.507 173.606 -12.021 1
Cu 274.507 175.33 -12.021 1
Cu 274.507 177.067 -12.021 1
Cu 274.507 178.811 -12.021 1
Cu 275.175 178.811 -12.2912 1
Cu 275.175 180.61 -12.2912 1
Cu 275.175 182.401 -12.2912 1
Cu 275.175 184.177 -12.2912 1
Cu 275.175 185.933 -12.2912 1
Cu 275.175 187.661 -12.2912 1
Cu 275.175 189.353 -12.2912 1
Cu 275.175 191.004 -12.2912 1
Cu 275.175 192.607 -12.2912 1
Cu 275.175 194.156 -12.2912 1
Cu 275.175 195.644 -12.2912 1
Cu 275.175 197.065 -12.2912 1
Cu 274.645 198.415 -12.2912 1
Cu 273.319 199.687 -12.2912 1
Cu 271.912 200.876 -12.2912 1
Cu 270.429 201.979 -12.2912 1
Cu 268.878 202.99 -12.2912 1
Cu 267.263 203.906 -12.2912 1
Cu 265.592 204.723 -12.2912 1
Cu 263.87 205.437 -12.2912 1
Cu 262.105 206.047 -12.2912 1
Cu 260.304 206.548 -12.2912 1
Cu 258.473 206.941 -12.2912 1
Cu 256.62 207.222 -12.2912 1
Cu 254.752 207.392 -12.2912 1
Cu 252.878 207.448 -12.2912 1
Cu 251.003 207.392 -12.2912 1
Cu 249.135 207.222 -12.2912 1
Cu 247.282 206.941 -12.2912 1
Cu 245.451 206.548 -12.2912 1
Cu 243.65 206.047 -12.2912 1
Cu 241.885 205.437 -12.2912 1
Cu 240.163 204.723 -12.2912 1
Cu 238.492 203.906 -12.2912 1
Cu 236.877 202.99 -12.2912 1
Cu 235.326 201.979 -12.2912 1
Cu 233.843 200.876 -12.2912 1
Cu 232.436 199.687 -12.2912 1
Cu 231.11 198.415 -12.2912 1
Cu 230.58 197.065 -12.2912 1
Cu 230.58 195.644 -12.2912 1
Cu 230.58 194.156 -12.2912 1
Cu 230.58 192.607 -12.2912 1
Cu 230.58 191.004 -12.2912 1
Cu 230.58 189.353 -12.2912 1
Cu 230.58 187.661 -12.2912 1
Cu 230.58 185.933 -12.2912 1
Cu 230.58 184.177 -12.2912 1
Cu 230.58 182.401 -12.2912 1
Cu 230.58 180.61 -12.2912 1
Cu 230.58 178.811 -12.2912 1
Cu 230.58 177.013 -12.2912 1
Cu 230.58 175.222 -12.2912 1
Cu 230.58 173.445 -12.2912 1
Cu 230.58 171.69 -12.2912 1
Cu 230.58 169.962 -12.2912 1
Cu 230.58 168.27 -12.2912 1
Cu 230.58 166.618 -12.2912 1
Cu 230.58 165.016 -12.2912 1
Cu 230.58 163.467 -12.2912 1
Cu 230.58 161.979 -12.2912 1
Cu 230.58 160.558 -12.2912 1
Cu 231.11 159.208 -12.2912 1
Cu 232.436 157.936 -12.2912 1
Cu 233.843 156.746 -12.2912 1
Cu 235.326 155.644 -12.2912 1
Cu 236.877 154.633 -12.2912 1
Cu 238.492 153.717 -12.2912 1
Cu 240.163 152.9 -12.2912 1
Cu 241.885 152.186 -12.2912 1
Cu 243.65 151.576 -12.2912 1
Cu 245.451 151.074 -12.2912 1
Cu 247.282 150.682 -12.2912 1
Cu 249.135 150.401 -12.2912 1
Cu 251.003 150.231 -12.2912 1
Cu 252.878 150.175 -12.2912 1
Cu 254.752 150.231 -12.2912 1
Cu 256.62 150.401 -12.2912 1
Cu 258.473 150.682 -12.2912 1
Cu 260.304 151.074 -12.2912 1
Cu 262.105 151.576 -12.2912 1
Cu 263.87 152.186 -12.2912 1
Cu 265.592 152.9 -12.2912 1
Cu 267.263 153.717 -12.2912 1
Cu 268.878 154.633 -12.2912 1
Cu 270.429 155.644 -12.2912 1
Cu 271.912 156.746 -12.2912 1
Cu 273.319 157.936 -12.2912 1
Cu 274.645 159.208 -12.2912 1
Cu 275.175 160.558 -12.2912 1
Cu 275.175 161.979 -12.2912 1
Cu 275.175 163.467 -12.2912 1
Cu 275.175 165.016 -12.2912 1
Cu 275.175 166.618 -12.2912 1
Cu 275.175 168.27 -12.2912 1
Cu 275.175 169.962 -12.2912 1
Cu 275.175 171.69 -12.2912 1
Cu 275.175 173.445 -12.2912 1
Cu 275.175 175.222 -12.2912 1
Cu 275.175 177.013 -12.2912 1
Cu 275.175 178.811 -12.2912 1
Cu 275.894 178.811 -12.5588 1
Cu 275.894 180.667 -12.5588 1
Cu 275.894 182.516 -12.5588 1
Cu 275.894 184.35 -12.5588 1
Cu 275.894 186.163 -12.5588 1
Cu 275.894 187.946 -12.5588 1
Cu 275.894 189.693 -12.5588 1
Cu 275.894 191.397 -12.5588 1
Cu 275.894 193.052 -12.5588 1
Cu 275.894 194.65 -12.5588 1
Cu 275.894 196.186 -12.5588 1
Cu 275.894 197.654 -12.5588 1
Cu 275.347 199.046 -12.5588 1
Cu 273.978 200.36 -12.5588 1
Cu 272.525 201.588 -12.5588 1
Cu 270.995 202.726 -12.5588 1
Cu 269.394 203.77 -12.5588 1
Cu 267.727 204.715 -12.5588 1
Cu 266.002 205.558 -12.5588 1
Cu 264.224 206.295 -12.5588 1
Cu 262.403 206.924 -12.5588 1
Cu 260.543 207.443 -12.5588 1
Cu 258.653 207.848 -12.5588 1
Cu 256.741 208.138 -12.5588 1
Cu 254.813 208.313 -12.5588 1
Cu 252.878 208.371 -12.5588 1
Cu 250.942 208.313 -12.5588 1
Cu 249.014 208.138 -12.5588 1
Cu 247.102 207.848 -12.5588 1
Cu 245.212 207.443 -12.5588 1
Cu 243.352 206.924 -12.5588 1
Cu 241.531 206.295 -12.5588 1
Cu 239.753 205.558 -12.5588 1
Cu 238.028 204.715 -12.5588 1
Cu 236.361 203.77 -12.5588 1
Cu 234.76 202.726 -12.5588 1
Cu 233.23 201.588 -12.5588 1
Cu 231.777 200.36 -12.5588 1
Cu 230.408 199.046 -12.5588 1
Cu 229.861 197.654 -12.5588 1
Cu 229.861 196.186 -12.5588 1
Cu 229.861 194.65 -12.5588 1
Cu 229.861 193.052 -12.5588 1
Cu 229.861 191.397 -12.5588 1
Cu 229.861 189.693 -12.5588 1
Cu 229.861 187.946 -12.5588 1
Cu 229.861 186.163 -12.5588 1
Cu 229.861 184.35 -12.5588 1
Cu 229.861 182.516 -12.5588 1
Cu 229.861 180.667 -12.5588 1
Cu 229.861 178.811 -12.5588 1
Cu 229.861 176.955 -12.5588 1
Cu 229.861 175.107 -12.5588 1
Cu 229.861 173.272 -12.5588 1
Cu 229.861 171.46 -12.5588 1
Cu 229.861 169.677 -12.5588 1
Cu 229.861 167.93 -12.5588 1
Cu 229.861 166.225 -12.5588 1
Cu 229.861 164.571 -12.5588 1
Cu 229.861 162.972 -12.5588 1
Cu 229.861 161.437 -12.5588 1
Cu 229.861 159.969 -12.5588 1
Cu 230.408 158.576 -12.5588 1
Cu 231.777 157.263 -12.5588 1
Cu 233.23 156.035 -12.5588 1
Cu 234.76 154.897 -12.5588 1
Cu 236.361 153.853 -12.5588 1
Cu 238.028 152.908 -12.5588 1
Cu 239.753 152.065 -12.5588 1
Cu 241.531 151.327 -12.5588 1
Cu 243.352 150.698 -12.5588 1
Cu 245.212 150.18 -12.5588 1
Cu 247.102 149.775 -12.5588 1
Cu 249.014 149.485 -12.5588 1
Cu 250.942 149.31 -12.5588 1
Cu 252.878 149.252 -12.5588 1
Cu 254.813 149.31 -12.5588 1
Cu 256.741 149.485 -12.5588 1
Cu 258.653 149.775 -12.5588 1
Cu 260.543 150.18 -12.5588 1
Cu 262.403 150.698 -12.5588 1
Cu 264.224 151.327 -12.5588 1
Cu 266.002 152.065 -12.5588 1
Cu 267.727 152.908 -12.5588 1
Cu 269.394 153.853 -12.5588 1
Cu 270.995 154.897 -12.5588 1
Cu 272.525 156.035 -12.5588 1
Cu 273.978 157.263 -12.5588 1
Cu 275.347 158.576 -12.5588 1
Cu 275.894 159.969 -12.5588 1
Cu 275.894 161.437 -12.5588 1
Cu 275.894 162.972 -12.5588 1
Cu 275.894 164.571 -12.5588 1
Cu 275.894 166.225 -12.5588 1
Cu 275.894 167.93 -12.5588 1
Cu 275.894 169.677 -12.5588 1
Cu 275.894 171.46 -12.5588 1
Cu 275.894 173.272 -12.5588 1
Cu 275.894 175.107 -12.5588 1
Cu 275.894 176.955 -12.5588 1
Cu 275.894 178.811 -12.5588 1
Cu 276.674 178.811 -12.824 1
Cu 276.674 180.73 -12.824 1
Cu 276.674 182.642 -12.824 1
Cu 276.674 184.538 -12.824 1
Cu 276.674 186.412 -12.824 1
Cu 276.674 188.255 -12.824 1
Cu 276.674 190.062 -12.824 1
Cu 276.674 191.824 -12.824 1
Cu 276.674 193.534 -12.824 1
Cu 276.674 195.187 -12.824 1
Cu 276.674 196.775 -12.824 1
Cu 276.674 198.292 -12.824 1
Cu 276.108 199.732 -12.824 1
Cu 274.692 201.089 -12.824 1
Cu 273.191 202.359 -12.824 1
Cu 271.609 203.536 -12.824 1
Cu 269.953 204.615 -12.824 1
Cu 268.23 205.592 -12.824 1
Cu 266.446 206.464 -12.824 1
Cu 264.609 207.226 -12.824 1
Cu 262.725 207.876 -12.824 1
Cu 260.803 208.412 -12.824 1
Cu 258.849 208.831 -12.824 1
Cu 256.872 209.131 -12.824 1
Cu 254.878 209.312 -12.824 1
Cu 252.878 209.372 -12.824 1
Cu 250.877 209.312 -12.824 1
Cu 248.883 209.131 -12.824 1
Cu 246.906 208.831 -12.824 1
Cu 244.952 208.412 -12.824 1
Cu 243.03 207.876 -12.824 1
Cu 241.146 207.226 -12.824 1
Cu 239.309 206.464 -12.824 1
Cu 237.525 205.592 -12.824 1
Cu 235.802 204.615 -12.824 1
Cu 234.146 203.536 -12.824 1
Cu 232.564 202.359 -12.824 1
Cu 231.063 201.089 -12.824 1
Cu 229.647 199.732 -12.824 1
Cu 229.081 198.292 -12.824 1
Cu 229.081 196.775 -12.824 1
Cu 229.081 195.187 -12.824 1
Cu 229.081 193.534 -12.824 1
Cu 229.081 191.824 -12.824 1
Cu 229.081 190.062 -12.824 1
Cu 229.081 188.255 -12.824 1
Cu 229.081 186.412 -12.824 1
Cu 229.081 184.538 -12.824 1
Cu 229.081 182.642 -12.824 1
Cu 229.081 180.73 -12.824 1
Cu 229.081 178.811 -12.824 1
Cu 229.081 176.892 -12.824 1
Cu 229.081 174.981 -12.824 1
Cu 229.081 173.085 -12.824 1
Cu 229.081 171.211 -12.824 1
Cu 229.081 169.368 -12.824 1
Cu 229.081 167.561 -12.824 1
Cu 229.081 165.799 -12.824 1
Cu 229.081 164.089 -12.824 1
Cu 229.081 162.436 -12.824 1
Cu 229.081 160.848 -12.824 1
Cu 229.081 159.331 -12.824 1
Cu 229.647 157.891 -12.824 1
Cu 231.063 156.534 -12.824 1
Cu 232.564 155.264 -12.824 1
Cu 234.146 154.087 -12.824 1
Cu 235.802 153.008 -12.824 1
Cu 237.525 152.031 -12.824 1
Cu 239.309 151.159 -12.824 1
Cu 241.146 150.397 -12.824 1
Cu 243.03 149.746 -12.824 1
Cu 244.952 149.211 -12.824 1
Cu 246.906 148.792 -12.824 1
Cu 248.883 148.492 -12.824 1
Cu 250.877 148.311 -12.824 1
Cu 252.878 148.251 -12.824 1
Cu 254.878 148.311 -12.824 1
Cu 256.872 148.492 -12.824 1
Cu 258.849 148.792 -12.824 1
Cu 260.803 149.211 -12.824 1
Cu 262.725 149.746 -12.824 1
Cu 264.609 150.397 -12.824 1
Cu 266.446 151.159 -12.824 1
Cu 268.23 152.031 -12.824 1
Cu 269.953 153.008 -12.824 1
Cu 271.609 154.087 -12.824 1
Cu 273.191 155.264 -12.824 1
Cu 274.692 156.534 -12.824 1
Cu 276.108 157.891 -12.824 1
Cu 276.674 159.331 -12.824 1
Cu 276.674 160.848 -12.824 1
Cu 276.674 162.436 -12.824 1
Cu 276.674 164.089 -12.824 1
Cu 276.674 165.799 -12.824 1
Cu 276.674 167.561 -12.824 1
Cu 276.674 169.368 -12.824 1
Cu 276.674 171.211 -12.824 1
Cu 276.674 173.085 -12.824 1
Cu 276.674 174.981 -12.824 1
Cu 276.674 176.892 -12.824 1
Cu 276.674 178.811 -12.824 1
Cu 277.529 178.811 -13.0869 1
Cu 277.529 180.799 -13.0869 1
Cu 277.529 182.779 -13.0869 1
Cu 277.529 184.744 -13.0869 1
Cu 277.529 186.685 -13.0869 1
Cu 277.529 188.595 -13.0869 1
Cu 277.529 190.466 -13.0869 1
Cu 277.529 192.291 -13.0869 1
Cu 277.529 194.063 -13.0869 1
Cu 277.529 195.775 -13.0869 1
Cu 277.529 197.42 -13.0869 1
Cu 277.529 198.992 -13.0869 1
Cu 276.943 200.484 -13.0869 1
Cu 275.476 201.89 -13.0869 1
Cu 273.921 203.205 -13.0869 1
Cu 272.282 204.424 -13.0869 1
Cu 270.567 205.542 -13.0869 1
Cu 268.782 206.555 -13.0869 1
Cu 266.934 207.458 -13.0869 1
Cu 265.03 208.247 -13.0869 1
Cu 263.079 208.921 -13.0869 1
Cu 261.087 209.476 -13.0869 1
Cu 259.063 209.91 -13.0869 1
Cu 257.015 210.221 -13.0869 1
Cu 254.95 210.408 -13.0869 1
Cu 252.878 210.471 -13.0869 1
Cu 250.805 210.408 -13.0869 1
Cu 248.74 210.221 -13.0869 1
Cu 246.692 209.91 -13.0869 1
Cu 244.668 209.476 -13.0869 1
Cu 242.676 208.921 -13.0869 1
Cu 240.725 208.247 -13.0869 1
Cu 238.821 207.458 -13.0869 1
Cu 236.973 206.555 -13.0869 1
Cu 235.188 205.542 -13.0869 1
Cu 233.473 204.424 -13.0869 1
Cu 231.834 203.205 -13.0869 1
Cu 230.279 201.89 -13.0869 1
Cu 228.812 200.484 -13.0869 1
Cu 228.226 198.992 -13.0869 1
Cu 228.226 197.42 -13.0869 1
Cu 228.226 195.775 -13.0869 1
Cu 228.226 194.063 -13.0869 1
Cu 228.226 192.291 -13.0869 1
Cu 228.226 190.466 -13.0869 1
Cu 228.226 188.595 -13.0869 1
Cu 228.226 186.685 -13.0869 1
Cu 228.226 184.744 -13.0869 1
Cu 228.226 182.779 -13.0869 1
Cu 228.226 180.799 -13.0869 1
Cu 228.226 178.811 -13.0869 1
Cu 228.226 176.823 -13.0869 1
Cu 228.226 174.843 -13.0869 1
Cu 228.226 172.879 -13.0869 1
Cu 228.226 170.938 -13.0869 1
Cu 228.226 169.028 -13.0869 1
Cu 228.226 167.157 -13.0869 1
Cu 228.226 165.332 -13.0869 1
Cu 228.226 163.559 -13.0869 1
Cu 228.226 161.848 -13.0869 1
Cu 228.226 160.203 -13.0869 1
Cu 228.226 158.631 -13.0869 1
Cu 228.812 157.139 -13.0869 1
Cu 230.279 155.733 -13.0869 1
Cu 231.834 154.418 -13.0869 1
Cu 233.473 153.199 -13.0869 1
Cu 235.188 152.081 -13.0869 1
Cu 236.973 151.068 -13.0869 1
Cu 238.821 150.165 -13.0869 1
Cu 240.725 149.375 -13.0869 1
Cu 242.676 148.702 -13.0869 1
Cu 244.668 148.147 -13.0869 1
Cu 246.692 147.713 -13.0869 1
Cu 248.74 147.402 -13.0869 1
Cu 250.805 147.215 -13.0869 1
Cu 252.878 147.152 -13.0869 1
Cu 254.95 147.215 -13.0869 1
Cu 257.015 147.402 -13.0869 1
Cu 259.063 147.713 -13.0869 1
Cu 261.087 148.147 -13.0869 1
Cu 263.079 148.702 -13.0869 1
Cu 265.03 149.375 -13.0869 1
Cu 266.934 150.165 -13.0869 1
Cu 268.782 151.068 -13.0869 1
Cu 270.567 152.081 -13.0869 1
Cu 272.282 153.199 -13.0869 1
Cu 273.921 154.418 -13.0869 1
Cu 275.476 155.733 -13.0869 1
Cu 276.943 157.139 -13.0869 1
Cu 277.529 158.631 -13.0869 1
Cu 277.529 160.203 -13.0869 1
Cu 277.529 161.848 -13.0869 1
Cu 277.529 163.559 -13.0869 1
Cu 277.529 165.332 -13.0869 1
Cu 277.529 167.157 -13.0869 1
Cu 277.529 169.028 -13.0869 1
Cu 277.529 170.938 -13.0869 1
Cu 277.529 172.879 -13.0869 1
Cu 277.529 174.843 -13.0869 1
Cu 277.529 176.823 -13.0869 1
Cu 277.529 178.811 -13.0869 1
Cu 278.483 178.811 -13.3475 1
Cu 278.483 180.876 -13.3475 1
Cu 278.483 182.933 -13.3475 1
Cu 278.483 184.973 -13.3475 1
Cu 278.483 186.99 -13.3475 1
Cu 278.483 188.973 -13.3475 1
Cu 278.483 190.917 -13.3475 1
Cu 278.483 192.813 -13.3475 1
Cu 278.483 194.654 -13.3475 1
Cu 278.483 196.432 -13.3475 1
Cu 278.483 198.141 -13.3475 1
Cu 278.483 199.773 -13.3475 1
Cu 277.875 201.323 -13.3475 1
Cu 276.351 202.783 -13.3475 1
Cu 274.735 204.15 -13.3475 1
Cu 273.033 205.416 -13.3475 1
Cu 271.251 206.577 -13.3475 1
Cu 269.397 207.629 -13.3475 1
Cu 267.478 208.567 -13.3475 1
Cu 265.501 209.387 -13.3475 1
Cu 263.474 210.087 -13.3475 1
Cu 261.405 210.663 -13.3475 1
Cu 259.303 211.114 -13.3475 1
Cu 257.175 211.437 -13.3475 1
Cu 255.031 211.631 -13.3475 1
Cu 252.878 211.696 -13.3475 1
Cu 250.724 211.631 -13.3475 1
Cu 248.58 211.437 -13.3475 1
Cu 246.452 211.114 -13.3475 1
Cu 244.35 210.663 -13.3475 1
Cu 242.281 210.087 -13.3475 1
Cu 240.254 209.387 -13.3475 1
Cu 238.277 208.567 -13.3475 1
Cu 236.358 207.629 -13.3475 1
Cu 234.504 206.577 -13.3475 1
Cu 232.722 205.416 -13.3475 1
Cu 231.02 204.15 -13.3475 1
Cu 229.404 202.783 -13.3475 1
Cu 227.881 201.323 -13.3475 1
Cu 227.272 199.773 -13.3475 1
Cu 227.272 198.141 -13.3475 1
Cu 227.272 196.432 -13.3475 1
Cu 227.272 194.654 -13.3475 1
Cu 227.272 192.813 -13.3475 1
Cu 227.272 190.917 -13.3475 1
Cu 227.272 188.973 -13.3475 1
Cu 227.272 186.99 -13.3475 1
Cu 227.272 184.973 -13.3475 1
Cu 227.272 182.933 -13.3475 1
Cu 227.272 180.876 -13.3475 1
Cu 227.272 178.811 -13.3475 1
Cu 227.272 176.747 -13.3475 1
Cu 227.272 174.69 -13.3475 1
Cu 227.272 172.649 -13.3475 1
Cu 227.272 170.633 -13.3475 1
Cu 227.272 168.649 -13.3475 1
Cu 227.272 166.706 -13.3475 1
Cu 227.272 164.81 -13.3475 1
Cu 227.272 162.969 -13.3475 1
Cu 227.272 161.191 -13.3475 1
Cu 227.272 159.482 -13.3475 1
Cu 227.272 157.85 -13.3475 1
Cu 227.881 156.3 -13.3475 1
Cu 229.404 154.839 -13.3475 1
Cu 231.02 153.473 -13.3475 1
Cu 232.722 152.207 -13.3475 1
Cu 234.504 151.046 -13.3475 1
Cu 236.358 149.994 -13.3475 1
Cu 238.277 149.056 -13.3475 1
Cu 240.254 148.236 -13.3475 1
Cu 242.281 147.536 -13.3475 1
Cu 244.35 146.96 -13.3475 1
Cu 246.452 146.509 -13.3475 1
Cu 248.58 146.186 -13.3475 1
Cu 250.724 145.991 -13.3475 1
Cu 252.878 145.926 -13.3475 1
Cu 255.031 145.991 -13.3475 1
Cu 257.175 146.186 -13.3475 1
Cu 259.303 146.509 -13.3475 1
Cu 261.405 146.96 -13.3475 1
Cu 263.474 147.536 -13.3475 1
Cu 265.501 148.236 -13.3475 1
Cu 267.478 149.056 -13.3475 1
Cu 269.397 149.994 -13.3475 1
Cu 271.251 151.046 -13.3475 1
Cu 273.033 152.207 -13.3475 1
Cu 274.735 153.473 -13.3475 1
Cu 276.351 154.839 -13.3475 1
Cu 277.875 156.3 -13.3475 1
Cu 278.483 157.85 -13.3475 1
Cu 278.483 159.482 -13.3475 1
Cu 278.483 161.191 -13.3475 1
Cu 278.483 162.969 -13.3475 1
Cu 278.483 164.81 -13.3475 1
Cu 278.483 166.706 -13.3475 1
Cu 278.483 168.649 -13.3475 1
Cu 278.483 170.633 -13.3475 1
Cu 278.483 172.649 -13.3475 1
Cu 278.483 174.69 -13.3475 1
Cu 278.483 176.747 -13.3475 1
Cu 278.483 178.811 -13.3475 1
Cu 279.576 178.811 -13.6059 1
Cu 279.576 180.964 -13.6059 1
Cu 279.576 183.109 -13.6059 1
Cu 279.576 185.236 -13.6059 1
Cu 279.576 187.338 -13.6059 1
Cu 279.576 189.407 -13.6059 1
Cu 279.576 191.434 -13.6059 1
Cu 279.576 193.41 -13.6059 1
Cu 279.576 195.33 -13.6059 1
Cu 279.576 197.184 -13.6059 1
Cu 279.576 198.965 -13.6059 1
Cu 279.576 200.667 -13.6059 1
Cu 278.941 202.283 -13.6059 1
Cu 277.353 203.806 -13.6059 1
Cu 275.668 205.231 -13.6059 1
Cu 273.893 206.551 -13.6059 1
Cu 272.035 207.762 -13.6059 1
Cu 270.102 208.858 -13.6059 1
Cu 268.101 209.836 -13.6059 1
Cu 266.039 210.692 -13.6059 1
Cu 263.926 211.421 -13.6059 1
Cu 261.769 212.022 -13.6059 1
Cu 259.577 212.492 -13.6059 1
Cu 257.359 212.829 -13.6059 1
Cu 255.123 213.032 -13.6059 1
Cu 252.878 213.099 -13.6059 1
Cu 250.633 213.032 -13.6059 1
Cu 248.396 212.829 -13.6059 1
Cu 246.178 212.492 -13.6059 1
Cu 243.986 212.022 -13.6059 1
Cu 241.829 211.421 -13.6059 1
Cu 239.716 210.692 -13.6059 1
Cu 237.654 209.836 -13.6059 1
Cu 235.653 208.858 -13.6059 1
Cu 233.72 207.762 -13.6059 1
Cu 231.862 206.551 -13.6059 1
Cu 230.087 205.231 -13.6059 1
Cu 228.402 203.806 -13.6059 1
Cu 226.814 202.283 -13.6059 1
Cu 226.179 200.667 -13.6059 1
Cu 226.179 198.965 -13.6059 1
Cu 226.179 197.184 -13.6059 1
Cu 226.179 195.33 -13.6059 1
Cu 226.179 193.41 -13.6059 1
Cu 226.179 191.434 -13.6059 1
Cu 226.179 189.407 -13.6059 1
Cu 226.179 187.338 -13.6059 1
Cu 226.179 185.236 -13.6059 1
Cu 226.179 183.109 -13.6059 1
Cu 226.179 180.964 -13.6059 1
Cu 226.179 178.811 -13.6059 1
Cu 226.179 176.658 -13.6059 1
Cu 226.179 174.514 -13.6059 1
Cu 226.179 172.386 -13.6059 1
Cu 226.179 170.284 -13.6059 1
Cu 226.179 168.216 -13.6059 1
Cu 226.179 166.189 -13.6059 1
Cu 226.179 164.212 -13.6059 1
Cu 226.179 162.293 -13.6059 1
Cu 226.179 160.439 -13.6059 1
Cu 226.179 158.657 -13.6059 1
Cu 226.179 156.955 -13.6059 1
Cu 226.814 155.34 -13.6059 1
Cu 228.402 153.817 -13.6059 1
Cu 230.087 152.392 -13.6059 1
Cu 231.862 151.072 -13.6059 1
Cu 233.72 149.861 -13.6059 1
Cu 235.653 148.765 -13.6059 1
Cu 237.654 147.787 -13.6059 1
Cu 239.716 146.931 -13.6059 1
Cu 241.829 146.202 -13.6059 1
Cu 243.986 145.601 -13.6059 1
Cu 246.178 145.131 -13.6059 1
Cu 248.396 144.794 -13.6059 1
Cu 250.633 144.591 -13.6059 1
Cu 252.878 144.523 -13.6059 1
Cu 255.123 144.591 -13.6059 1
Cu 257.359 144.794 -13.6059 1
Cu 259.577 145.131 -13.6059 1
Cu 261.769 145.601 -13.6059 1
Cu 263.926 146.202 -13.6059 1
Cu 266.039 146.931 -13.6059 1
Cu 268.101 147.787 -13.6059 1
Cu 270.102 148.765 -13.6059 1
Cu 272.035 149.861 -13.6059 1
Cu 273.893 151.072 -13.6059 1
Cu 275.668 152.392 -13.6059 1
Cu 277.353 153.817 -13.6059 1
Cu 278.941 155.34 -13.6059 1
Cu 279.576 156.955 -13.6059 1
Cu 279.576 158.657 -13.6059 1
Cu 279.576 160.439 -13.6059 1
Cu 279.576 162.293 -13.6059 1
Cu 279.576 164.212 -13.6059 1
Cu 279.576 166.189 -13.6059 1
Cu 279.576 168.216 -13.6059 1
Cu 279.576 170.284 -13.6059 1
Cu 279.576 172.386 -13.6059 1
Cu 279.576 174.514 -13.6059 1
Cu 279.576 176.658 -13.6059 1
Cu 279.576 178.811 -13.6059 1
Cu 280.882 178.811 -13.8623 1
Cu 280.882 181.07 -13.8623 1
Cu 280.882 183.319 -13.8623 1
Cu 280.882 185.551 -13.8623 1
Cu 280.882 187.756 -13.8623 1
Cu 280.882 189.925 -13.8623 1
Cu 280.882 192.051 -13.8623 1
Cu 280.882 194.125 -13.8623 1
Cu 280.882 196.138 -13.8623 1
Cu 280.882 198.083 -13.8623 1
Cu 280.882 199.952 -13.8623 1
Cu 280.882 201.737 -13.8623 1
Cu 280.216 203.432 -13.8623 1
Cu 278.551 205.029 -13.8623 1
Cu 276.783 206.524 -13.8623 1
Cu 274.922 207.908 -13.8623 1
Cu 272.973 209.178 -13.8623 1
Cu 270.945 210.329 -13.8623 1
Cu 268.846 211.354 -13.8623 1
Cu 266.684 212.252 -13.8623 1
Cu 264.467 213.017 -13.8623 1
Cu 262.204 213.647 -13.8623 1
Cu 259.905 214.14 -13.8623 1
Cu 257.578 214.494 -13.8623 1
Cu 255.232 214.706 -13.8623 1
Cu 252.878 214.777 -13.8623 1
Cu 250.523 214.706 -13.8623 1
Cu 248.177 214.494 -13.8623 1
Cu 245.85 214.14 -13.8623 1
Cu 243.551 213.647 -13.8623 1
Cu 241.288 213.017 -13.8623 1
Cu 239.071 212.252 -13.8623 1
Cu 236.909 211.354 -13.8623 1
Cu 234.81 210.329 -13.8623 1
Cu 232.782 209.178 -13.8623 1
Cu 230.833 207.908 -13.8623 1
Cu 228.972 206.524 -13.8623 1
Cu 227.204 205.029 -13.8623 1
Cu 225.539 203.432 -13.8623 1
Cu 224.873 201.737 -13.8623 1
Cu 224.873 199.952 -13.8623 1
Cu 224.873 198.083 -13.8623 1
Cu 224.873 196.138 -13.8623 1
Cu 224.873 194.125 -13.8623 1
Cu 224.873 192.051 -13.8623 1
Cu 224.873 189.925 -13.8623 1
Cu 224.873 187.756 -13.8623 1
Cu 224.873 185.551 -13.8623 1
Cu 224.873 183.319 -13.8623 1
Cu 224.873 181.07 -13.8623 1
Cu 224.873 178.811 -13.8623 1
Cu 224.873 176.553 -13.8623 1
Cu 224.873 174.304 -13.8623 1
Cu 224.873 172.072 -13.8623 1
Cu 224.873 169.867 -13.8623 1
Cu 224.873 167.697 -13.8623 1
Cu 224.873 165.571 -13.8623 1
Cu 224.873 163.498 -13.8623 1
Cu 224.873 161.485 -13.8623 1
Cu 224.873 159.54 -13.8623 1
Cu 224.873 157.671 -13.8623 1
Cu 224.873 155.886 -13.8623 1
Cu 225.539 154.191 -13.8623 1
Cu 227.204 152.593 -13.8623 1
Cu 228.972 151.099 -13.8623 1
Cu 230.833 149.714 -13.8623 1
Cu 232.782 148.444 -13.8623 1
Cu 234.81 147.294 -13.8623 1
Cu 236.909 146.268 -13.8623 1
Cu 239.071 145.371 -13.8623 1
Cu 241.288 144.606 -13.8623 1
Cu 243.551 143.975 -13.8623 1
Cu 245.85 143.483 -13.8623 1
Cu 248.177 143.129 -13.8623 1
Cu 250.523 142.916 -13.8623 1
Cu 252.878 142.845 -13.8623 1
Cu 255.232 142.916 -13.8623 1
Cu 257.578 143.129 -13.8623 1
Cu 259.905 143.483 -13.8623 1
Cu 262.204 143.975 -13.8623 1
Cu 264.467 144.606 -13.8623 1
Cu 266.684 145.371 -13.8623 1
Cu 268.846 146.268 -13.8623 1
Cu 270.945 147.294 -13.8623 1
Cu 272.973 148.444 -13.8623 1
Cu 274.922 149.714 -13.8623 1
Cu 276.783 151.099 -13.8623 1
Cu 278.551 152.593 -13.8623 1
Cu 280.216 154.191 -13.8623 1
Cu 280.882 155.886 -13.8623 1
Cu 280.882 157.671 -13.8623 1
Cu 280.882 159.54 -13.8623 1
Cu 280.882 161.485 -13.8623 1
Cu 280.882 163.498 -13.8623 1
Cu 280.882 165.571 -13.8623 1
Cu 280.882 167.697 -13.8623 1
Cu 280.882 169.867 -13.8623 1
Cu 280.882 172.072 -13.8623 1
Cu 280.882 174.304 -13.8623 1
Cu 280.882 176.553 -13.8623 1
Cu 280.882 178.811 -13.8623 1
Cu 282.599 178.811 -14.1167 1
Cu 282.599 181.208 -14.1167 1
Cu 282.599 183.595 -14.1167 1
Cu 282.599 185.964 -14.1167 1
Cu 282.599 188.304 -14.1167 1
Cu 282.599 190.607 -14.1167 1
Cu 282.599 192.863 -14.1167 1
Cu 282.599 195.064 -14.1167 1
Cu 282.599 197.2 -14.1167 1
Cu 282.599 199.264 -14.1167 1
Cu 282.599 201.247 -14.1167 1
Cu 282.599 203.142 -14.1167 1
Cu 281.892 204.941 -14.1167 1
Cu 280.124 206.636 -14.1167 1
Cu 278.248 208.222 -14.1167 1
Cu 276.273 209.692 -14.1167 1
Cu 274.205 211.04 -14.1167 1
Cu 272.052 212.26 -14.1167 1
Cu 269.825 213.349 -14.1167 1
Cu 267.53 214.301 -14.1167 1
Cu 265.177 215.114 -14.1167 1
Cu 262.776 215.783 -14.1167 1
Cu 260.336 216.306 -14.1167 1
Cu 257.866 216.681 -14.1167 1
Cu 255.377 216.906 -14.1167 1
Cu 252.878 216.982 -14.1167 1
Cu 250.378 216.906 -14.1167 1
Cu 247.889 216.681 -14.1167 1
Cu 245.419 216.306 -14.1167 1
Cu 242.979 215.783 -14.1167 1
Cu 240.578 215.114 -14.1167 1
Cu 238.225 214.301 -14.1167 1
Cu 235.93 213.349 -14.1167 1
Cu 233.703 212.26 -14.1167 1
Cu 231.55 211.04 -14.1167 1
Cu 229.482 209.692 -14.1167 1
Cu 227.507 208.222 -14.1167 1
Cu 225.631 206.636 -14.1167 1
Cu 223.863 204.941 -14.1167 1
Cu 223.156 203.142 -14.1167 1
Cu 223.156 201.247 -14.1167 1
Cu 223.156 199.264 -14.1167 1
Cu 223.156 197.2 -14.1167 1
Cu 223.156 195.064 -14.1167 1
Cu 223.156 192.863 -14.1167 1
Cu 223.156 190.607 -14.1167 1
Cu 223.156 188.304 -14.1167 1
Cu 223.156 185.964 -14.1167 1
Cu 223.156 183.595 -14.1167 1
Cu 223.156 181.208 -14.1167 1
Cu 223.156 178.811 -14.1167 1
Cu 223.156 176.415 -14.1167 1
Cu 223.156 174.027 -14.1167 1
Cu 223.156 171.659 -14.1167 1
Cu 223.156 169.319 -14.1167 1
Cu 223.156 167.016 -14.1167 1
Cu 223.156 164.76 -14.1167 1
Cu 223.156 162.559 -14.1167 1
Cu 223.156 160.423 -14.1167 1
Cu 223.156 158.359 -14.1167 1
Cu 223.156 156.375 -14.1167 1
Cu 223.156 154.481 -14.1167 1
Cu 223.863 152.682 -14.1167 1
Cu 225.631 150.986 -14.1167 1
Cu 227.507 149.401 -14.1167 1
Cu 229.482 147.931 -14.1167 1
Cu 231.55 146.583 -14.1167 1
Cu 233.703 145.362 -14.1167 1
Cu 235.93 144.274 -14.1167 1
Cu 238.225 143.321 -14.1167 1
Cu 240.578 142.509 -14.1167 1
Cu 242.979 141.84 -14.1167 1
Cu 245.419 141.317 -14.1167 1
Cu 247.889 140.942 -14.1167 1
Cu 250.378 140.716 -14.1167 1
Cu 252.878 140.641 -14.1167 1
Cu 255.377 140.716 -14.1167 1
Cu 257.866 140.942 -14.1167 1
Cu 260.336 141.317 -14.1167 1
Cu 262.776 141.84 -14.1167 1
Cu 265.177 142.509 -14.1167 1
Cu 267.53 143.321 -14.1167 1
Cu 269.825 144.274 -14.1167 1
Cu 272.052 145.362 -14.1167 1
Cu 274.205 146.583 -14.1167 1
Cu 276.273 147.931 -14.1167 1
Cu 278.248 149.401 -14.1167 1
Cu 280.124 150.986 -14.1167 1
Cu 281.892 152.682 -14.1167 1
Cu 282.599 154.481 -14.1167 1
Cu 282.599 156.375 -14.1167 1
Cu 282.599 158.359 -14.1167 1
Cu 282.599 160.423 -14.1167 1
Cu 282.599 162.559 -14.1167 1
Cu 282.599 164.76 -14.1167 1
Cu 282.599 167.016 -14.1167 1
Cu 282.599 169.319 -14.1167 1
Cu 282.599 171.659 -14.1167 1
Cu 282.599 174.027 -14.1167 1
Cu 282.599 176.415 -14.1167 1
Cu 282.599 178.811 -14.1167 1
Cu 264.378 178.811 20.2302 1
Cu 264.378 179.739 20.2302 1
Cu 264.378 180.662 20.2302 1
Cu 264.378 181.579 20.2302 1
Cu 264.378 182.484 20.2302 1
Cu 264.378 183.375 20.2302 1
Cu 264.378 184.248 20.2302 1
Cu 264.378 185.1 20.2302 1
Cu 264.378 185.927 20.2302 1
Cu 264.378 186.725 20.2302 1
Cu 264.378 187.493 20.2302 1
Cu 264.378 188.226 20.2302 1
Cu 264.104 188.922 20.2302 1
Cu 263.42 189.578 20.2302 1
Cu 262.694 190.191 20.2302 1
Cu 261.93 190.76 20.2302 1
Cu 261.13 191.281 20.2302 1
Cu 260.297 191.754 20.2302 1
Cu 259.435 192.175 20.2302 1
Cu 258.547 192.544 20.2302 1
Cu 257.637 192.858 20.2302 1
Cu 256.708 193.117 20.2302 1
Cu 255.763 193.319 20.2302 1
Cu 254.808 193.464 20.2302 1
Cu 253.845 193.552 20.2302 1
Cu 252.878 193.581 20.2302 1
Cu 251.91 193.552 20.2302 1
Cu 250.947 193.464 20.2302 1
Cu 249.992 193.319 20.2302 1
Cu 249.048 193.117 20.2302 1
Cu 248.118 192.858 20.2302 1
Cu 247.208 192.544 20.2302 1
Cu 246.32 192.175 20.2302 1
Cu 245.458 191.754 20.2302 1
Cu 244.625 191.281 20.2302 1
Cu 243.825 190.76 20.2302 1
Cu 243.061 190.191 20.2302 1
Cu 242.335 189.578 20.2302 1
Cu 241.651 188.922 20.2302 1
Cu 241.378 188.226 20.2302 1
Cu 241.378 187.493 20.2302 1
Cu 241.378 186.725 20.2302 1
Cu 241.378 185.927 20.2302 1
Cu 241.378 185.1 20.2302 1
Cu 241.378 184.248 20.2302 1
Cu 241.378 183.375 20.2302 1
Cu 241.378 182.484 20.2302 1
Cu 241.378 181.579 20.2302 1
Cu 241.378 180.662 20.2302 1
Cu 241.378 179.739 20.2302 1
Cu 241.378 178.811 20.2302 1
Cu 241.378 177.884 20.2302 1
Cu 241.378 176.96 20.2302 1
Cu 241.378 176.044 20.2302 1
Cu 241.378 175.138 20.2302 1
Cu 241.378 174.247 20.2302 1
Cu 241.378 173.374 20.2302 1
Cu 241.378 172.523 20.2302 1
Cu 241.378 171.696 20.2302 1
Cu 241.378 170.898 20.2302 1
Cu 241.378 170.13 20.2302 1
Cu 241.378 169.397 20.2302 1
Cu 241.651 168.701 20.2302 1
Cu 242.335 168.045 20.2302 1
Cu 243.061 167.431 20.2302 1
Cu 243.825 166.863 20.2302 1
Cu 244.625 166.341 20.2302 1
Cu 245.458 165.869 20.2302 1
Cu 246.32 165.448 20.2302 1
Cu 247.208 165.079 20.2302 1
Cu 248.118 164.765 20.2302 1
Cu 249.048 164.506 20.2302 1
Cu 249.992 164.304 20.2302 1
Cu 250.947 164.159 20.2302 1
Cu 251.91 164.071 20.2302 1
Cu 252.878 164.042 20.2302 1
Cu 253.845 164.071 20.2302 1
Cu 254.808 164.159 20.2302 1
Cu 255.763 164.304 20.2302 1
Cu 256.708 164.506 20.2302 1
Cu 257.637 164.765 20.2302 1
Cu 258.547 165.079 20.2302 1
Cu 259.435 165.448 20.2302 1
Cu 260.297 165.869 20.2302 1
Cu 261.13 166.341 20.2302 1
Cu 261.93 166.863 20.2302 1
Cu 262.694 167.431 20.2302 1
Cu 263.42 168.045 20.2302 1
Cu 264.104 168.701 20.2302 1
Cu 264.378 169.397 20.2302 1
Cu 264.378 170.13 20.2302 1
Cu 264.378 170.898 20.2302 1
Cu 264.378 171.696 20.2302 1
Cu 264.378 172.523 20.2302 1
Cu 264.378 173.374 20.2302 1
Cu 264.378 174.247 20.2302 1
Cu 264.378 175.138 20.2302 1
Cu 264.378 176.044 20.2302 1
Cu 264.378 176.96 20.2302 1
Cu 264.378 177.884 20.2302 1
Cu 264.378 178.811 20.2302 1
Cu 264.146 178.811 23.303 1
Cu 264.146 179.72 23.303 1
Cu 264.146 180.625 23.303 1
Cu 264.146 181.523 23.303 1
Cu 264.146 182.411 23.303 1
Cu 264.146 183.284 23.303 1
Cu 264.146 184.139 23.303 1
Cu 264.146 184.973 23.303 1
Cu 264.146 185.783 23.303 1
Cu 264.146 186.566 23.303 1
Cu 264.146 187.318 23.303 1
Cu 264.146 188.036 23.303 1
Cu 263.878 188.718 23.303 1
Cu 263.208 189.361 23.303 1
Cu 262.497 189.962 23.303 1
Cu 261.748 190.52 23.303 1
Cu 260.964 191.031 23.303 1
Cu 260.148 191.494 23.303 1
Cu 259.303 191.906 23.303 1
Cu 258.433 192.267 23.303 1
Cu 257.541 192.575 23.303 1
Cu 256.63 192.829 23.303 1
Cu 255.705 193.027 23.303 1
Cu 254.769 193.17 23.303 1
Cu 253.825 193.255 23.303 1
Cu 252.878 193.284 23.303 1
Cu 251.93 193.255 23.303 1
Cu 250.986 193.17 23.303 1
Cu 250.05 193.027 23.303 1
Cu 249.125 192.829 23.303 1
Cu 248.214 192.575 23.303 1
Cu 247.322 192.267 23.303 1
Cu 246.452 191.906 23.303 1
Cu 245.607 191.494 23.303 1
Cu 244.791 191.031 23.303 1
Cu 244.007 190.52 23.303 1
Cu 243.258 189.962 23.303 1
Cu 242.547 189.361 23.303 1
Cu 241.877 188.718 23.303 1
Cu 241.609 188.036 23.303 1
Cu 241.609 187.318 23.303 1
Cu 241.609 186.566 23.303 1
Cu 241.609 185.783 23.303 1
Cu 241.609 184.973 23.303 1
Cu 241.609 184.139 23.303 1
Cu 241.609 183.284 23.303 1
Cu 241.609 182.411 23.303 1
Cu 241.609 181.523 23.303 1
Cu 241.609 180.625 23.303 1
Cu 241.609 179.72 23.303 1
Cu 241.609 178.811 23.303 1
Cu 241.609 177.903 23.303 1
Cu 241.609 176.998 23.303 1
Cu 241.609 176.1 23.303 1
Cu 241.609 175.212 23.303 1
Cu 241.609 174.339 23.303 1
Cu 241.609 173.484 23.303 1
Cu 241.609 172.649 23.303 1
Cu 241.609 171.839 23.303 1
Cu 241.609 171.057 23.303 1
Cu 241.609 170.305 23.303 1
Cu 241.609 169.586 23.303 1
Cu 241.877 168.904 23.303 1
Cu 242.547 168.262 23.303 1
Cu 243.258 167.66 23.303 1
Cu 244.007 167.103 23.303 1
Cu 244.791 166.592 23.303 1
Cu 245.607 166.129 23.303 1
Cu 246.452 165.716 23.303 1
Cu 247.322 165.355 23.303 1
Cu 248.214 165.047 23.303 1
Cu 249.125 164.794 23.303 1
Cu 250.05 164.595 23.303 1
Cu 250.986 164.453 23.303 1
Cu 251.93 164.368 23.303 1
Cu 252.878 164.339 23.303 1
Cu 253.825 164.368 23.303 1
Cu 254.769 164.453 23.303 1
Cu 255.705 164.595 23.303 1
Cu 256.63 164.794 23.303 1
Cu 257.541 165.047 23.303 1
Cu 258.433 165.355 23.303 1
Cu 259.303 165.716 23.303 1
Cu 260.148 166.129 23.303 1
Cu 260.964 166.592 23.303 1
Cu 261.748 167.103 23.303 1
Cu 262.497 167.66 23.303 1
Cu 263.208 168.262 23.303 1
Cu 263.878 168.904 23.303 1
Cu 264.146 169.586 23.303 1
Cu 264.146 170.305 23.303 1
Cu 264.146 171.057 23.303 1
Cu 264.146 171.839 23.303 1
Cu 264.146 172.649 23.303 1
Cu 264.146 173.484 23.303 1
Cu 264.146 174.339 23.303 1
Cu 264.146 175.212 23.303 1
Cu 264.146 176.1 23.303 1
Cu 264.146 176.998 23.303 1
Cu 264.146 177.903 23.303 1
Cu 264.146 178.811 23.303 1
Cu 263.757 178.811 25.222 1
Cu 263.757 179.689 25.222 1
Cu 263.757 180.563 25.222 1
Cu 263.757 181.429 25.222 1
Cu 263.757 182.286 25.222 1
Cu 263.757 183.129 25.222 1
Cu 263.757 183.955 25.222 1
Cu 263.757 184.76 25.222 1
Cu 263.757 185.542 25.222 1
Cu 263.757 186.298 25.222 1
Cu 263.757 187.024 25.222 1
Cu 263.757 187.717 25.222 1
Cu 263.498 188.376 25.222 1
Cu 262.851 188.996 25.222 1
Cu 262.164 189.577 25.222 1
Cu 261.441 190.115 25.222 1
Cu 260.684 190.608 25.222 1
Cu 259.896 191.055 25.222 1
Cu 259.081 191.454 25.222 1
Cu 258.241 191.802 25.222 1
Cu 257.38 192.099 25.222 1
Cu 256.501 192.344 25.222 1
Cu 255.608 192.536 25.222 1
Cu 254.704 192.673 25.222 1
Cu 253.792 192.756 25.222 1
Cu 252.878 192.783 25.222 1
Cu 251.963 192.756 25.222 1
Cu 251.051 192.673 25.222 1
Cu 250.148 192.536 25.222 1
Cu 249.254 192.344 25.222 1
Cu 248.375 192.099 25.222 1
Cu 247.514 191.802 25.222 1
Cu 246.674 191.454 25.222 1
Cu 245.859 191.055 25.222 1
Cu 245.071 190.608 25.222 1
Cu 244.314 190.115 25.222 1
Cu 243.591 189.577 25.222 1
Cu 242.904 188.996 25.222 1
Cu 242.257 188.376 25.222 1
Cu 241.998 187.717 25.222 1
Cu 241.998 187.024 25.222 1
Cu 241.998 186.298 25.222 1
Cu 241.998 185.542 25.222 1
Cu 241.998 184.76 25.222 1
Cu 241.998 183.955 25.222 1
Cu 241.998 183.129 25.222 1
Cu 241.998 182.286 25.222 1
Cu 241.998 181.429 25.222 1
Cu 241.998 180.563 25.222 1
Cu 241.998 179.689 25.222 1
Cu 241.998 178.811 25.222 1
Cu 241.998 177.934 25.222 1
Cu 241.998 177.06 25.222 1
Cu 241.998 176.193 25.222 1
Cu 241.998 175.337 25.222 1
Cu 241.998 174.494 25.222 1
Cu 241.998 173.668 25.222 1
Cu 241.998 172.862 25.222 1
Cu 241.998 172.08 25.222 1
Cu 241.998 171.325 25.222 1
Cu 241.998 170.599 25.222 1
Cu 241.998 169.905 25.222 1
Cu 242.257 169.247 25.222 1
Cu 242.904 168.626 25.222 1
Cu 243.591 168.046 25.222 1
Cu 244.314 167.508 25.222 1
Cu 245.071 167.015 25.222 1
Cu 245.859 166.568 25.222 1
Cu 246.674 166.169 25.222 1
Cu 247.514 165.821 25.222 1
Cu 248.375 165.523 25.222 1
Cu 249.254 165.278 25.222 1
Cu 250.148 165.087 25.222 1
Cu 251.051 164.95 25.222 1
Cu 251.963 164.867 25.222 1
Cu 252.878 164.84 25.222 1
Cu 253.792 164.867 25.222 1
Cu 254.704 164.95 25.222 1
Cu 255.608 165.087 25.222 1
Cu 256.501 165.278 25.222 1
Cu 257.38 165.523 25.222 1
Cu 258.241 165.821 25.222 1
Cu 259.081 166.169 25.222 1
Cu 259.896 166.568 25.222 1
Cu 260.684 167.015 25.222 1
Cu 261.441 167.508 25.222 1
Cu 262.164 168.046 25.222 1
Cu 262.851 168.626 25.222 1
Cu 263.498 169.247 25.222 1
Cu 263.757 169.905 25.222 1
Cu 263.757 170.599 25.222 1
Cu 263.757 171.325 25.222 1
Cu 263.757 172.08 25.222 1
Cu 263.757 172.862 25.222 1
Cu 263.757 173.668 25.222 1
Cu 263.757 174.494 25.222 1
Cu 263.757 175.337 25.222 1
Cu 263.757 176.193 25.222 1
Cu 263.757 177.06 25.222 1
Cu 263.757 177.934 25.222 1
Cu 263.757 178.811 25.222 1
Cu 263.257 178.811 26.8604 1
Cu 263.257 179.648 26.8604 1
Cu 263.257 180.482 26.8604 1
Cu 263.257 181.309 26.8604 1
Cu 263.257 182.127 26.8604 1
Cu 263.257 182.931 26.8604 1
Cu 263.257 183.719 26.8604 1
Cu 263.257 184.487 26.8604 1
Cu 263.257 185.233 26.8604 1
Cu 263.257 185.954 26.8604 1
Cu 263.257 186.647 26.8604 1
Cu 263.257 187.309 26.8604 1
Cu 263.01 187.937 26.8604 1
Cu 262.393 188.529 26.8604 1
Cu 261.738 189.083 26.8604 1
Cu 261.048 189.596 26.8604 1
Cu 260.326 190.067 26.8604 1
Cu 259.574 190.493 26.8604 1
Cu 258.796 190.873 26.8604 1
Cu 257.995 191.206 26.8604 1
Cu 257.173 191.489 26.8604 1
Cu 256.334 191.723 26.8604 1
Cu 255.482 191.906 26.8604 1
Cu 254.62 192.037 26.8604 1
Cu 253.75 192.116 26.8604 1
Cu 252.878 192.142 26.8604 1
Cu 252.005 192.116 26.8604 1
Cu 251.135 192.037 26.8604 1
Cu 250.273 191.906 26.8604 1
Cu 249.421 191.723 26.8604 1
Cu 248.582 191.489 26.8604 1
Cu 247.76 191.206 26.8604 1
Cu 246.959 190.873 26.8604 1
Cu 246.181 190.493 26.8604 1
Cu 245.429 190.067 26.8604 1
Cu 244.707 189.596 26.8604 1
Cu 244.017 189.083 26.8604 1
Cu 243.362 188.529 26.8604 1
Cu 242.745 187.937 26.8604 1
Cu 242.498 187.309 26.8604 1
Cu 242.498 186.647 26.8604 1
Cu 242.498 185.954 26.8604 1
Cu 242.498 185.233 26.8604 1
Cu 242.498 184.487 26.8604 1
Cu 242.498 183.719 26.8604 1
Cu 242.498 182.931 26.8604 1
Cu 242.498 182.127 26.8604 1
Cu 242.498 181.309 26.8604 1
Cu 242.498 180.482 26.8604 1
Cu 242.498 179.648 26.8604 1
Cu 242.498 178.811 26.8604 1
Cu 242.498 177.974 26.8604 1
Cu 242.498 177.141 26.8604 1
Cu 242.498 176.314 26.8604 1
Cu 242.498 175.496 26.8604 1
Cu 242.498 174.692 26.8604 1
Cu 242.498 173.904 26.8604 1
Cu 242.498 173.136 26.8604 1
Cu 242.498 172.389 26.8604 1
Cu 242.498 171.669 26.8604 1
Cu 242.498 170.976 26.8604 1
Cu 242.498 170.314 26.8604 1
Cu 242.745 169.686 26.8604 1
Cu 243.362 169.094 26.8604 1
Cu 244.017 168.54 26.8604 1
Cu 244.707 168.027 26.8604 1
Cu 245.429 167.556 26.8604 1
Cu 246.181 167.13 26.8604 1
Cu 246.959 166.75 26.8604 1
Cu 247.76 166.417 26.8604 1
Cu 248.582 166.133 26.8604 1
Cu 249.421 165.9 26.8604 1
Cu 250.273 165.717 26.8604 1
Cu 251.135 165.586 26.8604 1
Cu 252.005 165.507 26.8604 1
Cu 252.878 165.481 26.8604 1
Cu 253.75 165.507 26.8604 1
Cu 254.62 165.586 26.8604 1
Cu 255.482 165.717 26.8604 1
Cu 256.334 165.9 26.8604 1
Cu 257.173 166.133 26.8604 1
Cu 257.995 166.417 26.8604 1
Cu 258.796 166.75 26.8604 1
Cu 259.574 167.13 26.8604 1
Cu 260.326 167.556 26.8604 1
Cu 261.048 168.027 26.8604 1
Cu 261.738 168.54 26.8604 1
Cu 262.393 169.094 26.8604 1
Cu 263.01 169.686 26.8604 1
Cu 263.257 170.314 26.8604 1
Cu 263.257 170.976 26.8604 1
Cu 263.257 171.669 26.8604 1
Cu 263.257 172.389 26.8604 1
Cu 263.257 173.136 26.8604 1
Cu 263.257 173.904 26.8604 1
Cu 263.257 174.692 26.8604 1
Cu 263.257 175.496 26.8604 1
Cu 263.257 176.314 26.8604 1
Cu 263.257 177.141 26.8604 1
Cu 263.257 177.974 26.8604 1
Cu 263.257 178.811 26.8604 1
Cu 262.654 178.811 28.3395 1
Cu 262.654 179.6 28.3395 1
Cu 262.654 180.385 28.3395 1
Cu 262.654 181.164 28.3395 1
Cu 262.654 181.934 28.3395 1
Cu 262.654 182.691 28.3395 1
Cu 262.654 183.434 28.3395 1
Cu 262.654 184.157 28.3395 1
Cu 262.654 184.86 28.3395 1
Cu 262.654 185.539 28.3395 1
Cu 262.654 186.192 28.3395 1
Cu 262.654 186.815 28.3395 1
Cu 262.422 187.407 28.3395 1
Cu 261.84 187.964 28.3395 1
Cu 261.223 188.486 28.3395 1
Cu 260.573 188.969 28.3395 1
Cu 259.893 189.413 28.3395 1
Cu 259.185 189.814 28.3395 1
Cu 258.452 190.172 28.3395 1
Cu 257.697 190.486 28.3395 1
Cu 256.923 190.753 28.3395 1
Cu 256.134 190.973 28.3395 1
Cu 255.331 191.145 28.3395 1
Cu 254.518 191.268 28.3395 1
Cu 253.7 191.343 28.3395 1
Cu 252.878 191.367 28.3395 1
Cu 252.055 191.343 28.3395 1
Cu 251.237 191.268 28.3395 1
Cu 250.424 191.145 28.3395 1
Cu 249.621 190.973 28.3395 1
Cu 248.832 190.753 28.3395 1
Cu 248.058 190.486 28.3395 1
Cu 247.303 190.172 28.3395 1
Cu 246.57 189.814 28.3395 1
Cu 245.862 189.413 28.3395 1
Cu 245.182 188.969 28.3395 1
Cu 244.532 188.486 28.3395 1
Cu 243.915 187.964 28.3395 1
Cu 243.333 187.407 28.3395 1
Cu 243.101 186.815 28.3395 1
Cu 243.101 186.192 28.3395 1
Cu 243.101 185.539 28.3395 1
Cu 243.101 184.86 28.3395 1
Cu 243.101 184.157 28.3395 1
Cu 243.101 183.434 28.3395 1
Cu 243.101 182.691 28.3395 1
Cu 243.101 181.934 28.3395 1
Cu 243.101 181.164 28.3395 1
Cu 243.101 180.385 28.3395 1
Cu 243.101 179.6 28.3395 1
Cu 243.101 178.811 28.3395 1
Cu 243.101 178.023 28.3395 1
Cu 243.101 177.238 28.3395 1
Cu 243.101 176.459 28.3395 1
Cu 243.101 175.689 28.3395 1
Cu 243.101 174.931 28.3395 1
Cu 243.101 174.189 28.3395 1
Cu 243.101 173.465 28.3395 1
Cu 243.101 172.763 28.3395 1
Cu 243.101 172.084 28.3395 1
Cu 243.101 171.431 28.3395 1
Cu 243.101 170.808 28.3395 1
Cu 243.333 170.216 28.3395 1
Cu 243.915 169.658 28.3395 1
Cu 244.532 169.137 28.3395 1
Cu 245.182 168.653 28.3395 1
Cu 245.862 168.21 28.3395 1
Cu 246.57 167.809 28.3395 1
Cu 247.303 167.45 28.3395 1
Cu 248.058 167.137 28.3395 1
Cu 248.832 166.87 28.3395 1
Cu 249.621 166.65 28.3395 1
Cu 250.424 166.478 28.3395 1
Cu 251.237 166.354 28.3395 1
Cu 252.055 166.28 28.3395 1
Cu 252.878 166.255 28.3395 1
Cu 253.7 166.28 28.3395 1
Cu 254.518 166.354 28.3395 1
Cu 255.331 166.478 28.3395 1
Cu 256.134 166.65 28.3395 1
Cu 256.923 166.87 28.3395 1
Cu 257.697 167.137 28.3395 1
Cu 258.452 167.45 28.3395 1
Cu 259.185 167.809 28.3395 1
Cu 259.893 168.21 28.3395 1
Cu 260.573 168.653 28.3395 1
Cu 261.223 169.137 28.3395 1
Cu 261.84 169.658 28.3395 1
Cu 262.422 170.216 28.3395 1
Cu 262.654 170.808 28.3395 1
Cu 262.654 171.431 28.3395 1
Cu 262.654 172.084 28.3395 1
Cu 262.654 172.763 28.3395 1
Cu 262.654 173.465 28.3395 1
Cu 262.654 174.189 28.3395 1
Cu 262.654 174.931 28.3395 1
Cu 262.654 175.689 28.3395 1
Cu 262.654 176.459 28.3395 1
Cu 262.654 177.238 28.3395 1
Cu 262.654 178.023 28.3395 1
Cu 262.654 178.811 28.3395 1
Cu 261.94 178.811 29.7104 1
Cu 261.94 179.542 29.7104 1
Cu 261.94 180.27 29.7104 1
Cu 261.94 180.992 29.7104 1
Cu 261.94 181.706 29.7104 1
Cu 261.94 182.408 29.7104 1
Cu 261.94 183.096 29.7104 1
Cu 261.94 183.767 29.7104 1
Cu 261.94 184.419 29.7104 1
Cu 261.94 185.048 29.7104 1
Cu 261.94 185.653 29.7104 1
Cu 261.94 186.231 29.7104 1
Cu 261.725 186.779 29.7104 1
Cu 261.186 187.296 29.7104 1
Cu 260.614 187.78 29.7104 1
Cu 260.011 188.228 29.7104 1
Cu 259.381 188.639 29.7104 1
Cu 258.725 189.011 29.7104 1
Cu 258.045 189.343 29.7104 1
Cu 257.345 189.633 29.7104 1
Cu 256.628 189.881 29.7104 1
Cu 255.896 190.085 29.7104 1
Cu 255.152 190.245 29.7104 1
Cu 254.399 190.359 29.7104 1
Cu 253.64 190.428 29.7104 1
Cu 252.878 190.451 29.7104 1
Cu 252.115 190.428 29.7104 1
Cu 251.356 190.359 29.7104 1
Cu 250.603 190.245 29.7104 1
Cu 249.859 190.085 29.7104 1
Cu 249.127 189.881 29.7104 1
Cu 248.41 189.633 29.7104 1
Cu 247.71 189.343 29.7104 1
Cu 247.03 189.011 29.7104 1
Cu 246.374 188.639 29.7104 1
Cu 245.744 188.228 29.7104 1
Cu 245.141 187.78 29.7104 1
Cu 244.569 187.296 29.7104 1
Cu 244.03 186.779 29.7104 1
Cu 243.815 186.231 29.7104 1
Cu 243.815 185.653 29.7104 1
Cu 243.815 185.048 29.7104 1
Cu 243.815 184.419 29.7104 1
Cu 243.815 183.767 29.7104 1
Cu 243.815 183.096 29.7104 1
Cu 243.815 182.408 29.7104 1
Cu 243.815 181.706 29.7104 1
Cu 243.815 180.992 29.7104 1
Cu 243.815 180.27 29.7104 1
Cu 243.815 179.542 29.7104 1
Cu 243.815 178.811 29.7104 1
Cu 243.815 178.081 29.7104 1
Cu 243.815 177.353 29.7104 1
Cu 243.815 176.63 29.7104 1
Cu 243.815 175.917 29.7104 1
Cu 243.815 175.215 29.7104 1
Cu 243.815 174.527 29.7104 1
Cu 243.815 173.856 29.7104 1
Cu 243.815 173.204 29.7104 1
Cu 243.815 172.575 29.7104 1
Cu 243.815 171.97 29.7104 1
Cu 243.815 171.392 29.7104 1
Cu 244.03 170.844 29.7104 1
Cu 244.569 170.327 29.7104 1
Cu 245.141 169.843 29.7104 1
Cu 245.744 169.395 29.7104 1
Cu 246.374 168.984 29.7104 1
Cu 247.03 168.612 29.7104 1
Cu 247.71 168.28 29.7104 1
Cu 248.41 167.989 29.7104 1
Cu 249.127 167.742 29.7104 1
Cu 249.859 167.538 29.7104 1
Cu 250.603 167.378 29.7104 1
Cu 251.356 167.264 29.7104 1
Cu 252.115 167.195 29.7104 1
Cu 252.878 167.172 29.7104 1
Cu 253.64 167.195 29.7104 1
Cu 254.399 167.264 29.7104 1
Cu 255.152 167.378 29.7104 1
Cu 255.896 167.538 29.7104 1
Cu 256.628 167.742 29.7104 1
Cu 257.345 167.989 29.7104 1
Cu 258.045 168.28 29.7104 1
Cu 258.725 168.612 29.7104 1
Cu 259.381 168.984 29.7104 1
Cu 260.011 169.395 29.7104 1
Cu 260.614 169.843 29.7104 1
Cu 261.186 170.327 29.7104 1
Cu 261.725 170.844 29.7104 1
Cu 261.94 171.392 29.7104 1
Cu 261.94 171.97 29.7104 1
Cu 261.94 172.575 29.7104 1
Cu 261.94 173.204 29.7104 1
Cu 261.94 173.856 29.7104 1
Cu 261.94 174.527 29.7104 1
Cu 261.94 175.215 29.7104 1
Cu 261.94 175.917 29.7104 1
Cu 261.94 176.63 29.7104 1
Cu 261.94 177.353 29.7104 1
Cu 261.94 178.081 29.7104 1
Cu 261.94 178.811 29.7104 1
Cu 261.097 178.811 31.001 1
Cu 261.097 179.474 31.001 1
Cu 261.097 180.134 31.001 1
Cu 261.097 180.789 31.001 1
Cu 261.097 181.437 31.001 1
Cu 261.097 182.074 31.001 1
Cu 261.097 182.698 31.001 1
Cu 261.097 183.306 31.001 1
Cu 261.097 183.897 31.001 1
Cu 261.097 184.468 31.001 1
Cu 261.097 185.016 31.001 1
Cu 261.097 185.54 31.001 1
Cu 260.902 186.038 31.001 1
Cu 260.413 186.507 31.001 1
Cu 259.894 186.945 31.001 1
Cu 259.348 187.352 31.001 1
Cu 258.776 187.725 31.001 1
Cu 258.181 188.062 31.001 1
Cu 257.564 188.363 31.001 1
Cu 256.93 188.627 31.001 1
Cu 256.279 188.851 31.001 1
Cu 255.615 189.036 31.001 1
Cu 254.94 189.181 31.001 1
Cu 254.257 189.285 31.001 1
Cu 253.569 189.347 31.001 1
Cu 252.878 189.368 31.001 1
Cu 252.186 189.347 31.001 1
Cu 251.498 189.285 31.001 1
Cu 250.815 189.181 31.001 1
Cu 250.14 189.036 31.001 1
Cu 249.476 188.851 31.001 1
Cu 248.825 188.627 31.001 1
Cu 248.191 188.363 31.001 1
Cu 247.574 188.062 31.001 1
Cu 246.979 187.725 31.001 1
Cu 246.407 187.352 31.001 1
Cu 245.861 186.945 31.001 1
Cu 245.342 186.507 31.001 1
Cu 244.853 186.038 31.001 1
Cu 244.658 185.54 31.001 1
Cu 244.658 185.016 31.001 1
Cu 244.658 184.468 31.001 1
Cu 244.658 183.897 31.001 1
Cu 244.658 183.306 31.001 1
Cu 244.658 182.698 31.001 1
Cu 244.658 182.074 31.001 1
Cu 244.658 181.437 31.001 1
Cu 244.658 180.789 31.001 1
Cu 244.658 180.134 31.001 1
Cu 244.658 179.474 31.001 1
Cu 244.658 178.811 31.001 1
Cu 244.658 178.149 31.001 1
Cu 244.658 177.488 31.001 1
Cu 244.658 176.833 31.001 1
Cu 244.658 176.186 31.001 1
Cu 244.658 175.549 31.001 1
Cu 244.658 174.925 31.001 1
Cu 244.658 174.317 31.001 1
Cu 244.658 173.726 31.001 1
Cu 244.658 173.155 31.001 1
Cu 244.658 172.606 31.001 1
Cu 244.658 172.082 31.001 1
Cu 244.853 171.585 31.001 1
Cu 245.342 171.116 31.001 1
Cu 245.861 170.677 31.001 1
Cu 246.407 170.271 31.001 1
Cu 246.979 169.898 31.001 1
Cu 247.574 169.561 31.001 1
Cu 248.191 169.26 31.001 1
Cu 248.825 168.996 31.001 1
Cu 249.476 168.772 31.001 1
Cu 250.14 168.587 31.001 1
Cu 250.815 168.442 31.001 1
Cu 251.498 168.338 31.001 1
Cu 252.186 168.276 31.001 1
Cu 252.878 168.255 31.001 1
Cu 253.569 168.276 31.001 1
Cu 254.257 168.338 31.001 1
Cu 254.94 168.442 31.001 1
Cu 255.615 168.587 31.001 1
Cu 256.279 168.772 31.001 1
Cu 256.93 168.996 31.001 1
Cu 257.564 169.26 31.001 1
Cu 258.181 169.561 31.001 1
Cu 258.776 169.898 31.001 1
Cu 259.348 170.271 31.001 1
Cu 259.894 170.677 31.001 1
Cu 260.413 171.116 31.001 1
Cu 260.902 171.585 31.001 1
Cu 261.097 172.082 31.001 1
Cu 261.097 172.606 31.001 1
Cu 261.097 173.155 31.001 1
Cu 261.097 173.726 31.001 1
Cu 261.097 174.317 31.001 1
Cu 261.097 174.925 31.001 1
Cu 261.097 175.549 31.001 1
Cu 261.097 176.186 31.001 1
Cu 261.097 176.833 31.001 1
Cu 261.097 177.488 31.001 1
Cu 261.097 178.149 31.001 1
Cu 261.097 178.811 31.001 1
Cu 260.087 178.811 32.2282 1
Cu 260.087 179.393 32.2282 1
Cu 260.087 179.972 32.2282 1
Cu 260.087 180.546 32.2282 1
Cu 260.087 181.114 32.2282 1
Cu 260.087 181.673 32.2282 1
Cu 260.087 182.22 32.2282 1
Cu 260.087 182.754 32.2282 1
Cu 260.087 183.272 32.2282 1
Cu 260.087 183.773 32.2282 1
Cu 260.087 184.254 32.2282 1
Cu 260.087 184.714 32.2282 1
Cu 259.916 185.15 32.2282 1
Cu 259.487 185.561 32.2282 1
Cu 259.032 185.946 32.2282 1
Cu 258.553 186.303 32.2282 1
Cu 258.051 186.63 32.2282 1
Cu 257.529 186.926 32.2282 1
Cu 256.989 187.19 32.2282 1
Cu 256.432 187.421 32.2282 1
Cu 255.861 187.618 32.2282 1
Cu 255.279 187.78 32.2282 1
Cu 254.687 187.907 32.2282 1
Cu 254.088 187.998 32.2282 1
Cu 253.484 188.053 32.2282 1
Cu 252.878 188.071 32.2282 1
Cu 252.271 188.053 32.2282 1
Cu 251.667 187.998 32.2282 1
Cu 251.068 187.907 32.2282 1
Cu 250.476 187.78 32.2282 1
Cu 249.894 187.618 32.2282 1
Cu 249.323 187.421 32.2282 1
Cu 248.766 187.19 32.2282 1
Cu 248.226 186.926 32.2282 1
Cu 247.704 186.63 32.2282 1
Cu 247.202 186.303 32.2282 1
Cu 246.723 185.946 32.2282 1
Cu 246.268 185.561 32.2282 1
Cu 245.839 185.15 32.2282 1
Cu 245.668 184.714 32.2282 1
Cu 245.668 184.254 32.2282 1
Cu 245.668 183.773 32.2282 1
Cu 245.668 183.272 32.2282 1
Cu 245.668 182.754 32.2282 1
Cu 245.668 182.22 32.2282 1
Cu 245.668 181.673 32.2282 1
Cu 245.668 181.114 32.2282 1
Cu 245.668 180.546 32.2282 1
Cu 245.668 179.972 32.2282 1
Cu 245.668 179.393 32.2282 1
Cu 245.668 178.811 32.2282 1
Cu 245.668 178.23 32.2282 1
Cu 245.668 177.651 32.2282 1
Cu 245.668 177.076 32.2282 1
Cu 245.668 176.509 32.2282 1
Cu 245.668 175.95 32.2282 1
Cu 245.668 175.403 32.2282 1
Cu 245.668 174.869 32.2282 1
Cu 245.668 174.351 32.2282 1
Cu 245.668 173.85 32.2282 1
Cu 245.668 173.369 32.2282 1
Cu 245.668 172.909 32.2282 1
Cu 245.839 172.473 32.2282 1
Cu 246.268 172.061 32.2282 1
Cu 246.723 171.677 32.2282 1
Cu 247.202 171.32 32.2282 1
Cu 247.704 170.993 32.2282 1
Cu 248.226 170.697 32.2282 1
Cu 248.766 170.433 32.2282 1
Cu 249.323 170.202 32.2282 1
Cu 249.894 170.005 32.2282 1
Cu 250.476 169.843 32.2282 1
Cu 251.068 169.716 32.2282 1
Cu 251.667 169.625 32.2282 1
Cu 252.271 169.57 32.2282 1
Cu 252.878 169.552 32.2282 1
Cu 253.484 169.57 32.2282 1
Cu 254.088 169.625 32.2282 1
Cu 254.687 169.716 32.2282 1
Cu 255.279 169.843 32.2282 1
Cu 255.861 170.005 32.2282 1
Cu 256.432 170.202 32.2282 1
Cu 256.989 170.433 32.2282 1
Cu 257.529 170.697 32.2282 1
Cu 258.051 170.993 32.2282 1
Cu 258.553 171.32 32.2282 1
Cu 259.032 171.677 32.2282 1
Cu 259.487 172.061 32.2282 1
Cu 259.916 172.473 32.2282 1
Cu 260.087 172.909 32.2282 1
Cu 260.087 173.369 32.2282 1
Cu 260.087 173.85 32.2282 1
Cu 260.087 174.351 32.2282 1
Cu 260.087 174.869 32.2282 1
Cu 260.087 175.403 32.2282 1
Cu 260.087 175.95 32.2282 1
Cu 260.087 176.509 32.2282 1
Cu 260.087 177.076 32.2282 1
Cu 260.087 177.651 32.2282 1
Cu 260.087 178.23 32.2282 1
Cu 260.087 178.811 32.2282 1
Cu 258.834 178.811 33.4038 1
Cu 258.834 179.292 33.4038 1
Cu 258.834 179.77 33.4038 1
Cu 258.834 180.245 33.4038 1
Cu 258.834 180.714 33.4038 1
Cu 258.834 181.175 33.4038 1
Cu 258.834 181.628 33.4038 1
Cu 258.834 182.069 33.4038 1
Cu 258.834 182.497 33.4038 1
Cu 258.834 182.911 33.4038 1
Cu 258.834 183.308 33.4038 1
Cu 258.834 183.688 33.4038 1
Cu 258.693 184.048 33.4038 1
Cu 258.338 184.388 33.4038 1
Cu 257.962 184.706 33.4038 1
Cu 257.566 185.001 33.4038 1
Cu 257.152 185.271 33.4038 1
Cu 256.721 185.515 33.4038 1
Cu 256.274 185.734 33.4038 1
Cu 255.814 185.924 33.4038 1
Cu 255.343 186.087 33.4038 1
Cu 254.861 186.221 33.4038 1
Cu 254.372 186.326 33.4038 1
Cu 253.877 186.401 33.4038 1
Cu 253.378 186.447 33.4038 1
Cu 252.878 186.462 33.4038 1
Cu 252.377 186.447 33.4038 1
Cu 251.878 186.401 33.4038 1
Cu 251.383 186.326 33.4038 1
Cu 250.894 186.221 33.4038 1
Cu 250.412 186.087 33.4038 1
Cu 249.941 185.924 33.4038 1
Cu 249.481 185.734 33.4038 1
Cu 249.034 185.515 33.4038 1
Cu 248.603 185.271 33.4038 1
Cu 248.189 185.001 33.4038 1
Cu 247.793 184.706 33.4038 1
Cu 247.417 184.388 33.4038 1
Cu 247.062 184.048 33.4038 1
Cu 246.921 183.688 33.4038 1
Cu 246.921 183.308 33.4038 1
Cu 246.921 182.911 33.4038 1
Cu 246.921 182.497 33.4038 1
Cu 246.921 182.069 33.4038 1
Cu 246.921 181.628 33.4038 1
Cu 246.921 181.175 33.4038 1
Cu 246.921 180.714 33.4038 1
Cu 246.921 180.245 33.4038 1
Cu 246.921 179.77 33.4038 1
Cu 246.921 179.292 33.4038 1
Cu 246.921 178.811 33.4038 1
Cu 246.921 178.331 33.4038 1
Cu 246.921 177.853 33.4038 1
Cu 246.921 177.378 33.4038 1
Cu 246.921 176.909 33.4038 1
Cu 246.921 176.447 33.4038 1
Cu 246.921 175.995 33.4038 1
Cu 246.921 175.554 33.4038 1
Cu 246.921 175.126 33.4038 1
Cu 246.921 174.712 33.4038 1
Cu 246.921 174.315 33.4038 1
Cu 246.921 173.935 33.4038 1
Cu 247.062 173.574 33.4038 1
Cu 247.417 173.235 33.4038 1
Cu 247.793 172.917 33.4038 1
Cu 248.189 172.622 33.4038 1
Cu 248.603 172.352 33.4038 1
Cu 249.034 172.107 33.4038 1
Cu 249.481 171.889 33.4038 1
Cu 249.941 171.698 33.4038 1
Cu 250.412 171.536 33.4038 1
Cu 250.894 171.401 33.4038 1
Cu 251.383 171.297 33.4038 1
Cu 251.878 171.221 33.4038 1
Cu 252.377 171.176 33.4038 1
Cu 252.878 171.161 33.4038 1
Cu 253.378 171.176 33.4038 1
Cu 253.877 171.221 33.4038 1
Cu 254.372 171.297 33.4038 1
Cu 254.861 171.401 33.4038 1
Cu 255.343 171.536 33.4038 1
Cu 255.814 171.698 33.4038 1
Cu 256.274 171.889 33.4038 1
Cu 256.721 172.107 33.4038 1
Cu 257.152 172.352 33.4038 1
Cu 257.566 172.622 33.4038 1
Cu 257.962 172.917 33.4038 1
Cu 258.338 173.235 33.4038 1
Cu 258.693 173.574 33.4038 1
Cu 258.834 173.935 33.4038 1
Cu 258.834 174.315 33.4038 1
Cu 258.834 174.712 33.4038 1
Cu 258.834 175.126 33.4038 1
Cu 258.834 175.554 33.4038 1
Cu 258.834 175.995 33.4038 1
Cu 258.834 176.447 33.4038 1
Cu 258.834 176.909 33.4038 1
Cu 258.834 177.378 33.4038 1
Cu 258.834 177.853 33.4038 1
Cu 258.834 178.331 33.4038 1
Cu 258.834 178.811 33.4038 1
Cu 257.136 178.811 34.5359 1
Cu 257.136 179.155 34.5359 1
Cu 257.136 179.497 34.5359 1
Cu 257.136 179.836 34.5359 1
Cu 257.136 180.172 34.5359 1
Cu 257.136 180.502 34.5359 1
Cu 257.136 180.825 34.5359 1
Cu 257.136 181.14 34.5359 1
Cu 257.136 181.446 34.5359 1
Cu 257.136 181.742 34.5359 1
Cu 257.136 182.026 34.5359 1
Cu 257.136 182.298 34.5359 1
Cu 257.035 182.555 34.5359 1
Cu 256.782 182.798 34.5359 1
Cu 256.513 183.026 34.5359 1
Cu 256.23 183.236 34.5359 1
Cu 255.933 183.429 34.5359 1
Cu 255.625 183.604 34.5359 1
Cu 255.306 183.76 34.5359 1
Cu 254.977 183.897 34.5359 1
Cu 254.64 184.013 34.5359 1
Cu 254.296 184.109 34.5359 1
Cu 253.946 184.184 34.5359 1
Cu 253.592 184.238 34.5359 1
Cu 253.236 184.27 34.5359 1
Cu 252.878 184.281 34.5359 1
Cu 252.519 184.27 34.5359 1
Cu 252.163 184.238 34.5359 1
Cu 251.809 184.184 34.5359 1
Cu 251.459 184.109 34.5359 1
Cu 251.115 184.013 34.5359 1
Cu 250.778 183.897 34.5359 1
Cu 250.449 183.76 34.5359 1
Cu 250.13 183.604 34.5359 1
Cu 249.822 183.429 34.5359 1
Cu 249.525 183.236 34.5359 1
Cu 249.242 183.026 34.5359 1
Cu 248.973 182.798 34.5359 1
Cu 248.72 182.555 34.5359 1
Cu 248.619 182.298 34.5359 1
Cu 248.619 182.026 34.5359 1
Cu 248.619 181.742 34.5359 1
Cu 248.619 181.446 34.5359 1
Cu 248.619 181.14 34.5359 1
Cu 248.619 180.825 34.5359 1
Cu 248.619 180.502 34.5359 1
Cu 248.619 180.172 34.5359 1
Cu 248.619 179.836 34.5359 1
Cu 248.619 179.497 34.5359 1
Cu 248.619 179.155 34.5359 1
Cu 248.619 178.811 34.5359 1
Cu 248.619 178.468 34.5359 1
Cu 248.619 178.126 34.5359 1
Cu 248.619 177.787 34.5359 1
Cu 248.619 177.451 34.5359 1
Cu 248.619 177.121 34.5359 1
Cu 248.619 176.798 34.5359 1
Cu 248.619 176.483 34.5359 1
Cu 248.619 176.176 34.5359 1
Cu 248.619 175.881 34.5359 1
Cu 248.619 175.597 34.5359 1
Cu 248.619 175.325 34.5359 1
Cu 248.72 175.067 34.5359 1
Cu 248.973 174.824 34.5359 1
Cu 249.242 174.597 34.5359 1
Cu 249.525 174.387 34.5359 1
Cu 249.822 174.193 34.5359 1
Cu 250.13 174.018 34.5359 1
Cu 250.449 173.862 34.5359 1
Cu 250.778 173.726 34.5359 1
Cu 251.115 173.61 34.5359 1
Cu 251.459 173.514 34.5359 1
Cu 251.809 173.439 34.5359 1
Cu 252.163 173.385 34.5359 1
Cu 252.519 173.353 34.5359 1
Cu 252.878 173.342 34.5359 1
Cu 253.236 173.353 34.5359 1
Cu 253.592 173.385 34.5359 1
Cu 253.946 173.439 34.5359 1
Cu 254.296 173.514 34.5359 1
Cu 254.64 173.61 34.5359 1
Cu 254.977 173.726 34.5359 1
Cu 255.306 173.862 34.5359 1
Cu 255.625 174.018 34.5359 1
Cu 255.933 174.193 34.5359 1
Cu 256.23 174.387 34.5359 1
Cu 256.513 174.597 34.5359 1
Cu 256.782 174.824 34.5359 1
Cu 257.035 175.067 34.5359 1
Cu 257.136 175.325 34.5359 1
Cu 257.136 175.597 34.5359 1
Cu 257.136 175.881 34.5359 1
Cu 257.136 176.176 34.5359 1
Cu 257.136 176.483 34.5359 1
Cu 257.136 176.798 34.5359 1
Cu 257.136 177.121 34.5359 1
Cu 257.136 177.451 34.5359 1
Cu 257.136 177.787 34.5359 1
Cu 257.136 178.126 34.5359 1
Cu 257.136 178.468 34.5359 1
Cu 257.136 178.811 34.5359 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 286.779 158.813 -14.3691 1
Cu 286.779 170.142 -14.3691 1
Cu 286.779 182.132 -14.3691 1
Cu 286.779 193.869 -14.3691 1
Cu 286.779 204.459 -14.3691 1
Cu 280.86 213.098 -14.3691 1
Cu 270.025 219.126 -14.3691 1
Cu 257.885 222.085 -14.3691 1
Cu 245.363 221.75 -14.3691 1
Cu 233.414 218.147 -14.3691 1
Cu 222.946 211.549 -14.3691 1
Cu 218.976 202.459 -14.3691 1
Cu 218.976 191.569 -14.3691 1
Cu 218.976 179.707 -14.3691 1
Cu 218.976 167.778 -14.3691 1
Cu 218.976 156.689 -14.3691 1
Cu 221.567 147.283 -14.3691 1
Cu 231.742 140.278 -14.3691 1
Cu 243.527 136.206 -14.3691 1
Cu 256.023 135.377 -14.3691 1
Cu 268.28 137.854 -14.3691 1
Cu 279.365 143.45 -14.3691 1
Cu 286.779 151.737 -14.3691 1
Cu 196.574 138.579 -14.3691 1
Cu 198.054 129.169 -14.3691 1
Cu 207.401 121.135 -14.3691 1
Cu 218.008 114.699 -14.3691 1
Cu 229.581 110.04 -14.3691 1
Cu 241.8 107.287 -14.3691 1
Cu 254.326 106.516 -14.3691 1
Cu 266.812 107.748 -14.3691 1
Cu 278.912 110.949 -14.3691 1
Cu 290.29 116.031 -14.3691 1
Cu 300.632 122.853 -14.3691 1
Cu 309.181 131.226 -14.3691 1
Cu 309.181 140.917 -14.3691 1
Cu 309.181 151.658 -14.3691 1
Cu 309.181 163.152 -14.3691 1
Cu 309.181 175.08 -14.3691 1
Cu 309.181 187.111 -14.3691 1
Cu 309.181 198.912 -14.3691 1
Cu 309.181 210.156 -14.3691 1
Cu 309.181 220.532 -14.3691 1
Cu 306.392 229.751 -14.3691 1
Cu 296.839 237.559 -14.3691 1
Cu 286.067 243.739 -14.3691 1
Cu 274.376 248.119 -14.3691 1
Cu 262.089 250.579 -14.3691 1
Cu 249.547 251.05 -14.3691 1
Cu 237.097 249.519 -14.3691 1
Cu 225.084 246.029 -14.3691 1
Cu 213.842 240.676 -14.3691 1
Cu 203.681 233.609 -14.3691 1
Cu 196.574 225.023 -14.3691 1
Cu 196.574 215.156 -14.3691 1
Cu 196.574 204.283 -14.3691 1
Cu 196.574 192.703 -14.3691 1
Cu 196.574 180.739 -14.3691 1
Cu 196.574 168.721 -14.3691 1
Cu 196.574 156.983 -14.3691 1
Cu 196.574 145.849 -14.3691 1
Cu 216.307 273.611 -14.3691 1
Cu 204.809 268.767 -14.3691 1
Cu 193.993 262.645 -14.3691 1
Cu 184.013 255.333 -14.3691 1
Cu 175.011 246.935 -14.3691 1
Cu 174.173 237.57 -14.3691 1
Cu 174.173 227.37 -14.3691 1
Cu 174.173 216.481 -14.3691 1
Cu 174.173 205.057 -14.3691 1
Cu 174.173 193.26 -14.3691 1
Cu 174.173 181.259 -14.3691 1
Cu 174.173 169.222 -14.3691 1
Cu 174.173 157.322 -14.3691 1
Cu 174.173 145.727 -14.3691 1
Cu 174.173 134.601 -14.3691 1
Cu 174.173 124.103 -14.3691 1
Cu 174.173 114.382 -14.3691 1
Cu 180.231 105.576 -14.3691 1
Cu 189.83 97.8094 -14.3691 1
Cu 200.324 91.1929 -14.3691 1
Cu 211.565 85.8204 -14.3691 1
Cu 223.391 81.7682 -14.3691 1
Cu 235.637 79.0937 -14.3691 1
Cu 248.127 77.835 -14.3691 1
Cu 260.685 78.0099 -14.3691 1
Cu 273.131 79.616 -14.3691 1
Cu 285.29 82.6305 -14.3691 1
Cu 296.99 87.0104 -14.3691 1
Cu 308.062 92.6938 -14.3691 1
Cu 318.351 99.5998 -14.3691 1
Cu 327.711 107.63 -14.3691 1
Cu 331.582 116.672 -14.3691 1
Cu 331.582 126.595 -14.3691 1
Cu 331.582 137.26 -14.3691 1
Cu 331.582 148.515 -14.3691 1
Cu 331.582 160.2 -14.3691 1
Cu 331.582 172.149 -14.3691 1
Cu 331.582 184.193 -14.3691 1
Cu 331.582 196.16 -14.3691 1
Cu 331.582 207.881 -14.3691 1
Cu 331.582 219.189 -14.3691 1
Cu 331.582 229.924 -14.3691 1
Cu 331.582 239.934 -14.3691 1
Cu 328.648 249.075 -14.3691 1
Cu 319.395 257.219 -14.3691 1
Cu 309.198 264.25 -14.3691 1
Cu 298.202 270.068 -14.3691 1
Cu 286.561 274.59 -14.3691 1
Cu 274.443 277.752 -14.3691 1
Cu 262.019 279.51 -14.3691 1
Cu 249.464 279.838 -14.3691 1
Cu 236.959 278.731 -14.3691 1
Cu 224.679 276.206 -14.3691 1
Cu 151.771 117.015 -14.3691 1
Cu 151.771 106.697 -14.3691 1
Cu 151.771 97.0002 -14.3691 1
Cu 156.09 88.0073 -14.3691 1
Cu 165.282 79.796 -14.3691 1
Cu 175.227 72.437 -14.3691 1
Cu 185.841 65.9936 -14.3691 1
Cu 197.032 60.5212 -14.3691 1
Cu 208.704 56.067 -14.3691 1
Cu 220.756 52.6692 -14.3691 1
Cu 233.084 50.3572 -14.3691 1
Cu 245.583 49.1509 -14.3691 1
Cu 258.144 49.0606 -14.3691 1
Cu 270.66 50.0871 -14.3691 1
Cu 283.023 52.2215 -14.3691 1
Cu 295.127 55.4456 -14.3691 1
Cu 306.867 59.7314 -14.3691 1
Cu 318.142 65.0423 -14.3691 1
Cu 328.856 71.3324 -14.3691 1
Cu 338.915 78.5476 -14.3691 1
Cu 348.234 86.6258 -14.3691 1
Cu 353.984 95.4974 -14.3691 1
Cu 353.984 105.086 -14.3691 1
Cu 353.984 115.31 -14.3691 1
Cu 353.984 126.079 -14.3691 1
Cu 353.984 137.303 -14.3691 1
Cu 353.984 148.884 -14.3691 1
Cu 353.984 160.723 -14.3691 1
Cu 353.984 172.717 -14.3691 1
Cu 353.984 184.764 -14.3691 1
Cu 353.984 196.76 -14.3691 1
Cu 353.984 208.601 -14.3691 1
Cu 353.984 220.185 -14.3691 1
Cu 353.984 231.414 -14.3691 1
Cu 353.984 242.19 -14.3691 1
Cu 353.984 252.42 -14.3691 1
Cu 353.984 262.017 -14.3691 1
Cu 348.339 270.897 -14.3691 1
Cu 339.029 278.985 -14.3691 1
Cu 328.978 286.211 -14.3691 1
Cu 318.272 292.512 -14.3691 1
Cu 307.002 297.835 -14.3691 1
Cu 295.267 302.133 -14.3691 1
Cu 283.167 305.37 -14.3691 1
Cu 270.807 307.517 -14.3691 1
Cu 258.292 308.557 -14.3691 1
Cu 245.73 308.479 -14.3691 1
Cu 233.23 307.286 -14.3691 1
Cu 220.899 304.987 -14.3691 1
Cu 208.843 301.602 -14.3691 1
Cu 197.167 297.16 -14.3691 1
Cu 185.969 291.699 -14.3691 1
Cu 175.348 285.267 -14.3691 1
Cu 165.394 277.918 -14.3691 1
Cu 156.193 269.717 -14.3691 1
Cu 151.771 260.732 -14.3691 1
Cu 151.771 251.043 -14.3691 1
Cu 151.771 240.732 -14.3691 1
Cu 151.771 229.888 -14.3691 1
Cu 151.771 218.605 -14.3691 1
Cu 151.771 206.979 -14.3691 1
Cu 151.771 195.11 -14.3691 1
Cu 151.771 183.101 -14.3691 1
Cu 151.771 171.056 -14.3691 1
Cu 151.771 159.077 -14.3691 1
Cu 151.771 147.268 -14.3691 1
Cu 151.771 135.73 -14.3691 1
Cu 151.771 124.563 -14.3691 1
Cu 242.63 20.4971 -14.3691 1
Cu 255.19 20.2079 -14.3691 1
Cu 267.736 20.8337 -14.3691 1
Cu 280.197 22.371 -14.3691 1
Cu 292.5 24.8109 -14.3691 1
Cu 304.575 28.1393 -14.3691 1
Cu 316.351 32.337 -14.3691 1
Cu 327.761 37.3798 -14.3691 1
Cu 338.739 43.2385 -14.3691 1
Cu 349.221 49.8795 -14.3691 1
Cu 359.148 57.2643 -14.3691 1
Cu 368.461 65.3503 -14.3691 1
Cu 376.385 74.091 -14.3691 1
Cu 376.385 83.4359 -14.3691 1
Cu 376.385 93.331 -14.3691 1
Cu 376.385 103.719 -14.3691 1
Cu 376.385 114.541 -14.3691 1
Cu 376.385 125.733 -14.3691 1
Cu 376.385 137.232 -14.3691 1
Cu 376.385 148.97 -14.3691 1
Cu 376.385 160.881 -14.3691 1
Cu 376.385 172.895 -14.3691 1
Cu 376.385 184.943 -14.3691 1
Cu 376.385 196.956 -14.3691 1
Cu 376.385 208.864 -14.3691 1
Cu 376.385 220.599 -14.3691 1
Cu 376.385 232.093 -14.3691 1
Cu 376.385 243.279 -14.3691 1
Cu 376.385 254.093 -14.3691 1
Cu 376.385 264.473 -14.3691 1
Cu 376.385 274.359 -14.3691 1
Cu 376.385 283.694 -14.3691 1
Cu 368.301 292.423 -14.3691 1
Cu 358.976 300.497 -14.3691 1
Cu 349.038 307.869 -14.3691 1
Cu 338.546 314.496 -14.3691 1
Cu 327.56 320.341 -14.3691 1
Cu 316.143 325.368 -14.3691 1
Cu 304.361 329.551 -14.3691 1
Cu 292.282 332.863 -14.3691 1
Cu 279.975 335.287 -14.3691 1
Cu 267.513 336.808 -14.3691 1
Cu 254.965 337.418 -14.3691 1
Cu 242.406 337.112 -14.3691 1
Cu 229.907 335.893 -14.3691 1
Cu 217.541 333.768 -14.3691 1
Cu 205.378 330.749 -14.3691 1
Cu 193.49 326.853 -14.3691 1
Cu 181.944 322.103 -14.3691 1
Cu 170.807 316.527 -14.3691 1
Cu 160.144 310.156 -14.3691 1
Cu 150.016 303.027 -14.3691 1
Cu 140.482 295.181 -14.3691 1
Cu 131.596 286.664 -14.3691 1
Cu 129.37 277.525 -14.3691 1
Cu 129.37 267.816 -14.3691 1
Cu 129.37 257.594 -14.3691 1
Cu 129.37 246.917 -14.3691 1
Cu 129.37 235.847 -14.3691 1
Cu 129.37 224.448 -14.3691 1
Cu 129.37 212.786 -14.3691 1
Cu 129.37 200.928 -14.3691 1
Cu 129.37 188.942 -14.3691 1
Cu 129.37 176.898 -14.3691 1
Cu 129.37 164.865 -14.3691 1
Cu 129.37 152.912 -14.3691 1
Cu 129.37 141.109 -14.3691 1
Cu 129.37 129.523 -14.3691 1
Cu 129.37 118.222 -14.3691 1
Cu 129.37 107.27 -14.3691 1
Cu 129.37 96.731 -14.3691 1
Cu 129.37 86.6656 -14.3691 1
Cu 129.37 77.1317 -14.3691 1
Cu 134.344 68.1845 -14.3691 1
Cu 143.442 59.8755 -14.3691 1
Cu 153.171 52.2528 -14.3691 1
Cu 163.475 45.3602 -14.3691 1
Cu 174.295 39.2376 -14.3691 1
Cu 185.569 33.9202 -14.3691 1
Cu 197.231 29.4388 -14.3691 1
Cu 209.214 25.8192 -14.3691 1
Cu 221.449 23.0822 -14.3691 1
Cu 233.865 21.2438 -14.3691 1
Cu 297.807 -3.55663 -14.3691 1
Cu 309.936 -0.410552 -14.3691 1
Cu 321.828 3.47651 -14.3691 1
Cu 333.435 8.08849 -14.3691 1
Cu 344.71 13.4063 -14.3691 1
Cu 355.604 19.408 -14.3691 1
Cu 366.074 26.0687 -14.3691 1
Cu 376.076 33.361 -14.3691 1
Cu 385.569 41.2546 -14.3691 1
Cu 394.513 49.7169 -14.3691 1
Cu 398.787 58.7129 -14.3691 1
Cu 398.787 68.2055 -14.3691 1
Cu 398.787 78.1554 -14.3691 1
Cu 398.787 88.5214 -14.3691 1
Cu 398.787 99.2608 -14.3691 1
Cu 398.787 110.329 -14.3691 1
Cu 398.787 121.68 -14.3691 1
Cu 398.787 133.268 -14.3691 1
Cu 398.787 145.044 -14.3691 1
Cu 398.787 156.959 -14.3691 1
Cu 398.787 168.965 -14.3691 1
Cu 398.787 181.012 -14.3691 1
Cu 398.787 193.049 -14.3691 1
Cu 398.787 205.028 -14.3691 1
Cu 398.787 216.898 -14.3691 1
Cu 398.787 228.611 -14.3691 1
Cu 398.787 240.118 -14.3691 1
Cu 398.787 251.371 -14.3691 1
Cu 398.787 262.324 -14.3691 1
Cu 398.787 272.932 -14.3691 1
Cu 398.787 283.151 -14.3691 1
Cu 398.787 292.939 -14.3691 1
Cu 398.787 302.255 -14.3691 1
Cu 391.313 311.06 -14.3691 1
Cu 382.164 319.318 -14.3691 1
Cu 372.481 326.996 -14.3691 1
Cu 362.303 334.061 -14.3691 1
Cu 351.673 340.484 -14.3691 1
Cu 340.634 346.239 -14.3691 1
Cu 329.233 351.301 -14.3691 1
Cu 317.516 355.651 -14.3691 1
Cu 305.531 359.269 -14.3691 1
Cu 293.329 362.141 -14.3691 1
Cu 280.96 364.255 -14.3691 1
Cu 268.475 365.602 -14.3691 1
Cu 255.925 366.178 -14.3691 1
Cu 243.362 365.978 -14.3691 1
Cu 230.839 365.005 -14.3691 1
Cu 218.407 363.262 -14.3691 1
Cu 206.118 360.756 -14.3691 1
Cu 194.021 357.498 -14.3691 1
Cu 182.169 353.501 -14.3691 1
Cu 170.608 348.782 -14.3691 1
Cu 159.388 343.36 -14.3691 1
Cu 148.554 337.258 -14.3691 1
Cu 138.151 330.501 -14.3691 1
Cu 128.223 323.117 -14.3691 1
Cu 118.81 315.136 -14.3691 1
Cu 109.952 306.591 -14.3691 1
Cu 106.968 297.518 -14.3691 1
Cu 106.968 287.955 -14.3691 1
Cu 106.968 277.94 -14.3691 1
Cu 106.968 267.515 -14.3691 1
Cu 106.968 256.724 -14.3691 1
Cu 106.968 245.61 -14.3691 1
Cu 106.968 234.22 -14.3691 1
Cu 106.968 222.601 -14.3691 1
Cu 106.968 210.801 -14.3691 1
Cu 106.968 198.869 -14.3691 1
Cu 106.968 186.854 -14.3691 1
Cu 106.968 174.806 -14.3691 1
Cu 106.968 162.774 -14.3691 1
Cu 106.968 150.808 -14.3691 1
Cu 106.968 138.959 -14.3691 1
Cu 106.968 127.274 -14.3691 1
Cu 106.968 115.802 -14.3691 1
Cu 106.968 104.591 -14.3691 1
Cu 106.968 93.6861 -14.3691 1
Cu 106.968 83.1336 -14.3691 1
Cu 106.968 72.9766 -14.3691 1
Cu 106.968 63.2572 -14.3691 1
Cu 107.113 54.0155 -14.3691 1
Cu 115.778 45.2899 -14.3691 1
Cu 125.009 37.1162 -14.3691 1
Cu 134.769 29.5284 -14.3691 1
Cu 145.017 22.5578 -14.3691 1
Cu 155.711 16.2332 -14.3691 1
Cu 166.807 10.5808 -14.3691 1
Cu 178.259 5.6239 -14.3691 1
Cu 190.019 1.38305 -14.3691 1
Cu 202.039 -2.12422 -14.3691 1
Cu 214.27 -4.88342 -14.3691 1
Cu 226.659 -6.88315 -14.3691 1
Cu 239.158 -8.11513 -14.3691 1
Cu 251.713 -8.57427 -14.3691 1
Cu 264.273 -8.25868 -14.3691 1
Cu 276.786 -7.16965 -14.3691 1
Cu 289.2 -5.3117 -14.3691 1
Cu 84.5665 262.947 -14.3691 1
Cu 84.5665 251.722 -14.3691 1
Cu 84.5665 240.269 -14.3691 1
Cu 84.5665 228.626 -14.3691 1
Cu 84.5665 216.828 -14.3691 1
Cu 84.5665 204.912 -14.3691 1
Cu 84.5665 192.914 -14.3691 1
Cu 84.5665 180.873 -14.3691 1
Cu 84.5665 168.826 -14.3691 1
Cu 84.5665 156.809 -14.3691 1
Cu 84.5665 144.861 -14.3691 1
Cu 84.5665 133.018 -14.3691 1
Cu 84.5665 121.318 -14.3691 1
Cu 84.5665 109.796 -14.3691 1
Cu 84.5665 98.4891 -14.3691 1
Cu 84.5665 87.4315 -14.3691 1
Cu 84.5665 76.6578 -14.3691 1
Cu 84.5665 66.2015 -14.3691 1
Cu 84.5665 56.0952 -14.3691 1
Cu 84.5665 46.3702 -14.3691 1
Cu 84.5665 37.0567 -14.3691 1
Cu 91.2136 28.1837 -14.3691 1
Cu 100.217 19.7788 -14.3691 1
Cu 109.695 11.8681 -14.3691 1
Cu 119.617 4.47609 -14.3691 1
Cu 129.954 -2.37416 -14.3691 1
Cu 140.673 -8.66139 -14.3691 1
Cu 151.74 -14.3661 -14.3691 1
Cu 163.122 -19.4705 -14.3691 1
Cu 174.782 -23.9587 -14.3691 1
Cu 186.686 -27.8169 -14.3691 1
Cu 198.795 -31.033 -14.3691 1
Cu 211.072 -33.597 -14.3691 1
Cu 223.479 -35.501 -14.3691 1
Cu 235.977 -36.7391 -14.3691 1
Cu 248.528 -37.3073 -14.3691 1
Cu 261.092 -37.204 -14.3691 1
Cu 273.631 -36.4294 -14.3691 1
Cu 286.105 -34.986 -14.3691 1
Cu 298.476 -32.8782 -14.3691 1
Cu 310.705 -30.1126 -14.3691 1
Cu 322.755 -26.6979 -14.3691 1
Cu 334.587 -22.6445 -14.3691 1
Cu 346.166 -17.9651 -14.3691 1
Cu 357.455 -12.6743 -14.3691 1
Cu 368.418 -6.78839 -14.3691 1
Cu 379.023 -0.325786 -14.3691 1
Cu 389.236 6.69346 -14.3691 1
Cu 399.025 14.2476 -14.3691 1
Cu 408.36 22.313 -14.3691 1
Cu 417.211 30.8648 -14.3691 1
Cu 421.189 39.8762 -14.3691 1
Cu 421.189 49.3195 -14.3691 1
Cu 421.189 59.1651 -14.3691 1
Cu 421.189 69.3824 -14.3691 1
Cu 421.189 79.9399 -14.3691 1
Cu 421.189 90.8045 -14.3691 1
Cu 421.189 101.943 -14.3691 1
Cu 421.189 113.32 -14.3691 1
Cu 421.189 124.9 -14.3691 1
Cu 421.189 136.648 -14.3691 1
Cu 421.189 148.527 -14.3691 1
Cu 421.189 160.5 -14.3691 1
Cu 421.189 172.53 -14.3691 1
Cu 421.189 184.58 -14.3691 1
Cu 421.189 196.612 -14.3691 1
Cu 421.189 208.588 -14.3691 1
Cu 421.189 220.472 -14.3691 1
Cu 421.189 232.226 -14.3691 1
Cu 421.189 243.814 -14.3691 1
Cu 421.189 255.201 -14.3691 1
Cu 421.189 266.35 -14.3691 1
Cu 421.189 277.227 -14.3691 1
Cu 421.189 287.798 -14.3691 1
Cu 421.189 298.03 -14.3691 1
Cu 421.189 307.892 -14.3691 1
Cu 421.189 317.353 -14.3691 1
Cu 417.577 326.384 -14.3691 1
Cu 408.746 334.956 -14.3691 1
Cu 399.431 343.042 -14.3691 1
Cu 389.661 350.619 -14.3691 1
Cu 379.466 357.661 -14.3691 1
Cu 368.877 364.148 -14.3691 1
Cu 357.928 370.059 -14.3691 1
Cu 346.652 375.375 -14.3691 1
Cu 335.085 380.081 -14.3691 1
Cu 323.263 384.161 -14.3691 1
Cu 311.222 387.603 -14.3691 1
Cu 298.999 390.397 -14.3691 1
Cu 286.633 392.533 -14.3691 1
Cu 274.163 394.004 -14.3691 1
Cu 261.626 394.807 -14.3691 1
Cu 249.062 394.939 -14.3691 1
Cu 236.51 394.4 -14.3691 1
Cu 224.009 393.19 -14.3691 1
Cu 211.597 391.314 -14.3691 1
Cu 199.314 388.778 -14.3691 1
Cu 187.197 385.59 -14.3691 1
Cu 175.284 381.759 -14.3691 1
Cu 163.613 377.297 -14.3691 1
Cu 152.218 372.218 -14.3691 1
Cu 141.137 366.539 -14.3691 1
Cu 130.403 360.276 -14.3691 1
Cu 120.049 353.449 -14.3691 1
Cu 110.108 346.08 -14.3691 1
Cu 100.611 338.191 -14.3691 1
Cu 91.5866 329.806 -14.3691 1
Cu 84.5665 320.953 -14.3691 1
Cu 84.5665 311.657 -14.3691 1
Cu 84.5665 301.949 -14.3691 1
Cu 84.5665 291.859 -14.3691 1
Cu 84.5665 281.417 -14.3691 1
Cu 84.5665 270.656 -14.3691 1
Cu 126.762 391.796 -14.3691 1
Cu 115.992 385.59 -14.3691 1
Cu 105.553 378.884 -14.3691 1
Cu 95.4701 371.693 -14.3691 1
Cu 85.7685 364.035 -14.3691 1
Cu 76.4715 355.929 -14.3691 1
Cu 67.6014 347.394 -14.3691 1
Cu 62.1649 338.451 -14.3691 1
Cu 62.1649 329.122 -14.3691 1
Cu 62.1649 319.429 -14.3691 1
Cu 62.1649 309.396 -14.3691 1
Cu 62.1649 299.047 -14.3691 1
Cu 62.1649 288.406 -14.3691 1
Cu 62.1649 277.5 -14.3691 1
Cu 62.1649 266.356 -14.3691 1
Cu 62.1649 254.999 -14.3691 1
Cu 62.1649 243.459 -14.3691 1
Cu 62.1649 231.761 -14.3691 1
Cu 62.1649 219.936 -14.3691 1
Cu 62.1649 208.011 -14.3691 1
Cu 62.1649 196.015 -14.3691 1
Cu 62.1649 183.978 -14.3691 1
Cu 62.1649 171.928 -14.3691 1
Cu 62.1649 159.895 -14.3691 1
Cu 62.1649 147.907 -14.3691 1
Cu 62.1649 135.995 -14.3691 1
Cu 62.1649 124.186 -14.3691 1
Cu 62.1649 112.509 -14.3691 1
Cu 62.1649 100.993 -14.3691 1
Cu 62.1649 89.6648 -14.3691 1
Cu 62.1649 78.5526 -14.3691 1
Cu 62.1649 67.6832 -14.3691 1
Cu 62.1649 57.0827 -14.3691 1
Cu 62.1649 46.7768 -14.3691 1
Cu 62.1649 36.7905 -14.3691 1
Cu 62.1649 27.148 -14.3691 1
Cu 62.1649 17.8725 -14.3691 1
Cu 68.8389 8.9866 -14.3691 1
Cu 77.7711 0.511724 -14.3691 1
Cu 87.1272 -7.53159 -14.3691 1
Cu 96.8845 -15.1239 -14.3691 1
Cu 107.019 -22.2468 -14.3691 1
Cu 117.507 -28.883 -14.3691 1
Cu 128.323 -35.0166 -14.3691 1
Cu 139.44 -40.6326 -14.3691 1
Cu 150.831 -45.7174 -14.3691 1
Cu 162.47 -50.2588 -14.3691 1
Cu 174.327 -54.2458 -14.3691 1
Cu 186.375 -57.6686 -14.3691 1
Cu 198.583 -60.5191 -14.3691 1
Cu 210.923 -62.7903 -14.3691 1
Cu 223.365 -64.4768 -14.3691 1
Cu 235.878 -65.5743 -14.3691 1
Cu 248.432 -66.0804 -14.3691 1
Cu 260.996 -65.9937 -14.3691 1
Cu 273.541 -65.3145 -14.3691 1
Cu 286.037 -64.0445 -14.3691 1
Cu 298.451 -62.1866 -14.3691 1
Cu 310.756 -59.7454 -14.3691 1
Cu 322.92 -56.7268 -14.3691 1
Cu 334.915 -53.1381 -14.3691 1
Cu 346.712 -48.9879 -14.3691 1
Cu 358.281 -44.2865 -14.3691 1
Cu 369.595 -39.045 -14.3691 1
Cu 380.627 -33.2762 -14.3691 1
Cu 391.349 -26.9941 -14.3691 1
Cu 401.736 -20.2139 -14.3691 1
Cu 411.763 -12.9519 -14.3691 1
Cu 421.406 -5.22581 -14.3691 1
Cu 430.64 2.94574 -14.3691 1
Cu 439.444 11.543 -14.3691 1
Cu 443.59 20.545 -14.3691 1
Cu 443.59 29.9302 -14.3691 1
Cu 443.59 39.6757 -14.3691 1
Cu 443.59 49.7579 -14.3691 1
Cu 443.59 60.1526 -14.3691 1
Cu 443.59 70.8344 -14.3691 1
Cu 443.59 81.7776 -14.3691 1
Cu 443.59 92.9556 -14.3691 1
Cu 443.59 104.341 -14.3691 1
Cu 443.59 115.908 -14.3691 1
Cu 443.59 127.626 -14.3691 1
Cu 443.59 139.468 -14.3691 1
Cu 443.59 151.406 -14.3691 1
Cu 443.59 163.409 -14.3691 1
Cu 443.59 175.45 -14.3691 1
Cu 443.59 187.5 -14.3691 1
Cu 443.59 199.528 -14.3691 1
Cu 443.59 211.506 -14.3691 1
Cu 443.59 223.405 -14.3691 1
Cu 443.59 235.196 -14.3691 1
Cu 443.59 246.85 -14.3691 1
Cu 443.59 258.34 -14.3691 1
Cu 443.59 269.637 -14.3691 1
Cu 443.59 280.715 -14.3691 1
Cu 443.59 291.546 -14.3691 1
Cu 443.59 302.104 -14.3691 1
Cu 443.59 312.363 -14.3691 1
Cu 443.59 322.299 -14.3691 1
Cu 443.59 331.888 -14.3691 1
Cu 443.59 341.107 -14.3691 1
Cu 435.606 349.933 -14.3691 1
Cu 426.609 358.344 -14.3691 1
Cu 417.191 366.321 -14.3691 1
Cu 407.376 373.844 -14.3691 1
Cu 397.186 380.895 -14.3691 1
Cu 386.648 387.457 -14.3691 1
Cu 375.785 393.514 -14.3691 1
Cu 364.625 399.051 -14.3691 1
Cu 353.195 404.056 -14.3691 1
Cu 341.522 408.515 -14.3691 1
Cu 329.634 412.418 -14.3691 1
Cu 317.561 415.755 -14.3691 1
Cu 305.331 418.519 -14.3691 1
Cu 292.973 420.703 -14.3691 1
Cu 280.519 422.302 -14.3691 1
Cu 267.998 423.311 -14.3691 1
Cu 255.441 423.728 -14.3691 1
Cu 242.877 423.552 -14.3691 1
Cu 230.338 422.785 -14.3691 1
Cu 217.853 421.426 -14.3691 1
Cu 205.452 419.481 -14.3691 1
Cu 193.167 416.953 -14.3691 1
Cu 181.026 413.848 -14.3691 1
Cu 169.059 410.175 -14.3691 1
Cu 157.295 405.941 -14.3691 1
Cu 145.762 401.158 -14.3691 1
Cu 134.488 395.837 -14.3691 1
Cu 304.382 -90.3938 -14.3691 1
Cu 316.688 -87.9588 -14.3691 1
Cu 328.871 -85.0067 -14.3691 1
Cu 340.906 -81.5432 -14.3691 1
Cu 352.77 -77.575 -14.3691 1
Cu 364.441 -73.1099 -14.3691 1
Cu 375.896 -68.1565 -14.3691 1
Cu 387.112 -62.7243 -14.3691 1
Cu 398.068 -56.824 -14.3691 1
Cu 408.742 -50.4669 -14.3691 1
Cu 419.115 -43.6653 -14.3691 1
Cu 429.165 -36.4325 -14.3691 1
Cu 438.874 -28.7825 -14.3691 1
Cu 448.221 -20.7301 -14.3691 1
Cu 457.191 -12.2909 -14.3691 1
Cu 465.764 -3.48133 -14.3691 1
Cu 465.992 5.68164 -14.3691 1
Cu 465.992 15.1802 -14.3691 1
Cu 465.992 24.9959 -14.3691 1
Cu 465.992 35.1098 -14.3691 1
Cu 465.992 45.5023 -14.3691 1
Cu 465.992 56.1531 -14.3691 1
Cu 465.992 67.0417 -14.3691 1
Cu 465.992 78.147 -14.3691 1
Cu 465.992 89.4474 -14.3691 1
Cu 465.992 100.921 -14.3691 1
Cu 465.992 112.546 -14.3691 1
Cu 465.992 124.299 -14.3691 1
Cu 465.992 136.157 -14.3691 1
Cu 465.992 148.099 -14.3691 1
Cu 465.992 160.1 -14.3691 1
Cu 465.992 172.137 -14.3691 1
Cu 465.992 184.187 -14.3691 1
Cu 465.992 196.227 -14.3691 1
Cu 465.992 208.233 -14.3691 1
Cu 465.992 220.181 -14.3691 1
Cu 465.992 232.05 -14.3691 1
Cu 465.992 243.816 -14.3691 1
Cu 465.992 255.455 -14.3691 1
Cu 465.992 266.946 -14.3691 1
Cu 465.992 278.266 -14.3691 1
Cu 465.992 289.394 -14.3691 1
Cu 465.992 300.307 -14.3691 1
Cu 465.992 310.984 -14.3691 1
Cu 465.992 321.405 -14.3691 1
Cu 465.992 331.55 -14.3691 1
Cu 465.992 341.399 -14.3691 1
Cu 465.992 350.933 -14.3691 1
Cu 465.992 360.133 -14.3691 1
Cu 458.135 368.981 -14.3691 1
Cu 449.207 377.461 -14.3691 1
Cu 439.899 385.556 -14.3691 1
Cu 430.229 393.25 -14.3691 1
Cu 420.214 400.529 -14.3691 1
Cu 409.876 407.377 -14.3691 1
Cu 399.233 413.783 -14.3691 1
Cu 388.306 419.733 -14.3691 1
Cu 377.117 425.216 -14.3691 1
Cu 365.687 430.222 -14.3691 1
Cu 354.038 434.74 -14.3691 1
Cu 342.194 438.762 -14.3691 1
Cu 330.176 442.281 -14.3691 1
Cu 318.008 445.288 -14.3691 1
Cu 305.714 447.779 -14.3691 1
Cu 293.318 449.749 -14.3691 1
Cu 280.843 451.193 -14.3691 1
Cu 268.314 452.11 -14.3691 1
Cu 255.755 452.496 -14.3691 1
Cu 243.191 452.353 -14.3691 1
Cu 230.645 451.679 -14.3691 1
Cu 218.142 450.476 -14.3691 1
Cu 205.707 448.746 -14.3691 1
Cu 193.363 446.493 -14.3691 1
Cu 181.135 443.722 -14.3691 1
Cu 169.045 440.437 -14.3691 1
Cu 157.119 436.644 -14.3691 1
Cu 145.377 432.352 -14.3691 1
Cu 133.844 427.569 -14.3691 1
Cu 122.542 422.303 -14.3691 1
Cu 111.493 416.565 -14.3691 1
Cu 100.717 410.367 -14.3691 1
Cu 90.2367 403.72 -14.3691 1
Cu 80.0714 396.636 -14.3691 1
Cu 70.2411 389.131 -14.3691 1
Cu 60.7648 381.218 -14.3691 1
Cu 51.6609 372.912 -14.3691 1
Cu 42.947 364.23 -14.3691 1
Cu 39.7633 355.189 -14.3691 1
Cu 39.7633 345.806 -14.3691 1
Cu 39.7633 336.099 -14.3691 1
Cu 39.7633 326.087 -14.3691 1
Cu 39.7633 315.79 -14.3691 1
Cu 39.7633 305.227 -14.3691 1
Cu 39.7633 294.42 -14.3691 1
Cu 39.7633 283.388 -14.3691 1
Cu 39.7633 272.153 -14.3691 1
Cu 39.7633 260.738 -14.3691 1
Cu 39.7633 249.164 -14.3691 1
Cu 39.7633 237.453 -14.3691 1
Cu 39.7633 225.629 -14.3691 1
Cu 39.7633 213.714 -14.3691 1
Cu 39.7633 201.731 -14.3691 1
Cu 39.7633 189.704 -14.3691 1
Cu 39.7633 177.656 -14.3691 1
Cu 39.7633 165.61 -14.3691 1
Cu 39.7633 153.589 -14.3691 1
Cu 39.7633 141.618 -14.3691 1
Cu 39.7633 129.718 -14.3691 1
Cu 39.7633 117.914 -14.3691 1
Cu 39.7633 106.228 -14.3691 1
Cu 39.7633 94.6821 -14.3691 1
Cu 39.7633 83.2996 -14.3691 1
Cu 39.7633 72.1023 -14.3691 1
Cu 39.7633 61.1118 -14.3691 1
Cu 39.7633 50.3495 -14.3691 1
Cu 39.7633 39.8362 -14.3691 1
Cu 39.7633 29.5923 -14.3691 1
Cu 39.7633 19.6376 -14.3691 1
Cu 39.7633 9.99141 -14.3691 1
Cu 39.7633 0.67249 -14.3691 1
Cu 44.5875 -8.30112 -14.3691 1
Cu 53.3776 -16.912 -14.3691 1
Cu 62.5543 -25.1436 -14.3691 1
Cu 72.0999 -32.9798 -14.3691 1
Cu 81.996 -40.4054 -14.3691 1
Cu 92.2233 -47.4061 -14.3691 1
Cu 102.762 -53.9684 -14.3691 1
Cu 113.592 -60.0794 -14.3691 1
Cu 124.691 -65.7274 -14.3691 1
Cu 136.039 -70.9013 -14.3691 1
Cu 147.614 -75.5912 -14.3691 1
Cu 159.393 -79.788 -14.3691 1
Cu 171.353 -83.4835 -14.3691 1
Cu 183.471 -86.6706 -14.3691 1
Cu 195.723 -89.3431 -14.3691 1
Cu 208.086 -91.4958 -14.3691 1
Cu 220.536 -93.1245 -14.3691 1
Cu 233.049 -94.2261 -14.3691 1
Cu 245.6 -94.7985 -14.3691 1
Cu 258.165 -94.8405 -14.3691 1
Cu 270.72 -94.3521 -14.3691 1
Cu 283.241 -93.3341 -14.3691 1
Cu 295.703 -91.7887 -14.3691 1
Cu 488.393 357.958 -14.3691 1
Cu 488.393 367.524 -14.3691 1
Cu 488.393 376.789 -14.3691 1
Cu 482.917 385.741 -14.3691 1
Cu 474.139 394.364 -14.3691 1
Cu 465.011 402.645 -14.3691 1
Cu 455.546 410.57 -14.3691 1
Cu 445.759 418.128 -14.3691 1
Cu 435.666 425.306 -14.3691 1
Cu 425.282 432.093 -14.3691 1
Cu 414.626 438.477 -14.3691 1
Cu 403.712 444.45 -14.3691 1
Cu 392.559 450.001 -14.3691 1
Cu 381.184 455.121 -14.3691 1
Cu 369.606 459.803 -14.3691 1
Cu 357.842 464.039 -14.3691 1
Cu 345.912 467.822 -14.3691 1
Cu 333.834 471.147 -14.3691 1
Cu 321.628 474.007 -14.3691 1
Cu 309.312 476.399 -14.3691 1
Cu 296.907 478.318 -14.3691 1
Cu 284.432 479.763 -14.3691 1
Cu 271.907 480.729 -14.3691 1
Cu 259.352 481.217 -14.3691 1
Cu 246.786 481.224 -14.3691 1
Cu 234.23 480.751 -14.3691 1
Cu 221.704 479.799 -14.3691 1
Cu 209.227 478.37 -14.3691 1
Cu 196.82 476.464 -14.3691 1
Cu 184.501 474.087 -14.3691 1
Cu 172.291 471.241 -14.3691 1
Cu 160.209 467.93 -14.3691 1
Cu 148.274 464.161 -14.3691 1
Cu 136.505 459.939 -14.3691 1
Cu 124.921 455.27 -14.3691 1
Cu 113.54 450.163 -14.3691 1
Cu 102.38 444.625 -14.3691 1
Cu 91.4586 438.666 -14.3691 1
Cu 80.7937 432.293 -14.3691 1
Cu 70.4019 425.519 -14.3691 1
Cu 60.2997 418.353 -14.3691 1
Cu 50.5032 410.806 -14.3691 1
Cu 41.0279 402.892 -14.3691 1
Cu 31.8888 394.621 -14.3691 1
Cu 23.1005 386.009 -14.3691 1
Cu 17.3617 377.067 -14.3691 1
Cu 17.3617 367.811 -14.3691 1
Cu 17.3617 358.254 -14.3691 1
Cu 17.3617 348.413 -14.3691 1
Cu 17.3617 338.303 -14.3691 1
Cu 17.3617 327.939 -14.3691 1
Cu 17.3617 317.339 -14.3691 1
Cu 17.3617 306.519 -14.3691 1
Cu 17.3617 295.497 -14.3691 1
Cu 17.3617 284.289 -14.3691 1
Cu 17.3617 272.913 -14.3691 1
Cu 17.3617 261.388 -14.3691 1
Cu 17.3617 249.733 -14.3691 1
Cu 17.3617 237.964 -14.3691 1
Cu 17.3617 226.102 -14.3691 1
Cu 17.3617 214.165 -14.3691 1
Cu 17.3617 202.171 -14.3691 1
Cu 17.3617 190.141 -14.3691 1
Cu 17.3617 178.092 -14.3691 1
Cu 17.3617 166.045 -14.3691 1
Cu 17.3617 154.018 -14.3691 1
Cu 17.3617 142.03 -14.3691 1
Cu 17.3617 130.101 -14.3691 1
Cu 17.3617 118.249 -14.3691 1
Cu 17.3617 106.493 -14.3691 1
Cu 17.3617 94.8519 -14.3691 1
Cu 17.3617 83.344 -14.3691 1
Cu 17.3617 71.9877 -14.3691 1
Cu 17.3617 60.8009 -14.3691 1
Cu 17.3617 49.8014 -14.3691 1
Cu 17.3617 39.0067 -14.3691 1
Cu 17.3617 28.4339 -14.3691 1
Cu 17.3617 18.0998 -14.3691 1
Cu 17.3617 8.02078 -14.3691 1
Cu 17.3617 -1.78717 -14.3691 1
Cu 17.3617 -11.3085 -14.3691 1
Cu 17.3617 -20.528 -14.3691 1
Cu 24.1303 -29.4312 -14.3691 1
Cu 32.9612 -38.0038 -14.3691 1
Cu 42.1411 -46.2323 -14.3691 1
Cu 51.6556 -54.1035 -14.3691 1
Cu 61.4894 -61.6051 -14.3691 1
Cu 71.627 -68.7252 -14.3691 1
Cu 82.0522 -75.4523 -14.3691 1
Cu 92.7487 -81.7758 -14.3691 1
Cu 103.699 -87.6857 -14.3691 1
Cu 114.887 -93.1727 -14.3691 1
Cu 126.293 -98.2279 -14.3691 1
Cu 137.9 -102.843 -14.3691 1
Cu 149.69 -107.012 -14.3691 1
Cu 161.644 -110.727 -14.3691 1
Cu 173.742 -113.982 -14.3691 1
Cu 185.966 -116.773 -14.3691 1
Cu 198.296 -119.094 -14.3691 1
Cu 210.713 -120.942 -14.3691 1
Cu 223.197 -122.315 -14.3691 1
Cu 235.728 -123.21 -14.3691 1
Cu 248.286 -123.625 -14.3691 1
Cu 260.851 -123.561 -14.3691 1
Cu 273.404 -123.016 -14.3691 1
Cu 285.924 -121.993 -14.3691 1
Cu 298.391 -120.492 -14.3691 1
Cu 310.787 -118.515 -14.3691 1
Cu 323.09 -116.067 -14.3691 1
Cu 335.282 -113.151 -14.3691 1
Cu 347.344 -109.772 -14.3691 1
Cu 359.255 -105.934 -14.3691 1
Cu 370.998 -101.645 -14.3691 1
Cu 382.553 -96.9102 -14.3691 1
Cu 393.902 -91.738 -14.3691 1
Cu 405.027 -86.1363 -14.3691 1
Cu 415.911 -80.1141 -14.3691 1
Cu 426.536 -73.6809 -14.3691 1
Cu 436.886 -66.847 -14.3691 1
Cu 446.943 -59.6231 -14.3691 1
Cu 456.692 -52.0208 -14.3691 1
Cu 466.118 -44.0521 -14.3691 1
Cu 475.206 -35.7297 -14.3691 1
Cu 483.94 -27.0668 -14.3691 1
Cu 488.393 -18.0771 -14.3691 1
Cu 488.393 -8.77486 -14.3691 1
Cu 488.393 0.825097 -14.3691 1
Cu 488.393 10.7076 -14.3691 1
Cu 488.393 20.8568 -14.3691 1
Cu 488.393 31.2568 -14.3691 1
Cu 488.393 41.891 -14.3691 1
Cu 488.393 52.7425 -14.3691 1
Cu 488.393 63.7941 -14.3691 1
Cu 488.393 75.0283 -14.3691 1
Cu 488.393 86.4272 -14.3691 1
Cu 488.393 97.9727 -14.3691 1
Cu 488.393 109.647 -14.3691 1
Cu 488.393 121.43 -14.3691 1
Cu 488.393 133.305 -14.3691 1
Cu 488.393 145.252 -14.3691 1
Cu 488.393 157.252 -14.3691 1
Cu 488.393 169.286 -14.3691 1
Cu 488.393 181.336 -14.3691 1
Cu 488.393 193.381 -14.3691 1
Cu 488.393 205.404 -14.3691 1
Cu 488.393 217.384 -14.3691 1
Cu 488.393 229.303 -14.3691 1
Cu 488.393 241.142 -14.3691 1
Cu 488.393 252.882 -14.3691 1
Cu 488.393 264.504 -14.3691 1
Cu 488.393 275.99 -14.3691 1
Cu 488.393 287.322 -14.3691 1
Cu 488.393 298.482 -14.3691 1
Cu 488.393 309.452 -14.3691 1
Cu 488.393 320.215 -14.3691 1
Cu 488.393 330.753 -14.3691 1
Cu 488.393 341.05 -14.3691 1
Cu 488.393 351.089 -14.3691 1
Cu 328.402 -144.412 -14.3691 1
Cu 340.612 -141.563 -14.3691 1
Cu 352.706 -138.291 -14.3691 1
Cu 364.667 -134.599 -14.3691 1
Cu 376.48 -130.492 -14.3691 1
Cu 388.13 -125.976 -14.3691 1
Cu 399.601 -121.056 -14.3691 1
Cu 410.878 -115.74 -14.3691 1
Cu 421.945 -110.033 -14.3691 1
Cu 432.789 -103.945 -14.3691 1
Cu 443.394 -97.4817 -14.3691 1
Cu 453.748 -90.6531 -14.3691 1
Cu 463.836 -83.4679 -14.3691 1
Cu 473.644 -75.9356 -14.3691 1
Cu 483.16 -68.0661 -14.3691 1
Cu 492.372 -59.8699 -14.3691 1
Cu 501.266 -51.3577 -14.3691 1
Cu 509.832 -42.541 -14.3691 1
Cu 510.795 -33.4313 -14.3691 1
Cu 510.795 -24.0406 -14.3691 1
Cu 510.795 -14.3815 -14.3691 1
Cu 510.795 -4.46676 -14.3691 1
Cu 510.795 5.6906 -14.3691 1
Cu 510.795 16.0771 -14.3691 1
Cu 510.795 26.6789 -14.3691 1
Cu 510.795 37.4822 -14.3691 1
Cu 510.795 48.4724 -14.3691 1
Cu 510.795 59.6352 -14.3691 1
Cu 510.795 70.9557 -14.3691 1
Cu 510.795 82.4189 -14.3691 1
Cu 510.795 94.0097 -14.3691 1
Cu 510.795 105.713 -14.3691 1
Cu 510.795 117.513 -14.3691 1
Cu 510.795 129.394 -14.3691 1
Cu 510.795 141.34 -14.3691 1
Cu 510.795 153.336 -14.3691 1
Cu 510.795 165.365 -14.3691 1
Cu 510.795 177.413 -14.3691 1
Cu 510.795 189.462 -14.3691 1
Cu 510.795 201.497 -14.3691 1
Cu 510.795 213.503 -14.3691 1
Cu 510.795 225.462 -14.3691 1
Cu 510.795 237.359 -14.3691 1
Cu 510.795 249.179 -14.3691 1
Cu 510.795 260.906 -14.3691 1
Cu 510.795 272.524 -14.3691 1
Cu 510.795 284.019 -14.3691 1
Cu 510.795 295.374 -14.3691 1
Cu 510.795 306.574 -14.3691 1
Cu 510.795 317.606 -14.3691 1
Cu 510.795 328.454 -14.3691 1
Cu 510.795 339.104 -14.3691 1
Cu 510.795 349.541 -14.3691 1
Cu 510.795 359.753 -14.3691 1
Cu 510.795 369.725 -14.3691 1
Cu 510.795 379.445 -14.3691 1
Cu 510.795 388.899 -14.3691 1
Cu 510.795 398.075 -14.3691 1
Cu 503.284 406.961 -14.3691 1
Cu 494.465 415.545 -14.3691 1
Cu 485.326 423.815 -14.3691 1
Cu 475.879 431.762 -14.3691 1
Cu 466.137 439.373 -14.3691 1
Cu 456.113 446.64 -14.3691 1
Cu 445.82 453.552 -14.3691 1
Cu 435.272 460.1 -14.3691 1
Cu 424.482 466.277 -14.3691 1
Cu 413.465 472.072 -14.3691 1
Cu 402.236 477.48 -14.3691 1
Cu 390.809 482.492 -14.3691 1
Cu 379.199 487.103 -14.3691 1
Cu 367.423 491.305 -14.3691 1
Cu 355.494 495.094 -14.3691 1
Cu 343.43 498.464 -14.3691 1
Cu 331.246 501.412 -14.3691 1
Cu 318.958 503.932 -14.3691 1
Cu 306.583 506.022 -14.3691 1
Cu 294.136 507.679 -14.3691 1
Cu 281.635 508.9 -14.3691 1
Cu 269.096 509.685 -14.3691 1
Cu 256.536 510.032 -14.3691 1
Cu 243.971 509.94 -14.3691 1
Cu 231.417 509.41 -14.3691 1
Cu 218.892 508.443 -14.3691 1
Cu 206.412 507.039 -14.3691 1
Cu 193.993 505.201 -14.3691 1
Cu 181.653 502.931 -14.3691 1
Cu 169.406 500.232 -14.3691 1
Cu 157.27 497.108 -14.3691 1
Cu 145.261 493.562 -14.3691 1
Cu 133.394 489.6 -14.3691 1
Cu 121.685 485.226 -14.3691 1
Cu 110.15 480.447 -14.3691 1
Cu 98.8032 475.269 -14.3691 1
Cu 87.6608 469.698 -14.3691 1
Cu 76.7371 463.742 -14.3691 1
Cu 66.0465 457.41 -14.3691 1
Cu 55.6031 450.708 -14.3691 1
Cu 45.4208 443.647 -14.3691 1
Cu 35.5131 436.235 -14.3691 1
Cu 25.8931 428.482 -14.3691 1
Cu 16.5735 420.399 -14.3691 1
Cu 7.56671 411.997 -14.3691 1
Cu -1.11547 403.285 -14.3691 1
Cu -5.03986 394.277 -14.3691 1
Cu -5.03986 384.983 -14.3691 1
Cu -5.03986 375.416 -14.3691 1
Cu -5.03986 365.59 -14.3691 1
Cu -5.03986 355.516 -14.3691 1
Cu -5.03986 345.208 -14.3691 1
Cu -5.03986 334.68 -14.3691 1
Cu -5.03986 323.946 -14.3691 1
Cu -5.03986 313.019 -14.3691 1
Cu -5.03986 301.915 -14.3691 1
Cu -5.03986 290.648 -14.3691 1
Cu -5.03986 279.233 -14.3691 1
Cu -5.03986 267.685 -14.3691 1
Cu -5.03986 256.02 -14.3691 1
Cu -5.03986 244.252 -14.3691 1
Cu -5.03986 232.398 -14.3691 1
Cu -5.03986 220.473 -14.3691 1
Cu -5.03986 208.492 -14.3691 1
Cu -5.03986 196.473 -14.3691 1
Cu -5.03986 184.43 -14.3691 1
Cu -5.03986 172.379 -14.3691 1
Cu -5.03986 160.337 -14.3691 1
Cu -5.03986 148.32 -14.3691 1
Cu -5.03986 136.343 -14.3691 1
Cu -5.03986 124.422 -14.3691 1
Cu -5.03986 112.573 -14.3691 1
Cu -5.03986 100.811 -14.3691 1
Cu -5.03986 89.1534 -14.3691 1
Cu -5.03986 77.6141 -14.3691 1
Cu -5.03986 66.2086 -14.3691 1
Cu -5.03986 54.9522 -14.3691 1
Cu -5.03986 43.8597 -14.3691 1
Cu -5.03986 32.9458 -14.3691 1
Cu -5.03986 22.225 -14.3691 1
Cu -5.03986 11.7114 -14.3691 1
Cu -5.03986 1.41898 -14.3691 1
Cu -5.03986 -8.63867 -14.3691 1
Cu -5.03986 -18.4482 -14.3691 1
Cu -5.03986 -27.9967 -14.3691 1
Cu -5.03986 -37.2715 -14.3691 1
Cu -0.539455 -46.2603 -14.3691 1
Cu 8.16502 -54.9512 -14.3691 1
Cu 17.1934 -63.3327 -14.3691 1
Cu 26.5336 -71.3937 -14.3691 1
Cu 36.1735 -79.1236 -14.3691 1
Cu 46.1001 -86.5121 -14.3691 1
Cu 56.3005 -93.5495 -14.3691 1
Cu 66.761 -100.226 -14.3691 1
Cu 77.4678 -106.534 -14.3691 1
Cu 88.4068 -112.464 -14.3691 1
Cu 99.5634 -118.008 -14.3691 1
Cu 110.923 -123.16 -14.3691 1
Cu 122.47 -127.912 -14.3691 1
Cu 134.19 -132.258 -14.3691 1
Cu 146.068 -136.192 -14.3691 1
Cu 158.086 -139.709 -14.3691 1
Cu 170.23 -142.805 -14.3691 1
Cu 182.483 -145.475 -14.3691 1
Cu 194.83 -147.716 -14.3691 1
Cu 207.253 -149.525 -14.3691 1
Cu 219.737 -150.899 -14.3691 1
Cu 232.264 -151.837 -14.3691 1
Cu 244.819 -152.337 -14.3691 1
Cu 257.385 -152.399 -14.3691 1
Cu 269.944 -152.023 -14.3691 1
Cu 282.481 -151.209 -14.3691 1
Cu 294.979 -149.957 -14.3691 1
Cu 307.421 -148.271 -14.3691 1
Cu 319.791 -146.152 -14.3691 1
Cu 444.296 -130.88 -14.3691 1
Cu 454.996 -124.562 -14.3691 1
Cu 465.471 -117.905 -14.3691 1
Cu 475.707 -110.915 -14.3691 1
Cu 485.693 -103.601 -14.3691 1
Cu 495.419 -95.9706 -14.3691 1
Cu 504.872 -88.032 -14.3691 1
Cu 514.044 -79.7945 -14.3691 1
Cu 522.923 -71.2672 -14.3691 1
Cu 531.499 -62.4597 -14.3691 1
Cu 533.196 -53.3819 -14.3691 1
Cu 533.196 -44.0439 -14.3691 1
Cu 533.196 -34.4562 -14.3691 1
Cu 533.196 -24.6296 -14.3691 1
Cu 533.196 -14.5751 -14.3691 1
Cu 533.196 -4.30381 -14.3691 1
Cu 533.196 6.17261 -14.3691 1
Cu 533.196 16.8425 -14.3691 1
Cu 533.196 27.6938 -14.3691 1
Cu 533.196 38.7144 -14.3691 1
Cu 533.196 49.892 -14.3691 1
Cu 533.196 61.2141 -14.3691 1
Cu 533.196 72.6679 -14.3691 1
Cu 533.196 84.2407 -14.3691 1
Cu 533.196 95.9194 -14.3691 1
Cu 533.196 107.691 -14.3691 1
Cu 533.196 119.542 -14.3691 1
Cu 533.196 131.46 -14.3691 1
Cu 533.196 143.431 -14.3691 1
Cu 533.196 155.441 -14.3691 1
Cu 533.196 167.478 -14.3691 1
Cu 533.196 179.527 -14.3691 1
Cu 533.196 191.575 -14.3691 1
Cu 533.196 203.609 -14.3691 1
Cu 533.196 215.616 -14.3691 1
Cu 533.196 227.581 -14.3691 1
Cu 533.196 239.491 -14.3691 1
Cu 533.196 251.334 -14.3691 1
Cu 533.196 263.095 -14.3691 1
Cu 533.196 274.762 -14.3691 1
Cu 533.196 286.321 -14.3691 1
Cu 533.196 297.76 -14.3691 1
Cu 533.196 309.066 -14.3691 1
Cu 533.196 320.225 -14.3691 1
Cu 533.196 331.227 -14.3691 1
Cu 533.196 342.057 -14.3691 1
Cu 533.196 352.704 -14.3691 1
Cu 533.196 363.157 -14.3691 1
Cu 533.196 373.403 -14.3691 1
Cu 533.196 383.431 -14.3691 1
Cu 533.196 393.23 -14.3691 1
Cu 533.196 402.789 -14.3691 1
Cu 533.196 412.096 -14.3691 1
Cu 530.497 421.143 -14.3691 1
Cu 521.884 429.917 -14.3691 1
Cu 512.97 438.411 -14.3691 1
Cu 503.765 446.613 -14.3691 1
Cu 494.278 454.516 -14.3691 1
Cu 484.521 462.109 -14.3691 1
Cu 474.504 469.385 -14.3691 1
Cu 464.239 476.336 -14.3691 1
Cu 453.737 482.953 -14.3691 1
Cu 443.011 489.229 -14.3691 1
Cu 432.071 495.158 -14.3691 1
Cu 420.93 500.732 -14.3691 1
Cu 409.601 505.946 -14.3691 1
Cu 398.097 510.793 -14.3691 1
Cu 386.429 515.268 -14.3691 1
Cu 374.612 519.366 -14.3691 1
Cu 362.659 523.082 -14.3691 1
Cu 350.583 526.413 -14.3691 1
Cu 338.397 529.354 -14.3691 1
Cu 326.116 531.902 -14.3691 1
Cu 313.752 534.055 -14.3691 1
Cu 301.32 535.81 -14.3691 1
Cu 288.834 537.165 -14.3691 1
Cu 276.308 538.118 -14.3691 1
Cu 263.755 538.669 -14.3691 1
Cu 251.19 538.817 -14.3691 1
Cu 238.627 538.561 -14.3691 1
Cu 226.08 537.902 -14.3691 1
Cu 213.563 536.84 -14.3691 1
Cu 201.09 535.378 -14.3691 1
Cu 188.675 533.516 -14.3691 1
Cu 176.332 531.257 -14.3691 1
Cu 164.075 528.603 -14.3691 1
Cu 151.918 525.556 -14.3691 1
Cu 139.873 522.122 -14.3691 1
Cu 127.955 518.302 -14.3691 1
Cu 116.177 514.103 -14.3691 1
Cu 104.552 509.527 -14.3691 1
Cu 93.0936 504.581 -14.3691 1
Cu 81.814 499.27 -14.3691 1
Cu 70.7261 493.6 -14.3691 1
Cu 59.8422 487.578 -14.3691 1
Cu 49.1747 481.209 -14.3691 1
Cu 38.7354 474.502 -14.3691 1
Cu 28.536 467.463 -14.3691 1
Cu 18.5879 460.101 -14.3691 1
Cu 8.90241 452.423 -14.3691 1
Cu -0.509757 444.439 -14.3691 1
Cu -9.63802 436.158 -14.3691 1
Cu -18.4721 427.588 -14.3691 1
Cu -27.0022 418.739 -14.3691 1
Cu -27.4414 409.622 -14.3691 1
Cu -27.4414 400.246 -14.3691 1
Cu -27.4414 390.622 -14.3691 1
Cu -27.4414 380.76 -14.3691 1
Cu -27.4414 370.672 -14.3691 1
Cu -27.4414 360.37 -14.3691 1
Cu -27.4414 349.864 -14.3691 1
Cu -27.4414 339.166 -14.3691 1
Cu -27.4414 328.288 -14.3691 1
Cu -27.4414 317.243 -14.3691 1
Cu -27.4414 306.043 -14.3691 1
Cu -27.4414 294.701 -14.3691 1
Cu -27.4414 283.228 -14.3691 1
Cu -27.4414 271.639 -14.3691 1
Cu -27.4414 259.945 -14.3691 1
Cu -27.4414 248.161 -14.3691 1
Cu -27.4414 236.299 -14.3691 1
Cu -27.4414 224.372 -14.3691 1
Cu -27.4414 212.395 -14.3691 1
Cu -27.4414 200.38 -14.3691 1
Cu -27.4414 188.34 -14.3691 1
Cu -27.4414 176.29 -14.3691 1
Cu -27.4414 164.243 -14.3691 1
Cu -27.4414 152.212 -14.3691 1
Cu -27.4414 140.211 -14.3691 1
Cu -27.4414 128.254 -14.3691 1
Cu -27.4414 116.352 -14.3691 1
Cu -27.4414 104.521 -14.3691 1
Cu -27.4414 92.7733 -14.3691 1
Cu -27.4414 81.1218 -14.3691 1
Cu -27.4414 69.5797 -14.3691 1
Cu -27.4414 58.16 -14.3691 1
Cu -27.4414 46.8755 -14.3691 1
Cu -27.4414 35.7388 -14.3691 1
Cu -27.4414 24.7624 -14.3691 1
Cu -27.4414 13.9587 -14.3691 1
Cu -27.4414 3.33961 -14.3691 1
Cu -27.4414 -7.08285 -14.3691 1
Cu -27.4414 -17.297 -14.3691 1
Cu -27.4414 -27.2915 -14.3691 1
Cu -27.4414 -37.055 -14.3691 1
Cu -27.4414 -46.5767 -14.3691 1
Cu -27.4414 -55.8458 -14.3691 1
Cu -23.471 -64.852 -14.3691 1
Cu -14.8125 -73.5852 -14.3691 1
Cu -5.85413 -82.0356 -14.3691 1
Cu 3.39417 -90.1937 -14.3691 1
Cu 12.922 -98.0504 -14.3691 1
Cu 22.7187 -105.597 -14.3691 1
Cu 32.7733 -112.825 -14.3691 1
Cu 43.0744 -119.726 -14.3691 1
Cu 53.6107 -126.293 -14.3691 1
Cu 64.3702 -132.517 -14.3691 1
Cu 75.341 -138.393 -14.3691 1
Cu 86.5106 -143.914 -14.3691 1
Cu 97.8667 -149.073 -14.3691 1
Cu 109.396 -153.864 -14.3691 1
Cu 121.087 -158.283 -14.3691 1
Cu 132.925 -162.324 -14.3691 1
Cu 144.898 -165.983 -14.3691 1
Cu 156.991 -169.256 -14.3691 1
Cu 169.192 -172.138 -14.3691 1
Cu 181.487 -174.627 -14.3691 1
Cu 193.862 -176.721 -14.3691 1
Cu 206.302 -178.416 -14.3691 1
Cu 218.796 -179.711 -14.3691 1
Cu 231.327 -180.604 -14.3691 1
Cu 243.882 -181.094 -14.3691 1
Cu 256.448 -181.181 -14.3691 1
Cu 269.009 -180.865 -14.3691 1
Cu 281.552 -180.146 -14.3691 1
Cu 294.064 -179.024 -14.3691 1
Cu 306.529 -177.502 -14.3691 1
Cu 318.934 -175.58 -14.3691 1
Cu 331.265 -173.261 -14.3691 1
Cu 343.508 -170.548 -14.3691 1
Cu 355.65 -167.444 -14.3691 1
Cu 367.676 -163.951 -14.3691 1
Cu 379.574 -160.075 -14.3691 1
Cu 391.33 -155.818 -14.3691 1
Cu 402.93 -151.187 -14.3691 1
Cu 414.363 -146.186 -14.3691 1
Cu 425.615 -140.821 -14.3691 1
Cu 436.673 -135.098 -14.3691 1
Cu 281.405 -209.004 -14.3691 1
Cu 293.925 -207.969 -14.3691 1
Cu 306.405 -206.564 -14.3691 1
Cu 318.834 -204.787 -14.3691 1
Cu 331.199 -202.643 -14.3691 1
Cu 343.489 -200.132 -14.3691 1
Cu 355.692 -197.257 -14.3691 1
Cu 367.796 -194.02 -14.3691 1
Cu 379.79 -190.425 -14.3691 1
Cu 391.662 -186.476 -14.3691 1
Cu 403.4 -182.176 -14.3691 1
Cu 414.994 -177.528 -14.3691 1
Cu 426.432 -172.539 -14.3691 1
Cu 437.704 -167.212 -14.3691 1
Cu 448.797 -161.552 -14.3691 1
Cu 459.703 -155.566 -14.3691 1
Cu 470.41 -149.258 -14.3691 1
Cu 480.908 -142.635 -14.3691 1
Cu 491.187 -135.703 -14.3691 1
Cu 501.236 -128.469 -14.3691 1
Cu 511.048 -120.94 -14.3691 1
Cu 520.611 -113.122 -14.3691 1
Cu 529.917 -105.025 -14.3691 1
Cu 538.957 -96.6542 -14.3691 1
Cu 547.721 -88.0191 -14.3691 1
Cu 555.598 -79.1277 -14.3691 1
Cu 555.598 -69.9884 -14.3691 1
Cu 555.598 -60.6101 -14.3691 1
Cu 555.598 -51.0018 -14.3691 1
Cu 555.598 -41.1727 -14.3691 1
Cu 555.598 -31.1322 -14.3691 1
Cu 555.598 -20.89 -14.3691 1
Cu 555.598 -10.456 -14.3691 1
Cu 555.598 0.15992 -14.3691 1
Cu 555.598 10.9475 -14.3691 1
Cu 555.598 21.8963 -14.3691 1
Cu 555.598 32.9958 -14.3691 1
Cu 555.598 44.2355 -14.3691 1
Cu 555.598 55.6044 -14.3691 1
Cu 555.598 67.0918 -14.3691 1
Cu 555.598 78.6864 -14.3691 1
Cu 555.598 90.3773 -14.3691 1
Cu 555.598 102.153 -14.3691 1
Cu 555.598 114.003 -14.3691 1
Cu 555.598 125.914 -14.3691 1
Cu 555.598 137.877 -14.3691 1
Cu 555.598 149.879 -14.3691 1
Cu 555.598 161.908 -14.3691 1
Cu 555.598 173.954 -14.3691 1
Cu 555.598 186.005 -14.3691 1
Cu 555.598 198.049 -14.3691 1
Cu 555.598 210.074 -14.3691 1
Cu 555.598 222.069 -14.3691 1
Cu 555.598 234.023 -14.3691 1
Cu 555.598 245.923 -14.3691 1
Cu 555.598 257.759 -14.3691 1
Cu 555.598 269.52 -14.3691 1
Cu 555.598 281.193 -14.3691 1
Cu 555.598 292.767 -14.3691 1
Cu 555.598 304.233 -14.3691 1
Cu 555.598 315.577 -14.3691 1
Cu 555.598 326.791 -14.3691 1
Cu 555.598 337.862 -14.3691 1
Cu 555.598 348.78 -14.3691 1
Cu 555.598 359.535 -14.3691 1
Cu 555.598 370.117 -14.3691 1
Cu 555.598 380.514 -14.3691 1
Cu 555.598 390.718 -14.3691 1
Cu 555.598 400.718 -14.3691 1
Cu 555.598 410.505 -14.3691 1
Cu 555.598 420.07 -14.3691 1
Cu 555.598 429.402 -14.3691 1
Cu 554.581 438.494 -14.3691 1
Cu 546.044 447.337 -14.3691 1
Cu 537.225 455.921 -14.3691 1
Cu 528.133 464.239 -14.3691 1
Cu 518.776 472.283 -14.3691 1
Cu 509.164 480.045 -14.3691 1
Cu 499.306 487.518 -14.3691 1
Cu 489.211 494.694 -14.3691 1
Cu 478.889 501.566 -14.3691 1
Cu 468.35 508.129 -14.3691 1
Cu 457.603 514.375 -14.3691 1
Cu 446.66 520.298 -14.3691 1
Cu 435.531 525.894 -14.3691 1
Cu 424.227 531.156 -14.3691 1
Cu 412.758 536.079 -14.3691 1
Cu 401.135 540.66 -14.3691 1
Cu 389.37 544.892 -14.3691 1
Cu 377.473 548.773 -14.3691 1
Cu 365.457 552.299 -14.3691 1
Cu 353.333 555.465 -14.3691 1
Cu 341.112 558.27 -14.3691 1
Cu 328.806 560.71 -14.3691 1
Cu 316.428 562.784 -14.3691 1
Cu 303.988 564.488 -14.3691 1
Cu 291.5 565.822 -14.3691 1
Cu 278.974 566.784 -14.3691 1
Cu 266.423 567.373 -14.3691 1
Cu 253.859 567.589 -14.3691 1
Cu 241.295 567.431 -14.3691 1
Cu 228.741 566.9 -14.3691 1
Cu 216.21 565.997 -14.3691 1
Cu 203.715 564.721 -14.3691 1
Cu 191.267 563.074 -14.3691 1
Cu 178.878 561.058 -14.3691 1
Cu 166.561 558.675 -14.3691 1
Cu 154.326 555.928 -14.3691 1
Cu 142.186 552.817 -14.3691 1
Cu 130.152 549.348 -14.3691 1
Cu 118.236 545.522 -14.3691 1
Cu 106.45 541.344 -14.3691 1
Cu 94.8037 536.818 -14.3691 1
Cu 83.3098 531.948 -14.3691 1
Cu 71.9788 526.738 -14.3691 1
Cu 60.8216 521.194 -14.3691 1
Cu 49.8489 515.322 -14.3691 1
Cu 39.0712 509.126 -14.3691 1
Cu 28.499 502.612 -14.3691 1
Cu 18.1423 495.788 -14.3691 1
Cu 8.01122 488.659 -14.3691 1
Cu -1.88465 481.232 -14.3691 1
Cu -11.5358 473.515 -14.3691 1
Cu -20.9328 465.515 -14.3691 1
Cu -30.0668 457.239 -14.3691 1
Cu -38.929 448.695 -14.3691 1
Cu -47.5108 439.893 -14.3691 1
Cu -49.843 430.839 -14.3691 1
Cu -49.843 421.544 -14.3691 1
Cu -49.843 412.015 -14.3691 1
Cu -49.843 402.262 -14.3691 1
Cu -49.843 392.294 -14.3691 1
Cu -49.843 382.122 -14.3691 1
Cu -49.843 371.754 -14.3691 1
Cu -49.843 361.2 -14.3691 1
Cu -49.843 350.472 -14.3691 1
Cu -49.843 339.578 -14.3691 1
Cu -49.843 328.53 -14.3691 1
Cu -49.843 317.338 -14.3691 1
Cu -49.843 306.014 -14.3691 1
Cu -49.843 294.566 -14.3691 1
Cu -49.843 283.008 -14.3691 1
Cu -49.843 271.35 -14.3691 1
Cu -49.843 259.602 -14.3691 1
Cu -49.843 247.777 -14.3691 1
Cu -49.843 235.886 -14.3691 1
Cu -49.843 223.94 -14.3691 1
Cu -49.843 211.951 -14.3691 1
Cu -49.843 199.929 -14.3691 1
Cu -49.843 187.888 -14.3691 1
Cu -49.843 175.837 -14.3691 1
Cu -49.843 163.79 -14.3691 1
Cu -49.843 151.757 -14.3691 1
Cu -49.843 139.75 -14.3691 1
Cu -49.843 127.781 -14.3691 1
Cu -49.843 115.86 -14.3691 1
Cu -49.843 104 -14.3691 1
Cu -49.843 92.2121 -14.3691 1
Cu -49.843 80.5072 -14.3691 1
Cu -49.843 68.8967 -14.3691 1
Cu -49.843 57.3919 -14.3691 1
Cu -49.843 46.0037 -14.3691 1
Cu -49.843 34.7432 -14.3691 1
Cu -49.843 23.621 -14.3691 1
Cu -49.843 12.6479 -14.3691 1
Cu -49.843 1.83451 -14.3691 1
Cu -49.843 -8.80888 -14.3691 1
Cu -49.843 -19.272 -14.3691 1
Cu -49.843 -29.5448 -14.3691 1
Cu -49.843 -39.6175 -14.3691 1
Cu -49.843 -49.4802 -14.3691 1
Cu -49.843 -59.1237 -14.3691 1
Cu -49.843 -68.5385 -14.3691 1
Cu -49.843 -77.7157 -14.3691 1
Cu -43.3106 -86.6465 -14.3691 1
Cu -34.5894 -95.3222 -14.3691 1
Cu -25.592 -103.734 -14.3691 1
Cu -16.3271 -111.875 -14.3691 1
Cu -6.80347 -119.737 -14.3691 1
Cu 2.96961 -127.312 -14.3691 1
Cu 12.9828 -134.592 -14.3691 1
Cu 23.2265 -141.572 -14.3691 1
Cu 33.6908 -148.244 -14.3691 1
Cu 44.3657 -154.601 -14.3691 1
Cu 55.2409 -160.638 -14.3691 1
Cu 66.306 -166.349 -14.3691 1
Cu 77.5504 -171.729 -14.3691 1
Cu 88.9632 -176.771 -14.3691 1
Cu 100.533 -181.472 -14.3691 1
Cu 112.25 -185.827 -14.3691 1
Cu 124.102 -189.832 -14.3691 1
Cu 136.077 -193.482 -14.3691 1
Cu 148.165 -196.775 -14.3691 1
Cu 160.353 -199.706 -14.3691 1
Cu 172.631 -202.275 -14.3691 1
Cu 184.985 -204.477 -14.3691 1
Cu 197.404 -206.31 -14.3691 1
Cu 209.877 -207.774 -14.3691 1
Cu 222.391 -208.866 -14.3691 1
Cu 234.935 -209.586 -14.3691 1
Cu 247.495 -209.933 -14.3691 1
Cu 260.061 -209.906 -14.3691 1
Cu 272.62 -209.506 -14.3691 1
Cu -72.2446 189.104 -14.3691 1
Cu -72.2446 177.053 -14.3691 1
Cu -72.2446 165.005 -14.3691 1
Cu -72.2446 152.968 -14.3691 1
Cu -72.2446 140.952 -14.3691 1
Cu -72.2446 128.968 -14.3691 1
Cu -72.2446 117.025 -14.3691 1
Cu -72.2446 105.134 -14.3691 1
Cu -72.2446 93.3047 -14.3691 1
Cu -72.2446 81.5462 -14.3691 1
Cu -72.2446 69.8687 -14.3691 1
Cu -72.2446 58.282 -14.3691 1
Cu -72.2446 46.7957 -14.3691 1
Cu -72.2446 35.4193 -14.3691 1
Cu -72.2446 24.1623 -14.3691 1
Cu -72.2446 13.0342 -14.3691 1
Cu -72.2446 2.04417 -14.3691 1
Cu -72.2446 -8.79864 -14.3691 1
Cu -72.2446 -19.4852 -14.3691 1
Cu -72.2446 -30.0066 -14.3691 1
Cu -72.2446 -40.354 -14.3691 1
Cu -72.2446 -50.5189 -14.3691 1
Cu -72.2446 -60.4928 -14.3691 1
Cu -72.2446 -70.2673 -14.3691 1
Cu -72.2446 -79.8344 -14.3691 1
Cu -72.2446 -89.1861 -14.3691 1
Cu -72.2446 -98.3145 -14.3691 1
Cu -64.3281 -107.212 -14.3691 1
Cu -55.5891 -115.871 -14.3691 1
Cu -46.5932 -124.285 -14.3691 1
Cu -37.3479 -132.447 -14.3691 1
Cu -27.8608 -140.349 -14.3691 1
Cu -18.1399 -147.985 -14.3691 1
Cu -8.19328 -155.349 -14.3691 1
Cu 1.97082 -162.435 -14.3691 1
Cu 12.3439 -169.237 -14.3691 1
Cu 22.9173 -175.749 -14.3691 1
Cu 33.6823 -181.965 -14.3691 1
Cu 44.6299 -187.881 -14.3691 1
Cu 55.7509 -193.491 -14.3691 1
Cu 67.0361 -198.791 -14.3691 1
Cu 78.4761 -203.777 -14.3691 1
Cu 90.0614 -208.444 -14.3691 1
Cu 101.782 -212.789 -14.3691 1
Cu 113.629 -216.807 -14.3691 1
Cu 125.592 -220.496 -14.3691 1
Cu 137.66 -223.852 -14.3691 1
Cu 149.825 -226.873 -14.3691 1
Cu 162.076 -229.556 -14.3691 1
Cu 174.402 -231.899 -14.3691 1
Cu 186.793 -233.9 -14.3691 1
Cu 199.24 -235.557 -14.3691 1
Cu 211.731 -236.869 -14.3691 1
Cu 224.257 -237.834 -14.3691 1
Cu 236.806 -238.453 -14.3691 1
Cu 249.369 -238.724 -14.3691 1
Cu 261.935 -238.647 -14.3691 1
Cu 274.493 -238.222 -14.3691 1
Cu 287.033 -237.451 -14.3691 1
Cu 299.545 -236.332 -14.3691 1
Cu 312.017 -234.868 -14.3691 1
Cu 324.441 -233.059 -14.3691 1
Cu 336.805 -230.907 -14.3691 1
Cu 349.099 -228.413 -14.3691 1
Cu 361.313 -225.581 -14.3691 1
Cu 373.436 -222.412 -14.3691 1
Cu 385.459 -218.908 -14.3691 1
Cu 397.372 -215.073 -14.3691 1
Cu 409.165 -210.91 -14.3691 1
Cu 420.827 -206.423 -14.3691 1
Cu 432.349 -201.615 -14.3691 1
Cu 443.722 -196.489 -14.3691 1
Cu 454.936 -191.052 -14.3691 1
Cu 465.981 -185.306 -14.3691 1
Cu 476.849 -179.257 -14.3691 1
Cu 487.531 -172.909 -14.3691 1
Cu 498.017 -166.269 -14.3691 1
Cu 508.299 -159.341 -14.3691 1
Cu 518.368 -152.132 -14.3691 1
Cu 528.216 -144.646 -14.3691 1
Cu 537.834 -136.892 -14.3691 1
Cu 547.216 -128.874 -14.3691 1
Cu 556.352 -120.601 -14.3691 1
Cu 565.235 -112.078 -14.3691 1
Cu 573.858 -103.312 -14.3691 1
Cu 578 -94.3116 -14.3691 1
Cu 578 -85.0837 -14.3691 1
Cu 578 -75.6359 -14.3691 1
Cu 578 -65.9762 -14.3691 1
Cu 578 -56.1126 -14.3691 1
Cu 578 -46.0534 -14.3691 1
Cu 578 -35.8068 -14.3691 1
Cu 578 -25.3815 -14.3691 1
Cu 578 -14.7861 -14.3691 1
Cu 578 -4.02943 -14.3691 1
Cu 578 6.87951 -14.3691 1
Cu 578 17.9317 -14.3691 1
Cu 578 29.1178 -14.3691 1
Cu 578 40.4287 -14.3691 1
Cu 578 51.8548 -14.3691 1
Cu 578 63.3866 -14.3691 1
Cu 578 75.0146 -14.3691 1
Cu 578 86.7291 -14.3691 1
Cu 578 98.5202 -14.3691 1
Cu 578 110.378 -14.3691 1
Cu 578 122.293 -14.3691 1
Cu 578 134.255 -14.3691 1
Cu 578 146.255 -14.3691 1
Cu 578 158.281 -14.3691 1
Cu 578 170.324 -14.3691 1
Cu 578 182.375 -14.3691 1
Cu 578 194.422 -14.3691 1
Cu 578 206.457 -14.3691 1
Cu 578 218.468 -14.3691 1
Cu 578 230.447 -14.3691 1
Cu 578 242.382 -14.3691 1
Cu 578 254.265 -14.3691 1
Cu 578 266.085 -14.3691 1
Cu 578 277.832 -14.3691 1
Cu 578 289.496 -14.3691 1
Cu 578 301.068 -14.3691 1
Cu 578 312.539 -14.3691 1
Cu 578 323.898 -14.3691 1
Cu 578 335.136 -14.3691 1
Cu 578 346.244 -14.3691 1
Cu 578 357.213 -14.3691 1
Cu 578 368.033 -14.3691 1
Cu 578 378.695 -14.3691 1
Cu 578 389.191 -14.3691 1
Cu 578 399.512 -14.3691 1
Cu 578 409.648 -14.3691 1
Cu 578 419.593 -14.3691 1
Cu 578 429.337 -14.3691 1
Cu 578 438.872 -14.3691 1
Cu 578 448.191 -14.3691 1
Cu 577.305 457.285 -14.3691 1
Cu 568.79 466.148 -14.3691 1
Cu 560.012 474.771 -14.3691 1
Cu 550.979 483.147 -14.3691 1
Cu 541.697 491.27 -14.3691 1
Cu 532.174 499.133 -14.3691 1
Cu 522.419 506.729 -14.3691 1
Cu 512.439 514.052 -14.3691 1
Cu 502.243 521.095 -14.3691 1
Cu 491.839 527.854 -14.3691 1
Cu 481.237 534.322 -14.3691 1
Cu 470.444 540.493 -14.3691 1
Cu 459.47 546.364 -14.3691 1
Cu 448.324 551.928 -14.3691 1
Cu 437.015 557.181 -14.3691 1
Cu 425.552 562.12 -14.3691 1
Cu 413.946 566.739 -14.3691 1
Cu 402.206 571.035 -14.3691 1
Cu 390.341 575.004 -14.3691 1
Cu 378.362 578.643 -14.3691 1
Cu 366.278 581.949 -14.3691 1
Cu 354.1 584.92 -14.3691 1
Cu 341.837 587.552 -14.3691 1
Cu 329.501 589.843 -14.3691 1
Cu 317.1 591.793 -14.3691 1
Cu 304.646 593.398 -14.3691 1
Cu 292.149 594.658 -14.3691 1
Cu 279.619 595.572 -14.3691 1
Cu 267.067 596.138 -14.3691 1
Cu 254.503 596.357 -14.3691 1
Cu 241.938 596.228 -14.3691 1
Cu 229.382 595.752 -14.3691 1
Cu 216.846 594.928 -14.3691 1
Cu 204.339 593.757 -14.3691 1
Cu 191.873 592.241 -14.3691 1
Cu 179.458 590.381 -14.3691 1
Cu 167.104 588.178 -14.3691 1
Cu 154.821 585.633 -14.3691 1
Cu 142.62 582.75 -14.3691 1
Cu 130.511 579.531 -14.3691 1
Cu 118.503 575.977 -14.3691 1
Cu 106.608 572.093 -14.3691 1
Cu 94.8346 567.882 -14.3691 1
Cu 83.1928 563.346 -14.3691 1
Cu 71.6923 558.49 -14.3691 1
Cu 60.3427 553.317 -14.3691 1
Cu 49.1535 547.833 -14.3691 1
Cu 38.1339 542.041 -14.3691 1
Cu 27.2933 535.947 -14.3691 1
Cu 16.6405 529.556 -14.3691 1
Cu 6.18448 522.872 -14.3691 1
Cu -4.06605 515.902 -14.3691 1
Cu -14.1026 508.65 -14.3691 1
Cu -23.9167 501.124 -14.3691 1
Cu -33.5003 493.33 -14.3691 1
Cu -42.8453 485.274 -14.3691 1
Cu -51.944 476.962 -14.3691 1
Cu -60.7889 468.402 -14.3691 1
Cu -69.3724 459.601 -14.3691 1
Cu -72.2446 450.566 -14.3691 1
Cu -72.2446 441.305 -14.3691 1
Cu -72.2446 431.825 -14.3691 1
Cu -72.2446 422.134 -14.3691 1
Cu -72.2446 412.241 -14.3691 1
Cu -72.2446 402.153 -14.3691 1
Cu -72.2446 391.879 -14.3691 1
Cu -72.2446 381.427 -14.3691 1
Cu -72.2446 370.807 -14.3691 1
Cu -72.2446 360.027 -14.3691 1
Cu -72.2446 349.096 -14.3691 1
Cu -72.2446 338.023 -14.3691 1
Cu -72.2446 326.818 -14.3691 1
Cu -72.2446 315.489 -14.3691 1
Cu -72.2446 304.047 -14.3691 1
Cu -72.2446 292.5 -14.3691 1
Cu -72.2446 280.858 -14.3691 1
Cu -72.2446 269.132 -14.3691 1
Cu -72.2446 257.33 -14.3691 1
Cu -72.2446 245.463 -14.3691 1
Cu -72.2446 233.54 -14.3691 1
Cu -72.2446 221.572 -14.3691 1
Cu -72.2446 209.568 -14.3691 1
Cu -72.2446 197.538 -14.3691 1
Cu -94.6462 378.186 -14.3691 1
Cu -94.6462 367.333 -14.3691 1
Cu -94.6462 356.342 -14.3691 1
Cu -94.6462 345.222 -14.3691 1
Cu -94.6462 333.981 -14.3691 1
Cu -94.6462 322.626 -14.3691 1
Cu -94.6462 311.167 -14.3691 1
Cu -94.6462 299.611 -14.3691 1
Cu -94.6462 287.967 -14.3691 1
Cu -94.6462 276.244 -14.3691 1
Cu -94.6462 264.449 -14.3691 1
Cu -94.6462 252.592 -14.3691 1
Cu -94.6462 240.681 -14.3691 1
Cu -94.6462 228.725 -14.3691 1
Cu -94.6462 216.733 -14.3691 1
Cu -94.6462 204.713 -14.3691 1
Cu -94.6462 192.674 -14.3691 1
Cu -94.6462 180.625 -14.3691 1
Cu -94.6462 168.575 -14.3691 1
Cu -94.6462 156.532 -14.3691 1
Cu -94.6462 144.506 -14.3691 1
Cu -94.6462 132.504 -14.3691 1
Cu -94.6462 120.537 -14.3691 1
Cu -94.6462 108.611 -14.3691 1
Cu -94.6462 96.7373 -14.3691 1
Cu -94.6462 84.923 -14.3691 1
Cu -94.6462 73.1772 -14.3691 1
Cu -94.6462 61.5084 -14.3691 1
Cu -94.6462 49.9251 -14.3691 1
Cu -94.6462 38.4358 -14.3691 1
Cu -94.6462 27.0488 -14.3691 1
Cu -94.6462 15.7724 -14.3691 1
Cu -94.6462 4.61491 -14.3691 1
Cu -94.6462 -6.4156 -14.3691 1
Cu -94.6462 -17.3111 -14.3691 1
Cu -94.6462 -28.0636 -14.3691 1
Cu -94.6462 -38.6652 -14.3691 1
Cu -94.6462 -49.1084 -14.3691 1
Cu -94.6462 -59.3853 -14.3691 1
Cu -94.6462 -69.4887 -14.3691 1
Cu -94.6462 -79.411 -14.3691 1
Cu -94.6462 -89.145 -14.3691 1
Cu -94.6462 -98.6837 -14.3691 1
Cu -94.6462 -108.02 -14.3691 1
Cu -94.6462 -117.147 -14.3691 1
Cu -87.0258 -126.059 -14.3691 1
Cu -78.3191 -134.748 -14.3691 1
Cu -69.371 -143.209 -14.3691 1
Cu -60.188 -151.435 -14.3691 1
Cu -50.7767 -159.42 -14.3691 1
Cu -41.1441 -167.159 -14.3691 1
Cu -31.2971 -174.645 -14.3691 1
Cu -21.2429 -181.874 -14.3691 1
Cu -10.9889 -188.84 -14.3691 1
Cu -0.542547 -195.537 -14.3691 1
Cu 10.0886 -201.962 -14.3691 1
Cu 20.8967 -208.109 -14.3691 1
Cu 31.8739 -213.975 -14.3691 1
Cu 43.0122 -219.553 -14.3691 1
Cu 54.3036 -224.842 -14.3691 1
Cu 65.7397 -229.836 -14.3691 1
Cu 77.3122 -234.532 -14.3691 1
Cu 89.0127 -238.927 -14.3691 1
Cu 100.833 -243.017 -14.3691 1
Cu 112.764 -246.8 -14.3691 1
Cu 124.796 -250.273 -14.3691 1
Cu 136.923 -253.433 -14.3691 1
Cu 149.134 -256.277 -14.3691 1
Cu 161.42 -258.805 -14.3691 1
Cu 173.773 -261.013 -14.3691 1
Cu 186.184 -262.901 -14.3691 1
Cu 198.644 -264.466 -14.3691 1
Cu 211.143 -265.709 -14.3691 1
Cu 223.672 -266.628 -14.3691 1
Cu 236.223 -267.221 -14.3691 1
Cu 248.786 -267.49 -14.3691 1
Cu 261.352 -267.433 -14.3691 1
Cu 273.911 -267.051 -14.3691 1
Cu 286.456 -266.344 -14.3691 1
Cu 298.975 -265.312 -14.3691 1
Cu 311.462 -263.957 -14.3691 1
Cu 323.905 -262.279 -14.3691 1
Cu 336.297 -260.279 -14.3691 1
Cu 348.628 -257.959 -14.3691 1
Cu 360.889 -255.321 -14.3691 1
Cu 373.072 -252.366 -14.3691 1
Cu 385.166 -249.097 -14.3691 1
Cu 397.165 -245.516 -14.3691 1
Cu 409.058 -241.626 -14.3691 1
Cu 420.837 -237.429 -14.3691 1
Cu 432.494 -232.928 -14.3691 1
Cu 444.02 -228.128 -14.3691 1
Cu 455.406 -223.031 -14.3691 1
Cu 466.645 -217.64 -14.3691 1
Cu 477.728 -211.961 -14.3691 1
Cu 488.647 -205.997 -14.3691 1
Cu 499.395 -199.753 -14.3691 1
Cu 509.962 -193.232 -14.3691 1
Cu 520.342 -186.44 -14.3691 1
Cu 530.528 -179.382 -14.3691 1
Cu 540.51 -172.063 -14.3691 1
Cu 550.283 -164.488 -14.3691 1
Cu 559.84 -156.663 -14.3691 1
Cu 569.172 -148.593 -14.3691 1
Cu 578.274 -140.285 -14.3691 1
Cu 587.138 -131.743 -14.3691 1
Cu 595.759 -122.976 -14.3691 1
Cu 600.401 -113.988 -14.3691 1
Cu 600.401 -104.787 -14.3691 1
Cu 600.401 -95.3796 -14.3691 1
Cu 600.401 -85.7719 -14.3691 1
Cu 600.401 -75.9714 -14.3691 1
Cu 600.401 -65.9851 -14.3691 1
Cu 600.401 -55.8204 -14.3691 1
Cu 600.401 -45.4846 -14.3691 1
Cu 600.401 -34.9853 -14.3691 1
Cu 600.401 -24.3301 -14.3691 1
Cu 600.401 -13.5269 -14.3691 1
Cu 600.401 -2.58342 -14.3691 1
Cu 600.401 8.49229 -14.3691 1
Cu 600.401 19.6922 -14.3691 1
Cu 600.401 31.0081 -14.3691 1
Cu 600.401 42.4317 -14.3691 1
Cu 600.401 53.9547 -14.3691 1
Cu 600.401 65.5688 -14.3691 1
Cu 600.401 77.2655 -14.3691 1
Cu 600.401 89.0361 -14.3691 1
Cu 600.401 100.872 -14.3691 1
Cu 600.401 112.765 -14.3691 1
Cu 600.401 124.706 -14.3691 1
Cu 600.401 136.687 -14.3691 1
Cu 600.401 148.698 -14.3691 1
Cu 600.401 160.731 -14.3691 1
Cu 600.401 172.778 -14.3691 1
Cu 600.401 184.828 -14.3691 1
Cu 600.401 196.875 -14.3691 1
Cu 600.401 208.908 -14.3691 1
Cu 600.401 220.919 -14.3691 1
Cu 600.401 232.9 -14.3691 1
Cu 600.401 244.841 -14.3691 1
Cu 600.401 256.734 -14.3691 1
Cu 600.401 268.57 -14.3691 1
Cu 600.401 280.341 -14.3691 1
Cu 600.401 292.038 -14.3691 1
Cu 600.401 303.652 -14.3691 1
Cu 600.401 315.175 -14.3691 1
Cu 600.401 326.599 -14.3691 1
Cu 600.401 337.915 -14.3691 1
Cu 600.401 349.115 -14.3691 1
Cu 600.401 360.191 -14.3691 1
Cu 600.401 371.134 -14.3691 1
Cu 600.401 381.938 -14.3691 1
Cu 600.401 392.593 -14.3691 1
Cu 600.401 403.093 -14.3691 1
Cu 600.401 413.429 -14.3691 1
Cu 600.401 423.594 -14.3691 1
Cu 600.401 433.58 -14.3691 1
Cu 600.401 443.381 -14.3691 1
Cu 600.401 452.989 -14.3691 1
Cu 600.401 462.397 -14.3691 1
Cu 600.401 471.598 -14.3691 1
Cu 595.771 480.586 -14.3691 1
Cu 587.151 489.354 -14.3691 1
Cu 578.286 497.895 -14.3691 1
Cu 569.185 506.204 -14.3691 1
Cu 559.853 514.274 -14.3691 1
Cu 550.297 522.1 -14.3691 1
Cu 540.524 529.675 -14.3691 1
Cu 530.542 536.995 -14.3691 1
Cu 520.357 544.053 -14.3691 1
Cu 509.977 550.846 -14.3691 1
Cu 499.41 557.367 -14.3691 1
Cu 488.663 563.611 -14.3691 1
Cu 477.744 569.576 -14.3691 1
Cu 466.661 575.255 -14.3691 1
Cu 455.422 580.646 -14.3691 1
Cu 444.036 585.744 -14.3691 1
Cu 432.51 590.545 -14.3691 1
Cu 420.854 595.045 -14.3691 1
Cu 409.074 599.243 -14.3691 1
Cu 397.181 603.134 -14.3691 1
Cu 385.183 606.715 -14.3691 1
Cu 373.089 609.985 -14.3691 1
Cu 360.906 612.94 -14.3691 1
Cu 348.645 615.579 -14.3691 1
Cu 336.314 617.899 -14.3691 1
Cu 323.923 619.899 -14.3691 1
Cu 311.479 621.578 -14.3691 1
Cu 298.993 622.934 -14.3691 1
Cu 286.473 623.966 -14.3691 1
Cu 273.929 624.673 -14.3691 1
Cu 261.369 625.056 -14.3691 1
Cu 248.803 625.113 -14.3691 1
Cu 236.241 624.845 -14.3691 1
Cu 223.69 624.251 -14.3691 1
Cu 211.16 623.333 -14.3691 1
Cu 198.661 622.091 -14.3691 1
Cu 186.202 620.526 -14.3691 1
Cu 173.791 618.639 -14.3691 1
Cu 161.438 616.431 -14.3691 1
Cu 149.151 613.904 -14.3691 1
Cu 136.94 611.06 -14.3691 1
Cu 124.813 607.9 -14.3691 1
Cu 112.78 604.428 -14.3691 1
Cu 100.849 600.646 -14.3691 1
Cu 89.0293 596.556 -14.3691 1
Cu 77.3286 592.161 -14.3691 1
Cu 65.7558 587.466 -14.3691 1
Cu 54.3195 582.472 -14.3691 1
Cu 43.028 577.184 -14.3691 1
Cu 31.8894 571.605 -14.3691 1
Cu 20.912 565.741 -14.3691 1
Cu 10.1036 559.594 -14.3691 1
Cu -0.527732 553.169 -14.3691 1
Cu -10.9744 546.472 -14.3691 1
Cu -21.2286 539.507 -14.3691 1
Cu -31.2831 532.278 -14.3691 1
Cu -41.1304 524.792 -14.3691 1
Cu -50.7633 517.054 -14.3691 1
Cu -60.1749 509.069 -14.3691 1
Cu -69.3583 500.844 -14.3691 1
Cu -78.3067 492.383 -14.3691 1
Cu -87.0137 483.694 -14.3691 1
Cu -94.6462 474.783 -14.3691 1
Cu -94.6462 465.656 -14.3691 1
Cu -94.6462 456.32 -14.3691 1
Cu -94.6462 446.781 -14.3691 1
Cu -94.6462 437.048 -14.3691 1
Cu -94.6462 427.126 -14.3691 1
Cu -94.6462 417.022 -14.3691 1
Cu -94.6462 406.746 -14.3691 1
Cu -94.6462 396.303 -14.3691 1
Cu -94.6462 385.701 -14.3691 1
Cu 622.803 20.123 -14.3691 1
Cu 622.803 31.5318 -14.3691 1
Cu 622.803 43.0354 -14.3691 1
Cu 622.803 54.6263 -14.3691 1
Cu 622.803 66.2972 -14.3691 1
Cu 622.803 78.0404 -14.3691 1
Cu 622.803 89.8485 -14.3691 1
Cu 622.803 101.714 -14.3691 1
Cu 622.803 113.629 -14.3691 1
Cu 622.803 125.586 -14.3691 1
Cu 622.803 137.577 -14.3691 1
Cu 622.803 149.594 -14.3691 1
Cu 622.803 161.631 -14.3691 1
Cu 622.803 173.678 -14.3691 1
Cu 622.803 185.729 -14.3691 1
Cu 622.803 197.775 -14.3691 1
Cu 622.803 209.809 -14.3691 1
Cu 622.803 221.824 -14.3691 1
Cu 622.803 233.81 -14.3691 1
Cu 622.803 245.761 -14.3691 1
Cu 622.803 257.669 -14.3691 1
Cu 622.803 269.527 -14.3691 1
Cu 622.803 281.326 -14.3691 1
Cu 622.803 293.059 -14.3691 1
Cu 622.803 304.718 -14.3691 1
Cu 622.803 316.297 -14.3691 1
Cu 622.803 327.787 -14.3691 1
Cu 622.803 339.181 -14.3691 1
Cu 622.803 350.472 -14.3691 1
Cu 622.803 361.652 -14.3691 1
Cu 622.803 372.715 -14.3691 1
Cu 622.803 383.653 -14.3691 1
Cu 622.803 394.46 -14.3691 1
Cu 622.803 405.127 -14.3691 1
Cu 622.803 415.649 -14.3691 1
Cu 622.803 426.019 -14.3691 1
Cu 622.803 436.229 -14.3691 1
Cu 622.803 446.274 -14.3691 1
Cu 622.803 456.147 -14.3691 1
Cu 622.803 465.842 -14.3691 1
Cu 622.803 475.351 -14.3691 1
Cu 622.803 484.67 -14.3691 1
Cu 622.803 493.792 -14.3691 1
Cu 615.297 502.712 -14.3691 1
Cu 606.614 511.423 -14.3691 1
Cu 597.703 519.92 -14.3691 1
Cu 588.571 528.198 -14.3691 1
Cu 579.222 536.25 -14.3691 1
Cu 569.664 544.073 -14.3691 1
Cu 559.902 551.661 -14.3691 1
Cu 549.942 559.009 -14.3691 1
Cu 539.791 566.112 -14.3691 1
Cu 529.455 572.966 -14.3691 1
Cu 518.942 579.567 -14.3691 1
Cu 508.257 585.91 -14.3691 1
Cu 497.408 591.99 -14.3691 1
Cu 486.402 597.805 -14.3691 1
Cu 475.245 603.351 -14.3691 1
Cu 463.946 608.623 -14.3691 1
Cu 452.51 613.618 -14.3691 1
Cu 440.946 618.334 -14.3691 1
Cu 429.261 622.767 -14.3691 1
Cu 417.463 626.915 -14.3691 1
Cu 405.559 630.774 -14.3691 1
Cu 393.556 634.342 -14.3691 1
Cu 381.463 637.617 -14.3691 1
Cu 369.287 640.597 -14.3691 1
Cu 357.037 643.28 -14.3691 1
Cu 344.719 645.664 -14.3691 1
Cu 332.342 647.748 -14.3691 1
Cu 319.914 649.53 -14.3691 1
Cu 307.443 651.009 -14.3691 1
Cu 294.937 652.185 -14.3691 1
Cu 282.404 653.055 -14.3691 1
Cu 269.852 653.621 -14.3691 1
Cu 257.289 653.881 -14.3691 1
Cu 244.723 653.836 -14.3691 1
Cu 232.162 653.484 -14.3691 1
Cu 219.615 652.828 -14.3691 1
Cu 207.089 651.866 -14.3691 1
Cu 194.592 650.6 -14.3691 1
Cu 182.133 649.031 -14.3691 1
Cu 169.72 647.159 -14.3691 1
Cu 157.36 644.986 -14.3691 1
Cu 145.061 642.512 -14.3691 1
Cu 132.832 639.741 -14.3691 1
Cu 120.68 636.672 -14.3691 1
Cu 108.613 633.31 -14.3691 1
Cu 96.6393 629.654 -14.3691 1
Cu 84.7658 625.709 -14.3691 1
Cu 73.0005 621.476 -14.3691 1
Cu 61.3508 616.959 -14.3691 1
Cu 49.8244 612.159 -14.3691 1
Cu 38.4287 607.081 -14.3691 1
Cu 27.1709 601.727 -14.3691 1
Cu 16.0584 596.101 -14.3691 1
Cu 5.09819 590.206 -14.3691 1
Cu -5.70258 584.047 -14.3691 1
Cu -16.337 577.627 -14.3691 1
Cu -26.7981 570.951 -14.3691 1
Cu -37.0794 564.022 -14.3691 1
Cu -47.174 556.845 -14.3691 1
Cu -57.0757 549.425 -14.3691 1
Cu -66.7779 541.767 -14.3691 1
Cu -76.2744 533.875 -14.3691 1
Cu -85.5591 525.755 -14.3691 1
Cu -94.6261 517.411 -14.3691 1
Cu -103.47 508.85 -14.3691 1
Cu -112.084 500.076 -14.3691 1
Cu -117.048 491.096 -14.3691 1
Cu -117.048 481.914 -14.3691 1
Cu -117.048 472.538 -14.3691 1
Cu -117.048 462.973 -14.3691 1
Cu -117.048 453.224 -14.3691 1
Cu -117.048 443.3 -14.3691 1
Cu -117.048 433.205 -14.3691 1
Cu -117.048 422.946 -14.3691 1
Cu -117.048 412.53 -14.3691 1
Cu -117.048 401.964 -14.3691 1
Cu -117.048 391.255 -14.3691 1
Cu -117.048 380.408 -14.3691 1
Cu -117.048 369.432 -14.3691 1
Cu -117.048 358.334 -14.3691 1
Cu -117.048 347.119 -14.3691 1
Cu -117.048 335.797 -14.3691 1
Cu -117.048 324.373 -14.3691 1
Cu -117.048 312.856 -14.3691 1
Cu -117.048 301.253 -14.3691 1
Cu -117.048 289.571 -14.3691 1
Cu -117.048 277.817 -14.3691 1
Cu -117.048 266 -14.3691 1
Cu -117.048 254.127 -14.3691 1
Cu -117.048 242.205 -14.3691 1
Cu -117.048 230.243 -14.3691 1
Cu -117.048 218.247 -14.3691 1
Cu -117.048 206.226 -14.3691 1
Cu -117.048 194.188 -14.3691 1
Cu -117.048 182.139 -14.3691 1
Cu -117.048 170.088 -14.3691 1
Cu -117.048 158.043 -14.3691 1
Cu -117.048 146.012 -14.3691 1
Cu -117.048 134.001 -14.3691 1
Cu -117.048 122.02 -14.3691 1
Cu -117.048 110.074 -14.3691 1
Cu -117.048 98.1735 -14.3691 1
Cu -117.048 86.3244 -14.3691 1
Cu -117.048 74.5349 -14.3691 1
Cu -117.048 62.8124 -14.3691 1
Cu -117.048 51.1646 -14.3691 1
Cu -117.048 39.5989 -14.3691 1
Cu -117.048 28.1228 -14.3691 1
Cu -117.048 16.7436 -14.3691 1
Cu -117.048 5.46871 -14.3691 1
Cu -117.048 -5.69466 -14.3691 1
Cu -117.048 -16.7393 -14.3691 1
Cu -117.048 -27.6582 -14.3691 1
Cu -117.048 -38.4442 -14.3691 1
Cu -117.048 -49.0904 -14.3691 1
Cu -117.048 -59.5899 -14.3691 1
Cu -117.048 -69.9361 -14.3691 1
Cu -117.048 -80.1223 -14.3691 1
Cu -117.048 -90.1418 -14.3691 1
Cu -117.048 -99.9883 -14.3691 1
Cu -117.048 -109.655 -14.3691 1
Cu -117.048 -119.137 -14.3691 1
Cu -117.048 -128.427 -14.3691 1
Cu -116.741 -137.519 -14.3691 1
Cu -108.256 -146.408 -14.3691 1
Cu -99.5381 -155.087 -14.3691 1
Cu -90.5939 -163.551 -14.3691 1
Cu -81.4286 -171.796 -14.3691 1
Cu -72.0483 -179.814 -14.3691 1
Cu -62.459 -187.602 -14.3691 1
Cu -52.6667 -195.155 -14.3691 1
Cu -42.6778 -202.466 -14.3691 1
Cu -32.4988 -209.532 -14.3691 1
Cu -22.1362 -216.349 -14.3691 1
Cu -11.5966 -222.911 -14.3691 1
Cu -0.886902 -229.215 -14.3691 1
Cu 9.9861 -235.256 -14.3691 1
Cu 21.0154 -241.03 -14.3691 1
Cu 32.1938 -246.535 -14.3691 1
Cu 43.5143 -251.766 -14.3691 1
Cu 54.9695 -256.72 -14.3691 1
Cu 66.5519 -261.394 -14.3691 1
Cu 78.2543 -265.784 -14.3691 1
Cu 90.069 -269.889 -14.3691 1
Cu 101.989 -273.704 -14.3691 1
Cu 114.005 -277.229 -14.3691 1
Cu 126.111 -280.46 -14.3691 1
Cu 138.298 -283.396 -14.3691 1
Cu 150.56 -286.034 -14.3691 1
Cu 162.887 -288.373 -14.3691 1
Cu 175.272 -290.412 -14.3691 1
Cu 187.706 -292.148 -14.3691 1
Cu 200.183 -293.582 -14.3691 1
Cu 212.694 -294.712 -14.3691 1
Cu 225.231 -295.537 -14.3691 1
Cu 237.785 -296.057 -14.3691 1
Cu 250.349 -296.271 -14.3691 1
Cu 262.915 -296.18 -14.3691 1
Cu 275.474 -295.783 -14.3691 1
Cu 288.018 -295.08 -14.3691 1
Cu 300.541 -294.073 -14.3691 1
Cu 313.032 -292.762 -14.3691 1
Cu 325.485 -291.147 -14.3691 1
Cu 337.891 -289.23 -14.3691 1
Cu 350.242 -287.011 -14.3691 1
Cu 362.531 -284.493 -14.3691 1
Cu 374.749 -281.677 -14.3691 1
Cu 386.888 -278.565 -14.3691 1
Cu 398.942 -275.158 -14.3691 1
Cu 410.901 -271.459 -14.3691 1
Cu 422.759 -267.47 -14.3691 1
Cu 434.508 -263.195 -14.3691 1
Cu 446.139 -258.635 -14.3691 1
Cu 457.646 -253.793 -14.3691 1
Cu 469.022 -248.673 -14.3691 1
Cu 480.258 -243.278 -14.3691 1
Cu 491.349 -237.612 -14.3691 1
Cu 502.285 -231.678 -14.3691 1
Cu 513.062 -225.479 -14.3691 1
Cu 523.671 -219.02 -14.3691 1
Cu 534.105 -212.306 -14.3691 1
Cu 544.359 -205.34 -14.3691 1
Cu 554.425 -198.126 -14.3691 1
Cu 564.297 -190.67 -14.3691 1
Cu 573.969 -182.977 -14.3691 1
Cu 583.434 -175.05 -14.3691 1
Cu 592.687 -166.896 -14.3691 1
Cu 601.72 -158.52 -14.3691 1
Cu 610.53 -149.926 -14.3691 1
Cu 619.109 -141.121 -14.3691 1
Cu 622.803 -132.11 -14.3691 1
Cu 622.803 -122.899 -14.3691 1
Cu 622.803 -113.494 -14.3691 1
Cu 622.803 -103.901 -14.3691 1
Cu 622.803 -94.1257 -14.3691 1
Cu 622.803 -84.175 -14.3691 1
Cu 622.803 -74.0551 -14.3691 1
Cu 622.803 -63.7725 -14.3691 1
Cu 622.803 -53.3339 -14.3691 1
Cu 622.803 -42.7459 -14.3691 1
Cu 622.803 -32.0153 -14.3691 1
Cu 622.803 -21.1491 -14.3691 1
Cu 622.803 -10.1542 -14.3691 1
Cu 622.803 0.962261 -14.3691 1
Cu 622.803 12.1931 -14.3691 1
Cu 481.949 -274.636 -14.3691 1
Cu 493.192 -269.252 -14.3691 1
Cu 504.297 -263.613 -14.3691 1
Cu 515.258 -257.72 -14.3691 1
Cu 526.069 -251.577 -14.3691 1
Cu 536.724 -245.189 -14.3691 1
Cu 547.217 -238.557 -14.3691 1
Cu 557.541 -231.687 -14.3691 1
Cu 567.69 -224.583 -14.3691 1
Cu 577.66 -217.247 -14.3691 1
Cu 587.444 -209.685 -14.3691 1
Cu 597.037 -201.901 -14.3691 1
Cu 606.433 -193.898 -14.3691 1
Cu 615.626 -185.683 -14.3691 1
Cu 624.612 -177.259 -14.3691 1
Cu 633.385 -168.632 -14.3691 1
Cu 641.941 -159.805 -14.3691 1
Cu 645.204 -150.785 -14.3691 1
Cu 645.204 -141.577 -14.3691 1
Cu 645.204 -132.185 -14.3691 1
Cu 645.204 -122.616 -14.3691 1
Cu 645.204 -112.873 -14.3691 1
Cu 645.204 -102.965 -14.3691 1
Cu 645.204 -92.8944 -14.3691 1
Cu 645.204 -82.6688 -14.3691 1
Cu 645.204 -72.2937 -14.3691 1
Cu 645.204 -61.7749 -14.3691 1
Cu 645.204 -51.1186 -14.3691 1
Cu 645.204 -40.3306 -14.3691 1
Cu 645.204 -29.4174 -14.3691 1
Cu 645.204 -18.385 -14.3691 1
Cu 645.204 -7.2398 -14.3691 1
Cu 645.204 4.01181 -14.3691 1
Cu 645.204 15.3634 -14.3691 1
Cu 645.204 26.8085 -14.3691 1
Cu 645.204 38.3406 -14.3691 1
Cu 645.204 49.953 -14.3691 1
Cu 645.204 61.6391 -14.3691 1
Cu 645.204 73.3922 -14.3691 1
Cu 645.204 85.2057 -14.3691 1
Cu 645.204 97.0726 -14.3691 1
Cu 645.204 108.986 -14.3691 1
Cu 645.204 120.94 -14.3691 1
Cu 645.204 132.927 -14.3691 1
Cu 645.204 144.94 -14.3691 1
Cu 645.204 156.972 -14.3691 1
Cu 645.204 169.017 -14.3691 1
Cu 645.204 181.068 -14.3691 1
Cu 645.204 193.117 -14.3691 1
Cu 645.204 205.158 -14.3691 1
Cu 645.204 217.184 -14.3691 1
Cu 645.204 229.188 -14.3691 1
Cu 645.204 241.163 -14.3691 1
Cu 645.204 253.103 -14.3691 1
Cu 645.204 265 -14.3691 1
Cu 645.204 276.847 -14.3691 1
Cu 645.204 288.639 -14.3691 1
Cu 645.204 300.368 -14.3691 1
Cu 645.204 312.027 -14.3691 1
Cu 645.204 323.61 -14.3691 1
Cu 645.204 335.111 -14.3691 1
Cu 645.204 346.521 -14.3691 1
Cu 645.204 357.836 -14.3691 1
Cu 645.204 369.049 -14.3691 1
Cu 645.204 380.153 -14.3691 1
Cu 645.204 391.141 -14.3691 1
Cu 645.204 402.008 -14.3691 1
Cu 645.204 412.747 -14.3691 1
Cu 645.204 423.353 -14.3691 1
Cu 645.204 433.819 -14.3691 1
Cu 645.204 444.139 -14.3691 1
Cu 645.204 454.307 -14.3691 1
Cu 645.204 464.317 -14.3691 1
Cu 645.204 474.164 -14.3691 1
Cu 645.204 483.842 -14.3691 1
Cu 645.204 493.346 -14.3691 1
Cu 645.204 502.67 -14.3691 1
Cu 645.204 511.808 -14.3691 1
Cu 638.763 520.756 -14.3691 1
Cu 630.125 529.509 -14.3691 1
Cu 621.272 538.061 -14.3691 1
Cu 612.207 546.407 -14.3691 1
Cu 602.938 554.543 -14.3691 1
Cu 593.468 562.464 -14.3691 1
Cu 583.803 570.166 -14.3691 1
Cu 573.948 577.643 -14.3691 1
Cu 563.911 584.893 -14.3691 1
Cu 553.695 591.91 -14.3691 1
Cu 543.307 598.691 -14.3691 1
Cu 532.753 605.232 -14.3691 1
Cu 522.039 611.529 -14.3691 1
Cu 511.171 617.579 -14.3691 1
Cu 500.155 623.377 -14.3691 1
Cu 488.998 628.921 -14.3691 1
Cu 477.705 634.208 -14.3691 1
Cu 466.284 639.234 -14.3691 1
Cu 454.741 643.997 -14.3691 1
Cu 443.083 648.493 -14.3691 1
Cu 431.316 652.721 -14.3691 1
Cu 419.446 656.678 -14.3691 1
Cu 407.482 660.362 -14.3691 1
Cu 395.429 663.77 -14.3691 1
Cu 383.294 666.901 -14.3691 1
Cu 371.085 669.752 -14.3691 1
Cu 358.808 672.323 -14.3691 1
Cu 346.471 674.611 -14.3691 1
Cu 334.08 676.616 -14.3691 1
Cu 321.642 678.336 -14.3691 1
Cu 183.81 678.297 -14.3691 1
Cu 171.374 676.571 -14.3691 1
Cu 158.984 674.559 -14.3691 1
Cu 146.648 672.264 -14.3691 1
Cu 134.373 669.686 -14.3691 1
Cu 122.165 666.828 -14.3691 1
Cu 110.033 663.69 -14.3691 1
Cu 97.9817 660.276 -14.3691 1
Cu 86.0193 656.585 -14.3691 1
Cu 74.1523 652.622 -14.3691 1
Cu 62.3876 648.387 -14.3691 1
Cu 50.7318 643.884 -14.3691 1
Cu 39.1917 639.115 -14.3691 1
Cu 27.7738 634.083 -14.3691 1
Cu 16.4847 628.79 -14.3691 1
Cu 5.33082 623.239 -14.3691 1
Cu -5.68147 617.435 -14.3691 1
Cu -16.5459 611.379 -14.3691 1
Cu -27.2561 605.076 -14.3691 1
Cu -37.8062 598.53 -14.3691 1
Cu -48.1899 591.743 -14.3691 1
Cu -58.4014 584.72 -14.3691 1
Cu -68.4349 577.465 -14.3691 1
Cu -78.2846 569.981 -14.3691 1
Cu -87.9448 562.274 -14.3691 1
Cu -97.4101 554.348 -14.3691 1
Cu -106.675 546.207 -14.3691 1
Cu -115.734 537.855 -14.3691 1
Cu -124.583 529.299 -14.3691 1
Cu -133.215 520.541 -14.3691 1
Cu -139.449 511.589 -14.3691 1
Cu -139.449 502.446 -14.3691 1
Cu -139.449 493.117 -14.3691 1
Cu -139.449 483.609 -14.3691 1
Cu -139.449 473.927 -14.3691 1
Cu -139.449 464.076 -14.3691 1
Cu -139.449 454.061 -14.3691 1
Cu -139.449 443.89 -14.3691 1
Cu -139.449 433.566 -14.3691 1
Cu -139.449 423.097 -14.3691 1
Cu -139.449 412.488 -14.3691 1
Cu -139.449 401.746 -14.3691 1
Cu -139.449 390.876 -14.3691 1
Cu -139.449 379.884 -14.3691 1
Cu -139.449 368.778 -14.3691 1
Cu -139.449 357.563 -14.3691 1
Cu -139.449 346.245 -14.3691 1
Cu -139.449 334.832 -14.3691 1
Cu -139.449 323.33 -14.3691 1
Cu -139.449 311.745 -14.3691 1
Cu -139.449 300.084 -14.3691 1
Cu -139.449 288.353 -14.3691 1
Cu -139.449 276.56 -14.3691 1
Cu -139.449 264.711 -14.3691 1
Cu -139.449 252.813 -14.3691 1
Cu -139.449 240.873 -14.3691 1
Cu -139.449 228.897 -14.3691 1
Cu -139.449 216.892 -14.3691 1
Cu -139.449 204.866 -14.3691 1
Cu -139.449 192.824 -14.3691 1
Cu -139.449 180.775 -14.3691 1
Cu -139.449 168.725 -14.3691 1
Cu -139.449 156.68 -14.3691 1
Cu -139.449 144.648 -14.3691 1
Cu -139.449 132.635 -14.3691 1
Cu -139.449 120.649 -14.3691 1
Cu -139.449 108.697 -14.3691 1
Cu -139.449 96.7839 -14.3691 1
Cu -139.449 84.9181 -14.3691 1
Cu -139.449 73.106 -14.3691 1
Cu -139.449 61.3545 -14.3691 1
Cu -139.449 49.6701 -14.3691 1
Cu -139.449 38.0595 -14.3691 1
Cu -139.449 26.5295 -14.3691 1
Cu -139.449 15.0866 -14.3691 1
Cu -139.449 3.73735 -14.3691 1
Cu -139.449 -7.51175 -14.3691 1
Cu -139.449 -18.6543 -14.3691 1
Cu -139.449 -29.6838 -14.3691 1
Cu -139.449 -40.5941 -14.3691 1
Cu -139.449 -51.3789 -14.3691 1
Cu -139.449 -62.032 -14.3691 1
Cu -139.449 -72.5474 -14.3691 1
Cu -139.449 -82.919 -14.3691 1
Cu -139.449 -93.1408 -14.3691 1
Cu -139.449 -103.207 -14.3691 1
Cu -139.449 -113.112 -14.3691 1
Cu -139.449 -122.85 -14.3691 1
Cu -139.449 -132.415 -14.3691 1
Cu -139.449 -141.803 -14.3691 1
Cu -139.449 -151.007 -14.3691 1
Cu -135.981 -160.022 -14.3691 1
Cu -127.42 -168.844 -14.3691 1
Cu -118.641 -177.466 -14.3691 1
Cu -109.65 -185.885 -14.3691 1
Cu -100.452 -194.095 -14.3691 1
Cu -91.0511 -202.092 -14.3691 1
Cu -81.4538 -209.871 -14.3691 1
Cu -71.6653 -217.428 -14.3691 1
Cu -61.6911 -224.758 -14.3691 1
Cu -51.537 -231.857 -14.3691 1
Cu -41.2087 -238.721 -14.3691 1
Cu -30.7122 -245.347 -14.3691 1
Cu -20.0535 -251.729 -14.3691 1
Cu -9.23862 -257.866 -14.3691 1
Cu 1.72616 -263.753 -14.3691 1
Cu 12.8346 -269.386 -14.3691 1
Cu 24.0804 -274.763 -14.3691 1
Cu 35.457 -279.881 -14.3691 1
Cu 46.958 -284.736 -14.3691 1
Cu 58.5768 -289.326 -14.3691 1
Cu 70.3068 -293.649 -14.3691 1
Cu 82.1411 -297.701 -14.3691 1
Cu 94.0732 -301.48 -14.3691 1
Cu 106.096 -304.985 -14.3691 1
Cu 118.203 -308.213 -14.3691 1
Cu 130.387 -311.163 -14.3691 1
Cu 142.641 -313.832 -14.3691 1
Cu 154.958 -316.219 -14.3691 1
Cu 167.331 -318.323 -14.3691 1
Cu 179.753 -320.143 -14.3691 1
Cu 330.031 -319.585 -14.3691 1
Cu 342.438 -317.673 -14.3691 1
Cu 354.794 -315.477 -14.3691 1
Cu 367.091 -312.998 -14.3691 1
Cu 379.323 -310.238 -14.3691 1
Cu 391.483 -307.198 -14.3691 1
Cu 403.563 -303.88 -14.3691 1
Cu 415.557 -300.286 -14.3691 1
Cu 427.458 -296.418 -14.3691 1
Cu 439.26 -292.278 -14.3691 1
Cu 450.954 -287.869 -14.3691 1
Cu 462.536 -283.192 -14.3691 1
Cu 473.997 -278.252 -14.3691 1
Cu 445.915 -320.611 -14.3691 1
Cu 457.648 -316.295 -14.3691 1
Cu 469.275 -311.725 -14.3691 1
Cu 480.792 -306.905 -14.3691 1
Cu 492.193 -301.836 -14.3691 1
Cu 503.47 -296.52 -14.3691 1
Cu 514.62 -290.962 -14.3691 1
Cu 525.635 -285.163 -14.3691 1
Cu 536.511 -279.126 -14.3691 1
Cu 547.242 -272.855 -14.3691 1
Cu 557.822 -266.353 -14.3691 1
Cu 568.246 -259.623 -14.3691 1
Cu 578.508 -252.668 -14.3691 1
Cu 588.604 -245.493 -14.3691 1
Cu 598.528 -238.1 -14.3691 1
Cu 608.275 -230.494 -14.3691 1
Cu 617.84 -222.679 -14.3691 1
Cu 627.218 -214.658 -14.3691 1
Cu 636.404 -206.435 -14.3691 1
Cu 645.395 -198.016 -14.3691 1
Cu 654.184 -189.403 -14.3691 1
Cu 662.768 -180.602 -14.3691 1
Cu 667.606 -171.617 -14.3691 1
Cu 667.606 -162.452 -14.3691 1
Cu 667.606 -153.113 -14.3691 1
Cu 667.606 -143.604 -14.3691 1
Cu 667.606 -133.93 -14.3691 1
Cu 667.606 -124.096 -14.3691 1
Cu 667.606 -114.107 -14.3691 1
Cu 667.606 -103.967 -14.3691 1
Cu 667.606 -93.6834 -14.3691 1
Cu 667.606 -83.2599 -14.3691 1
Cu 667.606 -72.7023 -14.3691 1
Cu 667.606 -62.016 -14.3691 1
Cu 667.606 -51.2063 -14.3691 1
Cu 667.606 -40.2789 -14.3691 1
Cu 667.606 -29.2394 -14.3691 1
Cu 667.606 -18.0933 -14.3691 1
Cu 667.606 -6.84651 -14.3691 1
Cu 667.606 4.49537 -14.3691 1
Cu 667.606 15.9265 -14.3691 1
Cu 667.606 27.441 -14.3691 1
Cu 667.606 39.033 -14.3691 1
Cu 667.606 50.6965 -14.3691 1
Cu 667.606 62.4256 -14.3691 1
Cu 667.606 74.2143 -14.3691 1
Cu 667.606 86.0565 -14.3691 1
Cu 667.606 97.9462 -14.3691 1
Cu 667.606 109.877 -14.3691 1
Cu 667.606 121.844 -14.3691 1
Cu 667.606 133.839 -14.3691 1
Cu 667.606 145.858 -14.3691 1
Cu 667.606 157.893 -14.3691 1
Cu 667.606 169.94 -14.3691 1
Cu 667.606 181.99 -14.3691 1
Cu 667.606 194.039 -14.3691 1
Cu 667.606 206.081 -14.3691 1
Cu 667.606 218.108 -14.3691 1
Cu 667.606 230.115 -14.3691 1
Cu 667.606 242.096 -14.3691 1
Cu 667.606 254.045 -14.3691 1
Cu 667.606 265.955 -14.3691 1
Cu 667.606 277.82 -14.3691 1
Cu 667.606 289.635 -14.3691 1
Cu 667.606 301.393 -14.3691 1
Cu 667.606 313.088 -14.3691 1
Cu 667.606 324.715 -14.3691 1
Cu 667.606 336.266 -14.3691 1
Cu 667.606 347.738 -14.3691 1
Cu 667.606 359.122 -14.3691 1
Cu 667.606 370.415 -14.3691 1
Cu 667.606 381.609 -14.3691 1
Cu 667.606 392.7 -14.3691 1
Cu 667.606 403.681 -14.3691 1
Cu 667.606 414.547 -14.3691 1
Cu 667.606 425.292 -14.3691 1
Cu 667.606 435.911 -14.3691 1
Cu 667.606 446.399 -14.3691 1
Cu 667.606 456.749 -14.3691 1
Cu 667.606 466.958 -14.3691 1
Cu 667.606 477.018 -14.3691 1
Cu 667.606 486.926 -14.3691 1
Cu 667.606 496.677 -14.3691 1
Cu 667.606 506.264 -14.3691 1
Cu 667.606 515.684 -14.3691 1
Cu 667.606 524.932 -14.3691 1
Cu 666.75 534.002 -14.3691 1
Cu 658.265 542.891 -14.3691 1
Cu 649.572 551.593 -14.3691 1
Cu 640.677 560.105 -14.3691 1
Cu 631.582 568.421 -14.3691 1
Cu 622.294 576.537 -14.3691 1
Cu 612.817 584.451 -14.3691 1
Cu 603.155 592.156 -14.3691 1
Cu 593.314 599.65 -14.3691 1
Cu 583.299 606.928 -14.3691 1
Cu 573.115 613.988 -14.3691 1
Cu 562.766 620.824 -14.3691 1
Cu 552.259 627.435 -14.3691 1
Cu 541.599 633.815 -14.3691 1
Cu 530.791 639.963 -14.3691 1
Cu 519.841 645.875 -14.3691 1
Cu 508.754 651.547 -14.3691 1
Cu 497.536 656.978 -14.3691 1
Cu 486.193 662.164 -14.3691 1
Cu 474.731 667.102 -14.3691 1
Cu 463.155 671.79 -14.3691 1
Cu 451.471 676.226 -14.3691 1
Cu 58.0755 677.603 -14.3691 1
Cu 46.3583 673.249 -14.3691 1
Cu 34.7468 668.642 -14.3691 1
Cu 23.247 663.784 -14.3691 1
Cu 11.8647 658.678 -14.3691 1
Cu 0.605851 653.326 -14.3691 1
Cu -10.5239 647.731 -14.3691 1
Cu -21.5188 641.896 -14.3691 1
Cu -32.3733 635.824 -14.3691 1
Cu -43.0817 629.518 -14.3691 1
Cu -53.6386 622.982 -14.3691 1
Cu -64.0386 616.218 -14.3691 1
Cu -74.2764 609.23 -14.3691 1
Cu -84.3468 602.022 -14.3691 1
Cu -94.2444 594.597 -14.3691 1
Cu -103.964 586.959 -14.3691 1
Cu -113.502 579.113 -14.3691 1
Cu -122.852 571.061 -14.3691 1
Cu -132.009 562.809 -14.3691 1
Cu -140.969 554.36 -14.3691 1
Cu -149.728 545.719 -14.3691 1
Cu -158.281 536.89 -14.3691 1
Cu -161.851 527.878 -14.3691 1
Cu -161.851 518.687 -14.3691 1
Cu -161.851 509.322 -14.3691 1
Cu -161.851 499.788 -14.3691 1
Cu -161.851 490.089 -14.3691 1
Cu -161.851 480.232 -14.3691 1
Cu -161.851 470.22 -14.3691 1
Cu -161.851 460.058 -14.3691 1
Cu -161.851 449.753 -14.3691 1
Cu -161.851 439.309 -14.3691 1
Cu -161.851 428.732 -14.3691 1
Cu -161.851 418.027 -14.3691 1
Cu -161.851 407.199 -14.3691 1
Cu -161.851 396.255 -14.3691 1
Cu -161.851 385.199 -14.3691 1
Cu -161.851 374.037 -14.3691 1
Cu -161.851 362.776 -14.3691 1
Cu -161.851 351.42 -14.3691 1
Cu -161.851 339.976 -14.3691 1
Cu -161.851 328.45 -14.3691 1
Cu -161.851 316.847 -14.3691 1
Cu -161.851 305.173 -14.3691 1
Cu -161.851 293.435 -14.3691 1
Cu -161.851 281.638 -14.3691 1
Cu -161.851 269.788 -14.3691 1
Cu -161.851 257.891 -14.3691 1
Cu -161.851 245.955 -14.3691 1
Cu -161.851 233.984 -14.3691 1
Cu -161.851 221.984 -14.3691 1
Cu -161.851 209.963 -14.3691 1
Cu -161.851 197.925 -14.3691 1
Cu -161.851 185.878 -14.3691 1
Cu -161.851 173.827 -14.3691 1
Cu -161.851 161.779 -14.3691 1
Cu -161.851 149.739 -14.3691 1
Cu -161.851 137.714 -14.3691 1
Cu -161.851 125.711 -14.3691 1
Cu -161.851 113.734 -14.3691 1
Cu -161.851 101.791 -14.3691 1
Cu -161.851 89.8874 -14.3691 1
Cu -161.851 78.0292 -14.3691 1
Cu -161.851 66.2226 -14.3691 1
Cu -161.851 54.4736 -14.3691 1
Cu -161.851 42.7883 -14.3691 1
Cu -161.851 31.1725 -14.3691 1
Cu -161.851 19.6324 -14.3691 1
Cu -161.851 8.17375 -14.3691 1
Cu -161.851 -3.19755 -14.3691 1
Cu -161.851 -14.4757 -14.3691 1
Cu -161.851 -25.6549 -14.3691 1
Cu -161.851 -36.7294 -14.3691 1
Cu -161.851 -47.6936 -14.3691 1
Cu -161.851 -58.5418 -14.3691 1
Cu -161.851 -69.2685 -14.3691 1
Cu -161.851 -79.8683 -14.3691 1
Cu -161.851 -90.3356 -14.3691 1
Cu -161.851 -100.665 -14.3691 1
Cu -161.851 -110.852 -14.3691 1
Cu -161.851 -120.89 -14.3691 1
Cu -161.851 -130.775 -14.3691 1
Cu -161.851 -140.501 -14.3691 1
Cu -161.851 -150.064 -14.3691 1
Cu -161.851 -159.458 -14.3691 1
Cu -161.851 -168.68 -14.3691 1
Cu -159.738 -177.723 -14.3691 1
Cu -151.221 -186.584 -14.3691 1
Cu -142.497 -195.258 -14.3691 1
Cu -133.571 -203.74 -14.3691 1
Cu -124.448 -212.027 -14.3691 1
Cu -115.131 -220.113 -14.3691 1
Cu -105.626 -227.996 -14.3691 1
Cu -95.9368 -235.67 -14.3691 1
Cu -86.0695 -243.132 -14.3691 1
Cu -76.0286 -250.377 -14.3691 1
Cu -65.8194 -257.404 -14.3691 1
Cu -55.447 -264.206 -14.3691 1
Cu -44.9168 -270.783 -14.3691 1
Cu -34.2342 -277.128 -14.3691 1
Cu -23.4046 -283.241 -14.3691 1
Cu -12.4335 -289.117 -14.3691 1
Cu -1.32665 -294.754 -14.3691 1
Cu 9.91033 -300.148 -14.3691 1
Cu 21.2717 -305.296 -14.3691 1
Cu 32.7516 -310.198 -14.3691 1
Cu 44.3442 -314.848 -14.3691 1
Cu 56.0436 -319.246 -14.3691 1
Cu 573.268 648.666 -14.3691 1
Cu 562.678 655.153 -14.3691 1
Cu 551.945 661.42 -14.3691 1
Cu 541.074 667.465 -14.3691 1
Cu 530.07 673.285 -14.3691 1
Cu -13.6566 678.645 -14.3691 1
Cu -24.7826 673.044 -14.3691 1
Cu -35.7807 667.214 -14.3691 1
Cu -46.6458 661.16 -14.3691 1
Cu -57.3729 654.883 -14.3691 1
Cu -67.957 648.387 -14.3691 1
Cu -78.3933 641.675 -14.3691 1
Cu -88.6769 634.749 -14.3691 1
Cu -98.8032 627.613 -14.3691 1
Cu -108.767 620.271 -14.3691 1
Cu -118.565 612.725 -14.3691 1
Cu -128.191 604.979 -14.3691 1
Cu -137.642 597.036 -14.3691 1
Cu -146.913 588.901 -14.3691 1
Cu -156 580.577 -14.3691 1
Cu -164.898 572.068 -14.3691 1
Cu -173.604 563.378 -14.3691 1
Cu -182.113 554.51 -14.3691 1
Cu -184.252 545.47 -14.3691 1
Cu -184.252 536.26 -14.3691 1
Cu -184.252 526.886 -14.3691 1
Cu -184.252 517.351 -14.3691 1
Cu -184.252 507.66 -14.3691 1
Cu -184.252 497.818 -14.3691 1
Cu -184.252 487.829 -14.3691 1
Cu -184.252 477.698 -14.3691 1
Cu -184.252 467.428 -14.3691 1
Cu -184.252 457.026 -14.3691 1
Cu -184.252 446.495 -14.3691 1
Cu -184.252 435.842 -14.3691 1
Cu -184.252 425.069 -14.3691 1
Cu -184.252 414.184 -14.3691 1
Cu -184.252 403.189 -14.3691 1
Cu -184.252 392.092 -14.3691 1
Cu -184.252 380.896 -14.3691 1
Cu -184.252 369.607 -14.3691 1
Cu -184.252 358.23 -14.3691 1
Cu -184.252 346.77 -14.3691 1
Cu -184.252 335.233 -14.3691 1
Cu -184.252 323.624 -14.3691 1
Cu -184.252 311.949 -14.3691 1
Cu -184.252 300.212 -14.3691 1
Cu -184.252 288.418 -14.3691 1
Cu -184.252 276.575 -14.3691 1
Cu -184.252 264.686 -14.3691 1
Cu -184.252 252.758 -14.3691 1
Cu -184.252 240.796 -14.3691 1
Cu -184.252 228.805 -14.3691 1
Cu -184.252 216.791 -14.3691 1
Cu -184.252 204.76 -14.3691 1
Cu -184.252 192.717 -14.3691 1
Cu -184.252 180.667 -14.3691 1
Cu -184.252 168.616 -14.3691 1
Cu -184.252 156.57 -14.3691 1
Cu -184.252 144.535 -14.3691 1
Cu -184.252 132.515 -14.3691 1
Cu -184.252 120.516 -14.3691 1
Cu -184.252 108.545 -14.3691 1
Cu -184.252 96.6056 -14.3691 1
Cu -184.252 84.7042 -14.3691 1
Cu -184.252 72.8462 -14.3691 1
Cu -184.252 61.037 -14.3691 1
Cu -184.252 49.2821 -14.3691 1
Cu -184.252 37.5868 -14.3691 1
Cu -184.252 25.9567 -14.3691 1
Cu -184.252 14.397 -14.3691 1
Cu -184.252 2.91299 -14.3691 1
Cu -184.252 -8.48992 -14.3691 1
Cu -184.252 -19.8065 -14.3691 1
Cu -184.252 -31.0316 -14.3691 1
Cu -184.252 -42.16 -14.3691 1
Cu -184.252 -53.1866 -14.3691 1
Cu -184.252 -64.1063 -14.3691 1
Cu -184.252 -74.914 -14.3691 1
Cu -184.252 -85.6049 -14.3691 1
Cu -184.252 -96.1739 -14.3691 1
Cu -184.252 -106.616 -14.3691 1
Cu -184.252 -116.927 -14.3691 1
Cu -184.252 -127.101 -14.3691 1
Cu -184.252 -137.135 -14.3691 1
Cu -184.252 -147.023 -14.3691 1
Cu -184.252 -156.761 -14.3691 1
Cu -184.252 -166.344 -14.3691 1
Cu -184.252 -175.768 -14.3691 1
Cu -184.252 -185.029 -14.3691 1
Cu -184.252 -194.122 -14.3691 1
Cu -176.245 -203.043 -14.3691 1
Cu -167.599 -211.789 -14.3691 1
Cu -158.76 -220.354 -14.3691 1
Cu -149.731 -228.735 -14.3691 1
Cu -140.516 -236.929 -14.3691 1
Cu -131.12 -244.931 -14.3691 1
Cu -121.548 -252.738 -14.3691 1
Cu -111.802 -260.346 -14.3691 1
Cu -101.889 -267.751 -14.3691 1
Cu -91.8121 -274.951 -14.3691 1
Cu -81.5764 -281.942 -14.3691 1
Cu -71.1867 -288.72 -14.3691 1
Cu -60.6475 -295.283 -14.3691 1
Cu -49.964 -301.628 -14.3691 1
Cu -39.1409 -307.751 -14.3691 1
Cu -28.1832 -313.65 -14.3691 1
Cu -17.096 -319.322 -14.3691 1
Cu 526.656 -317.408 -14.3691 1
Cu 537.699 -311.658 -14.3691 1
Cu 548.612 -305.683 -14.3691 1
Cu 559.388 -299.483 -14.3691 1
Cu 570.022 -293.064 -14.3691 1
Cu 580.511 -286.427 -14.3691 1
Cu 590.849 -279.575 -14.3691 1
Cu 601.03 -272.513 -14.3691 1
Cu 611.052 -265.242 -14.3691 1
Cu 620.908 -257.767 -14.3691 1
Cu 630.595 -250.091 -14.3691 1
Cu 640.108 -242.217 -14.3691 1
Cu 649.442 -234.149 -14.3691 1
Cu 658.594 -225.891 -14.3691 1
Cu 667.559 -217.446 -14.3691 1
Cu 676.332 -208.819 -14.3691 1
Cu 684.911 -200.013 -14.3691 1
Cu 690.008 -191.032 -14.3691 1
Cu 690.008 -181.881 -14.3691 1
Cu 690.008 -172.564 -14.3691 1
Cu 690.008 -163.085 -14.3691 1
Cu 690.008 -153.449 -14.3691 1
Cu 690.008 -143.659 -14.3691 1
Cu 690.008 -133.721 -14.3691 1
Cu 690.008 -123.638 -14.3691 1
Cu 690.008 -113.417 -14.3691 1
Cu 690.008 -103.061 -14.3691 1
Cu 690.008 -92.5744 -14.3691 1
Cu 690.008 -81.9632 -14.3691 1
Cu 690.008 -71.2318 -14.3691 1
Cu 690.008 -60.3853 -14.3691 1
Cu 690.008 -49.4285 -14.3691 1
Cu 690.008 -38.3665 -14.3691 1
Cu 690.008 -27.2045 -14.3691 1
Cu 690.008 -15.9475 -14.3691 1
Cu 690.008 -4.60078 -14.3691 1
Cu 690.008 6.83044 -14.3691 1
Cu 690.008 18.3409 -14.3691 1
Cu 690.008 29.9253 -14.3691 1
Cu 690.008 41.5783 -14.3691 1
Cu 690.008 53.2946 -14.3691 1
Cu 690.008 65.0687 -14.3691 1
Cu 690.008 76.8952 -14.3691 1
Cu 690.008 88.7686 -14.3691 1
Cu 690.008 100.684 -14.3691 1
Cu 690.008 112.634 -14.3691 1
Cu 690.008 124.616 -14.3691 1
Cu 690.008 136.622 -14.3691 1
Cu 690.008 148.648 -14.3691 1
Cu 690.008 160.688 -14.3691 1
Cu 690.008 172.736 -14.3691 1
Cu 690.008 184.787 -14.3691 1
Cu 690.008 196.835 -14.3691 1
Cu 690.008 208.875 -14.3691 1
Cu 690.008 220.901 -14.3691 1
Cu 690.008 232.908 -14.3691 1
Cu 690.008 244.889 -14.3691 1
Cu 690.008 256.84 -14.3691 1
Cu 690.008 268.756 -14.3691 1
Cu 690.008 280.63 -14.3691 1
Cu 690.008 292.456 -14.3691 1
Cu 690.008 304.231 -14.3691 1
Cu 690.008 315.948 -14.3691 1
Cu 690.008 327.601 -14.3691 1
Cu 690.008 339.186 -14.3691 1
Cu 690.008 350.697 -14.3691 1
Cu 690.008 362.129 -14.3691 1
Cu 690.008 373.477 -14.3691 1
Cu 690.008 384.734 -14.3691 1
Cu 690.008 395.897 -14.3691 1
Cu 690.008 406.96 -14.3691 1
Cu 690.008 417.918 -14.3691 1
Cu 690.008 428.765 -14.3691 1
Cu 690.008 439.498 -14.3691 1
Cu 690.008 450.11 -14.3691 1
Cu 690.008 460.597 -14.3691 1
Cu 690.008 470.954 -14.3691 1
Cu 690.008 481.177 -14.3691 1
Cu 690.008 491.261 -14.3691 1
Cu 690.008 501.2 -14.3691 1
Cu 690.008 510.991 -14.3691 1
Cu 690.008 520.629 -14.3691 1
Cu 690.008 530.109 -14.3691 1
Cu 690.008 539.428 -14.3691 1
Cu 690.008 548.58 -14.3691 1
Cu 684.981 557.562 -14.3691 1
Cu 676.404 566.369 -14.3691 1
Cu 667.632 574.998 -14.3691 1
Cu 658.669 583.444 -14.3691 1
Cu 649.519 591.704 -14.3691 1
Cu 640.186 599.774 -14.3691 1
Cu 630.675 607.649 -14.3691 1
Cu 620.989 615.327 -14.3691 1
Cu 611.134 622.804 -14.3691 1
Cu 601.114 630.076 -14.3691 1
Cu 590.934 637.141 -14.3691 1
Cu 580.597 643.994 -14.3691 1
Cu 702.14 582.14 -14.3691 1
Cu 693.459 590.853 -14.3691 1
Cu 684.594 599.394 -14.3691 1
Cu 675.549 607.76 -14.3691 1
Cu 666.328 615.947 -14.3691 1
Cu 656.935 623.952 -14.3691 1
Cu 647.373 631.771 -14.3691 1
Cu 637.647 639.401 -14.3691 1
Cu 627.76 646.839 -14.3691 1
Cu 617.717 654.082 -14.3691 1
Cu 607.521 661.127 -14.3691 1
Cu 597.178 667.971 -14.3691 1
Cu 586.692 674.611 -14.3691 1
Cu -79.3048 675.618 -14.3691 1
Cu -89.8133 669.01 -14.3691 1
Cu -100.179 662.197 -14.3691 1
Cu -110.397 655.183 -14.3691 1
Cu -120.464 647.971 -14.3691 1
Cu -130.375 640.562 -14.3691 1
Cu -140.127 632.962 -14.3691 1
Cu -149.714 625.171 -14.3691 1
Cu -159.134 617.195 -14.3691 1
Cu -168.382 609.036 -14.3691 1
Cu -177.454 600.698 -14.3691 1
Cu -186.347 592.183 -14.3691 1
Cu -195.057 583.496 -14.3691 1
Cu -203.579 574.641 -14.3691 1
Cu -206.654 565.62 -14.3691 1
Cu -206.654 556.439 -14.3691 1
Cu -206.654 547.099 -14.3691 1
Cu -206.654 537.607 -14.3691 1
Cu -206.654 527.964 -14.3691 1
Cu -206.654 518.176 -14.3691 1
Cu -206.654 508.247 -14.3691 1
Cu -206.654 498.18 -14.3691 1
Cu -206.654 487.98 -14.3691 1
Cu -206.654 477.651 -14.3691 1
Cu -206.654 467.197 -14.3691 1
Cu -206.654 456.624 -14.3691 1
Cu -206.654 445.934 -14.3691 1
Cu -206.654 435.133 -14.3691 1
Cu -206.654 424.225 -14.3691 1
Cu -206.654 413.215 -14.3691 1
Cu -206.654 402.107 -14.3691 1
Cu -206.654 390.906 -14.3691 1
Cu -206.654 379.617 -14.3691 1
Cu -206.654 368.244 -14.3691 1
Cu -206.654 356.791 -14.3691 1
Cu -206.654 345.265 -14.3691 1
Cu -206.654 333.669 -14.3691 1
Cu -206.654 322.009 -14.3691 1
Cu -206.654 310.289 -14.3691 1
Cu -206.654 298.514 -14.3691 1
Cu -206.654 286.689 -14.3691 1
Cu -206.654 274.82 -14.3691 1
Cu -206.654 262.91 -14.3691 1
Cu -206.654 250.965 -14.3691 1
Cu -206.654 238.99 -14.3691 1
Cu -206.654 226.99 -14.3691 1
Cu -206.654 214.97 -14.3691 1
Cu -206.654 202.935 -14.3691 1
Cu -206.654 190.889 -14.3691 1
Cu -206.654 178.839 -14.3691 1
Cu -206.654 166.789 -14.3691 1
Cu -206.654 154.743 -14.3691 1
Cu -206.654 142.708 -14.3691 1
Cu -206.654 130.688 -14.3691 1
Cu -206.654 118.688 -14.3691 1
Cu -206.654 106.713 -14.3691 1
Cu -206.654 94.7678 -14.3691 1
Cu -206.654 82.8579 -14.3691 1
Cu -206.654 70.9879 -14.3691 1
Cu -206.654 59.1629 -14.3691 1
Cu -206.654 47.3878 -14.3691 1
Cu -206.654 35.6675 -14.3691 1
Cu -206.654 24.0069 -14.3691 1
Cu -206.654 12.4108 -14.3691 1
Cu -206.654 0.884094 -14.3691 1
Cu -206.654 -10.5684 -14.3691 1
Cu -206.654 -21.942 -14.3691 1
Cu -206.654 -33.2318 -14.3691 1
Cu -206.654 -44.4332 -14.3691 1
Cu -206.654 -55.5416 -14.3691 1
Cu -206.654 -66.5522 -14.3691 1
Cu -206.654 -77.4605 -14.3691 1
Cu -206.654 -88.262 -14.3691 1
Cu -206.654 -98.9521 -14.3691 1
Cu -206.654 -109.526 -14.3691 1
Cu -206.654 -119.98 -14.3691 1
Cu -206.654 -130.31 -14.3691 1
Cu -206.654 -140.511 -14.3691 1
Cu -206.654 -150.578 -14.3691 1
Cu -206.654 -160.508 -14.3691 1
Cu -206.654 -170.297 -14.3691 1
Cu -206.654 -179.94 -14.3691 1
Cu -206.654 -189.433 -14.3691 1
Cu -206.654 -198.773 -14.3691 1
Cu -206.654 -207.956 -14.3691 1
Cu -203.618 -216.977 -14.3691 1
Cu -195.096 -225.833 -14.3691 1
Cu -186.387 -234.521 -14.3691 1
Cu -177.495 -243.036 -14.3691 1
Cu -168.424 -251.375 -14.3691 1
Cu -159.177 -259.535 -14.3691 1
Cu -149.758 -267.512 -14.3691 1
Cu -140.171 -275.303 -14.3691 1
Cu -130.42 -282.905 -14.3691 1
Cu -120.51 -290.314 -14.3691 1
Cu -110.444 -297.528 -14.3691 1
Cu -100.226 -304.543 -14.3691 1
Cu -89.8612 -311.356 -14.3691 1
Cu -79.3534 -317.965 -14.3691 1
Cu 586.643 -317.018 -14.3691 1
Cu 597.131 -310.379 -14.3691 1
Cu 607.474 -303.536 -14.3691 1
Cu 617.67 -296.492 -14.3691 1
Cu 627.714 -289.25 -14.3691 1
Cu 637.602 -281.813 -14.3691 1
Cu 647.329 -274.184 -14.3691 1
Cu 656.891 -266.365 -14.3691 1
Cu 666.286 -258.361 -14.3691 1
Cu 675.507 -250.175 -14.3691 1
Cu 684.553 -241.81 -14.3691 1
Cu 693.419 -233.27 -14.3691 1
Cu 702.101 -224.558 -14.3691 1
Cu 710.595 -215.677 -14.3691 1
Cu 712.409 -206.632 -14.3691 1
Cu 712.409 -197.427 -14.3691 1
Cu 712.409 -188.064 -14.3691 1
Cu 712.409 -178.549 -14.3691 1
Cu 712.409 -168.884 -14.3691 1
Cu 712.409 -159.075 -14.3691 1
Cu 712.409 -149.124 -14.3691 1
Cu 712.409 -139.037 -14.3691 1
Cu 712.409 -128.818 -14.3691 1
Cu 712.409 -118.47 -14.3691 1
Cu 712.409 -107.998 -14.3691 1
Cu 712.409 -97.4066 -14.3691 1
Cu 712.409 -86.7001 -14.3691 1
Cu 712.409 -75.8828 -14.3691 1
Cu 712.409 -64.9593 -14.3691 1
Cu 712.409 -53.9342 -14.3691 1
Cu 712.409 -42.8121 -14.3691 1
Cu 712.409 -31.5975 -14.3691 1
Cu 712.409 -20.2952 -14.3691 1
Cu 712.409 -8.9099 -14.3691 1
Cu 712.409 2.55368 -14.3691 1
Cu 712.409 14.0908 -14.3691 1
Cu 712.409 25.6965 -14.3691 1
Cu 712.409 37.3661 -14.3691 1
Cu 712.409 49.0947 -14.3691 1
Cu 712.409 60.8773 -14.3691 1
Cu 712.409 72.7092 -14.3691 1
Cu 712.409 84.5852 -14.3691 1
Cu 712.409 96.5006 -14.3691 1
Cu 712.409 108.45 -14.3691 1
Cu 712.409 120.429 -14.3691 1
Cu 712.409 132.433 -14.3691 1
Cu 712.409 144.455 -14.3691 1
Cu 712.409 156.492 -14.3691 1
Cu 712.409 168.539 -14.3691 1
Cu 712.409 180.589 -14.3691 1
Cu 712.409 192.639 -14.3691 1
Cu 712.409 204.683 -14.3691 1
Cu 712.409 216.717 -14.3691 1
Cu 712.409 228.734 -14.3691 1
Cu 712.409 240.731 -14.3691 1
Cu 712.409 252.702 -14.3691 1
Cu 712.409 264.642 -14.3691 1
Cu 712.409 276.546 -14.3691 1
Cu 712.409 288.41 -14.3691 1
Cu 712.409 300.227 -14.3691 1
Cu 712.409 311.995 -14.3691 1
Cu 712.409 323.706 -14.3691 1
Cu 712.409 335.358 -14.3691 1
Cu 712.409 346.944 -14.3691 1
Cu 712.409 358.459 -14.3691 1
Cu 712.409 369.9 -14.3691 1
Cu 712.409 381.262 -14.3691 1
Cu 712.409 392.539 -14.3691 1
Cu 712.409 403.726 -14.3691 1
Cu 712.409 414.82 -14.3691 1
Cu 712.409 425.816 -14.3691 1
Cu 712.409 436.709 -14.3691 1
Cu 712.409 447.494 -14.3691 1
Cu 712.409 458.167 -14.3691 1
Cu 712.409 468.723 -14.3691 1
Cu 712.409 479.159 -14.3691 1
Cu 712.409 489.469 -14.3691 1
Cu 712.409 499.65 -14.3691 1
Cu 712.409 509.697 -14.3691 1
Cu 712.409 519.607 -14.3691 1
Cu 712.409 529.374 -14.3691 1
Cu 712.409 538.995 -14.3691 1
Cu 712.409 548.465 -14.3691 1
Cu 712.409 557.782 -14.3691 1
Cu 712.409 566.941 -14.3691 1
Cu 708.108 575.937 -14.3691 1
Cu 734.811 -153.866 -14.3691 1
Cu 734.811 -143.641 -14.3691 1
Cu 734.811 -133.294 -14.3691 1
Cu 734.811 -122.829 -14.3691 1
Cu 734.811 -112.249 -14.3691 1
Cu 734.811 -101.559 -14.3691 1
Cu 734.811 -90.7632 -14.3691 1
Cu 734.811 -79.8647 -14.3691 1
Cu 734.811 -68.8682 -14.3691 1
Cu 734.811 -57.7778 -14.3691 1
Cu 734.811 -46.5977 -14.3691 1
Cu 734.811 -35.3322 -14.3691 1
Cu 734.811 -23.9854 -14.3691 1
Cu 734.811 -12.5618 -14.3691 1
Cu 734.811 -1.06567 -14.3691 1
Cu 734.811 10.4987 -14.3691 1
Cu 734.811 22.1268 -14.3691 1
Cu 734.811 33.8144 -14.3691 1
Cu 734.811 45.5569 -14.3691 1
Cu 734.811 57.3499 -14.3691 1
Cu 734.811 69.189 -14.3691 1
Cu 734.811 81.0697 -14.3691 1
Cu 734.811 92.9873 -14.3691 1
Cu 734.811 104.938 -14.3691 1
Cu 734.811 116.916 -14.3691 1
Cu 734.811 128.918 -14.3691 1
Cu 734.811 140.938 -14.3691 1
Cu 734.811 152.973 -14.3691 1
Cu 734.811 165.018 -14.3691 1
Cu 734.811 177.068 -14.3691 1
Cu 734.811 189.118 -14.3691 1
Cu 734.811 201.165 -14.3691 1
Cu 734.811 213.204 -14.3691 1
Cu 734.811 225.229 -14.3691 1
Cu 734.811 237.236 -14.3691 1
Cu 734.811 249.222 -14.3691 1
Cu 734.811 261.181 -14.3691 1
Cu 734.811 273.108 -14.3691 1
Cu 734.811 285 -14.3691 1
Cu 734.811 296.852 -14.3691 1
Cu 734.811 308.658 -14.3691 1
Cu 734.811 320.416 -14.3691 1
Cu 734.811 332.12 -14.3691 1
Cu 734.811 343.766 -14.3691 1
Cu 734.811 355.349 -14.3691 1
Cu 734.811 366.865 -14.3691 1
Cu 734.811 378.31 -14.3691 1
Cu 734.811 389.68 -14.3691 1
Cu 734.811 400.969 -14.3691 1
Cu 734.811 412.175 -14.3691 1
Cu 734.811 423.291 -14.3691 1
Cu 734.811 434.315 -14.3691 1
Cu 734.811 445.243 -14.3691 1
Cu 734.811 456.069 -14.3691 1
Cu 734.811 466.79 -14.3691 1
Cu 734.811 477.402 -14.3691 1
Cu 734.811 487.901 -14.3691 1
Cu 734.811 498.282 -14.3691 1
Cu 734.811 508.543 -14.3691 1
Cu 734.811 518.678 -14.3691 1
Cu 734.811 528.685 -14.3691 1
Cu 734.811 538.559 -14.3691 1
Cu 734.811 548.297 -14.3691 1
Cu 734.811 557.894 -14.3691 1
Cu 734.811 567.348 -14.3691 1
Cu 734.811 576.655 -14.3691 1
Cu 734.811 585.811 -14.3691 1
Cu 730.76 594.812 -14.3691 1
Cu 722.224 603.656 -14.3691 1
Cu 713.509 612.338 -14.3691 1
Cu 704.621 620.857 -14.3691 1
Cu 695.561 629.208 -14.3691 1
Cu 686.333 637.388 -14.3691 1
Cu 676.941 645.394 -14.3691 1
Cu 667.388 653.223 -14.3691 1
Cu 657.678 660.873 -14.3691 1
Cu 647.815 668.339 -14.3691 1
Cu 637.801 675.62 -14.3691 1
Cu -135.673 673.017 -14.3691 1
Cu -145.633 665.669 -14.3691 1
Cu -155.441 658.136 -14.3691 1
Cu -165.095 650.422 -14.3691 1
Cu -174.59 642.528 -14.3691 1
Cu -183.923 634.459 -14.3691 1
Cu -193.091 626.217 -14.3691 1
Cu -202.09 617.805 -14.3691 1
Cu -210.916 609.227 -14.3691 1
Cu -219.566 600.486 -14.3691 1
Cu -228.037 591.585 -14.3691 1
Cu -229.056 582.528 -14.3691 1
Cu -229.056 573.317 -14.3691 1
Cu -229.056 563.957 -14.3691 1
Cu -229.056 554.451 -14.3691 1
Cu -229.056 544.803 -14.3691 1
Cu -229.056 535.015 -14.3691 1
Cu -229.056 525.093 -14.3691 1
Cu -229.056 515.04 -14.3691 1
Cu -229.056 504.859 -14.3691 1
Cu -229.056 494.554 -14.3691 1
Cu -229.056 484.13 -14.3691 1
Cu -229.056 473.59 -14.3691 1
Cu -229.056 462.938 -14.3691 1
Cu -229.056 452.178 -14.3691 1
Cu -229.056 441.315 -14.3691 1
Cu -229.056 430.353 -14.3691 1
Cu -229.056 419.295 -14.3691 1
Cu -229.056 408.145 -14.3691 1
Cu -229.056 396.909 -14.3691 1
Cu -229.056 385.591 -14.3691 1
Cu -229.056 374.193 -14.3691 1
Cu -229.056 362.722 -14.3691 1
Cu -229.056 351.181 -14.3691 1
Cu -229.056 339.575 -14.3691 1
Cu -229.056 327.908 -14.3691 1
Cu -229.056 316.184 -14.3691 1
Cu -229.056 304.408 -14.3691 1
Cu -229.056 292.584 -14.3691 1
Cu -229.056 280.718 -14.3691 1
Cu -229.056 268.813 -14.3691 1
Cu -229.056 256.873 -14.3691 1
Cu -229.056 244.904 -14.3691 1
Cu -229.056 232.91 -14.3691 1
Cu -229.056 220.896 -14.3691 1
Cu -229.056 208.865 -14.3691 1
Cu -229.056 196.824 -14.3691 1
Cu -229.056 184.775 -14.3691 1
Cu -229.056 172.724 -14.3691 1
Cu -229.056 160.675 -14.3691 1
Cu -229.056 148.634 -14.3691 1
Cu -229.056 136.603 -14.3691 1
Cu -229.056 124.589 -14.3691 1
Cu -229.056 112.595 -14.3691 1
Cu -229.056 100.626 -14.3691 1
Cu -229.056 88.6875 -14.3691 1
Cu -229.056 76.7826 -14.3691 1
Cu -229.056 64.9164 -14.3691 1
Cu -229.056 53.0934 -14.3691 1
Cu -229.056 41.3181 -14.3691 1
Cu -229.056 29.5949 -14.3691 1
Cu -229.056 17.9282 -14.3691 1
Cu -229.056 6.32257 -14.3691 1
Cu -229.056 -5.2177 -14.3691 1
Cu -229.056 -16.6882 -14.3691 1
Cu -229.056 -28.0846 -14.3691 1
Cu -229.056 -39.4026 -14.3691 1
Cu -229.056 -50.6378 -14.3691 1
Cu -229.056 -61.7861 -14.3691 1
Cu -229.056 -72.8431 -14.3691 1
Cu -229.056 -83.8047 -14.3691 1
Cu -229.056 -94.6668 -14.3691 1
Cu -229.056 -105.425 -14.3691 1
Cu -229.056 -116.076 -14.3691 1
Cu -229.056 -126.615 -14.3691 1
Cu -229.056 -137.038 -14.3691 1
Cu -229.056 -147.341 -14.3691 1
Cu -229.056 -157.521 -14.3691 1
Cu -229.056 -167.573 -14.3691 1
Cu -229.056 -177.494 -14.3691 1
Cu -229.056 -187.28 -14.3691 1
Cu -229.056 -196.927 -14.3691 1
Cu -229.056 -206.431 -14.3691 1
Cu -229.056 -215.79 -14.3691 1
Cu -229.056 -224.999 -14.3691 1
Cu -227.951 -234.055 -14.3691 1
Cu -219.478 -242.954 -14.3691 1
Cu -210.826 -251.694 -14.3691 1
Cu -201.998 -260.27 -14.3691 1
Cu -192.998 -268.68 -14.3691 1
Cu -183.828 -276.92 -14.3691 1
Cu -174.493 -284.987 -14.3691 1
Cu -164.996 -292.879 -14.3691 1
Cu -155.341 -300.592 -14.3691 1
Cu -145.531 -308.123 -14.3691 1
Cu -135.57 -315.469 -14.3691 1
Cu 637.905 -317.924 -14.3691 1
Cu 647.917 -310.641 -14.3691 1
Cu 657.779 -303.172 -14.3691 1
Cu 667.487 -295.521 -14.3691 1
Cu 677.038 -287.69 -14.3691 1
Cu 686.429 -279.682 -14.3691 1
Cu 695.655 -271.5 -14.3691 1
Cu 704.713 -263.147 -14.3691 1
Cu 713.6 -254.627 -14.3691 1
Cu 722.312 -245.943 -14.3691 1
Cu 730.847 -237.097 -14.3691 1
Cu 734.811 -228.094 -14.3691 1
Cu 734.811 -218.937 -14.3691 1
Cu 734.811 -209.629 -14.3691 1
Cu 734.811 -200.174 -14.3691 1
Cu 734.811 -190.574 -14.3691 1
Cu 734.811 -180.835 -14.3691 1
Cu 734.811 -170.96 -14.3691 1
Cu 734.811 -160.952 -14.3691 1
Cu 709.261 -298.651 -14.3691 1
Cu 718.445 -290.425 -14.3691 1
Cu 727.467 -282.038 -14.3691 1
Cu 736.326 -273.49 -14.3691 1
Cu 745.017 -264.786 -14.3691 1
Cu 745.843 621.565 -14.3691 1
Cu 737.168 630.283 -14.3691 1
Cu 728.326 638.846 -14.3691 1
Cu 719.319 647.249 -14.3691 1
Cu 710.15 655.49 -14.3691 1
Cu 700.823 663.566 -14.3691 1
Cu 691.342 671.475 -14.3691 1
Cu -176.474 678.801 -14.3691 1
Cu -186.1 671.054 -14.3691 1
Cu -195.574 663.137 -14.3691 1
Cu -204.892 655.052 -14.3691 1
Cu -214.052 646.802 -14.3691 1
Cu -223.05 638.39 -14.3691 1
Cu -231.884 629.819 -14.3691 1
Cu -240.549 621.092 -14.3691 1
Cu -238.799 -265.258 -14.3691 1
Cu -230.099 -273.954 -14.3691 1
Cu -221.232 -282.492 -14.3691 1
Cu -212.2 -290.872 -14.3691 1
Cu -203.008 -299.088 -14.3691 1
Cu -193.658 -307.139 -14.3691 1
Cu -184.153 -315.022 -14.3691 1
Cu 683.681 -320.029 -14.3691 1
Cu 693.284 -312.256 -14.3691 1
Cu 702.735 -304.313 -14.3691 1
Cu -245.782 -299.66 -14.3691 1
Cu -236.815 -308.102 -14.3691 1
Cu -227.693 -316.391 -14.3691 1
Cu 732.113 -317.579 -14.3691 1
Cu 741.258 -309.313 -14.3691 1
Cu 750.247 -300.892 -14.3691 1
Cu 745.728 662.786 -14.3691 1
Cu 736.66 671.129 -14.3691 1
Cu -223.12 678.059 -14.3691 1
Cu -232.318 669.848 -14.3691 1
Cu -241.362 661.481 -14.3691 1


==> anc/supplementary/110/short_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable        cut equal 0.51
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region          mycube block 0 ${border} 0 ${border} 0 $z
create_box      1 mycube

variable        xcut1 equal ${center}-${R}+${cut}
variable        xcut2 equal ${center}+${R}-${cut}

region          cyl cylinder z ${center} ${center} $R 0 $z
region          cut1 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side in
region          cut2 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side in
region          wire intersect 3 cyl cut1 cut2

create_atoms    1 region wire

region          cut3 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side out
region          cut4 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side out

region          adatomregion intersect 2 cyl cut3
create_atoms    1 random 1 ${seed1} adatomregion

region          adatomregion2 intersect 2 cyl cut4
create_atoms    1 random 1 ${seed3} adatomregion2

variable        xcut5 equal ${center}-${S}+${cut}
variable        xcut6 equal ${center}+${S}-${cut}
region          cut5 plane ${xcut5} 0.0 0.0 1.0 0.0 0.0 side out
region          cut6 plane ${xcut6} 0.0 0.0 -1.0 0.0 0.0 side out

region          shell cylinder z ${center} ${center} $S 0 $z side out
region          surfaceregion union 3 shell cut5 cut6
group           surface region surfaceregion

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 130697

dump mydump all atom 1306970 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style    custom step cpuremain time temp press etotal pe vol c_aveclimb

fix  fem all femocs in.fem 0

run 130697000


==> anc/supplementary/110/short_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 60.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 1306970
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 4 4        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0          # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/110/tall_bottom/extension.xyz <==
24372
comment
Cu 264.378 178.811 0 1
Cu 264.378 179.739 0 1
Cu 264.378 180.662 0 1
Cu 264.378 181.579 0 1
Cu 264.378 182.484 0 1
Cu 264.378 183.375 0 1
Cu 264.378 184.248 0 1
Cu 264.378 185.1 0 1
Cu 264.378 185.927 0 1
Cu 264.378 186.725 0 1
Cu 264.378 187.493 0 1
Cu 264.378 188.226 0 1
Cu 264.104 188.922 0 1
Cu 263.42 189.578 0 1
Cu 262.694 190.191 0 1
Cu 261.93 190.76 0 1
Cu 261.13 191.281 0 1
Cu 260.297 191.754 0 1
Cu 259.435 192.175 0 1
Cu 258.547 192.544 0 1
Cu 257.637 192.858 0 1
Cu 256.708 193.117 0 1
Cu 255.763 193.319 0 1
Cu 254.808 193.464 0 1
Cu 253.845 193.552 0 1
Cu 252.878 193.581 0 1
Cu 251.91 193.552 0 1
Cu 250.947 193.464 0 1
Cu 249.992 193.319 0 1
Cu 249.048 193.117 0 1
Cu 248.118 192.858 0 1
Cu 247.208 192.544 0 1
Cu 246.32 192.175 0 1
Cu 245.458 191.754 0 1
Cu 244.625 191.281 0 1
Cu 243.825 190.76 0 1
Cu 243.061 190.191 0 1
Cu 242.335 189.578 0 1
Cu 241.651 188.922 0 1
Cu 241.378 188.226 0 1
Cu 241.378 187.493 0 1
Cu 241.378 186.725 0 1
Cu 241.378 185.927 0 1
Cu 241.378 185.1 0 1
Cu 241.378 184.248 0 1
Cu 241.378 183.375 0 1
Cu 241.378 182.484 0 1
Cu 241.378 181.579 0 1
Cu 241.378 180.662 0 1
Cu 241.378 179.739 0 1
Cu 241.378 178.811 0 1
Cu 241.378 177.884 0 1
Cu 241.378 176.96 0 1
Cu 241.378 176.044 0 1
Cu 241.378 175.138 0 1
Cu 241.378 174.247 0 1
Cu 241.378 173.374 0 1
Cu 241.378 172.523 0 1
Cu 241.378 171.696 0 1
Cu 241.378 170.898 0 1
Cu 241.378 170.13 0 1
Cu 241.378 169.397 0 1
Cu 241.651 168.701 0 1
Cu 242.335 168.045 0 1
Cu 243.061 167.431 0 1
Cu 243.825 166.863 0 1
Cu 244.625 166.341 0 1
Cu 245.458 165.869 0 1
Cu 246.32 165.448 0 1
Cu 247.208 165.079 0 1
Cu 248.118 164.765 0 1
Cu 249.048 164.506 0 1
Cu 249.992 164.304 0 1
Cu 250.947 164.159 0 1
Cu 251.91 164.071 0 1
Cu 252.878 164.042 0 1
Cu 253.845 164.071 0 1
Cu 254.808 164.159 0 1
Cu 255.763 164.304 0 1
Cu 256.708 164.506 0 1
Cu 257.637 164.765 0 1
Cu 258.547 165.079 0 1
Cu 259.435 165.448 0 1
Cu 260.297 165.869 0 1
Cu 261.13 166.341 0 1
Cu 261.93 166.863 0 1
Cu 262.694 167.431 0 1
Cu 263.42 168.045 0 1
Cu 264.104 168.701 0 1
Cu 264.378 169.397 0 1
Cu 264.378 170.13 0 1
Cu 264.378 170.898 0 1
Cu 264.378 171.696 0 1
Cu 264.378 172.523 0 1
Cu 264.378 173.374 0 1
Cu 264.378 174.247 0 1
Cu 264.378 175.138 0 1
Cu 264.378 176.044 0 1
Cu 264.378 176.96 0 1
Cu 264.378 177.884 0 1
Cu 264.378 178.811 0 1
Cu 264.661 178.811 -3.32828 1
Cu 264.661 179.762 -3.32828 1
Cu 264.661 180.708 -3.32828 1
Cu 264.661 181.647 -3.32828 1
Cu 264.661 182.575 -3.32828 1
Cu 264.661 183.488 -3.32828 1
Cu 264.661 184.382 -3.32828 1
Cu 264.661 185.255 -3.32828 1
Cu 264.661 186.102 -3.32828 1
Cu 264.661 186.92 -3.32828 1
Cu 264.661 187.706 -3.32828 1
Cu 264.661 188.457 -3.32828 1
Cu 264.381 189.171 -3.32828 1
Cu 263.68 189.843 -3.32828 1
Cu 262.936 190.471 -3.32828 1
Cu 262.153 191.054 -3.32828 1
Cu 261.333 191.589 -3.32828 1
Cu 260.48 192.072 -3.32828 1
Cu 259.596 192.504 -3.32828 1
Cu 258.686 192.882 -3.32828 1
Cu 257.754 193.204 -3.32828 1
Cu 256.802 193.469 -3.32828 1
Cu 255.834 193.676 -3.32828 1
Cu 254.855 193.825 -3.32828 1
Cu 253.868 193.914 -3.32828 1
Cu 252.878 193.944 -3.32828 1
Cu 251.887 193.914 -3.32828 1
Cu 250.9 193.825 -3.32828 1
Cu 249.921 193.676 -3.32828 1
Cu 248.953 193.469 -3.32828 1
Cu 248.001 193.204 -3.32828 1
Cu 247.069 192.882 -3.32828 1
Cu 246.159 192.504 -3.32828 1
Cu 245.275 192.072 -3.32828 1
Cu 244.422 191.589 -3.32828 1
Cu 243.602 191.054 -3.32828 1
Cu 242.819 190.471 -3.32828 1
Cu 242.075 189.843 -3.32828 1
Cu 241.374 189.171 -3.32828 1
Cu 241.094 188.457 -3.32828 1
Cu 241.094 187.706 -3.32828 1
Cu 241.094 186.92 -3.32828 1
Cu 241.094 186.102 -3.32828 1
Cu 241.094 185.255 -3.32828 1
Cu 241.094 184.382 -3.32828 1
Cu 241.094 183.488 -3.32828 1
Cu 241.094 182.575 -3.32828 1
Cu 241.094 181.647 -3.32828 1
Cu 241.094 180.708 -3.32828 1
Cu 241.094 179.762 -3.32828 1
Cu 241.094 178.811 -3.32828 1
Cu 241.094 177.861 -3.32828 1
Cu 241.094 176.915 -3.32828 1
Cu 241.094 175.976 -3.32828 1
Cu 241.094 175.048 -3.32828 1
Cu 241.094 174.135 -3.32828 1
Cu 241.094 173.241 -3.32828 1
Cu 241.094 172.368 -3.32828 1
Cu 241.094 171.521 -3.32828 1
Cu 241.094 170.703 -3.32828 1
Cu 241.094 169.917 -3.32828 1
Cu 241.094 169.165 -3.32828 1
Cu 241.374 168.452 -3.32828 1
Cu 242.075 167.78 -3.32828 1
Cu 242.819 167.151 -3.32828 1
Cu 243.602 166.569 -3.32828 1
Cu 244.422 166.034 -3.32828 1
Cu 245.275 165.55 -3.32828 1
Cu 246.159 165.119 -3.32828 1
Cu 247.069 164.741 -3.32828 1
Cu 248.001 164.419 -3.32828 1
Cu 248.953 164.154 -3.32828 1
Cu 249.921 163.947 -3.32828 1
Cu 250.9 163.798 -3.32828 1
Cu 251.887 163.708 -3.32828 1
Cu 252.878 163.679 -3.32828 1
Cu 253.868 163.708 -3.32828 1
Cu 254.855 163.798 -3.32828 1
Cu 255.834 163.947 -3.32828 1
Cu 256.802 164.154 -3.32828 1
Cu 257.754 164.419 -3.32828 1
Cu 258.686 164.741 -3.32828 1
Cu 259.596 165.119 -3.32828 1
Cu 260.48 165.55 -3.32828 1
Cu 261.333 166.034 -3.32828 1
Cu 262.153 166.569 -3.32828 1
Cu 262.936 167.151 -3.32828 1
Cu 263.68 167.78 -3.32828 1
Cu 264.381 168.452 -3.32828 1
Cu 264.661 169.165 -3.32828 1
Cu 264.661 169.917 -3.32828 1
Cu 264.661 170.703 -3.32828 1
Cu 264.661 171.521 -3.32828 1
Cu 264.661 172.368 -3.32828 1
Cu 264.661 173.241 -3.32828 1
Cu 264.661 174.135 -3.32828 1
Cu 264.661 175.048 -3.32828 1
Cu 264.661 175.976 -3.32828 1
Cu 264.661 176.915 -3.32828 1
Cu 264.661 177.861 -3.32828 1
Cu 264.661 178.811 -3.32828 1
Cu 265.247 178.811 -5.79486 1
Cu 265.247 179.809 -5.79486 1
Cu 265.247 180.802 -5.79486 1
Cu 265.247 181.788 -5.79486 1
Cu 265.247 182.762 -5.79486 1
Cu 265.247 183.721 -5.79486 1
Cu 265.247 184.66 -5.79486 1
Cu 265.247 185.575 -5.79486 1
Cu 265.247 186.465 -5.79486 1
Cu 265.247 187.324 -5.79486 1
Cu 265.247 188.149 -5.79486 1
Cu 265.247 188.938 -5.79486 1
Cu 264.953 189.686 -5.79486 1
Cu 264.217 190.392 -5.79486 1
Cu 263.437 191.052 -5.79486 1
Cu 262.614 191.664 -5.79486 1
Cu 261.754 192.225 -5.79486 1
Cu 260.858 192.733 -5.79486 1
Cu 259.931 193.186 -5.79486 1
Cu 258.976 193.582 -5.79486 1
Cu 257.997 193.92 -5.79486 1
Cu 256.997 194.199 -5.79486 1
Cu 255.982 194.416 -5.79486 1
Cu 254.954 194.572 -5.79486 1
Cu 253.918 194.666 -5.79486 1
Cu 252.878 194.698 -5.79486 1
Cu 251.837 194.666 -5.79486 1
Cu 250.801 194.572 -5.79486 1
Cu 249.773 194.416 -5.79486 1
Cu 248.758 194.199 -5.79486 1
Cu 247.758 193.92 -5.79486 1
Cu 246.779 193.582 -5.79486 1
Cu 245.824 193.186 -5.79486 1
Cu 244.897 192.733 -5.79486 1
Cu 244.001 192.225 -5.79486 1
Cu 243.141 191.664 -5.79486 1
Cu 242.318 191.052 -5.79486 1
Cu 241.538 190.392 -5.79486 1
Cu 240.802 189.686 -5.79486 1
Cu 240.508 188.938 -5.79486 1
Cu 240.508 188.149 -5.79486 1
Cu 240.508 187.324 -5.79486 1
Cu 240.508 186.465 -5.79486 1
Cu 240.508 185.575 -5.79486 1
Cu 240.508 184.66 -5.79486 1
Cu 240.508 183.721 -5.79486 1
Cu 240.508 182.762 -5.79486 1
Cu 240.508 181.788 -5.79486 1
Cu 240.508 180.802 -5.79486 1
Cu 240.508 179.809 -5.79486 1
Cu 240.508 178.811 -5.79486 1
Cu 240.508 177.814 -5.79486 1
Cu 240.508 176.82 -5.79486 1
Cu 240.508 175.835 -5.79486 1
Cu 240.508 174.861 -5.79486 1
Cu 240.508 173.902 -5.79486 1
Cu 240.508 172.963 -5.79486 1
Cu 240.508 172.047 -5.79486 1
Cu 240.508 171.158 -5.79486 1
Cu 240.508 170.299 -5.79486 1
Cu 240.508 169.474 -5.79486 1
Cu 240.508 168.685 -5.79486 1
Cu 240.802 167.936 -5.79486 1
Cu 241.538 167.231 -5.79486 1
Cu 242.318 166.571 -5.79486 1
Cu 243.141 165.959 -5.79486 1
Cu 244.001 165.398 -5.79486 1
Cu 244.897 164.89 -5.79486 1
Cu 245.824 164.437 -5.79486 1
Cu 246.779 164.041 -5.79486 1
Cu 247.758 163.703 -5.79486 1
Cu 248.758 163.424 -5.79486 1
Cu 249.773 163.206 -5.79486 1
Cu 250.801 163.05 -5.79486 1
Cu 251.837 162.956 -5.79486 1
Cu 252.878 162.925 -5.79486 1
Cu 253.918 162.956 -5.79486 1
Cu 254.954 163.05 -5.79486 1
Cu 255.982 163.206 -5.79486 1
Cu 256.997 163.424 -5.79486 1
Cu 257.997 163.703 -5.79486 1
Cu 258.976 164.041 -5.79486 1
Cu 259.931 164.437 -5.79486 1
Cu 260.858 164.89 -5.79486 1
Cu 261.754 165.398 -5.79486 1
Cu 262.614 165.959 -5.79486 1
Cu 263.437 166.571 -5.79486 1
Cu 264.217 167.231 -5.79486 1
Cu 264.953 167.936 -5.79486 1
Cu 265.247 168.685 -5.79486 1
Cu 265.247 169.474 -5.79486 1
Cu 265.247 170.299 -5.79486 1
Cu 265.247 171.158 -5.79486 1
Cu 265.247 172.047 -5.79486 1
Cu 265.247 172.963 -5.79486 1
Cu 265.247 173.902 -5.79486 1
Cu 265.247 174.861 -5.79486 1
Cu 265.247 175.835 -5.79486 1
Cu 265.247 176.82 -5.79486 1
Cu 265.247 177.814 -5.79486 1
Cu 265.247 178.811 -5.79486 1
Cu 266.073 178.811 -8.01524 1
Cu 266.073 179.876 -8.01524 1
Cu 266.073 180.935 -8.01524 1
Cu 266.073 181.987 -8.01524 1
Cu 266.073 183.026 -8.01524 1
Cu 266.073 184.048 -8.01524 1
Cu 266.073 185.05 -8.01524 1
Cu 266.073 186.027 -8.01524 1
Cu 266.073 186.976 -8.01524 1
Cu 266.073 187.892 -8.01524 1
Cu 266.073 188.773 -8.01524 1
Cu 266.073 189.614 -8.01524 1
Cu 265.76 190.413 -8.01524 1
Cu 264.975 191.165 -8.01524 1
Cu 264.142 191.869 -8.01524 1
Cu 263.265 192.522 -8.01524 1
Cu 262.347 193.12 -8.01524 1
Cu 261.391 193.662 -8.01524 1
Cu 260.402 194.146 -8.01524 1
Cu 259.383 194.569 -8.01524 1
Cu 258.338 194.929 -8.01524 1
Cu 257.272 195.226 -8.01524 1
Cu 256.189 195.458 -8.01524 1
Cu 255.092 195.625 -8.01524 1
Cu 253.987 195.725 -8.01524 1
Cu 252.878 195.759 -8.01524 1
Cu 251.768 195.725 -8.01524 1
Cu 250.663 195.625 -8.01524 1
Cu 249.566 195.458 -8.01524 1
Cu 248.483 195.226 -8.01524 1
Cu 247.417 194.929 -8.01524 1
Cu 246.372 194.569 -8.01524 1
Cu 245.353 194.146 -8.01524 1
Cu 244.364 193.662 -8.01524 1
Cu 243.408 193.12 -8.01524 1
Cu 242.49 192.522 -8.01524 1
Cu 241.613 191.869 -8.01524 1
Cu 240.78 191.165 -8.01524 1
Cu 239.995 190.413 -8.01524 1
Cu 239.682 189.614 -8.01524 1
Cu 239.682 188.773 -8.01524 1
Cu 239.682 187.892 -8.01524 1
Cu 239.682 186.976 -8.01524 1
Cu 239.682 186.027 -8.01524 1
Cu 239.682 185.05 -8.01524 1
Cu 239.682 184.048 -8.01524 1
Cu 239.682 183.026 -8.01524 1
Cu 239.682 181.987 -8.01524 1
Cu 239.682 180.935 -8.01524 1
Cu 239.682 179.876 -8.01524 1
Cu 239.682 178.811 -8.01524 1
Cu 239.682 177.747 -8.01524 1
Cu 239.682 176.687 -8.01524 1
Cu 239.682 175.636 -8.01524 1
Cu 239.682 174.597 -8.01524 1
Cu 239.682 173.574 -8.01524 1
Cu 239.682 172.573 -8.01524 1
Cu 239.682 171.596 -8.01524 1
Cu 239.682 170.647 -8.01524 1
Cu 239.682 169.731 -8.01524 1
Cu 239.682 168.85 -8.01524 1
Cu 239.682 168.009 -8.01524 1
Cu 239.995 167.21 -8.01524 1
Cu 240.78 166.457 -8.01524 1
Cu 241.613 165.753 -8.01524 1
Cu 242.49 165.101 -8.01524 1
Cu 243.408 164.502 -8.01524 1
Cu 244.364 163.96 -8.01524 1
Cu 245.353 163.477 -8.01524 1
Cu 246.372 163.054 -8.01524 1
Cu 247.417 162.694 -8.01524 1
Cu 248.483 162.397 -8.01524 1
Cu 249.566 162.164 -8.01524 1
Cu 250.663 161.998 -8.01524 1
Cu 251.768 161.898 -8.01524 1
Cu 252.878 161.864 -8.01524 1
Cu 253.987 161.898 -8.01524 1
Cu 255.092 161.998 -8.01524 1
Cu 256.189 162.164 -8.01524 1
Cu 257.272 162.397 -8.01524 1
Cu 258.338 162.694 -8.01524 1
Cu 259.383 163.054 -8.01524 1
Cu 260.402 163.477 -8.01524 1
Cu 261.391 163.96 -8.01524 1
Cu 262.347 164.502 -8.01524 1
Cu 263.265 165.101 -8.01524 1
Cu 264.142 165.753 -8.01524 1
Cu 264.975 166.457 -8.01524 1
Cu 265.76 167.21 -8.01524 1
Cu 266.073 168.009 -8.01524 1
Cu 266.073 168.85 -8.01524 1
Cu 266.073 169.731 -8.01524 1
Cu 266.073 170.647 -8.01524 1
Cu 266.073 171.596 -8.01524 1
Cu 266.073 172.573 -8.01524 1
Cu 266.073 173.574 -8.01524 1
Cu 266.073 174.597 -8.01524 1
Cu 266.073 175.636 -8.01524 1
Cu 266.073 176.687 -8.01524 1
Cu 266.073 177.747 -8.01524 1
Cu 266.073 178.811 -8.01524 1
Cu 267.132 178.811 -10.0894 1
Cu 267.132 179.961 -10.0894 1
Cu 267.132 181.106 -10.0894 1
Cu 267.132 182.242 -10.0894 1
Cu 267.132 183.364 -10.0894 1
Cu 267.132 184.469 -10.0894 1
Cu 267.132 185.551 -10.0894 1
Cu 267.132 186.606 -10.0894 1
Cu 267.132 187.631 -10.0894 1
Cu 267.132 188.621 -10.0894 1
Cu 267.132 189.572 -10.0894 1
Cu 267.132 190.481 -10.0894 1
Cu 266.794 191.344 -10.0894 1
Cu 265.946 192.157 -10.0894 1
Cu 265.046 192.917 -10.0894 1
Cu 264.098 193.622 -10.0894 1
Cu 263.106 194.269 -10.0894 1
Cu 262.074 194.854 -10.0894 1
Cu 261.006 195.376 -10.0894 1
Cu 259.905 195.833 -10.0894 1
Cu 258.777 196.223 -10.0894 1
Cu 257.625 196.544 -10.0894 1
Cu 256.455 196.794 -10.0894 1
Cu 255.27 196.974 -10.0894 1
Cu 254.076 197.083 -10.0894 1
Cu 252.878 197.119 -10.0894 1
Cu 251.679 197.083 -10.0894 1
Cu 250.485 196.974 -10.0894 1
Cu 249.3 196.794 -10.0894 1
Cu 248.13 196.544 -10.0894 1
Cu 246.978 196.223 -10.0894 1
Cu 245.85 195.833 -10.0894 1
Cu 244.749 195.376 -10.0894 1
Cu 243.681 194.854 -10.0894 1
Cu 242.649 194.269 -10.0894 1
Cu 241.657 193.622 -10.0894 1
Cu 240.709 192.917 -10.0894 1
Cu 239.809 192.157 -10.0894 1
Cu 238.961 191.344 -10.0894 1
Cu 238.623 190.481 -10.0894 1
Cu 238.623 189.572 -10.0894 1
Cu 238.623 188.621 -10.0894 1
Cu 238.623 187.631 -10.0894 1
Cu 238.623 186.606 -10.0894 1
Cu 238.623 185.551 -10.0894 1
Cu 238.623 184.469 -10.0894 1
Cu 238.623 183.364 -10.0894 1
Cu 238.623 182.242 -10.0894 1
Cu 238.623 181.106 -10.0894 1
Cu 238.623 179.961 -10.0894 1
Cu 238.623 178.811 -10.0894 1
Cu 238.623 177.662 -10.0894 1
Cu 238.623 176.517 -10.0894 1
Cu 238.623 175.381 -10.0894 1
Cu 238.623 174.259 -10.0894 1
Cu 238.623 173.154 -10.0894 1
Cu 238.623 172.072 -10.0894 1
Cu 238.623 171.017 -10.0894 1
Cu 238.623 169.992 -10.0894 1
Cu 238.623 169.002 -10.0894 1
Cu 238.623 168.051 -10.0894 1
Cu 238.623 167.142 -10.0894 1
Cu 238.961 166.279 -10.0894 1
Cu 239.809 165.466 -10.0894 1
Cu 240.709 164.705 -10.0894 1
Cu 241.657 164 -10.0894 1
Cu 242.649 163.354 -10.0894 1
Cu 243.681 162.769 -10.0894 1
Cu 244.749 162.246 -10.0894 1
Cu 245.85 161.79 -10.0894 1
Cu 246.978 161.4 -10.0894 1
Cu 248.13 161.079 -10.0894 1
Cu 249.3 160.828 -10.0894 1
Cu 250.485 160.648 -10.0894 1
Cu 251.679 160.54 -10.0894 1
Cu 252.878 160.504 -10.0894 1
Cu 254.076 160.54 -10.0894 1
Cu 255.27 160.648 -10.0894 1
Cu 256.455 160.828 -10.0894 1
Cu 257.625 161.079 -10.0894 1
Cu 258.777 161.4 -10.0894 1
Cu 259.905 161.79 -10.0894 1
Cu 261.006 162.246 -10.0894 1
Cu 262.074 162.769 -10.0894 1
Cu 263.106 163.354 -10.0894 1
Cu 264.098 164 -10.0894 1
Cu 265.046 164.705 -10.0894 1
Cu 265.946 165.466 -10.0894 1
Cu 266.794 166.279 -10.0894 1
Cu 267.132 167.142 -10.0894 1
Cu 267.132 168.051 -10.0894 1
Cu 267.132 169.002 -10.0894 1
Cu 267.132 169.992 -10.0894 1
Cu 267.132 171.017 -10.0894 1
Cu 267.132 172.072 -10.0894 1
Cu 267.132 173.154 -10.0894 1
Cu 267.132 174.259 -10.0894 1
Cu 267.132 175.381 -10.0894 1
Cu 267.132 176.517 -10.0894 1
Cu 267.132 177.662 -10.0894 1
Cu 267.132 178.811 -10.0894 1
Cu 268.441 178.811 -12.0613 1
Cu 268.441 180.066 -12.0613 1
Cu 268.441 181.317 -12.0613 1
Cu 268.441 182.557 -12.0613 1
Cu 268.441 183.782 -12.0613 1
Cu 268.441 184.988 -12.0613 1
Cu 268.441 186.169 -12.0613 1
Cu 268.441 187.322 -12.0613 1
Cu 268.441 188.441 -12.0613 1
Cu 268.441 189.521 -12.0613 1
Cu 268.441 190.56 -12.0613 1
Cu 268.441 191.552 -12.0613 1
Cu 268.071 192.494 -12.0613 1
Cu 267.145 193.382 -12.0613 1
Cu 266.163 194.212 -12.0613 1
Cu 265.128 194.982 -12.0613 1
Cu 264.045 195.688 -12.0613 1
Cu 262.918 196.327 -12.0613 1
Cu 261.752 196.897 -12.0613 1
Cu 260.55 197.396 -12.0613 1
Cu 259.318 197.821 -12.0613 1
Cu 258.061 198.171 -12.0613 1
Cu 256.783 198.445 -12.0613 1
Cu 255.49 198.642 -12.0613 1
Cu 254.186 198.76 -12.0613 1
Cu 252.878 198.799 -12.0613 1
Cu 251.569 198.76 -12.0613 1
Cu 250.265 198.642 -12.0613 1
Cu 248.972 198.445 -12.0613 1
Cu 247.694 198.171 -12.0613 1
Cu 246.437 197.821 -12.0613 1
Cu 245.205 197.396 -12.0613 1
Cu 244.003 196.897 -12.0613 1
Cu 242.837 196.327 -12.0613 1
Cu 241.71 195.688 -12.0613 1
Cu 240.627 194.982 -12.0613 1
Cu 239.592 194.212 -12.0613 1
Cu 238.61 193.382 -12.0613 1
Cu 237.684 192.494 -12.0613 1
Cu 237.314 191.552 -12.0613 1
Cu 237.314 190.56 -12.0613 1
Cu 237.314 189.521 -12.0613 1
Cu 237.314 188.441 -12.0613 1
Cu 237.314 187.322 -12.0613 1
Cu 237.314 186.169 -12.0613 1
Cu 237.314 184.988 -12.0613 1
Cu 237.314 183.782 -12.0613 1
Cu 237.314 182.557 -12.0613 1
Cu 237.314 181.317 -12.0613 1
Cu 237.314 180.066 -12.0613 1
Cu 237.314 178.811 -12.0613 1
Cu 237.314 177.556 -12.0613 1
Cu 237.314 176.306 -12.0613 1
Cu 237.314 175.066 -12.0613 1
Cu 237.314 173.841 -12.0613 1
Cu 237.314 172.635 -12.0613 1
Cu 237.314 171.453 -12.0613 1
Cu 237.314 170.301 -12.0613 1
Cu 237.314 169.182 -12.0613 1
Cu 237.314 168.101 -12.0613 1
Cu 237.314 167.063 -12.0613 1
Cu 237.314 166.071 -12.0613 1
Cu 237.684 165.129 -12.0613 1
Cu 238.61 164.241 -12.0613 1
Cu 239.592 163.411 -12.0613 1
Cu 240.627 162.641 -12.0613 1
Cu 241.71 161.935 -12.0613 1
Cu 242.837 161.296 -12.0613 1
Cu 244.003 160.726 -12.0613 1
Cu 245.205 160.227 -12.0613 1
Cu 246.437 159.802 -12.0613 1
Cu 247.694 159.452 -12.0613 1
Cu 248.972 159.178 -12.0613 1
Cu 250.265 158.981 -12.0613 1
Cu 251.569 158.863 -12.0613 1
Cu 252.878 158.824 -12.0613 1
Cu 254.186 158.863 -12.0613 1
Cu 255.49 158.981 -12.0613 1
Cu 256.783 159.178 -12.0613 1
Cu 258.061 159.452 -12.0613 1
Cu 259.318 159.802 -12.0613 1
Cu 260.55 160.227 -12.0613 1
Cu 261.752 160.726 -12.0613 1
Cu 262.918 161.296 -12.0613 1
Cu 264.045 161.935 -12.0613 1
Cu 265.128 162.641 -12.0613 1
Cu 266.163 163.411 -12.0613 1
Cu 267.145 164.241 -12.0613 1
Cu 268.071 165.129 -12.0613 1
Cu 268.441 166.071 -12.0613 1
Cu 268.441 167.063 -12.0613 1
Cu 268.441 168.101 -12.0613 1
Cu 268.441 169.182 -12.0613 1
Cu 268.441 170.301 -12.0613 1
Cu 268.441 171.453 -12.0613 1
Cu 268.441 172.635 -12.0613 1
Cu 268.441 173.841 -12.0613 1
Cu 268.441 175.066 -12.0613 1
Cu 268.441 176.306 -12.0613 1
Cu 268.441 177.556 -12.0613 1
Cu 268.441 178.811 -12.0613 1
Cu 270.039 178.811 -13.9553 1
Cu 270.039 180.195 -13.9553 1
Cu 270.039 181.574 -13.9553 1
Cu 270.039 182.941 -13.9553 1
Cu 270.039 184.293 -13.9553 1
Cu 270.039 185.622 -13.9553 1
Cu 270.039 186.925 -13.9553 1
Cu 270.039 188.196 -13.9553 1
Cu 270.039 189.43 -13.9553 1
Cu 270.039 190.621 -13.9553 1
Cu 270.039 191.767 -13.9553 1
Cu 270.039 192.861 -13.9553 1
Cu 269.631 193.899 -13.9553 1
Cu 268.611 194.878 -13.9553 1
Cu 267.527 195.794 -13.9553 1
Cu 266.387 196.643 -13.9553 1
Cu 265.192 197.421 -13.9553 1
Cu 263.95 198.126 -13.9553 1
Cu 262.663 198.754 -13.9553 1
Cu 261.338 199.304 -13.9553 1
Cu 259.98 199.773 -13.9553 1
Cu 258.593 200.16 -13.9553 1
Cu 257.184 200.462 -13.9553 1
Cu 255.758 200.678 -13.9553 1
Cu 254.321 200.809 -13.9553 1
Cu 252.878 200.852 -13.9553 1
Cu 251.434 200.809 -13.9553 1
Cu 249.997 200.678 -13.9553 1
Cu 248.571 200.462 -13.9553 1
Cu 247.162 200.16 -13.9553 1
Cu 245.775 199.773 -13.9553 1
Cu 244.417 199.304 -13.9553 1
Cu 243.092 198.754 -13.9553 1
Cu 241.805 198.126 -13.9553 1
Cu 240.563 197.421 -13.9553 1
Cu 239.368 196.643 -13.9553 1
Cu 238.228 195.794 -13.9553 1
Cu 237.144 194.878 -13.9553 1
Cu 236.124 193.899 -13.9553 1
Cu 235.716 192.861 -13.9553 1
Cu 235.716 191.767 -13.9553 1
Cu 235.716 190.621 -13.9553 1
Cu 235.716 189.43 -13.9553 1
Cu 235.716 188.196 -13.9553 1
Cu 235.716 186.925 -13.9553 1
Cu 235.716 185.622 -13.9553 1
Cu 235.716 184.293 -13.9553 1
Cu 235.716 182.941 -13.9553 1
Cu 235.716 181.574 -13.9553 1
Cu 235.716 180.195 -13.9553 1
Cu 235.716 178.811 -13.9553 1
Cu 235.716 177.427 -13.9553 1
Cu 235.716 176.049 -13.9553 1
Cu 235.716 174.681 -13.9553 1
Cu 235.716 173.33 -13.9553 1
Cu 235.716 172 -13.9553 1
Cu 235.716 170.698 -13.9553 1
Cu 235.716 169.427 -13.9553 1
Cu 235.716 168.193 -13.9553 1
Cu 235.716 167.001 -13.9553 1
Cu 235.716 165.856 -13.9553 1
Cu 235.716 164.762 -13.9553 1
Cu 236.124 163.723 -13.9553 1
Cu 237.144 162.744 -13.9553 1
Cu 238.228 161.829 -13.9553 1
Cu 239.368 160.98 -13.9553 1
Cu 240.563 160.202 -13.9553 1
Cu 241.805 159.497 -13.9553 1
Cu 243.092 158.868 -13.9553 1
Cu 244.417 158.318 -13.9553 1
Cu 245.775 157.849 -13.9553 1
Cu 247.162 157.463 -13.9553 1
Cu 248.571 157.161 -13.9553 1
Cu 249.997 156.944 -13.9553 1
Cu 251.434 156.814 -13.9553 1
Cu 252.878 156.771 -13.9553 1
Cu 254.321 156.814 -13.9553 1
Cu 255.758 156.944 -13.9553 1
Cu 257.184 157.161 -13.9553 1
Cu 258.593 157.463 -13.9553 1
Cu 259.98 157.849 -13.9553 1
Cu 261.338 158.318 -13.9553 1
Cu 262.663 158.868 -13.9553 1
Cu 263.95 159.497 -13.9553 1
Cu 265.192 160.202 -13.9553 1
Cu 266.387 160.98 -13.9553 1
Cu 267.527 161.829 -13.9553 1
Cu 268.611 162.744 -13.9553 1
Cu 269.631 163.723 -13.9553 1
Cu 270.039 164.762 -13.9553 1
Cu 270.039 165.856 -13.9553 1
Cu 270.039 167.001 -13.9553 1
Cu 270.039 168.193 -13.9553 1
Cu 270.039 169.427 -13.9553 1
Cu 270.039 170.698 -13.9553 1
Cu 270.039 172 -13.9553 1
Cu 270.039 173.33 -13.9553 1
Cu 270.039 174.681 -13.9553 1
Cu 270.039 176.049 -13.9553 1
Cu 270.039 177.427 -13.9553 1
Cu 270.039 178.811 -13.9553 1
Cu 272.007 178.811 -15.7869 1
Cu 272.007 180.354 -15.7869 1
Cu 272.007 181.89 -15.7869 1
Cu 272.007 183.415 -15.7869 1
Cu 272.007 184.921 -15.7869 1
Cu 272.007 186.403 -15.7869 1
Cu 272.007 187.855 -15.7869 1
Cu 272.007 189.272 -15.7869 1
Cu 272.007 190.647 -15.7869 1
Cu 272.007 191.975 -15.7869 1
Cu 272.007 193.252 -15.7869 1
Cu 272.007 194.471 -15.7869 1
Cu 271.552 195.629 -15.7869 1
Cu 270.414 196.72 -15.7869 1
Cu 269.207 197.741 -15.7869 1
Cu 267.935 198.687 -15.7869 1
Cu 266.604 199.554 -15.7869 1
Cu 265.219 200.34 -15.7869 1
Cu 263.785 201.04 -15.7869 1
Cu 262.308 201.653 -15.7869 1
Cu 260.794 202.176 -15.7869 1
Cu 259.248 202.607 -15.7869 1
Cu 257.678 202.943 -15.7869 1
Cu 256.088 203.185 -15.7869 1
Cu 254.486 203.33 -15.7869 1
Cu 252.878 203.379 -15.7869 1
Cu 251.269 203.33 -15.7869 1
Cu 249.667 203.185 -15.7869 1
Cu 248.077 202.943 -15.7869 1
Cu 246.507 202.607 -15.7869 1
Cu 244.961 202.176 -15.7869 1
Cu 243.447 201.653 -15.7869 1
Cu 241.97 201.04 -15.7869 1
Cu 240.536 200.34 -15.7869 1
Cu 239.151 199.554 -15.7869 1
Cu 237.82 198.687 -15.7869 1
Cu 236.548 197.741 -15.7869 1
Cu 235.341 196.72 -15.7869 1
Cu 234.203 195.629 -15.7869 1
Cu 233.748 194.471 -15.7869 1
Cu 233.748 193.252 -15.7869 1
Cu 233.748 191.975 -15.7869 1
Cu 233.748 190.647 -15.7869 1
Cu 233.748 189.272 -15.7869 1
Cu 233.748 187.855 -15.7869 1
Cu 233.748 186.403 -15.7869 1
Cu 233.748 184.921 -15.7869 1
Cu 233.748 183.415 -15.7869 1
Cu 233.748 181.89 -15.7869 1
Cu 233.748 180.354 -15.7869 1
Cu 233.748 178.811 -15.7869 1
Cu 233.748 177.269 -15.7869 1
Cu 233.748 175.732 -15.7869 1
Cu 233.748 174.208 -15.7869 1
Cu 233.748 172.702 -15.7869 1
Cu 233.748 171.22 -15.7869 1
Cu 233.748 169.768 -15.7869 1
Cu 233.748 168.351 -15.7869 1
Cu 233.748 166.976 -15.7869 1
Cu 233.748 165.648 -15.7869 1
Cu 233.748 164.371 -15.7869 1
Cu 233.748 163.152 -15.7869 1
Cu 234.203 161.994 -15.7869 1
Cu 235.341 160.903 -15.7869 1
Cu 236.548 159.882 -15.7869 1
Cu 237.82 158.936 -15.7869 1
Cu 239.151 158.069 -15.7869 1
Cu 240.536 157.283 -15.7869 1
Cu 241.97 156.582 -15.7869 1
Cu 243.447 155.969 -15.7869 1
Cu 244.961 155.447 -15.7869 1
Cu 246.507 155.016 -15.7869 1
Cu 248.077 154.679 -15.7869 1
Cu 249.667 154.438 -15.7869 1
Cu 251.269 154.293 -15.7869 1
Cu 252.878 154.244 -15.7869 1
Cu 254.486 154.293 -15.7869 1
Cu 256.088 154.438 -15.7869 1
Cu 257.678 154.679 -15.7869 1
Cu 259.248 155.016 -15.7869 1
Cu 260.794 155.447 -15.7869 1
Cu 262.308 155.969 -15.7869 1
Cu 263.785 156.582 -15.7869 1
Cu 265.219 157.283 -15.7869 1
Cu 266.604 158.069 -15.7869 1
Cu 267.935 158.936 -15.7869 1
Cu 269.207 159.882 -15.7869 1
Cu 270.414 160.903 -15.7869 1
Cu 271.552 161.994 -15.7869 1
Cu 272.007 163.152 -15.7869 1
Cu 272.007 164.371 -15.7869 1
Cu 272.007 165.648 -15.7869 1
Cu 272.007 166.976 -15.7869 1
Cu 272.007 168.351 -15.7869 1
Cu 272.007 169.768 -15.7869 1
Cu 272.007 171.22 -15.7869 1
Cu 272.007 172.702 -15.7869 1
Cu 272.007 174.208 -15.7869 1
Cu 272.007 175.732 -15.7869 1
Cu 272.007 177.269 -15.7869 1
Cu 272.007 178.811 -15.7869 1
Cu 274.504 178.811 -17.5667 1
Cu 274.504 180.555 -17.5667 1
Cu 274.504 182.292 -17.5667 1
Cu 274.504 184.016 -17.5667 1
Cu 274.504 185.719 -17.5667 1
Cu 274.504 187.394 -17.5667 1
Cu 274.504 189.036 -17.5667 1
Cu 274.504 190.637 -17.5667 1
Cu 274.504 192.192 -17.5667 1
Cu 274.504 193.694 -17.5667 1
Cu 274.504 195.137 -17.5667 1
Cu 274.504 196.516 -17.5667 1
Cu 273.99 197.825 -17.5667 1
Cu 272.704 199.058 -17.5667 1
Cu 271.339 200.212 -17.5667 1
Cu 269.901 201.282 -17.5667 1
Cu 268.396 202.262 -17.5667 1
Cu 266.83 203.151 -17.5667 1
Cu 265.209 203.943 -17.5667 1
Cu 263.539 204.636 -17.5667 1
Cu 261.827 205.227 -17.5667 1
Cu 260.08 205.714 -17.5667 1
Cu 258.304 206.094 -17.5667 1
Cu 256.507 206.367 -17.5667 1
Cu 254.696 206.531 -17.5667 1
Cu 252.878 206.586 -17.5667 1
Cu 251.059 206.531 -17.5667 1
Cu 249.248 206.367 -17.5667 1
Cu 247.451 206.094 -17.5667 1
Cu 245.675 205.714 -17.5667 1
Cu 243.928 205.227 -17.5667 1
Cu 242.216 204.636 -17.5667 1
Cu 240.546 203.943 -17.5667 1
Cu 238.925 203.151 -17.5667 1
Cu 237.359 202.262 -17.5667 1
Cu 235.854 201.282 -17.5667 1
Cu 234.416 200.212 -17.5667 1
Cu 233.051 199.058 -17.5667 1
Cu 231.765 197.825 -17.5667 1
Cu 231.251 196.516 -17.5667 1
Cu 231.251 195.137 -17.5667 1
Cu 231.251 193.694 -17.5667 1
Cu 231.251 192.192 -17.5667 1
Cu 231.251 190.637 -17.5667 1
Cu 231.251 189.036 -17.5667 1
Cu 231.251 187.394 -17.5667 1
Cu 231.251 185.719 -17.5667 1
Cu 231.251 184.016 -17.5667 1
Cu 231.251 182.292 -17.5667 1
Cu 231.251 180.555 -17.5667 1
Cu 231.251 178.811 -17.5667 1
Cu 231.251 177.067 -17.5667 1
Cu 231.251 175.33 -17.5667 1
Cu 231.251 173.607 -17.5667 1
Cu 231.251 171.904 -17.5667 1
Cu 231.251 170.229 -17.5667 1
Cu 231.251 168.587 -17.5667 1
Cu 231.251 166.985 -17.5667 1
Cu 231.251 165.431 -17.5667 1
Cu 231.251 163.929 -17.5667 1
Cu 231.251 162.486 -17.5667 1
Cu 231.251 161.107 -17.5667 1
Cu 231.765 159.798 -17.5667 1
Cu 233.051 158.564 -17.5667 1
Cu 234.416 157.411 -17.5667 1
Cu 235.854 156.341 -17.5667 1
Cu 237.359 155.36 -17.5667 1
Cu 238.925 154.472 -17.5667 1
Cu 240.546 153.68 -17.5667 1
Cu 242.216 152.987 -17.5667 1
Cu 243.928 152.396 -17.5667 1
Cu 245.675 151.909 -17.5667 1
Cu 247.451 151.529 -17.5667 1
Cu 249.248 151.256 -17.5667 1
Cu 251.059 151.091 -17.5667 1
Cu 252.878 151.037 -17.5667 1
Cu 254.696 151.091 -17.5667 1
Cu 256.507 151.256 -17.5667 1
Cu 258.304 151.529 -17.5667 1
Cu 260.08 151.909 -17.5667 1
Cu 261.827 152.396 -17.5667 1
Cu 263.539 152.987 -17.5667 1
Cu 265.209 153.68 -17.5667 1
Cu 266.83 154.472 -17.5667 1
Cu 268.396 155.36 -17.5667 1
Cu 269.901 156.341 -17.5667 1
Cu 271.339 157.411 -17.5667 1
Cu 272.704 158.564 -17.5667 1
Cu 273.99 159.798 -17.5667 1
Cu 274.504 161.107 -17.5667 1
Cu 274.504 162.486 -17.5667 1
Cu 274.504 163.929 -17.5667 1
Cu 274.504 165.431 -17.5667 1
Cu 274.504 166.985 -17.5667 1
Cu 274.504 168.587 -17.5667 1
Cu 274.504 170.229 -17.5667 1
Cu 274.504 171.904 -17.5667 1
Cu 274.504 173.607 -17.5667 1
Cu 274.504 175.33 -17.5667 1
Cu 274.504 177.067 -17.5667 1
Cu 274.504 178.811 -17.5667 1
Cu 277.956 178.811 -19.3025 1
Cu 277.956 180.834 -19.3025 1
Cu 277.956 182.848 -19.3025 1
Cu 277.956 184.846 -19.3025 1
Cu 277.956 186.821 -19.3025 1
Cu 277.956 188.764 -19.3025 1
Cu 277.956 190.668 -19.3025 1
Cu 277.956 192.525 -19.3025 1
Cu 277.956 194.328 -19.3025 1
Cu 277.956 196.069 -19.3025 1
Cu 277.956 197.743 -19.3025 1
Cu 277.956 199.341 -19.3025 1
Cu 277.36 200.859 -19.3025 1
Cu 275.868 202.29 -19.3025 1
Cu 274.285 203.628 -19.3025 1
Cu 272.618 204.868 -19.3025 1
Cu 270.873 206.005 -19.3025 1
Cu 269.057 207.035 -19.3025 1
Cu 267.177 207.954 -19.3025 1
Cu 265.241 208.757 -19.3025 1
Cu 263.256 209.443 -19.3025 1
Cu 261.23 210.007 -19.3025 1
Cu 259.171 210.448 -19.3025 1
Cu 257.087 210.765 -19.3025 1
Cu 254.986 210.955 -19.3025 1
Cu 252.878 211.019 -19.3025 1
Cu 250.769 210.955 -19.3025 1
Cu 248.668 210.765 -19.3025 1
Cu 246.584 210.448 -19.3025 1
Cu 244.525 210.007 -19.3025 1
Cu 242.499 209.443 -19.3025 1
Cu 240.514 208.757 -19.3025 1
Cu 238.578 207.954 -19.3025 1
Cu 236.698 207.035 -19.3025 1
Cu 234.882 206.005 -19.3025 1
Cu 233.137 204.868 -19.3025 1
Cu 231.47 203.628 -19.3025 1
Cu 229.887 202.29 -19.3025 1
Cu 228.395 200.859 -19.3025 1
Cu 227.799 199.341 -19.3025 1
Cu 227.799 197.743 -19.3025 1
Cu 227.799 196.069 -19.3025 1
Cu 227.799 194.328 -19.3025 1
Cu 227.799 192.525 -19.3025 1
Cu 227.799 190.668 -19.3025 1
Cu 227.799 188.764 -19.3025 1
Cu 227.799 186.821 -19.3025 1
Cu 227.799 184.846 -19.3025 1
Cu 227.799 182.848 -19.3025 1
Cu 227.799 180.834 -19.3025 1
Cu 227.799 178.811 -19.3025 1
Cu 227.799 176.789 -19.3025 1
Cu 227.799 174.775 -19.3025 1
Cu 227.799 172.776 -19.3025 1
Cu 227.799 170.802 -19.3025 1
Cu 227.799 168.859 -19.3025 1
Cu 227.799 166.955 -19.3025 1
Cu 227.799 165.098 -19.3025 1
Cu 227.799 163.295 -19.3025 1
Cu 227.799 161.554 -19.3025 1
Cu 227.799 159.88 -19.3025 1
Cu 227.799 158.282 -19.3025 1
Cu 228.395 156.764 -19.3025 1
Cu 229.887 155.333 -19.3025 1
Cu 231.47 153.995 -19.3025 1
Cu 233.137 152.755 -19.3025 1
Cu 234.882 151.618 -19.3025 1
Cu 236.698 150.588 -19.3025 1
Cu 238.578 149.669 -19.3025 1
Cu 240.514 148.866 -19.3025 1
Cu 242.499 148.18 -19.3025 1
Cu 244.525 147.616 -19.3025 1
Cu 246.584 147.174 -19.3025 1
Cu 248.668 146.858 -19.3025 1
Cu 250.769 146.667 -19.3025 1
Cu 252.878 146.604 -19.3025 1
Cu 254.986 146.667 -19.3025 1
Cu 257.087 146.858 -19.3025 1
Cu 259.171 147.174 -19.3025 1
Cu 261.23 147.616 -19.3025 1
Cu 263.256 148.18 -19.3025 1
Cu 265.241 148.866 -19.3025 1
Cu 267.177 149.669 -19.3025 1
Cu 269.057 150.588 -19.3025 1
Cu 270.873 151.618 -19.3025 1
Cu 272.618 152.755 -19.3025 1
Cu 274.285 153.995 -19.3025 1
Cu 275.868 155.333 -19.3025 1
Cu 277.36 156.764 -19.3025 1
Cu 277.956 158.282 -19.3025 1
Cu 277.956 159.88 -19.3025 1
Cu 277.956 161.554 -19.3025 1
Cu 277.956 163.295 -19.3025 1
Cu 277.956 165.098 -19.3025 1
Cu 277.956 166.955 -19.3025 1
Cu 277.956 168.859 -19.3025 1
Cu 277.956 170.802 -19.3025 1
Cu 277.956 172.776 -19.3025 1
Cu 277.956 174.775 -19.3025 1
Cu 277.956 176.789 -19.3025 1
Cu 277.956 178.811 -19.3025 1
Cu 264.378 178.811 20.2302 1
Cu 264.378 179.739 20.2302 1
Cu 264.378 180.662 20.2302 1
Cu 264.378 181.579 20.2302 1
Cu 264.378 182.484 20.2302 1
Cu 264.378 183.375 20.2302 1
Cu 264.378 184.248 20.2302 1
Cu 264.378 185.1 20.2302 1
Cu 264.378 185.927 20.2302 1
Cu 264.378 186.725 20.2302 1
Cu 264.378 187.493 20.2302 1
Cu 264.378 188.226 20.2302 1
Cu 264.104 188.922 20.2302 1
Cu 263.42 189.578 20.2302 1
Cu 262.694 190.191 20.2302 1
Cu 261.93 190.76 20.2302 1
Cu 261.13 191.281 20.2302 1
Cu 260.297 191.754 20.2302 1
Cu 259.435 192.175 20.2302 1
Cu 258.547 192.544 20.2302 1
Cu 257.637 192.858 20.2302 1
Cu 256.708 193.117 20.2302 1
Cu 255.763 193.319 20.2302 1
Cu 254.808 193.464 20.2302 1
Cu 253.845 193.552 20.2302 1
Cu 252.878 193.581 20.2302 1
Cu 251.91 193.552 20.2302 1
Cu 250.947 193.464 20.2302 1
Cu 249.992 193.319 20.2302 1
Cu 249.048 193.117 20.2302 1
Cu 248.118 192.858 20.2302 1
Cu 247.208 192.544 20.2302 1
Cu 246.32 192.175 20.2302 1
Cu 245.458 191.754 20.2302 1
Cu 244.625 191.281 20.2302 1
Cu 243.825 190.76 20.2302 1
Cu 243.061 190.191 20.2302 1
Cu 242.335 189.578 20.2302 1
Cu 241.651 188.922 20.2302 1
Cu 241.378 188.226 20.2302 1
Cu 241.378 187.493 20.2302 1
Cu 241.378 186.725 20.2302 1
Cu 241.378 185.927 20.2302 1
Cu 241.378 185.1 20.2302 1
Cu 241.378 184.248 20.2302 1
Cu 241.378 183.375 20.2302 1
Cu 241.378 182.484 20.2302 1
Cu 241.378 181.579 20.2302 1
Cu 241.378 180.662 20.2302 1
Cu 241.378 179.739 20.2302 1
Cu 241.378 178.811 20.2302 1
Cu 241.378 177.884 20.2302 1
Cu 241.378 176.96 20.2302 1
Cu 241.378 176.044 20.2302 1
Cu 241.378 175.138 20.2302 1
Cu 241.378 174.247 20.2302 1
Cu 241.378 173.374 20.2302 1
Cu 241.378 172.523 20.2302 1
Cu 241.378 171.696 20.2302 1
Cu 241.378 170.898 20.2302 1
Cu 241.378 170.13 20.2302 1
Cu 241.378 169.397 20.2302 1
Cu 241.651 168.701 20.2302 1
Cu 242.335 168.045 20.2302 1
Cu 243.061 167.431 20.2302 1
Cu 243.825 166.863 20.2302 1
Cu 244.625 166.341 20.2302 1
Cu 245.458 165.869 20.2302 1
Cu 246.32 165.448 20.2302 1
Cu 247.208 165.079 20.2302 1
Cu 248.118 164.765 20.2302 1
Cu 249.048 164.506 20.2302 1
Cu 249.992 164.304 20.2302 1
Cu 250.947 164.159 20.2302 1
Cu 251.91 164.071 20.2302 1
Cu 252.878 164.042 20.2302 1
Cu 253.845 164.071 20.2302 1
Cu 254.808 164.159 20.2302 1
Cu 255.763 164.304 20.2302 1
Cu 256.708 164.506 20.2302 1
Cu 257.637 164.765 20.2302 1
Cu 258.547 165.079 20.2302 1
Cu 259.435 165.448 20.2302 1
Cu 260.297 165.869 20.2302 1
Cu 261.13 166.341 20.2302 1
Cu 261.93 166.863 20.2302 1
Cu 262.694 167.431 20.2302 1
Cu 263.42 168.045 20.2302 1
Cu 264.104 168.701 20.2302 1
Cu 264.378 169.397 20.2302 1
Cu 264.378 170.13 20.2302 1
Cu 264.378 170.898 20.2302 1
Cu 264.378 171.696 20.2302 1
Cu 264.378 172.523 20.2302 1
Cu 264.378 173.374 20.2302 1
Cu 264.378 174.247 20.2302 1
Cu 264.378 175.138 20.2302 1
Cu 264.378 176.044 20.2302 1
Cu 264.378 176.96 20.2302 1
Cu 264.378 177.884 20.2302 1
Cu 264.378 178.811 20.2302 1
Cu 264.378 178.811 21.8699 1
Cu 264.378 179.739 21.8699 1
Cu 264.378 180.662 21.8699 1
Cu 264.378 181.579 21.8699 1
Cu 264.378 182.484 21.8699 1
Cu 264.378 183.375 21.8699 1
Cu 264.378 184.248 21.8699 1
Cu 264.378 185.1 21.8699 1
Cu 264.378 185.927 21.8699 1
Cu 264.378 186.725 21.8699 1
Cu 264.378 187.493 21.8699 1
Cu 264.378 188.226 21.8699 1
Cu 264.104 188.922 21.8699 1
Cu 263.42 189.578 21.8699 1
Cu 262.694 190.191 21.8699 1
Cu 261.93 190.76 21.8699 1
Cu 261.13 191.281 21.8699 1
Cu 260.297 191.754 21.8699 1
Cu 259.435 192.175 21.8699 1
Cu 258.547 192.543 21.8699 1
Cu 257.637 192.858 21.8699 1
Cu 256.708 193.117 21.8699 1
Cu 255.763 193.319 21.8699 1
Cu 254.808 193.464 21.8699 1
Cu 253.845 193.551 21.8699 1
Cu 252.878 193.581 21.8699 1
Cu 251.91 193.551 21.8699 1
Cu 250.947 193.464 21.8699 1
Cu 249.992 193.319 21.8699 1
Cu 249.048 193.117 21.8699 1
Cu 248.118 192.858 21.8699 1
Cu 247.208 192.543 21.8699 1
Cu 246.32 192.175 21.8699 1
Cu 245.458 191.754 21.8699 1
Cu 244.625 191.281 21.8699 1
Cu 243.825 190.76 21.8699 1
Cu 243.061 190.191 21.8699 1
Cu 242.335 189.578 21.8699 1
Cu 241.651 188.922 21.8699 1
Cu 241.378 188.226 21.8699 1
Cu 241.378 187.493 21.8699 1
Cu 241.378 186.725 21.8699 1
Cu 241.378 185.927 21.8699 1
Cu 241.378 185.1 21.8699 1
Cu 241.378 184.248 21.8699 1
Cu 241.378 183.375 21.8699 1
Cu 241.378 182.484 21.8699 1
Cu 241.378 181.579 21.8699 1
Cu 241.378 180.662 21.8699 1
Cu 241.378 179.739 21.8699 1
Cu 241.378 178.811 21.8699 1
Cu 241.378 177.884 21.8699 1
Cu 241.378 176.96 21.8699 1
Cu 241.378 176.044 21.8699 1
Cu 241.378 175.138 21.8699 1
Cu 241.378 174.247 21.8699 1
Cu 241.378 173.374 21.8699 1
Cu 241.378 172.523 21.8699 1
Cu 241.378 171.696 21.8699 1
Cu 241.378 170.898 21.8699 1
Cu 241.378 170.13 21.8699 1
Cu 241.378 169.397 21.8699 1
Cu 241.651 168.701 21.8699 1
Cu 242.335 168.045 21.8699 1
Cu 243.061 167.432 21.8699 1
Cu 243.825 166.863 21.8699 1
Cu 244.625 166.341 21.8699 1
Cu 245.458 165.869 21.8699 1
Cu 246.32 165.448 21.8699 1
Cu 247.208 165.079 21.8699 1
Cu 248.118 164.765 21.8699 1
Cu 249.048 164.506 21.8699 1
Cu 249.992 164.304 21.8699 1
Cu 250.947 164.159 21.8699 1
Cu 251.91 164.071 21.8699 1
Cu 252.878 164.042 21.8699 1
Cu 253.845 164.071 21.8699 1
Cu 254.808 164.159 21.8699 1
Cu 255.763 164.304 21.8699 1
Cu 256.708 164.506 21.8699 1
Cu 257.637 164.765 21.8699 1
Cu 258.547 165.079 21.8699 1
Cu 259.435 165.448 21.8699 1
Cu 260.297 165.869 21.8699 1
Cu 261.13 166.341 21.8699 1
Cu 261.93 166.863 21.8699 1
Cu 262.694 167.432 21.8699 1
Cu 263.42 168.045 21.8699 1
Cu 264.104 168.701 21.8699 1
Cu 264.378 169.397 21.8699 1
Cu 264.378 170.13 21.8699 1
Cu 264.378 170.898 21.8699 1
Cu 264.378 171.696 21.8699 1
Cu 264.378 172.523 21.8699 1
Cu 264.378 173.374 21.8699 1
Cu 264.378 174.247 21.8699 1
Cu 264.378 175.138 21.8699 1
Cu 264.378 176.044 21.8699 1
Cu 264.378 176.96 21.8699 1
Cu 264.378 177.884 21.8699 1
Cu 264.378 178.811 21.8699 1
Cu 264.377 178.811 23.9973 1
Cu 264.377 179.739 23.9973 1
Cu 264.377 180.662 23.9973 1
Cu 264.377 181.579 23.9973 1
Cu 264.377 182.484 23.9973 1
Cu 264.377 183.375 23.9973 1
Cu 264.377 184.248 23.9973 1
Cu 264.377 185.1 23.9973 1
Cu 264.377 185.927 23.9973 1
Cu 264.377 186.725 23.9973 1
Cu 264.377 187.493 23.9973 1
Cu 264.377 188.226 23.9973 1
Cu 264.104 188.922 23.9973 1
Cu 263.42 189.578 23.9973 1
Cu 262.694 190.191 23.9973 1
Cu 261.93 190.76 23.9973 1
Cu 261.13 191.281 23.9973 1
Cu 260.297 191.754 23.9973 1
Cu 259.435 192.175 23.9973 1
Cu 258.547 192.543 23.9973 1
Cu 257.637 192.858 23.9973 1
Cu 256.707 193.117 23.9973 1
Cu 255.763 193.319 23.9973 1
Cu 254.808 193.464 23.9973 1
Cu 253.845 193.551 23.9973 1
Cu 252.878 193.581 23.9973 1
Cu 251.91 193.551 23.9973 1
Cu 250.947 193.464 23.9973 1
Cu 249.992 193.319 23.9973 1
Cu 249.048 193.117 23.9973 1
Cu 248.118 192.858 23.9973 1
Cu 247.208 192.543 23.9973 1
Cu 246.32 192.175 23.9973 1
Cu 245.458 191.754 23.9973 1
Cu 244.625 191.281 23.9973 1
Cu 243.825 190.76 23.9973 1
Cu 243.061 190.191 23.9973 1
Cu 242.335 189.578 23.9973 1
Cu 241.651 188.922 23.9973 1
Cu 241.378 188.226 23.9973 1
Cu 241.378 187.493 23.9973 1
Cu 241.378 186.725 23.9973 1
Cu 241.378 185.927 23.9973 1
Cu 241.378 185.1 23.9973 1
Cu 241.378 184.248 23.9973 1
Cu 241.378 183.375 23.9973 1
Cu 241.378 182.484 23.9973 1
Cu 241.378 181.579 23.9973 1
Cu 241.378 180.662 23.9973 1
Cu 241.378 179.739 23.9973 1
Cu 241.378 178.811 23.9973 1
Cu 241.378 177.884 23.9973 1
Cu 241.378 176.96 23.9973 1
Cu 241.378 176.044 23.9973 1
Cu 241.378 175.138 23.9973 1
Cu 241.378 174.247 23.9973 1
Cu 241.378 173.374 23.9973 1
Cu 241.378 172.523 23.9973 1
Cu 241.378 171.696 23.9973 1
Cu 241.378 170.898 23.9973 1
Cu 241.378 170.13 23.9973 1
Cu 241.378 169.397 23.9973 1
Cu 241.651 168.701 23.9973 1
Cu 242.335 168.045 23.9973 1
Cu 243.061 167.432 23.9973 1
Cu 243.825 166.863 23.9973 1
Cu 244.625 166.341 23.9973 1
Cu 245.458 165.869 23.9973 1
Cu 246.32 165.448 23.9973 1
Cu 247.208 165.079 23.9973 1
Cu 248.118 164.765 23.9973 1
Cu 249.048 164.506 23.9973 1
Cu 249.992 164.304 23.9973 1
Cu 250.947 164.159 23.9973 1
Cu 251.91 164.071 23.9973 1
Cu 252.878 164.042 23.9973 1
Cu 253.845 164.071 23.9973 1
Cu 254.808 164.159 23.9973 1
Cu 255.763 164.304 23.9973 1
Cu 256.707 164.506 23.9973 1
Cu 257.637 164.765 23.9973 1
Cu 258.547 165.079 23.9973 1
Cu 259.435 165.448 23.9973 1
Cu 260.297 165.869 23.9973 1
Cu 261.13 166.341 23.9973 1
Cu 261.93 166.863 23.9973 1
Cu 262.694 167.432 23.9973 1
Cu 263.42 168.045 23.9973 1
Cu 264.104 168.701 23.9973 1
Cu 264.377 169.397 23.9973 1
Cu 264.377 170.13 23.9973 1
Cu 264.377 170.898 23.9973 1
Cu 264.377 171.696 23.9973 1
Cu 264.377 172.523 23.9973 1
Cu 264.377 173.374 23.9973 1
Cu 264.377 174.247 23.9973 1
Cu 264.377 175.138 23.9973 1
Cu 264.377 176.044 23.9973 1
Cu 264.377 176.96 23.9973 1
Cu 264.377 177.884 23.9973 1
Cu 264.377 178.811 23.9973 1
Cu 264.377 178.811 26.3582 1
Cu 264.377 179.739 26.3582 1
Cu 264.377 180.662 26.3582 1
Cu 264.377 181.579 26.3582 1
Cu 264.377 182.484 26.3582 1
Cu 264.377 183.375 26.3582 1
Cu 264.377 184.248 26.3582 1
Cu 264.377 185.1 26.3582 1
Cu 264.377 185.926 26.3582 1
Cu 264.377 186.725 26.3582 1
Cu 264.377 187.492 26.3582 1
Cu 264.377 188.226 26.3582 1
Cu 264.104 188.922 26.3582 1
Cu 263.42 189.578 26.3582 1
Cu 262.694 190.191 26.3582 1
Cu 261.93 190.76 26.3582 1
Cu 261.13 191.281 26.3582 1
Cu 260.297 191.754 26.3582 1
Cu 259.435 192.175 26.3582 1
Cu 258.547 192.543 26.3582 1
Cu 257.637 192.858 26.3582 1
Cu 256.707 193.117 26.3582 1
Cu 255.763 193.319 26.3582 1
Cu 254.808 193.464 26.3582 1
Cu 253.845 193.551 26.3582 1
Cu 252.878 193.581 26.3582 1
Cu 251.91 193.551 26.3582 1
Cu 250.947 193.464 26.3582 1
Cu 249.992 193.319 26.3582 1
Cu 249.048 193.117 26.3582 1
Cu 248.118 192.858 26.3582 1
Cu 247.208 192.543 26.3582 1
Cu 246.32 192.175 26.3582 1
Cu 245.458 191.754 26.3582 1
Cu 244.625 191.281 26.3582 1
Cu 243.825 190.76 26.3582 1
Cu 243.061 190.191 26.3582 1
Cu 242.335 189.578 26.3582 1
Cu 241.651 188.922 26.3582 1
Cu 241.378 188.226 26.3582 1
Cu 241.378 187.492 26.3582 1
Cu 241.378 186.725 26.3582 1
Cu 241.378 185.926 26.3582 1
Cu 241.378 185.1 26.3582 1
Cu 241.378 184.248 26.3582 1
Cu 241.378 183.375 26.3582 1
Cu 241.378 182.484 26.3582 1
Cu 241.378 181.579 26.3582 1
Cu 241.378 180.662 26.3582 1
Cu 241.378 179.739 26.3582 1
Cu 241.378 178.811 26.3582 1
Cu 241.378 177.884 26.3582 1
Cu 241.378 176.96 26.3582 1
Cu 241.378 176.044 26.3582 1
Cu 241.378 175.138 26.3582 1
Cu 241.378 174.247 26.3582 1
Cu 241.378 173.375 26.3582 1
Cu 241.378 172.523 26.3582 1
Cu 241.378 171.696 26.3582 1
Cu 241.378 170.898 26.3582 1
Cu 241.378 170.13 26.3582 1
Cu 241.378 169.397 26.3582 1
Cu 241.651 168.701 26.3582 1
Cu 242.335 168.045 26.3582 1
Cu 243.061 167.432 26.3582 1
Cu 243.825 166.863 26.3582 1
Cu 244.625 166.341 26.3582 1
Cu 245.458 165.869 26.3582 1
Cu 246.32 165.448 26.3582 1
Cu 247.208 165.079 26.3582 1
Cu 248.118 164.765 26.3582 1
Cu 249.048 164.506 26.3582 1
Cu 249.992 164.304 26.3582 1
Cu 250.947 164.159 26.3582 1
Cu 251.91 164.071 26.3582 1
Cu 252.878 164.042 26.3582 1
Cu 253.845 164.071 26.3582 1
Cu 254.808 164.159 26.3582 1
Cu 255.763 164.304 26.3582 1
Cu 256.707 164.506 26.3582 1
Cu 257.637 164.765 26.3582 1
Cu 258.547 165.079 26.3582 1
Cu 259.435 165.448 26.3582 1
Cu 260.297 165.869 26.3582 1
Cu 261.13 166.341 26.3582 1
Cu 261.93 166.863 26.3582 1
Cu 262.694 167.432 26.3582 1
Cu 263.42 168.045 26.3582 1
Cu 264.104 168.701 26.3582 1
Cu 264.377 169.397 26.3582 1
Cu 264.377 170.13 26.3582 1
Cu 264.377 170.898 26.3582 1
Cu 264.377 171.696 26.3582 1
Cu 264.377 172.523 26.3582 1
Cu 264.377 173.375 26.3582 1
Cu 264.377 174.247 26.3582 1
Cu 264.377 175.138 26.3582 1
Cu 264.377 176.044 26.3582 1
Cu 264.377 176.96 26.3582 1
Cu 264.377 177.884 26.3582 1
Cu 264.377 178.811 26.3582 1
Cu 264.377 178.811 28.8848 1
Cu 264.377 179.739 28.8848 1
Cu 264.377 180.662 28.8848 1
Cu 264.377 181.579 28.8848 1
Cu 264.377 182.484 28.8848 1
Cu 264.377 183.375 28.8848 1
Cu 264.377 184.248 28.8848 1
Cu 264.377 185.1 28.8848 1
Cu 264.377 185.926 28.8848 1
Cu 264.377 186.725 28.8848 1
Cu 264.377 187.492 28.8848 1
Cu 264.377 188.226 28.8848 1
Cu 264.104 188.921 28.8848 1
Cu 263.42 189.578 28.8848 1
Cu 262.694 190.191 28.8848 1
Cu 261.93 190.76 28.8848 1
Cu 261.129 191.281 28.8848 1
Cu 260.297 191.754 28.8848 1
Cu 259.435 192.175 28.8848 1
Cu 258.547 192.543 28.8848 1
Cu 257.637 192.858 28.8848 1
Cu 256.707 193.116 28.8848 1
Cu 255.763 193.319 28.8848 1
Cu 254.808 193.464 28.8848 1
Cu 253.845 193.551 28.8848 1
Cu 252.878 193.58 28.8848 1
Cu 251.911 193.551 28.8848 1
Cu 250.947 193.464 28.8848 1
Cu 249.992 193.319 28.8848 1
Cu 249.048 193.116 28.8848 1
Cu 248.119 192.858 28.8848 1
Cu 247.208 192.543 28.8848 1
Cu 246.32 192.175 28.8848 1
Cu 245.458 191.754 28.8848 1
Cu 244.626 191.281 28.8848 1
Cu 243.825 190.76 28.8848 1
Cu 243.061 190.191 28.8848 1
Cu 242.335 189.578 28.8848 1
Cu 241.651 188.921 28.8848 1
Cu 241.378 188.226 28.8848 1
Cu 241.378 187.492 28.8848 1
Cu 241.378 186.725 28.8848 1
Cu 241.378 185.926 28.8848 1
Cu 241.378 185.1 28.8848 1
Cu 241.378 184.248 28.8848 1
Cu 241.378 183.375 28.8848 1
Cu 241.378 182.484 28.8848 1
Cu 241.378 181.579 28.8848 1
Cu 241.378 180.662 28.8848 1
Cu 241.378 179.739 28.8848 1
Cu 241.378 178.811 28.8848 1
Cu 241.378 177.884 28.8848 1
Cu 241.378 176.96 28.8848 1
Cu 241.378 176.044 28.8848 1
Cu 241.378 175.138 28.8848 1
Cu 241.378 174.248 28.8848 1
Cu 241.378 173.375 28.8848 1
Cu 241.378 172.523 28.8848 1
Cu 241.378 171.696 28.8848 1
Cu 241.378 170.898 28.8848 1
Cu 241.378 170.13 28.8848 1
Cu 241.378 169.397 28.8848 1
Cu 241.651 168.701 28.8848 1
Cu 242.335 168.045 28.8848 1
Cu 243.061 167.432 28.8848 1
Cu 243.825 166.863 28.8848 1
Cu 244.626 166.342 28.8848 1
Cu 245.458 165.869 28.8848 1
Cu 246.32 165.448 28.8848 1
Cu 247.208 165.08 28.8848 1
Cu 248.119 164.765 28.8848 1
Cu 249.048 164.506 28.8848 1
Cu 249.992 164.304 28.8848 1
Cu 250.947 164.159 28.8848 1
Cu 251.911 164.072 28.8848 1
Cu 252.878 164.042 28.8848 1
Cu 253.845 164.072 28.8848 1
Cu 254.808 164.159 28.8848 1
Cu 255.763 164.304 28.8848 1
Cu 256.707 164.506 28.8848 1
Cu 257.637 164.765 28.8848 1
Cu 258.547 165.08 28.8848 1
Cu 259.435 165.448 28.8848 1
Cu 260.297 165.869 28.8848 1
Cu 261.129 166.342 28.8848 1
Cu 261.93 166.863 28.8848 1
Cu 262.694 167.432 28.8848 1
Cu 263.42 168.045 28.8848 1
Cu 264.104 168.701 28.8848 1
Cu 264.377 169.397 28.8848 1
Cu 264.377 170.13 28.8848 1
Cu 264.377 170.898 28.8848 1
Cu 264.377 171.696 28.8848 1
Cu 264.377 172.523 28.8848 1
Cu 264.377 173.375 28.8848 1
Cu 264.377 174.248 28.8848 1
Cu 264.377 175.138 28.8848 1
Cu 264.377 176.044 28.8848 1
Cu 264.377 176.96 28.8848 1
Cu 264.377 177.884 28.8848 1
Cu 264.377 178.811 28.8848 1
Cu 264.377 178.811 31.5421 1
Cu 264.377 179.739 31.5421 1
Cu 264.377 180.662 31.5421 1
Cu 264.377 181.579 31.5421 1
Cu 264.377 182.484 31.5421 1
Cu 264.377 183.375 31.5421 1
Cu 264.377 184.248 31.5421 1
Cu 264.377 185.1 31.5421 1
Cu 264.377 185.926 31.5421 1
Cu 264.377 186.725 31.5421 1
Cu 264.377 187.492 31.5421 1
Cu 264.377 188.225 31.5421 1
Cu 264.104 188.921 31.5421 1
Cu 263.42 189.577 31.5421 1
Cu 262.694 190.191 31.5421 1
Cu 261.93 190.76 31.5421 1
Cu 261.129 191.281 31.5421 1
Cu 260.297 191.753 31.5421 1
Cu 259.435 192.175 31.5421 1
Cu 258.547 192.543 31.5421 1
Cu 257.636 192.857 31.5421 1
Cu 256.707 193.116 31.5421 1
Cu 255.763 193.319 31.5421 1
Cu 254.808 193.464 31.5421 1
Cu 253.844 193.551 31.5421 1
Cu 252.878 193.58 31.5421 1
Cu 251.911 193.551 31.5421 1
Cu 250.947 193.464 31.5421 1
Cu 249.992 193.319 31.5421 1
Cu 249.048 193.116 31.5421 1
Cu 248.119 192.857 31.5421 1
Cu 247.208 192.543 31.5421 1
Cu 246.32 192.175 31.5421 1
Cu 245.458 191.753 31.5421 1
Cu 244.626 191.281 31.5421 1
Cu 243.825 190.76 31.5421 1
Cu 243.061 190.191 31.5421 1
Cu 242.335 189.577 31.5421 1
Cu 241.651 188.921 31.5421 1
Cu 241.378 188.225 31.5421 1
Cu 241.378 187.492 31.5421 1
Cu 241.378 186.725 31.5421 1
Cu 241.378 185.926 31.5421 1
Cu 241.378 185.1 31.5421 1
Cu 241.378 184.248 31.5421 1
Cu 241.378 183.375 31.5421 1
Cu 241.378 182.484 31.5421 1
Cu 241.378 181.579 31.5421 1
Cu 241.378 180.662 31.5421 1
Cu 241.378 179.739 31.5421 1
Cu 241.378 178.811 31.5421 1
Cu 241.378 177.884 31.5421 1
Cu 241.378 176.96 31.5421 1
Cu 241.378 176.044 31.5421 1
Cu 241.378 175.139 31.5421 1
Cu 241.378 174.248 31.5421 1
Cu 241.378 173.375 31.5421 1
Cu 241.378 172.523 31.5421 1
Cu 241.378 171.696 31.5421 1
Cu 241.378 170.898 31.5421 1
Cu 241.378 170.13 31.5421 1
Cu 241.378 169.397 31.5421 1
Cu 241.651 168.701 31.5421 1
Cu 242.335 168.045 31.5421 1
Cu 243.061 167.432 31.5421 1
Cu 243.825 166.863 31.5421 1
Cu 244.626 166.342 31.5421 1
Cu 245.458 165.869 31.5421 1
Cu 246.32 165.448 31.5421 1
Cu 247.208 165.08 31.5421 1
Cu 248.119 164.765 31.5421 1
Cu 249.048 164.507 31.5421 1
Cu 249.992 164.304 31.5421 1
Cu 250.947 164.159 31.5421 1
Cu 251.911 164.072 31.5421 1
Cu 252.878 164.043 31.5421 1
Cu 253.844 164.072 31.5421 1
Cu 254.808 164.159 31.5421 1
Cu 255.763 164.304 31.5421 1
Cu 256.707 164.507 31.5421 1
Cu 257.636 164.765 31.5421 1
Cu 258.547 165.08 31.5421 1
Cu 259.435 165.448 31.5421 1
Cu 260.297 165.869 31.5421 1
Cu 261.129 166.342 31.5421 1
Cu 261.93 166.863 31.5421 1
Cu 262.694 167.432 31.5421 1
Cu 263.42 168.045 31.5421 1
Cu 264.104 168.701 31.5421 1
Cu 264.377 169.397 31.5421 1
Cu 264.377 170.13 31.5421 1
Cu 264.377 170.898 31.5421 1
Cu 264.377 171.696 31.5421 1
Cu 264.377 172.523 31.5421 1
Cu 264.377 173.375 31.5421 1
Cu 264.377 174.248 31.5421 1
Cu 264.377 175.139 31.5421 1
Cu 264.377 176.044 31.5421 1
Cu 264.377 176.96 31.5421 1
Cu 264.377 177.884 31.5421 1
Cu 264.377 178.811 31.5421 1
Cu 264.377 178.811 34.3086 1
Cu 264.377 179.739 34.3086 1
Cu 264.377 180.662 34.3086 1
Cu 264.377 181.579 34.3086 1
Cu 264.377 182.484 34.3086 1
Cu 264.377 183.375 34.3086 1
Cu 264.377 184.248 34.3086 1
Cu 264.377 185.1 34.3086 1
Cu 264.377 185.926 34.3086 1
Cu 264.377 186.725 34.3086 1
Cu 264.377 187.492 34.3086 1
Cu 264.377 188.225 34.3086 1
Cu 264.104 188.921 34.3086 1
Cu 263.42 189.577 34.3086 1
Cu 262.694 190.191 34.3086 1
Cu 261.929 190.759 34.3086 1
Cu 261.129 191.281 34.3086 1
Cu 260.297 191.753 34.3086 1
Cu 259.435 192.174 34.3086 1
Cu 258.547 192.543 34.3086 1
Cu 257.636 192.857 34.3086 1
Cu 256.707 193.116 34.3086 1
Cu 255.763 193.318 34.3086 1
Cu 254.808 193.464 34.3086 1
Cu 253.844 193.551 34.3086 1
Cu 252.878 193.58 34.3086 1
Cu 251.911 193.551 34.3086 1
Cu 250.947 193.464 34.3086 1
Cu 249.992 193.318 34.3086 1
Cu 249.048 193.116 34.3086 1
Cu 248.119 192.857 34.3086 1
Cu 247.208 192.543 34.3086 1
Cu 246.32 192.174 34.3086 1
Cu 245.458 191.753 34.3086 1
Cu 244.626 191.281 34.3086 1
Cu 243.826 190.759 34.3086 1
Cu 243.061 190.191 34.3086 1
Cu 242.335 189.577 34.3086 1
Cu 241.651 188.921 34.3086 1
Cu 241.378 188.225 34.3086 1
Cu 241.378 187.492 34.3086 1
Cu 241.378 186.725 34.3086 1
Cu 241.378 185.926 34.3086 1
Cu 241.378 185.1 34.3086 1
Cu 241.378 184.248 34.3086 1
Cu 241.378 183.375 34.3086 1
Cu 241.378 182.484 34.3086 1
Cu 241.378 181.579 34.3086 1
Cu 241.378 180.662 34.3086 1
Cu 241.378 179.739 34.3086 1
Cu 241.378 178.811 34.3086 1
Cu 241.378 177.884 34.3086 1
Cu 241.378 176.96 34.3086 1
Cu 241.378 176.044 34.3086 1
Cu 241.378 175.139 34.3086 1
Cu 241.378 174.248 34.3086 1
Cu 241.378 173.375 34.3086 1
Cu 241.378 172.523 34.3086 1
Cu 241.378 171.697 34.3086 1
Cu 241.378 170.898 34.3086 1
Cu 241.378 170.131 34.3086 1
Cu 241.378 169.398 34.3086 1
Cu 241.651 168.702 34.3086 1
Cu 242.335 168.046 34.3086 1
Cu 243.061 167.432 34.3086 1
Cu 243.826 166.863 34.3086 1
Cu 244.626 166.342 34.3086 1
Cu 245.458 165.87 34.3086 1
Cu 246.32 165.448 34.3086 1
Cu 247.208 165.08 34.3086 1
Cu 248.119 164.766 34.3086 1
Cu 249.048 164.507 34.3086 1
Cu 249.992 164.304 34.3086 1
Cu 250.947 164.159 34.3086 1
Cu 251.911 164.072 34.3086 1
Cu 252.878 164.043 34.3086 1
Cu 253.844 164.072 34.3086 1
Cu 254.808 164.159 34.3086 1
Cu 255.763 164.304 34.3086 1
Cu 256.707 164.507 34.3086 1
Cu 257.636 164.766 34.3086 1
Cu 258.547 165.08 34.3086 1
Cu 259.435 165.448 34.3086 1
Cu 260.297 165.87 34.3086 1
Cu 261.129 166.342 34.3086 1
Cu 261.929 166.863 34.3086 1
Cu 262.694 167.432 34.3086 1
Cu 263.42 168.046 34.3086 1
Cu 264.104 168.702 34.3086 1
Cu 264.377 169.398 34.3086 1
Cu 264.377 170.131 34.3086 1
Cu 264.377 170.898 34.3086 1
Cu 264.377 171.697 34.3086 1
Cu 264.377 172.523 34.3086 1
Cu 264.377 173.375 34.3086 1
Cu 264.377 174.248 34.3086 1
Cu 264.377 175.139 34.3086 1
Cu 264.377 176.044 34.3086 1
Cu 264.377 176.96 34.3086 1
Cu 264.377 177.884 34.3086 1
Cu 264.377 178.811 34.3086 1
Cu 264.377 178.811 37.1693 1
Cu 264.377 179.739 37.1693 1
Cu 264.377 180.662 37.1693 1
Cu 264.377 181.579 37.1693 1
Cu 264.377 182.484 37.1693 1
Cu 264.377 183.375 37.1693 1
Cu 264.377 184.248 37.1693 1
Cu 264.377 185.099 37.1693 1
Cu 264.377 185.926 37.1693 1
Cu 264.377 186.725 37.1693 1
Cu 264.377 187.492 37.1693 1
Cu 264.377 188.225 37.1693 1
Cu 264.103 188.921 37.1693 1
Cu 263.419 189.577 37.1693 1
Cu 262.694 190.191 37.1693 1
Cu 261.929 190.759 37.1693 1
Cu 261.129 191.281 37.1693 1
Cu 260.296 191.753 37.1693 1
Cu 259.434 192.174 37.1693 1
Cu 258.547 192.543 37.1693 1
Cu 257.636 192.857 37.1693 1
Cu 256.707 193.116 37.1693 1
Cu 255.763 193.318 37.1693 1
Cu 254.808 193.463 37.1693 1
Cu 253.844 193.551 37.1693 1
Cu 252.878 193.58 37.1693 1
Cu 251.911 193.551 37.1693 1
Cu 250.947 193.463 37.1693 1
Cu 249.992 193.318 37.1693 1
Cu 249.048 193.116 37.1693 1
Cu 248.119 192.857 37.1693 1
Cu 247.208 192.543 37.1693 1
Cu 246.321 192.174 37.1693 1
Cu 245.459 191.753 37.1693 1
Cu 244.626 191.281 37.1693 1
Cu 243.826 190.759 37.1693 1
Cu 243.061 190.191 37.1693 1
Cu 242.336 189.577 37.1693 1
Cu 241.652 188.921 37.1693 1
Cu 241.378 188.225 37.1693 1
Cu 241.378 187.492 37.1693 1
Cu 241.378 186.725 37.1693 1
Cu 241.378 185.926 37.1693 1
Cu 241.378 185.099 37.1693 1
Cu 241.378 184.248 37.1693 1
Cu 241.378 183.375 37.1693 1
Cu 241.378 182.484 37.1693 1
Cu 241.378 181.579 37.1693 1
Cu 241.378 180.662 37.1693 1
Cu 241.378 179.739 37.1693 1
Cu 241.378 178.811 37.1693 1
Cu 241.378 177.884 37.1693 1
Cu 241.378 176.96 37.1693 1
Cu 241.378 176.044 37.1693 1
Cu 241.378 175.139 37.1693 1
Cu 241.378 174.248 37.1693 1
Cu 241.378 173.375 37.1693 1
Cu 241.378 172.523 37.1693 1
Cu 241.378 171.697 37.1693 1
Cu 241.378 170.898 37.1693 1
Cu 241.378 170.131 37.1693 1
Cu 241.378 169.398 37.1693 1
Cu 241.652 168.702 37.1693 1
Cu 242.336 168.046 37.1693 1
Cu 243.061 167.432 37.1693 1
Cu 243.826 166.864 37.1693 1
Cu 244.626 166.342 37.1693 1
Cu 245.459 165.87 37.1693 1
Cu 246.321 165.449 37.1693 1
Cu 247.208 165.08 37.1693 1
Cu 248.119 164.766 37.1693 1
Cu 249.048 164.507 37.1693 1
Cu 249.992 164.305 37.1693 1
Cu 250.947 164.16 37.1693 1
Cu 251.911 164.072 37.1693 1
Cu 252.878 164.043 37.1693 1
Cu 253.844 164.072 37.1693 1
Cu 254.808 164.16 37.1693 1
Cu 255.763 164.305 37.1693 1
Cu 256.707 164.507 37.1693 1
Cu 257.636 164.766 37.1693 1
Cu 258.547 165.08 37.1693 1
Cu 259.434 165.449 37.1693 1
Cu 260.296 165.87 37.1693 1
Cu 261.129 166.342 37.1693 1
Cu 261.929 166.864 37.1693 1
Cu 262.694 167.432 37.1693 1
Cu 263.419 168.046 37.1693 1
Cu 264.103 168.702 37.1693 1
Cu 264.377 169.398 37.1693 1
Cu 264.377 170.131 37.1693 1
Cu 264.377 170.898 37.1693 1
Cu 264.377 171.697 37.1693 1
Cu 264.377 172.523 37.1693 1
Cu 264.377 173.375 37.1693 1
Cu 264.377 174.248 37.1693 1
Cu 264.377 175.139 37.1693 1
Cu 264.377 176.044 37.1693 1
Cu 264.377 176.96 37.1693 1
Cu 264.377 177.884 37.1693 1
Cu 264.377 178.811 37.1693 1
Cu 264.376 178.811 40.1132 1
Cu 264.376 179.739 40.1132 1
Cu 264.376 180.662 40.1132 1
Cu 264.376 181.579 40.1132 1
Cu 264.376 182.484 40.1132 1
Cu 264.376 183.375 40.1132 1
Cu 264.376 184.248 40.1132 1
Cu 264.376 185.099 40.1132 1
Cu 264.376 185.926 40.1132 1
Cu 264.376 186.724 40.1132 1
Cu 264.376 187.492 40.1132 1
Cu 264.376 188.225 40.1132 1
Cu 264.103 188.921 40.1132 1
Cu 263.419 189.577 40.1132 1
Cu 262.693 190.19 40.1132 1
Cu 261.929 190.759 40.1132 1
Cu 261.129 191.28 40.1132 1
Cu 260.296 191.753 40.1132 1
Cu 259.434 192.174 40.1132 1
Cu 258.546 192.542 40.1132 1
Cu 257.636 192.857 40.1132 1
Cu 256.707 193.115 40.1132 1
Cu 255.763 193.318 40.1132 1
Cu 254.808 193.463 40.1132 1
Cu 253.844 193.55 40.1132 1
Cu 252.878 193.579 40.1132 1
Cu 251.911 193.55 40.1132 1
Cu 250.947 193.463 40.1132 1
Cu 249.992 193.318 40.1132 1
Cu 249.048 193.115 40.1132 1
Cu 248.119 192.857 40.1132 1
Cu 247.209 192.542 40.1132 1
Cu 246.321 192.174 40.1132 1
Cu 245.459 191.753 40.1132 1
Cu 244.626 191.28 40.1132 1
Cu 243.826 190.759 40.1132 1
Cu 243.062 190.19 40.1132 1
Cu 242.336 189.577 40.1132 1
Cu 241.652 188.921 40.1132 1
Cu 241.379 188.225 40.1132 1
Cu 241.379 187.492 40.1132 1
Cu 241.379 186.724 40.1132 1
Cu 241.379 185.926 40.1132 1
Cu 241.379 185.099 40.1132 1
Cu 241.379 184.248 40.1132 1
Cu 241.379 183.375 40.1132 1
Cu 241.379 182.484 40.1132 1
Cu 241.379 181.579 40.1132 1
Cu 241.379 180.662 40.1132 1
Cu 241.379 179.739 40.1132 1
Cu 241.379 178.811 40.1132 1
Cu 241.379 177.884 40.1132 1
Cu 241.379 176.96 40.1132 1
Cu 241.379 176.044 40.1132 1
Cu 241.379 175.139 40.1132 1
Cu 241.379 174.248 40.1132 1
Cu 241.379 173.375 40.1132 1
Cu 241.379 172.524 40.1132 1
Cu 241.379 171.697 40.1132 1
Cu 241.379 170.898 40.1132 1
Cu 241.379 170.131 40.1132 1
Cu 241.379 169.398 40.1132 1
Cu 241.652 168.702 40.1132 1
Cu 242.336 168.046 40.1132 1
Cu 243.062 167.432 40.1132 1
Cu 243.826 166.864 40.1132 1
Cu 244.626 166.342 40.1132 1
Cu 245.459 165.87 40.1132 1
Cu 246.321 165.449 40.1132 1
Cu 247.209 165.081 40.1132 1
Cu 248.119 164.766 40.1132 1
Cu 249.048 164.507 40.1132 1
Cu 249.992 164.305 40.1132 1
Cu 250.947 164.16 40.1132 1
Cu 251.911 164.073 40.1132 1
Cu 252.878 164.043 40.1132 1
Cu 253.844 164.073 40.1132 1
Cu 254.808 164.16 40.1132 1
Cu 255.763 164.305 40.1132 1
Cu 256.707 164.507 40.1132 1
Cu 257.636 164.766 40.1132 1
Cu 258.546 165.081 40.1132 1
Cu 259.434 165.449 40.1132 1
Cu 260.296 165.87 40.1132 1
Cu 261.129 166.342 40.1132 1
Cu 261.929 166.864 40.1132 1
Cu 262.693 167.432 40.1132 1
Cu 263.419 168.046 40.1132 1
Cu 264.103 168.702 40.1132 1
Cu 264.376 169.398 40.1132 1
Cu 264.376 170.131 40.1132 1
Cu 264.376 170.898 40.1132 1
Cu 264.376 171.697 40.1132 1
Cu 264.376 172.524 40.1132 1
Cu 264.376 173.375 40.1132 1
Cu 264.376 174.248 40.1132 1
Cu 264.376 175.139 40.1132 1
Cu 264.376 176.044 40.1132 1
Cu 264.376 176.96 40.1132 1
Cu 264.376 177.884 40.1132 1
Cu 264.376 178.811 40.1132 1
Cu 264.376 178.811 43.1317 1
Cu 264.376 179.739 43.1317 1
Cu 264.376 180.662 43.1317 1
Cu 264.376 181.579 43.1317 1
Cu 264.376 182.484 43.1317 1
Cu 264.376 183.375 43.1317 1
Cu 264.376 184.248 43.1317 1
Cu 264.376 185.099 43.1317 1
Cu 264.376 185.926 43.1317 1
Cu 264.376 186.724 43.1317 1
Cu 264.376 187.492 43.1317 1
Cu 264.376 188.225 43.1317 1
Cu 264.103 188.92 43.1317 1
Cu 263.419 189.576 43.1317 1
Cu 262.693 190.19 43.1317 1
Cu 261.929 190.759 43.1317 1
Cu 261.129 191.28 43.1317 1
Cu 260.296 191.752 43.1317 1
Cu 259.434 192.173 43.1317 1
Cu 258.546 192.542 43.1317 1
Cu 257.636 192.856 43.1317 1
Cu 256.707 193.115 43.1317 1
Cu 255.763 193.317 43.1317 1
Cu 254.808 193.462 43.1317 1
Cu 253.844 193.55 43.1317 1
Cu 252.878 193.579 43.1317 1
Cu 251.911 193.55 43.1317 1
Cu 250.948 193.462 43.1317 1
Cu 249.992 193.317 43.1317 1
Cu 249.048 193.115 43.1317 1
Cu 248.119 192.856 43.1317 1
Cu 247.209 192.542 43.1317 1
Cu 246.321 192.173 43.1317 1
Cu 245.459 191.752 43.1317 1
Cu 244.626 191.28 43.1317 1
Cu 243.826 190.759 43.1317 1
Cu 243.062 190.19 43.1317 1
Cu 242.336 189.576 43.1317 1
Cu 241.652 188.92 43.1317 1
Cu 241.379 188.225 43.1317 1
Cu 241.379 187.492 43.1317 1
Cu 241.379 186.724 43.1317 1
Cu 241.379 185.926 43.1317 1
Cu 241.379 185.099 43.1317 1
Cu 241.379 184.248 43.1317 1
Cu 241.379 183.375 43.1317 1
Cu 241.379 182.484 43.1317 1
Cu 241.379 181.579 43.1317 1
Cu 241.379 180.662 43.1317 1
Cu 241.379 179.739 43.1317 1
Cu 241.379 178.811 43.1317 1
Cu 241.379 177.884 43.1317 1
Cu 241.379 176.961 43.1317 1
Cu 241.379 176.044 43.1317 1
Cu 241.379 175.139 43.1317 1
Cu 241.379 174.248 43.1317 1
Cu 241.379 173.375 43.1317 1
Cu 241.379 172.524 43.1317 1
Cu 241.379 171.697 43.1317 1
Cu 241.379 170.899 43.1317 1
Cu 241.379 170.131 43.1317 1
Cu 241.379 169.398 43.1317 1
Cu 241.652 168.702 43.1317 1
Cu 242.336 168.046 43.1317 1
Cu 243.062 167.433 43.1317 1
Cu 243.826 166.864 43.1317 1
Cu 244.626 166.343 43.1317 1
Cu 245.459 165.871 43.1317 1
Cu 246.321 165.449 43.1317 1
Cu 247.209 165.081 43.1317 1
Cu 248.119 164.767 43.1317 1
Cu 249.048 164.508 43.1317 1
Cu 249.992 164.305 43.1317 1
Cu 250.948 164.16 43.1317 1
Cu 251.911 164.073 43.1317 1
Cu 252.878 164.044 43.1317 1
Cu 253.844 164.073 43.1317 1
Cu 254.808 164.16 43.1317 1
Cu 255.763 164.305 43.1317 1
Cu 256.707 164.508 43.1317 1
Cu 257.636 164.767 43.1317 1
Cu 258.546 165.081 43.1317 1
Cu 259.434 165.449 43.1317 1
Cu 260.296 165.871 43.1317 1
Cu 261.129 166.343 43.1317 1
Cu 261.929 166.864 43.1317 1
Cu 262.693 167.433 43.1317 1
Cu 263.419 168.046 43.1317 1
Cu 264.103 168.702 43.1317 1
Cu 264.376 169.398 43.1317 1
Cu 264.376 170.131 43.1317 1
Cu 264.376 170.899 43.1317 1
Cu 264.376 171.697 43.1317 1
Cu 264.376 172.524 43.1317 1
Cu 264.376 173.375 43.1317 1
Cu 264.376 174.248 43.1317 1
Cu 264.376 175.139 43.1317 1
Cu 264.376 176.044 43.1317 1
Cu 264.376 176.961 43.1317 1
Cu 264.376 177.884 43.1317 1
Cu 264.376 178.811 43.1317 1
Cu 264.376 178.811 46.2182 1
Cu 264.376 179.739 46.2182 1
Cu 264.376 180.662 46.2182 1
Cu 264.376 181.578 46.2182 1
Cu 264.376 182.484 46.2182 1
Cu 264.376 183.375 46.2182 1
Cu 264.376 184.248 46.2182 1
Cu 264.376 185.099 46.2182 1
Cu 264.376 185.925 46.2182 1
Cu 264.376 186.724 46.2182 1
Cu 264.376 187.491 46.2182 1
Cu 264.376 188.224 46.2182 1
Cu 264.102 188.92 46.2182 1
Cu 263.418 189.576 46.2182 1
Cu 262.693 190.19 46.2182 1
Cu 261.928 190.758 46.2182 1
Cu 261.128 191.28 46.2182 1
Cu 260.296 191.752 46.2182 1
Cu 259.434 192.173 46.2182 1
Cu 258.546 192.541 46.2182 1
Cu 257.636 192.856 46.2182 1
Cu 256.707 193.114 46.2182 1
Cu 255.763 193.317 46.2182 1
Cu 254.807 193.462 46.2182 1
Cu 253.844 193.549 46.2182 1
Cu 252.878 193.578 46.2182 1
Cu 251.911 193.549 46.2182 1
Cu 250.948 193.462 46.2182 1
Cu 249.992 193.317 46.2182 1
Cu 249.048 193.114 46.2182 1
Cu 248.119 192.856 46.2182 1
Cu 247.209 192.541 46.2182 1
Cu 246.321 192.173 46.2182 1
Cu 245.459 191.752 46.2182 1
Cu 244.627 191.28 46.2182 1
Cu 243.827 190.758 46.2182 1
Cu 243.062 190.19 46.2182 1
Cu 242.337 189.576 46.2182 1
Cu 241.653 188.92 46.2182 1
Cu 241.379 188.224 46.2182 1
Cu 241.379 187.491 46.2182 1
Cu 241.379 186.724 46.2182 1
Cu 241.379 185.925 46.2182 1
Cu 241.379 185.099 46.2182 1
Cu 241.379 184.248 46.2182 1
Cu 241.379 183.375 46.2182 1
Cu 241.379 182.484 46.2182 1
Cu 241.379 181.578 46.2182 1
Cu 241.379 180.662 46.2182 1
Cu 241.379 179.739 46.2182 1
Cu 241.379 178.811 46.2182 1
Cu 241.379 177.884 46.2182 1
Cu 241.379 176.961 46.2182 1
Cu 241.379 176.044 46.2182 1
Cu 241.379 175.139 46.2182 1
Cu 241.379 174.248 46.2182 1
Cu 241.379 173.375 46.2182 1
Cu 241.379 172.524 46.2182 1
Cu 241.379 171.697 46.2182 1
Cu 241.379 170.899 46.2182 1
Cu 241.379 170.132 46.2182 1
Cu 241.379 169.399 46.2182 1
Cu 241.653 168.703 46.2182 1
Cu 242.337 168.047 46.2182 1
Cu 243.062 167.433 46.2182 1
Cu 243.827 166.865 46.2182 1
Cu 244.627 166.343 46.2182 1
Cu 245.459 165.871 46.2182 1
Cu 246.321 165.45 46.2182 1
Cu 247.209 165.081 46.2182 1
Cu 248.119 164.767 46.2182 1
Cu 249.048 164.508 46.2182 1
Cu 249.992 164.306 46.2182 1
Cu 250.948 164.161 46.2182 1
Cu 251.911 164.074 46.2182 1
Cu 252.878 164.044 46.2182 1
Cu 253.844 164.074 46.2182 1
Cu 254.807 164.161 46.2182 1
Cu 255.763 164.306 46.2182 1
Cu 256.707 164.508 46.2182 1
Cu 257.636 164.767 46.2182 1
Cu 258.546 165.081 46.2182 1
Cu 259.434 165.45 46.2182 1
Cu 260.296 165.871 46.2182 1
Cu 261.128 166.343 46.2182 1
Cu 261.928 166.865 46.2182 1
Cu 262.693 167.433 46.2182 1
Cu 263.418 168.047 46.2182 1
Cu 264.102 168.703 46.2182 1
Cu 264.376 169.399 46.2182 1
Cu 264.376 170.132 46.2182 1
Cu 264.376 170.899 46.2182 1
Cu 264.376 171.697 46.2182 1
Cu 264.376 172.524 46.2182 1
Cu 264.376 173.375 46.2182 1
Cu 264.376 174.248 46.2182 1
Cu 264.376 175.139 46.2182 1
Cu 264.376 176.044 46.2182 1
Cu 264.376 176.961 46.2182 1
Cu 264.376 177.884 46.2182 1
Cu 264.376 178.811 46.2182 1
Cu 264.375 178.811 49.3672 1
Cu 264.375 179.739 49.3672 1
Cu 264.375 180.662 49.3672 1
Cu 264.375 181.578 49.3672 1
Cu 264.375 182.484 49.3672 1
Cu 264.375 183.374 49.3672 1
Cu 264.375 184.247 49.3672 1
Cu 264.375 185.099 49.3672 1
Cu 264.375 185.925 49.3672 1
Cu 264.375 186.724 49.3672 1
Cu 264.375 187.491 49.3672 1
Cu 264.375 188.224 49.3672 1
Cu 264.102 188.92 49.3672 1
Cu 263.418 189.576 49.3672 1
Cu 262.692 190.189 49.3672 1
Cu 261.928 190.758 49.3672 1
Cu 261.128 191.279 49.3672 1
Cu 260.295 191.751 49.3672 1
Cu 259.434 192.172 49.3672 1
Cu 258.546 192.541 49.3672 1
Cu 257.636 192.855 49.3672 1
Cu 256.707 193.114 49.3672 1
Cu 255.763 193.316 49.3672 1
Cu 254.807 193.461 49.3672 1
Cu 253.844 193.549 49.3672 1
Cu 252.878 193.578 49.3672 1
Cu 251.911 193.549 49.3672 1
Cu 250.948 193.461 49.3672 1
Cu 249.992 193.316 49.3672 1
Cu 249.048 193.114 49.3672 1
Cu 248.119 192.855 49.3672 1
Cu 247.209 192.541 49.3672 1
Cu 246.321 192.172 49.3672 1
Cu 245.46 191.751 49.3672 1
Cu 244.627 191.279 49.3672 1
Cu 243.827 190.758 49.3672 1
Cu 243.063 190.189 49.3672 1
Cu 242.337 189.576 49.3672 1
Cu 241.653 188.92 49.3672 1
Cu 241.38 188.224 49.3672 1
Cu 241.38 187.491 49.3672 1
Cu 241.38 186.724 49.3672 1
Cu 241.38 185.925 49.3672 1
Cu 241.38 185.099 49.3672 1
Cu 241.38 184.247 49.3672 1
Cu 241.38 183.374 49.3672 1
Cu 241.38 182.484 49.3672 1
Cu 241.38 181.578 49.3672 1
Cu 241.38 180.662 49.3672 1
Cu 241.38 179.739 49.3672 1
Cu 241.38 178.811 49.3672 1
Cu 241.38 177.884 49.3672 1
Cu 241.38 176.961 49.3672 1
Cu 241.38 176.044 49.3672 1
Cu 241.38 175.139 49.3672 1
Cu 241.38 174.248 49.3672 1
Cu 241.38 173.376 49.3672 1
Cu 241.38 172.524 49.3672 1
Cu 241.38 171.698 49.3672 1
Cu 241.38 170.899 49.3672 1
Cu 241.38 170.132 49.3672 1
Cu 241.38 169.399 49.3672 1
Cu 241.653 168.703 49.3672 1
Cu 242.337 168.047 49.3672 1
Cu 243.063 167.434 49.3672 1
Cu 243.827 166.865 49.3672 1
Cu 244.627 166.344 49.3672 1
Cu 245.46 165.871 49.3672 1
Cu 246.321 165.45 49.3672 1
Cu 247.209 165.082 49.3672 1
Cu 248.119 164.768 49.3672 1
Cu 249.048 164.509 49.3672 1
Cu 249.992 164.306 49.3672 1
Cu 250.948 164.161 49.3672 1
Cu 251.911 164.074 49.3672 1
Cu 252.878 164.045 49.3672 1
Cu 253.844 164.074 49.3672 1
Cu 254.807 164.161 49.3672 1
Cu 255.763 164.306 49.3672 1
Cu 256.707 164.509 49.3672 1
Cu 257.636 164.768 49.3672 1
Cu 258.546 165.082 49.3672 1
Cu 259.434 165.45 49.3672 1
Cu 260.295 165.871 49.3672 1
Cu 261.128 166.344 49.3672 1
Cu 261.928 166.865 49.3672 1
Cu 262.692 167.434 49.3672 1
Cu 263.418 168.047 49.3672 1
Cu 264.102 168.703 49.3672 1
Cu 264.375 169.399 49.3672 1
Cu 264.375 170.132 49.3672 1
Cu 264.375 170.899 49.3672 1
Cu 264.375 171.698 49.3672 1
Cu 264.375 172.524 49.3672 1
Cu 264.375 173.376 49.3672 1
Cu 264.375 174.248 49.3672 1
Cu 264.375 175.139 49.3672 1
Cu 264.375 176.044 49.3672 1
Cu 264.375 176.961 49.3672 1
Cu 264.375 177.884 49.3672 1
Cu 264.375 178.811 49.3672 1
Cu 264.375 178.811 52.574 1
Cu 264.375 179.739 52.574 1
Cu 264.375 180.662 52.574 1
Cu 264.375 181.578 52.574 1
Cu 264.375 182.484 52.574 1
Cu 264.375 183.374 52.574 1
Cu 264.375 184.247 52.574 1
Cu 264.375 185.098 52.574 1
Cu 264.375 185.925 52.574 1
Cu 264.375 186.723 52.574 1
Cu 264.375 187.491 52.574 1
Cu 264.375 188.223 52.574 1
Cu 264.102 188.919 52.574 1
Cu 263.418 189.575 52.574 1
Cu 262.692 190.189 52.574 1
Cu 261.928 190.757 52.574 1
Cu 261.128 191.279 52.574 1
Cu 260.295 191.751 52.574 1
Cu 259.433 192.172 52.574 1
Cu 258.546 192.54 52.574 1
Cu 257.635 192.855 52.574 1
Cu 256.707 193.113 52.574 1
Cu 255.763 193.316 52.574 1
Cu 254.807 193.461 52.574 1
Cu 253.844 193.548 52.574 1
Cu 252.878 193.577 52.574 1
Cu 251.911 193.548 52.574 1
Cu 250.948 193.461 52.574 1
Cu 249.992 193.316 52.574 1
Cu 249.048 193.113 52.574 1
Cu 248.12 192.855 52.574 1
Cu 247.209 192.54 52.574 1
Cu 246.322 192.172 52.574 1
Cu 245.46 191.751 52.574 1
Cu 244.627 191.279 52.574 1
Cu 243.827 190.757 52.574 1
Cu 243.063 190.189 52.574 1
Cu 242.337 189.575 52.574 1
Cu 241.653 188.919 52.574 1
Cu 241.38 188.223 52.574 1
Cu 241.38 187.491 52.574 1
Cu 241.38 186.723 52.574 1
Cu 241.38 185.925 52.574 1
Cu 241.38 185.098 52.574 1
Cu 241.38 184.247 52.574 1
Cu 241.38 183.374 52.574 1
Cu 241.38 182.484 52.574 1
Cu 241.38 181.578 52.574 1
Cu 241.38 180.662 52.574 1
Cu 241.38 179.739 52.574 1
Cu 241.38 178.811 52.574 1
Cu 241.38 177.884 52.574 1
Cu 241.38 176.961 52.574 1
Cu 241.38 176.045 52.574 1
Cu 241.38 175.139 52.574 1
Cu 241.38 174.249 52.574 1
Cu 241.38 173.376 52.574 1
Cu 241.38 172.524 52.574 1
Cu 241.38 171.698 52.574 1
Cu 241.38 170.899 52.574 1
Cu 241.38 170.132 52.574 1
Cu 241.38 169.399 52.574 1
Cu 241.653 168.704 52.574 1
Cu 242.337 168.048 52.574 1
Cu 243.063 167.434 52.574 1
Cu 243.827 166.866 52.574 1
Cu 244.627 166.344 52.574 1
Cu 245.46 165.872 52.574 1
Cu 246.322 165.451 52.574 1
Cu 247.209 165.082 52.574 1
Cu 248.12 164.768 52.574 1
Cu 249.048 164.509 52.574 1
Cu 249.992 164.307 52.574 1
Cu 250.948 164.162 52.574 1
Cu 251.911 164.075 52.574 1
Cu 252.878 164.046 52.574 1
Cu 253.844 164.075 52.574 1
Cu 254.807 164.162 52.574 1
Cu 255.763 164.307 52.574 1
Cu 256.707 164.509 52.574 1
Cu 257.635 164.768 52.574 1
Cu 258.546 165.082 52.574 1
Cu 259.433 165.451 52.574 1
Cu 260.295 165.872 52.574 1
Cu 261.128 166.344 52.574 1
Cu 261.928 166.866 52.574 1
Cu 262.692 167.434 52.574 1
Cu 263.418 168.048 52.574 1
Cu 264.102 168.704 52.574 1
Cu 264.375 169.399 52.574 1
Cu 264.375 170.132 52.574 1
Cu 264.375 170.899 52.574 1
Cu 264.375 171.698 52.574 1
Cu 264.375 172.524 52.574 1
Cu 264.375 173.376 52.574 1
Cu 264.375 174.249 52.574 1
Cu 264.375 175.139 52.574 1
Cu 264.375 176.045 52.574 1
Cu 264.375 176.961 52.574 1
Cu 264.375 177.884 52.574 1
Cu 264.375 178.811 52.574 1
Cu 264.374 178.811 55.8347 1
Cu 264.374 179.739 55.8347 1
Cu 264.374 180.662 55.8347 1
Cu 264.374 181.578 55.8347 1
Cu 264.374 182.483 55.8347 1
Cu 264.374 183.374 55.8347 1
Cu 264.374 184.247 55.8347 1
Cu 264.374 185.098 55.8347 1
Cu 264.374 185.925 55.8347 1
Cu 264.374 186.723 55.8347 1
Cu 264.374 187.49 55.8347 1
Cu 264.374 188.223 55.8347 1
Cu 264.101 188.919 55.8347 1
Cu 263.417 189.575 55.8347 1
Cu 262.692 190.188 55.8347 1
Cu 261.927 190.757 55.8347 1
Cu 261.127 191.278 55.8347 1
Cu 260.295 191.75 55.8347 1
Cu 259.433 192.171 55.8347 1
Cu 258.545 192.54 55.8347 1
Cu 257.635 192.854 55.8347 1
Cu 256.706 193.113 55.8347 1
Cu 255.762 193.315 55.8347 1
Cu 254.807 193.46 55.8347 1
Cu 253.844 193.547 55.8347 1
Cu 252.878 193.576 55.8347 1
Cu 251.911 193.547 55.8347 1
Cu 250.948 193.46 55.8347 1
Cu 249.993 193.315 55.8347 1
Cu 249.049 193.113 55.8347 1
Cu 248.12 192.854 55.8347 1
Cu 247.21 192.54 55.8347 1
Cu 246.322 192.171 55.8347 1
Cu 245.46 191.75 55.8347 1
Cu 244.628 191.278 55.8347 1
Cu 243.828 190.757 55.8347 1
Cu 243.063 190.188 55.8347 1
Cu 242.338 189.575 55.8347 1
Cu 241.654 188.919 55.8347 1
Cu 241.381 188.223 55.8347 1
Cu 241.381 187.49 55.8347 1
Cu 241.381 186.723 55.8347 1
Cu 241.381 185.925 55.8347 1
Cu 241.381 185.098 55.8347 1
Cu 241.381 184.247 55.8347 1
Cu 241.381 183.374 55.8347 1
Cu 241.381 182.483 55.8347 1
Cu 241.381 181.578 55.8347 1
Cu 241.381 180.662 55.8347 1
Cu 241.381 179.739 55.8347 1
Cu 241.381 178.811 55.8347 1
Cu 241.381 177.884 55.8347 1
Cu 241.381 176.961 55.8347 1
Cu 241.381 176.045 55.8347 1
Cu 241.381 175.139 55.8347 1
Cu 241.381 174.249 55.8347 1
Cu 241.381 173.376 55.8347 1
Cu 241.381 172.525 55.8347 1
Cu 241.381 171.698 55.8347 1
Cu 241.381 170.9 55.8347 1
Cu 241.381 170.133 55.8347 1
Cu 241.381 169.4 55.8347 1
Cu 241.654 168.704 55.8347 1
Cu 242.338 168.048 55.8347 1
Cu 243.063 167.435 55.8347 1
Cu 243.828 166.866 55.8347 1
Cu 244.628 166.345 55.8347 1
Cu 245.46 165.873 55.8347 1
Cu 246.322 165.452 55.8347 1
Cu 247.21 165.083 55.8347 1
Cu 248.12 164.769 55.8347 1
Cu 249.049 164.51 55.8347 1
Cu 249.993 164.308 55.8347 1
Cu 250.948 164.163 55.8347 1
Cu 251.911 164.075 55.8347 1
Cu 252.878 164.046 55.8347 1
Cu 253.844 164.075 55.8347 1
Cu 254.807 164.163 55.8347 1
Cu 255.762 164.308 55.8347 1
Cu 256.706 164.51 55.8347 1
Cu 257.635 164.769 55.8347 1
Cu 258.545 165.083 55.8347 1
Cu 259.433 165.452 55.8347 1
Cu 260.295 165.873 55.8347 1
Cu 261.127 166.345 55.8347 1
Cu 261.927 166.866 55.8347 1
Cu 262.692 167.435 55.8347 1
Cu 263.417 168.048 55.8347 1
Cu 264.101 168.704 55.8347 1
Cu 264.374 169.4 55.8347 1
Cu 264.374 170.133 55.8347 1
Cu 264.374 170.9 55.8347 1
Cu 264.374 171.698 55.8347 1
Cu 264.374 172.525 55.8347 1
Cu 264.374 173.376 55.8347 1
Cu 264.374 174.249 55.8347 1
Cu 264.374 175.139 55.8347 1
Cu 264.374 176.045 55.8347 1
Cu 264.374 176.961 55.8347 1
Cu 264.374 177.884 55.8347 1
Cu 264.374 178.811 55.8347 1
Cu 264.374 178.811 59.1461 1
Cu 264.374 179.738 59.1461 1
Cu 264.374 180.662 59.1461 1
Cu 264.374 181.578 59.1461 1
Cu 264.374 182.483 59.1461 1
Cu 264.374 183.374 59.1461 1
Cu 264.374 184.246 59.1461 1
Cu 264.374 185.098 59.1461 1
Cu 264.374 185.924 59.1461 1
Cu 264.374 186.722 59.1461 1
Cu 264.374 187.49 59.1461 1
Cu 264.374 188.223 59.1461 1
Cu 264.1 188.918 59.1461 1
Cu 263.416 189.574 59.1461 1
Cu 262.691 190.187 59.1461 1
Cu 261.927 190.756 59.1461 1
Cu 261.127 191.277 59.1461 1
Cu 260.294 191.749 59.1461 1
Cu 259.433 192.171 59.1461 1
Cu 258.545 192.539 59.1461 1
Cu 257.635 192.853 59.1461 1
Cu 256.706 193.112 59.1461 1
Cu 255.762 193.314 59.1461 1
Cu 254.807 193.459 59.1461 1
Cu 253.844 193.547 59.1461 1
Cu 252.878 193.576 59.1461 1
Cu 251.911 193.547 59.1461 1
Cu 250.948 193.459 59.1461 1
Cu 249.993 193.314 59.1461 1
Cu 249.049 193.112 59.1461 1
Cu 248.12 192.853 59.1461 1
Cu 247.21 192.539 59.1461 1
Cu 246.322 192.171 59.1461 1
Cu 245.461 191.749 59.1461 1
Cu 244.628 191.277 59.1461 1
Cu 243.828 190.756 59.1461 1
Cu 243.064 190.187 59.1461 1
Cu 242.339 189.574 59.1461 1
Cu 241.655 188.918 59.1461 1
Cu 241.381 188.223 59.1461 1
Cu 241.381 187.49 59.1461 1
Cu 241.381 186.722 59.1461 1
Cu 241.381 185.924 59.1461 1
Cu 241.381 185.098 59.1461 1
Cu 241.381 184.246 59.1461 1
Cu 241.381 183.374 59.1461 1
Cu 241.381 182.483 59.1461 1
Cu 241.381 181.578 59.1461 1
Cu 241.381 180.662 59.1461 1
Cu 241.381 179.738 59.1461 1
Cu 241.381 178.811 59.1461 1
Cu 241.381 177.884 59.1461 1
Cu 241.381 176.961 59.1461 1
Cu 241.381 176.045 59.1461 1
Cu 241.381 175.14 59.1461 1
Cu 241.381 174.249 59.1461 1
Cu 241.381 173.376 59.1461 1
Cu 241.381 172.525 59.1461 1
Cu 241.381 171.699 59.1461 1
Cu 241.381 170.9 59.1461 1
Cu 241.381 170.133 59.1461 1
Cu 241.381 169.4 59.1461 1
Cu 241.655 168.705 59.1461 1
Cu 242.339 168.049 59.1461 1
Cu 243.064 167.435 59.1461 1
Cu 243.828 166.867 59.1461 1
Cu 244.628 166.346 59.1461 1
Cu 245.461 165.873 59.1461 1
Cu 246.322 165.452 59.1461 1
Cu 247.21 165.084 59.1461 1
Cu 248.12 164.77 59.1461 1
Cu 249.049 164.511 59.1461 1
Cu 249.993 164.309 59.1461 1
Cu 250.948 164.164 59.1461 1
Cu 251.911 164.076 59.1461 1
Cu 252.878 164.047 59.1461 1
Cu 253.844 164.076 59.1461 1
Cu 254.807 164.164 59.1461 1
Cu 255.762 164.309 59.1461 1
Cu 256.706 164.511 59.1461 1
Cu 257.635 164.77 59.1461 1
Cu 258.545 165.084 59.1461 1
Cu 259.433 165.452 59.1461 1
Cu 260.294 165.873 59.1461 1
Cu 261.127 166.346 59.1461 1
Cu 261.927 166.867 59.1461 1
Cu 262.691 167.435 59.1461 1
Cu 263.416 168.049 59.1461 1
Cu 264.1 168.705 59.1461 1
Cu 264.374 169.4 59.1461 1
Cu 264.374 170.133 59.1461 1
Cu 264.374 170.9 59.1461 1
Cu 264.374 171.699 59.1461 1
Cu 264.374 172.525 59.1461 1
Cu 264.374 173.376 59.1461 1
Cu 264.374 174.249 59.1461 1
Cu 264.374 175.14 59.1461 1
Cu 264.374 176.045 59.1461 1
Cu 264.374 176.961 59.1461 1
Cu 264.374 177.884 59.1461 1
Cu 264.374 178.811 59.1461 1
Cu 264.373 178.811 62.5051 1
Cu 264.373 179.738 62.5051 1
Cu 264.373 180.662 62.5051 1
Cu 264.373 181.578 62.5051 1
Cu 264.373 182.483 62.5051 1
Cu 264.373 183.374 62.5051 1
Cu 264.373 184.246 62.5051 1
Cu 264.373 185.097 62.5051 1
Cu 264.373 185.924 62.5051 1
Cu 264.373 186.722 62.5051 1
Cu 264.373 187.489 62.5051 1
Cu 264.373 188.222 62.5051 1
Cu 264.1 188.918 62.5051 1
Cu 263.416 189.573 62.5051 1
Cu 262.69 190.187 62.5051 1
Cu 261.926 190.755 62.5051 1
Cu 261.126 191.277 62.5051 1
Cu 260.294 191.749 62.5051 1
Cu 259.432 192.17 62.5051 1
Cu 258.545 192.538 62.5051 1
Cu 257.635 192.852 62.5051 1
Cu 256.706 193.111 62.5051 1
Cu 255.762 193.313 62.5051 1
Cu 254.807 193.458 62.5051 1
Cu 253.844 193.546 62.5051 1
Cu 252.878 193.575 62.5051 1
Cu 251.911 193.546 62.5051 1
Cu 250.948 193.458 62.5051 1
Cu 249.993 193.313 62.5051 1
Cu 249.049 193.111 62.5051 1
Cu 248.12 192.852 62.5051 1
Cu 247.21 192.538 62.5051 1
Cu 246.323 192.17 62.5051 1
Cu 245.461 191.749 62.5051 1
Cu 244.629 191.277 62.5051 1
Cu 243.829 190.755 62.5051 1
Cu 243.065 190.187 62.5051 1
Cu 242.339 189.573 62.5051 1
Cu 241.655 188.918 62.5051 1
Cu 241.382 188.222 62.5051 1
Cu 241.382 187.489 62.5051 1
Cu 241.382 186.722 62.5051 1
Cu 241.382 185.924 62.5051 1
Cu 241.382 185.097 62.5051 1
Cu 241.382 184.246 62.5051 1
Cu 241.382 183.374 62.5051 1
Cu 241.382 182.483 62.5051 1
Cu 241.382 181.578 62.5051 1
Cu 241.382 180.662 62.5051 1
Cu 241.382 179.738 62.5051 1
Cu 241.382 178.811 62.5051 1
Cu 241.382 177.884 62.5051 1
Cu 241.382 176.961 62.5051 1
Cu 241.382 176.045 62.5051 1
Cu 241.382 175.14 62.5051 1
Cu 241.382 174.249 62.5051 1
Cu 241.382 173.377 62.5051 1
Cu 241.382 172.525 62.5051 1
Cu 241.382 171.699 62.5051 1
Cu 241.382 170.901 62.5051 1
Cu 241.382 170.134 62.5051 1
Cu 241.382 169.401 62.5051 1
Cu 241.655 168.705 62.5051 1
Cu 242.339 168.049 62.5051 1
Cu 243.065 167.436 62.5051 1
Cu 243.829 166.868 62.5051 1
Cu 244.629 166.346 62.5051 1
Cu 245.461 165.874 62.5051 1
Cu 246.323 165.453 62.5051 1
Cu 247.21 165.085 62.5051 1
Cu 248.12 164.771 62.5051 1
Cu 249.049 164.512 62.5051 1
Cu 249.993 164.31 62.5051 1
Cu 250.948 164.164 62.5051 1
Cu 251.911 164.077 62.5051 1
Cu 252.878 164.048 62.5051 1
Cu 253.844 164.077 62.5051 1
Cu 254.807 164.164 62.5051 1
Cu 255.762 164.31 62.5051 1
Cu 256.706 164.512 62.5051 1
Cu 257.635 164.771 62.5051 1
Cu 258.545 165.085 62.5051 1
Cu 259.432 165.453 62.5051 1
Cu 260.294 165.874 62.5051 1
Cu 261.126 166.346 62.5051 1
Cu 261.926 166.868 62.5051 1
Cu 262.69 167.436 62.5051 1
Cu 263.416 168.049 62.5051 1
Cu 264.1 168.705 62.5051 1
Cu 264.373 169.401 62.5051 1
Cu 264.373 170.134 62.5051 1
Cu 264.373 170.901 62.5051 1
Cu 264.373 171.699 62.5051 1
Cu 264.373 172.525 62.5051 1
Cu 264.373 173.377 62.5051 1
Cu 264.373 174.249 62.5051 1
Cu 264.373 175.14 62.5051 1
Cu 264.373 176.045 62.5051 1
Cu 264.373 176.961 62.5051 1
Cu 264.373 177.884 62.5051 1
Cu 264.373 178.811 62.5051 1
Cu 264.372 178.811 65.9093 1
Cu 264.372 179.738 65.9093 1
Cu 264.372 180.662 65.9093 1
Cu 264.372 181.578 65.9093 1
Cu 264.372 182.483 65.9093 1
Cu 264.372 183.373 65.9093 1
Cu 264.372 184.246 65.9093 1
Cu 264.372 185.097 65.9093 1
Cu 264.372 185.923 65.9093 1
Cu 264.372 186.721 65.9093 1
Cu 264.372 187.489 65.9093 1
Cu 264.372 188.221 65.9093 1
Cu 264.099 188.917 65.9093 1
Cu 263.415 189.573 65.9093 1
Cu 262.69 190.186 65.9093 1
Cu 261.926 190.754 65.9093 1
Cu 261.126 191.276 65.9093 1
Cu 260.293 191.748 65.9093 1
Cu 259.432 192.169 65.9093 1
Cu 258.544 192.537 65.9093 1
Cu 257.634 192.851 65.9093 1
Cu 256.706 193.11 65.9093 1
Cu 255.762 193.312 65.9093 1
Cu 254.807 193.457 65.9093 1
Cu 253.844 193.545 65.9093 1
Cu 252.878 193.574 65.9093 1
Cu 251.911 193.545 65.9093 1
Cu 250.948 193.457 65.9093 1
Cu 249.993 193.312 65.9093 1
Cu 249.049 193.11 65.9093 1
Cu 248.121 192.851 65.9093 1
Cu 247.211 192.537 65.9093 1
Cu 246.323 192.169 65.9093 1
Cu 245.462 191.748 65.9093 1
Cu 244.629 191.276 65.9093 1
Cu 243.829 190.754 65.9093 1
Cu 243.065 190.186 65.9093 1
Cu 242.34 189.573 65.9093 1
Cu 241.656 188.917 65.9093 1
Cu 241.383 188.221 65.9093 1
Cu 241.383 187.489 65.9093 1
Cu 241.383 186.721 65.9093 1
Cu 241.383 185.923 65.9093 1
Cu 241.383 185.097 65.9093 1
Cu 241.383 184.246 65.9093 1
Cu 241.383 183.373 65.9093 1
Cu 241.383 182.483 65.9093 1
Cu 241.383 181.578 65.9093 1
Cu 241.383 180.662 65.9093 1
Cu 241.383 179.738 65.9093 1
Cu 241.383 178.811 65.9093 1
Cu 241.383 177.884 65.9093 1
Cu 241.383 176.961 65.9093 1
Cu 241.383 176.045 65.9093 1
Cu 241.383 175.14 65.9093 1
Cu 241.383 174.25 65.9093 1
Cu 241.383 173.377 65.9093 1
Cu 241.383 172.526 65.9093 1
Cu 241.383 171.7 65.9093 1
Cu 241.383 170.901 65.9093 1
Cu 241.383 170.134 65.9093 1
Cu 241.383 169.401 65.9093 1
Cu 241.656 168.706 65.9093 1
Cu 242.34 168.05 65.9093 1
Cu 243.065 167.437 65.9093 1
Cu 243.829 166.868 65.9093 1
Cu 244.629 166.347 65.9093 1
Cu 245.462 165.875 65.9093 1
Cu 246.323 165.454 65.9093 1
Cu 247.211 165.086 65.9093 1
Cu 248.121 164.772 65.9093 1
Cu 249.049 164.513 65.9093 1
Cu 249.993 164.31 65.9093 1
Cu 250.948 164.165 65.9093 1
Cu 251.911 164.078 65.9093 1
Cu 252.878 164.049 65.9093 1
Cu 253.844 164.078 65.9093 1
Cu 254.807 164.165 65.9093 1
Cu 255.762 164.31 65.9093 1
Cu 256.706 164.513 65.9093 1
Cu 257.634 164.772 65.9093 1
Cu 258.544 165.086 65.9093 1
Cu 259.432 165.454 65.9093 1
Cu 260.293 165.875 65.9093 1
Cu 261.126 166.347 65.9093 1
Cu 261.926 166.868 65.9093 1
Cu 262.69 167.437 65.9093 1
Cu 263.415 168.05 65.9093 1
Cu 264.099 168.706 65.9093 1
Cu 264.372 169.401 65.9093 1
Cu 264.372 170.134 65.9093 1
Cu 264.372 170.901 65.9093 1
Cu 264.372 171.7 65.9093 1
Cu 264.372 172.526 65.9093 1
Cu 264.372 173.377 65.9093 1
Cu 264.372 174.25 65.9093 1
Cu 264.372 175.14 65.9093 1
Cu 264.372 176.045 65.9093 1
Cu 264.372 176.961 65.9093 1
Cu 264.372 177.884 65.9093 1
Cu 264.372 178.811 65.9093 1
Cu 264.371 178.811 69.3563 1
Cu 264.371 179.738 69.3563 1
Cu 264.371 180.661 69.3563 1
Cu 264.371 181.577 69.3563 1
Cu 264.371 182.482 69.3563 1
Cu 264.371 183.373 69.3563 1
Cu 264.371 184.245 69.3563 1
Cu 264.371 185.096 69.3563 1
Cu 264.371 185.923 69.3563 1
Cu 264.371 186.721 69.3563 1
Cu 264.371 187.488 69.3563 1
Cu 264.371 188.221 69.3563 1
Cu 264.098 188.916 69.3563 1
Cu 263.414 189.572 69.3563 1
Cu 262.689 190.185 69.3563 1
Cu 261.925 190.754 69.3563 1
Cu 261.125 191.275 69.3563 1
Cu 260.293 191.747 69.3563 1
Cu 259.431 192.168 69.3563 1
Cu 258.544 192.536 69.3563 1
Cu 257.634 192.85 69.3563 1
Cu 256.705 193.109 69.3563 1
Cu 255.762 193.311 69.3563 1
Cu 254.807 193.456 69.3563 1
Cu 253.844 193.544 69.3563 1
Cu 252.878 193.573 69.3563 1
Cu 251.911 193.544 69.3563 1
Cu 250.948 193.456 69.3563 1
Cu 249.993 193.311 69.3563 1
Cu 249.05 193.109 69.3563 1
Cu 248.121 192.85 69.3563 1
Cu 247.211 192.536 69.3563 1
Cu 246.324 192.168 69.3563 1
Cu 245.462 191.747 69.3563 1
Cu 244.63 191.275 69.3563 1
Cu 243.83 190.754 69.3563 1
Cu 243.066 190.185 69.3563 1
Cu 242.341 189.572 69.3563 1
Cu 241.657 188.916 69.3563 1
Cu 241.384 188.221 69.3563 1
Cu 241.384 187.488 69.3563 1
Cu 241.384 186.721 69.3563 1
Cu 241.384 185.923 69.3563 1
Cu 241.384 185.096 69.3563 1
Cu 241.384 184.245 69.3563 1
Cu 241.384 183.373 69.3563 1
Cu 241.384 182.482 69.3563 1
Cu 241.384 181.577 69.3563 1
Cu 241.384 180.661 69.3563 1
Cu 241.384 179.738 69.3563 1
Cu 241.384 178.811 69.3563 1
Cu 241.384 177.885 69.3563 1
Cu 241.384 176.961 69.3563 1
Cu 241.384 176.045 69.3563 1
Cu 241.384 175.14 69.3563 1
Cu 241.384 174.25 69.3563 1
Cu 241.384 173.377 69.3563 1
Cu 241.384 172.526 69.3563 1
Cu 241.384 171.7 69.3563 1
Cu 241.384 170.902 69.3563 1
Cu 241.384 170.135 69.3563 1
Cu 241.384 169.402 69.3563 1
Cu 241.657 168.707 69.3563 1
Cu 242.341 168.051 69.3563 1
Cu 243.066 167.438 69.3563 1
Cu 243.83 166.869 69.3563 1
Cu 244.63 166.348 69.3563 1
Cu 245.462 165.876 69.3563 1
Cu 246.324 165.455 69.3563 1
Cu 247.211 165.087 69.3563 1
Cu 248.121 164.773 69.3563 1
Cu 249.05 164.514 69.3563 1
Cu 249.993 164.312 69.3563 1
Cu 250.948 164.166 69.3563 1
Cu 251.911 164.079 69.3563 1
Cu 252.878 164.05 69.3563 1
Cu 253.844 164.079 69.3563 1
Cu 254.807 164.166 69.3563 1
Cu 255.762 164.312 69.3563 1
Cu 256.705 164.514 69.3563 1
Cu 257.634 164.773 69.3563 1
Cu 258.544 165.087 69.3563 1
Cu 259.431 165.455 69.3563 1
Cu 260.293 165.876 69.3563 1
Cu 261.125 166.348 69.3563 1
Cu 261.925 166.869 69.3563 1
Cu 262.689 167.438 69.3563 1
Cu 263.414 168.051 69.3563 1
Cu 264.098 168.707 69.3563 1
Cu 264.371 169.402 69.3563 1
Cu 264.371 170.135 69.3563 1
Cu 264.371 170.902 69.3563 1
Cu 264.371 171.7 69.3563 1
Cu 264.371 172.526 69.3563 1
Cu 264.371 173.377 69.3563 1
Cu 264.371 174.25 69.3563 1
Cu 264.371 175.14 69.3563 1
Cu 264.371 176.045 69.3563 1
Cu 264.371 176.961 69.3563 1
Cu 264.371 177.885 69.3563 1
Cu 264.371 178.811 69.3563 1
Cu 264.37 178.811 72.8441 1
Cu 264.37 179.738 72.8441 1
Cu 264.37 180.661 72.8441 1
Cu 264.37 181.577 72.8441 1
Cu 264.37 182.482 72.8441 1
Cu 264.37 183.373 72.8441 1
Cu 264.37 184.245 72.8441 1
Cu 264.37 185.096 72.8441 1
Cu 264.37 185.922 72.8441 1
Cu 264.37 186.72 72.8441 1
Cu 264.37 187.487 72.8441 1
Cu 264.37 188.22 72.8441 1
Cu 264.097 188.915 72.8441 1
Cu 263.414 189.571 72.8441 1
Cu 262.688 190.184 72.8441 1
Cu 261.924 190.753 72.8441 1
Cu 261.125 191.274 72.8441 1
Cu 260.292 191.746 72.8441 1
Cu 259.431 192.167 72.8441 1
Cu 258.543 192.535 72.8441 1
Cu 257.634 192.849 72.8441 1
Cu 256.705 193.108 72.8441 1
Cu 255.762 193.31 72.8441 1
Cu 254.807 193.455 72.8441 1
Cu 253.844 193.542 72.8441 1
Cu 252.878 193.572 72.8441 1
Cu 251.911 193.542 72.8441 1
Cu 250.948 193.455 72.8441 1
Cu 249.993 193.31 72.8441 1
Cu 249.05 193.108 72.8441 1
Cu 248.121 192.849 72.8441 1
Cu 247.212 192.535 72.8441 1
Cu 246.324 192.167 72.8441 1
Cu 245.463 191.746 72.8441 1
Cu 244.63 191.274 72.8441 1
Cu 243.831 190.753 72.8441 1
Cu 243.067 190.184 72.8441 1
Cu 242.341 189.571 72.8441 1
Cu 241.658 188.915 72.8441 1
Cu 241.385 188.22 72.8441 1
Cu 241.385 187.487 72.8441 1
Cu 241.385 186.72 72.8441 1
Cu 241.385 185.922 72.8441 1
Cu 241.385 185.096 72.8441 1
Cu 241.385 184.245 72.8441 1
Cu 241.385 183.373 72.8441 1
Cu 241.385 182.482 72.8441 1
Cu 241.385 181.577 72.8441 1
Cu 241.385 180.661 72.8441 1
Cu 241.385 179.738 72.8441 1
Cu 241.385 178.811 72.8441 1
Cu 241.385 177.885 72.8441 1
Cu 241.385 176.961 72.8441 1
Cu 241.385 176.046 72.8441 1
Cu 241.385 175.141 72.8441 1
Cu 241.385 174.25 72.8441 1
Cu 241.385 173.378 72.8441 1
Cu 241.385 172.527 72.8441 1
Cu 241.385 171.701 72.8441 1
Cu 241.385 170.903 72.8441 1
Cu 241.385 170.136 72.8441 1
Cu 241.385 169.403 72.8441 1
Cu 241.658 168.707 72.8441 1
Cu 242.341 168.052 72.8441 1
Cu 243.067 167.438 72.8441 1
Cu 243.831 166.87 72.8441 1
Cu 244.63 166.349 72.8441 1
Cu 245.463 165.877 72.8441 1
Cu 246.324 165.456 72.8441 1
Cu 247.212 165.088 72.8441 1
Cu 248.121 164.774 72.8441 1
Cu 249.05 164.515 72.8441 1
Cu 249.993 164.313 72.8441 1
Cu 250.948 164.168 72.8441 1
Cu 251.911 164.08 72.8441 1
Cu 252.878 164.051 72.8441 1
Cu 253.844 164.08 72.8441 1
Cu 254.807 164.168 72.8441 1
Cu 255.762 164.313 72.8441 1
Cu 256.705 164.515 72.8441 1
Cu 257.634 164.774 72.8441 1
Cu 258.543 165.088 72.8441 1
Cu 259.431 165.456 72.8441 1
Cu 260.292 165.877 72.8441 1
Cu 261.125 166.349 72.8441 1
Cu 261.924 166.87 72.8441 1
Cu 262.688 167.438 72.8441 1
Cu 263.414 168.052 72.8441 1
Cu 264.097 168.707 72.8441 1
Cu 264.37 169.403 72.8441 1
Cu 264.37 170.136 72.8441 1
Cu 264.37 170.903 72.8441 1
Cu 264.37 171.701 72.8441 1
Cu 264.37 172.527 72.8441 1
Cu 264.37 173.378 72.8441 1
Cu 264.37 174.25 72.8441 1
Cu 264.37 175.141 72.8441 1
Cu 264.37 176.046 72.8441 1
Cu 264.37 176.961 72.8441 1
Cu 264.37 177.885 72.8441 1
Cu 264.37 178.811 72.8441 1
Cu 264.369 178.811 76.3709 1
Cu 264.369 179.738 76.3709 1
Cu 264.369 180.661 76.3709 1
Cu 264.369 181.577 76.3709 1
Cu 264.369 182.482 76.3709 1
Cu 264.369 183.372 76.3709 1
Cu 264.369 184.245 76.3709 1
Cu 264.369 185.095 76.3709 1
Cu 264.369 185.922 76.3709 1
Cu 264.369 186.72 76.3709 1
Cu 264.369 187.486 76.3709 1
Cu 264.369 188.219 76.3709 1
Cu 264.096 188.915 76.3709 1
Cu 263.413 189.57 76.3709 1
Cu 262.687 190.183 76.3709 1
Cu 261.923 190.752 76.3709 1
Cu 261.124 191.273 76.3709 1
Cu 260.292 191.745 76.3709 1
Cu 259.43 192.166 76.3709 1
Cu 258.543 192.534 76.3709 1
Cu 257.633 192.848 76.3709 1
Cu 256.705 193.107 76.3709 1
Cu 255.761 193.309 76.3709 1
Cu 254.806 193.454 76.3709 1
Cu 253.844 193.541 76.3709 1
Cu 252.878 193.57 76.3709 1
Cu 251.911 193.541 76.3709 1
Cu 250.949 193.454 76.3709 1
Cu 249.994 193.309 76.3709 1
Cu 249.05 193.107 76.3709 1
Cu 248.122 192.848 76.3709 1
Cu 247.212 192.534 76.3709 1
Cu 246.325 192.166 76.3709 1
Cu 245.463 191.745 76.3709 1
Cu 244.631 191.273 76.3709 1
Cu 243.832 190.752 76.3709 1
Cu 243.068 190.183 76.3709 1
Cu 242.342 189.57 76.3709 1
Cu 241.659 188.915 76.3709 1
Cu 241.386 188.219 76.3709 1
Cu 241.386 187.486 76.3709 1
Cu 241.386 186.72 76.3709 1
Cu 241.386 185.922 76.3709 1
Cu 241.386 185.095 76.3709 1
Cu 241.386 184.245 76.3709 1
Cu 241.386 183.372 76.3709 1
Cu 241.386 182.482 76.3709 1
Cu 241.386 181.577 76.3709 1
Cu 241.386 180.661 76.3709 1
Cu 241.386 179.738 76.3709 1
Cu 241.386 178.811 76.3709 1
Cu 241.386 177.885 76.3709 1
Cu 241.386 176.962 76.3709 1
Cu 241.386 176.046 76.3709 1
Cu 241.386 175.141 76.3709 1
Cu 241.386 174.251 76.3709 1
Cu 241.386 173.378 76.3709 1
Cu 241.386 172.527 76.3709 1
Cu 241.386 171.701 76.3709 1
Cu 241.386 170.903 76.3709 1
Cu 241.386 170.136 76.3709 1
Cu 241.386 169.404 76.3709 1
Cu 241.659 168.708 76.3709 1
Cu 242.342 168.053 76.3709 1
Cu 243.068 167.439 76.3709 1
Cu 243.832 166.871 76.3709 1
Cu 244.631 166.35 76.3709 1
Cu 245.463 165.878 76.3709 1
Cu 246.325 165.457 76.3709 1
Cu 247.212 165.089 76.3709 1
Cu 248.122 164.775 76.3709 1
Cu 249.05 164.516 76.3709 1
Cu 249.994 164.314 76.3709 1
Cu 250.949 164.169 76.3709 1
Cu 251.911 164.082 76.3709 1
Cu 252.878 164.052 76.3709 1
Cu 253.844 164.082 76.3709 1
Cu 254.806 164.169 76.3709 1
Cu 255.761 164.314 76.3709 1
Cu 256.705 164.516 76.3709 1
Cu 257.633 164.775 76.3709 1
Cu 258.543 165.089 76.3709 1
Cu 259.43 165.457 76.3709 1
Cu 260.292 165.878 76.3709 1
Cu 261.124 166.35 76.3709 1
Cu 261.923 166.871 76.3709 1
Cu 262.687 167.439 76.3709 1
Cu 263.413 168.053 76.3709 1
Cu 264.096 168.708 76.3709 1
Cu 264.369 169.404 76.3709 1
Cu 264.369 170.136 76.3709 1
Cu 264.369 170.903 76.3709 1
Cu 264.369 171.701 76.3709 1
Cu 264.369 172.527 76.3709 1
Cu 264.369 173.378 76.3709 1
Cu 264.369 174.251 76.3709 1
Cu 264.369 175.141 76.3709 1
Cu 264.369 176.046 76.3709 1
Cu 264.369 176.962 76.3709 1
Cu 264.369 177.885 76.3709 1
Cu 264.369 178.811 76.3709 1
Cu 264.368 178.811 79.935 1
Cu 264.368 179.738 79.935 1
Cu 264.368 180.661 79.935 1
Cu 264.368 181.577 79.935 1
Cu 264.368 182.481 79.935 1
Cu 264.368 183.372 79.935 1
Cu 264.368 184.244 79.935 1
Cu 264.368 185.095 79.935 1
Cu 264.368 185.921 79.935 1
Cu 264.368 186.719 79.935 1
Cu 264.368 187.486 79.935 1
Cu 264.368 188.218 79.935 1
Cu 264.095 188.914 79.935 1
Cu 263.412 189.569 79.935 1
Cu 262.687 190.182 79.935 1
Cu 261.923 190.751 79.935 1
Cu 261.123 191.272 79.935 1
Cu 260.291 191.744 79.935 1
Cu 259.43 192.164 79.935 1
Cu 258.542 192.533 79.935 1
Cu 257.633 192.847 79.935 1
Cu 256.704 193.105 79.935 1
Cu 255.761 193.308 79.935 1
Cu 254.806 193.453 79.935 1
Cu 253.844 193.54 79.935 1
Cu 252.878 193.569 79.935 1
Cu 251.911 193.54 79.935 1
Cu 250.949 193.453 79.935 1
Cu 249.994 193.308 79.935 1
Cu 249.051 193.105 79.935 1
Cu 248.122 192.847 79.935 1
Cu 247.213 192.533 79.935 1
Cu 246.325 192.164 79.935 1
Cu 245.464 191.744 79.935 1
Cu 244.632 191.272 79.935 1
Cu 243.832 190.751 79.935 1
Cu 243.069 190.182 79.935 1
Cu 242.343 189.569 79.935 1
Cu 241.66 188.914 79.935 1
Cu 241.387 188.218 79.935 1
Cu 241.387 187.486 79.935 1
Cu 241.387 186.719 79.935 1
Cu 241.387 185.921 79.935 1
Cu 241.387 185.095 79.935 1
Cu 241.387 184.244 79.935 1
Cu 241.387 183.372 79.935 1
Cu 241.387 182.481 79.935 1
Cu 241.387 181.577 79.935 1
Cu 241.387 180.661 79.935 1
Cu 241.387 179.738 79.935 1
Cu 241.387 178.811 79.935 1
Cu 241.387 177.885 79.935 1
Cu 241.387 176.962 79.935 1
Cu 241.387 176.046 79.935 1
Cu 241.387 175.141 79.935 1
Cu 241.387 174.251 79.935 1
Cu 241.387 173.379 79.935 1
Cu 241.387 172.528 79.935 1
Cu 241.387 171.702 79.935 1
Cu 241.387 170.904 79.935 1
Cu 241.387 170.137 79.935 1
Cu 241.387 169.405 79.935 1
Cu 241.66 168.709 79.935 1
Cu 242.343 168.054 79.935 1
Cu 243.069 167.441 79.935 1
Cu 243.832 166.872 79.935 1
Cu 244.632 166.351 79.935 1
Cu 245.464 165.879 79.935 1
Cu 246.325 165.458 79.935 1
Cu 247.213 165.09 79.935 1
Cu 248.122 164.776 79.935 1
Cu 249.051 164.517 79.935 1
Cu 249.994 164.315 79.935 1
Cu 250.949 164.17 79.935 1
Cu 251.911 164.083 79.935 1
Cu 252.878 164.054 79.935 1
Cu 253.844 164.083 79.935 1
Cu 254.806 164.17 79.935 1
Cu 255.761 164.315 79.935 1
Cu 256.704 164.517 79.935 1
Cu 257.633 164.776 79.935 1
Cu 258.542 165.09 79.935 1
Cu 259.43 165.458 79.935 1
Cu 260.291 165.879 79.935 1
Cu 261.123 166.351 79.935 1
Cu 261.923 166.872 79.935 1
Cu 262.687 167.441 79.935 1
Cu 263.412 168.054 79.935 1
Cu 264.095 168.709 79.935 1
Cu 264.368 169.405 79.935 1
Cu 264.368 170.137 79.935 1
Cu 264.368 170.904 79.935 1
Cu 264.368 171.702 79.935 1
Cu 264.368 172.528 79.935 1
Cu 264.368 173.379 79.935 1
Cu 264.368 174.251 79.935 1
Cu 264.368 175.141 79.935 1
Cu 264.368 176.046 79.935 1
Cu 264.368 176.962 79.935 1
Cu 264.368 177.885 79.935 1
Cu 264.368 178.811 79.935 1
Cu 264.367 178.811 83.535 1
Cu 264.367 179.738 83.535 1
Cu 264.367 180.661 83.535 1
Cu 264.367 181.576 83.535 1
Cu 264.367 182.481 83.535 1
Cu 264.367 183.371 83.535 1
Cu 264.367 184.243 83.535 1
Cu 264.367 185.094 83.535 1
Cu 264.367 185.92 83.535 1
Cu 264.367 186.718 83.535 1
Cu 264.367 187.485 83.535 1
Cu 264.367 188.217 83.535 1
Cu 264.094 188.913 83.535 1
Cu 263.411 189.568 83.535 1
Cu 262.686 190.181 83.535 1
Cu 261.922 190.749 83.535 1
Cu 261.122 191.27 83.535 1
Cu 260.29 191.742 83.535 1
Cu 259.429 192.163 83.535 1
Cu 258.542 192.531 83.535 1
Cu 257.632 192.845 83.535 1
Cu 256.704 193.104 83.535 1
Cu 255.761 193.306 83.535 1
Cu 254.806 193.451 83.535 1
Cu 253.844 193.538 83.535 1
Cu 252.878 193.567 83.535 1
Cu 251.911 193.538 83.535 1
Cu 250.949 193.451 83.535 1
Cu 249.994 193.306 83.535 1
Cu 249.051 193.104 83.535 1
Cu 248.123 192.845 83.535 1
Cu 247.213 192.531 83.535 1
Cu 246.326 192.163 83.535 1
Cu 245.465 191.742 83.535 1
Cu 244.633 191.27 83.535 1
Cu 243.833 190.749 83.535 1
Cu 243.069 190.181 83.535 1
Cu 242.344 189.568 83.535 1
Cu 241.661 188.913 83.535 1
Cu 241.388 188.217 83.535 1
Cu 241.388 187.485 83.535 1
Cu 241.388 186.718 83.535 1
Cu 241.388 185.92 83.535 1
Cu 241.388 185.094 83.535 1
Cu 241.388 184.243 83.535 1
Cu 241.388 183.371 83.535 1
Cu 241.388 182.481 83.535 1
Cu 241.388 181.576 83.535 1
Cu 241.388 180.661 83.535 1
Cu 241.388 179.738 83.535 1
Cu 241.388 178.811 83.535 1
Cu 241.388 177.885 83.535 1
Cu 241.388 176.962 83.535 1
Cu 241.388 176.046 83.535 1
Cu 241.388 175.142 83.535 1
Cu 241.388 174.252 83.535 1
Cu 241.388 173.379 83.535 1
Cu 241.388 172.529 83.535 1
Cu 241.388 171.703 83.535 1
Cu 241.388 170.905 83.535 1
Cu 241.388 170.138 83.535 1
Cu 241.388 169.406 83.535 1
Cu 241.661 168.71 83.535 1
Cu 242.344 168.055 83.535 1
Cu 243.069 167.442 83.535 1
Cu 243.833 166.873 83.535 1
Cu 244.633 166.352 83.535 1
Cu 245.465 165.881 83.535 1
Cu 246.326 165.46 83.535 1
Cu 247.213 165.092 83.535 1
Cu 248.123 164.778 83.535 1
Cu 249.051 164.519 83.535 1
Cu 249.994 164.317 83.535 1
Cu 250.949 164.172 83.535 1
Cu 251.911 164.084 83.535 1
Cu 252.878 164.055 83.535 1
Cu 253.844 164.084 83.535 1
Cu 254.806 164.172 83.535 1
Cu 255.761 164.317 83.535 1
Cu 256.704 164.519 83.535 1
Cu 257.632 164.778 83.535 1
Cu 258.542 165.092 83.535 1
Cu 259.429 165.46 83.535 1
Cu 260.29 165.881 83.535 1
Cu 261.122 166.352 83.535 1
Cu 261.922 166.873 83.535 1
Cu 262.686 167.442 83.535 1
Cu 263.411 168.055 83.535 1
Cu 264.094 168.71 83.535 1
Cu 264.367 169.406 83.535 1
Cu 264.367 170.138 83.535 1
Cu 264.367 170.905 83.535 1
Cu 264.367 171.703 83.535 1
Cu 264.367 172.529 83.535 1
Cu 264.367 173.379 83.535 1
Cu 264.367 174.252 83.535 1
Cu 264.367 175.142 83.535 1
Cu 264.367 176.046 83.535 1
Cu 264.367 176.962 83.535 1
Cu 264.367 177.885 83.535 1
Cu 264.367 178.811 83.535 1
Cu 264.366 178.811 87.1694 1
Cu 264.366 179.738 87.1694 1
Cu 264.366 180.661 87.1694 1
Cu 264.366 181.576 87.1694 1
Cu 264.366 182.481 87.1694 1
Cu 264.366 183.371 87.1694 1
Cu 264.366 184.243 87.1694 1
Cu 264.366 185.094 87.1694 1
Cu 264.366 185.919 87.1694 1
Cu 264.366 186.717 87.1694 1
Cu 264.366 187.484 87.1694 1
Cu 264.366 188.216 87.1694 1
Cu 264.093 188.912 87.1694 1
Cu 263.41 189.567 87.1694 1
Cu 262.685 190.18 87.1694 1
Cu 261.921 190.748 87.1694 1
Cu 261.121 191.269 87.1694 1
Cu 260.289 191.741 87.1694 1
Cu 259.428 192.162 87.1694 1
Cu 258.541 192.53 87.1694 1
Cu 257.632 192.844 87.1694 1
Cu 256.704 193.102 87.1694 1
Cu 255.76 193.305 87.1694 1
Cu 254.806 193.45 87.1694 1
Cu 253.844 193.537 87.1694 1
Cu 252.878 193.566 87.1694 1
Cu 251.911 193.537 87.1694 1
Cu 250.949 193.45 87.1694 1
Cu 249.995 193.305 87.1694 1
Cu 249.051 193.102 87.1694 1
Cu 248.123 192.844 87.1694 1
Cu 247.214 192.53 87.1694 1
Cu 246.327 192.162 87.1694 1
Cu 245.466 191.741 87.1694 1
Cu 244.634 191.269 87.1694 1
Cu 243.834 190.748 87.1694 1
Cu 243.071 190.18 87.1694 1
Cu 242.346 189.567 87.1694 1
Cu 241.662 188.912 87.1694 1
Cu 241.389 188.216 87.1694 1
Cu 241.389 187.484 87.1694 1
Cu 241.389 186.717 87.1694 1
Cu 241.389 185.919 87.1694 1
Cu 241.389 185.094 87.1694 1
Cu 241.389 184.243 87.1694 1
Cu 241.389 183.371 87.1694 1
Cu 241.389 182.481 87.1694 1
Cu 241.389 181.576 87.1694 1
Cu 241.389 180.661 87.1694 1
Cu 241.389 179.738 87.1694 1
Cu 241.389 178.811 87.1694 1
Cu 241.389 177.885 87.1694 1
Cu 241.389 176.962 87.1694 1
Cu 241.389 176.047 87.1694 1
Cu 241.389 175.142 87.1694 1
Cu 241.389 174.252 87.1694 1
Cu 241.389 173.38 87.1694 1
Cu 241.389 172.529 87.1694 1
Cu 241.389 171.703 87.1694 1
Cu 241.389 170.906 87.1694 1
Cu 241.389 170.139 87.1694 1
Cu 241.389 169.407 87.1694 1
Cu 241.662 168.711 87.1694 1
Cu 242.346 168.056 87.1694 1
Cu 243.071 167.443 87.1694 1
Cu 243.834 166.875 87.1694 1
Cu 244.634 166.354 87.1694 1
Cu 245.466 165.882 87.1694 1
Cu 246.327 165.461 87.1694 1
Cu 247.214 165.093 87.1694 1
Cu 248.123 164.779 87.1694 1
Cu 249.051 164.52 87.1694 1
Cu 249.995 164.318 87.1694 1
Cu 250.949 164.173 87.1694 1
Cu 251.911 164.086 87.1694 1
Cu 252.878 164.057 87.1694 1
Cu 253.844 164.086 87.1694 1
Cu 254.806 164.173 87.1694 1
Cu 255.76 164.318 87.1694 1
Cu 256.704 164.52 87.1694 1
Cu 257.632 164.779 87.1694 1
Cu 258.541 165.093 87.1694 1
Cu 259.428 165.461 87.1694 1
Cu 260.289 165.882 87.1694 1
Cu 261.121 166.354 87.1694 1
Cu 261.921 166.875 87.1694 1
Cu 262.685 167.443 87.1694 1
Cu 263.41 168.056 87.1694 1
Cu 264.093 168.711 87.1694 1
Cu 264.366 169.407 87.1694 1
Cu 264.366 170.139 87.1694 1
Cu 264.366 170.906 87.1694 1
Cu 264.366 171.703 87.1694 1
Cu 264.366 172.529 87.1694 1
Cu 264.366 173.38 87.1694 1
Cu 264.366 174.252 87.1694 1
Cu 264.366 175.142 87.1694 1
Cu 264.366 176.047 87.1694 1
Cu 264.366 176.962 87.1694 1
Cu 264.366 177.885 87.1694 1
Cu 264.366 178.811 87.1694 1
Cu 264.365 178.811 90.837 1
Cu 264.365 179.738 90.837 1
Cu 264.365 180.66 90.837 1
Cu 264.365 181.576 90.837 1
Cu 264.365 182.48 90.837 1
Cu 264.365 183.37 90.837 1
Cu 264.365 184.242 90.837 1
Cu 264.365 185.093 90.837 1
Cu 264.365 185.919 90.837 1
Cu 264.365 186.716 90.837 1
Cu 264.365 187.483 90.837 1
Cu 264.365 188.215 90.837 1
Cu 264.092 188.91 90.837 1
Cu 263.408 189.566 90.837 1
Cu 262.683 190.179 90.837 1
Cu 261.92 190.747 90.837 1
Cu 261.12 191.268 90.837 1
Cu 260.289 191.739 90.837 1
Cu 259.428 192.16 90.837 1
Cu 258.541 192.528 90.837 1
Cu 257.631 192.842 90.837 1
Cu 256.703 193.101 90.837 1
Cu 255.76 193.303 90.837 1
Cu 254.806 193.448 90.837 1
Cu 253.843 193.535 90.837 1
Cu 252.878 193.564 90.837 1
Cu 251.912 193.535 90.837 1
Cu 250.949 193.448 90.837 1
Cu 249.995 193.303 90.837 1
Cu 249.052 193.101 90.837 1
Cu 248.124 192.842 90.837 1
Cu 247.214 192.528 90.837 1
Cu 246.327 192.16 90.837 1
Cu 245.466 191.739 90.837 1
Cu 244.635 191.268 90.837 1
Cu 243.835 190.747 90.837 1
Cu 243.072 190.179 90.837 1
Cu 242.347 189.566 90.837 1
Cu 241.663 188.91 90.837 1
Cu 241.39 188.215 90.837 1
Cu 241.39 187.483 90.837 1
Cu 241.39 186.716 90.837 1
Cu 241.39 185.919 90.837 1
Cu 241.39 185.093 90.837 1
Cu 241.39 184.242 90.837 1
Cu 241.39 183.37 90.837 1
Cu 241.39 182.48 90.837 1
Cu 241.39 181.576 90.837 1
Cu 241.39 180.66 90.837 1
Cu 241.39 179.738 90.837 1
Cu 241.39 178.811 90.837 1
Cu 241.39 177.885 90.837 1
Cu 241.39 176.962 90.837 1
Cu 241.39 176.047 90.837 1
Cu 241.39 175.143 90.837 1
Cu 241.39 174.253 90.837 1
Cu 241.39 173.381 90.837 1
Cu 241.39 172.53 90.837 1
Cu 241.39 171.704 90.837 1
Cu 241.39 170.906 90.837 1
Cu 241.39 170.14 90.837 1
Cu 241.39 169.408 90.837 1
Cu 241.663 168.712 90.837 1
Cu 242.347 168.057 90.837 1
Cu 243.072 167.444 90.837 1
Cu 243.835 166.876 90.837 1
Cu 244.635 166.355 90.837 1
Cu 245.466 165.883 90.837 1
Cu 246.327 165.463 90.837 1
Cu 247.214 165.095 90.837 1
Cu 248.124 164.781 90.837 1
Cu 249.052 164.522 90.837 1
Cu 249.995 164.32 90.837 1
Cu 250.949 164.175 90.837 1
Cu 251.912 164.088 90.837 1
Cu 252.878 164.059 90.837 1
Cu 253.843 164.088 90.837 1
Cu 254.806 164.175 90.837 1
Cu 255.76 164.32 90.837 1
Cu 256.703 164.522 90.837 1
Cu 257.631 164.781 90.837 1
Cu 258.541 165.095 90.837 1
Cu 259.428 165.463 90.837 1
Cu 260.289 165.883 90.837 1
Cu 261.12 166.355 90.837 1
Cu 261.92 166.876 90.837 1
Cu 262.683 167.444 90.837 1
Cu 263.408 168.057 90.837 1
Cu 264.092 168.712 90.837 1
Cu 264.365 169.408 90.837 1
Cu 264.365 170.14 90.837 1
Cu 264.365 170.906 90.837 1
Cu 264.365 171.704 90.837 1
Cu 264.365 172.53 90.837 1
Cu 264.365 173.381 90.837 1
Cu 264.365 174.253 90.837 1
Cu 264.365 175.143 90.837 1
Cu 264.365 176.047 90.837 1
Cu 264.365 176.962 90.837 1
Cu 264.365 177.885 90.837 1
Cu 264.365 178.811 90.837 1
Cu 264.363 178.811 94.5367 1
Cu 264.363 179.738 94.5367 1
Cu 264.363 180.66 94.5367 1
Cu 264.363 181.575 94.5367 1
Cu 264.363 182.48 94.5367 1
Cu 264.363 183.37 94.5367 1
Cu 264.363 184.242 94.5367 1
Cu 264.363 185.092 94.5367 1
Cu 264.363 185.918 94.5367 1
Cu 264.363 186.715 94.5367 1
Cu 264.363 187.482 94.5367 1
Cu 264.363 188.214 94.5367 1
Cu 264.09 188.909 94.5367 1
Cu 263.407 189.565 94.5367 1
Cu 262.682 190.177 94.5367 1
Cu 261.919 190.745 94.5367 1
Cu 261.119 191.266 94.5367 1
Cu 260.288 191.738 94.5367 1
Cu 259.427 192.159 94.5367 1
Cu 258.54 192.527 94.5367 1
Cu 257.631 192.841 94.5367 1
Cu 256.703 193.099 94.5367 1
Cu 255.76 193.301 94.5367 1
Cu 254.805 193.446 94.5367 1
Cu 253.843 193.533 94.5367 1
Cu 252.878 193.563 94.5367 1
Cu 251.912 193.533 94.5367 1
Cu 250.95 193.446 94.5367 1
Cu 249.995 193.301 94.5367 1
Cu 249.052 193.099 94.5367 1
Cu 248.124 192.841 94.5367 1
Cu 247.215 192.527 94.5367 1
Cu 246.328 192.159 94.5367 1
Cu 245.467 191.738 94.5367 1
Cu 244.636 191.266 94.5367 1
Cu 243.836 190.745 94.5367 1
Cu 243.073 190.177 94.5367 1
Cu 242.348 189.565 94.5367 1
Cu 241.665 188.909 94.5367 1
Cu 241.392 188.214 94.5367 1
Cu 241.392 187.482 94.5367 1
Cu 241.392 186.715 94.5367 1
Cu 241.392 185.918 94.5367 1
Cu 241.392 185.092 94.5367 1
Cu 241.392 184.242 94.5367 1
Cu 241.392 183.37 94.5367 1
Cu 241.392 182.48 94.5367 1
Cu 241.392 181.575 94.5367 1
Cu 241.392 180.66 94.5367 1
Cu 241.392 179.738 94.5367 1
Cu 241.392 178.811 94.5367 1
Cu 241.392 177.885 94.5367 1
Cu 241.392 176.963 94.5367 1
Cu 241.392 176.047 94.5367 1
Cu 241.392 175.143 94.5367 1
Cu 241.392 174.253 94.5367 1
Cu 241.392 173.381 94.5367 1
Cu 241.392 172.531 94.5367 1
Cu 241.392 171.705 94.5367 1
Cu 241.392 170.907 94.5367 1
Cu 241.392 170.141 94.5367 1
Cu 241.392 169.409 94.5367 1
Cu 241.665 168.714 94.5367 1
Cu 242.348 168.058 94.5367 1
Cu 243.073 167.445 94.5367 1
Cu 243.836 166.877 94.5367 1
Cu 244.636 166.357 94.5367 1
Cu 245.467 165.885 94.5367 1
Cu 246.328 165.464 94.5367 1
Cu 247.215 165.096 94.5367 1
Cu 248.124 164.782 94.5367 1
Cu 249.052 164.524 94.5367 1
Cu 249.995 164.322 94.5367 1
Cu 250.95 164.177 94.5367 1
Cu 251.912 164.089 94.5367 1
Cu 252.878 164.06 94.5367 1
Cu 253.843 164.089 94.5367 1
Cu 254.805 164.177 94.5367 1
Cu 255.76 164.322 94.5367 1
Cu 256.703 164.524 94.5367 1
Cu 257.631 164.782 94.5367 1
Cu 258.54 165.096 94.5367 1
Cu 259.427 165.464 94.5367 1
Cu 260.288 165.885 94.5367 1
Cu 261.119 166.357 94.5367 1
Cu 261.919 166.877 94.5367 1
Cu 262.682 167.445 94.5367 1
Cu 263.407 168.058 94.5367 1
Cu 264.09 168.714 94.5367 1
Cu 264.363 169.409 94.5367 1
Cu 264.363 170.141 94.5367 1
Cu 264.363 170.907 94.5367 1
Cu 264.363 171.705 94.5367 1
Cu 264.363 172.531 94.5367 1
Cu 264.363 173.381 94.5367 1
Cu 264.363 174.253 94.5367 1
Cu 264.363 175.143 94.5367 1
Cu 264.363 176.047 94.5367 1
Cu 264.363 176.963 94.5367 1
Cu 264.363 177.885 94.5367 1
Cu 264.363 178.811 94.5367 1
Cu 264.362 178.811 98.2673 1
Cu 264.362 179.738 98.2673 1
Cu 264.362 180.66 98.2673 1
Cu 264.362 181.575 98.2673 1
Cu 264.362 182.479 98.2673 1
Cu 264.362 183.369 98.2673 1
Cu 264.362 184.241 98.2673 1
Cu 264.362 185.091 98.2673 1
Cu 264.362 185.917 98.2673 1
Cu 264.362 186.714 98.2673 1
Cu 264.362 187.481 98.2673 1
Cu 264.362 188.213 98.2673 1
Cu 264.089 188.908 98.2673 1
Cu 263.406 189.563 98.2673 1
Cu 262.681 190.176 98.2673 1
Cu 261.918 190.744 98.2673 1
Cu 261.118 191.265 98.2673 1
Cu 260.287 191.736 98.2673 1
Cu 259.426 192.157 98.2673 1
Cu 258.539 192.525 98.2673 1
Cu 257.63 192.839 98.2673 1
Cu 256.702 193.097 98.2673 1
Cu 255.759 193.299 98.2673 1
Cu 254.805 193.444 98.2673 1
Cu 253.843 193.532 98.2673 1
Cu 252.878 193.561 98.2673 1
Cu 251.912 193.532 98.2673 1
Cu 250.95 193.444 98.2673 1
Cu 249.996 193.299 98.2673 1
Cu 249.053 193.097 98.2673 1
Cu 248.125 192.839 98.2673 1
Cu 247.216 192.525 98.2673 1
Cu 246.329 192.157 98.2673 1
Cu 245.468 191.736 98.2673 1
Cu 244.637 191.265 98.2673 1
Cu 243.837 190.744 98.2673 1
Cu 243.074 190.176 98.2673 1
Cu 242.349 189.563 98.2673 1
Cu 241.666 188.908 98.2673 1
Cu 241.393 188.213 98.2673 1
Cu 241.393 187.481 98.2673 1
Cu 241.393 186.714 98.2673 1
Cu 241.393 185.917 98.2673 1
Cu 241.393 185.091 98.2673 1
Cu 241.393 184.241 98.2673 1
Cu 241.393 183.369 98.2673 1
Cu 241.393 182.479 98.2673 1
Cu 241.393 181.575 98.2673 1
Cu 241.393 180.66 98.2673 1
Cu 241.393 179.738 98.2673 1
Cu 241.393 178.811 98.2673 1
Cu 241.393 177.885 98.2673 1
Cu 241.393 176.963 98.2673 1
Cu 241.393 176.048 98.2673 1
Cu 241.393 175.143 98.2673 1
Cu 241.393 174.254 98.2673 1
Cu 241.393 173.382 98.2673 1
Cu 241.393 172.531 98.2673 1
Cu 241.393 171.706 98.2673 1
Cu 241.393 170.908 98.2673 1
Cu 241.393 170.142 98.2673 1
Cu 241.393 169.41 98.2673 1
Cu 241.666 168.715 98.2673 1
Cu 242.349 168.06 98.2673 1
Cu 243.074 167.447 98.2673 1
Cu 243.837 166.879 98.2673 1
Cu 244.637 166.358 98.2673 1
Cu 245.468 165.887 98.2673 1
Cu 246.329 165.466 98.2673 1
Cu 247.216 165.098 98.2673 1
Cu 248.125 164.784 98.2673 1
Cu 249.053 164.526 98.2673 1
Cu 249.996 164.323 98.2673 1
Cu 250.95 164.178 98.2673 1
Cu 251.912 164.091 98.2673 1
Cu 252.878 164.062 98.2673 1
Cu 253.843 164.091 98.2673 1
Cu 254.805 164.178 98.2673 1
Cu 255.759 164.323 98.2673 1
Cu 256.702 164.526 98.2673 1
Cu 257.63 164.784 98.2673 1
Cu 258.539 165.098 98.2673 1
Cu 259.426 165.466 98.2673 1
Cu 260.287 165.887 98.2673 1
Cu 261.118 166.358 98.2673 1
Cu 261.918 166.879 98.2673 1
Cu 262.681 167.447 98.2673 1
Cu 263.406 168.06 98.2673 1
Cu 264.089 168.715 98.2673 1
Cu 264.362 169.41 98.2673 1
Cu 264.362 170.142 98.2673 1
Cu 264.362 170.908 98.2673 1
Cu 264.362 171.706 98.2673 1
Cu 264.362 172.531 98.2673 1
Cu 264.362 173.382 98.2673 1
Cu 264.362 174.254 98.2673 1
Cu 264.362 175.143 98.2673 1
Cu 264.362 176.048 98.2673 1
Cu 264.362 176.963 98.2673 1
Cu 264.362 177.885 98.2673 1
Cu 264.362 178.811 98.2673 1
Cu 264.36 178.811 102.028 1
Cu 264.36 179.737 102.028 1
Cu 264.36 180.66 102.028 1
Cu 264.36 181.575 102.028 1
Cu 264.36 182.479 102.028 1
Cu 264.36 183.369 102.028 1
Cu 264.36 184.24 102.028 1
Cu 264.36 185.09 102.028 1
Cu 264.36 185.916 102.028 1
Cu 264.36 186.713 102.028 1
Cu 264.36 187.48 102.028 1
Cu 264.36 188.212 102.028 1
Cu 264.087 188.907 102.028 1
Cu 263.404 189.562 102.028 1
Cu 262.68 190.174 102.028 1
Cu 261.916 190.742 102.028 1
Cu 261.117 191.263 102.028 1
Cu 260.286 191.735 102.028 1
Cu 259.425 192.155 102.028 1
Cu 258.538 192.523 102.028 1
Cu 257.63 192.837 102.028 1
Cu 256.702 193.095 102.028 1
Cu 255.759 193.297 102.028 1
Cu 254.805 193.442 102.028 1
Cu 253.843 193.53 102.028 1
Cu 252.878 193.559 102.028 1
Cu 251.912 193.53 102.028 1
Cu 250.95 193.442 102.028 1
Cu 249.996 193.297 102.028 1
Cu 249.053 193.095 102.028 1
Cu 248.126 192.837 102.028 1
Cu 247.217 192.523 102.028 1
Cu 246.33 192.155 102.028 1
Cu 245.469 191.735 102.028 1
Cu 244.638 191.263 102.028 1
Cu 243.839 190.742 102.028 1
Cu 243.075 190.174 102.028 1
Cu 242.351 189.562 102.028 1
Cu 241.668 188.907 102.028 1
Cu 241.395 188.212 102.028 1
Cu 241.395 187.48 102.028 1
Cu 241.395 186.713 102.028 1
Cu 241.395 185.916 102.028 1
Cu 241.395 185.09 102.028 1
Cu 241.395 184.24 102.028 1
Cu 241.395 183.369 102.028 1
Cu 241.395 182.479 102.028 1
Cu 241.395 181.575 102.028 1
Cu 241.395 180.66 102.028 1
Cu 241.395 179.737 102.028 1
Cu 241.395 178.811 102.028 1
Cu 241.395 177.885 102.028 1
Cu 241.395 176.963 102.028 1
Cu 241.395 176.048 102.028 1
Cu 241.395 175.144 102.028 1
Cu 241.395 174.254 102.028 1
Cu 241.395 173.383 102.028 1
Cu 241.395 172.532 102.028 1
Cu 241.395 171.707 102.028 1
Cu 241.395 170.909 102.028 1
Cu 241.395 170.143 102.028 1
Cu 241.395 169.411 102.028 1
Cu 241.668 168.716 102.028 1
Cu 242.351 168.061 102.028 1
Cu 243.075 167.448 102.028 1
Cu 243.839 166.881 102.028 1
Cu 244.638 166.36 102.028 1
Cu 245.469 165.888 102.028 1
Cu 246.33 165.468 102.028 1
Cu 247.217 165.1 102.028 1
Cu 248.126 164.786 102.028 1
Cu 249.053 164.527 102.028 1
Cu 249.996 164.325 102.028 1
Cu 250.95 164.18 102.028 1
Cu 251.912 164.093 102.028 1
Cu 252.878 164.064 102.028 1
Cu 253.843 164.093 102.028 1
Cu 254.805 164.18 102.028 1
Cu 255.759 164.325 102.028 1
Cu 256.702 164.527 102.028 1
Cu 257.63 164.786 102.028 1
Cu 258.538 165.1 102.028 1
Cu 259.425 165.468 102.028 1
Cu 260.286 165.888 102.028 1
Cu 261.117 166.36 102.028 1
Cu 261.916 166.881 102.028 1
Cu 262.68 167.448 102.028 1
Cu 263.404 168.061 102.028 1
Cu 264.087 168.716 102.028 1
Cu 264.36 169.411 102.028 1
Cu 264.36 170.143 102.028 1
Cu 264.36 170.909 102.028 1
Cu 264.36 171.707 102.028 1
Cu 264.36 172.532 102.028 1
Cu 264.36 173.383 102.028 1
Cu 264.36 174.254 102.028 1
Cu 264.36 175.144 102.028 1
Cu 264.36 176.048 102.028 1
Cu 264.36 176.963 102.028 1
Cu 264.36 177.885 102.028 1
Cu 264.36 178.811 102.028 1
Cu 264.359 178.811 105.818 1
Cu 264.359 179.737 105.818 1
Cu 264.359 180.659 105.818 1
Cu 264.359 181.574 105.818 1
Cu 264.359 182.478 105.818 1
Cu 264.359 183.368 105.818 1
Cu 264.359 184.239 105.818 1
Cu 264.359 185.09 105.818 1
Cu 264.359 185.915 105.818 1
Cu 264.359 186.712 105.818 1
Cu 264.359 187.478 105.818 1
Cu 264.359 188.21 105.818 1
Cu 264.086 188.905 105.818 1
Cu 263.403 189.56 105.818 1
Cu 262.678 190.173 105.818 1
Cu 261.915 190.741 105.818 1
Cu 261.116 191.261 105.818 1
Cu 260.285 191.733 105.818 1
Cu 259.424 192.153 105.818 1
Cu 258.538 192.521 105.818 1
Cu 257.629 192.835 105.818 1
Cu 256.701 193.093 105.818 1
Cu 255.759 193.295 105.818 1
Cu 254.805 193.44 105.818 1
Cu 253.843 193.527 105.818 1
Cu 252.878 193.557 105.818 1
Cu 251.912 193.527 105.818 1
Cu 250.95 193.44 105.818 1
Cu 249.996 193.295 105.818 1
Cu 249.054 193.093 105.818 1
Cu 248.126 192.835 105.818 1
Cu 247.217 192.521 105.818 1
Cu 246.331 192.153 105.818 1
Cu 245.47 191.733 105.818 1
Cu 244.639 191.261 105.818 1
Cu 243.84 190.741 105.818 1
Cu 243.077 190.173 105.818 1
Cu 242.352 189.56 105.818 1
Cu 241.669 188.905 105.818 1
Cu 241.396 188.21 105.818 1
Cu 241.396 187.478 105.818 1
Cu 241.396 186.712 105.818 1
Cu 241.396 185.915 105.818 1
Cu 241.396 185.09 105.818 1
Cu 241.396 184.239 105.818 1
Cu 241.396 183.368 105.818 1
Cu 241.396 182.478 105.818 1
Cu 241.396 181.574 105.818 1
Cu 241.396 180.659 105.818 1
Cu 241.396 179.737 105.818 1
Cu 241.396 178.811 105.818 1
Cu 241.396 177.886 105.818 1
Cu 241.396 176.963 105.818 1
Cu 241.396 176.048 105.818 1
Cu 241.396 175.144 105.818 1
Cu 241.396 174.255 105.818 1
Cu 241.396 173.383 105.818 1
Cu 241.396 172.533 105.818 1
Cu 241.396 171.708 105.818 1
Cu 241.396 170.911 105.818 1
Cu 241.396 170.144 105.818 1
Cu 241.396 169.412 105.818 1
Cu 241.669 168.718 105.818 1
Cu 242.352 168.063 105.818 1
Cu 243.077 167.45 105.818 1
Cu 243.84 166.882 105.818 1
Cu 244.639 166.362 105.818 1
Cu 245.47 165.89 105.818 1
Cu 246.331 165.47 105.818 1
Cu 247.217 165.102 105.818 1
Cu 248.126 164.788 105.818 1
Cu 249.054 164.529 105.818 1
Cu 249.996 164.327 105.818 1
Cu 250.95 164.182 105.818 1
Cu 251.912 164.095 105.818 1
Cu 252.878 164.066 105.818 1
Cu 253.843 164.095 105.818 1
Cu 254.805 164.182 105.818 1
Cu 255.759 164.327 105.818 1
Cu 256.701 164.529 105.818 1
Cu 257.629 164.788 105.818 1
Cu 258.538 165.102 105.818 1
Cu 259.424 165.47 105.818 1
Cu 260.285 165.89 105.818 1
Cu 261.116 166.362 105.818 1
Cu 261.915 166.882 105.818 1
Cu 262.678 167.45 105.818 1
Cu 263.403 168.063 105.818 1
Cu 264.086 168.718 105.818 1
Cu 264.359 169.412 105.818 1
Cu 264.359 170.144 105.818 1
Cu 264.359 170.911 105.818 1
Cu 264.359 171.708 105.818 1
Cu 264.359 172.533 105.818 1
Cu 264.359 173.383 105.818 1
Cu 264.359 174.255 105.818 1
Cu 264.359 175.144 105.818 1
Cu 264.359 176.048 105.818 1
Cu 264.359 176.963 105.818 1
Cu 264.359 177.886 105.818 1
Cu 264.359 178.811 105.818 1
Cu 264.357 178.811 109.635 1
Cu 264.357 179.737 109.635 1
Cu 264.357 180.659 109.635 1
Cu 264.357 181.574 109.635 1
Cu 264.357 182.478 109.635 1
Cu 264.357 183.367 109.635 1
Cu 264.357 184.239 109.635 1
Cu 264.357 185.089 109.635 1
Cu 264.357 185.914 109.635 1
Cu 264.357 186.711 109.635 1
Cu 264.357 187.477 109.635 1
Cu 264.357 188.209 109.635 1
Cu 264.084 188.904 109.635 1
Cu 263.401 189.559 109.635 1
Cu 262.677 190.171 109.635 1
Cu 261.914 190.739 109.635 1
Cu 261.115 191.259 109.635 1
Cu 260.284 191.731 109.635 1
Cu 259.423 192.151 109.635 1
Cu 258.537 192.519 109.635 1
Cu 257.628 192.833 109.635 1
Cu 256.701 193.091 109.635 1
Cu 255.758 193.293 109.635 1
Cu 254.804 193.438 109.635 1
Cu 253.843 193.525 109.635 1
Cu 252.878 193.554 109.635 1
Cu 251.912 193.525 109.635 1
Cu 250.951 193.438 109.635 1
Cu 249.997 193.293 109.635 1
Cu 249.054 193.091 109.635 1
Cu 248.127 192.833 109.635 1
Cu 247.218 192.519 109.635 1
Cu 246.332 192.151 109.635 1
Cu 245.471 191.731 109.635 1
Cu 244.64 191.259 109.635 1
Cu 243.841 190.739 109.635 1
Cu 243.078 190.171 109.635 1
Cu 242.354 189.559 109.635 1
Cu 241.671 188.904 109.635 1
Cu 241.398 188.209 109.635 1
Cu 241.398 187.477 109.635 1
Cu 241.398 186.711 109.635 1
Cu 241.398 185.914 109.635 1
Cu 241.398 185.089 109.635 1
Cu 241.398 184.239 109.635 1
Cu 241.398 183.367 109.635 1
Cu 241.398 182.478 109.635 1
Cu 241.398 181.574 109.635 1
Cu 241.398 180.659 109.635 1
Cu 241.398 179.737 109.635 1
Cu 241.398 178.811 109.635 1
Cu 241.398 177.886 109.635 1
Cu 241.398 176.964 109.635 1
Cu 241.398 176.049 109.635 1
Cu 241.398 175.145 109.635 1
Cu 241.398 174.256 109.635 1
Cu 241.398 173.384 109.635 1
Cu 241.398 172.534 109.635 1
Cu 241.398 171.709 109.635 1
Cu 241.398 170.912 109.635 1
Cu 241.398 170.146 109.635 1
Cu 241.398 169.414 109.635 1
Cu 241.671 168.719 109.635 1
Cu 242.354 168.064 109.635 1
Cu 243.078 167.452 109.635 1
Cu 243.841 166.884 109.635 1
Cu 244.64 166.363 109.635 1
Cu 245.471 165.892 109.635 1
Cu 246.332 165.472 109.635 1
Cu 247.218 165.104 109.635 1
Cu 248.127 164.79 109.635 1
Cu 249.054 164.532 109.635 1
Cu 249.997 164.33 109.635 1
Cu 250.951 164.185 109.635 1
Cu 251.912 164.097 109.635 1
Cu 252.878 164.068 109.635 1
Cu 253.843 164.097 109.635 1
Cu 254.804 164.185 109.635 1
Cu 255.758 164.33 109.635 1
Cu 256.701 164.532 109.635 1
Cu 257.628 164.79 109.635 1
Cu 258.537 165.104 109.635 1
Cu 259.423 165.472 109.635 1
Cu 260.284 165.892 109.635 1
Cu 261.115 166.363 109.635 1
Cu 261.914 166.884 109.635 1
Cu 262.677 167.452 109.635 1
Cu 263.401 168.064 109.635 1
Cu 264.084 168.719 109.635 1
Cu 264.357 169.414 109.635 1
Cu 264.357 170.146 109.635 1
Cu 264.357 170.912 109.635 1
Cu 264.357 171.709 109.635 1
Cu 264.357 172.534 109.635 1
Cu 264.357 173.384 109.635 1
Cu 264.357 174.256 109.635 1
Cu 264.357 175.145 109.635 1
Cu 264.357 176.049 109.635 1
Cu 264.357 176.964 109.635 1
Cu 264.357 177.886 109.635 1
Cu 264.357 178.811 109.635 1
Cu 264.355 178.811 113.481 1
Cu 264.355 179.737 113.481 1
Cu 264.355 180.659 113.481 1
Cu 264.355 181.574 113.481 1
Cu 264.355 182.477 113.481 1
Cu 264.355 183.367 113.481 1
Cu 264.355 184.238 113.481 1
Cu 264.355 185.088 113.481 1
Cu 264.355 185.913 113.481 1
Cu 264.355 186.71 113.481 1
Cu 264.355 187.476 113.481 1
Cu 264.355 188.207 113.481 1
Cu 264.082 188.902 113.481 1
Cu 263.4 189.557 113.481 1
Cu 262.675 190.169 113.481 1
Cu 261.912 190.737 113.481 1
Cu 261.114 191.257 113.481 1
Cu 260.283 191.729 113.481 1
Cu 259.422 192.149 113.481 1
Cu 258.536 192.517 113.481 1
Cu 257.627 192.831 113.481 1
Cu 256.7 193.089 113.481 1
Cu 255.758 193.291 113.481 1
Cu 254.804 193.436 113.481 1
Cu 253.843 193.523 113.481 1
Cu 252.878 193.552 113.481 1
Cu 251.912 193.523 113.481 1
Cu 250.951 193.436 113.481 1
Cu 249.997 193.291 113.481 1
Cu 249.055 193.089 113.481 1
Cu 248.128 192.831 113.481 1
Cu 247.219 192.517 113.481 1
Cu 246.333 192.149 113.481 1
Cu 245.473 191.729 113.481 1
Cu 244.641 191.257 113.481 1
Cu 243.843 190.737 113.481 1
Cu 243.08 190.169 113.481 1
Cu 242.355 189.557 113.481 1
Cu 241.673 188.902 113.481 1
Cu 241.4 188.207 113.481 1
Cu 241.4 187.476 113.481 1
Cu 241.4 186.71 113.481 1
Cu 241.4 185.913 113.481 1
Cu 241.4 185.088 113.481 1
Cu 241.4 184.238 113.481 1
Cu 241.4 183.367 113.481 1
Cu 241.4 182.477 113.481 1
Cu 241.4 181.574 113.481 1
Cu 241.4 180.659 113.481 1
Cu 241.4 179.737 113.481 1
Cu 241.4 178.811 113.481 1
Cu 241.4 177.886 113.481 1
Cu 241.4 176.964 113.481 1
Cu 241.4 176.049 113.481 1
Cu 241.4 175.146 113.481 1
Cu 241.4 174.256 113.481 1
Cu 241.4 173.385 113.481 1
Cu 241.4 172.535 113.481 1
Cu 241.4 171.71 113.481 1
Cu 241.4 170.913 113.481 1
Cu 241.4 170.147 113.481 1
Cu 241.4 169.415 113.481 1
Cu 241.673 168.721 113.481 1
Cu 242.355 168.066 113.481 1
Cu 243.08 167.454 113.481 1
Cu 243.843 166.886 113.481 1
Cu 244.641 166.365 113.481 1
Cu 245.473 165.894 113.481 1
Cu 246.333 165.474 113.481 1
Cu 247.219 165.106 113.481 1
Cu 248.128 164.792 113.481 1
Cu 249.055 164.534 113.481 1
Cu 249.997 164.332 113.481 1
Cu 250.951 164.187 113.481 1
Cu 251.912 164.1 113.481 1
Cu 252.878 164.071 113.481 1
Cu 253.843 164.1 113.481 1
Cu 254.804 164.187 113.481 1
Cu 255.758 164.332 113.481 1
Cu 256.7 164.534 113.481 1
Cu 257.627 164.792 113.481 1
Cu 258.536 165.106 113.481 1
Cu 259.422 165.474 113.481 1
Cu 260.283 165.894 113.481 1
Cu 261.114 166.365 113.481 1
Cu 261.912 166.886 113.481 1
Cu 262.675 167.454 113.481 1
Cu 263.4 168.066 113.481 1
Cu 264.082 168.721 113.481 1
Cu 264.355 169.415 113.481 1
Cu 264.355 170.147 113.481 1
Cu 264.355 170.913 113.481 1
Cu 264.355 171.71 113.481 1
Cu 264.355 172.535 113.481 1
Cu 264.355 173.385 113.481 1
Cu 264.355 174.256 113.481 1
Cu 264.355 175.146 113.481 1
Cu 264.355 176.049 113.481 1
Cu 264.355 176.964 113.481 1
Cu 264.355 177.886 113.481 1
Cu 264.355 178.811 113.481 1
Cu 264.353 178.811 117.352 1
Cu 264.353 179.737 117.352 1
Cu 264.353 180.659 117.352 1
Cu 264.353 181.573 117.352 1
Cu 264.353 182.477 117.352 1
Cu 264.353 183.366 117.352 1
Cu 264.353 184.237 117.352 1
Cu 264.353 185.087 117.352 1
Cu 264.353 185.912 117.352 1
Cu 264.353 186.709 117.352 1
Cu 264.353 187.474 117.352 1
Cu 264.353 188.206 117.352 1
Cu 264.081 188.9 117.352 1
Cu 263.398 189.555 117.352 1
Cu 262.674 190.167 117.352 1
Cu 261.911 190.735 117.352 1
Cu 261.112 191.255 117.352 1
Cu 260.281 191.727 117.352 1
Cu 259.421 192.147 117.352 1
Cu 258.535 192.515 117.352 1
Cu 257.627 192.828 117.352 1
Cu 256.699 193.087 117.352 1
Cu 255.757 193.289 117.352 1
Cu 254.804 193.433 117.352 1
Cu 253.842 193.521 117.352 1
Cu 252.878 193.55 117.352 1
Cu 251.913 193.521 117.352 1
Cu 250.951 193.433 117.352 1
Cu 249.998 193.289 117.352 1
Cu 249.056 193.087 117.352 1
Cu 248.128 192.828 117.352 1
Cu 247.22 192.515 117.352 1
Cu 246.334 192.147 117.352 1
Cu 245.474 191.727 117.352 1
Cu 244.643 191.255 117.352 1
Cu 243.844 190.735 117.352 1
Cu 243.081 190.167 117.352 1
Cu 242.357 189.555 117.352 1
Cu 241.674 188.9 117.352 1
Cu 241.402 188.206 117.352 1
Cu 241.402 187.474 117.352 1
Cu 241.402 186.709 117.352 1
Cu 241.402 185.912 117.352 1
Cu 241.402 185.087 117.352 1
Cu 241.402 184.237 117.352 1
Cu 241.402 183.366 117.352 1
Cu 241.402 182.477 117.352 1
Cu 241.402 181.573 117.352 1
Cu 241.402 180.659 117.352 1
Cu 241.402 179.737 117.352 1
Cu 241.402 178.811 117.352 1
Cu 241.402 177.886 117.352 1
Cu 241.402 176.964 117.352 1
Cu 241.402 176.05 117.352 1
Cu 241.402 175.146 117.352 1
Cu 241.402 174.257 117.352 1
Cu 241.402 173.386 117.352 1
Cu 241.402 172.536 117.352 1
Cu 241.402 171.711 117.352 1
Cu 241.402 170.914 117.352 1
Cu 241.402 170.148 117.352 1
Cu 241.402 169.417 117.352 1
Cu 241.674 168.722 117.352 1
Cu 242.357 168.068 117.352 1
Cu 243.081 167.455 117.352 1
Cu 243.844 166.888 117.352 1
Cu 244.643 166.367 117.352 1
Cu 245.474 165.896 117.352 1
Cu 246.334 165.476 117.352 1
Cu 247.22 165.108 117.352 1
Cu 248.128 164.794 117.352 1
Cu 249.056 164.536 117.352 1
Cu 249.998 164.334 117.352 1
Cu 250.951 164.189 117.352 1
Cu 251.913 164.102 117.352 1
Cu 252.878 164.073 117.352 1
Cu 253.842 164.102 117.352 1
Cu 254.804 164.189 117.352 1
Cu 255.757 164.334 117.352 1
Cu 256.699 164.536 117.352 1
Cu 257.627 164.794 117.352 1
Cu 258.535 165.108 117.352 1
Cu 259.421 165.476 117.352 1
Cu 260.281 165.896 117.352 1
Cu 261.112 166.367 117.352 1
Cu 261.911 166.888 117.352 1
Cu 262.674 167.455 117.352 1
Cu 263.398 168.068 117.352 1
Cu 264.081 168.722 117.352 1
Cu 264.353 169.417 117.352 1
Cu 264.353 170.148 117.352 1
Cu 264.353 170.914 117.352 1
Cu 264.353 171.711 117.352 1
Cu 264.353 172.536 117.352 1
Cu 264.353 173.386 117.352 1
Cu 264.353 174.257 117.352 1
Cu 264.353 175.146 117.352 1
Cu 264.353 176.05 117.352 1
Cu 264.353 176.964 117.352 1
Cu 264.353 177.886 117.352 1
Cu 264.353 178.811 117.352 1
Cu 264.351 178.811 121.25 1
Cu 264.351 179.737 121.25 1
Cu 264.351 180.658 121.25 1
Cu 264.351 181.573 121.25 1
Cu 264.351 182.476 121.25 1
Cu 264.351 183.365 121.25 1
Cu 264.351 184.236 121.25 1
Cu 264.351 185.086 121.25 1
Cu 264.351 185.91 121.25 1
Cu 264.351 186.707 121.25 1
Cu 264.351 187.473 121.25 1
Cu 264.351 188.204 121.25 1
Cu 264.079 188.899 121.25 1
Cu 263.396 189.553 121.25 1
Cu 262.672 190.165 121.25 1
Cu 261.909 190.733 121.25 1
Cu 261.111 191.253 121.25 1
Cu 260.28 191.724 121.25 1
Cu 259.42 192.145 121.25 1
Cu 258.534 192.512 121.25 1
Cu 257.626 192.826 121.25 1
Cu 256.699 193.084 121.25 1
Cu 255.757 193.286 121.25 1
Cu 254.803 193.431 121.25 1
Cu 253.842 193.518 121.25 1
Cu 252.878 193.547 121.25 1
Cu 251.913 193.518 121.25 1
Cu 250.952 193.431 121.25 1
Cu 249.998 193.286 121.25 1
Cu 249.056 193.084 121.25 1
Cu 248.129 192.826 121.25 1
Cu 247.221 192.512 121.25 1
Cu 246.335 192.145 121.25 1
Cu 245.475 191.724 121.25 1
Cu 244.644 191.253 121.25 1
Cu 243.846 190.733 121.25 1
Cu 243.083 190.165 121.25 1
Cu 242.359 189.553 121.25 1
Cu 241.676 188.899 121.25 1
Cu 241.404 188.204 121.25 1
Cu 241.404 187.473 121.25 1
Cu 241.404 186.707 121.25 1
Cu 241.404 185.91 121.25 1
Cu 241.404 185.086 121.25 1
Cu 241.404 184.236 121.25 1
Cu 241.404 183.365 121.25 1
Cu 241.404 182.476 121.25 1
Cu 241.404 181.573 121.25 1
Cu 241.404 180.658 121.25 1
Cu 241.404 179.737 121.25 1
Cu 241.404 178.811 121.25 1
Cu 241.404 177.886 121.25 1
Cu 241.404 176.965 121.25 1
Cu 241.404 176.05 121.25 1
Cu 241.404 175.147 121.25 1
Cu 241.404 174.258 121.25 1
Cu 241.404 173.387 121.25 1
Cu 241.404 172.537 121.25 1
Cu 241.404 171.712 121.25 1
Cu 241.404 170.916 121.25 1
Cu 241.404 170.15 121.25 1
Cu 241.404 169.418 121.25 1
Cu 241.676 168.724 121.25 1
Cu 242.359 168.07 121.25 1
Cu 243.083 167.457 121.25 1
Cu 243.846 166.89 121.25 1
Cu 244.644 166.37 121.25 1
Cu 245.475 165.898 121.25 1
Cu 246.335 165.478 121.25 1
Cu 247.221 165.11 121.25 1
Cu 248.129 164.797 121.25 1
Cu 249.056 164.539 121.25 1
Cu 249.998 164.337 121.25 1
Cu 250.952 164.192 121.25 1
Cu 251.913 164.105 121.25 1
Cu 252.878 164.076 121.25 1
Cu 253.842 164.105 121.25 1
Cu 254.803 164.192 121.25 1
Cu 255.757 164.337 121.25 1
Cu 256.699 164.539 121.25 1
Cu 257.626 164.797 121.25 1
Cu 258.534 165.11 121.25 1
Cu 259.42 165.478 121.25 1
Cu 260.28 165.898 121.25 1
Cu 261.111 166.37 121.25 1
Cu 261.909 166.89 121.25 1
Cu 262.672 167.457 121.25 1
Cu 263.396 168.07 121.25 1
Cu 264.079 168.724 121.25 1
Cu 264.351 169.418 121.25 1
Cu 264.351 170.15 121.25 1
Cu 264.351 170.916 121.25 1
Cu 264.351 171.712 121.25 1
Cu 264.351 172.537 121.25 1
Cu 264.351 173.387 121.25 1
Cu 264.351 174.258 121.25 1
Cu 264.351 175.147 121.25 1
Cu 264.351 176.05 121.25 1
Cu 264.351 176.965 121.25 1
Cu 264.351 177.886 121.25 1
Cu 264.351 178.811 121.25 1
Cu 264.349 178.811 125.173 1
Cu 264.349 179.736 125.173 1
Cu 264.349 180.658 125.173 1
Cu 264.349 181.572 125.173 1
Cu 264.349 182.475 125.173 1
Cu 264.349 183.364 125.173 1
Cu 264.349 184.235 125.173 1
Cu 264.349 185.084 125.173 1
Cu 264.349 185.909 125.173 1
Cu 264.349 186.706 125.173 1
Cu 264.349 187.471 125.173 1
Cu 264.349 188.203 125.173 1
Cu 264.077 188.897 125.173 1
Cu 263.394 189.551 125.173 1
Cu 262.67 190.163 125.173 1
Cu 261.908 190.731 125.173 1
Cu 261.109 191.251 125.173 1
Cu 260.279 191.722 125.173 1
Cu 259.419 192.142 125.173 1
Cu 258.533 192.51 125.173 1
Cu 257.625 192.823 125.173 1
Cu 256.698 193.082 125.173 1
Cu 255.756 193.283 125.173 1
Cu 254.803 193.428 125.173 1
Cu 253.842 193.515 125.173 1
Cu 252.878 193.544 125.173 1
Cu 251.913 193.515 125.173 1
Cu 250.952 193.428 125.173 1
Cu 249.999 193.283 125.173 1
Cu 249.057 193.082 125.173 1
Cu 248.13 192.823 125.173 1
Cu 247.222 192.51 125.173 1
Cu 246.336 192.142 125.173 1
Cu 245.476 191.722 125.173 1
Cu 244.646 191.251 125.173 1
Cu 243.847 190.731 125.173 1
Cu 243.085 190.163 125.173 1
Cu 242.361 189.551 125.173 1
Cu 241.678 188.897 125.173 1
Cu 241.406 188.203 125.173 1
Cu 241.406 187.471 125.173 1
Cu 241.406 186.706 125.173 1
Cu 241.406 185.909 125.173 1
Cu 241.406 185.084 125.173 1
Cu 241.406 184.235 125.173 1
Cu 241.406 183.364 125.173 1
Cu 241.406 182.475 125.173 1
Cu 241.406 181.572 125.173 1
Cu 241.406 180.658 125.173 1
Cu 241.406 179.736 125.173 1
Cu 241.406 178.811 125.173 1
Cu 241.406 177.886 125.173 1
Cu 241.406 176.965 125.173 1
Cu 241.406 176.051 125.173 1
Cu 241.406 175.147 125.173 1
Cu 241.406 174.259 125.173 1
Cu 241.406 173.388 125.173 1
Cu 241.406 172.538 125.173 1
Cu 241.406 171.714 125.173 1
Cu 241.406 170.917 125.173 1
Cu 241.406 170.152 125.173 1
Cu 241.406 169.42 125.173 1
Cu 241.678 168.726 125.173 1
Cu 242.361 168.071 125.173 1
Cu 243.085 167.459 125.173 1
Cu 243.847 166.892 125.173 1
Cu 244.646 166.372 125.173 1
Cu 245.476 165.901 125.173 1
Cu 246.336 165.481 125.173 1
Cu 247.222 165.113 125.173 1
Cu 248.13 164.799 125.173 1
Cu 249.057 164.541 125.173 1
Cu 249.999 164.339 125.173 1
Cu 250.952 164.195 125.173 1
Cu 251.913 164.107 125.173 1
Cu 252.878 164.078 125.173 1
Cu 253.842 164.107 125.173 1
Cu 254.803 164.195 125.173 1
Cu 255.756 164.339 125.173 1
Cu 256.698 164.541 125.173 1
Cu 257.625 164.799 125.173 1
Cu 258.533 165.113 125.173 1
Cu 259.419 165.481 125.173 1
Cu 260.279 165.901 125.173 1
Cu 261.109 166.372 125.173 1
Cu 261.908 166.892 125.173 1
Cu 262.67 167.459 125.173 1
Cu 263.394 168.071 125.173 1
Cu 264.077 168.726 125.173 1
Cu 264.349 169.42 125.173 1
Cu 264.349 170.152 125.173 1
Cu 264.349 170.917 125.173 1
Cu 264.349 171.714 125.173 1
Cu 264.349 172.538 125.173 1
Cu 264.349 173.388 125.173 1
Cu 264.349 174.259 125.173 1
Cu 264.349 175.147 125.173 1
Cu 264.349 176.051 125.173 1
Cu 264.349 176.965 125.173 1
Cu 264.349 177.886 125.173 1
Cu 264.349 178.811 125.173 1
Cu 264.347 178.811 129.121 1
Cu 264.347 179.736 129.121 1
Cu 264.347 180.658 129.121 1
Cu 264.347 181.572 129.121 1
Cu 264.347 182.475 129.121 1
Cu 264.347 183.363 129.121 1
Cu 264.347 184.234 129.121 1
Cu 264.347 185.083 129.121 1
Cu 264.347 185.908 129.121 1
Cu 264.347 186.704 129.121 1
Cu 264.347 187.47 129.121 1
Cu 264.347 188.201 129.121 1
Cu 264.075 188.895 129.121 1
Cu 263.392 189.549 129.121 1
Cu 262.668 190.161 129.121 1
Cu 261.906 190.728 129.121 1
Cu 261.108 191.249 129.121 1
Cu 260.277 191.72 129.121 1
Cu 259.418 192.14 129.121 1
Cu 258.532 192.507 129.121 1
Cu 257.624 192.821 129.121 1
Cu 256.697 193.079 129.121 1
Cu 255.756 193.281 129.121 1
Cu 254.803 193.426 129.121 1
Cu 253.842 193.513 129.121 1
Cu 252.878 193.542 129.121 1
Cu 251.913 193.513 129.121 1
Cu 250.952 193.426 129.121 1
Cu 249.999 193.281 129.121 1
Cu 249.058 193.079 129.121 1
Cu 248.131 192.821 129.121 1
Cu 247.223 192.507 129.121 1
Cu 246.338 192.14 129.121 1
Cu 245.478 191.72 129.121 1
Cu 244.647 191.249 129.121 1
Cu 243.849 190.728 129.121 1
Cu 243.087 190.161 129.121 1
Cu 242.363 189.549 129.121 1
Cu 241.681 188.895 129.121 1
Cu 241.408 188.201 129.121 1
Cu 241.408 187.47 129.121 1
Cu 241.408 186.704 129.121 1
Cu 241.408 185.908 129.121 1
Cu 241.408 185.083 129.121 1
Cu 241.408 184.234 129.121 1
Cu 241.408 183.363 129.121 1
Cu 241.408 182.475 129.121 1
Cu 241.408 181.572 129.121 1
Cu 241.408 180.658 129.121 1
Cu 241.408 179.736 129.121 1
Cu 241.408 178.811 129.121 1
Cu 241.408 177.886 129.121 1
Cu 241.408 176.965 129.121 1
Cu 241.408 176.051 129.121 1
Cu 241.408 175.148 129.121 1
Cu 241.408 174.259 129.121 1
Cu 241.408 173.389 129.121 1
Cu 241.408 172.54 129.121 1
Cu 241.408 171.715 129.121 1
Cu 241.408 170.919 129.121 1
Cu 241.408 170.153 129.121 1
Cu 241.408 169.422 129.121 1
Cu 241.681 168.728 129.121 1
Cu 242.363 168.073 129.121 1
Cu 243.087 167.462 129.121 1
Cu 243.849 166.894 129.121 1
Cu 244.647 166.374 129.121 1
Cu 245.478 165.903 129.121 1
Cu 246.338 165.483 129.121 1
Cu 247.223 165.116 129.121 1
Cu 248.131 164.802 129.121 1
Cu 249.058 164.544 129.121 1
Cu 249.999 164.342 129.121 1
Cu 250.952 164.197 129.121 1
Cu 251.913 164.11 129.121 1
Cu 252.878 164.081 129.121 1
Cu 253.842 164.11 129.121 1
Cu 254.803 164.197 129.121 1
Cu 255.756 164.342 129.121 1
Cu 256.697 164.544 129.121 1
Cu 257.624 164.802 129.121 1
Cu 258.532 165.116 129.121 1
Cu 259.418 165.483 129.121 1
Cu 260.277 165.903 129.121 1
Cu 261.108 166.374 129.121 1
Cu 261.906 166.894 129.121 1
Cu 262.668 167.462 129.121 1
Cu 263.392 168.073 129.121 1
Cu 264.075 168.728 129.121 1
Cu 264.347 169.422 129.121 1
Cu 264.347 170.153 129.121 1
Cu 264.347 170.919 129.121 1
Cu 264.347 171.715 129.121 1
Cu 264.347 172.54 129.121 1
Cu 264.347 173.389 129.121 1
Cu 264.347 174.259 129.121 1
Cu 264.347 175.148 129.121 1
Cu 264.347 176.051 129.121 1
Cu 264.347 176.965 129.121 1
Cu 264.347 177.886 129.121 1
Cu 264.347 178.811 129.121 1
Cu 264.345 178.811 133.092 1
Cu 264.345 179.736 133.092 1
Cu 264.345 180.657 133.092 1
Cu 264.345 181.571 133.092 1
Cu 264.345 182.474 133.092 1
Cu 264.345 183.362 133.092 1
Cu 264.345 184.233 133.092 1
Cu 264.345 185.082 133.092 1
Cu 264.345 185.906 133.092 1
Cu 264.345 186.703 133.092 1
Cu 264.345 187.468 133.092 1
Cu 264.345 188.199 133.092 1
Cu 264.072 188.893 133.092 1
Cu 263.39 189.547 133.092 1
Cu 262.666 190.159 133.092 1
Cu 261.904 190.726 133.092 1
Cu 261.106 191.246 133.092 1
Cu 260.276 191.717 133.092 1
Cu 259.416 192.137 133.092 1
Cu 258.531 192.505 133.092 1
Cu 257.623 192.818 133.092 1
Cu 256.697 193.076 133.092 1
Cu 255.755 193.278 133.092 1
Cu 254.802 193.423 133.092 1
Cu 253.842 193.51 133.092 1
Cu 252.878 193.539 133.092 1
Cu 251.913 193.51 133.092 1
Cu 250.953 193.423 133.092 1
Cu 250 193.278 133.092 1
Cu 249.058 193.076 133.092 1
Cu 248.132 192.818 133.092 1
Cu 247.224 192.505 133.092 1
Cu 246.339 192.137 133.092 1
Cu 245.479 191.717 133.092 1
Cu 244.649 191.246 133.092 1
Cu 243.851 190.726 133.092 1
Cu 243.089 190.159 133.092 1
Cu 242.365 189.547 133.092 1
Cu 241.683 188.893 133.092 1
Cu 241.41 188.199 133.092 1
Cu 241.41 187.468 133.092 1
Cu 241.41 186.703 133.092 1
Cu 241.41 185.906 133.092 1
Cu 241.41 185.082 133.092 1
Cu 241.41 184.233 133.092 1
Cu 241.41 183.362 133.092 1
Cu 241.41 182.474 133.092 1
Cu 241.41 181.571 133.092 1
Cu 241.41 180.657 133.092 1
Cu 241.41 179.736 133.092 1
Cu 241.41 178.811 133.092 1
Cu 241.41 177.887 133.092 1
Cu 241.41 176.966 133.092 1
Cu 241.41 176.052 133.092 1
Cu 241.41 175.149 133.092 1
Cu 241.41 174.26 133.092 1
Cu 241.41 173.39 133.092 1
Cu 241.41 172.541 133.092 1
Cu 241.41 171.716 133.092 1
Cu 241.41 170.92 133.092 1
Cu 241.41 170.155 133.092 1
Cu 241.41 169.424 133.092 1
Cu 241.683 168.73 133.092 1
Cu 242.365 168.076 133.092 1
Cu 243.089 167.464 133.092 1
Cu 243.851 166.897 133.092 1
Cu 244.649 166.377 133.092 1
Cu 245.479 165.906 133.092 1
Cu 246.339 165.486 133.092 1
Cu 247.224 165.118 133.092 1
Cu 248.132 164.805 133.092 1
Cu 249.058 164.547 133.092 1
Cu 250 164.345 133.092 1
Cu 250.953 164.2 133.092 1
Cu 251.913 164.113 133.092 1
Cu 252.878 164.084 133.092 1
Cu 253.842 164.113 133.092 1
Cu 254.802 164.2 133.092 1
Cu 255.755 164.345 133.092 1
Cu 256.697 164.547 133.092 1
Cu 257.623 164.805 133.092 1
Cu 258.531 165.118 133.092 1
Cu 259.416 165.486 133.092 1
Cu 260.276 165.906 133.092 1
Cu 261.106 166.377 133.092 1
Cu 261.904 166.897 133.092 1
Cu 262.666 167.464 133.092 1
Cu 263.39 168.076 133.092 1
Cu 264.072 168.73 133.092 1
Cu 264.345 169.424 133.092 1
Cu 264.345 170.155 133.092 1
Cu 264.345 170.92 133.092 1
Cu 264.345 171.716 133.092 1
Cu 264.345 172.541 133.092 1
Cu 264.345 173.39 133.092 1
Cu 264.345 174.26 133.092 1
Cu 264.345 175.149 133.092 1
Cu 264.345 176.052 133.092 1
Cu 264.345 176.966 133.092 1
Cu 264.345 177.887 133.092 1
Cu 264.345 178.811 133.092 1
Cu 264.343 178.811 137.087 1
Cu 264.343 179.736 137.087 1
Cu 264.343 180.657 137.087 1
Cu 264.343 181.57 137.087 1
Cu 264.343 182.473 137.087 1
Cu 264.343 183.361 137.087 1
Cu 264.343 184.232 137.087 1
Cu 264.343 185.081 137.087 1
Cu 264.343 185.905 137.087 1
Cu 264.343 186.701 137.087 1
Cu 264.343 187.466 137.087 1
Cu 264.343 188.197 137.087 1
Cu 264.07 188.891 137.087 1
Cu 263.388 189.545 137.087 1
Cu 262.664 190.157 137.087 1
Cu 261.902 190.724 137.087 1
Cu 261.105 191.244 137.087 1
Cu 260.274 191.714 137.087 1
Cu 259.415 192.134 137.087 1
Cu 258.53 192.502 137.087 1
Cu 257.622 192.815 137.087 1
Cu 256.696 193.073 137.087 1
Cu 255.755 193.275 137.087 1
Cu 254.802 193.42 137.087 1
Cu 253.842 193.507 137.087 1
Cu 252.878 193.536 137.087 1
Cu 251.913 193.507 137.087 1
Cu 250.953 193.42 137.087 1
Cu 250 193.275 137.087 1
Cu 249.059 193.073 137.087 1
Cu 248.133 192.815 137.087 1
Cu 247.225 192.502 137.087 1
Cu 246.34 192.134 137.087 1
Cu 245.481 191.714 137.087 1
Cu 244.65 191.244 137.087 1
Cu 243.853 190.724 137.087 1
Cu 243.091 190.157 137.087 1
Cu 242.367 189.545 137.087 1
Cu 241.685 188.891 137.087 1
Cu 241.412 188.197 137.087 1
Cu 241.412 187.466 137.087 1
Cu 241.412 186.701 137.087 1
Cu 241.412 185.905 137.087 1
Cu 241.412 185.081 137.087 1
Cu 241.412 184.232 137.087 1
Cu 241.412 183.361 137.087 1
Cu 241.412 182.473 137.087 1
Cu 241.412 181.57 137.087 1
Cu 241.412 180.657 137.087 1
Cu 241.412 179.736 137.087 1
Cu 241.412 178.811 137.087 1
Cu 241.412 177.887 137.087 1
Cu 241.412 176.966 137.087 1
Cu 241.412 176.052 137.087 1
Cu 241.412 175.15 137.087 1
Cu 241.412 174.261 137.087 1
Cu 241.412 173.391 137.087 1
Cu 241.412 172.542 137.087 1
Cu 241.412 171.718 137.087 1
Cu 241.412 170.922 137.087 1
Cu 241.412 170.157 137.087 1
Cu 241.412 169.426 137.087 1
Cu 241.685 168.732 137.087 1
Cu 242.367 168.078 137.087 1
Cu 243.091 167.466 137.087 1
Cu 243.853 166.899 137.087 1
Cu 244.65 166.379 137.087 1
Cu 245.481 165.908 137.087 1
Cu 246.34 165.488 137.087 1
Cu 247.225 165.121 137.087 1
Cu 248.133 164.808 137.087 1
Cu 249.059 164.55 137.087 1
Cu 250 164.348 137.087 1
Cu 250.953 164.203 137.087 1
Cu 251.913 164.116 137.087 1
Cu 252.878 164.087 137.087 1
Cu 253.842 164.116 137.087 1
Cu 254.802 164.203 137.087 1
Cu 255.755 164.348 137.087 1
Cu 256.696 164.55 137.087 1
Cu 257.622 164.808 137.087 1
Cu 258.53 165.121 137.087 1
Cu 259.415 165.488 137.087 1
Cu 260.274 165.908 137.087 1
Cu 261.105 166.379 137.087 1
Cu 261.902 166.899 137.087 1
Cu 262.664 167.466 137.087 1
Cu 263.388 168.078 137.087 1
Cu 264.07 168.732 137.087 1
Cu 264.343 169.426 137.087 1
Cu 264.343 170.157 137.087 1
Cu 264.343 170.922 137.087 1
Cu 264.343 171.718 137.087 1
Cu 264.343 172.542 137.087 1
Cu 264.343 173.391 137.087 1
Cu 264.343 174.261 137.087 1
Cu 264.343 175.15 137.087 1
Cu 264.343 176.052 137.087 1
Cu 264.343 176.966 137.087 1
Cu 264.343 177.887 137.087 1
Cu 264.343 178.811 137.087 1
Cu 264.34 178.811 141.105 1
Cu 264.34 179.736 141.105 1
Cu 264.34 180.656 141.105 1
Cu 264.34 181.57 141.105 1
Cu 264.34 182.472 141.105 1
Cu 264.34 183.361 141.105 1
Cu 264.34 184.231 141.105 1
Cu 264.34 185.079 141.105 1
Cu 264.34 185.903 141.105 1
Cu 264.34 186.699 141.105 1
Cu 264.34 187.464 141.105 1
Cu 264.34 188.195 141.105 1
Cu 264.068 188.889 141.105 1
Cu 263.386 189.543 141.105 1
Cu 262.662 190.154 141.105 1
Cu 261.9 190.721 141.105 1
Cu 261.103 191.241 141.105 1
Cu 260.273 191.712 141.105 1
Cu 259.413 192.132 141.105 1
Cu 258.528 192.499 141.105 1
Cu 257.621 192.812 141.105 1
Cu 256.695 193.07 141.105 1
Cu 255.754 193.272 141.105 1
Cu 254.801 193.417 141.105 1
Cu 253.841 193.504 141.105 1
Cu 252.878 193.533 141.105 1
Cu 251.914 193.504 141.105 1
Cu 250.954 193.417 141.105 1
Cu 250.001 193.272 141.105 1
Cu 249.06 193.07 141.105 1
Cu 248.134 192.812 141.105 1
Cu 247.227 192.499 141.105 1
Cu 246.342 192.132 141.105 1
Cu 245.482 191.712 141.105 1
Cu 244.652 191.241 141.105 1
Cu 243.855 190.721 141.105 1
Cu 243.093 190.154 141.105 1
Cu 242.369 189.543 141.105 1
Cu 241.687 188.889 141.105 1
Cu 241.415 188.195 141.105 1
Cu 241.415 187.464 141.105 1
Cu 241.415 186.699 141.105 1
Cu 241.415 185.903 141.105 1
Cu 241.415 185.079 141.105 1
Cu 241.415 184.231 141.105 1
Cu 241.415 183.361 141.105 1
Cu 241.415 182.472 141.105 1
Cu 241.415 181.57 141.105 1
Cu 241.415 180.656 141.105 1
Cu 241.415 179.736 141.105 1
Cu 241.415 178.811 141.105 1
Cu 241.415 177.887 141.105 1
Cu 241.415 176.966 141.105 1
Cu 241.415 176.053 141.105 1
Cu 241.415 175.15 141.105 1
Cu 241.415 174.262 141.105 1
Cu 241.415 173.392 141.105 1
Cu 241.415 172.543 141.105 1
Cu 241.415 171.719 141.105 1
Cu 241.415 170.923 141.105 1
Cu 241.415 170.158 141.105 1
Cu 241.415 169.428 141.105 1
Cu 241.687 168.734 141.105 1
Cu 242.369 168.08 141.105 1
Cu 243.093 167.469 141.105 1
Cu 243.855 166.902 141.105 1
Cu 244.652 166.382 141.105 1
Cu 245.482 165.911 141.105 1
Cu 246.342 165.491 141.105 1
Cu 247.227 165.124 141.105 1
Cu 248.134 164.811 141.105 1
Cu 249.06 164.553 141.105 1
Cu 250.001 164.351 141.105 1
Cu 250.954 164.206 141.105 1
Cu 251.914 164.119 141.105 1
Cu 252.878 164.09 141.105 1
Cu 253.841 164.119 141.105 1
Cu 254.801 164.206 141.105 1
Cu 255.754 164.351 141.105 1
Cu 256.695 164.553 141.105 1
Cu 257.621 164.811 141.105 1
Cu 258.528 165.124 141.105 1
Cu 259.413 165.491 141.105 1
Cu 260.273 165.911 141.105 1
Cu 261.103 166.382 141.105 1
Cu 261.9 166.902 141.105 1
Cu 262.662 167.469 141.105 1
Cu 263.386 168.08 141.105 1
Cu 264.068 168.734 141.105 1
Cu 264.34 169.428 141.105 1
Cu 264.34 170.158 141.105 1
Cu 264.34 170.923 141.105 1
Cu 264.34 171.719 141.105 1
Cu 264.34 172.543 141.105 1
Cu 264.34 173.392 141.105 1
Cu 264.34 174.262 141.105 1
Cu 264.34 175.15 141.105 1
Cu 264.34 176.053 141.105 1
Cu 264.34 176.966 141.105 1
Cu 264.34 177.887 141.105 1
Cu 264.34 178.811 141.105 1
Cu 264.338 178.811 145.145 1
Cu 264.338 179.736 145.145 1
Cu 264.338 180.656 145.145 1
Cu 264.338 181.569 145.145 1
Cu 264.338 182.472 145.145 1
Cu 264.338 183.359 145.145 1
Cu 264.338 184.229 145.145 1
Cu 264.338 185.078 145.145 1
Cu 264.338 185.902 145.145 1
Cu 264.338 186.698 145.145 1
Cu 264.338 187.462 145.145 1
Cu 264.338 188.193 145.145 1
Cu 264.065 188.887 145.145 1
Cu 263.383 189.54 145.145 1
Cu 262.66 190.152 145.145 1
Cu 261.898 190.718 145.145 1
Cu 261.101 191.238 145.145 1
Cu 260.271 191.709 145.145 1
Cu 259.412 192.129 145.145 1
Cu 258.527 192.496 145.145 1
Cu 257.62 192.809 145.145 1
Cu 256.694 193.067 145.145 1
Cu 255.753 193.269 145.145 1
Cu 254.801 193.413 145.145 1
Cu 253.841 193.5 145.145 1
Cu 252.878 193.529 145.145 1
Cu 251.914 193.5 145.145 1
Cu 250.954 193.413 145.145 1
Cu 250.002 193.269 145.145 1
Cu 249.061 193.067 145.145 1
Cu 248.135 192.809 145.145 1
Cu 247.228 192.496 145.145 1
Cu 246.343 192.129 145.145 1
Cu 245.484 191.709 145.145 1
Cu 244.654 191.238 145.145 1
Cu 243.857 190.718 145.145 1
Cu 243.095 190.152 145.145 1
Cu 242.372 189.54 145.145 1
Cu 241.69 188.887 145.145 1
Cu 241.417 188.193 145.145 1
Cu 241.417 187.462 145.145 1
Cu 241.417 186.698 145.145 1
Cu 241.417 185.902 145.145 1
Cu 241.417 185.078 145.145 1
Cu 241.417 184.229 145.145 1
Cu 241.417 183.359 145.145 1
Cu 241.417 182.472 145.145 1
Cu 241.417 181.569 145.145 1
Cu 241.417 180.656 145.145 1
Cu 241.417 179.736 145.145 1
Cu 241.417 178.811 145.145 1
Cu 241.417 177.887 145.145 1
Cu 241.417 176.967 145.145 1
Cu 241.417 176.054 145.145 1
Cu 241.417 175.151 145.145 1
Cu 241.417 174.263 145.145 1
Cu 241.417 173.393 145.145 1
Cu 241.417 172.545 145.145 1
Cu 241.417 171.721 145.145 1
Cu 241.417 170.925 145.145 1
Cu 241.417 170.16 145.145 1
Cu 241.417 169.43 145.145 1
Cu 241.69 168.736 145.145 1
Cu 242.372 168.082 145.145 1
Cu 243.095 167.471 145.145 1
Cu 243.857 166.904 145.145 1
Cu 244.654 166.385 145.145 1
Cu 245.484 165.914 145.145 1
Cu 246.343 165.494 145.145 1
Cu 247.228 165.127 145.145 1
Cu 248.135 164.814 145.145 1
Cu 249.061 164.556 145.145 1
Cu 250.002 164.354 145.145 1
Cu 250.954 164.21 145.145 1
Cu 251.914 164.122 145.145 1
Cu 252.878 164.093 145.145 1
Cu 253.841 164.122 145.145 1
Cu 254.801 164.21 145.145 1
Cu 255.753 164.354 145.145 1
Cu 256.694 164.556 145.145 1
Cu 257.62 164.814 145.145 1
Cu 258.527 165.127 145.145 1
Cu 259.412 165.494 145.145 1
Cu 260.271 165.914 145.145 1
Cu 261.101 166.385 145.145 1
Cu 261.898 166.904 145.145 1
Cu 262.66 167.471 145.145 1
Cu 263.383 168.082 145.145 1
Cu 264.065 168.736 145.145 1
Cu 264.338 169.43 145.145 1
Cu 264.338 170.16 145.145 1
Cu 264.338 170.925 145.145 1
Cu 264.338 171.721 145.145 1
Cu 264.338 172.545 145.145 1
Cu 264.338 173.393 145.145 1
Cu 264.338 174.263 145.145 1
Cu 264.338 175.151 145.145 1
Cu 264.338 176.054 145.145 1
Cu 264.338 176.967 145.145 1
Cu 264.338 177.887 145.145 1
Cu 264.338 178.811 145.145 1
Cu 264.335 178.811 149.208 1
Cu 264.335 179.735 149.208 1
Cu 264.335 180.656 149.208 1
Cu 264.335 181.569 149.208 1
Cu 264.335 182.471 149.208 1
Cu 264.335 183.358 149.208 1
Cu 264.335 184.228 149.208 1
Cu 264.335 185.077 149.208 1
Cu 264.335 185.9 149.208 1
Cu 264.335 186.696 149.208 1
Cu 264.335 187.46 149.208 1
Cu 264.335 188.191 149.208 1
Cu 264.063 188.884 149.208 1
Cu 263.381 189.538 149.208 1
Cu 262.658 190.149 149.208 1
Cu 261.896 190.716 149.208 1
Cu 261.099 191.235 149.208 1
Cu 260.269 191.706 149.208 1
Cu 259.411 192.126 149.208 1
Cu 258.526 192.493 149.208 1
Cu 257.619 192.806 149.208 1
Cu 256.693 193.064 149.208 1
Cu 255.753 193.265 149.208 1
Cu 254.801 193.41 149.208 1
Cu 253.841 193.497 149.208 1
Cu 252.878 193.526 149.208 1
Cu 251.914 193.497 149.208 1
Cu 250.954 193.41 149.208 1
Cu 250.002 193.265 149.208 1
Cu 249.062 193.064 149.208 1
Cu 248.136 192.806 149.208 1
Cu 247.229 192.493 149.208 1
Cu 246.344 192.126 149.208 1
Cu 245.486 191.706 149.208 1
Cu 244.656 191.235 149.208 1
Cu 243.859 190.716 149.208 1
Cu 243.097 190.149 149.208 1
Cu 242.374 189.538 149.208 1
Cu 241.692 188.884 149.208 1
Cu 241.42 188.191 149.208 1
Cu 241.42 187.46 149.208 1
Cu 241.42 186.696 149.208 1
Cu 241.42 185.9 149.208 1
Cu 241.42 185.077 149.208 1
Cu 241.42 184.228 149.208 1
Cu 241.42 183.358 149.208 1
Cu 241.42 182.471 149.208 1
Cu 241.42 181.569 149.208 1
Cu 241.42 180.656 149.208 1
Cu 241.42 179.735 149.208 1
Cu 241.42 178.811 149.208 1
Cu 241.42 177.887 149.208 1
Cu 241.42 176.967 149.208 1
Cu 241.42 176.054 149.208 1
Cu 241.42 175.152 149.208 1
Cu 241.42 174.264 149.208 1
Cu 241.42 173.395 149.208 1
Cu 241.42 172.546 149.208 1
Cu 241.42 171.723 149.208 1
Cu 241.42 170.927 149.208 1
Cu 241.42 170.162 149.208 1
Cu 241.42 169.432 149.208 1
Cu 241.692 168.739 149.208 1
Cu 242.374 168.085 149.208 1
Cu 243.097 167.474 149.208 1
Cu 243.859 166.907 149.208 1
Cu 244.656 166.387 149.208 1
Cu 245.486 165.917 149.208 1
Cu 246.344 165.497 149.208 1
Cu 247.229 165.13 149.208 1
Cu 248.136 164.817 149.208 1
Cu 249.062 164.559 149.208 1
Cu 250.002 164.357 149.208 1
Cu 250.954 164.213 149.208 1
Cu 251.914 164.126 149.208 1
Cu 252.878 164.097 149.208 1
Cu 253.841 164.126 149.208 1
Cu 254.801 164.213 149.208 1
Cu 255.753 164.357 149.208 1
Cu 256.693 164.559 149.208 1
Cu 257.619 164.817 149.208 1
Cu 258.526 165.13 149.208 1
Cu 259.411 165.497 149.208 1
Cu 260.269 165.917 149.208 1
Cu 261.099 166.387 149.208 1
Cu 261.896 166.907 149.208 1
Cu 262.658 167.474 149.208 1
Cu 263.381 168.085 149.208 1
Cu 264.063 168.739 149.208 1
Cu 264.335 169.432 149.208 1
Cu 264.335 170.162 149.208 1
Cu 264.335 170.927 149.208 1
Cu 264.335 171.723 149.208 1
Cu 264.335 172.546 149.208 1
Cu 264.335 173.395 149.208 1
Cu 264.335 174.264 149.208 1
Cu 264.335 175.152 149.208 1
Cu 264.335 176.054 149.208 1
Cu 264.335 176.967 149.208 1
Cu 264.335 177.887 149.208 1
Cu 264.335 178.811 149.208 1
Cu 264.332 178.811 153.291 1
Cu 264.332 179.735 153.291 1
Cu 264.332 180.655 153.291 1
Cu 264.332 181.568 153.291 1
Cu 264.332 182.47 153.291 1
Cu 264.332 183.357 153.291 1
Cu 264.332 184.227 153.291 1
Cu 264.332 185.075 153.291 1
Cu 264.332 185.898 153.291 1
Cu 264.332 186.694 153.291 1
Cu 264.332 187.458 153.291 1
Cu 264.332 188.189 153.291 1
Cu 264.06 188.882 153.291 1
Cu 263.378 189.535 153.291 1
Cu 262.656 190.146 153.291 1
Cu 261.894 190.713 153.291 1
Cu 261.097 191.232 153.291 1
Cu 260.268 191.703 153.291 1
Cu 259.409 192.122 153.291 1
Cu 258.525 192.489 153.291 1
Cu 257.618 192.802 153.291 1
Cu 256.692 193.06 153.291 1
Cu 255.752 193.262 153.291 1
Cu 254.8 193.406 153.291 1
Cu 253.841 193.493 153.291 1
Cu 252.878 193.522 153.291 1
Cu 251.914 193.493 153.291 1
Cu 250.955 193.406 153.291 1
Cu 250.003 193.262 153.291 1
Cu 249.063 193.06 153.291 1
Cu 248.137 192.802 153.291 1
Cu 247.23 192.489 153.291 1
Cu 246.346 192.122 153.291 1
Cu 245.487 191.703 153.291 1
Cu 244.658 191.232 153.291 1
Cu 243.861 190.713 153.291 1
Cu 243.099 190.146 153.291 1
Cu 242.377 189.535 153.291 1
Cu 241.695 188.882 153.291 1
Cu 241.423 188.189 153.291 1
Cu 241.423 187.458 153.291 1
Cu 241.423 186.694 153.291 1
Cu 241.423 185.898 153.291 1
Cu 241.423 185.075 153.291 1
Cu 241.423 184.227 153.291 1
Cu 241.423 183.357 153.291 1
Cu 241.423 182.47 153.291 1
Cu 241.423 181.568 153.291 1
Cu 241.423 180.655 153.291 1
Cu 241.423 179.735 153.291 1
Cu 241.423 178.811 153.291 1
Cu 241.423 177.888 153.291 1
Cu 241.423 176.968 153.291 1
Cu 241.423 176.055 153.291 1
Cu 241.423 175.153 153.291 1
Cu 241.423 174.265 153.291 1
Cu 241.423 173.396 153.291 1
Cu 241.423 172.548 153.291 1
Cu 241.423 171.724 153.291 1
Cu 241.423 170.929 153.291 1
Cu 241.423 170.164 153.291 1
Cu 241.423 169.434 153.291 1
Cu 241.695 168.741 153.291 1
Cu 242.377 168.088 153.291 1
Cu 243.099 167.476 153.291 1
Cu 243.861 166.91 153.291 1
Cu 244.658 166.39 153.291 1
Cu 245.487 165.92 153.291 1
Cu 246.346 165.5 153.291 1
Cu 247.23 165.133 153.291 1
Cu 248.137 164.82 153.291 1
Cu 249.063 164.563 153.291 1
Cu 250.003 164.361 153.291 1
Cu 250.955 164.216 153.291 1
Cu 251.914 164.129 153.291 1
Cu 252.878 164.1 153.291 1
Cu 253.841 164.129 153.291 1
Cu 254.8 164.216 153.291 1
Cu 255.752 164.361 153.291 1
Cu 256.692 164.563 153.291 1
Cu 257.618 164.82 153.291 1
Cu 258.525 165.133 153.291 1
Cu 259.409 165.5 153.291 1
Cu 260.268 165.92 153.291 1
Cu 261.097 166.39 153.291 1
Cu 261.894 166.91 153.291 1
Cu 262.656 167.476 153.291 1
Cu 263.378 168.088 153.291 1
Cu 264.06 168.741 153.291 1
Cu 264.332 169.434 153.291 1
Cu 264.332 170.164 153.291 1
Cu 264.332 170.929 153.291 1
Cu 264.332 171.724 153.291 1
Cu 264.332 172.548 153.291 1
Cu 264.332 173.396 153.291 1
Cu 264.332 174.265 153.291 1
Cu 264.332 175.153 153.291 1
Cu 264.332 176.055 153.291 1
Cu 264.332 176.968 153.291 1
Cu 264.332 177.888 153.291 1
Cu 264.332 178.811 153.291 1
Cu 264.329 178.811 157.396 1
Cu 264.329 179.735 157.396 1
Cu 264.329 180.655 157.396 1
Cu 264.329 181.567 157.396 1
Cu 264.329 182.469 157.396 1
Cu 264.329 183.356 157.396 1
Cu 264.329 184.226 157.396 1
Cu 264.329 185.073 157.396 1
Cu 264.329 185.897 157.396 1
Cu 264.329 186.692 157.396 1
Cu 264.329 187.456 157.396 1
Cu 264.329 188.186 157.396 1
Cu 264.057 188.879 157.396 1
Cu 263.376 189.533 157.396 1
Cu 262.653 190.144 157.396 1
Cu 261.892 190.71 157.396 1
Cu 261.095 191.229 157.396 1
Cu 260.266 191.7 157.396 1
Cu 259.407 192.119 157.396 1
Cu 258.523 192.486 157.396 1
Cu 257.617 192.799 157.396 1
Cu 256.691 193.057 157.396 1
Cu 255.751 193.258 157.396 1
Cu 254.8 193.403 157.396 1
Cu 253.84 193.49 157.396 1
Cu 252.878 193.519 157.396 1
Cu 251.915 193.49 157.396 1
Cu 250.955 193.403 157.396 1
Cu 250.004 193.258 157.396 1
Cu 249.064 193.057 157.396 1
Cu 248.138 192.799 157.396 1
Cu 247.232 192.486 157.396 1
Cu 246.348 192.119 157.396 1
Cu 245.489 191.7 157.396 1
Cu 244.66 191.229 157.396 1
Cu 243.863 190.71 157.396 1
Cu 243.102 190.144 157.396 1
Cu 242.379 189.533 157.396 1
Cu 241.698 188.879 157.396 1
Cu 241.426 188.186 157.396 1
Cu 241.426 187.456 157.396 1
Cu 241.426 186.692 157.396 1
Cu 241.426 185.897 157.396 1
Cu 241.426 185.073 157.396 1
Cu 241.426 184.226 157.396 1
Cu 241.426 183.356 157.396 1
Cu 241.426 182.469 157.396 1
Cu 241.426 181.567 157.396 1
Cu 241.426 180.655 157.396 1
Cu 241.426 179.735 157.396 1
Cu 241.426 178.811 157.396 1
Cu 241.426 177.888 157.396 1
Cu 241.426 176.968 157.396 1
Cu 241.426 176.056 157.396 1
Cu 241.426 175.154 157.396 1
Cu 241.426 174.267 157.396 1
Cu 241.426 173.397 157.396 1
Cu 241.426 172.549 157.396 1
Cu 241.426 171.726 157.396 1
Cu 241.426 170.931 157.396 1
Cu 241.426 170.167 157.396 1
Cu 241.426 169.437 157.396 1
Cu 241.698 168.744 157.396 1
Cu 242.379 168.09 157.396 1
Cu 243.102 167.479 157.396 1
Cu 243.863 166.913 157.396 1
Cu 244.66 166.394 157.396 1
Cu 245.489 165.923 157.396 1
Cu 246.348 165.504 157.396 1
Cu 247.232 165.137 157.396 1
Cu 248.138 164.824 157.396 1
Cu 249.064 164.566 157.396 1
Cu 250.004 164.365 157.396 1
Cu 250.955 164.22 157.396 1
Cu 251.915 164.133 157.396 1
Cu 252.878 164.104 157.396 1
Cu 253.84 164.133 157.396 1
Cu 254.8 164.22 157.396 1
Cu 255.751 164.365 157.396 1
Cu 256.691 164.566 157.396 1
Cu 257.617 164.824 157.396 1
Cu 258.523 165.137 157.396 1
Cu 259.407 165.504 157.396 1
Cu 260.266 165.923 157.396 1
Cu 261.095 166.394 157.396 1
Cu 261.892 166.913 157.396 1
Cu 262.653 167.479 157.396 1
Cu 263.376 168.09 157.396 1
Cu 264.057 168.744 157.396 1
Cu 264.329 169.437 157.396 1
Cu 264.329 170.167 157.396 1
Cu 264.329 170.931 157.396 1
Cu 264.329 171.726 157.396 1
Cu 264.329 172.549 157.396 1
Cu 264.329 173.397 157.396 1
Cu 264.329 174.267 157.396 1
Cu 264.329 175.154 157.396 1
Cu 264.329 176.056 157.396 1
Cu 264.329 176.968 157.396 1
Cu 264.329 177.888 157.396 1
Cu 264.329 178.811 157.396 1
Cu 264.326 178.811 161.521 1
Cu 264.326 179.735 161.521 1
Cu 264.326 180.654 161.521 1
Cu 264.326 181.567 161.521 1
Cu 264.326 182.468 161.521 1
Cu 264.326 183.355 161.521 1
Cu 264.326 184.224 161.521 1
Cu 264.326 185.072 161.521 1
Cu 264.326 185.895 161.521 1
Cu 264.326 186.69 161.521 1
Cu 264.326 187.454 161.521 1
Cu 264.326 188.184 161.521 1
Cu 264.054 188.877 161.521 1
Cu 263.373 189.53 161.521 1
Cu 262.651 190.141 161.521 1
Cu 261.89 190.707 161.521 1
Cu 261.093 191.226 161.521 1
Cu 260.264 191.696 161.521 1
Cu 259.406 192.116 161.521 1
Cu 258.522 192.482 161.521 1
Cu 257.615 192.795 161.521 1
Cu 256.69 193.053 161.521 1
Cu 255.75 193.255 161.521 1
Cu 254.799 193.399 161.521 1
Cu 253.84 193.486 161.521 1
Cu 252.878 193.515 161.521 1
Cu 251.915 193.486 161.521 1
Cu 250.956 193.399 161.521 1
Cu 250.005 193.255 161.521 1
Cu 249.065 193.053 161.521 1
Cu 248.14 192.795 161.521 1
Cu 247.233 192.482 161.521 1
Cu 246.349 192.116 161.521 1
Cu 245.491 191.696 161.521 1
Cu 244.662 191.226 161.521 1
Cu 243.865 190.707 161.521 1
Cu 243.104 190.141 161.521 1
Cu 242.382 189.53 161.521 1
Cu 241.701 188.877 161.521 1
Cu 241.429 188.184 161.521 1
Cu 241.429 187.454 161.521 1
Cu 241.429 186.69 161.521 1
Cu 241.429 185.895 161.521 1
Cu 241.429 185.072 161.521 1
Cu 241.429 184.224 161.521 1
Cu 241.429 183.355 161.521 1
Cu 241.429 182.468 161.521 1
Cu 241.429 181.567 161.521 1
Cu 241.429 180.654 161.521 1
Cu 241.429 179.735 161.521 1
Cu 241.429 178.811 161.521 1
Cu 241.429 177.888 161.521 1
Cu 241.429 176.969 161.521 1
Cu 241.429 176.056 161.521 1
Cu 241.429 175.155 161.521 1
Cu 241.429 174.268 161.521 1
Cu 241.429 173.399 161.521 1
Cu 241.429 172.551 161.521 1
Cu 241.429 171.728 161.521 1
Cu 241.429 170.933 161.521 1
Cu 241.429 170.169 161.521 1
Cu 241.429 169.439 161.521 1
Cu 241.701 168.746 161.521 1
Cu 242.382 168.093 161.521 1
Cu 243.104 167.482 161.521 1
Cu 243.865 166.916 161.521 1
Cu 244.662 166.397 161.521 1
Cu 245.491 165.927 161.521 1
Cu 246.349 165.507 161.521 1
Cu 247.233 165.14 161.521 1
Cu 248.14 164.827 161.521 1
Cu 249.065 164.57 161.521 1
Cu 250.005 164.368 161.521 1
Cu 250.956 164.224 161.521 1
Cu 251.915 164.137 161.521 1
Cu 252.878 164.108 161.521 1
Cu 253.84 164.137 161.521 1
Cu 254.799 164.224 161.521 1
Cu 255.75 164.368 161.521 1
Cu 256.69 164.57 161.521 1
Cu 257.615 164.827 161.521 1
Cu 258.522 165.14 161.521 1
Cu 259.406 165.507 161.521 1
Cu 260.264 165.927 161.521 1
Cu 261.093 166.397 161.521 1
Cu 261.89 166.916 161.521 1
Cu 262.651 167.482 161.521 1
Cu 263.373 168.093 161.521 1
Cu 264.054 168.746 161.521 1
Cu 264.326 169.439 161.521 1
Cu 264.326 170.169 161.521 1
Cu 264.326 170.933 161.521 1
Cu 264.326 171.728 161.521 1
Cu 264.326 172.551 161.521 1
Cu 264.326 173.399 161.521 1
Cu 264.326 174.268 161.521 1
Cu 264.326 175.155 161.521 1
Cu 264.326 176.056 161.521 1
Cu 264.326 176.969 161.521 1
Cu 264.326 177.888 161.521 1
Cu 264.326 178.811 161.521 1
Cu 264.323 178.811 165.666 1
Cu 264.323 179.734 165.666 1
Cu 264.323 180.654 165.666 1
Cu 264.323 181.566 165.666 1
Cu 264.323 182.467 165.666 1
Cu 264.323 183.354 165.666 1
Cu 264.323 184.223 165.666 1
Cu 264.323 185.07 165.666 1
Cu 264.323 185.893 165.666 1
Cu 264.323 186.688 165.666 1
Cu 264.323 187.452 165.666 1
Cu 264.323 188.181 165.666 1
Cu 264.051 188.874 165.666 1
Cu 263.37 189.527 165.666 1
Cu 262.648 190.138 165.666 1
Cu 261.887 190.704 165.666 1
Cu 261.091 191.223 165.666 1
Cu 260.262 191.693 165.666 1
Cu 259.404 192.112 165.666 1
Cu 258.52 192.479 165.666 1
Cu 257.614 192.792 165.666 1
Cu 256.689 193.049 165.666 1
Cu 255.75 193.251 165.666 1
Cu 254.799 193.395 165.666 1
Cu 253.84 193.482 165.666 1
Cu 252.878 193.511 165.666 1
Cu 251.915 193.482 165.666 1
Cu 250.956 193.395 165.666 1
Cu 250.005 193.251 165.666 1
Cu 249.066 193.049 165.666 1
Cu 248.141 192.792 165.666 1
Cu 247.235 192.479 165.666 1
Cu 246.351 192.112 165.666 1
Cu 245.493 191.693 165.666 1
Cu 244.664 191.223 165.666 1
Cu 243.868 190.704 165.666 1
Cu 243.107 190.138 165.666 1
Cu 242.385 189.527 165.666 1
Cu 241.704 188.874 165.666 1
Cu 241.432 188.181 165.666 1
Cu 241.432 187.452 165.666 1
Cu 241.432 186.688 165.666 1
Cu 241.432 185.893 165.666 1
Cu 241.432 185.07 165.666 1
Cu 241.432 184.223 165.666 1
Cu 241.432 183.354 165.666 1
Cu 241.432 182.467 165.666 1
Cu 241.432 181.566 165.666 1
Cu 241.432 180.654 165.666 1
Cu 241.432 179.734 165.666 1
Cu 241.432 178.811 165.666 1
Cu 241.432 177.888 165.666 1
Cu 241.432 176.969 165.666 1
Cu 241.432 176.057 165.666 1
Cu 241.432 175.156 165.666 1
Cu 241.432 174.269 165.666 1
Cu 241.432 173.4 165.666 1
Cu 241.432 172.553 165.666 1
Cu 241.432 171.73 165.666 1
Cu 241.432 170.935 165.666 1
Cu 241.432 170.171 165.666 1
Cu 241.432 169.441 165.666 1
Cu 241.704 168.749 165.666 1
Cu 242.385 168.096 165.666 1
Cu 243.107 167.485 165.666 1
Cu 243.868 166.919 165.666 1
Cu 244.664 166.4 165.666 1
Cu 245.493 165.93 165.666 1
Cu 246.351 165.511 165.666 1
Cu 247.235 165.144 165.666 1
Cu 248.141 164.831 165.666 1
Cu 249.066 164.574 165.666 1
Cu 250.005 164.372 165.666 1
Cu 250.956 164.228 165.666 1
Cu 251.915 164.141 165.666 1
Cu 252.878 164.112 165.666 1
Cu 253.84 164.141 165.666 1
Cu 254.799 164.228 165.666 1
Cu 255.75 164.372 165.666 1
Cu 256.689 164.574 165.666 1
Cu 257.614 164.831 165.666 1
Cu 258.52 165.144 165.666 1
Cu 259.404 165.511 165.666 1
Cu 260.262 165.93 165.666 1
Cu 261.091 166.4 165.666 1
Cu 261.887 166.919 165.666 1
Cu 262.648 167.485 165.666 1
Cu 263.37 168.096 165.666 1
Cu 264.051 168.749 165.666 1
Cu 264.323 169.441 165.666 1
Cu 264.323 170.171 165.666 1
Cu 264.323 170.935 165.666 1
Cu 264.323 171.73 165.666 1
Cu 264.323 172.553 165.666 1
Cu 264.323 173.4 165.666 1
Cu 264.323 174.269 165.666 1
Cu 264.323 175.156 165.666 1
Cu 264.323 176.057 165.666 1
Cu 264.323 176.969 165.666 1
Cu 264.323 177.888 165.666 1
Cu 264.323 178.811 165.666 1
Cu 264.32 178.811 169.832 1
Cu 264.32 179.734 169.832 1
Cu 264.32 180.653 169.832 1
Cu 264.32 181.565 169.832 1
Cu 264.32 182.466 169.832 1
Cu 264.32 183.353 169.832 1
Cu 264.32 184.221 169.832 1
Cu 264.32 185.068 169.832 1
Cu 264.32 185.891 169.832 1
Cu 264.32 186.686 169.832 1
Cu 264.32 187.449 169.832 1
Cu 264.32 188.179 169.832 1
Cu 264.048 188.871 169.832 1
Cu 263.367 189.524 169.832 1
Cu 262.645 190.135 169.832 1
Cu 261.885 190.7 169.832 1
Cu 261.088 191.219 169.832 1
Cu 260.26 191.689 169.832 1
Cu 259.402 192.108 169.832 1
Cu 258.519 192.475 169.832 1
Cu 257.613 192.788 169.832 1
Cu 256.688 193.045 169.832 1
Cu 255.749 193.247 169.832 1
Cu 254.798 193.391 169.832 1
Cu 253.84 193.478 169.832 1
Cu 252.878 193.507 169.832 1
Cu 251.915 193.478 169.832 1
Cu 250.957 193.391 169.832 1
Cu 250.006 193.247 169.832 1
Cu 249.067 193.045 169.832 1
Cu 248.142 192.788 169.832 1
Cu 247.236 192.475 169.832 1
Cu 246.353 192.108 169.832 1
Cu 245.495 191.689 169.832 1
Cu 244.667 191.219 169.832 1
Cu 243.87 190.7 169.832 1
Cu 243.11 190.135 169.832 1
Cu 242.388 189.524 169.832 1
Cu 241.707 188.871 169.832 1
Cu 241.435 188.179 169.832 1
Cu 241.435 187.449 169.832 1
Cu 241.435 186.686 169.832 1
Cu 241.435 185.891 169.832 1
Cu 241.435 185.068 169.832 1
Cu 241.435 184.221 169.832 1
Cu 241.435 183.353 169.832 1
Cu 241.435 182.466 169.832 1
Cu 241.435 181.565 169.832 1
Cu 241.435 180.653 169.832 1
Cu 241.435 179.734 169.832 1
Cu 241.435 178.811 169.832 1
Cu 241.435 177.889 169.832 1
Cu 241.435 176.97 169.832 1
Cu 241.435 176.058 169.832 1
Cu 241.435 175.157 169.832 1
Cu 241.435 174.27 169.832 1
Cu 241.435 173.402 169.832 1
Cu 241.435 172.554 169.832 1
Cu 241.435 171.732 169.832 1
Cu 241.435 170.937 169.832 1
Cu 241.435 170.174 169.832 1
Cu 241.435 169.444 169.832 1
Cu 241.707 168.752 169.832 1
Cu 242.388 168.099 169.832 1
Cu 243.11 167.488 169.832 1
Cu 243.87 166.922 169.832 1
Cu 244.667 166.403 169.832 1
Cu 245.495 165.934 169.832 1
Cu 246.353 165.514 169.832 1
Cu 247.236 165.148 169.832 1
Cu 248.142 164.835 169.832 1
Cu 249.067 164.577 169.832 1
Cu 250.006 164.376 169.832 1
Cu 250.957 164.232 169.832 1
Cu 251.915 164.145 169.832 1
Cu 252.878 164.116 169.832 1
Cu 253.84 164.145 169.832 1
Cu 254.798 164.232 169.832 1
Cu 255.749 164.376 169.832 1
Cu 256.688 164.577 169.832 1
Cu 257.613 164.835 169.832 1
Cu 258.519 165.148 169.832 1
Cu 259.402 165.514 169.832 1
Cu 260.26 165.934 169.832 1
Cu 261.088 166.403 169.832 1
Cu 261.885 166.922 169.832 1
Cu 262.645 167.488 169.832 1
Cu 263.367 168.099 169.832 1
Cu 264.048 168.752 169.832 1
Cu 264.32 169.444 169.832 1
Cu 264.32 170.174 169.832 1
Cu 264.32 170.937 169.832 1
Cu 264.32 171.732 169.832 1
Cu 264.32 172.554 169.832 1
Cu 264.32 173.402 169.832 1
Cu 264.32 174.27 169.832 1
Cu 264.32 175.157 169.832 1
Cu 264.32 176.058 169.832 1
Cu 264.32 176.97 169.832 1
Cu 264.32 177.889 169.832 1
Cu 264.32 178.811 169.832 1
Cu 264.317 178.811 174.016 1
Cu 264.317 179.734 174.016 1
Cu 264.317 180.653 174.016 1
Cu 264.317 181.564 174.016 1
Cu 264.317 182.465 174.016 1
Cu 264.317 183.351 174.016 1
Cu 264.317 184.22 174.016 1
Cu 264.317 185.067 174.016 1
Cu 264.317 185.889 174.016 1
Cu 264.317 186.683 174.016 1
Cu 264.317 187.447 174.016 1
Cu 264.317 188.176 174.016 1
Cu 264.045 188.868 174.016 1
Cu 263.364 189.521 174.016 1
Cu 262.643 190.131 174.016 1
Cu 261.882 190.697 174.016 1
Cu 261.086 191.216 174.016 1
Cu 260.258 191.686 174.016 1
Cu 259.4 192.105 174.016 1
Cu 258.517 192.471 174.016 1
Cu 257.612 192.784 174.016 1
Cu 256.687 193.041 174.016 1
Cu 255.748 193.243 174.016 1
Cu 254.798 193.387 174.016 1
Cu 253.839 193.474 174.016 1
Cu 252.878 193.503 174.016 1
Cu 251.916 193.474 174.016 1
Cu 250.957 193.387 174.016 1
Cu 250.007 193.243 174.016 1
Cu 249.068 193.041 174.016 1
Cu 248.144 192.784 174.016 1
Cu 247.238 192.471 174.016 1
Cu 246.355 192.105 174.016 1
Cu 245.497 191.686 174.016 1
Cu 244.669 191.216 174.016 1
Cu 243.873 190.697 174.016 1
Cu 243.112 190.131 174.016 1
Cu 242.391 189.521 174.016 1
Cu 241.71 188.868 174.016 1
Cu 241.438 188.176 174.016 1
Cu 241.438 187.447 174.016 1
Cu 241.438 186.683 174.016 1
Cu 241.438 185.889 174.016 1
Cu 241.438 185.067 174.016 1
Cu 241.438 184.22 174.016 1
Cu 241.438 183.351 174.016 1
Cu 241.438 182.465 174.016 1
Cu 241.438 181.564 174.016 1
Cu 241.438 180.653 174.016 1
Cu 241.438 179.734 174.016 1
Cu 241.438 178.811 174.016 1
Cu 241.438 177.889 174.016 1
Cu 241.438 176.97 174.016 1
Cu 241.438 176.059 174.016 1
Cu 241.438 175.158 174.016 1
Cu 241.438 174.272 174.016 1
Cu 241.438 173.403 174.016 1
Cu 241.438 172.556 174.016 1
Cu 241.438 171.734 174.016 1
Cu 241.438 170.939 174.016 1
Cu 241.438 170.176 174.016 1
Cu 241.438 169.447 174.016 1
Cu 241.71 168.754 174.016 1
Cu 242.391 168.102 174.016 1
Cu 243.112 167.491 174.016 1
Cu 243.873 166.926 174.016 1
Cu 244.669 166.407 174.016 1
Cu 245.497 165.937 174.016 1
Cu 246.355 165.518 174.016 1
Cu 247.238 165.152 174.016 1
Cu 248.144 164.839 174.016 1
Cu 249.068 164.582 174.016 1
Cu 250.007 164.38 174.016 1
Cu 250.957 164.236 174.016 1
Cu 251.916 164.149 174.016 1
Cu 252.878 164.12 174.016 1
Cu 253.839 164.149 174.016 1
Cu 254.798 164.236 174.016 1
Cu 255.748 164.38 174.016 1
Cu 256.687 164.582 174.016 1
Cu 257.612 164.839 174.016 1
Cu 258.517 165.152 174.016 1
Cu 259.4 165.518 174.016 1
Cu 260.258 165.937 174.016 1
Cu 261.086 166.407 174.016 1
Cu 261.882 166.926 174.016 1
Cu 262.643 167.491 174.016 1
Cu 263.364 168.102 174.016 1
Cu 264.045 168.754 174.016 1
Cu 264.317 169.447 174.016 1
Cu 264.317 170.176 174.016 1
Cu 264.317 170.939 174.016 1
Cu 264.317 171.734 174.016 1
Cu 264.317 172.556 174.016 1
Cu 264.317 173.403 174.016 1
Cu 264.317 174.272 174.016 1
Cu 264.317 175.158 174.016 1
Cu 264.317 176.059 174.016 1
Cu 264.317 176.97 174.016 1
Cu 264.317 177.889 174.016 1
Cu 264.317 178.811 174.016 1
Cu 264.314 178.811 178.22 1
Cu 264.314 179.734 178.22 1
Cu 264.314 180.652 178.22 1
Cu 264.314 181.563 178.22 1
Cu 264.314 182.464 178.22 1
Cu 264.314 183.35 178.22 1
Cu 264.314 184.218 178.22 1
Cu 264.314 185.065 178.22 1
Cu 264.314 185.887 178.22 1
Cu 264.314 186.681 178.22 1
Cu 264.314 187.444 178.22 1
Cu 264.314 188.173 178.22 1
Cu 264.042 188.865 178.22 1
Cu 263.361 189.518 178.22 1
Cu 262.64 190.128 178.22 1
Cu 261.879 190.694 178.22 1
Cu 261.084 191.212 178.22 1
Cu 260.256 191.682 178.22 1
Cu 259.398 192.101 178.22 1
Cu 258.515 192.467 178.22 1
Cu 257.61 192.78 178.22 1
Cu 256.686 193.037 178.22 1
Cu 255.747 193.238 178.22 1
Cu 254.797 193.383 178.22 1
Cu 253.839 193.47 178.22 1
Cu 252.878 193.498 178.22 1
Cu 251.916 193.47 178.22 1
Cu 250.958 193.383 178.22 1
Cu 250.008 193.238 178.22 1
Cu 249.069 193.037 178.22 1
Cu 248.145 192.78 178.22 1
Cu 247.24 192.467 178.22 1
Cu 246.357 192.101 178.22 1
Cu 245.499 191.682 178.22 1
Cu 244.671 191.212 178.22 1
Cu 243.876 190.694 178.22 1
Cu 243.115 190.128 178.22 1
Cu 242.394 189.518 178.22 1
Cu 241.713 188.865 178.22 1
Cu 241.441 188.173 178.22 1
Cu 241.441 187.444 178.22 1
Cu 241.441 186.681 178.22 1
Cu 241.441 185.887 178.22 1
Cu 241.441 185.065 178.22 1
Cu 241.441 184.218 178.22 1
Cu 241.441 183.35 178.22 1
Cu 241.441 182.464 178.22 1
Cu 241.441 181.563 178.22 1
Cu 241.441 180.652 178.22 1
Cu 241.441 179.734 178.22 1
Cu 241.441 178.811 178.22 1
Cu 241.441 177.889 178.22 1
Cu 241.441 176.971 178.22 1
Cu 241.441 176.059 178.22 1
Cu 241.441 175.159 178.22 1
Cu 241.441 174.273 178.22 1
Cu 241.441 173.405 178.22 1
Cu 241.441 172.558 178.22 1
Cu 241.441 171.736 178.22 1
Cu 241.441 170.942 178.22 1
Cu 241.441 170.179 178.22 1
Cu 241.441 169.449 178.22 1
Cu 241.713 168.757 178.22 1
Cu 242.394 168.105 178.22 1
Cu 243.115 167.495 178.22 1
Cu 243.876 166.929 178.22 1
Cu 244.671 166.411 178.22 1
Cu 245.499 165.941 178.22 1
Cu 246.357 165.522 178.22 1
Cu 247.24 165.156 178.22 1
Cu 248.145 164.843 178.22 1
Cu 249.069 164.586 178.22 1
Cu 250.008 164.384 178.22 1
Cu 250.958 164.24 178.22 1
Cu 251.916 164.153 178.22 1
Cu 252.878 164.124 178.22 1
Cu 253.839 164.153 178.22 1
Cu 254.797 164.24 178.22 1
Cu 255.747 164.384 178.22 1
Cu 256.686 164.586 178.22 1
Cu 257.61 164.843 178.22 1
Cu 258.515 165.156 178.22 1
Cu 259.398 165.522 178.22 1
Cu 260.256 165.941 178.22 1
Cu 261.084 166.411 178.22 1
Cu 261.879 166.929 178.22 1
Cu 262.64 167.495 178.22 1
Cu 263.361 168.105 178.22 1
Cu 264.042 168.757 178.22 1
Cu 264.314 169.449 178.22 1
Cu 264.314 170.179 178.22 1
Cu 264.314 170.942 178.22 1
Cu 264.314 171.736 178.22 1
Cu 264.314 172.558 178.22 1
Cu 264.314 173.405 178.22 1
Cu 264.314 174.273 178.22 1
Cu 264.314 175.159 178.22 1
Cu 264.314 176.059 178.22 1
Cu 264.314 176.971 178.22 1
Cu 264.314 177.889 178.22 1
Cu 264.314 178.811 178.22 1
Cu 264.31 178.811 182.442 1
Cu 264.31 179.733 182.442 1
Cu 264.31 180.652 182.442 1
Cu 264.31 181.563 182.442 1
Cu 264.31 182.463 182.442 1
Cu 264.31 183.349 182.442 1
Cu 264.31 184.216 182.442 1
Cu 264.31 185.063 182.442 1
Cu 264.31 185.885 182.442 1
Cu 264.31 186.679 182.442 1
Cu 264.31 187.442 182.442 1
Cu 264.31 188.17 182.442 1
Cu 264.038 188.862 182.442 1
Cu 263.358 189.515 182.442 1
Cu 262.637 190.125 182.442 1
Cu 261.877 190.69 182.442 1
Cu 261.081 191.208 182.442 1
Cu 260.253 191.678 182.442 1
Cu 259.396 192.097 182.442 1
Cu 258.514 192.463 182.442 1
Cu 257.609 192.775 182.442 1
Cu 256.685 193.033 182.442 1
Cu 255.746 193.234 182.442 1
Cu 254.796 193.378 182.442 1
Cu 253.839 193.465 182.442 1
Cu 252.878 193.494 182.442 1
Cu 251.916 193.465 182.442 1
Cu 250.959 193.378 182.442 1
Cu 250.009 193.234 182.442 1
Cu 249.07 193.033 182.442 1
Cu 248.146 192.775 182.442 1
Cu 247.241 192.463 182.442 1
Cu 246.359 192.097 182.442 1
Cu 245.502 191.678 182.442 1
Cu 244.674 191.208 182.442 1
Cu 243.878 190.69 182.442 1
Cu 243.118 190.125 182.442 1
Cu 242.397 189.515 182.442 1
Cu 241.717 188.862 182.442 1
Cu 241.445 188.17 182.442 1
Cu 241.445 187.442 182.442 1
Cu 241.445 186.679 182.442 1
Cu 241.445 185.885 182.442 1
Cu 241.445 185.063 182.442 1
Cu 241.445 184.216 182.442 1
Cu 241.445 183.349 182.442 1
Cu 241.445 182.463 182.442 1
Cu 241.445 181.563 182.442 1
Cu 241.445 180.652 182.442 1
Cu 241.445 179.733 182.442 1
Cu 241.445 178.811 182.442 1
Cu 241.445 177.889 182.442 1
Cu 241.445 176.971 182.442 1
Cu 241.445 176.06 182.442 1
Cu 241.445 175.16 182.442 1
Cu 241.445 174.274 182.442 1
Cu 241.445 173.406 182.442 1
Cu 241.445 172.56 182.442 1
Cu 241.445 171.738 182.442 1
Cu 241.445 170.944 182.442 1
Cu 241.445 170.181 182.442 1
Cu 241.445 169.452 182.442 1
Cu 241.717 168.76 182.442 1
Cu 242.397 168.108 182.442 1
Cu 243.118 167.498 182.442 1
Cu 243.878 166.933 182.442 1
Cu 244.674 166.414 182.442 1
Cu 245.502 165.945 182.442 1
Cu 246.359 165.526 182.442 1
Cu 247.241 165.16 182.442 1
Cu 248.146 164.847 182.442 1
Cu 249.07 164.59 182.442 1
Cu 250.009 164.389 182.442 1
Cu 250.959 164.245 182.442 1
Cu 251.916 164.158 182.442 1
Cu 252.878 164.129 182.442 1
Cu 253.839 164.158 182.442 1
Cu 254.796 164.245 182.442 1
Cu 255.746 164.389 182.442 1
Cu 256.685 164.59 182.442 1
Cu 257.609 164.847 182.442 1
Cu 258.514 165.16 182.442 1
Cu 259.396 165.526 182.442 1
Cu 260.253 165.945 182.442 1
Cu 261.081 166.414 182.442 1
Cu 261.877 166.933 182.442 1
Cu 262.637 167.498 182.442 1
Cu 263.358 168.108 182.442 1
Cu 264.038 168.76 182.442 1
Cu 264.31 169.452 182.442 1
Cu 264.31 170.181 182.442 1
Cu 264.31 170.944 182.442 1
Cu 264.31 171.738 182.442 1
Cu 264.31 172.56 182.442 1
Cu 264.31 173.406 182.442 1
Cu 264.31 174.274 182.442 1
Cu 264.31 175.16 182.442 1
Cu 264.31 176.06 182.442 1
Cu 264.31 176.971 182.442 1
Cu 264.31 177.889 182.442 1
Cu 264.31 178.811 182.442 1
Cu 264.306 178.811 186.683 1
Cu 264.306 179.733 186.683 1
Cu 264.306 180.651 186.683 1
Cu 264.306 181.562 186.683 1
Cu 264.306 182.462 186.683 1
Cu 264.306 183.347 186.683 1
Cu 264.306 184.215 186.683 1
Cu 264.306 185.061 186.683 1
Cu 264.306 185.883 186.683 1
Cu 264.306 186.676 186.683 1
Cu 264.306 187.439 186.683 1
Cu 264.306 188.168 186.683 1
Cu 264.035 188.859 186.683 1
Cu 263.355 189.511 186.683 1
Cu 262.634 190.121 186.683 1
Cu 261.874 190.686 186.683 1
Cu 261.079 191.204 186.683 1
Cu 260.251 191.674 186.683 1
Cu 259.394 192.092 186.683 1
Cu 258.512 192.459 186.683 1
Cu 257.607 192.771 186.683 1
Cu 256.684 193.028 186.683 1
Cu 255.745 193.229 186.683 1
Cu 254.796 193.374 186.683 1
Cu 253.839 193.46 186.683 1
Cu 252.878 193.489 186.683 1
Cu 251.916 193.46 186.683 1
Cu 250.959 193.374 186.683 1
Cu 250.01 193.229 186.683 1
Cu 249.071 193.028 186.683 1
Cu 248.148 192.771 186.683 1
Cu 247.243 192.459 186.683 1
Cu 246.361 192.092 186.683 1
Cu 245.504 191.674 186.683 1
Cu 244.676 191.204 186.683 1
Cu 243.881 190.686 186.683 1
Cu 243.121 190.121 186.683 1
Cu 242.4 189.511 186.683 1
Cu 241.72 188.859 186.683 1
Cu 241.449 188.168 186.683 1
Cu 241.449 187.439 186.683 1
Cu 241.449 186.676 186.683 1
Cu 241.449 185.883 186.683 1
Cu 241.449 185.061 186.683 1
Cu 241.449 184.215 186.683 1
Cu 241.449 183.347 186.683 1
Cu 241.449 182.462 186.683 1
Cu 241.449 181.562 186.683 1
Cu 241.449 180.651 186.683 1
Cu 241.449 179.733 186.683 1
Cu 241.449 178.811 186.683 1
Cu 241.449 177.89 186.683 1
Cu 241.449 176.972 186.683 1
Cu 241.449 176.061 186.683 1
Cu 241.449 175.161 186.683 1
Cu 241.449 174.276 186.683 1
Cu 241.449 173.408 186.683 1
Cu 241.449 172.562 186.683 1
Cu 241.449 171.74 186.683 1
Cu 241.449 170.947 186.683 1
Cu 241.449 170.184 186.683 1
Cu 241.449 169.455 186.683 1
Cu 241.72 168.764 186.683 1
Cu 242.4 168.112 186.683 1
Cu 243.121 167.502 186.683 1
Cu 243.881 166.937 186.683 1
Cu 244.676 166.418 186.683 1
Cu 245.504 165.949 186.683 1
Cu 246.361 165.53 186.683 1
Cu 247.243 165.164 186.683 1
Cu 248.148 164.852 186.683 1
Cu 249.071 164.595 186.683 1
Cu 250.01 164.393 186.683 1
Cu 250.959 164.249 186.683 1
Cu 251.916 164.162 186.683 1
Cu 252.878 164.133 186.683 1
Cu 253.839 164.162 186.683 1
Cu 254.796 164.249 186.683 1
Cu 255.745 164.393 186.683 1
Cu 256.684 164.595 186.683 1
Cu 257.607 164.852 186.683 1
Cu 258.512 165.164 186.683 1
Cu 259.394 165.53 186.683 1
Cu 260.251 165.949 186.683 1
Cu 261.079 166.418 186.683 1
Cu 261.874 166.937 186.683 1
Cu 262.634 167.502 186.683 1
Cu 263.355 168.112 186.683 1
Cu 264.035 168.764 186.683 1
Cu 264.306 169.455 186.683 1
Cu 264.306 170.184 186.683 1
Cu 264.306 170.947 186.683 1
Cu 264.306 171.74 186.683 1
Cu 264.306 172.562 186.683 1
Cu 264.306 173.408 186.683 1
Cu 264.306 174.276 186.683 1
Cu 264.306 175.161 186.683 1
Cu 264.306 176.061 186.683 1
Cu 264.306 176.972 186.683 1
Cu 264.306 177.89 186.683 1
Cu 264.306 178.811 186.683 1
Cu 264.303 178.811 190.942 1
Cu 264.303 179.733 190.942 1
Cu 264.303 180.65 190.942 1
Cu 264.303 181.561 190.942 1
Cu 264.303 182.46 190.942 1
Cu 264.303 183.346 190.942 1
Cu 264.303 184.213 190.942 1
Cu 264.303 185.059 190.942 1
Cu 264.303 185.88 190.942 1
Cu 264.303 186.674 190.942 1
Cu 264.303 187.436 190.942 1
Cu 264.303 188.165 190.942 1
Cu 264.031 188.856 190.942 1
Cu 263.352 189.508 190.942 1
Cu 262.631 190.117 190.942 1
Cu 261.871 190.682 190.942 1
Cu 261.076 191.2 190.942 1
Cu 260.249 191.67 190.942 1
Cu 259.392 192.088 190.942 1
Cu 258.51 192.454 190.942 1
Cu 257.606 192.767 190.942 1
Cu 256.683 193.024 190.942 1
Cu 255.745 193.225 190.942 1
Cu 254.795 193.369 190.942 1
Cu 253.838 193.456 190.942 1
Cu 252.878 193.485 190.942 1
Cu 251.917 193.456 190.942 1
Cu 250.96 193.369 190.942 1
Cu 250.01 193.225 190.942 1
Cu 249.072 193.024 190.942 1
Cu 248.149 192.767 190.942 1
Cu 247.245 192.454 190.942 1
Cu 246.363 192.088 190.942 1
Cu 245.506 191.67 190.942 1
Cu 244.679 191.2 190.942 1
Cu 243.884 190.682 190.942 1
Cu 243.125 190.117 190.942 1
Cu 242.403 189.508 190.942 1
Cu 241.724 188.856 190.942 1
Cu 241.452 188.165 190.942 1
Cu 241.452 187.436 190.942 1
Cu 241.452 186.674 190.942 1
Cu 241.452 185.88 190.942 1
Cu 241.452 185.059 190.942 1
Cu 241.452 184.213 190.942 1
Cu 241.452 183.346 190.942 1
Cu 241.452 182.46 190.942 1
Cu 241.452 181.561 190.942 1
Cu 241.452 180.65 190.942 1
Cu 241.452 179.733 190.942 1
Cu 241.452 178.811 190.942 1
Cu 241.452 177.89 190.942 1
Cu 241.452 176.972 190.942 1
Cu 241.452 176.062 190.942 1
Cu 241.452 175.162 190.942 1
Cu 241.452 174.277 190.942 1
Cu 241.452 173.41 190.942 1
Cu 241.452 172.564 190.942 1
Cu 241.452 171.742 190.942 1
Cu 241.452 170.949 190.942 1
Cu 241.452 170.187 190.942 1
Cu 241.452 169.458 190.942 1
Cu 241.724 168.767 190.942 1
Cu 242.403 168.115 190.942 1
Cu 243.125 167.505 190.942 1
Cu 243.884 166.94 190.942 1
Cu 244.679 166.422 190.942 1
Cu 245.506 165.953 190.942 1
Cu 246.363 165.535 190.942 1
Cu 247.245 165.169 190.942 1
Cu 248.149 164.856 190.942 1
Cu 249.072 164.599 190.942 1
Cu 250.01 164.398 190.942 1
Cu 250.96 164.254 190.942 1
Cu 251.917 164.167 190.942 1
Cu 252.878 164.138 190.942 1
Cu 253.838 164.167 190.942 1
Cu 254.795 164.254 190.942 1
Cu 255.745 164.398 190.942 1
Cu 256.683 164.599 190.942 1
Cu 257.606 164.856 190.942 1
Cu 258.51 165.169 190.942 1
Cu 259.392 165.535 190.942 1
Cu 260.249 165.953 190.942 1
Cu 261.076 166.422 190.942 1
Cu 261.871 166.94 190.942 1
Cu 262.631 167.505 190.942 1
Cu 263.352 168.115 190.942 1
Cu 264.031 168.767 190.942 1
Cu 264.303 169.458 190.942 1
Cu 264.303 170.187 190.942 1
Cu 264.303 170.949 190.942 1
Cu 264.303 171.742 190.942 1
Cu 264.303 172.564 190.942 1
Cu 264.303 173.41 190.942 1
Cu 264.303 174.277 190.942 1
Cu 264.303 175.162 190.942 1
Cu 264.303 176.062 190.942 1
Cu 264.303 176.972 190.942 1
Cu 264.303 177.89 190.942 1
Cu 264.303 178.811 190.942 1
Cu 264.299 178.811 195.218 1
Cu 264.299 179.732 195.218 1
Cu 264.299 180.65 195.218 1
Cu 264.299 181.56 195.218 1
Cu 264.299 182.459 195.218 1
Cu 264.299 183.344 195.218 1
Cu 264.299 184.211 195.218 1
Cu 264.299 185.057 195.218 1
Cu 264.299 185.878 195.218 1
Cu 264.299 186.671 195.218 1
Cu 264.299 187.433 195.218 1
Cu 264.299 188.161 195.218 1
Cu 264.027 188.853 195.218 1
Cu 263.348 189.504 195.218 1
Cu 262.627 190.114 195.218 1
Cu 261.868 190.678 195.218 1
Cu 261.073 191.196 195.218 1
Cu 260.246 191.665 195.218 1
Cu 259.39 192.084 195.218 1
Cu 258.508 192.45 195.218 1
Cu 257.604 192.762 195.218 1
Cu 256.681 193.019 195.218 1
Cu 255.744 193.22 195.218 1
Cu 254.795 193.364 195.218 1
Cu 253.838 193.451 195.218 1
Cu 252.878 193.48 195.218 1
Cu 251.917 193.451 195.218 1
Cu 250.96 193.364 195.218 1
Cu 250.011 193.22 195.218 1
Cu 249.074 193.019 195.218 1
Cu 248.151 192.762 195.218 1
Cu 247.247 192.45 195.218 1
Cu 246.365 192.084 195.218 1
Cu 245.509 191.665 195.218 1
Cu 244.682 191.196 195.218 1
Cu 243.887 190.678 195.218 1
Cu 243.128 190.114 195.218 1
Cu 242.407 189.504 195.218 1
Cu 241.728 188.853 195.218 1
Cu 241.456 188.161 195.218 1
Cu 241.456 187.433 195.218 1
Cu 241.456 186.671 195.218 1
Cu 241.456 185.878 195.218 1
Cu 241.456 185.057 195.218 1
Cu 241.456 184.211 195.218 1
Cu 241.456 183.344 195.218 1
Cu 241.456 182.459 195.218 1
Cu 241.456 181.56 195.218 1
Cu 241.456 180.65 195.218 1
Cu 241.456 179.732 195.218 1
Cu 241.456 178.811 195.218 1
Cu 241.456 177.89 195.218 1
Cu 241.456 176.973 195.218 1
Cu 241.456 176.063 195.218 1
Cu 241.456 175.164 195.218 1
Cu 241.456 174.279 195.218 1
Cu 241.456 173.412 195.218 1
Cu 241.456 172.566 195.218 1
Cu 241.456 171.745 195.218 1
Cu 241.456 170.952 195.218 1
Cu 241.456 170.19 195.218 1
Cu 241.456 169.461 195.218 1
Cu 241.728 168.77 195.218 1
Cu 242.407 168.119 195.218 1
Cu 243.128 167.509 195.218 1
Cu 243.887 166.944 195.218 1
Cu 244.682 166.426 195.218 1
Cu 245.509 165.957 195.218 1
Cu 246.365 165.539 195.218 1
Cu 247.247 165.173 195.218 1
Cu 248.151 164.861 195.218 1
Cu 249.074 164.604 195.218 1
Cu 250.011 164.403 195.218 1
Cu 250.96 164.259 195.218 1
Cu 251.917 164.172 195.218 1
Cu 252.878 164.143 195.218 1
Cu 253.838 164.172 195.218 1
Cu 254.795 164.259 195.218 1
Cu 255.744 164.403 195.218 1
Cu 256.681 164.604 195.218 1
Cu 257.604 164.861 195.218 1
Cu 258.508 165.173 195.218 1
Cu 259.39 165.539 195.218 1
Cu 260.246 165.957 195.218 1
Cu 261.073 166.426 195.218 1
Cu 261.868 166.944 195.218 1
Cu 262.627 167.509 195.218 1
Cu 263.348 168.119 195.218 1
Cu 264.027 168.77 195.218 1
Cu 264.299 169.461 195.218 1
Cu 264.299 170.19 195.218 1
Cu 264.299 170.952 195.218 1
Cu 264.299 171.745 195.218 1
Cu 264.299 172.566 195.218 1
Cu 264.299 173.412 195.218 1
Cu 264.299 174.279 195.218 1
Cu 264.299 175.164 195.218 1
Cu 264.299 176.063 195.218 1
Cu 264.299 176.973 195.218 1
Cu 264.299 177.89 195.218 1
Cu 264.299 178.811 195.218 1
Cu 264.295 178.811 199.512 1
Cu 264.295 179.732 199.512 1
Cu 264.295 180.649 199.512 1
Cu 264.295 181.559 199.512 1
Cu 264.295 182.458 199.512 1
Cu 264.295 183.343 199.512 1
Cu 264.295 184.209 199.512 1
Cu 264.295 185.055 199.512 1
Cu 264.295 185.876 199.512 1
Cu 264.295 186.668 199.512 1
Cu 264.295 187.43 199.512 1
Cu 264.295 188.158 199.512 1
Cu 264.024 188.849 199.512 1
Cu 263.344 189.501 199.512 1
Cu 262.624 190.11 199.512 1
Cu 261.865 190.674 199.512 1
Cu 261.07 191.192 199.512 1
Cu 260.244 191.661 199.512 1
Cu 259.388 192.079 199.512 1
Cu 258.506 192.445 199.512 1
Cu 257.602 192.757 199.512 1
Cu 256.68 193.014 199.512 1
Cu 255.743 193.215 199.512 1
Cu 254.794 193.359 199.512 1
Cu 253.838 193.446 199.512 1
Cu 252.878 193.475 199.512 1
Cu 251.917 193.446 199.512 1
Cu 250.961 193.359 199.512 1
Cu 250.012 193.215 199.512 1
Cu 249.075 193.014 199.512 1
Cu 248.153 192.757 199.512 1
Cu 247.249 192.445 199.512 1
Cu 246.367 192.079 199.512 1
Cu 245.511 191.661 199.512 1
Cu 244.685 191.192 199.512 1
Cu 243.89 190.674 199.512 1
Cu 243.131 190.11 199.512 1
Cu 242.411 189.501 199.512 1
Cu 241.731 188.849 199.512 1
Cu 241.46 188.158 199.512 1
Cu 241.46 187.43 199.512 1
Cu 241.46 186.668 199.512 1
Cu 241.46 185.876 199.512 1
Cu 241.46 185.055 199.512 1
Cu 241.46 184.209 199.512 1
Cu 241.46 183.343 199.512 1
Cu 241.46 182.458 199.512 1
Cu 241.46 181.559 199.512 1
Cu 241.46 180.649 199.512 1
Cu 241.46 179.732 199.512 1
Cu 241.46 178.811 199.512 1
Cu 241.46 177.891 199.512 1
Cu 241.46 176.974 199.512 1
Cu 241.46 176.064 199.512 1
Cu 241.46 175.165 199.512 1
Cu 241.46 174.28 199.512 1
Cu 241.46 173.413 199.512 1
Cu 241.46 172.568 199.512 1
Cu 241.46 171.747 199.512 1
Cu 241.46 170.954 199.512 1
Cu 241.46 170.192 199.512 1
Cu 241.46 169.465 199.512 1
Cu 241.731 168.774 199.512 1
Cu 242.411 168.122 199.512 1
Cu 243.131 167.513 199.512 1
Cu 243.89 166.948 199.512 1
Cu 244.685 166.431 199.512 1
Cu 245.511 165.962 199.512 1
Cu 246.367 165.544 199.512 1
Cu 247.249 165.178 199.512 1
Cu 248.153 164.866 199.512 1
Cu 249.075 164.609 199.512 1
Cu 250.012 164.408 199.512 1
Cu 250.961 164.264 199.512 1
Cu 251.917 164.177 199.512 1
Cu 252.878 164.148 199.512 1
Cu 253.838 164.177 199.512 1
Cu 254.794 164.264 199.512 1
Cu 255.743 164.408 199.512 1
Cu 256.68 164.609 199.512 1
Cu 257.602 164.866 199.512 1
Cu 258.506 165.178 199.512 1
Cu 259.388 165.544 199.512 1
Cu 260.244 165.962 199.512 1
Cu 261.07 166.431 199.512 1
Cu 261.865 166.948 199.512 1
Cu 262.624 167.513 199.512 1
Cu 263.344 168.122 199.512 1
Cu 264.024 168.774 199.512 1
Cu 264.295 169.465 199.512 1
Cu 264.295 170.192 199.512 1
Cu 264.295 170.954 199.512 1
Cu 264.295 171.747 199.512 1
Cu 264.295 172.568 199.512 1
Cu 264.295 173.413 199.512 1
Cu 264.295 174.28 199.512 1
Cu 264.295 175.165 199.512 1
Cu 264.295 176.064 199.512 1
Cu 264.295 176.974 199.512 1
Cu 264.295 177.891 199.512 1
Cu 264.295 178.811 199.512 1
Cu 264.291 178.811 203.824 1
Cu 264.291 179.732 203.824 1
Cu 264.291 180.649 203.824 1
Cu 264.291 181.558 203.824 1
Cu 264.291 182.457 203.824 1
Cu 264.291 183.341 203.824 1
Cu 264.291 184.207 203.824 1
Cu 264.291 185.053 203.824 1
Cu 264.291 185.873 203.824 1
Cu 264.291 186.666 203.824 1
Cu 264.291 187.427 203.824 1
Cu 264.291 188.155 203.824 1
Cu 264.02 188.846 203.824 1
Cu 263.341 189.497 203.824 1
Cu 262.62 190.106 203.824 1
Cu 261.862 190.67 203.824 1
Cu 261.068 191.188 203.824 1
Cu 260.241 191.656 203.824 1
Cu 259.386 192.075 203.824 1
Cu 258.504 192.44 203.824 1
Cu 257.601 192.752 203.824 1
Cu 256.679 193.009 203.824 1
Cu 255.742 193.21 203.824 1
Cu 254.793 193.354 203.824 1
Cu 253.837 193.441 203.824 1
Cu 252.878 193.47 203.824 1
Cu 251.918 193.441 203.824 1
Cu 250.962 193.354 203.824 1
Cu 250.013 193.21 203.824 1
Cu 249.076 193.009 203.824 1
Cu 248.154 192.752 203.824 1
Cu 247.251 192.44 203.824 1
Cu 246.37 192.075 203.824 1
Cu 245.514 191.656 203.824 1
Cu 244.687 191.188 203.824 1
Cu 243.893 190.67 203.824 1
Cu 243.135 190.106 203.824 1
Cu 242.414 189.497 203.824 1
Cu 241.735 188.846 203.824 1
Cu 241.464 188.155 203.824 1
Cu 241.464 187.427 203.824 1
Cu 241.464 186.666 203.824 1
Cu 241.464 185.873 203.824 1
Cu 241.464 185.053 203.824 1
Cu 241.464 184.207 203.824 1
Cu 241.464 183.341 203.824 1
Cu 241.464 182.457 203.824 1
Cu 241.464 181.558 203.824 1
Cu 241.464 180.649 203.824 1
Cu 241.464 179.732 203.824 1
Cu 241.464 178.811 203.824 1
Cu 241.464 177.891 203.824 1
Cu 241.464 176.974 203.824 1
Cu 241.464 176.065 203.824 1
Cu 241.464 175.166 203.824 1
Cu 241.464 174.282 203.824 1
Cu 241.464 173.415 203.824 1
Cu 241.464 172.57 203.824 1
Cu 241.464 171.75 203.824 1
Cu 241.464 170.957 203.824 1
Cu 241.464 170.196 203.824 1
Cu 241.464 169.468 203.824 1
Cu 241.735 168.777 203.824 1
Cu 242.414 168.126 203.824 1
Cu 243.135 167.517 203.824 1
Cu 243.893 166.953 203.824 1
Cu 244.687 166.435 203.824 1
Cu 245.514 165.966 203.824 1
Cu 246.37 165.548 203.824 1
Cu 247.251 165.183 203.824 1
Cu 248.154 164.871 203.824 1
Cu 249.076 164.614 203.824 1
Cu 250.013 164.413 203.824 1
Cu 250.962 164.269 203.824 1
Cu 251.918 164.182 203.824 1
Cu 252.878 164.153 203.824 1
Cu 253.837 164.182 203.824 1
Cu 254.793 164.269 203.824 1
Cu 255.742 164.413 203.824 1
Cu 256.679 164.614 203.824 1
Cu 257.601 164.871 203.824 1
Cu 258.504 165.183 203.824 1
Cu 259.386 165.548 203.824 1
Cu 260.241 165.966 203.824 1
Cu 261.068 166.435 203.824 1
Cu 261.862 166.953 203.824 1
Cu 262.62 167.517 203.824 1
Cu 263.341 168.126 203.824 1
Cu 264.02 168.777 203.824 1
Cu 264.291 169.468 203.824 1
Cu 264.291 170.196 203.824 1
Cu 264.291 170.957 203.824 1
Cu 264.291 171.75 203.824 1
Cu 264.291 172.57 203.824 1
Cu 264.291 173.415 203.824 1
Cu 264.291 174.282 203.824 1
Cu 264.291 175.166 203.824 1
Cu 264.291 176.065 203.824 1
Cu 264.291 176.974 203.824 1
Cu 264.291 177.891 203.824 1
Cu 264.291 178.811 203.824 1
Cu 264.287 178.811 208.152 1
Cu 264.287 179.731 208.152 1
Cu 264.287 180.648 208.152 1
Cu 264.287 181.557 208.152 1
Cu 264.287 182.455 208.152 1
Cu 264.287 183.339 208.152 1
Cu 264.287 184.205 208.152 1
Cu 264.287 185.05 208.152 1
Cu 264.287 185.87 208.152 1
Cu 264.287 186.663 208.152 1
Cu 264.287 187.424 208.152 1
Cu 264.287 188.152 208.152 1
Cu 264.016 188.842 208.152 1
Cu 263.337 189.493 208.152 1
Cu 262.617 190.102 208.152 1
Cu 261.858 190.666 208.152 1
Cu 261.065 191.183 208.152 1
Cu 260.238 191.652 208.152 1
Cu 259.383 192.07 208.152 1
Cu 258.502 192.435 208.152 1
Cu 257.599 192.747 208.152 1
Cu 256.677 193.004 208.152 1
Cu 255.741 193.205 208.152 1
Cu 254.793 193.349 208.152 1
Cu 253.837 193.435 208.152 1
Cu 252.878 193.464 208.152 1
Cu 251.918 193.435 208.152 1
Cu 250.962 193.349 208.152 1
Cu 250.014 193.205 208.152 1
Cu 249.078 193.004 208.152 1
Cu 248.156 192.747 208.152 1
Cu 247.253 192.435 208.152 1
Cu 246.372 192.07 208.152 1
Cu 245.517 191.652 208.152 1
Cu 244.69 191.183 208.152 1
Cu 243.897 190.666 208.152 1
Cu 243.138 190.102 208.152 1
Cu 242.418 189.493 208.152 1
Cu 241.739 188.842 208.152 1
Cu 241.468 188.152 208.152 1
Cu 241.468 187.424 208.152 1
Cu 241.468 186.663 208.152 1
Cu 241.468 185.87 208.152 1
Cu 241.468 185.05 208.152 1
Cu 241.468 184.205 208.152 1
Cu 241.468 183.339 208.152 1
Cu 241.468 182.455 208.152 1
Cu 241.468 181.557 208.152 1
Cu 241.468 180.648 208.152 1
Cu 241.468 179.731 208.152 1
Cu 241.468 178.811 208.152 1
Cu 241.468 177.891 208.152 1
Cu 241.468 176.975 208.152 1
Cu 241.468 176.066 208.152 1
Cu 241.468 175.167 208.152 1
Cu 241.468 174.283 208.152 1
Cu 241.468 173.417 208.152 1
Cu 241.468 172.573 208.152 1
Cu 241.468 171.752 208.152 1
Cu 241.468 170.96 208.152 1
Cu 241.468 170.199 208.152 1
Cu 241.468 169.471 208.152 1
Cu 241.739 168.781 208.152 1
Cu 242.418 168.13 208.152 1
Cu 243.138 167.521 208.152 1
Cu 243.897 166.957 208.152 1
Cu 244.69 166.44 208.152 1
Cu 245.517 165.971 208.152 1
Cu 246.372 165.553 208.152 1
Cu 247.253 165.187 208.152 1
Cu 248.156 164.876 208.152 1
Cu 249.078 164.619 208.152 1
Cu 250.014 164.418 208.152 1
Cu 250.962 164.274 208.152 1
Cu 251.918 164.187 208.152 1
Cu 252.878 164.159 208.152 1
Cu 253.837 164.187 208.152 1
Cu 254.793 164.274 208.152 1
Cu 255.741 164.418 208.152 1
Cu 256.677 164.619 208.152 1
Cu 257.599 164.876 208.152 1
Cu 258.502 165.187 208.152 1
Cu 259.383 165.553 208.152 1
Cu 260.238 165.971 208.152 1
Cu 261.065 166.44 208.152 1
Cu 261.858 166.957 208.152 1
Cu 262.617 167.521 208.152 1
Cu 263.337 168.13 208.152 1
Cu 264.016 168.781 208.152 1
Cu 264.287 169.471 208.152 1
Cu 264.287 170.199 208.152 1
Cu 264.287 170.96 208.152 1
Cu 264.287 171.752 208.152 1
Cu 264.287 172.573 208.152 1
Cu 264.287 173.417 208.152 1
Cu 264.287 174.283 208.152 1
Cu 264.287 175.167 208.152 1
Cu 264.287 176.066 208.152 1
Cu 264.287 176.975 208.152 1
Cu 264.287 177.891 208.152 1
Cu 264.287 178.811 208.152 1
Cu 264.283 178.811 212.497 1
Cu 264.283 179.731 212.497 1
Cu 264.283 180.647 212.497 1
Cu 264.283 181.556 212.497 1
Cu 264.283 182.454 212.497 1
Cu 264.283 183.338 212.497 1
Cu 264.283 184.203 212.497 1
Cu 264.283 185.048 212.497 1
Cu 264.283 185.868 212.497 1
Cu 264.283 186.66 212.497 1
Cu 264.283 187.421 212.497 1
Cu 264.283 188.148 212.497 1
Cu 264.012 188.838 212.497 1
Cu 263.333 189.489 212.497 1
Cu 262.613 190.097 212.497 1
Cu 261.855 190.661 212.497 1
Cu 261.062 191.179 212.497 1
Cu 260.236 191.647 212.497 1
Cu 259.381 192.065 212.497 1
Cu 258.5 192.43 212.497 1
Cu 257.597 192.742 212.497 1
Cu 256.676 192.999 212.497 1
Cu 255.74 193.199 212.497 1
Cu 254.792 193.343 212.497 1
Cu 253.837 193.43 212.497 1
Cu 252.878 193.459 212.497 1
Cu 251.918 193.43 212.497 1
Cu 250.963 193.343 212.497 1
Cu 250.016 193.199 212.497 1
Cu 249.079 192.999 212.497 1
Cu 248.158 192.742 212.497 1
Cu 247.255 192.43 212.497 1
Cu 246.374 192.065 212.497 1
Cu 245.519 191.647 212.497 1
Cu 244.693 191.179 212.497 1
Cu 243.9 190.661 212.497 1
Cu 243.142 190.097 212.497 1
Cu 242.422 189.489 212.497 1
Cu 241.743 188.838 212.497 1
Cu 241.472 188.148 212.497 1
Cu 241.472 187.421 212.497 1
Cu 241.472 186.66 212.497 1
Cu 241.472 185.868 212.497 1
Cu 241.472 185.048 212.497 1
Cu 241.472 184.203 212.497 1
Cu 241.472 183.338 212.497 1
Cu 241.472 182.454 212.497 1
Cu 241.472 181.556 212.497 1
Cu 241.472 180.647 212.497 1
Cu 241.472 179.731 212.497 1
Cu 241.472 178.811 212.497 1
Cu 241.472 177.892 212.497 1
Cu 241.472 176.976 212.497 1
Cu 241.472 176.067 212.497 1
Cu 241.472 175.169 212.497 1
Cu 241.472 174.285 212.497 1
Cu 241.472 173.419 212.497 1
Cu 241.472 172.575 212.497 1
Cu 241.472 171.755 212.497 1
Cu 241.472 170.963 212.497 1
Cu 241.472 170.202 212.497 1
Cu 241.472 169.475 212.497 1
Cu 241.743 168.785 212.497 1
Cu 242.422 168.134 212.497 1
Cu 243.142 167.525 212.497 1
Cu 243.9 166.961 212.497 1
Cu 244.693 166.444 212.497 1
Cu 245.519 165.976 212.497 1
Cu 246.374 165.558 212.497 1
Cu 247.255 165.193 212.497 1
Cu 248.158 164.881 212.497 1
Cu 249.079 164.624 212.497 1
Cu 250.016 164.423 212.497 1
Cu 250.963 164.279 212.497 1
Cu 251.918 164.193 212.497 1
Cu 252.878 164.164 212.497 1
Cu 253.837 164.193 212.497 1
Cu 254.792 164.279 212.497 1
Cu 255.74 164.423 212.497 1
Cu 256.676 164.624 212.497 1
Cu 257.597 164.881 212.497 1
Cu 258.5 165.193 212.497 1
Cu 259.381 165.558 212.497 1
Cu 260.236 165.976 212.497 1
Cu 261.062 166.444 212.497 1
Cu 261.855 166.961 212.497 1
Cu 262.613 167.525 212.497 1
Cu 263.333 168.134 212.497 1
Cu 264.012 168.785 212.497 1
Cu 264.283 169.475 212.497 1
Cu 264.283 170.202 212.497 1
Cu 264.283 170.963 212.497 1
Cu 264.283 171.755 212.497 1
Cu 264.283 172.575 212.497 1
Cu 264.283 173.419 212.497 1
Cu 264.283 174.285 212.497 1
Cu 264.283 175.169 212.497 1
Cu 264.283 176.067 212.497 1
Cu 264.283 176.976 212.497 1
Cu 264.283 177.892 212.497 1
Cu 264.283 178.811 212.497 1
Cu 264.278 178.811 216.858 1
Cu 264.278 179.731 216.858 1
Cu 264.278 180.647 216.858 1
Cu 264.278 181.555 216.858 1
Cu 264.278 182.453 216.858 1
Cu 264.278 183.336 216.858 1
Cu 264.278 184.201 216.858 1
Cu 264.278 185.046 216.858 1
Cu 264.278 185.865 216.858 1
Cu 264.278 186.657 216.858 1
Cu 264.278 187.418 216.858 1
Cu 264.278 188.144 216.858 1
Cu 264.007 188.834 216.858 1
Cu 263.329 189.485 216.858 1
Cu 262.61 190.093 216.858 1
Cu 261.852 190.657 216.858 1
Cu 261.058 191.174 216.858 1
Cu 260.233 191.642 216.858 1
Cu 259.378 192.06 216.858 1
Cu 258.498 192.425 216.858 1
Cu 257.596 192.737 216.858 1
Cu 256.674 192.993 216.858 1
Cu 255.738 193.194 216.858 1
Cu 254.791 193.338 216.858 1
Cu 253.836 193.424 216.858 1
Cu 252.878 193.453 216.858 1
Cu 251.919 193.424 216.858 1
Cu 250.964 193.338 216.858 1
Cu 250.017 193.194 216.858 1
Cu 249.081 192.993 216.858 1
Cu 248.159 192.737 216.858 1
Cu 247.257 192.425 216.858 1
Cu 246.377 192.06 216.858 1
Cu 245.522 191.642 216.858 1
Cu 244.697 191.174 216.858 1
Cu 243.903 190.657 216.858 1
Cu 243.145 190.093 216.858 1
Cu 242.426 189.485 216.858 1
Cu 241.748 188.834 216.858 1
Cu 241.477 188.144 216.858 1
Cu 241.477 187.418 216.858 1
Cu 241.477 186.657 216.858 1
Cu 241.477 185.865 216.858 1
Cu 241.477 185.046 216.858 1
Cu 241.477 184.201 216.858 1
Cu 241.477 183.336 216.858 1
Cu 241.477 182.453 216.858 1
Cu 241.477 181.555 216.858 1
Cu 241.477 180.647 216.858 1
Cu 241.477 179.731 216.858 1
Cu 241.477 178.811 216.858 1
Cu 241.477 177.892 216.858 1
Cu 241.477 176.976 216.858 1
Cu 241.477 176.068 216.858 1
Cu 241.477 175.17 216.858 1
Cu 241.477 174.287 216.858 1
Cu 241.477 173.421 216.858 1
Cu 241.477 172.577 216.858 1
Cu 241.477 171.758 216.858 1
Cu 241.477 170.966 216.858 1
Cu 241.477 170.205 216.858 1
Cu 241.477 169.478 216.858 1
Cu 241.748 168.788 216.858 1
Cu 242.426 168.138 216.858 1
Cu 243.145 167.53 216.858 1
Cu 243.903 166.966 216.858 1
Cu 244.697 166.449 216.858 1
Cu 245.522 165.981 216.858 1
Cu 246.377 165.563 216.858 1
Cu 247.257 165.198 216.858 1
Cu 248.159 164.886 216.858 1
Cu 249.081 164.63 216.858 1
Cu 250.017 164.429 216.858 1
Cu 250.964 164.285 216.858 1
Cu 251.919 164.198 216.858 1
Cu 252.878 164.17 216.858 1
Cu 253.836 164.198 216.858 1
Cu 254.791 164.285 216.858 1
Cu 255.738 164.429 216.858 1
Cu 256.674 164.63 216.858 1
Cu 257.596 164.886 216.858 1
Cu 258.498 165.198 216.858 1
Cu 259.378 165.563 216.858 1
Cu 260.233 165.981 216.858 1
Cu 261.058 166.449 216.858 1
Cu 261.852 166.966 216.858 1
Cu 262.61 167.53 216.858 1
Cu 263.329 168.138 216.858 1
Cu 264.007 168.788 216.858 1
Cu 264.278 169.478 216.858 1
Cu 264.278 170.205 216.858 1
Cu 264.278 170.966 216.858 1
Cu 264.278 171.758 216.858 1
Cu 264.278 172.577 216.858 1
Cu 264.278 173.421 216.858 1
Cu 264.278 174.287 216.858 1
Cu 264.278 175.17 216.858 1
Cu 264.278 176.068 216.858 1
Cu 264.278 176.976 216.858 1
Cu 264.278 177.892 216.858 1
Cu 264.278 178.811 216.858 1
Cu 264.274 178.811 221.236 1
Cu 264.274 179.73 221.236 1
Cu 264.274 180.646 221.236 1
Cu 264.274 181.554 221.236 1
Cu 264.274 182.451 221.236 1
Cu 264.274 183.334 221.236 1
Cu 264.274 184.199 221.236 1
Cu 264.274 185.043 221.236 1
Cu 264.274 185.862 221.236 1
Cu 264.274 186.654 221.236 1
Cu 264.274 187.414 221.236 1
Cu 264.274 188.141 221.236 1
Cu 264.003 188.83 221.236 1
Cu 263.325 189.481 221.236 1
Cu 262.606 190.089 221.236 1
Cu 261.848 190.652 221.236 1
Cu 261.055 191.169 221.236 1
Cu 260.23 191.637 221.236 1
Cu 259.376 192.054 221.236 1
Cu 258.496 192.42 221.236 1
Cu 257.594 192.731 221.236 1
Cu 256.673 192.988 221.236 1
Cu 255.737 193.188 221.236 1
Cu 254.79 193.332 221.236 1
Cu 253.836 193.419 221.236 1
Cu 252.878 193.447 221.236 1
Cu 251.919 193.419 221.236 1
Cu 250.965 193.332 221.236 1
Cu 250.018 193.188 221.236 1
Cu 249.082 192.988 221.236 1
Cu 248.161 192.731 221.236 1
Cu 247.259 192.42 221.236 1
Cu 246.379 192.054 221.236 1
Cu 245.525 191.637 221.236 1
Cu 244.7 191.169 221.236 1
Cu 243.907 190.652 221.236 1
Cu 243.149 190.089 221.236 1
Cu 242.43 189.481 221.236 1
Cu 241.752 188.83 221.236 1
Cu 241.481 188.141 221.236 1
Cu 241.481 187.414 221.236 1
Cu 241.481 186.654 221.236 1
Cu 241.481 185.862 221.236 1
Cu 241.481 185.043 221.236 1
Cu 241.481 184.199 221.236 1
Cu 241.481 183.334 221.236 1
Cu 241.481 182.451 221.236 1
Cu 241.481 181.554 221.236 1
Cu 241.481 180.646 221.236 1
Cu 241.481 179.73 221.236 1
Cu 241.481 178.811 221.236 1
Cu 241.481 177.892 221.236 1
Cu 241.481 176.977 221.236 1
Cu 241.481 176.069 221.236 1
Cu 241.481 175.172 221.236 1
Cu 241.481 174.289 221.236 1
Cu 241.481 173.424 221.236 1
Cu 241.481 172.58 221.236 1
Cu 241.481 171.76 221.236 1
Cu 241.481 170.969 221.236 1
Cu 241.481 170.209 221.236 1
Cu 241.481 169.482 221.236 1
Cu 241.752 168.792 221.236 1
Cu 242.43 168.142 221.236 1
Cu 243.149 167.534 221.236 1
Cu 243.907 166.971 221.236 1
Cu 244.7 166.454 221.236 1
Cu 245.525 165.986 221.236 1
Cu 246.379 165.568 221.236 1
Cu 247.259 165.203 221.236 1
Cu 248.161 164.892 221.236 1
Cu 249.082 164.635 221.236 1
Cu 250.018 164.435 221.236 1
Cu 250.965 164.291 221.236 1
Cu 251.919 164.204 221.236 1
Cu 252.878 164.175 221.236 1
Cu 253.836 164.204 221.236 1
Cu 254.79 164.291 221.236 1
Cu 255.737 164.435 221.236 1
Cu 256.673 164.635 221.236 1
Cu 257.594 164.892 221.236 1
Cu 258.496 165.203 221.236 1
Cu 259.376 165.568 221.236 1
Cu 260.23 165.986 221.236 1
Cu 261.055 166.454 221.236 1
Cu 261.848 166.971 221.236 1
Cu 262.606 167.534 221.236 1
Cu 263.325 168.142 221.236 1
Cu 264.003 168.792 221.236 1
Cu 264.274 169.482 221.236 1
Cu 264.274 170.209 221.236 1
Cu 264.274 170.969 221.236 1
Cu 264.274 171.76 221.236 1
Cu 264.274 172.58 221.236 1
Cu 264.274 173.424 221.236 1
Cu 264.274 174.289 221.236 1
Cu 264.274 175.172 221.236 1
Cu 264.274 176.069 221.236 1
Cu 264.274 176.977 221.236 1
Cu 264.274 177.892 221.236 1
Cu 264.274 178.811 221.236 1
Cu 264.269 178.811 225.63 1
Cu 264.269 179.73 225.63 1
Cu 264.269 180.645 225.63 1
Cu 264.269 181.553 225.63 1
Cu 264.269 182.45 225.63 1
Cu 264.269 183.332 225.63 1
Cu 264.269 184.197 225.63 1
Cu 264.269 185.041 225.63 1
Cu 264.269 185.86 225.63 1
Cu 264.269 186.651 225.63 1
Cu 264.269 187.411 225.63 1
Cu 264.269 188.137 225.63 1
Cu 263.998 188.826 225.63 1
Cu 263.321 189.476 225.63 1
Cu 262.602 190.084 225.63 1
Cu 261.845 190.647 225.63 1
Cu 261.052 191.164 225.63 1
Cu 260.227 191.632 225.63 1
Cu 259.373 192.049 225.63 1
Cu 258.493 192.414 225.63 1
Cu 257.592 192.725 225.63 1
Cu 256.671 192.982 225.63 1
Cu 255.736 193.182 225.63 1
Cu 254.79 193.326 225.63 1
Cu 253.835 193.413 225.63 1
Cu 252.878 193.442 225.63 1
Cu 251.92 193.413 225.63 1
Cu 250.965 193.326 225.63 1
Cu 250.019 193.182 225.63 1
Cu 249.084 192.982 225.63 1
Cu 248.163 192.725 225.63 1
Cu 247.262 192.414 225.63 1
Cu 246.382 192.049 225.63 1
Cu 245.528 191.632 225.63 1
Cu 244.703 191.164 225.63 1
Cu 243.91 190.647 225.63 1
Cu 243.153 190.084 225.63 1
Cu 242.434 189.476 225.63 1
Cu 241.757 188.826 225.63 1
Cu 241.486 188.137 225.63 1
Cu 241.486 187.411 225.63 1
Cu 241.486 186.651 225.63 1
Cu 241.486 185.86 225.63 1
Cu 241.486 185.041 225.63 1
Cu 241.486 184.197 225.63 1
Cu 241.486 183.332 225.63 1
Cu 241.486 182.45 225.63 1
Cu 241.486 181.553 225.63 1
Cu 241.486 180.645 225.63 1
Cu 241.486 179.73 225.63 1
Cu 241.486 178.811 225.63 1
Cu 241.486 177.893 225.63 1
Cu 241.486 176.978 225.63 1
Cu 241.486 176.07 225.63 1
Cu 241.486 175.173 225.63 1
Cu 241.486 174.29 225.63 1
Cu 241.486 173.426 225.63 1
Cu 241.486 172.582 225.63 1
Cu 241.486 171.763 225.63 1
Cu 241.486 170.972 225.63 1
Cu 241.486 170.212 225.63 1
Cu 241.486 169.486 225.63 1
Cu 241.757 168.796 225.63 1
Cu 242.434 168.146 225.63 1
Cu 243.153 167.539 225.63 1
Cu 243.91 166.975 225.63 1
Cu 244.703 166.459 225.63 1
Cu 245.528 165.991 225.63 1
Cu 246.382 165.574 225.63 1
Cu 247.262 165.209 225.63 1
Cu 248.163 164.897 225.63 1
Cu 249.084 164.641 225.63 1
Cu 250.019 164.44 225.63 1
Cu 250.965 164.297 225.63 1
Cu 251.92 164.21 225.63 1
Cu 252.878 164.181 225.63 1
Cu 253.835 164.21 225.63 1
Cu 254.79 164.297 225.63 1
Cu 255.736 164.44 225.63 1
Cu 256.671 164.641 225.63 1
Cu 257.592 164.897 225.63 1
Cu 258.493 165.209 225.63 1
Cu 259.373 165.574 225.63 1
Cu 260.227 165.991 225.63 1
Cu 261.052 166.459 225.63 1
Cu 261.845 166.975 225.63 1
Cu 262.602 167.539 225.63 1
Cu 263.321 168.146 225.63 1
Cu 263.998 168.796 225.63 1
Cu 264.269 169.486 225.63 1
Cu 264.269 170.212 225.63 1
Cu 264.269 170.972 225.63 1
Cu 264.269 171.763 225.63 1
Cu 264.269 172.582 225.63 1
Cu 264.269 173.426 225.63 1
Cu 264.269 174.29 225.63 1
Cu 264.269 175.173 225.63 1
Cu 264.269 176.07 225.63 1
Cu 264.269 176.978 225.63 1
Cu 264.269 177.893 225.63 1
Cu 264.269 178.811 225.63 1
Cu 264.264 178.811 230.039 1
Cu 264.264 179.73 230.039 1
Cu 264.264 180.644 230.039 1
Cu 264.264 181.552 230.039 1
Cu 264.264 182.448 230.039 1
Cu 264.264 183.33 230.039 1
Cu 264.264 184.195 230.039 1
Cu 264.264 185.038 230.039 1
Cu 264.264 185.857 230.039 1
Cu 264.264 186.647 230.039 1
Cu 264.264 187.407 230.039 1
Cu 264.264 188.133 230.039 1
Cu 263.994 188.822 230.039 1
Cu 263.316 189.472 230.039 1
Cu 262.598 190.079 230.039 1
Cu 261.841 190.643 230.039 1
Cu 261.048 191.159 230.039 1
Cu 260.224 191.627 230.039 1
Cu 259.37 192.044 230.039 1
Cu 258.491 192.409 230.039 1
Cu 257.59 192.72 230.039 1
Cu 256.67 192.976 230.039 1
Cu 255.735 193.176 230.039 1
Cu 254.789 193.32 230.039 1
Cu 253.835 193.407 230.039 1
Cu 252.878 193.435 230.039 1
Cu 251.92 193.407 230.039 1
Cu 250.966 193.32 230.039 1
Cu 250.02 193.176 230.039 1
Cu 249.085 192.976 230.039 1
Cu 248.165 192.72 230.039 1
Cu 247.264 192.409 230.039 1
Cu 246.385 192.044 230.039 1
Cu 245.531 191.627 230.039 1
Cu 244.707 191.159 230.039 1
Cu 243.914 190.643 230.039 1
Cu 243.157 190.079 230.039 1
Cu 242.439 189.472 230.039 1
Cu 241.761 188.822 230.039 1
Cu 241.491 188.133 230.039 1
Cu 241.491 187.407 230.039 1
Cu 241.491 186.647 230.039 1
Cu 241.491 185.857 230.039 1
Cu 241.491 185.038 230.039 1
Cu 241.491 184.195 230.039 1
Cu 241.491 183.33 230.039 1
Cu 241.491 182.448 230.039 1
Cu 241.491 181.552 230.039 1
Cu 241.491 180.644 230.039 1
Cu 241.491 179.73 230.039 1
Cu 241.491 178.811 230.039 1
Cu 241.491 177.893 230.039 1
Cu 241.491 176.979 230.039 1
Cu 241.491 176.071 230.039 1
Cu 241.491 175.175 230.039 1
Cu 241.491 174.292 230.039 1
Cu 241.491 173.428 230.039 1
Cu 241.491 172.585 230.039 1
Cu 241.491 171.766 230.039 1
Cu 241.491 170.975 230.039 1
Cu 241.491 170.216 230.039 1
Cu 241.491 169.49 230.039 1
Cu 241.761 168.801 230.039 1
Cu 242.439 168.151 230.039 1
Cu 243.157 167.543 230.039 1
Cu 243.914 166.98 230.039 1
Cu 244.707 166.464 230.039 1
Cu 245.531 165.996 230.039 1
Cu 246.385 165.579 230.039 1
Cu 247.264 165.214 230.039 1
Cu 248.165 164.903 230.039 1
Cu 249.085 164.647 230.039 1
Cu 250.02 164.446 230.039 1
Cu 250.966 164.303 230.039 1
Cu 251.92 164.216 230.039 1
Cu 252.878 164.187 230.039 1
Cu 253.835 164.216 230.039 1
Cu 254.789 164.303 230.039 1
Cu 255.735 164.446 230.039 1
Cu 256.67 164.647 230.039 1
Cu 257.59 164.903 230.039 1
Cu 258.491 165.214 230.039 1
Cu 259.37 165.579 230.039 1
Cu 260.224 165.996 230.039 1
Cu 261.048 166.464 230.039 1
Cu 261.841 166.98 230.039 1
Cu 262.598 167.543 230.039 1
Cu 263.316 168.151 230.039 1
Cu 263.994 168.801 230.039 1
Cu 264.264 169.49 230.039 1
Cu 264.264 170.216 230.039 1
Cu 264.264 170.975 230.039 1
Cu 264.264 171.766 230.039 1
Cu 264.264 172.585 230.039 1
Cu 264.264 173.428 230.039 1
Cu 264.264 174.292 230.039 1
Cu 264.264 175.175 230.039 1
Cu 264.264 176.071 230.039 1
Cu 264.264 176.979 230.039 1
Cu 264.264 177.893 230.039 1
Cu 264.264 178.811 230.039 1
Cu 264.26 178.811 234.463 1
Cu 264.26 179.729 234.463 1
Cu 264.26 180.644 234.463 1
Cu 264.26 181.551 234.463 1
Cu 264.26 182.447 234.463 1
Cu 264.26 183.329 234.463 1
Cu 264.26 184.193 234.463 1
Cu 264.26 185.035 234.463 1
Cu 264.26 185.854 234.463 1
Cu 264.26 186.644 234.463 1
Cu 264.26 187.404 234.463 1
Cu 264.26 188.129 234.463 1
Cu 263.989 188.818 234.463 1
Cu 263.312 189.467 234.463 1
Cu 262.594 190.075 234.463 1
Cu 261.837 190.637 234.463 1
Cu 261.045 191.154 234.463 1
Cu 260.221 191.621 234.463 1
Cu 259.368 192.038 234.463 1
Cu 258.489 192.403 234.463 1
Cu 257.588 192.714 234.463 1
Cu 256.668 192.97 234.463 1
Cu 255.734 193.17 234.463 1
Cu 254.788 193.314 234.463 1
Cu 253.835 193.4 234.463 1
Cu 252.878 193.429 234.463 1
Cu 251.92 193.4 234.463 1
Cu 250.967 193.314 234.463 1
Cu 250.021 193.17 234.463 1
Cu 249.087 192.97 234.463 1
Cu 248.167 192.714 234.463 1
Cu 247.266 192.403 234.463 1
Cu 246.387 192.038 234.463 1
Cu 245.534 191.621 234.463 1
Cu 244.71 191.154 234.463 1
Cu 243.918 190.637 234.463 1
Cu 243.161 190.075 234.463 1
Cu 242.443 189.467 234.463 1
Cu 241.766 188.818 234.463 1
Cu 241.495 188.129 234.463 1
Cu 241.495 187.404 234.463 1
Cu 241.495 186.644 234.463 1
Cu 241.495 185.854 234.463 1
Cu 241.495 185.035 234.463 1
Cu 241.495 184.193 234.463 1
Cu 241.495 183.329 234.463 1
Cu 241.495 182.447 234.463 1
Cu 241.495 181.551 234.463 1
Cu 241.495 180.644 234.463 1
Cu 241.495 179.729 234.463 1
Cu 241.495 178.811 234.463 1
Cu 241.495 177.894 234.463 1
Cu 241.495 176.979 234.463 1
Cu 241.495 176.072 234.463 1
Cu 241.495 175.176 234.463 1
Cu 241.495 174.294 234.463 1
Cu 241.495 173.43 234.463 1
Cu 241.495 172.587 234.463 1
Cu 241.495 171.769 234.463 1
Cu 241.495 170.979 234.463 1
Cu 241.495 170.219 234.463 1
Cu 241.495 169.494 234.463 1
Cu 241.766 168.805 234.463 1
Cu 242.443 168.155 234.463 1
Cu 243.161 167.548 234.463 1
Cu 243.918 166.985 234.463 1
Cu 244.71 166.469 234.463 1
Cu 245.534 166.002 234.463 1
Cu 246.387 165.585 234.463 1
Cu 247.266 165.22 234.463 1
Cu 248.167 164.909 234.463 1
Cu 249.087 164.653 234.463 1
Cu 250.021 164.452 234.463 1
Cu 250.967 164.309 234.463 1
Cu 251.92 164.222 234.463 1
Cu 252.878 164.194 234.463 1
Cu 253.835 164.222 234.463 1
Cu 254.788 164.309 234.463 1
Cu 255.734 164.452 234.463 1
Cu 256.668 164.653 234.463 1
Cu 257.588 164.909 234.463 1
Cu 258.489 165.22 234.463 1
Cu 259.368 165.585 234.463 1
Cu 260.221 166.002 234.463 1
Cu 261.045 166.469 234.463 1
Cu 261.837 166.985 234.463 1
Cu 262.594 167.548 234.463 1
Cu 263.312 168.155 234.463 1
Cu 263.989 168.805 234.463 1
Cu 264.26 169.494 234.463 1
Cu 264.26 170.219 234.463 1
Cu 264.26 170.979 234.463 1
Cu 264.26 171.769 234.463 1
Cu 264.26 172.587 234.463 1
Cu 264.26 173.43 234.463 1
Cu 264.26 174.294 234.463 1
Cu 264.26 175.176 234.463 1
Cu 264.26 176.072 234.463 1
Cu 264.26 176.979 234.463 1
Cu 264.26 177.894 234.463 1
Cu 264.26 178.811 234.463 1
Cu 264.255 178.811 238.903 1
Cu 264.255 179.729 238.903 1
Cu 264.255 180.643 238.903 1
Cu 264.255 181.549 238.903 1
Cu 264.255 182.445 238.903 1
Cu 264.255 183.327 238.903 1
Cu 264.255 184.19 238.903 1
Cu 264.255 185.033 238.903 1
Cu 264.255 185.851 238.903 1
Cu 264.255 186.641 238.903 1
Cu 264.255 187.4 238.903 1
Cu 264.255 188.125 238.903 1
Cu 263.984 188.814 238.903 1
Cu 263.307 189.463 238.903 1
Cu 262.589 190.07 238.903 1
Cu 261.833 190.632 238.903 1
Cu 261.041 191.148 238.903 1
Cu 260.218 191.616 238.903 1
Cu 259.365 192.032 238.903 1
Cu 258.486 192.397 238.903 1
Cu 257.586 192.708 238.903 1
Cu 256.667 192.964 238.903 1
Cu 255.732 193.164 238.903 1
Cu 254.787 193.308 238.903 1
Cu 253.834 193.394 238.903 1
Cu 252.878 193.423 238.903 1
Cu 251.921 193.394 238.903 1
Cu 250.968 193.308 238.903 1
Cu 250.023 193.164 238.903 1
Cu 249.088 192.964 238.903 1
Cu 248.169 192.708 238.903 1
Cu 247.269 192.397 238.903 1
Cu 246.39 192.032 238.903 1
Cu 245.537 191.616 238.903 1
Cu 244.714 191.148 238.903 1
Cu 243.922 190.632 238.903 1
Cu 243.166 190.07 238.903 1
Cu 242.448 189.463 238.903 1
Cu 241.771 188.814 238.903 1
Cu 241.5 188.125 238.903 1
Cu 241.5 187.4 238.903 1
Cu 241.5 186.641 238.903 1
Cu 241.5 185.851 238.903 1
Cu 241.5 185.033 238.903 1
Cu 241.5 184.19 238.903 1
Cu 241.5 183.327 238.903 1
Cu 241.5 182.445 238.903 1
Cu 241.5 181.549 238.903 1
Cu 241.5 180.643 238.903 1
Cu 241.5 179.729 238.903 1
Cu 241.5 178.811 238.903 1
Cu 241.5 177.894 238.903 1
Cu 241.5 176.98 238.903 1
Cu 241.5 176.073 238.903 1
Cu 241.5 175.178 238.903 1
Cu 241.5 174.296 238.903 1
Cu 241.5 173.433 238.903 1
Cu 241.5 172.59 238.903 1
Cu 241.5 171.772 238.903 1
Cu 241.5 170.982 238.903 1
Cu 241.5 170.223 238.903 1
Cu 241.5 169.498 238.903 1
Cu 241.771 168.809 238.903 1
Cu 242.448 168.16 238.903 1
Cu 243.166 167.553 238.903 1
Cu 243.922 166.99 238.903 1
Cu 244.714 166.475 238.903 1
Cu 245.537 166.007 238.903 1
Cu 246.39 165.591 238.903 1
Cu 247.269 165.226 238.903 1
Cu 248.169 164.915 238.903 1
Cu 249.088 164.659 238.903 1
Cu 250.023 164.459 238.903 1
Cu 250.968 164.315 238.903 1
Cu 251.921 164.229 238.903 1
Cu 252.878 164.2 238.903 1
Cu 253.834 164.229 238.903 1
Cu 254.787 164.315 238.903 1
Cu 255.732 164.459 238.903 1
Cu 256.667 164.659 238.903 1
Cu 257.586 164.915 238.903 1
Cu 258.486 165.226 238.903 1
Cu 259.365 165.591 238.903 1
Cu 260.218 166.007 238.903 1
Cu 261.041 166.475 238.903 1
Cu 261.833 166.99 238.903 1
Cu 262.589 167.553 238.903 1
Cu 263.307 168.16 238.903 1
Cu 263.984 168.809 238.903 1
Cu 264.255 169.498 238.903 1
Cu 264.255 170.223 238.903 1
Cu 264.255 170.982 238.903 1
Cu 264.255 171.772 238.903 1
Cu 264.255 172.59 238.903 1
Cu 264.255 173.433 238.903 1
Cu 264.255 174.296 238.903 1
Cu 264.255 175.178 238.903 1
Cu 264.255 176.073 238.903 1
Cu 264.255 176.98 238.903 1
Cu 264.255 177.894 238.903 1
Cu 264.255 178.811 238.903 1
Cu 264.25 178.811 243.359 1
Cu 264.25 179.728 243.359 1
Cu 264.25 180.642 243.359 1
Cu 264.25 181.548 243.359 1
Cu 264.25 182.443 243.359 1
Cu 264.25 183.325 243.359 1
Cu 264.25 184.188 243.359 1
Cu 264.25 185.03 243.359 1
Cu 264.25 185.847 243.359 1
Cu 264.25 186.637 243.359 1
Cu 264.25 187.396 243.359 1
Cu 264.25 188.121 243.359 1
Cu 263.979 188.809 243.359 1
Cu 263.303 189.458 243.359 1
Cu 262.585 190.065 243.359 1
Cu 261.829 190.627 243.359 1
Cu 261.038 191.143 243.359 1
Cu 260.214 191.61 243.359 1
Cu 259.362 192.026 243.359 1
Cu 258.484 192.391 243.359 1
Cu 257.584 192.702 243.359 1
Cu 256.665 192.957 243.359 1
Cu 255.731 193.158 243.359 1
Cu 254.786 193.301 243.359 1
Cu 253.834 193.388 243.359 1
Cu 252.878 193.416 243.359 1
Cu 251.921 193.388 243.359 1
Cu 250.969 193.301 243.359 1
Cu 250.024 193.158 243.359 1
Cu 249.09 192.957 243.359 1
Cu 248.171 192.702 243.359 1
Cu 247.271 192.391 243.359 1
Cu 246.393 192.026 243.359 1
Cu 245.541 191.61 243.359 1
Cu 244.717 191.143 243.359 1
Cu 243.926 190.627 243.359 1
Cu 243.17 190.065 243.359 1
Cu 242.452 189.458 243.359 1
Cu 241.776 188.809 243.359 1
Cu 241.505 188.121 243.359 1
Cu 241.505 187.396 243.359 1
Cu 241.505 186.637 243.359 1
Cu 241.505 185.847 243.359 1
Cu 241.505 185.03 243.359 1
Cu 241.505 184.188 243.359 1
Cu 241.505 183.325 243.359 1
Cu 241.505 182.443 243.359 1
Cu 241.505 181.548 243.359 1
Cu 241.505 180.642 243.359 1
Cu 241.505 179.728 243.359 1
Cu 241.505 178.811 243.359 1
Cu 241.505 177.894 243.359 1
Cu 241.505 176.981 243.359 1
Cu 241.505 176.075 243.359 1
Cu 241.505 175.179 243.359 1
Cu 241.505 174.298 243.359 1
Cu 241.505 173.435 243.359 1
Cu 241.505 172.593 243.359 1
Cu 241.505 171.775 243.359 1
Cu 241.505 170.986 243.359 1
Cu 241.505 170.227 243.359 1
Cu 241.505 169.502 243.359 1
Cu 241.776 168.814 243.359 1
Cu 242.452 168.165 243.359 1
Cu 243.17 167.558 243.359 1
Cu 243.926 166.996 243.359 1
Cu 244.717 166.48 243.359 1
Cu 245.541 166.013 243.359 1
Cu 246.393 165.596 243.359 1
Cu 247.271 165.232 243.359 1
Cu 248.171 164.921 243.359 1
Cu 249.09 164.665 243.359 1
Cu 250.024 164.465 243.359 1
Cu 250.969 164.322 243.359 1
Cu 251.921 164.235 243.359 1
Cu 252.878 164.206 243.359 1
Cu 253.834 164.235 243.359 1
Cu 254.786 164.322 243.359 1
Cu 255.731 164.465 243.359 1
Cu 256.665 164.665 243.359 1
Cu 257.584 164.921 243.359 1
Cu 258.484 165.232 243.359 1
Cu 259.362 165.596 243.359 1
Cu 260.214 166.013 243.359 1
Cu 261.038 166.48 243.359 1
Cu 261.829 166.996 243.359 1
Cu 262.585 167.558 243.359 1
Cu 263.303 168.165 243.359 1
Cu 263.979 168.814 243.359 1
Cu 264.25 169.502 243.359 1
Cu 264.25 170.227 243.359 1
Cu 264.25 170.986 243.359 1
Cu 264.25 171.775 243.359 1
Cu 264.25 172.593 243.359 1
Cu 264.25 173.435 243.359 1
Cu 264.25 174.298 243.359 1
Cu 264.25 175.179 243.359 1
Cu 264.25 176.075 243.359 1
Cu 264.25 176.981 243.359 1
Cu 264.25 177.894 243.359 1
Cu 264.25 178.811 243.359 1
Cu 264.244 178.811 247.829 1
Cu 264.244 179.728 247.829 1
Cu 264.244 180.641 247.829 1
Cu 264.244 181.547 247.829 1
Cu 264.244 182.442 247.829 1
Cu 264.244 183.323 247.829 1
Cu 264.244 184.185 247.829 1
Cu 264.244 185.027 247.829 1
Cu 264.244 185.844 247.829 1
Cu 264.244 186.634 247.829 1
Cu 264.244 187.392 247.829 1
Cu 264.244 188.117 247.829 1
Cu 263.974 188.805 247.829 1
Cu 263.298 189.453 247.829 1
Cu 262.581 190.06 247.829 1
Cu 261.825 190.622 247.829 1
Cu 261.034 191.137 247.829 1
Cu 260.211 191.604 247.829 1
Cu 259.359 192.02 247.829 1
Cu 258.481 192.385 247.829 1
Cu 257.581 192.695 247.829 1
Cu 256.663 192.951 247.829 1
Cu 255.73 193.151 247.829 1
Cu 254.785 193.295 247.829 1
Cu 253.833 193.381 247.829 1
Cu 252.878 193.41 247.829 1
Cu 251.922 193.381 247.829 1
Cu 250.97 193.295 247.829 1
Cu 250.025 193.151 247.829 1
Cu 249.092 192.951 247.829 1
Cu 248.174 192.695 247.829 1
Cu 247.274 192.385 247.829 1
Cu 246.396 192.02 247.829 1
Cu 245.544 191.604 247.829 1
Cu 244.721 191.137 247.829 1
Cu 243.93 190.622 247.829 1
Cu 243.174 190.06 247.829 1
Cu 242.457 189.453 247.829 1
Cu 241.781 188.805 247.829 1
Cu 241.511 188.117 247.829 1
Cu 241.511 187.392 247.829 1
Cu 241.511 186.634 247.829 1
Cu 241.511 185.844 247.829 1
Cu 241.511 185.027 247.829 1
Cu 241.511 184.185 247.829 1
Cu 241.511 183.323 247.829 1
Cu 241.511 182.442 247.829 1
Cu 241.511 181.547 247.829 1
Cu 241.511 180.641 247.829 1
Cu 241.511 179.728 247.829 1
Cu 241.511 178.811 247.829 1
Cu 241.511 177.895 247.829 1
Cu 241.511 176.982 247.829 1
Cu 241.511 176.076 247.829 1
Cu 241.511 175.181 247.829 1
Cu 241.511 174.3 247.829 1
Cu 241.511 173.437 247.829 1
Cu 241.511 172.596 247.829 1
Cu 241.511 171.779 247.829 1
Cu 241.511 170.989 247.829 1
Cu 241.511 170.231 247.829 1
Cu 241.511 169.506 247.829 1
Cu 241.781 168.818 247.829 1
Cu 242.457 168.17 247.829 1
Cu 243.174 167.563 247.829 1
Cu 243.93 167.001 247.829 1
Cu 244.721 166.486 247.829 1
Cu 245.544 166.019 247.829 1
Cu 246.396 165.603 247.829 1
Cu 247.274 165.238 247.829 1
Cu 248.174 164.928 247.829 1
Cu 249.092 164.672 247.829 1
Cu 250.025 164.472 247.829 1
Cu 250.97 164.328 247.829 1
Cu 251.922 164.242 247.829 1
Cu 252.878 164.213 247.829 1
Cu 253.833 164.242 247.829 1
Cu 254.785 164.328 247.829 1
Cu 255.73 164.472 247.829 1
Cu 256.663 164.672 247.829 1
Cu 257.581 164.928 247.829 1
Cu 258.481 165.238 247.829 1
Cu 259.359 165.603 247.829 1
Cu 260.211 166.019 247.829 1
Cu 261.034 166.486 247.829 1
Cu 261.825 167.001 247.829 1
Cu 262.581 167.563 247.829 1
Cu 263.298 168.17 247.829 1
Cu 263.974 168.818 247.829 1
Cu 264.244 169.506 247.829 1
Cu 264.244 170.231 247.829 1
Cu 264.244 170.989 247.829 1
Cu 264.244 171.779 247.829 1
Cu 264.244 172.596 247.829 1
Cu 264.244 173.437 247.829 1
Cu 264.244 174.3 247.829 1
Cu 264.244 175.181 247.829 1
Cu 264.244 176.076 247.829 1
Cu 264.244 176.982 247.829 1
Cu 264.244 177.895 247.829 1
Cu 264.244 178.811 247.829 1
Cu 264.239 178.811 252.313 1
Cu 264.239 179.728 252.313 1
Cu 264.239 180.64 252.313 1
Cu 264.239 181.546 252.313 1
Cu 264.239 182.44 252.313 1
Cu 264.239 183.32 252.313 1
Cu 264.239 184.183 252.313 1
Cu 264.239 185.024 252.313 1
Cu 264.239 185.841 252.313 1
Cu 264.239 186.63 252.313 1
Cu 264.239 187.388 252.313 1
Cu 264.239 188.112 252.313 1
Cu 263.969 188.8 252.313 1
Cu 263.293 189.448 252.313 1
Cu 262.576 190.054 252.313 1
Cu 261.821 190.616 252.313 1
Cu 261.03 191.131 252.313 1
Cu 260.208 191.598 252.313 1
Cu 259.356 192.014 252.313 1
Cu 258.479 192.378 252.313 1
Cu 257.579 192.689 252.313 1
Cu 256.661 192.944 252.313 1
Cu 255.729 193.144 252.313 1
Cu 254.784 193.288 252.313 1
Cu 253.833 193.374 252.313 1
Cu 252.878 193.403 252.313 1
Cu 251.922 193.374 252.313 1
Cu 250.971 193.288 252.313 1
Cu 250.026 193.144 252.313 1
Cu 249.094 192.944 252.313 1
Cu 248.176 192.689 252.313 1
Cu 247.276 192.378 252.313 1
Cu 246.399 192.014 252.313 1
Cu 245.548 191.598 252.313 1
Cu 244.725 191.131 252.313 1
Cu 243.934 190.616 252.313 1
Cu 243.179 190.054 252.313 1
Cu 242.462 189.448 252.313 1
Cu 241.786 188.8 252.313 1
Cu 241.516 188.112 252.313 1
Cu 241.516 187.388 252.313 1
Cu 241.516 186.63 252.313 1
Cu 241.516 185.841 252.313 1
Cu 241.516 185.024 252.313 1
Cu 241.516 184.183 252.313 1
Cu 241.516 183.32 252.313 1
Cu 241.516 182.44 252.313 1
Cu 241.516 181.546 252.313 1
Cu 241.516 180.64 252.313 1
Cu 241.516 179.728 252.313 1
Cu 241.516 178.811 252.313 1
Cu 241.516 177.895 252.313 1
Cu 241.516 176.983 252.313 1
Cu 241.516 176.077 252.313 1
Cu 241.516 175.183 252.313 1
Cu 241.516 174.302 252.313 1
Cu 241.516 173.44 252.313 1
Cu 241.516 172.599 252.313 1
Cu 241.516 171.782 252.313 1
Cu 241.516 170.993 252.313 1
Cu 241.516 170.235 252.313 1
Cu 241.516 169.51 252.313 1
Cu 241.786 168.823 252.313 1
Cu 242.462 168.175 252.313 1
Cu 243.179 167.569 252.313 1
Cu 243.934 167.007 252.313 1
Cu 244.725 166.491 252.313 1
Cu 245.548 166.025 252.313 1
Cu 246.399 165.609 252.313 1
Cu 247.276 165.245 252.313 1
Cu 248.176 164.934 252.313 1
Cu 249.094 164.678 252.313 1
Cu 250.026 164.478 252.313 1
Cu 250.971 164.335 252.313 1
Cu 251.922 164.249 252.313 1
Cu 252.878 164.22 252.313 1
Cu 253.833 164.249 252.313 1
Cu 254.784 164.335 252.313 1
Cu 255.729 164.478 252.313 1
Cu 256.661 164.678 252.313 1
Cu 257.579 164.934 252.313 1
Cu 258.479 165.245 252.313 1
Cu 259.356 165.609 252.313 1
Cu 260.208 166.025 252.313 1
Cu 261.03 166.491 252.313 1
Cu 261.821 167.007 252.313 1
Cu 262.576 167.569 252.313 1
Cu 263.293 168.175 252.313 1
Cu 263.969 168.823 252.313 1
Cu 264.239 169.51 252.313 1
Cu 264.239 170.235 252.313 1
Cu 264.239 170.993 252.313 1
Cu 264.239 171.782 252.313 1
Cu 264.239 172.599 252.313 1
Cu 264.239 173.44 252.313 1
Cu 264.239 174.302 252.313 1
Cu 264.239 175.183 252.313 1
Cu 264.239 176.077 252.313 1
Cu 264.239 176.983 252.313 1
Cu 264.239 177.895 252.313 1
Cu 264.239 178.811 252.313 1
Cu 264.234 178.811 256.812 1
Cu 264.234 179.727 256.812 1
Cu 264.234 180.639 256.812 1
Cu 264.234 181.544 256.812 1
Cu 264.234 182.438 256.812 1
Cu 264.234 183.318 256.812 1
Cu 264.234 184.18 256.812 1
Cu 264.234 185.021 256.812 1
Cu 264.234 185.837 256.812 1
Cu 264.234 186.626 256.812 1
Cu 264.234 187.384 256.812 1
Cu 264.234 188.108 256.812 1
Cu 263.964 188.795 256.812 1
Cu 263.288 189.443 256.812 1
Cu 262.571 190.049 256.812 1
Cu 261.817 190.61 256.812 1
Cu 261.026 191.125 256.812 1
Cu 260.204 191.592 256.812 1
Cu 259.353 192.008 256.812 1
Cu 258.476 192.372 256.812 1
Cu 257.577 192.682 256.812 1
Cu 256.66 192.938 256.812 1
Cu 255.727 193.137 256.812 1
Cu 254.784 193.281 256.812 1
Cu 253.832 193.367 256.812 1
Cu 252.878 193.396 256.812 1
Cu 251.923 193.367 256.812 1
Cu 250.971 193.281 256.812 1
Cu 250.028 193.137 256.812 1
Cu 249.095 192.938 256.812 1
Cu 248.178 192.682 256.812 1
Cu 247.279 192.372 256.812 1
Cu 246.402 192.008 256.812 1
Cu 245.551 191.592 256.812 1
Cu 244.729 191.125 256.812 1
Cu 243.939 190.61 256.812 1
Cu 243.184 190.049 256.812 1
Cu 242.467 189.443 256.812 1
Cu 241.791 188.795 256.812 1
Cu 241.521 188.108 256.812 1
Cu 241.521 187.384 256.812 1
Cu 241.521 186.626 256.812 1
Cu 241.521 185.837 256.812 1
Cu 241.521 185.021 256.812 1
Cu 241.521 184.18 256.812 1
Cu 241.521 183.318 256.812 1
Cu 241.521 182.438 256.812 1
Cu 241.521 181.544 256.812 1
Cu 241.521 180.639 256.812 1
Cu 241.521 179.727 256.812 1
Cu 241.521 178.811 256.812 1
Cu 241.521 177.896 256.812 1
Cu 241.521 176.983 256.812 1
Cu 241.521 176.079 256.812 1
Cu 241.521 175.184 256.812 1
Cu 241.521 174.305 256.812 1
Cu 241.521 173.443 256.812 1
Cu 241.521 172.602 256.812 1
Cu 241.521 171.785 256.812 1
Cu 241.521 170.997 256.812 1
Cu 241.521 170.239 256.812 1
Cu 241.521 169.515 256.812 1
Cu 241.791 168.828 256.812 1
Cu 242.467 168.18 256.812 1
Cu 243.184 167.574 256.812 1
Cu 243.939 167.012 256.812 1
Cu 244.729 166.497 256.812 1
Cu 245.551 166.031 256.812 1
Cu 246.402 165.615 256.812 1
Cu 247.279 165.251 256.812 1
Cu 248.178 164.941 256.812 1
Cu 249.095 164.685 256.812 1
Cu 250.028 164.485 256.812 1
Cu 250.971 164.342 256.812 1
Cu 251.923 164.256 256.812 1
Cu 252.878 164.227 256.812 1
Cu 253.832 164.256 256.812 1
Cu 254.784 164.342 256.812 1
Cu 255.727 164.485 256.812 1
Cu 256.66 164.685 256.812 1
Cu 257.577 164.941 256.812 1
Cu 258.476 165.251 256.812 1
Cu 259.353 165.615 256.812 1
Cu 260.204 166.031 256.812 1
Cu 261.026 166.497 256.812 1
Cu 261.817 167.012 256.812 1
Cu 262.571 167.574 256.812 1
Cu 263.288 168.18 256.812 1
Cu 263.964 168.828 256.812 1
Cu 264.234 169.515 256.812 1
Cu 264.234 170.239 256.812 1
Cu 264.234 170.997 256.812 1
Cu 264.234 171.785 256.812 1
Cu 264.234 172.602 256.812 1
Cu 264.234 173.443 256.812 1
Cu 264.234 174.305 256.812 1
Cu 264.234 175.184 256.812 1
Cu 264.234 176.079 256.812 1
Cu 264.234 176.983 256.812 1
Cu 264.234 177.896 256.812 1
Cu 264.234 178.811 256.812 1
Cu 264.228 178.811 261.326 1
Cu 264.228 179.727 261.326 1
Cu 264.228 180.638 261.326 1
Cu 264.228 181.543 261.326 1
Cu 264.228 182.437 261.326 1
Cu 264.228 183.316 261.326 1
Cu 264.228 184.178 261.326 1
Cu 264.228 185.018 261.326 1
Cu 264.228 185.834 261.326 1
Cu 264.228 186.622 261.326 1
Cu 264.228 187.38 261.326 1
Cu 264.228 188.103 261.326 1
Cu 263.958 188.79 261.326 1
Cu 263.283 189.438 261.326 1
Cu 262.567 190.043 261.326 1
Cu 261.812 190.605 261.326 1
Cu 261.022 191.119 261.326 1
Cu 260.2 191.586 261.326 1
Cu 259.35 192.001 261.326 1
Cu 258.473 192.365 261.326 1
Cu 257.575 192.675 261.326 1
Cu 256.658 192.931 261.326 1
Cu 255.726 193.13 261.326 1
Cu 254.783 193.274 261.326 1
Cu 253.832 193.36 261.326 1
Cu 252.878 193.389 261.326 1
Cu 251.923 193.36 261.326 1
Cu 250.972 193.274 261.326 1
Cu 250.029 193.13 261.326 1
Cu 249.097 192.931 261.326 1
Cu 248.18 192.675 261.326 1
Cu 247.282 192.365 261.326 1
Cu 246.405 192.001 261.326 1
Cu 245.555 191.586 261.326 1
Cu 244.733 191.119 261.326 1
Cu 243.943 190.605 261.326 1
Cu 243.188 190.043 261.326 1
Cu 242.472 189.438 261.326 1
Cu 241.797 188.79 261.326 1
Cu 241.527 188.103 261.326 1
Cu 241.527 187.38 261.326 1
Cu 241.527 186.622 261.326 1
Cu 241.527 185.834 261.326 1
Cu 241.527 185.018 261.326 1
Cu 241.527 184.178 261.326 1
Cu 241.527 183.316 261.326 1
Cu 241.527 182.437 261.326 1
Cu 241.527 181.543 261.326 1
Cu 241.527 180.638 261.326 1
Cu 241.527 179.727 261.326 1
Cu 241.527 178.811 261.326 1
Cu 241.527 177.896 261.326 1
Cu 241.527 176.984 261.326 1
Cu 241.527 176.08 261.326 1
Cu 241.527 175.186 261.326 1
Cu 241.527 174.307 261.326 1
Cu 241.527 173.445 261.326 1
Cu 241.527 172.605 261.326 1
Cu 241.527 171.789 261.326 1
Cu 241.527 171.001 261.326 1
Cu 241.527 170.243 261.326 1
Cu 241.527 169.52 261.326 1
Cu 241.797 168.833 261.326 1
Cu 242.472 168.185 261.326 1
Cu 243.188 167.579 261.326 1
Cu 243.943 167.018 261.326 1
Cu 244.733 166.503 261.326 1
Cu 245.555 166.037 261.326 1
Cu 246.405 165.622 261.326 1
Cu 247.282 165.258 261.326 1
Cu 248.18 164.948 261.326 1
Cu 249.097 164.692 261.326 1
Cu 250.029 164.492 261.326 1
Cu 250.972 164.349 261.326 1
Cu 251.923 164.263 261.326 1
Cu 252.878 164.234 261.326 1
Cu 253.832 164.263 261.326 1
Cu 254.783 164.349 261.326 1
Cu 255.726 164.492 261.326 1
Cu 256.658 164.692 261.326 1
Cu 257.575 164.948 261.326 1
Cu 258.473 165.258 261.326 1
Cu 259.35 165.622 261.326 1
Cu 260.2 166.037 261.326 1
Cu 261.022 166.503 261.326 1
Cu 261.812 167.018 261.326 1
Cu 262.567 167.579 261.326 1
Cu 263.283 168.185 261.326 1
Cu 263.958 168.833 261.326 1
Cu 264.228 169.52 261.326 1
Cu 264.228 170.243 261.326 1
Cu 264.228 171.001 261.326 1
Cu 264.228 171.789 261.326 1
Cu 264.228 172.605 261.326 1
Cu 264.228 173.445 261.326 1
Cu 264.228 174.307 261.326 1
Cu 264.228 175.186 261.326 1
Cu 264.228 176.08 261.326 1
Cu 264.228 176.984 261.326 1
Cu 264.228 177.896 261.326 1
Cu 264.228 178.811 261.326 1
Cu 264.222 178.811 265.853 1
Cu 264.222 179.726 265.853 1
Cu 264.222 180.637 265.853 1
Cu 264.222 181.542 265.853 1
Cu 264.222 182.435 265.853 1
Cu 264.222 183.314 265.853 1
Cu 264.222 184.175 265.853 1
Cu 264.222 185.015 265.853 1
Cu 264.222 185.831 265.853 1
Cu 264.222 186.618 265.853 1
Cu 264.222 187.375 265.853 1
Cu 264.222 188.099 265.853 1
Cu 263.953 188.785 265.853 1
Cu 263.278 189.432 265.853 1
Cu 262.562 190.038 265.853 1
Cu 261.808 190.599 265.853 1
Cu 261.018 191.113 265.853 1
Cu 260.197 191.579 265.853 1
Cu 259.346 191.995 265.853 1
Cu 258.47 192.358 265.853 1
Cu 257.572 192.668 265.853 1
Cu 256.656 192.924 265.853 1
Cu 255.724 193.123 265.853 1
Cu 254.782 193.266 265.853 1
Cu 253.831 193.353 265.853 1
Cu 252.878 193.381 265.853 1
Cu 251.924 193.353 265.853 1
Cu 250.973 193.266 265.853 1
Cu 250.031 193.123 265.853 1
Cu 249.099 192.924 265.853 1
Cu 248.183 192.668 265.853 1
Cu 247.285 192.358 265.853 1
Cu 246.409 191.995 265.853 1
Cu 245.558 191.579 265.853 1
Cu 244.737 191.113 265.853 1
Cu 243.947 190.599 265.853 1
Cu 243.193 190.038 265.853 1
Cu 242.477 189.432 265.853 1
Cu 241.802 188.785 265.853 1
Cu 241.533 188.099 265.853 1
Cu 241.533 187.375 265.853 1
Cu 241.533 186.618 265.853 1
Cu 241.533 185.831 265.853 1
Cu 241.533 185.015 265.853 1
Cu 241.533 184.175 265.853 1
Cu 241.533 183.314 265.853 1
Cu 241.533 182.435 265.853 1
Cu 241.533 181.542 265.853 1
Cu 241.533 180.637 265.853 1
Cu 241.533 179.726 265.853 1
Cu 241.533 178.811 265.853 1
Cu 241.533 177.897 265.853 1
Cu 241.533 176.985 265.853 1
Cu 241.533 176.081 265.853 1
Cu 241.533 175.188 265.853 1
Cu 241.533 174.309 265.853 1
Cu 241.533 173.448 265.853 1
Cu 241.533 172.608 265.853 1
Cu 241.533 171.792 265.853 1
Cu 241.533 171.004 265.853 1
Cu 241.533 170.247 265.853 1
Cu 241.533 169.524 265.853 1
Cu 241.802 168.838 265.853 1
Cu 242.477 168.19 265.853 1
Cu 243.193 167.585 265.853 1
Cu 243.947 167.024 265.853 1
Cu 244.737 166.51 265.853 1
Cu 245.558 166.044 265.853 1
Cu 246.409 165.628 265.853 1
Cu 247.285 165.265 265.853 1
Cu 248.183 164.955 265.853 1
Cu 249.099 164.699 265.853 1
Cu 250.031 164.5 265.853 1
Cu 250.973 164.356 265.853 1
Cu 251.924 164.27 265.853 1
Cu 252.878 164.242 265.853 1
Cu 253.831 164.27 265.853 1
Cu 254.782 164.356 265.853 1
Cu 255.724 164.5 265.853 1
Cu 256.656 164.699 265.853 1
Cu 257.572 164.955 265.853 1
Cu 258.47 165.265 265.853 1
Cu 259.346 165.628 265.853 1
Cu 260.197 166.044 265.853 1
Cu 261.018 166.51 265.853 1
Cu 261.808 167.024 265.853 1
Cu 262.562 167.585 265.853 1
Cu 263.278 168.19 265.853 1
Cu 263.953 168.838 265.853 1
Cu 264.222 169.524 265.853 1
Cu 264.222 170.247 265.853 1
Cu 264.222 171.004 265.853 1
Cu 264.222 171.792 265.853 1
Cu 264.222 172.608 265.853 1
Cu 264.222 173.448 265.853 1
Cu 264.222 174.309 265.853 1
Cu 264.222 175.188 265.853 1
Cu 264.222 176.081 265.853 1
Cu 264.222 176.985 265.853 1
Cu 264.222 177.897 265.853 1
Cu 264.222 178.811 265.853 1
Cu 264.216 178.811 270.395 1
Cu 264.216 179.726 270.395 1
Cu 264.216 180.637 270.395 1
Cu 264.216 181.54 270.395 1
Cu 264.216 182.433 270.395 1
Cu 264.216 183.311 270.395 1
Cu 264.216 184.172 270.395 1
Cu 264.216 185.012 270.395 1
Cu 264.216 185.827 270.395 1
Cu 264.216 186.614 270.395 1
Cu 264.216 187.371 270.395 1
Cu 264.216 188.094 270.395 1
Cu 263.947 188.78 270.395 1
Cu 263.272 189.427 270.395 1
Cu 262.557 190.032 270.395 1
Cu 261.803 190.593 270.395 1
Cu 261.014 191.107 270.395 1
Cu 260.193 191.573 270.395 1
Cu 259.343 191.988 270.395 1
Cu 258.467 192.351 270.395 1
Cu 257.57 192.661 270.395 1
Cu 256.654 192.916 270.395 1
Cu 255.723 193.116 270.395 1
Cu 254.781 193.259 270.395 1
Cu 253.831 193.345 270.395 1
Cu 252.878 193.374 270.395 1
Cu 251.924 193.345 270.395 1
Cu 250.974 193.259 270.395 1
Cu 250.032 193.116 270.395 1
Cu 249.101 192.916 270.395 1
Cu 248.185 192.661 270.395 1
Cu 247.288 192.351 270.395 1
Cu 246.412 191.988 270.395 1
Cu 245.562 191.573 270.395 1
Cu 244.741 191.107 270.395 1
Cu 243.952 190.593 270.395 1
Cu 243.198 190.032 270.395 1
Cu 242.483 189.427 270.395 1
Cu 241.808 188.78 270.395 1
Cu 241.539 188.094 270.395 1
Cu 241.539 187.371 270.395 1
Cu 241.539 186.614 270.395 1
Cu 241.539 185.827 270.395 1
Cu 241.539 185.012 270.395 1
Cu 241.539 184.172 270.395 1
Cu 241.539 183.311 270.395 1
Cu 241.539 182.433 270.395 1
Cu 241.539 181.54 270.395 1
Cu 241.539 180.637 270.395 1
Cu 241.539 179.726 270.395 1
Cu 241.539 178.811 270.395 1
Cu 241.539 177.897 270.395 1
Cu 241.539 176.986 270.395 1
Cu 241.539 176.083 270.395 1
Cu 241.539 175.19 270.395 1
Cu 241.539 174.311 270.395 1
Cu 241.539 173.451 270.395 1
Cu 241.539 172.611 270.395 1
Cu 241.539 171.796 270.395 1
Cu 241.539 171.008 270.395 1
Cu 241.539 170.252 270.395 1
Cu 241.539 169.529 270.395 1
Cu 241.808 168.843 270.395 1
Cu 242.483 168.196 270.395 1
Cu 243.198 167.591 270.395 1
Cu 243.952 167.03 270.395 1
Cu 244.741 166.516 270.395 1
Cu 245.562 166.05 270.395 1
Cu 246.412 165.635 270.395 1
Cu 247.288 165.272 270.395 1
Cu 248.185 164.962 270.395 1
Cu 249.101 164.707 270.395 1
Cu 250.032 164.507 270.395 1
Cu 250.974 164.364 270.395 1
Cu 251.924 164.278 270.395 1
Cu 252.878 164.249 270.395 1
Cu 253.831 164.278 270.395 1
Cu 254.781 164.364 270.395 1
Cu 255.723 164.507 270.395 1
Cu 256.654 164.707 270.395 1
Cu 257.57 164.962 270.395 1
Cu 258.467 165.272 270.395 1
Cu 259.343 165.635 270.395 1
Cu 260.193 166.05 270.395 1
Cu 261.014 166.516 270.395 1
Cu 261.803 167.03 270.395 1
Cu 262.557 167.591 270.395 1
Cu 263.272 168.196 270.395 1
Cu 263.947 168.843 270.395 1
Cu 264.216 169.529 270.395 1
Cu 264.216 170.252 270.395 1
Cu 264.216 171.008 270.395 1
Cu 264.216 171.796 270.395 1
Cu 264.216 172.611 270.395 1
Cu 264.216 173.451 270.395 1
Cu 264.216 174.311 270.395 1
Cu 264.216 175.19 270.395 1
Cu 264.216 176.083 270.395 1
Cu 264.216 176.986 270.395 1
Cu 264.216 177.897 270.395 1
Cu 264.216 178.811 270.395 1
Cu 264.21 178.811 274.95 1
Cu 264.21 179.725 274.95 1
Cu 264.21 180.636 274.95 1
Cu 264.21 181.539 274.95 1
Cu 264.21 182.431 274.95 1
Cu 264.21 183.309 274.95 1
Cu 264.21 184.169 274.95 1
Cu 264.21 185.009 274.95 1
Cu 264.21 185.823 274.95 1
Cu 264.21 186.61 274.95 1
Cu 264.21 187.366 274.95 1
Cu 264.21 188.089 274.95 1
Cu 263.941 188.775 274.95 1
Cu 263.267 189.421 274.95 1
Cu 262.552 190.026 274.95 1
Cu 261.798 190.586 274.95 1
Cu 261.01 191.1 274.95 1
Cu 260.189 191.566 274.95 1
Cu 259.34 191.981 274.95 1
Cu 258.465 192.344 274.95 1
Cu 257.567 192.654 274.95 1
Cu 256.652 192.909 274.95 1
Cu 255.721 193.108 274.95 1
Cu 254.78 193.251 274.95 1
Cu 253.83 193.337 274.95 1
Cu 252.878 193.366 274.95 1
Cu 251.925 193.337 274.95 1
Cu 250.975 193.251 274.95 1
Cu 250.034 193.108 274.95 1
Cu 249.103 192.909 274.95 1
Cu 248.188 192.654 274.95 1
Cu 247.29 192.344 274.95 1
Cu 246.415 191.981 274.95 1
Cu 245.566 191.566 274.95 1
Cu 244.745 191.1 274.95 1
Cu 243.957 190.586 274.95 1
Cu 243.203 190.026 274.95 1
Cu 242.488 189.421 274.95 1
Cu 241.814 188.775 274.95 1
Cu 241.545 188.089 274.95 1
Cu 241.545 187.366 274.95 1
Cu 241.545 186.61 274.95 1
Cu 241.545 185.823 274.95 1
Cu 241.545 185.009 274.95 1
Cu 241.545 184.169 274.95 1
Cu 241.545 183.309 274.95 1
Cu 241.545 182.431 274.95 1
Cu 241.545 181.539 274.95 1
Cu 241.545 180.636 274.95 1
Cu 241.545 179.725 274.95 1
Cu 241.545 178.811 274.95 1
Cu 241.545 177.898 274.95 1
Cu 241.545 176.987 274.95 1
Cu 241.545 176.084 274.95 1
Cu 241.545 175.192 274.95 1
Cu 241.545 174.314 274.95 1
Cu 241.545 173.453 274.95 1
Cu 241.545 172.614 274.95 1
Cu 241.545 171.8 274.95 1
Cu 241.545 171.013 274.95 1
Cu 241.545 170.256 274.95 1
Cu 241.545 169.534 274.95 1
Cu 241.814 168.848 274.95 1
Cu 242.488 168.201 274.95 1
Cu 243.203 167.597 274.95 1
Cu 243.957 167.036 274.95 1
Cu 244.745 166.522 274.95 1
Cu 245.566 166.057 274.95 1
Cu 246.415 165.642 274.95 1
Cu 247.29 165.279 274.95 1
Cu 248.188 164.969 274.95 1
Cu 249.103 164.714 274.95 1
Cu 250.034 164.514 274.95 1
Cu 250.975 164.371 274.95 1
Cu 251.925 164.285 274.95 1
Cu 252.878 164.257 274.95 1
Cu 253.83 164.285 274.95 1
Cu 254.78 164.371 274.95 1
Cu 255.721 164.514 274.95 1
Cu 256.652 164.714 274.95 1
Cu 257.567 164.969 274.95 1
Cu 258.465 165.279 274.95 1
Cu 259.34 165.642 274.95 1
Cu 260.189 166.057 274.95 1
Cu 261.01 166.522 274.95 1
Cu 261.798 167.036 274.95 1
Cu 262.552 167.597 274.95 1
Cu 263.267 168.201 274.95 1
Cu 263.941 168.848 274.95 1
Cu 264.21 169.534 274.95 1
Cu 264.21 170.256 274.95 1
Cu 264.21 171.013 274.95 1
Cu 264.21 171.8 274.95 1
Cu 264.21 172.614 274.95 1
Cu 264.21 173.453 274.95 1
Cu 264.21 174.314 274.95 1
Cu 264.21 175.192 274.95 1
Cu 264.21 176.084 274.95 1
Cu 264.21 176.987 274.95 1
Cu 264.21 177.898 274.95 1
Cu 264.21 178.811 274.95 1
Cu 264.204 178.811 279.519 1
Cu 264.204 179.725 279.519 1
Cu 264.204 180.635 279.519 1
Cu 264.204 181.537 279.519 1
Cu 264.204 182.429 279.519 1
Cu 264.204 183.307 279.519 1
Cu 264.204 184.166 279.519 1
Cu 264.204 185.005 279.519 1
Cu 264.204 185.819 279.519 1
Cu 264.204 186.606 279.519 1
Cu 264.204 187.362 279.519 1
Cu 264.204 188.084 279.519 1
Cu 263.935 188.769 279.519 1
Cu 263.261 189.416 279.519 1
Cu 262.547 190.02 279.519 1
Cu 261.794 190.58 279.519 1
Cu 261.005 191.094 279.519 1
Cu 260.185 191.559 279.519 1
Cu 259.336 191.974 279.519 1
Cu 258.462 192.337 279.519 1
Cu 257.565 192.646 279.519 1
Cu 256.65 192.901 279.519 1
Cu 255.72 193.101 279.519 1
Cu 254.779 193.244 279.519 1
Cu 253.83 193.33 279.519 1
Cu 252.878 193.358 279.519 1
Cu 251.925 193.33 279.519 1
Cu 250.976 193.244 279.519 1
Cu 250.035 193.101 279.519 1
Cu 249.105 192.901 279.519 1
Cu 248.19 192.646 279.519 1
Cu 247.293 192.337 279.519 1
Cu 246.419 191.974 279.519 1
Cu 245.57 191.559 279.519 1
Cu 244.75 191.094 279.519 1
Cu 243.961 190.58 279.519 1
Cu 243.209 190.02 279.519 1
Cu 242.494 189.416 279.519 1
Cu 241.82 188.769 279.519 1
Cu 241.551 188.084 279.519 1
Cu 241.551 187.362 279.519 1
Cu 241.551 186.606 279.519 1
Cu 241.551 185.819 279.519 1
Cu 241.551 185.005 279.519 1
Cu 241.551 184.166 279.519 1
Cu 241.551 183.307 279.519 1
Cu 241.551 182.429 279.519 1
Cu 241.551 181.537 279.519 1
Cu 241.551 180.635 279.519 1
Cu 241.551 179.725 279.519 1
Cu 241.551 178.811 279.519 1
Cu 241.551 177.898 279.519 1
Cu 241.551 176.988 279.519 1
Cu 241.551 176.086 279.519 1
Cu 241.551 175.194 279.519 1
Cu 241.551 174.316 279.519 1
Cu 241.551 173.456 279.519 1
Cu 241.551 172.618 279.519 1
Cu 241.551 171.803 279.519 1
Cu 241.551 171.017 279.519 1
Cu 241.551 170.261 279.519 1
Cu 241.551 169.539 279.519 1
Cu 241.82 168.853 279.519 1
Cu 242.494 168.207 279.519 1
Cu 243.209 167.603 279.519 1
Cu 243.961 167.043 279.519 1
Cu 244.75 166.529 279.519 1
Cu 245.57 166.064 279.519 1
Cu 246.419 165.649 279.519 1
Cu 247.293 165.286 279.519 1
Cu 248.19 164.976 279.519 1
Cu 249.105 164.721 279.519 1
Cu 250.035 164.522 279.519 1
Cu 250.976 164.379 279.519 1
Cu 251.925 164.293 279.519 1
Cu 252.878 164.264 279.519 1
Cu 253.83 164.293 279.519 1
Cu 254.779 164.379 279.519 1
Cu 255.72 164.522 279.519 1
Cu 256.65 164.721 279.519 1
Cu 257.565 164.976 279.519 1
Cu 258.462 165.286 279.519 1
Cu 259.336 165.649 279.519 1
Cu 260.185 166.064 279.519 1
Cu 261.005 166.529 279.519 1
Cu 261.794 167.043 279.519 1
Cu 262.547 167.603 279.519 1
Cu 263.261 168.207 279.519 1
Cu 263.935 168.853 279.519 1
Cu 264.204 169.539 279.519 1
Cu 264.204 170.261 279.519 1
Cu 264.204 171.017 279.519 1
Cu 264.204 171.803 279.519 1
Cu 264.204 172.618 279.519 1
Cu 264.204 173.456 279.519 1
Cu 264.204 174.316 279.519 1
Cu 264.204 175.194 279.519 1
Cu 264.204 176.086 279.519 1
Cu 264.204 176.988 279.519 1
Cu 264.204 177.898 279.519 1
Cu 264.204 178.811 279.519 1
Cu 264.198 178.811 284.102 1
Cu 264.198 179.724 284.102 1
Cu 264.198 180.634 284.102 1
Cu 264.198 181.536 284.102 1
Cu 264.198 182.427 284.102 1
Cu 264.198 183.304 284.102 1
Cu 264.198 184.164 284.102 1
Cu 264.198 185.002 284.102 1
Cu 264.198 185.816 284.102 1
Cu 264.198 186.602 284.102 1
Cu 264.198 187.357 284.102 1
Cu 264.198 188.079 284.102 1
Cu 263.929 188.764 284.102 1
Cu 263.256 189.41 284.102 1
Cu 262.541 190.014 284.102 1
Cu 261.789 190.574 284.102 1
Cu 261.001 191.087 284.102 1
Cu 260.181 191.552 284.102 1
Cu 259.333 191.967 284.102 1
Cu 258.458 192.329 284.102 1
Cu 257.562 192.639 284.102 1
Cu 256.648 192.894 284.102 1
Cu 255.718 193.093 284.102 1
Cu 254.778 193.236 284.102 1
Cu 253.829 193.322 284.102 1
Cu 252.878 193.35 284.102 1
Cu 251.926 193.322 284.102 1
Cu 250.977 193.236 284.102 1
Cu 250.037 193.093 284.102 1
Cu 249.107 192.894 284.102 1
Cu 248.193 192.639 284.102 1
Cu 247.297 192.329 284.102 1
Cu 246.422 191.967 284.102 1
Cu 245.574 191.552 284.102 1
Cu 244.754 191.087 284.102 1
Cu 243.966 190.574 284.102 1
Cu 243.214 190.014 284.102 1
Cu 242.499 189.41 284.102 1
Cu 241.826 188.764 284.102 1
Cu 241.557 188.079 284.102 1
Cu 241.557 187.357 284.102 1
Cu 241.557 186.602 284.102 1
Cu 241.557 185.816 284.102 1
Cu 241.557 185.002 284.102 1
Cu 241.557 184.164 284.102 1
Cu 241.557 183.304 284.102 1
Cu 241.557 182.427 284.102 1
Cu 241.557 181.536 284.102 1
Cu 241.557 180.634 284.102 1
Cu 241.557 179.724 284.102 1
Cu 241.557 178.811 284.102 1
Cu 241.557 177.898 284.102 1
Cu 241.557 176.989 284.102 1
Cu 241.557 176.087 284.102 1
Cu 241.557 175.196 284.102 1
Cu 241.557 174.319 284.102 1
Cu 241.557 173.459 284.102 1
Cu 241.557 172.621 284.102 1
Cu 241.557 171.807 284.102 1
Cu 241.557 171.021 284.102 1
Cu 241.557 170.266 284.102 1
Cu 241.557 169.544 284.102 1
Cu 241.826 168.859 284.102 1
Cu 242.499 168.213 284.102 1
Cu 243.214 167.609 284.102 1
Cu 243.966 167.049 284.102 1
Cu 244.754 166.536 284.102 1
Cu 245.574 166.071 284.102 1
Cu 246.422 165.656 284.102 1
Cu 247.297 165.293 284.102 1
Cu 248.193 164.984 284.102 1
Cu 249.107 164.729 284.102 1
Cu 250.037 164.53 284.102 1
Cu 250.977 164.387 284.102 1
Cu 251.926 164.301 284.102 1
Cu 252.878 164.272 284.102 1
Cu 253.829 164.301 284.102 1
Cu 254.778 164.387 284.102 1
Cu 255.718 164.53 284.102 1
Cu 256.648 164.729 284.102 1
Cu 257.562 164.984 284.102 1
Cu 258.458 165.293 284.102 1
Cu 259.333 165.656 284.102 1
Cu 260.181 166.071 284.102 1
Cu 261.001 166.536 284.102 1
Cu 261.789 167.049 284.102 1
Cu 262.541 167.609 284.102 1
Cu 263.256 168.213 284.102 1
Cu 263.929 168.859 284.102 1
Cu 264.198 169.544 284.102 1
Cu 264.198 170.266 284.102 1
Cu 264.198 171.021 284.102 1
Cu 264.198 171.807 284.102 1
Cu 264.198 172.621 284.102 1
Cu 264.198 173.459 284.102 1
Cu 264.198 174.319 284.102 1
Cu 264.198 175.196 284.102 1
Cu 264.198 176.087 284.102 1
Cu 264.198 176.989 284.102 1
Cu 264.198 177.898 284.102 1
Cu 264.198 178.811 284.102 1
Cu 264.192 178.811 288.697 1
Cu 264.192 179.724 288.697 1
Cu 264.192 180.633 288.697 1
Cu 264.192 181.534 288.697 1
Cu 264.192 182.425 288.697 1
Cu 264.192 183.302 288.697 1
Cu 264.192 184.161 288.697 1
Cu 264.192 184.998 288.697 1
Cu 264.192 185.812 288.697 1
Cu 264.192 186.597 288.697 1
Cu 264.192 187.352 288.697 1
Cu 264.192 188.074 288.697 1
Cu 263.923 188.758 288.697 1
Cu 263.25 189.404 288.697 1
Cu 262.536 190.008 288.697 1
Cu 261.784 190.567 288.697 1
Cu 260.996 191.08 288.697 1
Cu 260.177 191.545 288.697 1
Cu 259.329 191.959 288.697 1
Cu 258.455 192.322 288.697 1
Cu 257.56 192.631 288.697 1
Cu 256.646 192.886 288.697 1
Cu 255.717 193.085 288.697 1
Cu 254.777 193.228 288.697 1
Cu 253.829 193.313 288.697 1
Cu 252.878 193.342 288.697 1
Cu 251.926 193.313 288.697 1
Cu 250.978 193.228 288.697 1
Cu 250.038 193.085 288.697 1
Cu 249.109 192.886 288.697 1
Cu 248.195 192.631 288.697 1
Cu 247.3 192.322 288.697 1
Cu 246.426 191.959 288.697 1
Cu 245.578 191.545 288.697 1
Cu 244.759 191.08 288.697 1
Cu 243.971 190.567 288.697 1
Cu 243.219 190.008 288.697 1
Cu 242.505 189.404 288.697 1
Cu 241.832 188.758 288.697 1
Cu 241.563 188.074 288.697 1
Cu 241.563 187.352 288.697 1
Cu 241.563 186.597 288.697 1
Cu 241.563 185.812 288.697 1
Cu 241.563 184.998 288.697 1
Cu 241.563 184.161 288.697 1
Cu 241.563 183.302 288.697 1
Cu 241.563 182.425 288.697 1
Cu 241.563 181.534 288.697 1
Cu 241.563 180.633 288.697 1
Cu 241.563 179.724 288.697 1
Cu 241.563 178.811 288.697 1
Cu 241.563 177.899 288.697 1
Cu 241.563 176.99 288.697 1
Cu 241.563 176.089 288.697 1
Cu 241.563 175.198 288.697 1
Cu 241.563 174.321 288.697 1
Cu 241.563 173.462 288.697 1
Cu 241.563 172.624 288.697 1
Cu 241.563 171.811 288.697 1
Cu 241.563 171.025 288.697 1
Cu 241.563 170.27 288.697 1
Cu 241.563 169.549 288.697 1
Cu 241.832 168.864 288.697 1
Cu 242.505 168.219 288.697 1
Cu 243.219 167.615 288.697 1
Cu 243.971 167.056 288.697 1
Cu 244.759 166.543 288.697 1
Cu 245.578 166.078 288.697 1
Cu 246.426 165.664 288.697 1
Cu 247.3 165.301 288.697 1
Cu 248.195 164.992 288.697 1
Cu 249.109 164.737 288.697 1
Cu 250.038 164.538 288.697 1
Cu 250.978 164.395 288.697 1
Cu 251.926 164.309 288.697 1
Cu 252.878 164.281 288.697 1
Cu 253.829 164.309 288.697 1
Cu 254.777 164.395 288.697 1
Cu 255.717 164.538 288.697 1
Cu 256.646 164.737 288.697 1
Cu 257.56 164.992 288.697 1
Cu 258.455 165.301 288.697 1
Cu 259.329 165.664 288.697 1
Cu 260.177 166.078 288.697 1
Cu 260.996 166.543 288.697 1
Cu 261.784 167.056 288.697 1
Cu 262.536 167.615 288.697 1
Cu 263.25 168.219 288.697 1
Cu 263.923 168.864 288.697 1
Cu 264.192 169.549 288.697 1
Cu 264.192 170.27 288.697 1
Cu 264.192 171.025 288.697 1
Cu 264.192 171.811 288.697 1
Cu 264.192 172.624 288.697 1
Cu 264.192 173.462 288.697 1
Cu 264.192 174.321 288.697 1
Cu 264.192 175.198 288.697 1
Cu 264.192 176.089 288.697 1
Cu 264.192 176.99 288.697 1
Cu 264.192 177.899 288.697 1
Cu 264.192 178.811 288.697 1
Cu 264.185 178.811 293.306 1
Cu 264.185 179.723 293.306 1
Cu 264.185 180.632 293.306 1
Cu 264.185 181.533 293.306 1
Cu 264.185 182.423 293.306 1
Cu 264.185 183.299 293.306 1
Cu 264.185 184.157 293.306 1
Cu 264.185 184.995 293.306 1
Cu 264.185 185.808 293.306 1
Cu 264.185 186.593 293.306 1
Cu 264.185 187.347 293.306 1
Cu 264.185 188.068 293.306 1
Cu 263.917 188.753 293.306 1
Cu 263.244 189.398 293.306 1
Cu 262.53 190.001 293.306 1
Cu 261.779 190.56 293.306 1
Cu 260.992 191.073 293.306 1
Cu 260.173 191.538 293.306 1
Cu 259.325 191.952 293.306 1
Cu 258.452 192.314 293.306 1
Cu 257.557 192.623 293.306 1
Cu 256.644 192.878 293.306 1
Cu 255.715 193.077 293.306 1
Cu 254.775 193.219 293.306 1
Cu 253.828 193.305 293.306 1
Cu 252.878 193.334 293.306 1
Cu 251.927 193.305 293.306 1
Cu 250.98 193.219 293.306 1
Cu 250.04 193.077 293.306 1
Cu 249.112 192.878 293.306 1
Cu 248.198 192.623 293.306 1
Cu 247.303 192.314 293.306 1
Cu 246.43 191.952 293.306 1
Cu 245.582 191.538 293.306 1
Cu 244.763 191.073 293.306 1
Cu 243.976 190.56 293.306 1
Cu 243.225 190.001 293.306 1
Cu 242.511 189.398 293.306 1
Cu 241.838 188.753 293.306 1
Cu 241.57 188.068 293.306 1
Cu 241.57 187.347 293.306 1
Cu 241.57 186.593 293.306 1
Cu 241.57 185.808 293.306 1
Cu 241.57 184.995 293.306 1
Cu 241.57 184.157 293.306 1
Cu 241.57 183.299 293.306 1
Cu 241.57 182.423 293.306 1
Cu 241.57 181.533 293.306 1
Cu 241.57 180.632 293.306 1
Cu 241.57 179.723 293.306 1
Cu 241.57 178.811 293.306 1
Cu 241.57 177.9 293.306 1
Cu 241.57 176.991 293.306 1
Cu 241.57 176.09 293.306 1
Cu 241.57 175.2 293.306 1
Cu 241.57 174.324 293.306 1
Cu 241.57 173.465 293.306 1
Cu 241.57 172.628 293.306 1
Cu 241.57 171.815 293.306 1
Cu 241.57 171.03 293.306 1
Cu 241.57 170.275 293.306 1
Cu 241.57 169.554 293.306 1
Cu 241.838 168.87 293.306 1
Cu 242.511 168.225 293.306 1
Cu 243.225 167.622 293.306 1
Cu 243.976 167.062 293.306 1
Cu 244.763 166.55 293.306 1
Cu 245.582 166.085 293.306 1
Cu 246.43 165.671 293.306 1
Cu 247.303 165.309 293.306 1
Cu 248.198 165 293.306 1
Cu 249.112 164.745 293.306 1
Cu 250.04 164.546 293.306 1
Cu 250.98 164.403 293.306 1
Cu 251.927 164.318 293.306 1
Cu 252.878 164.289 293.306 1
Cu 253.828 164.318 293.306 1
Cu 254.775 164.403 293.306 1
Cu 255.715 164.546 293.306 1
Cu 256.644 164.745 293.306 1
Cu 257.557 165 293.306 1
Cu 258.452 165.309 293.306 1
Cu 259.325 165.671 293.306 1
Cu 260.173 166.085 293.306 1
Cu 260.992 166.55 293.306 1
Cu 261.779 167.062 293.306 1
Cu 262.53 167.622 293.306 1
Cu 263.244 168.225 293.306 1
Cu 263.917 168.87 293.306 1
Cu 264.185 169.554 293.306 1
Cu 264.185 170.275 293.306 1
Cu 264.185 171.03 293.306 1
Cu 264.185 171.815 293.306 1
Cu 264.185 172.628 293.306 1
Cu 264.185 173.465 293.306 1
Cu 264.185 174.324 293.306 1
Cu 264.185 175.2 293.306 1
Cu 264.185 176.09 293.306 1
Cu 264.185 176.991 293.306 1
Cu 264.185 177.9 293.306 1
Cu 264.185 178.811 293.306 1
Cu 264.179 178.811 297.928 1
Cu 264.179 179.723 297.928 1
Cu 264.179 180.63 297.928 1
Cu 264.179 181.531 297.928 1
Cu 264.179 182.421 297.928 1
Cu 264.179 183.296 297.928 1
Cu 264.179 184.154 297.928 1
Cu 264.179 184.991 297.928 1
Cu 264.179 185.804 297.928 1
Cu 264.179 186.588 297.928 1
Cu 264.179 187.342 297.928 1
Cu 264.179 188.063 297.928 1
Cu 263.91 188.747 297.928 1
Cu 263.238 189.392 297.928 1
Cu 262.525 189.995 297.928 1
Cu 261.773 190.553 297.928 1
Cu 260.987 191.066 297.928 1
Cu 260.169 191.53 297.928 1
Cu 259.321 191.944 297.928 1
Cu 258.449 192.306 297.928 1
Cu 257.554 192.615 297.928 1
Cu 256.641 192.869 297.928 1
Cu 255.713 193.068 297.928 1
Cu 254.774 193.211 297.928 1
Cu 253.828 193.297 297.928 1
Cu 252.878 193.325 297.928 1
Cu 251.927 193.297 297.928 1
Cu 250.981 193.211 297.928 1
Cu 250.042 193.068 297.928 1
Cu 249.114 192.869 297.928 1
Cu 248.201 192.615 297.928 1
Cu 247.306 192.306 297.928 1
Cu 246.434 191.944 297.928 1
Cu 245.586 191.53 297.928 1
Cu 244.768 191.066 297.928 1
Cu 243.982 190.553 297.928 1
Cu 243.23 189.995 297.928 1
Cu 242.517 189.392 297.928 1
Cu 241.845 188.747 297.928 1
Cu 241.576 188.063 297.928 1
Cu 241.576 187.342 297.928 1
Cu 241.576 186.588 297.928 1
Cu 241.576 185.804 297.928 1
Cu 241.576 184.991 297.928 1
Cu 241.576 184.154 297.928 1
Cu 241.576 183.296 297.928 1
Cu 241.576 182.421 297.928 1
Cu 241.576 181.531 297.928 1
Cu 241.576 180.63 297.928 1
Cu 241.576 179.723 297.928 1
Cu 241.576 178.811 297.928 1
Cu 241.576 177.9 297.928 1
Cu 241.576 176.992 297.928 1
Cu 241.576 176.092 297.928 1
Cu 241.576 175.202 297.928 1
Cu 241.576 174.326 297.928 1
Cu 241.576 173.468 297.928 1
Cu 241.576 172.632 297.928 1
Cu 241.576 171.819 297.928 1
Cu 241.576 171.034 297.928 1
Cu 241.576 170.28 297.928 1
Cu 241.576 169.56 297.928 1
Cu 241.845 168.876 297.928 1
Cu 242.517 168.231 297.928 1
Cu 243.23 167.628 297.928 1
Cu 243.982 167.069 297.928 1
Cu 244.768 166.557 297.928 1
Cu 245.586 166.093 297.928 1
Cu 246.434 165.679 297.928 1
Cu 247.306 165.317 297.928 1
Cu 248.201 165.008 297.928 1
Cu 249.114 164.753 297.928 1
Cu 250.042 164.555 297.928 1
Cu 250.981 164.412 297.928 1
Cu 251.927 164.326 297.928 1
Cu 252.878 164.297 297.928 1
Cu 253.828 164.326 297.928 1
Cu 254.774 164.412 297.928 1
Cu 255.713 164.555 297.928 1
Cu 256.641 164.753 297.928 1
Cu 257.554 165.008 297.928 1
Cu 258.449 165.317 297.928 1
Cu 259.321 165.679 297.928 1
Cu 260.169 166.093 297.928 1
Cu 260.987 166.557 297.928 1
Cu 261.773 167.069 297.928 1
Cu 262.525 167.628 297.928 1
Cu 263.238 168.231 297.928 1
Cu 263.91 168.876 297.928 1
Cu 264.179 169.56 297.928 1
Cu 264.179 170.28 297.928 1
Cu 264.179 171.034 297.928 1
Cu 264.179 171.819 297.928 1
Cu 264.179 172.632 297.928 1
Cu 264.179 173.468 297.928 1
Cu 264.179 174.326 297.928 1
Cu 264.179 175.202 297.928 1
Cu 264.179 176.092 297.928 1
Cu 264.179 176.992 297.928 1
Cu 264.179 177.9 297.928 1
Cu 264.179 178.811 297.928 1
Cu 264.172 178.811 302.563 1
Cu 264.172 179.722 302.563 1
Cu 264.172 180.629 302.563 1
Cu 264.172 181.529 302.563 1
Cu 264.172 182.419 302.563 1
Cu 264.172 183.294 302.563 1
Cu 264.172 184.151 302.563 1
Cu 264.172 184.987 302.563 1
Cu 264.172 185.799 302.563 1
Cu 264.172 186.584 302.563 1
Cu 264.172 187.337 302.563 1
Cu 264.172 188.057 302.563 1
Cu 263.903 188.741 302.563 1
Cu 263.232 189.385 302.563 1
Cu 262.519 189.988 302.563 1
Cu 261.768 190.546 302.563 1
Cu 260.982 191.059 302.563 1
Cu 260.164 191.522 302.563 1
Cu 259.318 191.936 302.563 1
Cu 258.446 192.298 302.563 1
Cu 257.552 192.607 302.563 1
Cu 256.639 192.861 302.563 1
Cu 255.712 193.06 302.563 1
Cu 254.773 193.202 302.563 1
Cu 253.827 193.288 302.563 1
Cu 252.878 193.317 302.563 1
Cu 251.928 193.288 302.563 1
Cu 250.982 193.202 302.563 1
Cu 250.043 193.06 302.563 1
Cu 249.116 192.861 302.563 1
Cu 248.203 192.607 302.563 1
Cu 247.309 192.298 302.563 1
Cu 246.437 191.936 302.563 1
Cu 245.591 191.522 302.563 1
Cu 244.773 191.059 302.563 1
Cu 243.987 190.546 302.563 1
Cu 243.236 189.988 302.563 1
Cu 242.523 189.385 302.563 1
Cu 241.852 188.741 302.563 1
Cu 241.583 188.057 302.563 1
Cu 241.583 187.337 302.563 1
Cu 241.583 186.584 302.563 1
Cu 241.583 185.799 302.563 1
Cu 241.583 184.987 302.563 1
Cu 241.583 184.151 302.563 1
Cu 241.583 183.294 302.563 1
Cu 241.583 182.419 302.563 1
Cu 241.583 181.529 302.563 1
Cu 241.583 180.629 302.563 1
Cu 241.583 179.722 302.563 1
Cu 241.583 178.811 302.563 1
Cu 241.583 177.901 302.563 1
Cu 241.583 176.993 302.563 1
Cu 241.583 176.093 302.563 1
Cu 241.583 175.204 302.563 1
Cu 241.583 174.329 302.563 1
Cu 241.583 173.472 302.563 1
Cu 241.583 172.635 302.563 1
Cu 241.583 171.823 302.563 1
Cu 241.583 171.039 302.563 1
Cu 241.583 170.285 302.563 1
Cu 241.583 169.565 302.563 1
Cu 241.852 168.882 302.563 1
Cu 242.523 168.238 302.563 1
Cu 243.236 167.635 302.563 1
Cu 243.987 167.076 302.563 1
Cu 244.773 166.564 302.563 1
Cu 245.591 166.1 302.563 1
Cu 246.437 165.687 302.563 1
Cu 247.309 165.325 302.563 1
Cu 248.203 165.016 302.563 1
Cu 249.116 164.762 302.563 1
Cu 250.043 164.563 302.563 1
Cu 250.982 164.421 302.563 1
Cu 251.928 164.335 302.563 1
Cu 252.878 164.306 302.563 1
Cu 253.827 164.335 302.563 1
Cu 254.773 164.421 302.563 1
Cu 255.712 164.563 302.563 1
Cu 256.639 164.762 302.563 1
Cu 257.552 165.016 302.563 1
Cu 258.446 165.325 302.563 1
Cu 259.318 165.687 302.563 1
Cu 260.164 166.1 302.563 1
Cu 260.982 166.564 302.563 1
Cu 261.768 167.076 302.563 1
Cu 262.519 167.635 302.563 1
Cu 263.232 168.238 302.563 1
Cu 263.903 168.882 302.563 1
Cu 264.172 169.565 302.563 1
Cu 264.172 170.285 302.563 1
Cu 264.172 171.039 302.563 1
Cu 264.172 171.823 302.563 1
Cu 264.172 172.635 302.563 1
Cu 264.172 173.472 302.563 1
Cu 264.172 174.329 302.563 1
Cu 264.172 175.204 302.563 1
Cu 264.172 176.093 302.563 1
Cu 264.172 176.993 302.563 1
Cu 264.172 177.901 302.563 1
Cu 264.172 178.811 302.563 1
Cu 264.165 178.811 307.21 1
Cu 264.165 179.722 307.21 1
Cu 264.165 180.628 307.21 1
Cu 264.165 181.528 307.21 1
Cu 264.165 182.417 307.21 1
Cu 264.165 183.291 307.21 1
Cu 264.165 184.148 307.21 1
Cu 264.165 184.984 307.21 1
Cu 264.165 185.795 307.21 1
Cu 264.165 186.579 307.21 1
Cu 264.165 187.332 307.21 1
Cu 264.165 188.052 307.21 1
Cu 263.897 188.735 307.21 1
Cu 263.225 189.379 307.21 1
Cu 262.513 189.981 307.21 1
Cu 261.763 190.539 307.21 1
Cu 260.977 191.051 307.21 1
Cu 260.16 191.515 307.21 1
Cu 259.314 191.928 307.21 1
Cu 258.442 192.29 307.21 1
Cu 257.549 192.598 307.21 1
Cu 256.637 192.852 307.21 1
Cu 255.71 193.051 307.21 1
Cu 254.772 193.194 307.21 1
Cu 253.827 193.279 307.21 1
Cu 252.878 193.308 307.21 1
Cu 251.928 193.279 307.21 1
Cu 250.983 193.194 307.21 1
Cu 250.045 193.051 307.21 1
Cu 249.118 192.852 307.21 1
Cu 248.206 192.598 307.21 1
Cu 247.313 192.29 307.21 1
Cu 246.441 191.928 307.21 1
Cu 245.595 191.515 307.21 1
Cu 244.778 191.051 307.21 1
Cu 243.992 190.539 307.21 1
Cu 243.242 189.981 307.21 1
Cu 242.53 189.379 307.21 1
Cu 241.858 188.735 307.21 1
Cu 241.59 188.052 307.21 1
Cu 241.59 187.332 307.21 1
Cu 241.59 186.579 307.21 1
Cu 241.59 185.795 307.21 1
Cu 241.59 184.984 307.21 1
Cu 241.59 184.148 307.21 1
Cu 241.59 183.291 307.21 1
Cu 241.59 182.417 307.21 1
Cu 241.59 181.528 307.21 1
Cu 241.59 180.628 307.21 1
Cu 241.59 179.722 307.21 1
Cu 241.59 178.811 307.21 1
Cu 241.59 177.901 307.21 1
Cu 241.59 176.995 307.21 1
Cu 241.59 176.095 307.21 1
Cu 241.59 175.206 307.21 1
Cu 241.59 174.332 307.21 1
Cu 241.59 173.475 307.21 1
Cu 241.59 172.639 307.21 1
Cu 241.59 171.828 307.21 1
Cu 241.59 171.044 307.21 1
Cu 241.59 170.291 307.21 1
Cu 241.59 169.571 307.21 1
Cu 241.858 168.888 307.21 1
Cu 242.53 168.244 307.21 1
Cu 243.242 167.642 307.21 1
Cu 243.992 167.084 307.21 1
Cu 244.778 166.572 307.21 1
Cu 245.595 166.108 307.21 1
Cu 246.441 165.695 307.21 1
Cu 247.313 165.333 307.21 1
Cu 248.206 165.024 307.21 1
Cu 249.118 164.77 307.21 1
Cu 250.045 164.572 307.21 1
Cu 250.983 164.429 307.21 1
Cu 251.928 164.344 307.21 1
Cu 252.878 164.315 307.21 1
Cu 253.827 164.344 307.21 1
Cu 254.772 164.429 307.21 1
Cu 255.71 164.572 307.21 1
Cu 256.637 164.77 307.21 1
Cu 257.549 165.024 307.21 1
Cu 258.442 165.333 307.21 1
Cu 259.314 165.695 307.21 1
Cu 260.16 166.108 307.21 1
Cu 260.977 166.572 307.21 1
Cu 261.763 167.084 307.21 1
Cu 262.513 167.642 307.21 1
Cu 263.225 168.244 307.21 1
Cu 263.897 168.888 307.21 1
Cu 264.165 169.571 307.21 1
Cu 264.165 170.291 307.21 1
Cu 264.165 171.044 307.21 1
Cu 264.165 171.828 307.21 1
Cu 264.165 172.639 307.21 1
Cu 264.165 173.475 307.21 1
Cu 264.165 174.332 307.21 1
Cu 264.165 175.206 307.21 1
Cu 264.165 176.095 307.21 1
Cu 264.165 176.995 307.21 1
Cu 264.165 177.901 307.21 1
Cu 264.165 178.811 307.21 1
Cu 264.158 178.811 311.87 1
Cu 264.158 179.721 311.87 1
Cu 264.158 180.627 311.87 1
Cu 264.158 181.526 311.87 1
Cu 264.158 182.414 311.87 1
Cu 264.158 183.288 311.87 1
Cu 264.158 184.145 311.87 1
Cu 264.158 184.98 311.87 1
Cu 264.158 185.791 311.87 1
Cu 264.158 186.574 311.87 1
Cu 264.158 187.327 311.87 1
Cu 264.158 188.046 311.87 1
Cu 263.89 188.729 311.87 1
Cu 263.219 189.372 311.87 1
Cu 262.507 189.974 311.87 1
Cu 261.757 190.532 311.87 1
Cu 260.972 191.044 311.87 1
Cu 260.155 191.507 311.87 1
Cu 259.31 191.92 311.87 1
Cu 258.439 192.281 311.87 1
Cu 257.546 192.59 311.87 1
Cu 256.634 192.844 311.87 1
Cu 255.708 193.042 311.87 1
Cu 254.771 193.185 311.87 1
Cu 253.826 193.27 311.87 1
Cu 252.878 193.299 311.87 1
Cu 251.929 193.27 311.87 1
Cu 250.984 193.185 311.87 1
Cu 250.047 193.042 311.87 1
Cu 249.121 192.844 311.87 1
Cu 248.209 192.59 311.87 1
Cu 247.316 192.281 311.87 1
Cu 246.445 191.92 311.87 1
Cu 245.6 191.507 311.87 1
Cu 244.783 191.044 311.87 1
Cu 243.998 190.532 311.87 1
Cu 243.248 189.974 311.87 1
Cu 242.536 189.372 311.87 1
Cu 241.865 188.729 311.87 1
Cu 241.597 188.046 311.87 1
Cu 241.597 187.327 311.87 1
Cu 241.597 186.574 311.87 1
Cu 241.597 185.791 311.87 1
Cu 241.597 184.98 311.87 1
Cu 241.597 184.145 311.87 1
Cu 241.597 183.288 311.87 1
Cu 241.597 182.414 311.87 1
Cu 241.597 181.526 311.87 1
Cu 241.597 180.627 311.87 1
Cu 241.597 179.721 311.87 1
Cu 241.597 178.811 311.87 1
Cu 241.597 177.902 311.87 1
Cu 241.597 176.996 311.87 1
Cu 241.597 176.097 311.87 1
Cu 241.597 175.209 311.87 1
Cu 241.597 174.335 311.87 1
Cu 241.597 173.478 311.87 1
Cu 241.597 172.643 311.87 1
Cu 241.597 171.832 311.87 1
Cu 241.597 171.049 311.87 1
Cu 241.597 170.296 311.87 1
Cu 241.597 169.577 311.87 1
Cu 241.865 168.894 311.87 1
Cu 242.536 168.251 311.87 1
Cu 243.248 167.649 311.87 1
Cu 243.998 167.091 311.87 1
Cu 244.783 166.579 311.87 1
Cu 245.6 166.116 311.87 1
Cu 246.445 165.703 311.87 1
Cu 247.316 165.341 311.87 1
Cu 248.209 165.033 311.87 1
Cu 249.121 164.779 311.87 1
Cu 250.047 164.581 311.87 1
Cu 250.984 164.438 311.87 1
Cu 251.929 164.353 311.87 1
Cu 252.878 164.324 311.87 1
Cu 253.826 164.353 311.87 1
Cu 254.771 164.438 311.87 1
Cu 255.708 164.581 311.87 1
Cu 256.634 164.779 311.87 1
Cu 257.546 165.033 311.87 1
Cu 258.439 165.341 311.87 1
Cu 259.31 165.703 311.87 1
Cu 260.155 166.116 311.87 1
Cu 260.972 166.579 311.87 1
Cu 261.757 167.091 311.87 1
Cu 262.507 167.649 311.87 1
Cu 263.219 168.251 311.87 1
Cu 263.89 168.894 311.87 1
Cu 264.158 169.577 311.87 1
Cu 264.158 170.296 311.87 1
Cu 264.158 171.049 311.87 1
Cu 264.158 171.832 311.87 1
Cu 264.158 172.643 311.87 1
Cu 264.158 173.478 311.87 1
Cu 264.158 174.335 311.87 1
Cu 264.158 175.209 311.87 1
Cu 264.158 176.097 311.87 1
Cu 264.158 176.996 311.87 1
Cu 264.158 177.902 311.87 1
Cu 264.158 178.811 311.87 1
Cu 264.151 178.811 316.542 1
Cu 264.151 179.72 316.542 1
Cu 264.151 180.626 316.542 1
Cu 264.151 181.524 316.542 1
Cu 264.151 182.412 316.542 1
Cu 264.151 183.285 316.542 1
Cu 264.151 184.141 316.542 1
Cu 264.151 184.976 316.542 1
Cu 264.151 185.786 316.542 1
Cu 264.151 186.569 316.542 1
Cu 264.151 187.321 316.542 1
Cu 264.151 188.04 316.542 1
Cu 263.883 188.722 316.542 1
Cu 263.212 189.366 316.542 1
Cu 262.501 189.967 316.542 1
Cu 261.751 190.525 316.542 1
Cu 260.967 191.036 316.542 1
Cu 260.151 191.499 316.542 1
Cu 259.306 191.912 316.542 1
Cu 258.435 192.273 316.542 1
Cu 257.543 192.581 316.542 1
Cu 256.632 192.835 316.542 1
Cu 255.706 193.033 316.542 1
Cu 254.77 193.175 316.542 1
Cu 253.825 193.261 316.542 1
Cu 252.878 193.29 316.542 1
Cu 251.93 193.261 316.542 1
Cu 250.985 193.175 316.542 1
Cu 250.049 193.033 316.542 1
Cu 249.123 192.835 316.542 1
Cu 248.212 192.581 316.542 1
Cu 247.32 192.273 316.542 1
Cu 246.449 191.912 316.542 1
Cu 245.604 191.499 316.542 1
Cu 244.788 191.036 316.542 1
Cu 244.004 190.525 316.542 1
Cu 243.254 189.967 316.542 1
Cu 242.543 189.366 316.542 1
Cu 241.872 188.722 316.542 1
Cu 241.604 188.04 316.542 1
Cu 241.604 187.321 316.542 1
Cu 241.604 186.569 316.542 1
Cu 241.604 185.786 316.542 1
Cu 241.604 184.976 316.542 1
Cu 241.604 184.141 316.542 1
Cu 241.604 183.285 316.542 1
Cu 241.604 182.412 316.542 1
Cu 241.604 181.524 316.542 1
Cu 241.604 180.626 316.542 1
Cu 241.604 179.72 316.542 1
Cu 241.604 178.811 316.542 1
Cu 241.604 177.902 316.542 1
Cu 241.604 176.997 316.542 1
Cu 241.604 176.098 316.542 1
Cu 241.604 175.211 316.542 1
Cu 241.604 174.337 316.542 1
Cu 241.604 173.482 316.542 1
Cu 241.604 172.647 316.542 1
Cu 241.604 171.836 316.542 1
Cu 241.604 171.054 316.542 1
Cu 241.604 170.301 316.542 1
Cu 241.604 169.583 316.542 1
Cu 241.872 168.9 316.542 1
Cu 242.543 168.257 316.542 1
Cu 243.254 167.656 316.542 1
Cu 244.004 167.098 316.542 1
Cu 244.788 166.587 316.542 1
Cu 245.604 166.124 316.542 1
Cu 246.449 165.711 316.542 1
Cu 247.32 165.35 316.542 1
Cu 248.212 165.042 316.542 1
Cu 249.123 164.788 316.542 1
Cu 250.049 164.59 316.542 1
Cu 250.985 164.447 316.542 1
Cu 251.93 164.362 316.542 1
Cu 252.878 164.333 316.542 1
Cu 253.825 164.362 316.542 1
Cu 254.77 164.447 316.542 1
Cu 255.706 164.59 316.542 1
Cu 256.632 164.788 316.542 1
Cu 257.543 165.042 316.542 1
Cu 258.435 165.35 316.542 1
Cu 259.306 165.711 316.542 1
Cu 260.151 166.124 316.542 1
Cu 260.967 166.587 316.542 1
Cu 261.751 167.098 316.542 1
Cu 262.501 167.656 316.542 1
Cu 263.212 168.257 316.542 1
Cu 263.883 168.9 316.542 1
Cu 264.151 169.583 316.542 1
Cu 264.151 170.301 316.542 1
Cu 264.151 171.054 316.542 1
Cu 264.151 171.836 316.542 1
Cu 264.151 172.647 316.542 1
Cu 264.151 173.482 316.542 1
Cu 264.151 174.337 316.542 1
Cu 264.151 175.211 316.542 1
Cu 264.151 176.098 316.542 1
Cu 264.151 176.997 316.542 1
Cu 264.151 177.902 316.542 1
Cu 264.151 178.811 316.542 1
Cu 264.144 178.811 321.227 1
Cu 264.144 179.72 321.227 1
Cu 264.144 180.625 321.227 1
Cu 264.144 181.523 321.227 1
Cu 264.144 182.41 321.227 1
Cu 264.144 183.283 321.227 1
Cu 264.144 184.138 321.227 1
Cu 264.144 184.972 321.227 1
Cu 264.144 185.782 321.227 1
Cu 264.144 186.564 321.227 1
Cu 264.144 187.316 321.227 1
Cu 264.144 188.034 321.227 1
Cu 263.876 188.716 321.227 1
Cu 263.206 189.359 321.227 1
Cu 262.495 189.96 321.227 1
Cu 261.746 190.517 321.227 1
Cu 260.962 191.028 321.227 1
Cu 260.146 191.491 321.227 1
Cu 259.301 191.903 321.227 1
Cu 258.432 192.264 321.227 1
Cu 257.54 192.572 321.227 1
Cu 256.63 192.826 321.227 1
Cu 255.705 193.024 321.227 1
Cu 254.768 193.166 321.227 1
Cu 253.825 193.252 321.227 1
Cu 252.878 193.28 321.227 1
Cu 251.93 193.252 321.227 1
Cu 250.987 193.166 321.227 1
Cu 250.05 193.024 321.227 1
Cu 249.125 192.826 321.227 1
Cu 248.215 192.572 321.227 1
Cu 247.323 192.264 321.227 1
Cu 246.454 191.903 321.227 1
Cu 245.609 191.491 321.227 1
Cu 244.793 191.028 321.227 1
Cu 244.009 190.517 321.227 1
Cu 243.26 189.96 321.227 1
Cu 242.549 189.359 321.227 1
Cu 241.879 188.716 321.227 1
Cu 241.611 188.034 321.227 1
Cu 241.611 187.316 321.227 1
Cu 241.611 186.564 321.227 1
Cu 241.611 185.782 321.227 1
Cu 241.611 184.972 321.227 1
Cu 241.611 184.138 321.227 1
Cu 241.611 183.283 321.227 1
Cu 241.611 182.41 321.227 1
Cu 241.611 181.523 321.227 1
Cu 241.611 180.625 321.227 1
Cu 241.611 179.72 321.227 1
Cu 241.611 178.811 321.227 1
Cu 241.611 177.903 321.227 1
Cu 241.611 176.998 321.227 1
Cu 241.611 176.1 321.227 1
Cu 241.611 175.213 321.227 1
Cu 241.611 174.34 321.227 1
Cu 241.611 173.485 321.227 1
Cu 241.611 172.651 321.227 1
Cu 241.611 171.841 321.227 1
Cu 241.611 171.059 321.227 1
Cu 241.611 170.307 321.227 1
Cu 241.611 169.589 321.227 1
Cu 241.879 168.907 321.227 1
Cu 242.549 168.264 321.227 1
Cu 243.26 167.663 321.227 1
Cu 244.009 167.106 321.227 1
Cu 244.793 166.595 321.227 1
Cu 245.609 166.132 321.227 1
Cu 246.454 165.72 321.227 1
Cu 247.323 165.359 321.227 1
Cu 248.215 165.051 321.227 1
Cu 249.125 164.797 321.227 1
Cu 250.05 164.599 321.227 1
Cu 250.987 164.457 321.227 1
Cu 251.93 164.371 321.227 1
Cu 252.878 164.343 321.227 1
Cu 253.825 164.371 321.227 1
Cu 254.768 164.457 321.227 1
Cu 255.705 164.599 321.227 1
Cu 256.63 164.797 321.227 1
Cu 257.54 165.051 321.227 1
Cu 258.432 165.359 321.227 1
Cu 259.301 165.72 321.227 1
Cu 260.146 166.132 321.227 1
Cu 260.962 166.595 321.227 1
Cu 261.746 167.106 321.227 1
Cu 262.495 167.663 321.227 1
Cu 263.206 168.264 321.227 1
Cu 263.876 168.907 321.227 1
Cu 264.144 169.589 321.227 1
Cu 264.144 170.307 321.227 1
Cu 264.144 171.059 321.227 1
Cu 264.144 171.841 321.227 1
Cu 264.144 172.651 321.227 1
Cu 264.144 173.485 321.227 1
Cu 264.144 174.34 321.227 1
Cu 264.144 175.213 321.227 1
Cu 264.144 176.1 321.227 1
Cu 264.144 176.998 321.227 1
Cu 264.144 177.903 321.227 1
Cu 264.144 178.811 321.227 1
Cu 264.136 178.811 325.924 1
Cu 264.136 179.719 325.924 1
Cu 264.136 180.624 325.924 1
Cu 264.136 181.521 325.924 1
Cu 264.136 182.407 325.924 1
Cu 264.136 183.28 325.924 1
Cu 264.136 184.134 325.924 1
Cu 264.136 184.968 325.924 1
Cu 264.136 185.777 325.924 1
Cu 264.136 186.559 325.924 1
Cu 264.136 187.31 325.924 1
Cu 264.136 188.028 325.924 1
Cu 263.869 188.709 325.924 1
Cu 263.199 189.352 325.924 1
Cu 262.488 189.952 325.924 1
Cu 261.74 190.509 325.924 1
Cu 260.956 191.02 325.924 1
Cu 260.141 191.482 325.924 1
Cu 259.297 191.895 325.924 1
Cu 258.428 192.255 325.924 1
Cu 257.537 192.563 325.924 1
Cu 256.627 192.816 325.924 1
Cu 255.703 193.015 325.924 1
Cu 254.767 193.157 325.924 1
Cu 253.824 193.242 325.924 1
Cu 252.878 193.271 325.924 1
Cu 251.931 193.242 325.924 1
Cu 250.988 193.157 325.924 1
Cu 250.052 193.015 325.924 1
Cu 249.128 192.816 325.924 1
Cu 248.218 192.563 325.924 1
Cu 247.327 192.255 325.924 1
Cu 246.458 191.895 325.924 1
Cu 245.614 191.482 325.924 1
Cu 244.799 191.02 325.924 1
Cu 244.015 190.509 325.924 1
Cu 243.267 189.952 325.924 1
Cu 242.556 189.352 325.924 1
Cu 241.886 188.709 325.924 1
Cu 241.619 188.028 325.924 1
Cu 241.619 187.31 325.924 1
Cu 241.619 186.559 325.924 1
Cu 241.619 185.777 325.924 1
Cu 241.619 184.968 325.924 1
Cu 241.619 184.134 325.924 1
Cu 241.619 183.28 325.924 1
Cu 241.619 182.407 325.924 1
Cu 241.619 181.521 325.924 1
Cu 241.619 180.624 325.924 1
Cu 241.619 179.719 325.924 1
Cu 241.619 178.811 325.924 1
Cu 241.619 177.903 325.924 1
Cu 241.619 176.999 325.924 1
Cu 241.619 176.102 325.924 1
Cu 241.619 175.216 325.924 1
Cu 241.619 174.343 325.924 1
Cu 241.619 173.489 325.924 1
Cu 241.619 172.655 325.924 1
Cu 241.619 171.846 325.924 1
Cu 241.619 171.064 325.924 1
Cu 241.619 170.312 325.924 1
Cu 241.619 169.595 325.924 1
Cu 241.886 168.913 325.924 1
Cu 242.556 168.271 325.924 1
Cu 243.267 167.67 325.924 1
Cu 244.015 167.114 325.924 1
Cu 244.799 166.603 325.924 1
Cu 245.614 166.141 325.924 1
Cu 246.458 165.728 325.924 1
Cu 247.327 165.367 325.924 1
Cu 248.218 165.06 325.924 1
Cu 249.128 164.806 325.924 1
Cu 250.052 164.608 325.924 1
Cu 250.988 164.466 325.924 1
Cu 251.931 164.381 325.924 1
Cu 252.878 164.352 325.924 1
Cu 253.824 164.381 325.924 1
Cu 254.767 164.466 325.924 1
Cu 255.703 164.608 325.924 1
Cu 256.627 164.806 325.924 1
Cu 257.537 165.06 325.924 1
Cu 258.428 165.367 325.924 1
Cu 259.297 165.728 325.924 1
Cu 260.141 166.141 325.924 1
Cu 260.956 166.603 325.924 1
Cu 261.74 167.114 325.924 1
Cu 262.488 167.67 325.924 1
Cu 263.199 168.271 325.924 1
Cu 263.869 168.913 325.924 1
Cu 264.136 169.595 325.924 1
Cu 264.136 170.312 325.924 1
Cu 264.136 171.064 325.924 1
Cu 264.136 171.846 325.924 1
Cu 264.136 172.655 325.924 1
Cu 264.136 173.489 325.924 1
Cu 264.136 174.343 325.924 1
Cu 264.136 175.216 325.924 1
Cu 264.136 176.102 325.924 1
Cu 264.136 176.999 325.924 1
Cu 264.136 177.903 325.924 1
Cu 264.136 178.811 325.924 1
Cu 264.129 178.811 330.633 1
Cu 264.129 179.719 330.633 1
Cu 264.129 180.622 330.633 1
Cu 264.129 181.519 330.633 1
Cu 264.129 182.405 330.633 1
Cu 264.129 183.277 330.633 1
Cu 264.129 184.131 330.633 1
Cu 264.129 184.964 330.633 1
Cu 264.129 185.773 330.633 1
Cu 264.129 186.554 330.633 1
Cu 264.129 187.305 330.633 1
Cu 264.129 188.022 330.633 1
Cu 263.861 188.703 330.633 1
Cu 263.192 189.345 330.633 1
Cu 262.482 189.945 330.633 1
Cu 261.734 190.501 330.633 1
Cu 260.951 191.012 330.633 1
Cu 260.136 191.474 330.633 1
Cu 259.293 191.886 330.633 1
Cu 258.424 192.246 330.633 1
Cu 257.534 192.554 330.633 1
Cu 256.625 192.807 330.633 1
Cu 255.701 193.005 330.633 1
Cu 254.766 193.147 330.633 1
Cu 253.824 193.232 330.633 1
Cu 252.878 193.261 330.633 1
Cu 251.931 193.232 330.633 1
Cu 250.989 193.147 330.633 1
Cu 250.054 193.005 330.633 1
Cu 249.13 192.807 330.633 1
Cu 248.221 192.554 330.633 1
Cu 247.331 192.246 330.633 1
Cu 246.462 191.886 330.633 1
Cu 245.619 191.474 330.633 1
Cu 244.804 191.012 330.633 1
Cu 244.021 190.501 330.633 1
Cu 243.273 189.945 330.633 1
Cu 242.563 189.345 330.633 1
Cu 241.894 188.703 330.633 1
Cu 241.626 188.022 330.633 1
Cu 241.626 187.305 330.633 1
Cu 241.626 186.554 330.633 1
Cu 241.626 185.773 330.633 1
Cu 241.626 184.964 330.633 1
Cu 241.626 184.131 330.633 1
Cu 241.626 183.277 330.633 1
Cu 241.626 182.405 330.633 1
Cu 241.626 181.519 330.633 1
Cu 241.626 180.622 330.633 1
Cu 241.626 179.719 330.633 1
Cu 241.626 178.811 330.633 1
Cu 241.626 177.904 330.633 1
Cu 241.626 177 330.633 1
Cu 241.626 176.104 330.633 1
Cu 241.626 175.218 330.633 1
Cu 241.626 174.346 330.633 1
Cu 241.626 173.492 330.633 1
Cu 241.626 172.659 330.633 1
Cu 241.626 171.85 330.633 1
Cu 241.626 171.069 330.633 1
Cu 241.626 170.318 330.633 1
Cu 241.626 169.601 330.633 1
Cu 241.894 168.92 330.633 1
Cu 242.563 168.278 330.633 1
Cu 243.273 167.678 330.633 1
Cu 244.021 167.121 330.633 1
Cu 244.804 166.611 330.633 1
Cu 245.619 166.149 330.633 1
Cu 246.462 165.737 330.633 1
Cu 247.331 165.377 330.633 1
Cu 248.221 165.069 330.633 1
Cu 249.13 164.816 330.633 1
Cu 250.054 164.618 330.633 1
Cu 250.989 164.476 330.633 1
Cu 251.931 164.39 330.633 1
Cu 252.878 164.362 330.633 1
Cu 253.824 164.39 330.633 1
Cu 254.766 164.476 330.633 1
Cu 255.701 164.618 330.633 1
Cu 256.625 164.816 330.633 1
Cu 257.534 165.069 330.633 1
Cu 258.424 165.377 330.633 1
Cu 259.293 165.737 330.633 1
Cu 260.136 166.149 330.633 1
Cu 260.951 166.611 330.633 1
Cu 261.734 167.121 330.633 1
Cu 262.482 167.678 330.633 1
Cu 263.192 168.278 330.633 1
Cu 263.861 168.92 330.633 1
Cu 264.129 169.601 330.633 1
Cu 264.129 170.318 330.633 1
Cu 264.129 171.069 330.633 1
Cu 264.129 171.85 330.633 1
Cu 264.129 172.659 330.633 1
Cu 264.129 173.492 330.633 1
Cu 264.129 174.346 330.633 1
Cu 264.129 175.218 330.633 1
Cu 264.129 176.104 330.633 1
Cu 264.129 177 330.633 1
Cu 264.129 177.904 330.633 1
Cu 264.129 178.811 330.633 1
Cu 264.121 178.811 335.354 1
Cu 264.121 179.718 335.354 1
Cu 264.121 180.621 335.354 1
Cu 264.121 181.517 335.354 1
Cu 264.121 182.402 335.354 1
Cu 264.121 183.273 335.354 1
Cu 264.121 184.127 335.354 1
Cu 264.121 184.96 335.354 1
Cu 264.121 185.768 335.354 1
Cu 264.121 186.549 335.354 1
Cu 264.121 187.299 335.354 1
Cu 264.121 188.016 335.354 1
Cu 263.854 188.696 335.354 1
Cu 263.185 189.337 335.354 1
Cu 262.475 189.937 335.354 1
Cu 261.728 190.493 335.354 1
Cu 260.945 191.003 335.354 1
Cu 260.131 191.465 335.354 1
Cu 259.288 191.877 335.354 1
Cu 258.42 192.237 335.354 1
Cu 257.53 192.544 335.354 1
Cu 256.622 192.797 335.354 1
Cu 255.699 192.995 335.354 1
Cu 254.765 193.137 335.354 1
Cu 253.823 193.223 335.354 1
Cu 252.878 193.251 335.354 1
Cu 251.932 193.223 335.354 1
Cu 250.99 193.137 335.354 1
Cu 250.056 192.995 335.354 1
Cu 249.133 192.797 335.354 1
Cu 248.225 192.544 335.354 1
Cu 247.335 192.237 335.354 1
Cu 246.467 191.877 335.354 1
Cu 245.624 191.465 335.354 1
Cu 244.81 191.003 335.354 1
Cu 244.027 190.493 335.354 1
Cu 243.28 189.937 335.354 1
Cu 242.57 189.337 335.354 1
Cu 241.901 188.696 335.354 1
Cu 241.634 188.016 335.354 1
Cu 241.634 187.299 335.354 1
Cu 241.634 186.549 335.354 1
Cu 241.634 185.768 335.354 1
Cu 241.634 184.96 335.354 1
Cu 241.634 184.127 335.354 1
Cu 241.634 183.273 335.354 1
Cu 241.634 182.402 335.354 1
Cu 241.634 181.517 335.354 1
Cu 241.634 180.621 335.354 1
Cu 241.634 179.718 335.354 1
Cu 241.634 178.811 335.354 1
Cu 241.634 177.905 335.354 1
Cu 241.634 177.002 335.354 1
Cu 241.634 176.106 335.354 1
Cu 241.634 175.22 335.354 1
Cu 241.634 174.349 335.354 1
Cu 241.634 173.496 335.354 1
Cu 241.634 172.663 335.354 1
Cu 241.634 171.855 335.354 1
Cu 241.634 171.074 335.354 1
Cu 241.634 170.324 335.354 1
Cu 241.634 169.607 335.354 1
Cu 241.901 168.927 335.354 1
Cu 242.57 168.285 335.354 1
Cu 243.28 167.685 335.354 1
Cu 244.027 167.129 335.354 1
Cu 244.81 166.62 335.354 1
Cu 245.624 166.158 335.354 1
Cu 246.467 165.746 335.354 1
Cu 247.335 165.386 335.354 1
Cu 248.225 165.078 335.354 1
Cu 249.133 164.825 335.354 1
Cu 250.056 164.628 335.354 1
Cu 250.99 164.486 335.354 1
Cu 251.932 164.4 335.354 1
Cu 252.878 164.372 335.354 1
Cu 253.823 164.4 335.354 1
Cu 254.765 164.486 335.354 1
Cu 255.699 164.628 335.354 1
Cu 256.622 164.825 335.354 1
Cu 257.53 165.078 335.354 1
Cu 258.42 165.386 335.354 1
Cu 259.288 165.746 335.354 1
Cu 260.131 166.158 335.354 1
Cu 260.945 166.62 335.354 1
Cu 261.728 167.129 335.354 1
Cu 262.475 167.685 335.354 1
Cu 263.185 168.285 335.354 1
Cu 263.854 168.927 335.354 1
Cu 264.121 169.607 335.354 1
Cu 264.121 170.324 335.354 1
Cu 264.121 171.074 335.354 1
Cu 264.121 171.855 335.354 1
Cu 264.121 172.663 335.354 1
Cu 264.121 173.496 335.354 1
Cu 264.121 174.349 335.354 1
Cu 264.121 175.22 335.354 1
Cu 264.121 176.106 335.354 1
Cu 264.121 177.002 335.354 1
Cu 264.121 177.905 335.354 1
Cu 264.121 178.811 335.354 1
Cu 264.113 178.811 340.087 1
Cu 264.113 179.717 340.087 1
Cu 264.113 180.62 340.087 1
Cu 264.113 181.515 340.087 1
Cu 264.113 182.4 340.087 1
Cu 264.113 183.27 340.087 1
Cu 264.113 184.123 340.087 1
Cu 264.113 184.955 340.087 1
Cu 264.113 185.763 340.087 1
Cu 264.113 186.543 340.087 1
Cu 264.113 187.293 340.087 1
Cu 264.113 188.009 340.087 1
Cu 263.846 188.689 340.087 1
Cu 263.178 189.33 340.087 1
Cu 262.469 189.93 340.087 1
Cu 261.722 190.485 340.087 1
Cu 260.94 190.995 340.087 1
Cu 260.126 191.456 340.087 1
Cu 259.284 191.868 340.087 1
Cu 258.416 192.228 340.087 1
Cu 257.527 192.535 340.087 1
Cu 256.619 192.788 340.087 1
Cu 255.697 192.985 340.087 1
Cu 254.763 193.127 340.087 1
Cu 253.822 193.212 340.087 1
Cu 252.878 193.241 340.087 1
Cu 251.933 193.212 340.087 1
Cu 250.992 193.127 340.087 1
Cu 250.058 192.985 340.087 1
Cu 249.136 192.788 340.087 1
Cu 248.228 192.535 340.087 1
Cu 247.339 192.228 340.087 1
Cu 246.471 191.868 340.087 1
Cu 245.629 191.456 340.087 1
Cu 244.815 190.995 340.087 1
Cu 244.033 190.485 340.087 1
Cu 243.287 189.93 340.087 1
Cu 242.577 189.33 340.087 1
Cu 241.909 188.689 340.087 1
Cu 241.642 188.009 340.087 1
Cu 241.642 187.293 340.087 1
Cu 241.642 186.543 340.087 1
Cu 241.642 185.763 340.087 1
Cu 241.642 184.955 340.087 1
Cu 241.642 184.123 340.087 1
Cu 241.642 183.27 340.087 1
Cu 241.642 182.4 340.087 1
Cu 241.642 181.515 340.087 1
Cu 241.642 180.62 340.087 1
Cu 241.642 179.717 340.087 1
Cu 241.642 178.811 340.087 1
Cu 241.642 177.905 340.087 1
Cu 241.642 177.003 340.087 1
Cu 241.642 176.108 340.087 1
Cu 241.642 175.223 340.087 1
Cu 241.642 174.352 340.087 1
Cu 241.642 173.5 340.087 1
Cu 241.642 172.668 340.087 1
Cu 241.642 171.86 340.087 1
Cu 241.642 171.08 340.087 1
Cu 241.642 170.33 340.087 1
Cu 241.642 169.614 340.087 1
Cu 241.909 168.934 340.087 1
Cu 242.577 168.293 340.087 1
Cu 243.287 167.693 340.087 1
Cu 244.033 167.138 340.087 1
Cu 244.815 166.628 340.087 1
Cu 245.629 166.167 340.087 1
Cu 246.471 165.755 340.087 1
Cu 247.339 165.395 340.087 1
Cu 248.228 165.088 340.087 1
Cu 249.136 164.835 340.087 1
Cu 250.058 164.637 340.087 1
Cu 250.992 164.496 340.087 1
Cu 251.933 164.41 340.087 1
Cu 252.878 164.382 340.087 1
Cu 253.822 164.41 340.087 1
Cu 254.763 164.496 340.087 1
Cu 255.697 164.637 340.087 1
Cu 256.619 164.835 340.087 1
Cu 257.527 165.088 340.087 1
Cu 258.416 165.395 340.087 1
Cu 259.284 165.755 340.087 1
Cu 260.126 166.167 340.087 1
Cu 260.94 166.628 340.087 1
Cu 261.722 167.138 340.087 1
Cu 262.469 167.693 340.087 1
Cu 263.178 168.293 340.087 1
Cu 263.846 168.934 340.087 1
Cu 264.113 169.614 340.087 1
Cu 264.113 170.33 340.087 1
Cu 264.113 171.08 340.087 1
Cu 264.113 171.86 340.087 1
Cu 264.113 172.668 340.087 1
Cu 264.113 173.5 340.087 1
Cu 264.113 174.352 340.087 1
Cu 264.113 175.223 340.087 1
Cu 264.113 176.108 340.087 1
Cu 264.113 177.003 340.087 1
Cu 264.113 177.905 340.087 1
Cu 264.113 178.811 340.087 1
Cu 264.105 178.811 344.831 1
Cu 264.105 179.717 344.831 1
Cu 264.105 180.619 344.831 1
Cu 264.105 181.513 344.831 1
Cu 264.105 182.397 344.831 1
Cu 264.105 183.267 344.831 1
Cu 264.105 184.119 344.831 1
Cu 264.105 184.951 344.831 1
Cu 264.105 185.758 344.831 1
Cu 264.105 186.538 344.831 1
Cu 264.105 187.287 344.831 1
Cu 264.105 188.003 344.831 1
Cu 263.838 188.682 344.831 1
Cu 263.17 189.323 344.831 1
Cu 262.462 189.922 344.831 1
Cu 261.715 190.477 344.831 1
Cu 260.934 190.986 344.831 1
Cu 260.121 191.447 344.831 1
Cu 259.279 191.858 344.831 1
Cu 258.413 192.218 344.831 1
Cu 257.524 192.525 344.831 1
Cu 256.617 192.778 344.831 1
Cu 255.695 192.975 344.831 1
Cu 254.762 193.117 344.831 1
Cu 253.822 193.202 344.831 1
Cu 252.878 193.231 344.831 1
Cu 251.933 193.202 344.831 1
Cu 250.993 193.117 344.831 1
Cu 250.06 192.975 344.831 1
Cu 249.138 192.778 344.831 1
Cu 248.231 192.525 344.831 1
Cu 247.342 192.218 344.831 1
Cu 246.476 191.858 344.831 1
Cu 245.634 191.447 344.831 1
Cu 244.821 190.986 344.831 1
Cu 244.04 190.477 344.831 1
Cu 243.293 189.922 344.831 1
Cu 242.585 189.323 344.831 1
Cu 241.917 188.682 344.831 1
Cu 241.65 188.003 344.831 1
Cu 241.65 187.287 344.831 1
Cu 241.65 186.538 344.831 1
Cu 241.65 185.758 344.831 1
Cu 241.65 184.951 344.831 1
Cu 241.65 184.119 344.831 1
Cu 241.65 183.267 344.831 1
Cu 241.65 182.397 344.831 1
Cu 241.65 181.513 344.831 1
Cu 241.65 180.619 344.831 1
Cu 241.65 179.717 344.831 1
Cu 241.65 178.811 344.831 1
Cu 241.65 177.906 344.831 1
Cu 241.65 177.004 344.831 1
Cu 241.65 176.109 344.831 1
Cu 241.65 175.225 344.831 1
Cu 241.65 174.356 344.831 1
Cu 241.65 173.503 344.831 1
Cu 241.65 172.672 344.831 1
Cu 241.65 171.865 344.831 1
Cu 241.65 171.085 344.831 1
Cu 241.65 170.336 344.831 1
Cu 241.65 169.62 344.831 1
Cu 241.917 168.941 344.831 1
Cu 242.585 168.3 344.831 1
Cu 243.293 167.701 344.831 1
Cu 244.04 167.146 344.831 1
Cu 244.821 166.637 344.831 1
Cu 245.634 166.176 344.831 1
Cu 246.476 165.764 344.831 1
Cu 247.342 165.405 344.831 1
Cu 248.231 165.098 344.831 1
Cu 249.138 164.845 344.831 1
Cu 250.06 164.648 344.831 1
Cu 250.993 164.506 344.831 1
Cu 251.933 164.421 344.831 1
Cu 252.878 164.392 344.831 1
Cu 253.822 164.421 344.831 1
Cu 254.762 164.506 344.831 1
Cu 255.695 164.648 344.831 1
Cu 256.617 164.845 344.831 1
Cu 257.524 165.098 344.831 1
Cu 258.413 165.405 344.831 1
Cu 259.279 165.764 344.831 1
Cu 260.121 166.176 344.831 1
Cu 260.934 166.637 344.831 1
Cu 261.715 167.146 344.831 1
Cu 262.462 167.701 344.831 1
Cu 263.17 168.3 344.831 1
Cu 263.838 168.941 344.831 1
Cu 264.105 169.62 344.831 1
Cu 264.105 170.336 344.831 1
Cu 264.105 171.085 344.831 1
Cu 264.105 171.865 344.831 1
Cu 264.105 172.672 344.831 1
Cu 264.105 173.503 344.831 1
Cu 264.105 174.356 344.831 1
Cu 264.105 175.225 344.831 1
Cu 264.105 176.109 344.831 1
Cu 264.105 177.004 344.831 1
Cu 264.105 177.906 344.831 1
Cu 264.105 178.811 344.831 1
Cu 264.097 178.811 349.587 1
Cu 264.097 179.716 349.587 1
Cu 264.097 180.617 349.587 1
Cu 264.097 181.511 349.587 1
Cu 264.097 182.395 349.587 1
Cu 264.097 183.264 349.587 1
Cu 264.097 184.116 349.587 1
Cu 264.097 184.946 349.587 1
Cu 264.097 185.753 349.587 1
Cu 264.097 186.532 349.587 1
Cu 264.097 187.281 349.587 1
Cu 264.097 187.996 349.587 1
Cu 263.83 188.675 349.587 1
Cu 263.163 189.315 349.587 1
Cu 262.455 189.914 349.587 1
Cu 261.709 190.468 349.587 1
Cu 260.928 190.977 349.587 1
Cu 260.116 191.438 349.587 1
Cu 259.275 191.849 349.587 1
Cu 258.409 192.208 349.587 1
Cu 257.52 192.515 349.587 1
Cu 256.614 192.768 349.587 1
Cu 255.693 192.965 349.587 1
Cu 254.761 193.107 349.587 1
Cu 253.821 193.192 349.587 1
Cu 252.878 193.22 349.587 1
Cu 251.934 193.192 349.587 1
Cu 250.994 193.107 349.587 1
Cu 250.062 192.965 349.587 1
Cu 249.141 192.768 349.587 1
Cu 248.235 192.515 349.587 1
Cu 247.346 192.208 349.587 1
Cu 246.48 191.849 349.587 1
Cu 245.639 191.438 349.587 1
Cu 244.827 190.977 349.587 1
Cu 244.046 190.468 349.587 1
Cu 243.3 189.914 349.587 1
Cu 242.592 189.315 349.587 1
Cu 241.925 188.675 349.587 1
Cu 241.658 187.996 349.587 1
Cu 241.658 187.281 349.587 1
Cu 241.658 186.532 349.587 1
Cu 241.658 185.753 349.587 1
Cu 241.658 184.946 349.587 1
Cu 241.658 184.116 349.587 1
Cu 241.658 183.264 349.587 1
Cu 241.658 182.395 349.587 1
Cu 241.658 181.511 349.587 1
Cu 241.658 180.617 349.587 1
Cu 241.658 179.716 349.587 1
Cu 241.658 178.811 349.587 1
Cu 241.658 177.907 349.587 1
Cu 241.658 177.005 349.587 1
Cu 241.658 176.111 349.587 1
Cu 241.658 175.228 349.587 1
Cu 241.658 174.359 349.587 1
Cu 241.658 173.507 349.587 1
Cu 241.658 172.676 349.587 1
Cu 241.658 171.87 349.587 1
Cu 241.658 171.091 349.587 1
Cu 241.658 170.342 349.587 1
Cu 241.658 169.627 349.587 1
Cu 241.925 168.948 349.587 1
Cu 242.592 168.308 349.587 1
Cu 243.3 167.709 349.587 1
Cu 244.046 167.154 349.587 1
Cu 244.827 166.646 349.587 1
Cu 245.639 166.185 349.587 1
Cu 246.48 165.774 349.587 1
Cu 247.346 165.414 349.587 1
Cu 248.235 165.108 349.587 1
Cu 249.141 164.855 349.587 1
Cu 250.062 164.658 349.587 1
Cu 250.994 164.516 349.587 1
Cu 251.934 164.431 349.587 1
Cu 252.878 164.403 349.587 1
Cu 253.821 164.431 349.587 1
Cu 254.761 164.516 349.587 1
Cu 255.693 164.658 349.587 1
Cu 256.614 164.855 349.587 1
Cu 257.52 165.108 349.587 1
Cu 258.409 165.414 349.587 1
Cu 259.275 165.774 349.587 1
Cu 260.116 166.185 349.587 1
Cu 260.928 166.646 349.587 1
Cu 261.709 167.154 349.587 1
Cu 262.455 167.709 349.587 1
Cu 263.163 168.308 349.587 1
Cu 263.83 168.948 349.587 1
Cu 264.097 169.627 349.587 1
Cu 264.097 170.342 349.587 1
Cu 264.097 171.091 349.587 1
Cu 264.097 171.87 349.587 1
Cu 264.097 172.676 349.587 1
Cu 264.097 173.507 349.587 1
Cu 264.097 174.359 349.587 1
Cu 264.097 175.228 349.587 1
Cu 264.097 176.111 349.587 1
Cu 264.097 177.005 349.587 1
Cu 264.097 177.907 349.587 1
Cu 264.097 178.811 349.587 1
Cu 264.089 178.811 354.355 1
Cu 264.089 179.715 354.355 1
Cu 264.089 180.616 354.355 1
Cu 264.089 181.509 354.355 1
Cu 264.089 182.392 354.355 1
Cu 264.089 183.261 354.355 1
Cu 264.089 184.112 354.355 1
Cu 264.089 184.942 354.355 1
Cu 264.089 185.748 354.355 1
Cu 264.089 186.526 354.355 1
Cu 264.089 187.274 354.355 1
Cu 264.089 187.989 354.355 1
Cu 263.822 188.668 354.355 1
Cu 263.155 189.307 354.355 1
Cu 262.448 189.905 354.355 1
Cu 261.702 190.46 354.355 1
Cu 260.922 190.968 354.355 1
Cu 260.11 191.429 354.355 1
Cu 259.27 191.839 354.355 1
Cu 258.404 192.198 354.355 1
Cu 257.517 192.505 354.355 1
Cu 256.611 192.757 354.355 1
Cu 255.691 192.955 354.355 1
Cu 254.759 193.096 354.355 1
Cu 253.82 193.181 354.355 1
Cu 252.878 193.21 354.355 1
Cu 251.935 193.181 354.355 1
Cu 250.996 193.096 354.355 1
Cu 250.064 192.955 354.355 1
Cu 249.144 192.757 354.355 1
Cu 248.238 192.505 354.355 1
Cu 247.351 192.198 354.355 1
Cu 246.485 191.839 354.355 1
Cu 245.645 191.429 354.355 1
Cu 244.833 190.968 354.355 1
Cu 244.053 190.46 354.355 1
Cu 243.307 189.905 354.355 1
Cu 242.6 189.307 354.355 1
Cu 241.933 188.668 354.355 1
Cu 241.666 187.989 354.355 1
Cu 241.666 187.274 354.355 1
Cu 241.666 186.526 354.355 1
Cu 241.666 185.748 354.355 1
Cu 241.666 184.942 354.355 1
Cu 241.666 184.112 354.355 1
Cu 241.666 183.261 354.355 1
Cu 241.666 182.392 354.355 1
Cu 241.666 181.509 354.355 1
Cu 241.666 180.616 354.355 1
Cu 241.666 179.715 354.355 1
Cu 241.666 178.811 354.355 1
Cu 241.666 177.907 354.355 1
Cu 241.666 177.007 354.355 1
Cu 241.666 176.113 354.355 1
Cu 241.666 175.231 354.355 1
Cu 241.666 174.362 354.355 1
Cu 241.666 173.511 354.355 1
Cu 241.666 172.681 354.355 1
Cu 241.666 171.875 354.355 1
Cu 241.666 171.096 354.355 1
Cu 241.666 170.348 354.355 1
Cu 241.666 169.634 354.355 1
Cu 241.933 168.955 354.355 1
Cu 242.6 168.316 354.355 1
Cu 243.307 167.717 354.355 1
Cu 244.053 167.163 354.355 1
Cu 244.833 166.655 354.355 1
Cu 245.645 166.194 354.355 1
Cu 246.485 165.784 354.355 1
Cu 247.351 165.424 354.355 1
Cu 248.238 165.118 354.355 1
Cu 249.144 164.866 354.355 1
Cu 250.064 164.668 354.355 1
Cu 250.996 164.527 354.355 1
Cu 251.935 164.442 354.355 1
Cu 252.878 164.413 354.355 1
Cu 253.82 164.442 354.355 1
Cu 254.759 164.527 354.355 1
Cu 255.691 164.668 354.355 1
Cu 256.611 164.866 354.355 1
Cu 257.517 165.118 354.355 1
Cu 258.404 165.424 354.355 1
Cu 259.27 165.784 354.355 1
Cu 260.11 166.194 354.355 1
Cu 260.922 166.655 354.355 1
Cu 261.702 167.163 354.355 1
Cu 262.448 167.717 354.355 1
Cu 263.155 168.316 354.355 1
Cu 263.822 168.955 354.355 1
Cu 264.089 169.634 354.355 1
Cu 264.089 170.348 354.355 1
Cu 264.089 171.096 354.355 1
Cu 264.089 171.875 354.355 1
Cu 264.089 172.681 354.355 1
Cu 264.089 173.511 354.355 1
Cu 264.089 174.362 354.355 1
Cu 264.089 175.231 354.355 1
Cu 264.089 176.113 354.355 1
Cu 264.089 177.007 354.355 1
Cu 264.089 177.907 354.355 1
Cu 264.089 178.811 354.355 1
Cu 264.08 178.811 359.134 1
Cu 264.08 179.715 359.134 1
Cu 264.08 180.615 359.134 1
Cu 264.08 181.507 359.134 1
Cu 264.08 182.389 359.134 1
Cu 264.08 183.257 359.134 1
Cu 264.08 184.108 359.134 1
Cu 264.08 184.937 359.134 1
Cu 264.08 185.743 359.134 1
Cu 264.08 186.521 359.134 1
Cu 264.08 187.268 359.134 1
Cu 264.08 187.982 359.134 1
Cu 263.814 188.66 359.134 1
Cu 263.147 189.299 359.134 1
Cu 262.44 189.897 359.134 1
Cu 261.696 190.451 359.134 1
Cu 260.916 190.959 359.134 1
Cu 260.105 191.419 359.134 1
Cu 259.265 191.829 359.134 1
Cu 258.4 192.188 359.134 1
Cu 257.514 192.495 359.134 1
Cu 256.608 192.747 359.134 1
Cu 255.689 192.944 359.134 1
Cu 254.758 193.085 359.134 1
Cu 253.82 193.17 359.134 1
Cu 252.878 193.199 359.134 1
Cu 251.935 193.17 359.134 1
Cu 250.997 193.085 359.134 1
Cu 250.066 192.944 359.134 1
Cu 249.147 192.747 359.134 1
Cu 248.241 192.495 359.134 1
Cu 247.355 192.188 359.134 1
Cu 246.49 191.829 359.134 1
Cu 245.65 191.419 359.134 1
Cu 244.839 190.959 359.134 1
Cu 244.059 190.451 359.134 1
Cu 243.315 189.897 359.134 1
Cu 242.608 189.299 359.134 1
Cu 241.941 188.66 359.134 1
Cu 241.675 187.982 359.134 1
Cu 241.675 187.268 359.134 1
Cu 241.675 186.521 359.134 1
Cu 241.675 185.743 359.134 1
Cu 241.675 184.937 359.134 1
Cu 241.675 184.108 359.134 1
Cu 241.675 183.257 359.134 1
Cu 241.675 182.389 359.134 1
Cu 241.675 181.507 359.134 1
Cu 241.675 180.615 359.134 1
Cu 241.675 179.715 359.134 1
Cu 241.675 178.811 359.134 1
Cu 241.675 177.908 359.134 1
Cu 241.675 177.008 359.134 1
Cu 241.675 176.115 359.134 1
Cu 241.675 175.233 359.134 1
Cu 241.675 174.365 359.134 1
Cu 241.675 173.515 359.134 1
Cu 241.675 172.686 359.134 1
Cu 241.675 171.88 359.134 1
Cu 241.675 171.102 359.134 1
Cu 241.675 170.355 359.134 1
Cu 241.675 169.641 359.134 1
Cu 241.941 168.963 359.134 1
Cu 242.608 168.323 359.134 1
Cu 243.315 167.726 359.134 1
Cu 244.059 167.172 359.134 1
Cu 244.839 166.664 359.134 1
Cu 245.65 166.204 359.134 1
Cu 246.49 165.793 359.134 1
Cu 247.355 165.434 359.134 1
Cu 248.241 165.128 359.134 1
Cu 249.147 164.876 359.134 1
Cu 250.066 164.679 359.134 1
Cu 250.997 164.537 359.134 1
Cu 251.935 164.452 359.134 1
Cu 252.878 164.424 359.134 1
Cu 253.82 164.452 359.134 1
Cu 254.758 164.537 359.134 1
Cu 255.689 164.679 359.134 1
Cu 256.608 164.876 359.134 1
Cu 257.514 165.128 359.134 1
Cu 258.4 165.434 359.134 1
Cu 259.265 165.793 359.134 1
Cu 260.105 166.204 359.134 1
Cu 260.916 166.664 359.134 1
Cu 261.696 167.172 359.134 1
Cu 262.44 167.726 359.134 1
Cu 263.147 168.323 359.134 1
Cu 263.814 168.963 359.134 1
Cu 264.08 169.641 359.134 1
Cu 264.08 170.355 359.134 1
Cu 264.08 171.102 359.134 1
Cu 264.08 171.88 359.134 1
Cu 264.08 172.686 359.134 1
Cu 264.08 173.515 359.134 1
Cu 264.08 174.365 359.134 1
Cu 264.08 175.233 359.134 1
Cu 264.08 176.115 359.134 1
Cu 264.08 177.008 359.134 1
Cu 264.08 177.908 359.134 1
Cu 264.08 178.811 359.134 1
Cu 264.072 178.811 363.924 1
Cu 264.072 179.714 363.924 1
Cu 264.072 180.613 363.924 1
Cu 264.072 181.505 363.924 1
Cu 264.072 182.387 363.924 1
Cu 264.072 183.254 363.924 1
Cu 264.072 184.104 363.924 1
Cu 264.072 184.933 363.924 1
Cu 264.072 185.737 363.924 1
Cu 264.072 186.515 363.924 1
Cu 264.072 187.262 363.924 1
Cu 264.072 187.975 363.924 1
Cu 263.805 188.653 363.924 1
Cu 263.14 189.291 363.924 1
Cu 262.433 189.889 363.924 1
Cu 261.689 190.442 363.924 1
Cu 260.91 190.95 363.924 1
Cu 260.099 191.409 363.924 1
Cu 259.26 191.819 363.924 1
Cu 258.396 192.178 363.924 1
Cu 257.51 192.484 363.924 1
Cu 256.606 192.736 363.924 1
Cu 255.687 192.933 363.924 1
Cu 254.756 193.074 363.924 1
Cu 253.819 193.159 363.924 1
Cu 252.878 193.188 363.924 1
Cu 251.936 193.159 363.924 1
Cu 250.999 193.074 363.924 1
Cu 250.068 192.933 363.924 1
Cu 249.149 192.736 363.924 1
Cu 248.245 192.484 363.924 1
Cu 247.359 192.178 363.924 1
Cu 246.495 191.819 363.924 1
Cu 245.656 191.409 363.924 1
Cu 244.845 190.95 363.924 1
Cu 244.066 190.442 363.924 1
Cu 243.322 189.889 363.924 1
Cu 242.615 189.291 363.924 1
Cu 241.95 188.653 363.924 1
Cu 241.683 187.975 363.924 1
Cu 241.683 187.262 363.924 1
Cu 241.683 186.515 363.924 1
Cu 241.683 185.737 363.924 1
Cu 241.683 184.933 363.924 1
Cu 241.683 184.104 363.924 1
Cu 241.683 183.254 363.924 1
Cu 241.683 182.387 363.924 1
Cu 241.683 181.505 363.924 1
Cu 241.683 180.613 363.924 1
Cu 241.683 179.714 363.924 1
Cu 241.683 178.811 363.924 1
Cu 241.683 177.909 363.924 1
Cu 241.683 177.01 363.924 1
Cu 241.683 176.118 363.924 1
Cu 241.683 175.236 363.924 1
Cu 241.683 174.369 363.924 1
Cu 241.683 173.519 363.924 1
Cu 241.683 172.69 363.924 1
Cu 241.683 171.886 363.924 1
Cu 241.683 171.108 363.924 1
Cu 241.683 170.361 363.924 1
Cu 241.683 169.648 363.924 1
Cu 241.95 168.97 363.924 1
Cu 242.615 168.332 363.924 1
Cu 243.322 167.734 363.924 1
Cu 244.066 167.181 363.924 1
Cu 244.845 166.673 363.924 1
Cu 245.656 166.213 363.924 1
Cu 246.495 165.803 363.924 1
Cu 247.359 165.445 363.924 1
Cu 248.245 165.139 363.924 1
Cu 249.149 164.887 363.924 1
Cu 250.068 164.69 363.924 1
Cu 250.999 164.548 363.924 1
Cu 251.936 164.463 363.924 1
Cu 252.878 164.435 363.924 1
Cu 253.819 164.463 363.924 1
Cu 254.756 164.548 363.924 1
Cu 255.687 164.69 363.924 1
Cu 256.606 164.887 363.924 1
Cu 257.51 165.139 363.924 1
Cu 258.396 165.445 363.924 1
Cu 259.26 165.803 363.924 1
Cu 260.099 166.213 363.924 1
Cu 260.91 166.673 363.924 1
Cu 261.689 167.181 363.924 1
Cu 262.433 167.734 363.924 1
Cu 263.14 168.332 363.924 1
Cu 263.805 168.97 363.924 1
Cu 264.072 169.648 363.924 1
Cu 264.072 170.361 363.924 1
Cu 264.072 171.108 363.924 1
Cu 264.072 171.886 363.924 1
Cu 264.072 172.69 363.924 1
Cu 264.072 173.519 363.924 1
Cu 264.072 174.369 363.924 1
Cu 264.072 175.236 363.924 1
Cu 264.072 176.118 363.924 1
Cu 264.072 177.01 363.924 1
Cu 264.072 177.909 363.924 1
Cu 264.072 178.811 363.924 1
Cu 264.063 178.811 368.725 1
Cu 264.063 179.713 368.725 1
Cu 264.063 180.612 368.725 1
Cu 264.063 181.503 368.725 1
Cu 264.063 182.384 368.725 1
Cu 264.063 183.25 368.725 1
Cu 264.063 184.1 368.725 1
Cu 264.063 184.928 368.725 1
Cu 264.063 185.732 368.725 1
Cu 264.063 186.509 368.725 1
Cu 264.063 187.255 368.725 1
Cu 264.063 187.968 368.725 1
Cu 263.797 188.645 368.725 1
Cu 263.132 189.283 368.725 1
Cu 262.426 189.88 368.725 1
Cu 261.682 190.433 368.725 1
Cu 260.904 190.94 368.725 1
Cu 260.094 191.4 368.725 1
Cu 259.255 191.809 368.725 1
Cu 258.392 192.168 368.725 1
Cu 257.506 192.473 368.725 1
Cu 256.603 192.725 368.725 1
Cu 255.684 192.922 368.725 1
Cu 254.755 193.063 368.725 1
Cu 253.818 193.148 368.725 1
Cu 252.878 193.177 368.725 1
Cu 251.937 193.148 368.725 1
Cu 251 193.063 368.725 1
Cu 250.071 192.922 368.725 1
Cu 249.152 192.725 368.725 1
Cu 248.249 192.473 368.725 1
Cu 247.363 192.168 368.725 1
Cu 246.5 191.809 368.725 1
Cu 245.661 191.4 368.725 1
Cu 244.851 190.94 368.725 1
Cu 244.073 190.433 368.725 1
Cu 243.329 189.88 368.725 1
Cu 242.623 189.283 368.725 1
Cu 241.958 188.645 368.725 1
Cu 241.692 187.968 368.725 1
Cu 241.692 187.255 368.725 1
Cu 241.692 186.509 368.725 1
Cu 241.692 185.732 368.725 1
Cu 241.692 184.928 368.725 1
Cu 241.692 184.1 368.725 1
Cu 241.692 183.25 368.725 1
Cu 241.692 182.384 368.725 1
Cu 241.692 181.503 368.725 1
Cu 241.692 180.612 368.725 1
Cu 241.692 179.713 368.725 1
Cu 241.692 178.811 368.725 1
Cu 241.692 177.909 368.725 1
Cu 241.692 177.011 368.725 1
Cu 241.692 176.12 368.725 1
Cu 241.692 175.239 368.725 1
Cu 241.692 174.372 368.725 1
Cu 241.692 173.523 368.725 1
Cu 241.692 172.695 368.725 1
Cu 241.692 171.891 368.725 1
Cu 241.692 171.114 368.725 1
Cu 241.692 170.368 368.725 1
Cu 241.692 169.655 368.725 1
Cu 241.958 168.978 368.725 1
Cu 242.623 168.34 368.725 1
Cu 243.329 167.743 368.725 1
Cu 244.073 167.19 368.725 1
Cu 244.851 166.683 368.725 1
Cu 245.661 166.223 368.725 1
Cu 246.5 165.813 368.725 1
Cu 247.363 165.455 368.725 1
Cu 248.249 165.149 368.725 1
Cu 249.152 164.898 368.725 1
Cu 250.071 164.701 368.725 1
Cu 251 164.56 368.725 1
Cu 251.937 164.475 368.725 1
Cu 252.878 164.446 368.725 1
Cu 253.818 164.475 368.725 1
Cu 254.755 164.56 368.725 1
Cu 255.684 164.701 368.725 1
Cu 256.603 164.898 368.725 1
Cu 257.506 165.149 368.725 1
Cu 258.392 165.455 368.725 1
Cu 259.255 165.813 368.725 1
Cu 260.094 166.223 368.725 1
Cu 260.904 166.683 368.725 1
Cu 261.682 167.19 368.725 1
Cu 262.426 167.743 368.725 1
Cu 263.132 168.34 368.725 1
Cu 263.797 168.978 368.725 1
Cu 264.063 169.655 368.725 1
Cu 264.063 170.368 368.725 1
Cu 264.063 171.114 368.725 1
Cu 264.063 171.891 368.725 1
Cu 264.063 172.695 368.725 1
Cu 264.063 173.523 368.725 1
Cu 264.063 174.372 368.725 1
Cu 264.063 175.239 368.725 1
Cu 264.063 176.12 368.725 1
Cu 264.063 177.011 368.725 1
Cu 264.063 177.909 368.725 1
Cu 264.063 178.811 368.725 1
Cu 264.054 178.811 373.537 1
Cu 264.054 179.713 373.537 1
Cu 264.054 180.61 373.537 1
Cu 264.054 181.501 373.537 1
Cu 264.054 182.381 373.537 1
Cu 264.054 183.247 373.537 1
Cu 264.054 184.095 373.537 1
Cu 264.054 184.923 373.537 1
Cu 264.054 185.726 373.537 1
Cu 264.054 186.503 373.537 1
Cu 264.054 187.248 373.537 1
Cu 264.054 187.961 373.537 1
Cu 263.788 188.637 373.537 1
Cu 263.123 189.275 373.537 1
Cu 262.418 189.871 373.537 1
Cu 261.675 190.424 373.537 1
Cu 260.897 190.931 373.537 1
Cu 260.088 191.39 373.537 1
Cu 259.25 191.799 373.537 1
Cu 258.387 192.157 373.537 1
Cu 257.503 192.463 373.537 1
Cu 256.6 192.714 373.537 1
Cu 255.682 192.911 373.537 1
Cu 254.753 193.052 373.537 1
Cu 253.817 193.137 373.537 1
Cu 252.878 193.165 373.537 1
Cu 251.938 193.137 373.537 1
Cu 251.002 193.052 373.537 1
Cu 250.073 192.911 373.537 1
Cu 249.155 192.714 373.537 1
Cu 248.252 192.463 373.537 1
Cu 247.368 192.157 373.537 1
Cu 246.505 191.799 373.537 1
Cu 245.667 191.39 373.537 1
Cu 244.858 190.931 373.537 1
Cu 244.08 190.424 373.537 1
Cu 243.337 189.871 373.537 1
Cu 242.632 189.275 373.537 1
Cu 241.967 188.637 373.537 1
Cu 241.701 187.961 373.537 1
Cu 241.701 187.248 373.537 1
Cu 241.701 186.503 373.537 1
Cu 241.701 185.726 373.537 1
Cu 241.701 184.923 373.537 1
Cu 241.701 184.095 373.537 1
Cu 241.701 183.247 373.537 1
Cu 241.701 182.381 373.537 1
Cu 241.701 181.501 373.537 1
Cu 241.701 180.61 373.537 1
Cu 241.701 179.713 373.537 1
Cu 241.701 178.811 373.537 1
Cu 241.701 177.91 373.537 1
Cu 241.701 177.012 373.537 1
Cu 241.701 176.122 373.537 1
Cu 241.701 175.242 373.537 1
Cu 241.701 174.376 373.537 1
Cu 241.701 173.527 373.537 1
Cu 241.701 172.7 373.537 1
Cu 241.701 171.896 373.537 1
Cu 241.701 171.12 373.537 1
Cu 241.701 170.374 373.537 1
Cu 241.701 169.662 373.537 1
Cu 241.967 168.986 373.537 1
Cu 242.632 168.348 373.537 1
Cu 243.337 167.752 373.537 1
Cu 244.08 167.199 373.537 1
Cu 244.858 166.692 373.537 1
Cu 245.667 166.233 373.537 1
Cu 246.505 165.824 373.537 1
Cu 247.368 165.466 373.537 1
Cu 248.252 165.16 373.537 1
Cu 249.155 164.909 373.537 1
Cu 250.073 164.712 373.537 1
Cu 251.002 164.571 373.537 1
Cu 251.938 164.486 373.537 1
Cu 252.878 164.458 373.537 1
Cu 253.817 164.486 373.537 1
Cu 254.753 164.571 373.537 1
Cu 255.682 164.712 373.537 1
Cu 256.6 164.909 373.537 1
Cu 257.503 165.16 373.537 1
Cu 258.387 165.466 373.537 1
Cu 259.25 165.824 373.537 1
Cu 260.088 166.233 373.537 1
Cu 260.897 166.692 373.537 1
Cu 261.675 167.199 373.537 1
Cu 262.418 167.752 373.537 1
Cu 263.123 168.348 373.537 1
Cu 263.788 168.986 373.537 1
Cu 264.054 169.662 373.537 1
Cu 264.054 170.374 373.537 1
Cu 264.054 171.12 373.537 1
Cu 264.054 171.896 373.537 1
Cu 264.054 172.7 373.537 1
Cu 264.054 173.527 373.537 1
Cu 264.054 174.376 373.537 1
Cu 264.054 175.242 373.537 1
Cu 264.054 176.122 373.537 1
Cu 264.054 177.012 373.537 1
Cu 264.054 177.91 373.537 1
Cu 264.054 178.811 373.537 1
Cu 264.045 178.811 378.361 1
Cu 264.045 179.712 378.361 1
Cu 264.045 180.609 378.361 1
Cu 264.045 181.499 378.361 1
Cu 264.045 182.378 378.361 1
Cu 264.045 183.243 378.361 1
Cu 264.045 184.091 378.361 1
Cu 264.045 184.918 378.361 1
Cu 264.045 185.721 378.361 1
Cu 264.045 186.496 378.361 1
Cu 264.045 187.241 378.361 1
Cu 264.045 187.953 378.361 1
Cu 263.779 188.629 378.361 1
Cu 263.115 189.266 378.361 1
Cu 262.41 189.862 378.361 1
Cu 261.668 190.414 378.361 1
Cu 260.891 190.921 378.361 1
Cu 260.082 191.38 378.361 1
Cu 259.245 191.789 378.361 1
Cu 258.383 192.146 378.361 1
Cu 257.499 192.452 378.361 1
Cu 256.597 192.703 378.361 1
Cu 255.68 192.899 378.361 1
Cu 254.752 193.04 378.361 1
Cu 253.817 193.125 378.361 1
Cu 252.878 193.154 378.361 1
Cu 251.938 193.125 378.361 1
Cu 251.003 193.04 378.361 1
Cu 250.075 192.899 378.361 1
Cu 249.158 192.703 378.361 1
Cu 248.256 192.452 378.361 1
Cu 247.372 192.146 378.361 1
Cu 246.51 191.789 378.361 1
Cu 245.673 191.38 378.361 1
Cu 244.864 190.921 378.361 1
Cu 244.087 190.414 378.361 1
Cu 243.345 189.862 378.361 1
Cu 242.64 189.266 378.361 1
Cu 241.976 188.629 378.361 1
Cu 241.71 187.953 378.361 1
Cu 241.71 187.241 378.361 1
Cu 241.71 186.496 378.361 1
Cu 241.71 185.721 378.361 1
Cu 241.71 184.918 378.361 1
Cu 241.71 184.091 378.361 1
Cu 241.71 183.243 378.361 1
Cu 241.71 182.378 378.361 1
Cu 241.71 181.499 378.361 1
Cu 241.71 180.609 378.361 1
Cu 241.71 179.712 378.361 1
Cu 241.71 178.811 378.361 1
Cu 241.71 177.911 378.361 1
Cu 241.71 177.014 378.361 1
Cu 241.71 176.124 378.361 1
Cu 241.71 175.245 378.361 1
Cu 241.71 174.379 378.361 1
Cu 241.71 173.532 378.361 1
Cu 241.71 172.705 378.361 1
Cu 241.71 171.902 378.361 1
Cu 241.71 171.127 378.361 1
Cu 241.71 170.381 378.361 1
Cu 241.71 169.669 378.361 1
Cu 241.976 168.994 378.361 1
Cu 242.64 168.356 378.361 1
Cu 243.345 167.761 378.361 1
Cu 244.087 167.208 378.361 1
Cu 244.864 166.702 378.361 1
Cu 245.673 166.243 378.361 1
Cu 246.51 165.834 378.361 1
Cu 247.372 165.476 378.361 1
Cu 248.256 165.171 378.361 1
Cu 249.158 164.92 378.361 1
Cu 250.075 164.723 378.361 1
Cu 251.003 164.582 378.361 1
Cu 251.938 164.498 378.361 1
Cu 252.878 164.469 378.361 1
Cu 253.817 164.498 378.361 1
Cu 254.752 164.582 378.361 1
Cu 255.68 164.723 378.361 1
Cu 256.597 164.92 378.361 1
Cu 257.499 165.171 378.361 1
Cu 258.383 165.476 378.361 1
Cu 259.245 165.834 378.361 1
Cu 260.082 166.243 378.361 1
Cu 260.891 166.702 378.361 1
Cu 261.668 167.208 378.361 1
Cu 262.41 167.761 378.361 1
Cu 263.115 168.356 378.361 1
Cu 263.779 168.994 378.361 1
Cu 264.045 169.669 378.361 1
Cu 264.045 170.381 378.361 1
Cu 264.045 171.127 378.361 1
Cu 264.045 171.902 378.361 1
Cu 264.045 172.705 378.361 1
Cu 264.045 173.532 378.361 1
Cu 264.045 174.379 378.361 1
Cu 264.045 175.245 378.361 1
Cu 264.045 176.124 378.361 1
Cu 264.045 177.014 378.361 1
Cu 264.045 177.911 378.361 1
Cu 264.045 178.811 378.361 1
Cu 264.036 178.811 383.195 1
Cu 264.036 179.711 383.195 1
Cu 264.036 180.607 383.195 1
Cu 264.036 181.497 383.195 1
Cu 264.036 182.375 383.195 1
Cu 264.036 183.24 383.195 1
Cu 264.036 184.087 383.195 1
Cu 264.036 184.913 383.195 1
Cu 264.036 185.715 383.195 1
Cu 264.036 186.49 383.195 1
Cu 264.036 187.235 383.195 1
Cu 264.036 187.946 383.195 1
Cu 263.771 188.621 383.195 1
Cu 263.107 189.258 383.195 1
Cu 262.403 189.853 383.195 1
Cu 261.661 190.405 383.195 1
Cu 260.884 190.911 383.195 1
Cu 260.076 191.369 383.195 1
Cu 259.24 191.778 383.195 1
Cu 258.378 192.135 383.195 1
Cu 257.495 192.44 383.195 1
Cu 256.594 192.692 383.195 1
Cu 255.678 192.888 383.195 1
Cu 254.75 193.029 383.195 1
Cu 253.816 193.113 383.195 1
Cu 252.878 193.142 383.195 1
Cu 251.939 193.113 383.195 1
Cu 251.005 193.029 383.195 1
Cu 250.077 192.888 383.195 1
Cu 249.161 192.692 383.195 1
Cu 248.26 192.44 383.195 1
Cu 247.377 192.135 383.195 1
Cu 246.515 191.778 383.195 1
Cu 245.679 191.369 383.195 1
Cu 244.871 190.911 383.195 1
Cu 244.094 190.405 383.195 1
Cu 243.352 189.853 383.195 1
Cu 242.648 189.258 383.195 1
Cu 241.985 188.621 383.195 1
Cu 241.719 187.946 383.195 1
Cu 241.719 187.235 383.195 1
Cu 241.719 186.49 383.195 1
Cu 241.719 185.715 383.195 1
Cu 241.719 184.913 383.195 1
Cu 241.719 184.087 383.195 1
Cu 241.719 183.24 383.195 1
Cu 241.719 182.375 383.195 1
Cu 241.719 181.497 383.195 1
Cu 241.719 180.607 383.195 1
Cu 241.719 179.711 383.195 1
Cu 241.719 178.811 383.195 1
Cu 241.719 177.912 383.195 1
Cu 241.719 177.015 383.195 1
Cu 241.719 176.126 383.195 1
Cu 241.719 175.248 383.195 1
Cu 241.719 174.383 383.195 1
Cu 241.719 173.536 383.195 1
Cu 241.719 172.71 383.195 1
Cu 241.719 171.908 383.195 1
Cu 241.719 171.133 383.195 1
Cu 241.719 170.388 383.195 1
Cu 241.719 169.677 383.195 1
Cu 241.985 169.002 383.195 1
Cu 242.648 168.365 383.195 1
Cu 243.352 167.77 383.195 1
Cu 244.094 167.218 383.195 1
Cu 244.871 166.712 383.195 1
Cu 245.679 166.254 383.195 1
Cu 246.515 165.845 383.195 1
Cu 247.377 165.487 383.195 1
Cu 248.26 165.182 383.195 1
Cu 249.161 164.931 383.195 1
Cu 250.077 164.735 383.195 1
Cu 251.005 164.594 383.195 1
Cu 251.939 164.509 383.195 1
Cu 252.878 164.481 383.195 1
Cu 253.816 164.509 383.195 1
Cu 254.75 164.594 383.195 1
Cu 255.678 164.735 383.195 1
Cu 256.594 164.931 383.195 1
Cu 257.495 165.182 383.195 1
Cu 258.378 165.487 383.195 1
Cu 259.24 165.845 383.195 1
Cu 260.076 166.254 383.195 1
Cu 260.884 166.712 383.195 1
Cu 261.661 167.218 383.195 1
Cu 262.403 167.77 383.195 1
Cu 263.107 168.365 383.195 1
Cu 263.771 169.002 383.195 1
Cu 264.036 169.677 383.195 1
Cu 264.036 170.388 383.195 1
Cu 264.036 171.133 383.195 1
Cu 264.036 171.908 383.195 1
Cu 264.036 172.71 383.195 1
Cu 264.036 173.536 383.195 1
Cu 264.036 174.383 383.195 1
Cu 264.036 175.248 383.195 1
Cu 264.036 176.126 383.195 1
Cu 264.036 177.015 383.195 1
Cu 264.036 177.912 383.195 1
Cu 264.036 178.811 383.195 1
Cu 264.026 178.811 388.04 1
Cu 264.026 179.71 388.04 1
Cu 264.026 180.606 388.04 1
Cu 264.026 181.494 388.04 1
Cu 264.026 182.372 388.04 1
Cu 264.026 183.236 388.04 1
Cu 264.026 184.082 388.04 1
Cu 264.026 184.908 388.04 1
Cu 264.026 185.709 388.04 1
Cu 264.026 186.484 388.04 1
Cu 264.026 187.228 388.04 1
Cu 264.026 187.938 388.04 1
Cu 263.761 188.613 388.04 1
Cu 263.098 189.249 388.04 1
Cu 262.395 189.844 388.04 1
Cu 261.653 190.395 388.04 1
Cu 260.878 190.901 388.04 1
Cu 260.07 191.359 388.04 1
Cu 259.235 191.767 388.04 1
Cu 258.374 192.124 388.04 1
Cu 257.491 192.429 388.04 1
Cu 256.591 192.68 388.04 1
Cu 255.675 192.876 388.04 1
Cu 254.749 193.017 388.04 1
Cu 253.815 193.102 388.04 1
Cu 252.878 193.13 388.04 1
Cu 251.94 193.102 388.04 1
Cu 251.006 193.017 388.04 1
Cu 250.08 192.876 388.04 1
Cu 249.164 192.68 388.04 1
Cu 248.264 192.429 388.04 1
Cu 247.381 192.124 388.04 1
Cu 246.52 191.767 388.04 1
Cu 245.685 191.359 388.04 1
Cu 244.877 190.901 388.04 1
Cu 244.102 190.395 388.04 1
Cu 243.36 189.844 388.04 1
Cu 242.657 189.249 388.04 1
Cu 241.994 188.613 388.04 1
Cu 241.729 187.938 388.04 1
Cu 241.729 187.228 388.04 1
Cu 241.729 186.484 388.04 1
Cu 241.729 185.709 388.04 1
Cu 241.729 184.908 388.04 1
Cu 241.729 184.082 388.04 1
Cu 241.729 183.236 388.04 1
Cu 241.729 182.372 388.04 1
Cu 241.729 181.494 388.04 1
Cu 241.729 180.606 388.04 1
Cu 241.729 179.71 388.04 1
Cu 241.729 178.811 388.04 1
Cu 241.729 177.912 388.04 1
Cu 241.729 177.017 388.04 1
Cu 241.729 176.128 388.04 1
Cu 241.729 175.251 388.04 1
Cu 241.729 174.387 388.04 1
Cu 241.729 173.54 388.04 1
Cu 241.729 172.715 388.04 1
Cu 241.729 171.913 388.04 1
Cu 241.729 171.139 388.04 1
Cu 241.729 170.395 388.04 1
Cu 241.729 169.685 388.04 1
Cu 241.994 169.01 388.04 1
Cu 242.657 168.374 388.04 1
Cu 243.36 167.779 388.04 1
Cu 244.102 167.228 388.04 1
Cu 244.877 166.722 388.04 1
Cu 245.685 166.264 388.04 1
Cu 246.52 165.856 388.04 1
Cu 247.381 165.499 388.04 1
Cu 248.264 165.194 388.04 1
Cu 249.164 164.943 388.04 1
Cu 250.08 164.747 388.04 1
Cu 251.006 164.606 388.04 1
Cu 251.94 164.521 388.04 1
Cu 252.878 164.493 388.04 1
Cu 253.815 164.521 388.04 1
Cu 254.749 164.606 388.04 1
Cu 255.675 164.747 388.04 1
Cu 256.591 164.943 388.04 1
Cu 257.491 165.194 388.04 1
Cu 258.374 165.499 388.04 1
Cu 259.235 165.856 388.04 1
Cu 260.07 166.264 388.04 1
Cu 260.878 166.722 388.04 1
Cu 261.653 167.228 388.04 1
Cu 262.395 167.779 388.04 1
Cu 263.098 168.374 388.04 1
Cu 263.761 169.01 388.04 1
Cu 264.026 169.685 388.04 1
Cu 264.026 170.395 388.04 1
Cu 264.026 171.139 388.04 1
Cu 264.026 171.913 388.04 1
Cu 264.026 172.715 388.04 1
Cu 264.026 173.54 388.04 1
Cu 264.026 174.387 388.04 1
Cu 264.026 175.251 388.04 1
Cu 264.026 176.128 388.04 1
Cu 264.026 177.017 388.04 1
Cu 264.026 177.912 388.04 1
Cu 264.026 178.811 388.04 1
Cu 264.017 178.811 392.895 1
Cu 264.017 179.71 392.895 1
Cu 264.017 180.604 392.895 1
Cu 264.017 181.492 392.895 1
Cu 264.017 182.369 392.895 1
Cu 264.017 183.232 392.895 1
Cu 264.017 184.078 392.895 1
Cu 264.017 184.903 392.895 1
Cu 264.017 185.703 392.895 1
Cu 264.017 186.477 392.895 1
Cu 264.017 187.22 392.895 1
Cu 264.017 187.931 392.895 1
Cu 263.752 188.605 392.895 1
Cu 263.089 189.24 392.895 1
Cu 262.386 189.835 392.895 1
Cu 261.646 190.385 392.895 1
Cu 260.871 190.891 392.895 1
Cu 260.064 191.348 392.895 1
Cu 259.229 191.756 392.895 1
Cu 258.369 192.113 392.895 1
Cu 257.487 192.417 392.895 1
Cu 256.587 192.668 392.895 1
Cu 255.673 192.864 392.895 1
Cu 254.747 193.005 392.895 1
Cu 253.814 193.089 392.895 1
Cu 252.878 193.118 392.895 1
Cu 251.941 193.089 392.895 1
Cu 251.008 193.005 392.895 1
Cu 250.082 192.864 392.895 1
Cu 249.168 192.668 392.895 1
Cu 248.268 192.417 392.895 1
Cu 247.386 192.113 392.895 1
Cu 246.526 191.756 392.895 1
Cu 245.691 191.348 392.895 1
Cu 244.884 190.891 392.895 1
Cu 244.109 190.385 392.895 1
Cu 243.369 189.835 392.895 1
Cu 242.666 189.24 392.895 1
Cu 242.003 188.605 392.895 1
Cu 241.738 187.931 392.895 1
Cu 241.738 187.22 392.895 1
Cu 241.738 186.477 392.895 1
Cu 241.738 185.703 392.895 1
Cu 241.738 184.903 392.895 1
Cu 241.738 184.078 392.895 1
Cu 241.738 183.232 392.895 1
Cu 241.738 182.369 392.895 1
Cu 241.738 181.492 392.895 1
Cu 241.738 180.604 392.895 1
Cu 241.738 179.71 392.895 1
Cu 241.738 178.811 392.895 1
Cu 241.738 177.913 392.895 1
Cu 241.738 177.018 392.895 1
Cu 241.738 176.131 392.895 1
Cu 241.738 175.254 392.895 1
Cu 241.738 174.391 392.895 1
Cu 241.738 173.545 392.895 1
Cu 241.738 172.72 392.895 1
Cu 241.738 171.919 392.895 1
Cu 241.738 171.146 392.895 1
Cu 241.738 170.402 392.895 1
Cu 241.738 169.692 392.895 1
Cu 242.003 169.018 392.895 1
Cu 242.666 168.383 392.895 1
Cu 243.369 167.788 392.895 1
Cu 244.109 167.237 392.895 1
Cu 244.884 166.732 392.895 1
Cu 245.691 166.275 392.895 1
Cu 246.526 165.867 392.895 1
Cu 247.386 165.51 392.895 1
Cu 248.268 165.205 392.895 1
Cu 249.168 164.955 392.895 1
Cu 250.082 164.759 392.895 1
Cu 251.008 164.618 392.895 1
Cu 251.941 164.533 392.895 1
Cu 252.878 164.505 392.895 1
Cu 253.814 164.533 392.895 1
Cu 254.747 164.618 392.895 1
Cu 255.673 164.759 392.895 1
Cu 256.587 164.955 392.895 1
Cu 257.487 165.205 392.895 1
Cu 258.369 165.51 392.895 1
Cu 259.229 165.867 392.895 1
Cu 260.064 166.275 392.895 1
Cu 260.871 166.732 392.895 1
Cu 261.646 167.237 392.895 1
Cu 262.386 167.788 392.895 1
Cu 263.089 168.383 392.895 1
Cu 263.752 169.018 392.895 1
Cu 264.017 169.692 392.895 1
Cu 264.017 170.402 392.895 1
Cu 264.017 171.146 392.895 1
Cu 264.017 171.919 392.895 1
Cu 264.017 172.72 392.895 1
Cu 264.017 173.545 392.895 1
Cu 264.017 174.391 392.895 1
Cu 264.017 175.254 392.895 1
Cu 264.017 176.131 392.895 1
Cu 264.017 177.018 392.895 1
Cu 264.017 177.913 392.895 1
Cu 264.017 178.811 392.895 1
Cu 264.007 178.811 397.761 1
Cu 264.007 179.709 397.761 1
Cu 264.007 180.603 397.761 1
Cu 264.007 181.49 397.761 1
Cu 264.007 182.366 397.761 1
Cu 264.007 183.228 397.761 1
Cu 264.007 184.073 397.761 1
Cu 264.007 184.897 397.761 1
Cu 264.007 185.697 397.761 1
Cu 264.007 186.47 397.761 1
Cu 264.007 187.213 397.761 1
Cu 264.007 187.923 397.761 1
Cu 263.743 188.596 397.761 1
Cu 263.081 189.231 397.761 1
Cu 262.378 189.825 397.761 1
Cu 261.638 190.375 397.761 1
Cu 260.864 190.88 397.761 1
Cu 260.058 191.337 397.761 1
Cu 259.224 191.745 397.761 1
Cu 258.364 192.101 397.761 1
Cu 257.483 192.406 397.761 1
Cu 256.584 192.656 397.761 1
Cu 255.67 192.852 397.761 1
Cu 254.746 192.992 397.761 1
Cu 253.813 193.077 397.761 1
Cu 252.878 193.105 397.761 1
Cu 251.942 193.077 397.761 1
Cu 251.009 192.992 397.761 1
Cu 250.085 192.852 397.761 1
Cu 249.171 192.656 397.761 1
Cu 248.272 192.406 397.761 1
Cu 247.391 192.101 397.761 1
Cu 246.531 191.745 397.761 1
Cu 245.697 191.337 397.761 1
Cu 244.891 190.88 397.761 1
Cu 244.117 190.375 397.761 1
Cu 243.377 189.825 397.761 1
Cu 242.674 189.231 397.761 1
Cu 242.012 188.596 397.761 1
Cu 241.748 187.923 397.761 1
Cu 241.748 187.213 397.761 1
Cu 241.748 186.47 397.761 1
Cu 241.748 185.697 397.761 1
Cu 241.748 184.897 397.761 1
Cu 241.748 184.073 397.761 1
Cu 241.748 183.228 397.761 1
Cu 241.748 182.366 397.761 1
Cu 241.748 181.49 397.761 1
Cu 241.748 180.603 397.761 1
Cu 241.748 179.709 397.761 1
Cu 241.748 178.811 397.761 1
Cu 241.748 177.914 397.761 1
Cu 241.748 177.02 397.761 1
Cu 241.748 176.133 397.761 1
Cu 241.748 175.257 397.761 1
Cu 241.748 174.394 397.761 1
Cu 241.748 173.549 397.761 1
Cu 241.748 172.725 397.761 1
Cu 241.748 171.925 397.761 1
Cu 241.748 171.152 397.761 1
Cu 241.748 170.41 397.761 1
Cu 241.748 169.7 397.761 1
Cu 242.012 169.027 397.761 1
Cu 242.674 168.392 397.761 1
Cu 243.377 167.798 397.761 1
Cu 244.117 167.247 397.761 1
Cu 244.891 166.743 397.761 1
Cu 245.697 166.286 397.761 1
Cu 246.531 165.878 397.761 1
Cu 247.391 165.521 397.761 1
Cu 248.272 165.217 397.761 1
Cu 249.171 164.967 397.761 1
Cu 250.085 164.771 397.761 1
Cu 251.009 164.63 397.761 1
Cu 251.942 164.546 397.761 1
Cu 252.878 164.518 397.761 1
Cu 253.813 164.546 397.761 1
Cu 254.746 164.63 397.761 1
Cu 255.67 164.771 397.761 1
Cu 256.584 164.967 397.761 1
Cu 257.483 165.217 397.761 1
Cu 258.364 165.521 397.761 1
Cu 259.224 165.878 397.761 1
Cu 260.058 166.286 397.761 1
Cu 260.864 166.743 397.761 1
Cu 261.638 167.247 397.761 1
Cu 262.378 167.798 397.761 1
Cu 263.081 168.392 397.761 1
Cu 263.743 169.027 397.761 1
Cu 264.007 169.7 397.761 1
Cu 264.007 170.41 397.761 1
Cu 264.007 171.152 397.761 1
Cu 264.007 171.925 397.761 1
Cu 264.007 172.725 397.761 1
Cu 264.007 173.549 397.761 1
Cu 264.007 174.394 397.761 1
Cu 264.007 175.257 397.761 1
Cu 264.007 176.133 397.761 1
Cu 264.007 177.02 397.761 1
Cu 264.007 177.914 397.761 1
Cu 264.007 178.811 397.761 1
Cu 263.998 178.811 402.638 1
Cu 263.998 179.708 402.638 1
Cu 263.998 180.601 402.638 1
Cu 263.998 181.487 402.638 1
Cu 263.998 182.363 402.638 1
Cu 263.998 183.225 402.638 1
Cu 263.998 184.069 402.638 1
Cu 263.998 184.892 402.638 1
Cu 263.998 185.691 402.638 1
Cu 263.998 186.464 402.638 1
Cu 263.998 187.206 402.638 1
Cu 263.998 187.915 402.638 1
Cu 263.733 188.588 402.638 1
Cu 263.072 189.222 402.638 1
Cu 262.37 189.815 402.638 1
Cu 261.631 190.365 402.638 1
Cu 260.857 190.869 402.638 1
Cu 260.052 191.326 402.638 1
Cu 259.218 191.733 402.638 1
Cu 258.36 192.09 402.638 1
Cu 257.479 192.394 402.638 1
Cu 256.581 192.644 402.638 1
Cu 255.668 192.84 402.638 1
Cu 254.744 192.98 402.638 1
Cu 253.813 193.064 402.638 1
Cu 252.878 193.093 402.638 1
Cu 251.942 193.064 402.638 1
Cu 251.011 192.98 402.638 1
Cu 250.087 192.84 402.638 1
Cu 249.174 192.644 402.638 1
Cu 248.276 192.394 402.638 1
Cu 247.395 192.09 402.638 1
Cu 246.537 191.733 402.638 1
Cu 245.703 191.326 402.638 1
Cu 244.898 190.869 402.638 1
Cu 244.124 190.365 402.638 1
Cu 243.385 189.815 402.638 1
Cu 242.683 189.222 402.638 1
Cu 242.022 188.588 402.638 1
Cu 241.757 187.915 402.638 1
Cu 241.757 187.206 402.638 1
Cu 241.757 186.464 402.638 1
Cu 241.757 185.691 402.638 1
Cu 241.757 184.892 402.638 1
Cu 241.757 184.069 402.638 1
Cu 241.757 183.225 402.638 1
Cu 241.757 182.363 402.638 1
Cu 241.757 181.487 402.638 1
Cu 241.757 180.601 402.638 1
Cu 241.757 179.708 402.638 1
Cu 241.757 178.811 402.638 1
Cu 241.757 177.915 402.638 1
Cu 241.757 177.021 402.638 1
Cu 241.757 176.135 402.638 1
Cu 241.757 175.26 402.638 1
Cu 241.757 174.398 402.638 1
Cu 241.757 173.554 402.638 1
Cu 241.757 172.731 402.638 1
Cu 241.757 171.931 402.638 1
Cu 241.757 171.159 402.638 1
Cu 241.757 170.417 402.638 1
Cu 241.757 169.708 402.638 1
Cu 242.022 169.035 402.638 1
Cu 242.683 168.401 402.638 1
Cu 243.385 167.808 402.638 1
Cu 244.124 167.258 402.638 1
Cu 244.898 166.753 402.638 1
Cu 245.703 166.297 402.638 1
Cu 246.537 165.889 402.638 1
Cu 247.395 165.533 402.638 1
Cu 248.276 165.229 402.638 1
Cu 249.174 164.979 402.638 1
Cu 250.087 164.783 402.638 1
Cu 251.011 164.643 402.638 1
Cu 251.942 164.558 402.638 1
Cu 252.878 164.53 402.638 1
Cu 253.813 164.558 402.638 1
Cu 254.744 164.643 402.638 1
Cu 255.668 164.783 402.638 1
Cu 256.581 164.979 402.638 1
Cu 257.479 165.229 402.638 1
Cu 258.36 165.533 402.638 1
Cu 259.218 165.889 402.638 1
Cu 260.052 166.297 402.638 1
Cu 260.857 166.753 402.638 1
Cu 261.631 167.258 402.638 1
Cu 262.37 167.808 402.638 1
Cu 263.072 168.401 402.638 1
Cu 263.733 169.035 402.638 1
Cu 263.998 169.708 402.638 1
Cu 263.998 170.417 402.638 1
Cu 263.998 171.159 402.638 1
Cu 263.998 171.931 402.638 1
Cu 263.998 172.731 402.638 1
Cu 263.998 173.554 402.638 1
Cu 263.998 174.398 402.638 1
Cu 263.998 175.26 402.638 1
Cu 263.998 176.135 402.638 1
Cu 263.998 177.021 402.638 1
Cu 263.998 177.915 402.638 1
Cu 263.998 178.811 402.638 1
Cu 263.988 178.811 407.525 1
Cu 263.988 179.707 407.525 1
Cu 263.988 180.6 407.525 1
Cu 263.988 181.485 407.525 1
Cu 263.988 182.36 407.525 1
Cu 263.988 183.221 407.525 1
Cu 263.988 184.064 407.525 1
Cu 263.988 184.887 407.525 1
Cu 263.988 185.685 407.525 1
Cu 263.988 186.457 407.525 1
Cu 263.988 187.198 407.525 1
Cu 263.988 187.906 407.525 1
Cu 263.723 188.579 407.525 1
Cu 263.063 189.213 407.525 1
Cu 262.361 189.805 407.525 1
Cu 261.623 190.355 407.525 1
Cu 260.85 190.859 407.525 1
Cu 260.045 191.315 407.525 1
Cu 259.212 191.722 407.525 1
Cu 258.355 192.078 407.525 1
Cu 257.475 192.382 407.525 1
Cu 256.578 192.632 407.525 1
Cu 255.665 192.827 407.525 1
Cu 254.742 192.967 407.525 1
Cu 253.812 193.052 407.525 1
Cu 252.878 193.08 407.525 1
Cu 251.943 193.052 407.525 1
Cu 251.013 192.967 407.525 1
Cu 250.09 192.827 407.525 1
Cu 249.177 192.632 407.525 1
Cu 248.28 192.382 407.525 1
Cu 247.4 192.078 407.525 1
Cu 246.543 191.722 407.525 1
Cu 245.71 191.315 407.525 1
Cu 244.905 190.859 407.525 1
Cu 244.132 190.355 407.525 1
Cu 243.394 189.805 407.525 1
Cu 242.692 189.213 407.525 1
Cu 242.032 188.579 407.525 1
Cu 241.767 187.906 407.525 1
Cu 241.767 187.198 407.525 1
Cu 241.767 186.457 407.525 1
Cu 241.767 185.685 407.525 1
Cu 241.767 184.887 407.525 1
Cu 241.767 184.064 407.525 1
Cu 241.767 183.221 407.525 1
Cu 241.767 182.36 407.525 1
Cu 241.767 181.485 407.525 1
Cu 241.767 180.6 407.525 1
Cu 241.767 179.707 407.525 1
Cu 241.767 178.811 407.525 1
Cu 241.767 177.915 407.525 1
Cu 241.767 177.023 407.525 1
Cu 241.767 176.138 407.525 1
Cu 241.767 175.263 407.525 1
Cu 241.767 174.402 407.525 1
Cu 241.767 173.559 407.525 1
Cu 241.767 172.736 407.525 1
Cu 241.767 171.938 407.525 1
Cu 241.767 171.166 407.525 1
Cu 241.767 170.425 407.525 1
Cu 241.767 169.716 407.525 1
Cu 242.032 169.044 407.525 1
Cu 242.692 168.41 407.525 1
Cu 243.394 167.817 407.525 1
Cu 244.132 167.268 407.525 1
Cu 244.905 166.764 407.525 1
Cu 245.71 166.308 407.525 1
Cu 246.543 165.901 407.525 1
Cu 247.4 165.545 407.525 1
Cu 248.28 165.241 407.525 1
Cu 249.177 164.991 407.525 1
Cu 250.09 164.796 407.525 1
Cu 251.013 164.655 407.525 1
Cu 251.943 164.571 407.525 1
Cu 252.878 164.543 407.525 1
Cu 253.812 164.571 407.525 1
Cu 254.742 164.655 407.525 1
Cu 255.665 164.796 407.525 1
Cu 256.578 164.991 407.525 1
Cu 257.475 165.241 407.525 1
Cu 258.355 165.545 407.525 1
Cu 259.212 165.901 407.525 1
Cu 260.045 166.308 407.525 1
Cu 260.85 166.764 407.525 1
Cu 261.623 167.268 407.525 1
Cu 262.361 167.817 407.525 1
Cu 263.063 168.41 407.525 1
Cu 263.723 169.044 407.525 1
Cu 263.988 169.716 407.525 1
Cu 263.988 170.425 407.525 1
Cu 263.988 171.166 407.525 1
Cu 263.988 171.938 407.525 1
Cu 263.988 172.736 407.525 1
Cu 263.988 173.559 407.525 1
Cu 263.988 174.402 407.525 1
Cu 263.988 175.263 407.525 1
Cu 263.988 176.138 407.525 1
Cu 263.988 177.023 407.525 1
Cu 263.988 177.915 407.525 1
Cu 263.988 178.811 407.525 1
Cu 263.977 178.811 412.422 1
Cu 263.977 179.707 412.422 1
Cu 263.977 180.598 412.422 1
Cu 263.977 181.483 412.422 1
Cu 263.977 182.357 412.422 1
Cu 263.977 183.217 412.422 1
Cu 263.977 184.059 412.422 1
Cu 263.977 184.881 412.422 1
Cu 263.977 185.679 412.422 1
Cu 263.977 186.45 412.422 1
Cu 263.977 187.191 412.422 1
Cu 263.977 187.898 412.422 1
Cu 263.714 188.57 412.422 1
Cu 263.053 189.203 412.422 1
Cu 262.353 189.795 412.422 1
Cu 261.615 190.344 412.422 1
Cu 260.843 190.848 412.422 1
Cu 260.039 191.304 412.422 1
Cu 259.207 191.71 412.422 1
Cu 258.35 192.066 412.422 1
Cu 257.471 192.369 412.422 1
Cu 256.574 192.619 412.422 1
Cu 255.663 192.814 412.422 1
Cu 254.741 192.954 412.422 1
Cu 253.811 193.039 412.422 1
Cu 252.878 193.067 412.422 1
Cu 251.944 193.039 412.422 1
Cu 251.014 192.954 412.422 1
Cu 250.092 192.814 412.422 1
Cu 249.181 192.619 412.422 1
Cu 248.284 192.369 412.422 1
Cu 247.405 192.066 412.422 1
Cu 246.548 191.71 412.422 1
Cu 245.716 191.304 412.422 1
Cu 244.912 190.848 412.422 1
Cu 244.14 190.344 412.422 1
Cu 243.402 189.795 412.422 1
Cu 242.702 189.203 412.422 1
Cu 242.041 188.57 412.422 1
Cu 241.778 187.898 412.422 1
Cu 241.778 187.191 412.422 1
Cu 241.778 186.45 412.422 1
Cu 241.778 185.679 412.422 1
Cu 241.778 184.881 412.422 1
Cu 241.778 184.059 412.422 1
Cu 241.778 183.217 412.422 1
Cu 241.778 182.357 412.422 1
Cu 241.778 181.483 412.422 1
Cu 241.778 180.598 412.422 1
Cu 241.778 179.707 412.422 1
Cu 241.778 178.811 412.422 1
Cu 241.778 177.916 412.422 1
Cu 241.778 177.025 412.422 1
Cu 241.778 176.14 412.422 1
Cu 241.778 175.266 412.422 1
Cu 241.778 174.406 412.422 1
Cu 241.778 173.564 412.422 1
Cu 241.778 172.742 412.422 1
Cu 241.778 171.944 412.422 1
Cu 241.778 171.173 412.422 1
Cu 241.778 170.432 412.422 1
Cu 241.778 169.725 412.422 1
Cu 242.041 169.053 412.422 1
Cu 242.702 168.42 412.422 1
Cu 243.402 167.827 412.422 1
Cu 244.14 167.278 412.422 1
Cu 244.912 166.775 412.422 1
Cu 245.716 166.319 412.422 1
Cu 246.548 165.913 412.422 1
Cu 247.405 165.557 412.422 1
Cu 248.284 165.254 412.422 1
Cu 249.181 165.004 412.422 1
Cu 250.092 164.808 412.422 1
Cu 251.014 164.668 412.422 1
Cu 251.944 164.584 412.422 1
Cu 252.878 164.556 412.422 1
Cu 253.811 164.584 412.422 1
Cu 254.741 164.668 412.422 1
Cu 255.663 164.808 412.422 1
Cu 256.574 165.004 412.422 1
Cu 257.471 165.254 412.422 1
Cu 258.35 165.557 412.422 1
Cu 259.207 165.913 412.422 1
Cu 260.039 166.319 412.422 1
Cu 260.843 166.775 412.422 1
Cu 261.615 167.278 412.422 1
Cu 262.353 167.827 412.422 1
Cu 263.053 168.42 412.422 1
Cu 263.714 169.053 412.422 1
Cu 263.977 169.725 412.422 1
Cu 263.977 170.432 412.422 1
Cu 263.977 171.173 412.422 1
Cu 263.977 171.944 412.422 1
Cu 263.977 172.742 412.422 1
Cu 263.977 173.564 412.422 1
Cu 263.977 174.406 412.422 1
Cu 263.977 175.266 412.422 1
Cu 263.977 176.14 412.422 1
Cu 263.977 177.025 412.422 1
Cu 263.977 177.916 412.422 1
Cu 263.977 178.811 412.422 1
Cu 263.967 178.811 417.33 1
Cu 263.967 179.706 417.33 1
Cu 263.967 180.596 417.33 1
Cu 263.967 181.48 417.33 1
Cu 263.967 182.353 417.33 1
Cu 263.967 183.213 417.33 1
Cu 263.967 184.054 417.33 1
Cu 263.967 184.875 417.33 1
Cu 263.967 185.673 417.33 1
Cu 263.967 186.443 417.33 1
Cu 263.967 187.183 417.33 1
Cu 263.967 187.89 417.33 1
Cu 263.704 188.561 417.33 1
Cu 263.044 189.194 417.33 1
Cu 262.344 189.785 417.33 1
Cu 261.607 190.334 417.33 1
Cu 260.835 190.837 417.33 1
Cu 260.032 191.292 417.33 1
Cu 259.201 191.698 417.33 1
Cu 258.345 192.054 417.33 1
Cu 257.467 192.357 417.33 1
Cu 256.571 192.606 417.33 1
Cu 255.66 192.801 417.33 1
Cu 254.739 192.941 417.33 1
Cu 253.81 193.026 417.33 1
Cu 252.878 193.054 417.33 1
Cu 251.945 193.026 417.33 1
Cu 251.016 192.941 417.33 1
Cu 250.095 192.801 417.33 1
Cu 249.184 192.606 417.33 1
Cu 248.288 192.357 417.33 1
Cu 247.41 192.054 417.33 1
Cu 246.554 191.698 417.33 1
Cu 245.723 191.292 417.33 1
Cu 244.92 190.837 417.33 1
Cu 244.148 190.334 417.33 1
Cu 243.411 189.785 417.33 1
Cu 242.711 189.194 417.33 1
Cu 242.051 188.561 417.33 1
Cu 241.788 187.89 417.33 1
Cu 241.788 187.183 417.33 1
Cu 241.788 186.443 417.33 1
Cu 241.788 185.673 417.33 1
Cu 241.788 184.875 417.33 1
Cu 241.788 184.054 417.33 1
Cu 241.788 183.213 417.33 1
Cu 241.788 182.353 417.33 1
Cu 241.788 181.48 417.33 1
Cu 241.788 180.596 417.33 1
Cu 241.788 179.706 417.33 1
Cu 241.788 178.811 417.33 1
Cu 241.788 177.917 417.33 1
Cu 241.788 177.026 417.33 1
Cu 241.788 176.143 417.33 1
Cu 241.788 175.269 417.33 1
Cu 241.788 174.41 417.33 1
Cu 241.788 173.568 417.33 1
Cu 241.788 172.747 417.33 1
Cu 241.788 171.95 417.33 1
Cu 241.788 171.18 417.33 1
Cu 241.788 170.44 417.33 1
Cu 241.788 169.733 417.33 1
Cu 242.051 169.062 417.33 1
Cu 242.711 168.429 417.33 1
Cu 243.411 167.838 417.33 1
Cu 244.148 167.289 417.33 1
Cu 244.92 166.786 417.33 1
Cu 245.723 166.331 417.33 1
Cu 246.554 165.925 417.33 1
Cu 247.41 165.569 417.33 1
Cu 248.288 165.266 417.33 1
Cu 249.184 165.017 417.33 1
Cu 250.095 164.821 417.33 1
Cu 251.016 164.681 417.33 1
Cu 251.945 164.597 417.33 1
Cu 252.878 164.569 417.33 1
Cu 253.81 164.597 417.33 1
Cu 254.739 164.681 417.33 1
Cu 255.66 164.821 417.33 1
Cu 256.571 165.017 417.33 1
Cu 257.467 165.266 417.33 1
Cu 258.345 165.569 417.33 1
Cu 259.201 165.925 417.33 1
Cu 260.032 166.331 417.33 1
Cu 260.835 166.786 417.33 1
Cu 261.607 167.289 417.33 1
Cu 262.344 167.838 417.33 1
Cu 263.044 168.429 417.33 1
Cu 263.704 169.062 417.33 1
Cu 263.967 169.733 417.33 1
Cu 263.967 170.44 417.33 1
Cu 263.967 171.18 417.33 1
Cu 263.967 171.95 417.33 1
Cu 263.967 172.747 417.33 1
Cu 263.967 173.568 417.33 1
Cu 263.967 174.41 417.33 1
Cu 263.967 175.269 417.33 1
Cu 263.967 176.143 417.33 1
Cu 263.967 177.026 417.33 1
Cu 263.967 177.917 417.33 1
Cu 263.967 178.811 417.33 1
Cu 263.957 178.811 422.247 1
Cu 263.957 179.705 422.247 1
Cu 263.957 180.595 422.247 1
Cu 263.957 181.478 422.247 1
Cu 263.957 182.35 422.247 1
Cu 263.957 183.208 422.247 1
Cu 263.957 184.049 422.247 1
Cu 263.957 184.87 422.247 1
Cu 263.957 185.666 422.247 1
Cu 263.957 186.436 422.247 1
Cu 263.957 187.175 422.247 1
Cu 263.957 187.881 422.247 1
Cu 263.693 188.552 422.247 1
Cu 263.034 189.184 422.247 1
Cu 262.335 189.775 422.247 1
Cu 261.599 190.323 422.247 1
Cu 260.828 190.825 422.247 1
Cu 260.025 191.28 422.247 1
Cu 259.195 191.686 422.247 1
Cu 258.339 192.041 422.247 1
Cu 257.462 192.344 422.247 1
Cu 256.567 192.593 422.247 1
Cu 255.658 192.788 422.247 1
Cu 254.737 192.928 422.247 1
Cu 253.809 193.012 422.247 1
Cu 252.878 193.04 422.247 1
Cu 251.946 193.012 422.247 1
Cu 251.018 192.928 422.247 1
Cu 250.097 192.788 422.247 1
Cu 249.188 192.593 422.247 1
Cu 248.293 192.344 422.247 1
Cu 247.416 192.041 422.247 1
Cu 246.56 191.686 422.247 1
Cu 245.73 191.28 422.247 1
Cu 244.927 190.825 422.247 1
Cu 244.156 190.323 422.247 1
Cu 243.42 189.775 422.247 1
Cu 242.721 189.184 422.247 1
Cu 242.062 188.552 422.247 1
Cu 241.798 187.881 422.247 1
Cu 241.798 187.175 422.247 1
Cu 241.798 186.436 422.247 1
Cu 241.798 185.666 422.247 1
Cu 241.798 184.87 422.247 1
Cu 241.798 184.049 422.247 1
Cu 241.798 183.208 422.247 1
Cu 241.798 182.35 422.247 1
Cu 241.798 181.478 422.247 1
Cu 241.798 180.595 422.247 1
Cu 241.798 179.705 422.247 1
Cu 241.798 178.811 422.247 1
Cu 241.798 177.918 422.247 1
Cu 241.798 177.028 422.247 1
Cu 241.798 176.145 422.247 1
Cu 241.798 175.273 422.247 1
Cu 241.798 174.414 422.247 1
Cu 241.798 173.573 422.247 1
Cu 241.798 172.753 422.247 1
Cu 241.798 171.957 422.247 1
Cu 241.798 171.187 422.247 1
Cu 241.798 170.448 422.247 1
Cu 241.798 169.742 422.247 1
Cu 242.062 169.071 422.247 1
Cu 242.721 168.439 422.247 1
Cu 243.42 167.848 422.247 1
Cu 244.156 167.3 422.247 1
Cu 244.927 166.798 422.247 1
Cu 245.73 166.342 422.247 1
Cu 246.56 165.937 422.247 1
Cu 247.416 165.582 422.247 1
Cu 248.293 165.279 422.247 1
Cu 249.188 165.03 422.247 1
Cu 250.097 164.835 422.247 1
Cu 251.018 164.695 422.247 1
Cu 251.946 164.611 422.247 1
Cu 252.878 164.582 422.247 1
Cu 253.809 164.611 422.247 1
Cu 254.737 164.695 422.247 1
Cu 255.658 164.835 422.247 1
Cu 256.567 165.03 422.247 1
Cu 257.462 165.279 422.247 1
Cu 258.339 165.582 422.247 1
Cu 259.195 165.937 422.247 1
Cu 260.025 166.342 422.247 1
Cu 260.828 166.798 422.247 1
Cu 261.599 167.3 422.247 1
Cu 262.335 167.848 422.247 1
Cu 263.034 168.439 422.247 1
Cu 263.693 169.071 422.247 1
Cu 263.957 169.742 422.247 1
Cu 263.957 170.448 422.247 1
Cu 263.957 171.187 422.247 1
Cu 263.957 171.957 422.247 1
Cu 263.957 172.753 422.247 1
Cu 263.957 173.573 422.247 1
Cu 263.957 174.414 422.247 1
Cu 263.957 175.273 422.247 1
Cu 263.957 176.145 422.247 1
Cu 263.957 177.028 422.247 1
Cu 263.957 177.918 422.247 1
Cu 263.957 178.811 422.247 1
Cu 263.946 178.811 427.175 1
Cu 263.946 179.704 427.175 1
Cu 263.946 180.593 427.175 1
Cu 263.946 181.475 427.175 1
Cu 263.946 182.347 427.175 1
Cu 263.946 183.204 427.175 1
Cu 263.946 184.044 427.175 1
Cu 263.946 184.864 427.175 1
Cu 263.946 185.66 427.175 1
Cu 263.946 186.428 427.175 1
Cu 263.946 187.167 427.175 1
Cu 263.946 187.873 427.175 1
Cu 263.683 188.542 427.175 1
Cu 263.025 189.174 427.175 1
Cu 262.326 189.765 427.175 1
Cu 261.59 190.312 427.175 1
Cu 260.82 190.814 427.175 1
Cu 260.019 191.268 427.175 1
Cu 259.189 191.674 427.175 1
Cu 258.334 192.028 427.175 1
Cu 257.458 192.331 427.175 1
Cu 256.564 192.58 427.175 1
Cu 255.655 192.775 427.175 1
Cu 254.735 192.915 427.175 1
Cu 253.808 192.999 427.175 1
Cu 252.878 193.027 427.175 1
Cu 251.947 192.999 427.175 1
Cu 251.02 192.915 427.175 1
Cu 250.1 192.775 427.175 1
Cu 249.191 192.58 427.175 1
Cu 248.297 192.331 427.175 1
Cu 247.421 192.028 427.175 1
Cu 246.566 191.674 427.175 1
Cu 245.736 191.268 427.175 1
Cu 244.935 190.814 427.175 1
Cu 244.165 190.312 427.175 1
Cu 243.429 189.765 427.175 1
Cu 242.73 189.174 427.175 1
Cu 242.072 188.542 427.175 1
Cu 241.809 187.873 427.175 1
Cu 241.809 187.167 427.175 1
Cu 241.809 186.428 427.175 1
Cu 241.809 185.66 427.175 1
Cu 241.809 184.864 427.175 1
Cu 241.809 184.044 427.175 1
Cu 241.809 183.204 427.175 1
Cu 241.809 182.347 427.175 1
Cu 241.809 181.475 427.175 1
Cu 241.809 180.593 427.175 1
Cu 241.809 179.704 427.175 1
Cu 241.809 178.811 427.175 1
Cu 241.809 177.919 427.175 1
Cu 241.809 177.03 427.175 1
Cu 241.809 176.148 427.175 1
Cu 241.809 175.276 427.175 1
Cu 241.809 174.419 427.175 1
Cu 241.809 173.578 427.175 1
Cu 241.809 172.759 427.175 1
Cu 241.809 171.963 427.175 1
Cu 241.809 171.194 427.175 1
Cu 241.809 170.456 427.175 1
Cu 241.809 169.75 427.175 1
Cu 242.072 169.08 427.175 1
Cu 242.73 168.449 427.175 1
Cu 243.429 167.858 427.175 1
Cu 244.165 167.311 427.175 1
Cu 244.935 166.809 427.175 1
Cu 245.736 166.354 427.175 1
Cu 246.566 165.949 427.175 1
Cu 247.421 165.594 427.175 1
Cu 248.297 165.292 427.175 1
Cu 249.191 165.043 427.175 1
Cu 250.1 164.848 427.175 1
Cu 251.02 164.708 427.175 1
Cu 251.947 164.624 427.175 1
Cu 252.878 164.596 427.175 1
Cu 253.808 164.624 427.175 1
Cu 254.735 164.708 427.175 1
Cu 255.655 164.848 427.175 1
Cu 256.564 165.043 427.175 1
Cu 257.458 165.292 427.175 1
Cu 258.334 165.594 427.175 1
Cu 259.189 165.949 427.175 1
Cu 260.019 166.354 427.175 1
Cu 260.82 166.809 427.175 1
Cu 261.59 167.311 427.175 1
Cu 262.326 167.858 427.175 1
Cu 263.025 168.449 427.175 1
Cu 263.683 169.08 427.175 1
Cu 263.946 169.75 427.175 1
Cu 263.946 170.456 427.175 1
Cu 263.946 171.194 427.175 1
Cu 263.946 171.963 427.175 1
Cu 263.946 172.759 427.175 1
Cu 263.946 173.578 427.175 1
Cu 263.946 174.419 427.175 1
Cu 263.946 175.276 427.175 1
Cu 263.946 176.148 427.175 1
Cu 263.946 177.03 427.175 1
Cu 263.946 177.919 427.175 1
Cu 263.946 178.811 427.175 1
Cu 263.935 178.811 432.113 1
Cu 263.935 179.703 432.113 1
Cu 263.935 180.591 432.113 1
Cu 263.935 181.473 432.113 1
Cu 263.935 182.343 432.113 1
Cu 263.935 183.2 432.113 1
Cu 263.935 184.039 432.113 1
Cu 263.935 184.858 432.113 1
Cu 263.935 185.653 432.113 1
Cu 263.935 186.421 432.113 1
Cu 263.935 187.159 432.113 1
Cu 263.935 187.864 432.113 1
Cu 263.673 188.533 432.113 1
Cu 263.015 189.164 432.113 1
Cu 262.317 189.754 432.113 1
Cu 261.582 190.301 432.113 1
Cu 260.812 190.802 432.113 1
Cu 260.012 191.256 432.113 1
Cu 259.183 191.661 432.113 1
Cu 258.329 192.016 432.113 1
Cu 257.454 192.318 432.113 1
Cu 256.56 192.567 432.113 1
Cu 255.652 192.761 432.113 1
Cu 254.734 192.901 432.113 1
Cu 253.807 192.985 432.113 1
Cu 252.878 193.013 432.113 1
Cu 251.948 192.985 432.113 1
Cu 251.021 192.901 432.113 1
Cu 250.103 192.761 432.113 1
Cu 249.195 192.567 432.113 1
Cu 248.301 192.318 432.113 1
Cu 247.426 192.016 432.113 1
Cu 246.572 191.661 432.113 1
Cu 245.743 191.256 432.113 1
Cu 244.943 190.802 432.113 1
Cu 244.173 190.301 432.113 1
Cu 243.438 189.754 432.113 1
Cu 242.74 189.164 432.113 1
Cu 242.082 188.533 432.113 1
Cu 241.82 187.864 432.113 1
Cu 241.82 187.159 432.113 1
Cu 241.82 186.421 432.113 1
Cu 241.82 185.653 432.113 1
Cu 241.82 184.858 432.113 1
Cu 241.82 184.039 432.113 1
Cu 241.82 183.2 432.113 1
Cu 241.82 182.343 432.113 1
Cu 241.82 181.473 432.113 1
Cu 241.82 180.591 432.113 1
Cu 241.82 179.703 432.113 1
Cu 241.82 178.811 432.113 1
Cu 241.82 177.92 432.113 1
Cu 241.82 177.031 432.113 1
Cu 241.82 176.15 432.113 1
Cu 241.82 175.28 432.113 1
Cu 241.82 174.423 432.113 1
Cu 241.82 173.583 432.113 1
Cu 241.82 172.765 432.113 1
Cu 241.82 171.97 432.113 1
Cu 241.82 171.202 432.113 1
Cu 241.82 170.464 432.113 1
Cu 241.82 169.759 432.113 1
Cu 242.082 169.09 432.113 1
Cu 242.74 168.459 432.113 1
Cu 243.438 167.869 432.113 1
Cu 244.173 167.322 432.113 1
Cu 244.943 166.821 432.113 1
Cu 245.743 166.366 432.113 1
Cu 246.572 165.961 432.113 1
Cu 247.426 165.607 432.113 1
Cu 248.301 165.305 432.113 1
Cu 249.195 165.056 432.113 1
Cu 250.103 164.861 432.113 1
Cu 251.021 164.722 432.113 1
Cu 251.948 164.638 432.113 1
Cu 252.878 164.61 432.113 1
Cu 253.807 164.638 432.113 1
Cu 254.734 164.722 432.113 1
Cu 255.652 164.861 432.113 1
Cu 256.56 165.056 432.113 1
Cu 257.454 165.305 432.113 1
Cu 258.329 165.607 432.113 1
Cu 259.183 165.961 432.113 1
Cu 260.012 166.366 432.113 1
Cu 260.812 166.821 432.113 1
Cu 261.582 167.322 432.113 1
Cu 262.317 167.869 432.113 1
Cu 263.015 168.459 432.113 1
Cu 263.673 169.09 432.113 1
Cu 263.935 169.759 432.113 1
Cu 263.935 170.464 432.113 1
Cu 263.935 171.202 432.113 1
Cu 263.935 171.97 432.113 1
Cu 263.935 172.765 432.113 1
Cu 263.935 173.583 432.113 1
Cu 263.935 174.423 432.113 1
Cu 263.935 175.28 432.113 1
Cu 263.935 176.15 432.113 1
Cu 263.935 177.031 432.113 1
Cu 263.935 177.92 432.113 1
Cu 263.935 178.811 432.113 1
Cu 263.925 178.811 437.06 1
Cu 263.925 179.702 437.06 1
Cu 263.925 180.59 437.06 1
Cu 263.925 181.47 437.06 1
Cu 263.925 182.34 437.06 1
Cu 263.925 183.196 437.06 1
Cu 263.925 184.034 437.06 1
Cu 263.925 184.852 437.06 1
Cu 263.925 185.646 437.06 1
Cu 263.925 186.413 437.06 1
Cu 263.925 187.151 437.06 1
Cu 263.925 187.855 437.06 1
Cu 263.662 188.523 437.06 1
Cu 263.005 189.154 437.06 1
Cu 262.308 189.743 437.06 1
Cu 261.573 190.289 437.06 1
Cu 260.805 190.79 437.06 1
Cu 260.005 191.244 437.06 1
Cu 259.177 191.649 437.06 1
Cu 258.324 192.003 437.06 1
Cu 257.449 192.305 437.06 1
Cu 256.557 192.553 437.06 1
Cu 255.65 192.748 437.06 1
Cu 254.732 192.887 437.06 1
Cu 253.806 192.971 437.06 1
Cu 252.878 192.999 437.06 1
Cu 251.949 192.971 437.06 1
Cu 251.023 192.887 437.06 1
Cu 250.105 192.748 437.06 1
Cu 249.198 192.553 437.06 1
Cu 248.306 192.305 437.06 1
Cu 247.431 192.003 437.06 1
Cu 246.578 191.649 437.06 1
Cu 245.75 191.244 437.06 1
Cu 244.95 190.79 437.06 1
Cu 244.182 190.289 437.06 1
Cu 243.447 189.743 437.06 1
Cu 242.75 189.154 437.06 1
Cu 242.093 188.523 437.06 1
Cu 241.83 187.855 437.06 1
Cu 241.83 187.151 437.06 1
Cu 241.83 186.413 437.06 1
Cu 241.83 185.646 437.06 1
Cu 241.83 184.852 437.06 1
Cu 241.83 184.034 437.06 1
Cu 241.83 183.196 437.06 1
Cu 241.83 182.34 437.06 1
Cu 241.83 181.47 437.06 1
Cu 241.83 180.59 437.06 1
Cu 241.83 179.702 437.06 1
Cu 241.83 178.811 437.06 1
Cu 241.83 177.921 437.06 1
Cu 241.83 177.033 437.06 1
Cu 241.83 176.153 437.06 1
Cu 241.83 175.283 437.06 1
Cu 241.83 174.427 437.06 1
Cu 241.83 173.589 437.06 1
Cu 241.83 172.771 437.06 1
Cu 241.83 171.976 437.06 1
Cu 241.83 171.209 437.06 1
Cu 241.83 170.472 437.06 1
Cu 241.83 169.768 437.06 1
Cu 242.093 169.099 437.06 1
Cu 242.75 168.469 437.06 1
Cu 243.447 167.88 437.06 1
Cu 244.182 167.333 437.06 1
Cu 244.95 166.832 437.06 1
Cu 245.75 166.379 437.06 1
Cu 246.578 165.974 437.06 1
Cu 247.431 165.62 437.06 1
Cu 248.306 165.318 437.06 1
Cu 249.198 165.07 437.06 1
Cu 250.105 164.875 437.06 1
Cu 251.023 164.736 437.06 1
Cu 251.949 164.652 437.06 1
Cu 252.878 164.624 437.06 1
Cu 253.806 164.652 437.06 1
Cu 254.732 164.736 437.06 1
Cu 255.65 164.875 437.06 1
Cu 256.557 165.07 437.06 1
Cu 257.449 165.318 437.06 1
Cu 258.324 165.62 437.06 1
Cu 259.177 165.974 437.06 1
Cu 260.005 166.379 437.06 1
Cu 260.805 166.832 437.06 1
Cu 261.573 167.333 437.06 1
Cu 262.308 167.88 437.06 1
Cu 263.005 168.469 437.06 1
Cu 263.662 169.099 437.06 1
Cu 263.925 169.768 437.06 1
Cu 263.925 170.472 437.06 1
Cu 263.925 171.209 437.06 1
Cu 263.925 171.976 437.06 1
Cu 263.925 172.771 437.06 1
Cu 263.925 173.589 437.06 1
Cu 263.925 174.427 437.06 1
Cu 263.925 175.283 437.06 1
Cu 263.925 176.153 437.06 1
Cu 263.925 177.033 437.06 1
Cu 263.925 177.921 437.06 1
Cu 263.925 178.811 437.06 1
Cu 263.914 178.811 442.018 1
Cu 263.914 179.701 442.018 1
Cu 263.914 180.588 442.018 1
Cu 263.914 181.467 442.018 1
Cu 263.914 182.336 442.018 1
Cu 263.914 183.191 442.018 1
Cu 263.914 184.029 442.018 1
Cu 263.914 184.846 442.018 1
Cu 263.914 185.639 442.018 1
Cu 263.914 186.406 442.018 1
Cu 263.914 187.142 442.018 1
Cu 263.914 187.846 442.018 1
Cu 263.651 188.514 442.018 1
Cu 262.995 189.143 442.018 1
Cu 262.298 189.732 442.018 1
Cu 261.565 190.278 442.018 1
Cu 260.797 190.778 442.018 1
Cu 259.997 191.232 442.018 1
Cu 259.17 191.636 442.018 1
Cu 258.318 191.989 442.018 1
Cu 257.445 192.291 442.018 1
Cu 256.553 192.539 442.018 1
Cu 255.647 192.734 442.018 1
Cu 254.73 192.873 442.018 1
Cu 253.806 192.957 442.018 1
Cu 252.878 192.985 442.018 1
Cu 251.95 192.957 442.018 1
Cu 251.025 192.873 442.018 1
Cu 250.108 192.734 442.018 1
Cu 249.202 192.539 442.018 1
Cu 248.31 192.291 442.018 1
Cu 247.437 191.989 442.018 1
Cu 246.585 191.636 442.018 1
Cu 245.758 191.232 442.018 1
Cu 244.958 190.778 442.018 1
Cu 244.19 190.278 442.018 1
Cu 243.457 189.732 442.018 1
Cu 242.76 189.143 442.018 1
Cu 242.104 188.514 442.018 1
Cu 241.842 187.846 442.018 1
Cu 241.842 187.142 442.018 1
Cu 241.842 186.406 442.018 1
Cu 241.842 185.639 442.018 1
Cu 241.842 184.846 442.018 1
Cu 241.842 184.029 442.018 1
Cu 241.842 183.191 442.018 1
Cu 241.842 182.336 442.018 1
Cu 241.842 181.467 442.018 1
Cu 241.842 180.588 442.018 1
Cu 241.842 179.701 442.018 1
Cu 241.842 178.811 442.018 1
Cu 241.842 177.921 442.018 1
Cu 241.842 177.035 442.018 1
Cu 241.842 176.156 442.018 1
Cu 241.842 175.287 442.018 1
Cu 241.842 174.432 442.018 1
Cu 241.842 173.594 442.018 1
Cu 241.842 172.777 442.018 1
Cu 241.842 171.983 442.018 1
Cu 241.842 171.217 442.018 1
Cu 241.842 170.481 442.018 1
Cu 241.842 169.777 442.018 1
Cu 242.104 169.109 442.018 1
Cu 242.76 168.479 442.018 1
Cu 243.457 167.891 442.018 1
Cu 244.19 167.345 442.018 1
Cu 244.958 166.844 442.018 1
Cu 245.758 166.391 442.018 1
Cu 246.585 165.987 442.018 1
Cu 247.437 165.633 442.018 1
Cu 248.31 165.332 442.018 1
Cu 249.202 165.083 442.018 1
Cu 250.108 164.889 442.018 1
Cu 251.025 164.75 442.018 1
Cu 251.95 164.666 442.018 1
Cu 252.878 164.638 442.018 1
Cu 253.806 164.666 442.018 1
Cu 254.73 164.75 442.018 1
Cu 255.647 164.889 442.018 1
Cu 256.553 165.083 442.018 1
Cu 257.445 165.332 442.018 1
Cu 258.318 165.633 442.018 1
Cu 259.17 165.987 442.018 1
Cu 259.997 166.391 442.018 1
Cu 260.797 166.844 442.018 1
Cu 261.565 167.345 442.018 1
Cu 262.298 167.891 442.018 1
Cu 262.995 168.479 442.018 1
Cu 263.651 169.109 442.018 1
Cu 263.914 169.777 442.018 1
Cu 263.914 170.481 442.018 1
Cu 263.914 171.217 442.018 1
Cu 263.914 171.983 442.018 1
Cu 263.914 172.777 442.018 1
Cu 263.914 173.594 442.018 1
Cu 263.914 174.432 442.018 1
Cu 263.914 175.287 442.018 1
Cu 263.914 176.156 442.018 1
Cu 263.914 177.035 442.018 1
Cu 263.914 177.921 442.018 1
Cu 263.914 178.811 442.018 1
Cu 263.902 178.811 446.985 1
Cu 263.902 179.7 446.985 1
Cu 263.902 180.586 446.985 1
Cu 263.902 181.465 446.985 1
Cu 263.902 182.333 446.985 1
Cu 263.902 183.187 446.985 1
Cu 263.902 184.024 446.985 1
Cu 263.902 184.84 446.985 1
Cu 263.902 185.633 446.985 1
Cu 263.902 186.398 446.985 1
Cu 263.902 187.134 446.985 1
Cu 263.902 187.837 446.985 1
Cu 263.64 188.504 446.985 1
Cu 262.984 189.133 446.985 1
Cu 262.289 189.721 446.985 1
Cu 261.556 190.266 446.985 1
Cu 260.789 190.766 446.985 1
Cu 259.99 191.219 446.985 1
Cu 259.164 191.623 446.985 1
Cu 258.313 191.976 446.985 1
Cu 257.44 192.277 446.985 1
Cu 256.549 192.525 446.985 1
Cu 255.644 192.72 446.985 1
Cu 254.728 192.859 446.985 1
Cu 253.805 192.942 446.985 1
Cu 252.878 192.97 446.985 1
Cu 251.95 192.942 446.985 1
Cu 251.027 192.859 446.985 1
Cu 250.111 192.72 446.985 1
Cu 249.206 192.525 446.985 1
Cu 248.315 192.277 446.985 1
Cu 247.442 191.976 446.985 1
Cu 246.591 191.623 446.985 1
Cu 245.765 191.219 446.985 1
Cu 244.966 190.766 446.985 1
Cu 244.199 190.266 446.985 1
Cu 243.466 189.721 446.985 1
Cu 242.771 189.133 446.985 1
Cu 242.115 188.504 446.985 1
Cu 241.853 187.837 446.985 1
Cu 241.853 187.134 446.985 1
Cu 241.853 186.398 446.985 1
Cu 241.853 185.633 446.985 1
Cu 241.853 184.84 446.985 1
Cu 241.853 184.024 446.985 1
Cu 241.853 183.187 446.985 1
Cu 241.853 182.333 446.985 1
Cu 241.853 181.465 446.985 1
Cu 241.853 180.586 446.985 1
Cu 241.853 179.7 446.985 1
Cu 241.853 178.811 446.985 1
Cu 241.853 177.922 446.985 1
Cu 241.853 177.037 446.985 1
Cu 241.853 176.158 446.985 1
Cu 241.853 175.29 446.985 1
Cu 241.853 174.436 446.985 1
Cu 241.853 173.599 446.985 1
Cu 241.853 172.783 446.985 1
Cu 241.853 171.99 446.985 1
Cu 241.853 171.225 446.985 1
Cu 241.853 170.489 446.985 1
Cu 241.853 169.786 446.985 1
Cu 242.115 169.119 446.985 1
Cu 242.771 168.49 446.985 1
Cu 243.466 167.902 446.985 1
Cu 244.199 167.357 446.985 1
Cu 244.966 166.857 446.985 1
Cu 245.765 166.404 446.985 1
Cu 246.591 166 446.985 1
Cu 247.442 165.647 446.985 1
Cu 248.315 165.345 446.985 1
Cu 249.206 165.097 446.985 1
Cu 250.111 164.903 446.985 1
Cu 251.027 164.764 446.985 1
Cu 251.95 164.68 446.985 1
Cu 252.878 164.652 446.985 1
Cu 253.805 164.68 446.985 1
Cu 254.728 164.764 446.985 1
Cu 255.644 164.903 446.985 1
Cu 256.549 165.097 446.985 1
Cu 257.44 165.345 446.985 1
Cu 258.313 165.647 446.985 1
Cu 259.164 166 446.985 1
Cu 259.99 166.404 446.985 1
Cu 260.789 166.857 446.985 1
Cu 261.556 167.357 446.985 1
Cu 262.289 167.902 446.985 1
Cu 262.984 168.49 446.985 1
Cu 263.64 169.119 446.985 1
Cu 263.902 169.786 446.985 1
Cu 263.902 170.489 446.985 1
Cu 263.902 171.225 446.985 1
Cu 263.902 171.99 446.985 1
Cu 263.902 172.783 446.985 1
Cu 263.902 173.599 446.985 1
Cu 263.902 174.436 446.985 1
Cu 263.902 175.29 446.985 1
Cu 263.902 176.158 446.985 1
Cu 263.902 177.037 446.985 1
Cu 263.902 177.922 446.985 1
Cu 263.902 178.811 446.985 1
Cu 263.891 178.811 451.961 1
Cu 263.891 179.7 451.961 1
Cu 263.891 180.584 451.961 1
Cu 263.891 181.462 451.961 1
Cu 263.891 182.329 451.961 1
Cu 263.891 183.182 451.961 1
Cu 263.891 184.018 451.961 1
Cu 263.891 184.834 451.961 1
Cu 263.891 185.625 451.961 1
Cu 263.891 186.39 451.961 1
Cu 263.891 187.125 451.961 1
Cu 263.891 187.827 451.961 1
Cu 263.629 188.494 451.961 1
Cu 262.974 189.122 451.961 1
Cu 262.279 189.71 451.961 1
Cu 261.547 190.254 451.961 1
Cu 260.78 190.754 451.961 1
Cu 259.983 191.206 451.961 1
Cu 259.157 191.61 451.961 1
Cu 258.307 191.962 451.961 1
Cu 257.435 192.263 451.961 1
Cu 256.545 192.511 451.961 1
Cu 255.641 192.705 451.961 1
Cu 254.726 192.844 451.961 1
Cu 253.804 192.928 451.961 1
Cu 252.878 192.956 451.961 1
Cu 251.951 192.928 451.961 1
Cu 251.029 192.844 451.961 1
Cu 250.114 192.705 451.961 1
Cu 249.21 192.511 451.961 1
Cu 248.32 192.263 451.961 1
Cu 247.448 191.962 451.961 1
Cu 246.598 191.61 451.961 1
Cu 245.772 191.206 451.961 1
Cu 244.975 190.754 451.961 1
Cu 244.208 190.254 451.961 1
Cu 243.476 189.71 451.961 1
Cu 242.781 189.122 451.961 1
Cu 242.126 188.494 451.961 1
Cu 241.864 187.827 451.961 1
Cu 241.864 187.125 451.961 1
Cu 241.864 186.39 451.961 1
Cu 241.864 185.625 451.961 1
Cu 241.864 184.834 451.961 1
Cu 241.864 184.018 451.961 1
Cu 241.864 183.182 451.961 1
Cu 241.864 182.329 451.961 1
Cu 241.864 181.462 451.961 1
Cu 241.864 180.584 451.961 1
Cu 241.864 179.7 451.961 1
Cu 241.864 178.811 451.961 1
Cu 241.864 177.923 451.961 1
Cu 241.864 177.039 451.961 1
Cu 241.864 176.161 451.961 1
Cu 241.864 175.294 451.961 1
Cu 241.864 174.441 451.961 1
Cu 241.864 173.605 451.961 1
Cu 241.864 172.789 451.961 1
Cu 241.864 171.997 451.961 1
Cu 241.864 171.233 451.961 1
Cu 241.864 170.498 451.961 1
Cu 241.864 169.795 451.961 1
Cu 242.126 169.129 451.961 1
Cu 242.781 168.501 451.961 1
Cu 243.476 167.913 451.961 1
Cu 244.208 167.368 451.961 1
Cu 244.975 166.869 451.961 1
Cu 245.772 166.417 451.961 1
Cu 246.598 166.013 451.961 1
Cu 247.448 165.66 451.961 1
Cu 248.32 165.359 451.961 1
Cu 249.21 165.111 451.961 1
Cu 250.114 164.918 451.961 1
Cu 251.029 164.779 451.961 1
Cu 251.951 164.695 451.961 1
Cu 252.878 164.667 451.961 1
Cu 253.804 164.695 451.961 1
Cu 254.726 164.779 451.961 1
Cu 255.641 164.918 451.961 1
Cu 256.545 165.111 451.961 1
Cu 257.435 165.359 451.961 1
Cu 258.307 165.66 451.961 1
Cu 259.157 166.013 451.961 1
Cu 259.983 166.417 451.961 1
Cu 260.78 166.869 451.961 1
Cu 261.547 167.368 451.961 1
Cu 262.279 167.913 451.961 1
Cu 262.974 168.501 451.961 1
Cu 263.629 169.129 451.961 1
Cu 263.891 169.795 451.961 1
Cu 263.891 170.498 451.961 1
Cu 263.891 171.233 451.961 1
Cu 263.891 171.997 451.961 1
Cu 263.891 172.789 451.961 1
Cu 263.891 173.605 451.961 1
Cu 263.891 174.441 451.961 1
Cu 263.891 175.294 451.961 1
Cu 263.891 176.161 451.961 1
Cu 263.891 177.039 451.961 1
Cu 263.891 177.923 451.961 1
Cu 263.891 178.811 451.961 1
Cu 263.879 178.811 456.948 1
Cu 263.879 179.699 456.948 1
Cu 263.879 180.582 456.948 1
Cu 263.879 181.459 456.948 1
Cu 263.879 182.325 456.948 1
Cu 263.879 183.178 456.948 1
Cu 263.879 184.013 456.948 1
Cu 263.879 184.827 456.948 1
Cu 263.879 185.618 456.948 1
Cu 263.879 186.382 456.948 1
Cu 263.879 187.116 456.948 1
Cu 263.879 187.818 456.948 1
Cu 263.618 188.484 456.948 1
Cu 262.963 189.111 456.948 1
Cu 262.269 189.698 456.948 1
Cu 261.538 190.242 456.948 1
Cu 260.772 190.741 456.948 1
Cu 259.975 191.193 456.948 1
Cu 259.151 191.596 456.948 1
Cu 258.301 191.949 456.948 1
Cu 257.43 192.249 456.948 1
Cu 256.542 192.497 456.948 1
Cu 255.638 192.691 456.948 1
Cu 254.724 192.829 456.948 1
Cu 253.803 192.913 456.948 1
Cu 252.878 192.941 456.948 1
Cu 251.952 192.913 456.948 1
Cu 251.031 192.829 456.948 1
Cu 250.117 192.691 456.948 1
Cu 249.213 192.497 456.948 1
Cu 248.325 192.249 456.948 1
Cu 247.454 191.949 456.948 1
Cu 246.604 191.596 456.948 1
Cu 245.78 191.193 456.948 1
Cu 244.983 190.741 456.948 1
Cu 244.217 190.242 456.948 1
Cu 243.486 189.698 456.948 1
Cu 242.792 189.111 456.948 1
Cu 242.137 188.484 456.948 1
Cu 241.876 187.818 456.948 1
Cu 241.876 187.116 456.948 1
Cu 241.876 186.382 456.948 1
Cu 241.876 185.618 456.948 1
Cu 241.876 184.827 456.948 1
Cu 241.876 184.013 456.948 1
Cu 241.876 183.178 456.948 1
Cu 241.876 182.325 456.948 1
Cu 241.876 181.459 456.948 1
Cu 241.876 180.582 456.948 1
Cu 241.876 179.699 456.948 1
Cu 241.876 178.811 456.948 1
Cu 241.876 177.924 456.948 1
Cu 241.876 177.041 456.948 1
Cu 241.876 176.164 456.948 1
Cu 241.876 175.298 456.948 1
Cu 241.876 174.445 456.948 1
Cu 241.876 173.61 456.948 1
Cu 241.876 172.795 456.948 1
Cu 241.876 172.004 456.948 1
Cu 241.876 171.24 456.948 1
Cu 241.876 170.506 456.948 1
Cu 241.876 169.805 456.948 1
Cu 242.137 169.139 456.948 1
Cu 242.792 168.511 456.948 1
Cu 243.486 167.924 456.948 1
Cu 244.217 167.38 456.948 1
Cu 244.983 166.882 456.948 1
Cu 245.78 166.43 456.948 1
Cu 246.604 166.027 456.948 1
Cu 247.454 165.674 456.948 1
Cu 248.325 165.374 456.948 1
Cu 249.213 165.126 456.948 1
Cu 250.117 164.932 456.948 1
Cu 251.031 164.793 456.948 1
Cu 251.952 164.71 456.948 1
Cu 252.878 164.682 456.948 1
Cu 253.803 164.71 456.948 1
Cu 254.724 164.793 456.948 1
Cu 255.638 164.932 456.948 1
Cu 256.542 165.126 456.948 1
Cu 257.43 165.374 456.948 1
Cu 258.301 165.674 456.948 1
Cu 259.151 166.027 456.948 1
Cu 259.975 166.43 456.948 1
Cu 260.772 166.882 456.948 1
Cu 261.538 167.38 456.948 1
Cu 262.269 167.924 456.948 1
Cu 262.963 168.511 456.948 1
Cu 263.618 169.139 456.948 1
Cu 263.879 169.805 456.948 1
Cu 263.879 170.506 456.948 1
Cu 263.879 171.24 456.948 1
Cu 263.879 172.004 456.948 1
Cu 263.879 172.795 456.948 1
Cu 263.879 173.61 456.948 1
Cu 263.879 174.445 456.948 1
Cu 263.879 175.298 456.948 1
Cu 263.879 176.164 456.948 1
Cu 263.879 177.041 456.948 1
Cu 263.879 177.924 456.948 1
Cu 263.879 178.811 456.948 1
Cu 263.868 178.811 461.943 1
Cu 263.868 179.698 461.943 1
Cu 263.868 180.58 461.943 1
Cu 263.868 181.456 461.943 1
Cu 263.868 182.322 461.943 1
Cu 263.868 183.173 461.943 1
Cu 263.868 184.007 461.943 1
Cu 263.868 184.821 461.943 1
Cu 263.868 185.611 461.943 1
Cu 263.868 186.374 461.943 1
Cu 263.868 187.108 461.943 1
Cu 263.868 187.808 461.943 1
Cu 263.606 188.473 461.943 1
Cu 262.953 189.1 461.943 1
Cu 262.259 189.687 461.943 1
Cu 261.528 190.23 461.943 1
Cu 260.764 190.729 461.943 1
Cu 259.968 191.18 461.943 1
Cu 259.144 191.582 461.943 1
Cu 258.295 191.935 461.943 1
Cu 257.426 192.235 461.943 1
Cu 256.538 192.482 461.943 1
Cu 255.635 192.676 461.943 1
Cu 254.722 192.814 461.943 1
Cu 253.802 192.898 461.943 1
Cu 252.878 192.926 461.943 1
Cu 251.953 192.898 461.943 1
Cu 251.033 192.814 461.943 1
Cu 250.12 192.676 461.943 1
Cu 249.217 192.482 461.943 1
Cu 248.329 192.235 461.943 1
Cu 247.46 191.935 461.943 1
Cu 246.611 191.582 461.943 1
Cu 245.787 191.18 461.943 1
Cu 244.991 190.729 461.943 1
Cu 244.227 190.23 461.943 1
Cu 243.496 189.687 461.943 1
Cu 242.802 189.1 461.943 1
Cu 242.149 188.473 461.943 1
Cu 241.887 187.808 461.943 1
Cu 241.887 187.108 461.943 1
Cu 241.887 186.374 461.943 1
Cu 241.887 185.611 461.943 1
Cu 241.887 184.821 461.943 1
Cu 241.887 184.007 461.943 1
Cu 241.887 183.173 461.943 1
Cu 241.887 182.322 461.943 1
Cu 241.887 181.456 461.943 1
Cu 241.887 180.58 461.943 1
Cu 241.887 179.698 461.943 1
Cu 241.887 178.811 461.943 1
Cu 241.887 177.925 461.943 1
Cu 241.887 177.042 461.943 1
Cu 241.887 176.167 461.943 1
Cu 241.887 175.301 461.943 1
Cu 241.887 174.45 461.943 1
Cu 241.887 173.616 461.943 1
Cu 241.887 172.802 461.943 1
Cu 241.887 172.012 461.943 1
Cu 241.887 171.249 461.943 1
Cu 241.887 170.515 461.943 1
Cu 241.887 169.815 461.943 1
Cu 242.149 169.149 461.943 1
Cu 242.802 168.522 461.943 1
Cu 243.496 167.936 461.943 1
Cu 244.227 167.393 461.943 1
Cu 244.991 166.894 461.943 1
Cu 245.787 166.443 461.943 1
Cu 246.611 166.04 461.943 1
Cu 247.46 165.688 461.943 1
Cu 248.329 165.388 461.943 1
Cu 249.217 165.14 461.943 1
Cu 250.12 164.947 461.943 1
Cu 251.033 164.808 461.943 1
Cu 251.953 164.725 461.943 1
Cu 252.878 164.697 461.943 1
Cu 253.802 164.725 461.943 1
Cu 254.722 164.808 461.943 1
Cu 255.635 164.947 461.943 1
Cu 256.538 165.14 461.943 1
Cu 257.426 165.388 461.943 1
Cu 258.295 165.688 461.943 1
Cu 259.144 166.04 461.943 1
Cu 259.968 166.443 461.943 1
Cu 260.764 166.894 461.943 1
Cu 261.528 167.393 461.943 1
Cu 262.259 167.936 461.943 1
Cu 262.953 168.522 461.943 1
Cu 263.606 169.149 461.943 1
Cu 263.868 169.815 461.943 1
Cu 263.868 170.515 461.943 1
Cu 263.868 171.249 461.943 1
Cu 263.868 172.012 461.943 1
Cu 263.868 172.802 461.943 1
Cu 263.868 173.616 461.943 1
Cu 263.868 174.45 461.943 1
Cu 263.868 175.301 461.943 1
Cu 263.868 176.167 461.943 1
Cu 263.868 177.042 461.943 1
Cu 263.868 177.925 461.943 1
Cu 263.868 178.811 461.943 1
Cu 263.856 178.811 466.949 1
Cu 263.856 179.697 466.949 1
Cu 263.856 180.578 466.949 1
Cu 263.856 181.453 466.949 1
Cu 263.856 182.318 466.949 1
Cu 263.856 183.168 466.949 1
Cu 263.856 184.002 466.949 1
Cu 263.856 184.814 466.949 1
Cu 263.856 185.604 466.949 1
Cu 263.856 186.366 466.949 1
Cu 263.856 187.099 466.949 1
Cu 263.856 187.798 466.949 1
Cu 263.595 188.463 466.949 1
Cu 262.942 189.089 466.949 1
Cu 262.249 189.675 466.949 1
Cu 261.519 190.218 466.949 1
Cu 260.755 190.716 466.949 1
Cu 259.96 191.167 466.949 1
Cu 259.137 191.569 466.949 1
Cu 258.29 191.92 466.949 1
Cu 257.421 192.22 466.949 1
Cu 256.534 192.468 466.949 1
Cu 255.632 192.661 466.949 1
Cu 254.72 192.799 466.949 1
Cu 253.801 192.883 466.949 1
Cu 252.878 192.91 466.949 1
Cu 251.954 192.883 466.949 1
Cu 251.035 192.799 466.949 1
Cu 250.123 192.661 466.949 1
Cu 249.221 192.468 466.949 1
Cu 248.334 192.22 466.949 1
Cu 247.465 191.92 466.949 1
Cu 246.618 191.569 466.949 1
Cu 245.795 191.167 466.949 1
Cu 245 190.716 466.949 1
Cu 244.236 190.218 466.949 1
Cu 243.506 189.675 466.949 1
Cu 242.813 189.089 466.949 1
Cu 242.16 188.463 466.949 1
Cu 241.899 187.798 466.949 1
Cu 241.899 187.099 466.949 1
Cu 241.899 186.366 466.949 1
Cu 241.899 185.604 466.949 1
Cu 241.899 184.814 466.949 1
Cu 241.899 184.002 466.949 1
Cu 241.899 183.168 466.949 1
Cu 241.899 182.318 466.949 1
Cu 241.899 181.453 466.949 1
Cu 241.899 180.578 466.949 1
Cu 241.899 179.697 466.949 1
Cu 241.899 178.811 466.949 1
Cu 241.899 177.926 466.949 1
Cu 241.899 177.044 466.949 1
Cu 241.899 176.169 466.949 1
Cu 241.899 175.305 466.949 1
Cu 241.899 174.455 466.949 1
Cu 241.899 173.621 466.949 1
Cu 241.899 172.808 466.949 1
Cu 241.899 172.019 466.949 1
Cu 241.899 171.257 466.949 1
Cu 241.899 170.524 466.949 1
Cu 241.899 169.824 466.949 1
Cu 242.16 169.16 466.949 1
Cu 242.813 168.534 466.949 1
Cu 243.506 167.948 466.949 1
Cu 244.236 167.405 466.949 1
Cu 245 166.907 466.949 1
Cu 245.795 166.456 466.949 1
Cu 246.618 166.054 466.949 1
Cu 247.465 165.702 466.949 1
Cu 248.334 165.402 466.949 1
Cu 249.221 165.155 466.949 1
Cu 250.123 164.962 466.949 1
Cu 251.035 164.823 466.949 1
Cu 251.954 164.74 466.949 1
Cu 252.878 164.712 466.949 1
Cu 253.801 164.74 466.949 1
Cu 254.72 164.823 466.949 1
Cu 255.632 164.962 466.949 1
Cu 256.534 165.155 466.949 1
Cu 257.421 165.402 466.949 1
Cu 258.29 165.702 466.949 1
Cu 259.137 166.054 466.949 1
Cu 259.96 166.456 466.949 1
Cu 260.755 166.907 466.949 1
Cu 261.519 167.405 466.949 1
Cu 262.249 167.948 466.949 1
Cu 262.942 168.534 466.949 1
Cu 263.595 169.16 466.949 1
Cu 263.856 169.824 466.949 1
Cu 263.856 170.524 466.949 1
Cu 263.856 171.257 466.949 1
Cu 263.856 172.019 466.949 1
Cu 263.856 172.808 466.949 1
Cu 263.856 173.621 466.949 1
Cu 263.856 174.455 466.949 1
Cu 263.856 175.305 466.949 1
Cu 263.856 176.169 466.949 1
Cu 263.856 177.044 466.949 1
Cu 263.856 177.926 466.949 1
Cu 263.856 178.811 466.949 1
Cu 263.844 178.811 471.963 1
Cu 263.844 179.696 471.963 1
Cu 263.844 180.577 471.963 1
Cu 263.844 181.45 471.963 1
Cu 263.844 182.314 471.963 1
Cu 263.844 183.163 471.963 1
Cu 263.844 183.996 471.963 1
Cu 263.844 184.808 471.963 1
Cu 263.844 185.596 471.963 1
Cu 263.844 186.358 471.963 1
Cu 263.844 187.09 471.963 1
Cu 263.844 187.789 471.963 1
Cu 263.583 188.452 471.963 1
Cu 262.931 189.078 471.963 1
Cu 262.239 189.663 471.963 1
Cu 261.51 190.205 471.963 1
Cu 260.747 190.703 471.963 1
Cu 259.952 191.153 471.963 1
Cu 259.13 191.555 471.963 1
Cu 258.284 191.906 471.963 1
Cu 257.416 192.206 471.963 1
Cu 256.53 192.453 471.963 1
Cu 255.629 192.646 471.963 1
Cu 254.718 192.784 471.963 1
Cu 253.8 192.867 471.963 1
Cu 252.878 192.895 471.963 1
Cu 251.955 192.867 471.963 1
Cu 251.037 192.784 471.963 1
Cu 250.126 192.646 471.963 1
Cu 249.225 192.453 471.963 1
Cu 248.339 192.206 471.963 1
Cu 247.471 191.906 471.963 1
Cu 246.625 191.555 471.963 1
Cu 245.803 191.153 471.963 1
Cu 245.009 190.703 471.963 1
Cu 244.245 190.205 471.963 1
Cu 243.516 189.663 471.963 1
Cu 242.824 189.078 471.963 1
Cu 242.172 188.452 471.963 1
Cu 241.911 187.789 471.963 1
Cu 241.911 187.09 471.963 1
Cu 241.911 186.358 471.963 1
Cu 241.911 185.596 471.963 1
Cu 241.911 184.808 471.963 1
Cu 241.911 183.996 471.963 1
Cu 241.911 183.163 471.963 1
Cu 241.911 182.314 471.963 1
Cu 241.911 181.45 471.963 1
Cu 241.911 180.577 471.963 1
Cu 241.911 179.696 471.963 1
Cu 241.911 178.811 471.963 1
Cu 241.911 177.927 471.963 1
Cu 241.911 177.046 471.963 1
Cu 241.911 176.172 471.963 1
Cu 241.911 175.309 471.963 1
Cu 241.911 174.459 471.963 1
Cu 241.911 173.627 471.963 1
Cu 241.911 172.815 471.963 1
Cu 241.911 172.027 471.963 1
Cu 241.911 171.265 471.963 1
Cu 241.911 170.533 471.963 1
Cu 241.911 169.834 471.963 1
Cu 242.172 169.171 471.963 1
Cu 242.824 168.545 471.963 1
Cu 243.516 167.96 471.963 1
Cu 244.245 167.418 471.963 1
Cu 245.009 166.92 471.963 1
Cu 245.803 166.47 471.963 1
Cu 246.625 166.068 471.963 1
Cu 247.471 165.717 471.963 1
Cu 248.339 165.417 471.963 1
Cu 249.225 165.17 471.963 1
Cu 250.126 164.977 471.963 1
Cu 251.037 164.839 471.963 1
Cu 251.955 164.756 471.963 1
Cu 252.878 164.728 471.963 1
Cu 253.8 164.756 471.963 1
Cu 254.718 164.839 471.963 1
Cu 255.629 164.977 471.963 1
Cu 256.53 165.17 471.963 1
Cu 257.416 165.417 471.963 1
Cu 258.284 165.717 471.963 1
Cu 259.13 166.068 471.963 1
Cu 259.952 166.47 471.963 1
Cu 260.747 166.92 471.963 1
Cu 261.51 167.418 471.963 1
Cu 262.239 167.96 471.963 1
Cu 262.931 168.545 471.963 1
Cu 263.583 169.171 471.963 1
Cu 263.844 169.834 471.963 1
Cu 263.844 170.533 471.963 1
Cu 263.844 171.265 471.963 1
Cu 263.844 172.027 471.963 1
Cu 263.844 172.815 471.963 1
Cu 263.844 173.627 471.963 1
Cu 263.844 174.459 471.963 1
Cu 263.844 175.309 471.963 1
Cu 263.844 176.172 471.963 1
Cu 263.844 177.046 471.963 1
Cu 263.844 177.927 471.963 1
Cu 263.844 178.811 471.963 1
Cu 263.831 178.811 476.987 1
Cu 263.831 179.695 476.987 1
Cu 263.831 180.575 476.987 1
Cu 263.831 181.447 476.987 1
Cu 263.831 182.31 476.987 1
Cu 263.831 183.159 476.987 1
Cu 263.831 183.99 476.987 1
Cu 263.831 184.801 476.987 1
Cu 263.831 185.589 476.987 1
Cu 263.831 186.349 476.987 1
Cu 263.831 187.08 476.987 1
Cu 263.831 187.779 476.987 1
Cu 263.571 188.442 476.987 1
Cu 262.919 189.066 476.987 1
Cu 262.228 189.651 476.987 1
Cu 261.5 190.193 476.987 1
Cu 260.738 190.689 476.987 1
Cu 259.945 191.139 476.987 1
Cu 259.123 191.54 476.987 1
Cu 258.278 191.891 476.987 1
Cu 257.411 192.191 476.987 1
Cu 256.526 192.437 476.987 1
Cu 255.626 192.63 476.987 1
Cu 254.716 192.768 476.987 1
Cu 253.799 192.852 476.987 1
Cu 252.878 192.879 476.987 1
Cu 251.956 192.852 476.987 1
Cu 251.039 192.768 476.987 1
Cu 250.129 192.63 476.987 1
Cu 249.229 192.437 476.987 1
Cu 248.344 192.191 476.987 1
Cu 247.477 191.891 476.987 1
Cu 246.632 191.54 476.987 1
Cu 245.811 191.139 476.987 1
Cu 245.017 190.689 476.987 1
Cu 244.255 190.193 476.987 1
Cu 243.527 189.651 476.987 1
Cu 242.836 189.066 476.987 1
Cu 242.184 188.442 476.987 1
Cu 241.924 187.779 476.987 1
Cu 241.924 187.08 476.987 1
Cu 241.924 186.349 476.987 1
Cu 241.924 185.589 476.987 1
Cu 241.924 184.801 476.987 1
Cu 241.924 183.99 476.987 1
Cu 241.924 183.159 476.987 1
Cu 241.924 182.31 476.987 1
Cu 241.924 181.447 476.987 1
Cu 241.924 180.575 476.987 1
Cu 241.924 179.695 476.987 1
Cu 241.924 178.811 476.987 1
Cu 241.924 177.928 476.987 1
Cu 241.924 177.048 476.987 1
Cu 241.924 176.175 476.987 1
Cu 241.924 175.313 476.987 1
Cu 241.924 174.464 476.987 1
Cu 241.924 173.633 476.987 1
Cu 241.924 172.822 476.987 1
Cu 241.924 172.034 476.987 1
Cu 241.924 171.273 476.987 1
Cu 241.924 170.543 476.987 1
Cu 241.924 169.844 476.987 1
Cu 242.184 169.181 476.987 1
Cu 242.836 168.556 476.987 1
Cu 243.527 167.972 476.987 1
Cu 244.255 167.43 476.987 1
Cu 245.017 166.934 476.987 1
Cu 245.811 166.484 476.987 1
Cu 246.632 166.082 476.987 1
Cu 247.477 165.731 476.987 1
Cu 248.344 165.432 476.987 1
Cu 249.229 165.185 476.987 1
Cu 250.129 164.993 476.987 1
Cu 251.039 164.854 476.987 1
Cu 251.956 164.771 476.987 1
Cu 252.878 164.744 476.987 1
Cu 253.799 164.771 476.987 1
Cu 254.716 164.854 476.987 1
Cu 255.626 164.993 476.987 1
Cu 256.526 165.185 476.987 1
Cu 257.411 165.432 476.987 1
Cu 258.278 165.731 476.987 1
Cu 259.123 166.082 476.987 1
Cu 259.945 166.484 476.987 1
Cu 260.738 166.934 476.987 1
Cu 261.5 167.43 476.987 1
Cu 262.228 167.972 476.987 1
Cu 262.919 168.556 476.987 1
Cu 263.571 169.181 476.987 1
Cu 263.831 169.844 476.987 1
Cu 263.831 170.543 476.987 1
Cu 263.831 171.273 476.987 1
Cu 263.831 172.034 476.987 1
Cu 263.831 172.822 476.987 1
Cu 263.831 173.633 476.987 1
Cu 263.831 174.464 476.987 1
Cu 263.831 175.313 476.987 1
Cu 263.831 176.175 476.987 1
Cu 263.831 177.048 476.987 1
Cu 263.831 177.928 476.987 1
Cu 263.831 178.811 476.987 1
Cu 263.819 178.811 482.02 1
Cu 263.819 179.694 482.02 1
Cu 263.819 180.573 482.02 1
Cu 263.819 181.444 482.02 1
Cu 263.819 182.306 482.02 1
Cu 263.819 183.154 482.02 1
Cu 263.819 183.984 482.02 1
Cu 263.819 184.794 482.02 1
Cu 263.819 185.581 482.02 1
Cu 263.819 186.341 482.02 1
Cu 263.819 187.071 482.02 1
Cu 263.819 187.768 482.02 1
Cu 263.559 188.431 482.02 1
Cu 262.908 189.055 482.02 1
Cu 262.217 189.639 482.02 1
Cu 261.49 190.18 482.02 1
Cu 260.729 190.676 482.02 1
Cu 259.937 191.125 482.02 1
Cu 259.116 191.526 482.02 1
Cu 258.272 191.877 482.02 1
Cu 257.405 192.176 482.02 1
Cu 256.521 192.422 482.02 1
Cu 255.623 192.614 482.02 1
Cu 254.714 192.753 482.02 1
Cu 253.798 192.836 482.02 1
Cu 252.878 192.863 482.02 1
Cu 251.957 192.836 482.02 1
Cu 251.041 192.753 482.02 1
Cu 250.132 192.614 482.02 1
Cu 249.234 192.422 482.02 1
Cu 248.35 192.176 482.02 1
Cu 247.483 191.877 482.02 1
Cu 246.639 191.526 482.02 1
Cu 245.819 191.125 482.02 1
Cu 245.026 190.676 482.02 1
Cu 244.265 190.18 482.02 1
Cu 243.538 189.639 482.02 1
Cu 242.847 189.055 482.02 1
Cu 242.196 188.431 482.02 1
Cu 241.936 187.768 482.02 1
Cu 241.936 187.071 482.02 1
Cu 241.936 186.341 482.02 1
Cu 241.936 185.581 482.02 1
Cu 241.936 184.794 482.02 1
Cu 241.936 183.984 482.02 1
Cu 241.936 183.154 482.02 1
Cu 241.936 182.306 482.02 1
Cu 241.936 181.444 482.02 1
Cu 241.936 180.573 482.02 1
Cu 241.936 179.694 482.02 1
Cu 241.936 178.811 482.02 1
Cu 241.936 177.929 482.02 1
Cu 241.936 177.05 482.02 1
Cu 241.936 176.178 482.02 1
Cu 241.936 175.317 482.02 1
Cu 241.936 174.469 482.02 1
Cu 241.936 173.639 482.02 1
Cu 241.936 172.828 482.02 1
Cu 241.936 172.042 482.02 1
Cu 241.936 171.282 482.02 1
Cu 241.936 170.552 482.02 1
Cu 241.936 169.854 482.02 1
Cu 242.196 169.192 482.02 1
Cu 242.847 168.568 482.02 1
Cu 243.538 167.984 482.02 1
Cu 244.265 167.443 482.02 1
Cu 245.026 166.947 482.02 1
Cu 245.819 166.498 482.02 1
Cu 246.639 166.097 482.02 1
Cu 247.483 165.746 482.02 1
Cu 248.35 165.447 482.02 1
Cu 249.234 165.201 482.02 1
Cu 250.132 165.008 482.02 1
Cu 251.041 164.87 482.02 1
Cu 251.957 164.787 482.02 1
Cu 252.878 164.759 482.02 1
Cu 253.798 164.787 482.02 1
Cu 254.714 164.87 482.02 1
Cu 255.623 165.008 482.02 1
Cu 256.521 165.201 482.02 1
Cu 257.405 165.447 482.02 1
Cu 258.272 165.746 482.02 1
Cu 259.116 166.097 482.02 1
Cu 259.937 166.498 482.02 1
Cu 260.729 166.947 482.02 1
Cu 261.49 167.443 482.02 1
Cu 262.217 167.984 482.02 1
Cu 262.908 168.568 482.02 1
Cu 263.559 169.192 482.02 1
Cu 263.819 169.854 482.02 1
Cu 263.819 170.552 482.02 1
Cu 263.819 171.282 482.02 1
Cu 263.819 172.042 482.02 1
Cu 263.819 172.828 482.02 1
Cu 263.819 173.639 482.02 1
Cu 263.819 174.469 482.02 1
Cu 263.819 175.317 482.02 1
Cu 263.819 176.178 482.02 1
Cu 263.819 177.05 482.02 1
Cu 263.819 177.929 482.02 1
Cu 263.819 178.811 482.02 1
Cu 263.806 178.811 487.063 1
Cu 263.806 179.693 487.063 1
Cu 263.806 180.571 487.063 1
Cu 263.806 181.441 487.063 1
Cu 263.806 182.302 487.063 1
Cu 263.806 183.149 487.063 1
Cu 263.806 183.978 487.063 1
Cu 263.806 184.788 487.063 1
Cu 263.806 185.573 487.063 1
Cu 263.806 186.332 487.063 1
Cu 263.806 187.061 487.063 1
Cu 263.806 187.758 487.063 1
Cu 263.547 188.42 487.063 1
Cu 262.896 189.043 487.063 1
Cu 262.207 189.626 487.063 1
Cu 261.48 190.167 487.063 1
Cu 260.72 190.662 487.063 1
Cu 259.928 191.111 487.063 1
Cu 259.109 191.511 487.063 1
Cu 258.265 191.862 487.063 1
Cu 257.4 192.16 487.063 1
Cu 256.517 192.406 487.063 1
Cu 255.62 192.599 487.063 1
Cu 254.712 192.736 487.063 1
Cu 253.797 192.819 487.063 1
Cu 252.878 192.847 487.063 1
Cu 251.959 192.819 487.063 1
Cu 251.043 192.736 487.063 1
Cu 250.135 192.599 487.063 1
Cu 249.238 192.406 487.063 1
Cu 248.355 192.16 487.063 1
Cu 247.49 191.862 487.063 1
Cu 246.646 191.511 487.063 1
Cu 245.827 191.111 487.063 1
Cu 245.035 190.662 487.063 1
Cu 244.275 190.167 487.063 1
Cu 243.548 189.626 487.063 1
Cu 242.859 189.043 487.063 1
Cu 242.208 188.42 487.063 1
Cu 241.949 187.758 487.063 1
Cu 241.949 187.061 487.063 1
Cu 241.949 186.332 487.063 1
Cu 241.949 185.573 487.063 1
Cu 241.949 184.788 487.063 1
Cu 241.949 183.978 487.063 1
Cu 241.949 183.149 487.063 1
Cu 241.949 182.302 487.063 1
Cu 241.949 181.441 487.063 1
Cu 241.949 180.571 487.063 1
Cu 241.949 179.693 487.063 1
Cu 241.949 178.811 487.063 1
Cu 241.949 177.93 487.063 1
Cu 241.949 177.052 487.063 1
Cu 241.949 176.181 487.063 1
Cu 241.949 175.321 487.063 1
Cu 241.949 174.474 487.063 1
Cu 241.949 173.644 487.063 1
Cu 241.949 172.835 487.063 1
Cu 241.949 172.05 487.063 1
Cu 241.949 171.291 487.063 1
Cu 241.949 170.561 487.063 1
Cu 241.949 169.865 487.063 1
Cu 242.208 169.203 487.063 1
Cu 242.859 168.58 487.063 1
Cu 243.548 167.997 487.063 1
Cu 244.275 167.456 487.063 1
Cu 245.035 166.961 487.063 1
Cu 245.827 166.512 487.063 1
Cu 246.646 166.111 487.063 1
Cu 247.49 165.761 487.063 1
Cu 248.355 165.463 487.063 1
Cu 249.238 165.217 487.063 1
Cu 250.135 165.024 487.063 1
Cu 251.043 164.886 487.063 1
Cu 251.959 164.803 487.063 1
Cu 252.878 164.776 487.063 1
Cu 253.797 164.803 487.063 1
Cu 254.712 164.886 487.063 1
Cu 255.62 165.024 487.063 1
Cu 256.517 165.217 487.063 1
Cu 257.4 165.463 487.063 1
Cu 258.265 165.761 487.063 1
Cu 259.109 166.111 487.063 1
Cu 259.928 166.512 487.063 1
Cu 260.72 166.961 487.063 1
Cu 261.48 167.456 487.063 1
Cu 262.207 167.997 487.063 1
Cu 262.896 168.58 487.063 1
Cu 263.547 169.203 487.063 1
Cu 263.806 169.865 487.063 1
Cu 263.806 170.561 487.063 1
Cu 263.806 171.291 487.063 1
Cu 263.806 172.05 487.063 1
Cu 263.806 172.835 487.063 1
Cu 263.806 173.644 487.063 1
Cu 263.806 174.474 487.063 1
Cu 263.806 175.321 487.063 1
Cu 263.806 176.181 487.063 1
Cu 263.806 177.052 487.063 1
Cu 263.806 177.93 487.063 1
Cu 263.806 178.811 487.063 1
Cu 263.794 178.811 492.114 1
Cu 263.794 179.692 492.114 1
Cu 263.794 180.568 492.114 1
Cu 263.794 181.438 492.114 1
Cu 263.794 182.298 492.114 1
Cu 263.794 183.144 492.114 1
Cu 263.794 183.972 492.114 1
Cu 263.794 184.781 492.114 1
Cu 263.794 185.565 492.114 1
Cu 263.794 186.323 492.114 1
Cu 263.794 187.052 492.114 1
Cu 263.794 187.748 492.114 1
Cu 263.534 188.408 492.114 1
Cu 262.885 189.031 492.114 1
Cu 262.196 189.614 492.114 1
Cu 261.47 190.153 492.114 1
Cu 260.711 190.648 492.114 1
Cu 259.92 191.097 492.114 1
Cu 259.102 191.497 492.114 1
Cu 258.259 191.846 492.114 1
Cu 257.395 192.145 492.114 1
Cu 256.513 192.39 492.114 1
Cu 255.617 192.582 492.114 1
Cu 254.71 192.72 492.114 1
Cu 253.795 192.803 492.114 1
Cu 252.878 192.831 492.114 1
Cu 251.96 192.803 492.114 1
Cu 251.045 192.72 492.114 1
Cu 250.138 192.582 492.114 1
Cu 249.242 192.39 492.114 1
Cu 248.36 192.145 492.114 1
Cu 247.496 191.846 492.114 1
Cu 246.653 191.497 492.114 1
Cu 245.835 191.097 492.114 1
Cu 245.044 190.648 492.114 1
Cu 244.285 190.153 492.114 1
Cu 243.559 189.614 492.114 1
Cu 242.87 189.031 492.114 1
Cu 242.221 188.408 492.114 1
Cu 241.961 187.748 492.114 1
Cu 241.961 187.052 492.114 1
Cu 241.961 186.323 492.114 1
Cu 241.961 185.565 492.114 1
Cu 241.961 184.781 492.114 1
Cu 241.961 183.972 492.114 1
Cu 241.961 183.144 492.114 1
Cu 241.961 182.298 492.114 1
Cu 241.961 181.438 492.114 1
Cu 241.961 180.568 492.114 1
Cu 241.961 179.692 492.114 1
Cu 241.961 178.811 492.114 1
Cu 241.961 177.931 492.114 1
Cu 241.961 177.054 492.114 1
Cu 241.961 176.184 492.114 1
Cu 241.961 175.325 492.114 1
Cu 241.961 174.479 492.114 1
Cu 241.961 173.651 492.114 1
Cu 241.961 172.842 492.114 1
Cu 241.961 172.058 492.114 1
Cu 241.961 171.299 492.114 1
Cu 241.961 170.571 492.114 1
Cu 241.961 169.875 492.114 1
Cu 242.221 169.214 492.114 1
Cu 242.87 168.592 492.114 1
Cu 243.559 168.009 492.114 1
Cu 244.285 167.469 492.114 1
Cu 245.044 166.974 492.114 1
Cu 245.835 166.526 492.114 1
Cu 246.653 166.126 492.114 1
Cu 247.496 165.777 492.114 1
Cu 248.36 165.478 492.114 1
Cu 249.242 165.232 492.114 1
Cu 250.138 165.04 492.114 1
Cu 251.045 164.903 492.114 1
Cu 251.96 164.82 492.114 1
Cu 252.878 164.792 492.114 1
Cu 253.795 164.82 492.114 1
Cu 254.71 164.903 492.114 1
Cu 255.617 165.04 492.114 1
Cu 256.513 165.232 492.114 1
Cu 257.395 165.478 492.114 1
Cu 258.259 165.777 492.114 1
Cu 259.102 166.126 492.114 1
Cu 259.92 166.526 492.114 1
Cu 260.711 166.974 492.114 1
Cu 261.47 167.469 492.114 1
Cu 262.196 168.009 492.114 1
Cu 262.885 168.592 492.114 1
Cu 263.534 169.214 492.114 1
Cu 263.794 169.875 492.114 1
Cu 263.794 170.571 492.114 1
Cu 263.794 171.299 492.114 1
Cu 263.794 172.058 492.114 1
Cu 263.794 172.842 492.114 1
Cu 263.794 173.651 492.114 1
Cu 263.794 174.479 492.114 1
Cu 263.794 175.325 492.114 1
Cu 263.794 176.184 492.114 1
Cu 263.794 177.054 492.114 1
Cu 263.794 177.931 492.114 1
Cu 263.794 178.811 492.114 1
Cu 263.781 178.811 497.174 1
Cu 263.781 179.691 497.174 1
Cu 263.781 180.566 497.174 1
Cu 263.781 181.435 497.174 1
Cu 263.781 182.294 497.174 1
Cu 263.781 183.138 497.174 1
Cu 263.781 183.966 497.174 1
Cu 263.781 184.773 497.174 1
Cu 263.781 185.557 497.174 1
Cu 263.781 186.314 497.174 1
Cu 263.781 187.042 497.174 1
Cu 263.781 187.737 497.174 1
Cu 263.522 188.397 497.174 1
Cu 262.873 189.019 497.174 1
Cu 262.185 189.601 497.174 1
Cu 261.46 190.14 497.174 1
Cu 260.701 190.634 497.174 1
Cu 259.912 191.082 497.174 1
Cu 259.095 191.481 497.174 1
Cu 258.253 191.831 497.174 1
Cu 257.39 192.129 497.174 1
Cu 256.509 192.374 497.174 1
Cu 255.614 192.566 497.174 1
Cu 254.708 192.704 497.174 1
Cu 253.794 192.787 497.174 1
Cu 252.878 192.814 497.174 1
Cu 251.961 192.787 497.174 1
Cu 251.047 192.704 497.174 1
Cu 250.141 192.566 497.174 1
Cu 249.246 192.374 497.174 1
Cu 248.365 192.129 497.174 1
Cu 247.502 191.831 497.174 1
Cu 246.661 191.481 497.174 1
Cu 245.843 191.082 497.174 1
Cu 245.054 190.634 497.174 1
Cu 244.295 190.14 497.174 1
Cu 243.57 189.601 497.174 1
Cu 242.882 189.019 497.174 1
Cu 242.234 188.397 497.174 1
Cu 241.974 187.737 497.174 1
Cu 241.974 187.042 497.174 1
Cu 241.974 186.314 497.174 1
Cu 241.974 185.557 497.174 1
Cu 241.974 184.773 497.174 1
Cu 241.974 183.966 497.174 1
Cu 241.974 183.138 497.174 1
Cu 241.974 182.294 497.174 1
Cu 241.974 181.435 497.174 1
Cu 241.974 180.566 497.174 1
Cu 241.974 179.691 497.174 1
Cu 241.974 178.811 497.174 1
Cu 241.974 177.932 497.174 1
Cu 241.974 177.056 497.174 1
Cu 241.974 176.188 497.174 1
Cu 241.974 175.329 497.174 1
Cu 241.974 174.484 497.174 1
Cu 241.974 173.657 497.174 1
Cu 241.974 172.849 497.174 1
Cu 241.974 172.066 497.174 1
Cu 241.974 171.308 497.174 1
Cu 241.974 170.581 497.174 1
Cu 241.974 169.886 497.174 1
Cu 242.234 169.226 497.174 1
Cu 242.882 168.604 497.174 1
Cu 243.57 168.022 497.174 1
Cu 244.295 167.483 497.174 1
Cu 245.054 166.988 497.174 1
Cu 245.843 166.541 497.174 1
Cu 246.661 166.141 497.174 1
Cu 247.502 165.792 497.174 1
Cu 248.365 165.494 497.174 1
Cu 249.246 165.249 497.174 1
Cu 250.141 165.057 497.174 1
Cu 251.047 164.919 497.174 1
Cu 251.961 164.836 497.174 1
Cu 252.878 164.809 497.174 1
Cu 253.794 164.836 497.174 1
Cu 254.708 164.919 497.174 1
Cu 255.614 165.057 497.174 1
Cu 256.509 165.249 497.174 1
Cu 257.39 165.494 497.174 1
Cu 258.253 165.792 497.174 1
Cu 259.095 166.141 497.174 1
Cu 259.912 166.541 497.174 1
Cu 260.701 166.988 497.174 1
Cu 261.46 167.483 497.174 1
Cu 262.185 168.022 497.174 1
Cu 262.873 168.604 497.174 1
Cu 263.522 169.226 497.174 1
Cu 263.781 169.886 497.174 1
Cu 263.781 170.581 497.174 1
Cu 263.781 171.308 497.174 1
Cu 263.781 172.066 497.174 1
Cu 263.781 172.849 497.174 1
Cu 263.781 173.657 497.174 1
Cu 263.781 174.484 497.174 1
Cu 263.781 175.329 497.174 1
Cu 263.781 176.188 497.174 1
Cu 263.781 177.056 497.174 1
Cu 263.781 177.932 497.174 1
Cu 263.781 178.811 497.174 1
Cu 263.768 178.811 502.244 1
Cu 263.768 179.69 502.244 1
Cu 263.768 180.564 502.244 1
Cu 263.768 181.432 502.244 1
Cu 263.768 182.29 502.244 1
Cu 263.768 183.133 502.244 1
Cu 263.768 183.96 502.244 1
Cu 263.768 184.766 502.244 1
Cu 263.768 185.549 502.244 1
Cu 263.768 186.305 502.244 1
Cu 263.768 187.032 502.244 1
Cu 263.768 187.726 502.244 1
Cu 263.509 188.385 502.244 1
Cu 262.861 189.007 502.244 1
Cu 262.174 189.588 502.244 1
Cu 261.45 190.126 502.244 1
Cu 260.692 190.62 502.244 1
Cu 259.903 191.067 502.244 1
Cu 259.087 191.466 502.244 1
Cu 258.246 191.815 502.244 1
Cu 257.384 192.113 502.244 1
Cu 256.504 192.358 502.244 1
Cu 255.61 192.55 502.244 1
Cu 254.705 192.687 502.244 1
Cu 253.793 192.77 502.244 1
Cu 252.878 192.797 502.244 1
Cu 251.962 192.77 502.244 1
Cu 251.05 192.687 502.244 1
Cu 250.145 192.55 502.244 1
Cu 249.251 192.358 502.244 1
Cu 248.371 192.113 502.244 1
Cu 247.509 191.815 502.244 1
Cu 246.668 191.466 502.244 1
Cu 245.852 191.067 502.244 1
Cu 245.063 190.62 502.244 1
Cu 244.305 190.126 502.244 1
Cu 243.581 189.588 502.244 1
Cu 242.894 189.007 502.244 1
Cu 242.246 188.385 502.244 1
Cu 241.987 187.726 502.244 1
Cu 241.987 187.032 502.244 1
Cu 241.987 186.305 502.244 1
Cu 241.987 185.549 502.244 1
Cu 241.987 184.766 502.244 1
Cu 241.987 183.96 502.244 1
Cu 241.987 183.133 502.244 1
Cu 241.987 182.29 502.244 1
Cu 241.987 181.432 502.244 1
Cu 241.987 180.564 502.244 1
Cu 241.987 179.69 502.244 1
Cu 241.987 178.811 502.244 1
Cu 241.987 177.933 502.244 1
Cu 241.987 177.058 502.244 1
Cu 241.987 176.191 502.244 1
Cu 241.987 175.333 502.244 1
Cu 241.987 174.49 502.244 1
Cu 241.987 173.663 502.244 1
Cu 241.987 172.856 502.244 1
Cu 241.987 172.074 502.244 1
Cu 241.987 171.317 502.244 1
Cu 241.987 170.591 502.244 1
Cu 241.987 169.896 502.244 1
Cu 242.246 169.237 502.244 1
Cu 242.894 168.616 502.244 1
Cu 243.581 168.035 502.244 1
Cu 244.305 167.497 502.244 1
Cu 245.063 167.003 502.244 1
Cu 245.852 166.555 502.244 1
Cu 246.668 166.157 502.244 1
Cu 247.509 165.808 502.244 1
Cu 248.371 165.51 502.244 1
Cu 249.251 165.265 502.244 1
Cu 250.145 165.073 502.244 1
Cu 251.05 164.936 502.244 1
Cu 251.962 164.853 502.244 1
Cu 252.878 164.825 502.244 1
Cu 253.793 164.853 502.244 1
Cu 254.705 164.936 502.244 1
Cu 255.61 165.073 502.244 1
Cu 256.504 165.265 502.244 1
Cu 257.384 165.51 502.244 1
Cu 258.246 165.808 502.244 1
Cu 259.087 166.157 502.244 1
Cu 259.903 166.555 502.244 1
Cu 260.692 167.003 502.244 1
Cu 261.45 167.497 502.244 1
Cu 262.174 168.035 502.244 1
Cu 262.861 168.616 502.244 1
Cu 263.509 169.237 502.244 1
Cu 263.768 169.896 502.244 1
Cu 263.768 170.591 502.244 1
Cu 263.768 171.317 502.244 1
Cu 263.768 172.074 502.244 1
Cu 263.768 172.856 502.244 1
Cu 263.768 173.663 502.244 1
Cu 263.768 174.49 502.244 1
Cu 263.768 175.333 502.244 1
Cu 263.768 176.191 502.244 1
Cu 263.768 177.058 502.244 1
Cu 263.768 177.933 502.244 1
Cu 263.768 178.811 502.244 1
Cu 263.754 178.811 507.322 1
Cu 263.754 179.689 507.322 1
Cu 263.754 180.562 507.322 1
Cu 263.754 181.429 507.322 1
Cu 263.754 182.285 507.322 1
Cu 263.754 183.128 507.322 1
Cu 263.754 183.954 507.322 1
Cu 263.754 184.759 507.322 1
Cu 263.754 185.541 507.322 1
Cu 263.754 186.296 507.322 1
Cu 263.754 187.022 507.322 1
Cu 263.754 187.715 507.322 1
Cu 263.496 188.374 507.322 1
Cu 262.849 188.994 507.322 1
Cu 262.162 189.575 507.322 1
Cu 261.439 190.112 507.322 1
Cu 260.682 190.606 507.322 1
Cu 259.895 191.052 507.322 1
Cu 259.079 191.451 507.322 1
Cu 258.24 191.799 507.322 1
Cu 257.379 192.097 507.322 1
Cu 256.5 192.341 507.322 1
Cu 255.607 192.533 507.322 1
Cu 254.703 192.67 507.322 1
Cu 253.792 192.753 507.322 1
Cu 252.878 192.78 507.322 1
Cu 251.963 192.753 507.322 1
Cu 251.052 192.67 507.322 1
Cu 250.148 192.533 507.322 1
Cu 249.255 192.341 507.322 1
Cu 248.376 192.097 507.322 1
Cu 247.515 191.799 507.322 1
Cu 246.676 191.451 507.322 1
Cu 245.86 191.052 507.322 1
Cu 245.073 190.606 507.322 1
Cu 244.316 190.112 507.322 1
Cu 243.593 189.575 507.322 1
Cu 242.906 188.994 507.322 1
Cu 242.259 188.374 507.322 1
Cu 242.001 187.715 507.322 1
Cu 242.001 187.022 507.322 1
Cu 242.001 186.296 507.322 1
Cu 242.001 185.541 507.322 1
Cu 242.001 184.759 507.322 1
Cu 242.001 183.954 507.322 1
Cu 242.001 183.128 507.322 1
Cu 242.001 182.285 507.322 1
Cu 242.001 181.429 507.322 1
Cu 242.001 180.562 507.322 1
Cu 242.001 179.689 507.322 1
Cu 242.001 178.811 507.322 1
Cu 242.001 177.934 507.322 1
Cu 242.001 177.061 507.322 1
Cu 242.001 176.194 507.322 1
Cu 242.001 175.337 507.322 1
Cu 242.001 174.495 507.322 1
Cu 242.001 173.669 507.322 1
Cu 242.001 172.864 507.322 1
Cu 242.001 172.082 507.322 1
Cu 242.001 171.327 507.322 1
Cu 242.001 170.601 507.322 1
Cu 242.001 169.907 507.322 1
Cu 242.259 169.249 507.322 1
Cu 242.906 168.629 507.322 1
Cu 243.593 168.048 507.322 1
Cu 244.316 167.51 507.322 1
Cu 245.073 167.017 507.322 1
Cu 245.86 166.57 507.322 1
Cu 246.676 166.172 507.322 1
Cu 247.515 165.823 507.322 1
Cu 248.376 165.526 507.322 1
Cu 249.255 165.281 507.322 1
Cu 250.148 165.09 507.322 1
Cu 251.052 164.953 507.322 1
Cu 251.963 164.87 507.322 1
Cu 252.878 164.843 507.322 1
Cu 253.792 164.87 507.322 1
Cu 254.703 164.953 507.322 1
Cu 255.607 165.09 507.322 1
Cu 256.5 165.281 507.322 1
Cu 257.379 165.526 507.322 1
Cu 258.24 165.823 507.322 1
Cu 259.079 166.172 507.322 1
Cu 259.895 166.57 507.322 1
Cu 260.682 167.017 507.322 1
Cu 261.439 167.51 507.322 1
Cu 262.162 168.048 507.322 1
Cu 262.849 168.629 507.322 1
Cu 263.496 169.249 507.322 1
Cu 263.754 169.907 507.322 1
Cu 263.754 170.601 507.322 1
Cu 263.754 171.327 507.322 1
Cu 263.754 172.082 507.322 1
Cu 263.754 172.864 507.322 1
Cu 263.754 173.669 507.322 1
Cu 263.754 174.495 507.322 1
Cu 263.754 175.337 507.322 1
Cu 263.754 176.194 507.322 1
Cu 263.754 177.061 507.322 1
Cu 263.754 177.934 507.322 1
Cu 263.754 178.811 507.322 1
Cu 263.741 178.811 512.409 1
Cu 263.741 179.687 512.409 1
Cu 263.741 180.56 512.409 1
Cu 263.741 181.426 512.409 1
Cu 263.741 182.281 512.409 1
Cu 263.741 183.123 512.409 1
Cu 263.741 183.947 512.409 1
Cu 263.741 184.752 512.409 1
Cu 263.741 185.533 512.409 1
Cu 263.741 186.287 512.409 1
Cu 263.741 187.012 512.409 1
Cu 263.741 187.704 512.409 1
Cu 263.483 188.362 512.409 1
Cu 262.836 188.982 512.409 1
Cu 262.151 189.561 512.409 1
Cu 261.429 190.098 512.409 1
Cu 260.673 190.591 512.409 1
Cu 259.886 191.037 512.409 1
Cu 259.072 191.435 512.409 1
Cu 258.233 191.783 512.409 1
Cu 257.373 192.08 512.409 1
Cu 256.495 192.325 512.409 1
Cu 255.604 192.516 512.409 1
Cu 254.701 192.653 512.409 1
Cu 253.791 192.735 512.409 1
Cu 252.878 192.763 512.409 1
Cu 251.964 192.735 512.409 1
Cu 251.054 192.653 512.409 1
Cu 250.151 192.516 512.409 1
Cu 249.26 192.325 512.409 1
Cu 248.382 192.08 512.409 1
Cu 247.522 191.783 512.409 1
Cu 246.683 191.435 512.409 1
Cu 245.869 191.037 512.409 1
Cu 245.082 190.591 512.409 1
Cu 244.326 190.098 512.409 1
Cu 243.604 189.561 512.409 1
Cu 242.919 188.982 512.409 1
Cu 242.272 188.362 512.409 1
Cu 242.014 187.704 512.409 1
Cu 242.014 187.012 512.409 1
Cu 242.014 186.287 512.409 1
Cu 242.014 185.533 512.409 1
Cu 242.014 184.752 512.409 1
Cu 242.014 183.947 512.409 1
Cu 242.014 183.123 512.409 1
Cu 242.014 182.281 512.409 1
Cu 242.014 181.426 512.409 1
Cu 242.014 180.56 512.409 1
Cu 242.014 179.687 512.409 1
Cu 242.014 178.811 512.409 1
Cu 242.014 177.935 512.409 1
Cu 242.014 177.063 512.409 1
Cu 242.014 176.197 512.409 1
Cu 242.014 175.342 512.409 1
Cu 242.014 174.5 512.409 1
Cu 242.014 173.675 512.409 1
Cu 242.014 172.871 512.409 1
Cu 242.014 172.09 512.409 1
Cu 242.014 171.336 512.409 1
Cu 242.014 170.611 512.409 1
Cu 242.014 169.918 512.409 1
Cu 242.272 169.261 512.409 1
Cu 242.919 168.641 512.409 1
Cu 243.604 168.062 512.409 1
Cu 244.326 167.524 512.409 1
Cu 245.082 167.032 512.409 1
Cu 245.869 166.586 512.409 1
Cu 246.683 166.188 512.409 1
Cu 247.522 165.84 512.409 1
Cu 248.382 165.543 512.409 1
Cu 249.26 165.298 512.409 1
Cu 250.151 165.107 512.409 1
Cu 251.054 164.97 512.409 1
Cu 251.964 164.887 512.409 1
Cu 252.878 164.86 512.409 1
Cu 253.791 164.887 512.409 1
Cu 254.701 164.97 512.409 1
Cu 255.604 165.107 512.409 1
Cu 256.495 165.298 512.409 1
Cu 257.373 165.543 512.409 1
Cu 258.233 165.84 512.409 1
Cu 259.072 166.188 512.409 1
Cu 259.886 166.586 512.409 1
Cu 260.673 167.032 512.409 1
Cu 261.429 167.524 512.409 1
Cu 262.151 168.062 512.409 1
Cu 262.836 168.641 512.409 1
Cu 263.483 169.261 512.409 1
Cu 263.741 169.918 512.409 1
Cu 263.741 170.611 512.409 1
Cu 263.741 171.336 512.409 1
Cu 263.741 172.09 512.409 1
Cu 263.741 172.871 512.409 1
Cu 263.741 173.675 512.409 1
Cu 263.741 174.5 512.409 1
Cu 263.741 175.342 512.409 1
Cu 263.741 176.197 512.409 1
Cu 263.741 177.063 512.409 1
Cu 263.741 177.935 512.409 1
Cu 263.741 178.811 512.409 1
Cu 263.727 178.811 517.505 1
Cu 263.727 179.686 517.505 1
Cu 263.727 180.558 517.505 1
Cu 263.727 181.422 517.505 1
Cu 263.727 182.277 517.505 1
Cu 263.727 183.117 517.505 1
Cu 263.727 183.941 517.505 1
Cu 263.727 184.744 517.505 1
Cu 263.727 185.524 517.505 1
Cu 263.727 186.278 517.505 1
Cu 263.727 187.002 517.505 1
Cu 263.727 187.693 517.505 1
Cu 263.469 188.35 517.505 1
Cu 262.824 188.969 517.505 1
Cu 262.139 189.548 517.505 1
Cu 261.418 190.084 517.505 1
Cu 260.663 190.576 517.505 1
Cu 259.877 191.022 517.505 1
Cu 259.064 191.419 517.505 1
Cu 258.226 191.767 517.505 1
Cu 257.367 192.063 517.505 1
Cu 256.491 192.308 517.505 1
Cu 255.6 192.499 517.505 1
Cu 254.699 192.636 517.505 1
Cu 253.79 192.718 517.505 1
Cu 252.878 192.745 517.505 1
Cu 251.965 192.718 517.505 1
Cu 251.056 192.636 517.505 1
Cu 250.155 192.499 517.505 1
Cu 249.264 192.308 517.505 1
Cu 248.388 192.063 517.505 1
Cu 247.529 191.767 517.505 1
Cu 246.691 191.419 517.505 1
Cu 245.878 191.022 517.505 1
Cu 245.092 190.576 517.505 1
Cu 244.337 190.084 517.505 1
Cu 243.616 189.548 517.505 1
Cu 242.931 188.969 517.505 1
Cu 242.286 188.35 517.505 1
Cu 242.028 187.693 517.505 1
Cu 242.028 187.002 517.505 1
Cu 242.028 186.278 517.505 1
Cu 242.028 185.524 517.505 1
Cu 242.028 184.744 517.505 1
Cu 242.028 183.941 517.505 1
Cu 242.028 183.117 517.505 1
Cu 242.028 182.277 517.505 1
Cu 242.028 181.422 517.505 1
Cu 242.028 180.558 517.505 1
Cu 242.028 179.686 517.505 1
Cu 242.028 178.811 517.505 1
Cu 242.028 177.936 517.505 1
Cu 242.028 177.065 517.505 1
Cu 242.028 176.2 517.505 1
Cu 242.028 175.346 517.505 1
Cu 242.028 174.506 517.505 1
Cu 242.028 173.682 517.505 1
Cu 242.028 172.879 517.505 1
Cu 242.028 172.099 517.505 1
Cu 242.028 171.345 517.505 1
Cu 242.028 170.621 517.505 1
Cu 242.028 169.93 517.505 1
Cu 242.286 169.273 517.505 1
Cu 242.931 168.654 517.505 1
Cu 243.616 168.075 517.505 1
Cu 244.337 167.539 517.505 1
Cu 245.092 167.047 517.505 1
Cu 245.878 166.601 517.505 1
Cu 246.691 166.204 517.505 1
Cu 247.529 165.856 517.505 1
Cu 248.388 165.559 517.505 1
Cu 249.264 165.315 517.505 1
Cu 250.155 165.124 517.505 1
Cu 251.056 164.987 517.505 1
Cu 251.965 164.905 517.505 1
Cu 252.878 164.877 517.505 1
Cu 253.79 164.905 517.505 1
Cu 254.699 164.987 517.505 1
Cu 255.6 165.124 517.505 1
Cu 256.491 165.315 517.505 1
Cu 257.367 165.559 517.505 1
Cu 258.226 165.856 517.505 1
Cu 259.064 166.204 517.505 1
Cu 259.877 166.601 517.505 1
Cu 260.663 167.047 517.505 1
Cu 261.418 167.539 517.505 1
Cu 262.139 168.075 517.505 1
Cu 262.824 168.654 517.505 1
Cu 263.469 169.273 517.505 1
Cu 263.727 169.93 517.505 1
Cu 263.727 170.621 517.505 1
Cu 263.727 171.345 517.505 1
Cu 263.727 172.099 517.505 1
Cu 263.727 172.879 517.505 1
Cu 263.727 173.682 517.505 1
Cu 263.727 174.506 517.505 1
Cu 263.727 175.346 517.505 1
Cu 263.727 176.2 517.505 1
Cu 263.727 177.065 517.505 1
Cu 263.727 177.936 517.505 1
Cu 263.727 178.811 517.505 1
Cu 263.713 178.811 522.61 1
Cu 263.713 179.685 522.61 1
Cu 263.713 180.556 522.61 1
Cu 263.713 181.419 522.61 1
Cu 263.713 182.272 522.61 1
Cu 263.713 183.112 522.61 1
Cu 263.713 183.934 522.61 1
Cu 263.713 184.737 522.61 1
Cu 263.713 185.516 522.61 1
Cu 263.713 186.268 522.61 1
Cu 263.713 186.991 522.61 1
Cu 263.713 187.682 522.61 1
Cu 263.456 188.338 522.61 1
Cu 262.811 188.956 522.61 1
Cu 262.127 189.534 522.61 1
Cu 261.407 190.07 522.61 1
Cu 260.653 190.561 522.61 1
Cu 259.868 191.006 522.61 1
Cu 259.056 191.403 522.61 1
Cu 258.219 191.75 522.61 1
Cu 257.362 192.047 522.61 1
Cu 256.486 192.29 522.61 1
Cu 255.597 192.481 522.61 1
Cu 254.696 192.618 522.61 1
Cu 253.789 192.7 522.61 1
Cu 252.878 192.728 522.61 1
Cu 251.966 192.7 522.61 1
Cu 251.059 192.618 522.61 1
Cu 250.158 192.481 522.61 1
Cu 249.269 192.29 522.61 1
Cu 248.393 192.047 522.61 1
Cu 247.536 191.75 522.61 1
Cu 246.699 191.403 522.61 1
Cu 245.887 191.006 522.61 1
Cu 245.102 190.561 522.61 1
Cu 244.348 190.07 522.61 1
Cu 243.628 189.534 522.61 1
Cu 242.944 188.956 522.61 1
Cu 242.299 188.338 522.61 1
Cu 242.042 187.682 522.61 1
Cu 242.042 186.991 522.61 1
Cu 242.042 186.268 522.61 1
Cu 242.042 185.516 522.61 1
Cu 242.042 184.737 522.61 1
Cu 242.042 183.934 522.61 1
Cu 242.042 183.112 522.61 1
Cu 242.042 182.272 522.61 1
Cu 242.042 181.419 522.61 1
Cu 242.042 180.556 522.61 1
Cu 242.042 179.685 522.61 1
Cu 242.042 178.811 522.61 1
Cu 242.042 177.938 522.61 1
Cu 242.042 177.067 522.61 1
Cu 242.042 176.204 522.61 1
Cu 242.042 175.351 522.61 1
Cu 242.042 174.511 522.61 1
Cu 242.042 173.688 522.61 1
Cu 242.042 172.886 522.61 1
Cu 242.042 172.107 522.61 1
Cu 242.042 171.355 522.61 1
Cu 242.042 170.632 522.61 1
Cu 242.042 169.941 522.61 1
Cu 242.299 169.285 522.61 1
Cu 242.944 168.667 522.61 1
Cu 243.628 168.089 522.61 1
Cu 244.348 167.553 522.61 1
Cu 245.102 167.061 522.61 1
Cu 245.887 166.616 522.61 1
Cu 246.699 166.22 522.61 1
Cu 247.536 165.872 522.61 1
Cu 248.393 165.576 522.61 1
Cu 249.269 165.332 522.61 1
Cu 250.158 165.142 522.61 1
Cu 251.059 165.005 522.61 1
Cu 251.966 164.923 522.61 1
Cu 252.878 164.895 522.61 1
Cu 253.789 164.923 522.61 1
Cu 254.696 165.005 522.61 1
Cu 255.597 165.142 522.61 1
Cu 256.486 165.332 522.61 1
Cu 257.362 165.576 522.61 1
Cu 258.219 165.872 522.61 1
Cu 259.056 166.22 522.61 1
Cu 259.868 166.616 522.61 1
Cu 260.653 167.061 522.61 1
Cu 261.407 167.553 522.61 1
Cu 262.127 168.089 522.61 1
Cu 262.811 168.667 522.61 1
Cu 263.456 169.285 522.61 1
Cu 263.713 169.941 522.61 1
Cu 263.713 170.632 522.61 1
Cu 263.713 171.355 522.61 1
Cu 263.713 172.107 522.61 1
Cu 263.713 172.886 522.61 1
Cu 263.713 173.688 522.61 1
Cu 263.713 174.511 522.61 1
Cu 263.713 175.351 522.61 1
Cu 263.713 176.204 522.61 1
Cu 263.713 177.067 522.61 1
Cu 263.713 177.938 522.61 1
Cu 263.713 178.811 522.61 1
Cu 263.699 178.811 527.723 1
Cu 263.699 179.684 527.723 1
Cu 263.699 180.553 527.723 1
Cu 263.699 181.416 527.723 1
Cu 263.699 182.268 527.723 1
Cu 263.699 183.106 527.723 1
Cu 263.699 183.928 527.723 1
Cu 263.699 184.729 527.723 1
Cu 263.699 185.507 527.723 1
Cu 263.699 186.258 527.723 1
Cu 263.699 186.981 527.723 1
Cu 263.699 187.67 527.723 1
Cu 263.442 188.325 527.723 1
Cu 262.798 188.943 527.723 1
Cu 262.115 189.52 527.723 1
Cu 261.396 190.055 527.723 1
Cu 260.643 190.546 527.723 1
Cu 259.859 190.991 527.723 1
Cu 259.048 191.387 527.723 1
Cu 258.213 191.734 527.723 1
Cu 257.356 192.029 527.723 1
Cu 256.482 192.273 527.723 1
Cu 255.593 192.464 527.723 1
Cu 254.694 192.6 527.723 1
Cu 253.787 192.682 527.723 1
Cu 252.878 192.71 527.723 1
Cu 251.968 192.682 527.723 1
Cu 251.061 192.6 527.723 1
Cu 250.162 192.464 527.723 1
Cu 249.273 192.273 527.723 1
Cu 248.399 192.029 527.723 1
Cu 247.542 191.734 527.723 1
Cu 246.707 191.387 527.723 1
Cu 245.896 190.991 527.723 1
Cu 245.112 190.546 527.723 1
Cu 244.359 190.055 527.723 1
Cu 243.64 189.52 527.723 1
Cu 242.957 188.943 527.723 1
Cu 242.313 188.325 527.723 1
Cu 242.056 187.67 527.723 1
Cu 242.056 186.981 527.723 1
Cu 242.056 186.258 527.723 1
Cu 242.056 185.507 527.723 1
Cu 242.056 184.729 527.723 1
Cu 242.056 183.928 527.723 1
Cu 242.056 183.106 527.723 1
Cu 242.056 182.268 527.723 1
Cu 242.056 181.416 527.723 1
Cu 242.056 180.553 527.723 1
Cu 242.056 179.684 527.723 1
Cu 242.056 178.811 527.723 1
Cu 242.056 177.939 527.723 1
Cu 242.056 177.069 527.723 1
Cu 242.056 176.207 527.723 1
Cu 242.056 175.355 527.723 1
Cu 242.056 174.517 527.723 1
Cu 242.056 173.695 527.723 1
Cu 242.056 172.894 527.723 1
Cu 242.056 172.116 527.723 1
Cu 242.056 171.364 527.723 1
Cu 242.056 170.642 527.723 1
Cu 242.056 169.952 527.723 1
Cu 242.313 169.297 527.723 1
Cu 242.957 168.68 527.723 1
Cu 243.64 168.103 527.723 1
Cu 244.359 167.567 527.723 1
Cu 245.112 167.077 527.723 1
Cu 245.896 166.632 527.723 1
Cu 246.707 166.236 527.723 1
Cu 247.542 165.889 527.723 1
Cu 248.399 165.593 527.723 1
Cu 249.273 165.35 527.723 1
Cu 250.162 165.159 527.723 1
Cu 251.061 165.023 527.723 1
Cu 251.968 164.941 527.723 1
Cu 252.878 164.913 527.723 1
Cu 253.787 164.941 527.723 1
Cu 254.694 165.023 527.723 1
Cu 255.593 165.159 527.723 1
Cu 256.482 165.35 527.723 1
Cu 257.356 165.593 527.723 1
Cu 258.213 165.889 527.723 1
Cu 259.048 166.236 527.723 1
Cu 259.859 166.632 527.723 1
Cu 260.643 167.077 527.723 1
Cu 261.396 167.567 527.723 1
Cu 262.115 168.103 527.723 1
Cu 262.798 168.68 527.723 1
Cu 263.442 169.297 527.723 1
Cu 263.699 169.952 527.723 1
Cu 263.699 170.642 527.723 1
Cu 263.699 171.364 527.723 1
Cu 263.699 172.116 527.723 1
Cu 263.699 172.894 527.723 1
Cu 263.699 173.695 527.723 1
Cu 263.699 174.517 527.723 1
Cu 263.699 175.355 527.723 1
Cu 263.699 176.207 527.723 1
Cu 263.699 177.069 527.723 1
Cu 263.699 177.939 527.723 1
Cu 263.699 178.811 527.723 1
Cu 263.685 178.811 532.845 1
Cu 263.685 179.683 532.845 1
Cu 263.685 180.551 532.845 1
Cu 263.685 181.412 532.845 1
Cu 263.685 182.263 532.845 1
Cu 263.685 183.101 532.845 1
Cu 263.685 183.921 532.845 1
Cu 263.685 184.721 532.845 1
Cu 263.685 185.498 532.845 1
Cu 263.685 186.249 532.845 1
Cu 263.685 186.97 532.845 1
Cu 263.685 187.659 532.845 1
Cu 263.428 188.313 532.845 1
Cu 262.785 188.93 532.845 1
Cu 262.103 189.506 532.845 1
Cu 261.385 190.041 532.845 1
Cu 260.633 190.531 532.845 1
Cu 259.85 190.975 532.845 1
Cu 259.04 191.37 532.845 1
Cu 258.206 191.717 532.845 1
Cu 257.35 192.012 532.845 1
Cu 256.477 192.255 532.845 1
Cu 255.59 192.446 532.845 1
Cu 254.692 192.582 532.845 1
Cu 253.786 192.664 532.845 1
Cu 252.878 192.691 532.845 1
Cu 251.969 192.664 532.845 1
Cu 251.063 192.582 532.845 1
Cu 250.165 192.446 532.845 1
Cu 249.278 192.255 532.845 1
Cu 248.405 192.012 532.845 1
Cu 247.549 191.717 532.845 1
Cu 246.715 191.37 532.845 1
Cu 245.905 190.975 532.845 1
Cu 245.122 190.531 532.845 1
Cu 244.37 190.041 532.845 1
Cu 243.652 189.506 532.845 1
Cu 242.97 188.93 532.845 1
Cu 242.327 188.313 532.845 1
Cu 242.07 187.659 532.845 1
Cu 242.07 186.97 532.845 1
Cu 242.07 186.249 532.845 1
Cu 242.07 185.498 532.845 1
Cu 242.07 184.721 532.845 1
Cu 242.07 183.921 532.845 1
Cu 242.07 183.101 532.845 1
Cu 242.07 182.263 532.845 1
Cu 242.07 181.412 532.845 1
Cu 242.07 180.551 532.845 1
Cu 242.07 179.683 532.845 1
Cu 242.07 178.811 532.845 1
Cu 242.07 177.94 532.845 1
Cu 242.07 177.072 532.845 1
Cu 242.07 176.211 532.845 1
Cu 242.07 175.36 532.845 1
Cu 242.07 174.522 532.845 1
Cu 242.07 173.702 532.845 1
Cu 242.07 172.902 532.845 1
Cu 242.07 172.125 532.845 1
Cu 242.07 171.374 532.845 1
Cu 242.07 170.653 532.845 1
Cu 242.07 169.964 532.845 1
Cu 242.327 169.31 532.845 1
Cu 242.97 168.693 532.845 1
Cu 243.652 168.117 532.845 1
Cu 244.37 167.582 532.845 1
Cu 245.122 167.092 532.845 1
Cu 245.905 166.648 532.845 1
Cu 246.715 166.252 532.845 1
Cu 247.549 165.906 532.845 1
Cu 248.405 165.611 532.845 1
Cu 249.278 165.367 532.845 1
Cu 250.165 165.177 532.845 1
Cu 251.063 165.041 532.845 1
Cu 251.969 164.959 532.845 1
Cu 252.878 164.931 532.845 1
Cu 253.786 164.959 532.845 1
Cu 254.692 165.041 532.845 1
Cu 255.59 165.177 532.845 1
Cu 256.477 165.367 532.845 1
Cu 257.35 165.611 532.845 1
Cu 258.206 165.906 532.845 1
Cu 259.04 166.252 532.845 1
Cu 259.85 166.648 532.845 1
Cu 260.633 167.092 532.845 1
Cu 261.385 167.582 532.845 1
Cu 262.103 168.117 532.845 1
Cu 262.785 168.693 532.845 1
Cu 263.428 169.31 532.845 1
Cu 263.685 169.964 532.845 1
Cu 263.685 170.653 532.845 1
Cu 263.685 171.374 532.845 1
Cu 263.685 172.125 532.845 1
Cu 263.685 172.902 532.845 1
Cu 263.685 173.702 532.845 1
Cu 263.685 174.522 532.845 1
Cu 263.685 175.36 532.845 1
Cu 263.685 176.211 532.845 1
Cu 263.685 177.072 532.845 1
Cu 263.685 177.94 532.845 1
Cu 263.685 178.811 532.845 1
Cu 263.671 178.811 537.975 1
Cu 263.671 179.682 537.975 1
Cu 263.671 180.549 537.975 1
Cu 263.671 181.409 537.975 1
Cu 263.671 182.259 537.975 1
Cu 263.671 183.095 537.975 1
Cu 263.671 183.914 537.975 1
Cu 263.671 184.713 537.975 1
Cu 263.671 185.489 537.975 1
Cu 263.671 186.239 537.975 1
Cu 263.671 186.959 537.975 1
Cu 263.671 187.647 537.975 1
Cu 263.414 188.3 537.975 1
Cu 262.772 188.916 537.975 1
Cu 262.091 189.492 537.975 1
Cu 261.373 190.026 537.975 1
Cu 260.622 190.515 537.975 1
Cu 259.841 190.958 537.975 1
Cu 259.032 191.354 537.975 1
Cu 258.198 191.7 537.975 1
Cu 257.344 191.995 537.975 1
Cu 256.472 192.237 537.975 1
Cu 255.586 192.427 537.975 1
Cu 254.689 192.564 537.975 1
Cu 253.785 192.646 537.975 1
Cu 252.878 192.673 537.975 1
Cu 251.97 192.646 537.975 1
Cu 251.066 192.564 537.975 1
Cu 250.169 192.427 537.975 1
Cu 249.283 192.237 537.975 1
Cu 248.411 191.995 537.975 1
Cu 247.557 191.7 537.975 1
Cu 246.723 191.354 537.975 1
Cu 245.914 190.958 537.975 1
Cu 245.133 190.515 537.975 1
Cu 244.382 190.026 537.975 1
Cu 243.664 189.492 537.975 1
Cu 242.983 188.916 537.975 1
Cu 242.341 188.3 537.975 1
Cu 242.084 187.647 537.975 1
Cu 242.084 186.959 537.975 1
Cu 242.084 186.239 537.975 1
Cu 242.084 185.489 537.975 1
Cu 242.084 184.713 537.975 1
Cu 242.084 183.914 537.975 1
Cu 242.084 183.095 537.975 1
Cu 242.084 182.259 537.975 1
Cu 242.084 181.409 537.975 1
Cu 242.084 180.549 537.975 1
Cu 242.084 179.682 537.975 1
Cu 242.084 178.811 537.975 1
Cu 242.084 177.941 537.975 1
Cu 242.084 177.074 537.975 1
Cu 242.084 176.214 537.975 1
Cu 242.084 175.364 537.975 1
Cu 242.084 174.528 537.975 1
Cu 242.084 173.709 537.975 1
Cu 242.084 172.909 537.975 1
Cu 242.084 172.134 537.975 1
Cu 242.084 171.384 537.975 1
Cu 242.084 170.664 537.975 1
Cu 242.084 169.976 537.975 1
Cu 242.341 169.323 537.975 1
Cu 242.983 168.707 537.975 1
Cu 243.664 168.131 537.975 1
Cu 244.382 167.597 537.975 1
Cu 245.133 167.108 537.975 1
Cu 245.914 166.664 537.975 1
Cu 246.723 166.269 537.975 1
Cu 247.557 165.923 537.975 1
Cu 248.411 165.628 537.975 1
Cu 249.283 165.385 537.975 1
Cu 250.169 165.195 537.975 1
Cu 251.066 165.059 537.975 1
Cu 251.97 164.977 537.975 1
Cu 252.878 164.95 537.975 1
Cu 253.785 164.977 537.975 1
Cu 254.689 165.059 537.975 1
Cu 255.586 165.195 537.975 1
Cu 256.472 165.385 537.975 1
Cu 257.344 165.628 537.975 1
Cu 258.198 165.923 537.975 1
Cu 259.032 166.269 537.975 1
Cu 259.841 166.664 537.975 1
Cu 260.622 167.108 537.975 1
Cu 261.373 167.597 537.975 1
Cu 262.091 168.131 537.975 1
Cu 262.772 168.707 537.975 1
Cu 263.414 169.323 537.975 1
Cu 263.671 169.976 537.975 1
Cu 263.671 170.664 537.975 1
Cu 263.671 171.384 537.975 1
Cu 263.671 172.134 537.975 1
Cu 263.671 172.909 537.975 1
Cu 263.671 173.709 537.975 1
Cu 263.671 174.528 537.975 1
Cu 263.671 175.364 537.975 1
Cu 263.671 176.214 537.975 1
Cu 263.671 177.074 537.975 1
Cu 263.671 177.941 537.975 1
Cu 263.671 178.811 537.975 1
Cu 263.656 178.811 543.114 1
Cu 263.656 179.681 543.114 1
Cu 263.656 180.546 543.114 1
Cu 263.656 181.405 543.114 1
Cu 263.656 182.254 543.114 1
Cu 263.656 183.089 543.114 1
Cu 263.656 183.907 543.114 1
Cu 263.656 184.705 543.114 1
Cu 263.656 185.48 543.114 1
Cu 263.656 186.229 543.114 1
Cu 263.656 186.948 543.114 1
Cu 263.656 187.635 543.114 1
Cu 263.4 188.287 543.114 1
Cu 262.759 188.902 543.114 1
Cu 262.079 189.478 543.114 1
Cu 261.362 190.011 543.114 1
Cu 260.612 190.499 543.114 1
Cu 259.831 190.942 543.114 1
Cu 259.024 191.337 543.114 1
Cu 258.191 191.682 543.114 1
Cu 257.338 191.977 543.114 1
Cu 256.467 192.219 543.114 1
Cu 255.582 192.409 543.114 1
Cu 254.687 192.545 543.114 1
Cu 253.784 192.627 543.114 1
Cu 252.878 192.654 543.114 1
Cu 251.971 192.627 543.114 1
Cu 251.068 192.545 543.114 1
Cu 250.173 192.409 543.114 1
Cu 249.288 192.219 543.114 1
Cu 248.417 191.977 543.114 1
Cu 247.564 191.682 543.114 1
Cu 246.732 191.337 543.114 1
Cu 245.924 190.942 543.114 1
Cu 245.143 190.499 543.114 1
Cu 244.393 190.011 543.114 1
Cu 243.676 189.478 543.114 1
Cu 242.996 188.902 543.114 1
Cu 242.355 188.287 543.114 1
Cu 242.099 187.635 543.114 1
Cu 242.099 186.948 543.114 1
Cu 242.099 186.229 543.114 1
Cu 242.099 185.48 543.114 1
Cu 242.099 184.705 543.114 1
Cu 242.099 183.907 543.114 1
Cu 242.099 183.089 543.114 1
Cu 242.099 182.254 543.114 1
Cu 242.099 181.405 543.114 1
Cu 242.099 180.546 543.114 1
Cu 242.099 179.681 543.114 1
Cu 242.099 178.811 543.114 1
Cu 242.099 177.942 543.114 1
Cu 242.099 177.076 543.114 1
Cu 242.099 176.218 543.114 1
Cu 242.099 175.369 543.114 1
Cu 242.099 174.534 543.114 1
Cu 242.099 173.716 543.114 1
Cu 242.099 172.917 543.114 1
Cu 242.099 172.143 543.114 1
Cu 242.099 171.394 543.114 1
Cu 242.099 170.675 543.114 1
Cu 242.099 169.988 543.114 1
Cu 242.355 169.335 543.114 1
Cu 242.996 168.72 543.114 1
Cu 243.676 168.145 543.114 1
Cu 244.393 167.612 543.114 1
Cu 245.143 167.123 543.114 1
Cu 245.924 166.681 543.114 1
Cu 246.732 166.286 543.114 1
Cu 247.564 165.941 543.114 1
Cu 248.417 165.646 543.114 1
Cu 249.288 165.403 543.114 1
Cu 250.173 165.214 543.114 1
Cu 251.068 165.078 543.114 1
Cu 251.971 164.996 543.114 1
Cu 252.878 164.969 543.114 1
Cu 253.784 164.996 543.114 1
Cu 254.687 165.078 543.114 1
Cu 255.582 165.214 543.114 1
Cu 256.467 165.403 543.114 1
Cu 257.338 165.646 543.114 1
Cu 258.191 165.941 543.114 1
Cu 259.024 166.286 543.114 1
Cu 259.831 166.681 543.114 1
Cu 260.612 167.123 543.114 1
Cu 261.362 167.612 543.114 1
Cu 262.079 168.145 543.114 1
Cu 262.759 168.72 543.114 1
Cu 263.4 169.335 543.114 1
Cu 263.656 169.988 543.114 1
Cu 263.656 170.675 543.114 1
Cu 263.656 171.394 543.114 1
Cu 263.656 172.143 543.114 1
Cu 263.656 172.917 543.114 1
Cu 263.656 173.716 543.114 1
Cu 263.656 174.534 543.114 1
Cu 263.656 175.369 543.114 1
Cu 263.656 176.218 543.114 1
Cu 263.656 177.076 543.114 1
Cu 263.656 177.942 543.114 1
Cu 263.656 178.811 543.114 1
Cu 263.641 178.811 548.261 1
Cu 263.641 179.679 548.261 1
Cu 263.641 180.544 548.261 1
Cu 263.641 181.402 548.261 1
Cu 263.641 182.249 548.261 1
Cu 263.641 183.083 548.261 1
Cu 263.641 183.9 548.261 1
Cu 263.641 184.697 548.261 1
Cu 263.641 185.471 548.261 1
Cu 263.641 186.219 548.261 1
Cu 263.641 186.937 548.261 1
Cu 263.641 187.623 548.261 1
Cu 263.386 188.275 548.261 1
Cu 262.745 188.889 548.261 1
Cu 262.066 189.463 548.261 1
Cu 261.35 189.995 548.261 1
Cu 260.601 190.483 548.261 1
Cu 259.822 190.925 548.261 1
Cu 259.015 191.32 548.261 1
Cu 258.184 191.665 548.261 1
Cu 257.332 191.959 548.261 1
Cu 256.462 192.201 548.261 1
Cu 255.579 192.39 548.261 1
Cu 254.684 192.526 548.261 1
Cu 253.783 192.608 548.261 1
Cu 252.878 192.635 548.261 1
Cu 251.972 192.608 548.261 1
Cu 251.071 192.526 548.261 1
Cu 250.176 192.39 548.261 1
Cu 249.293 192.201 548.261 1
Cu 248.423 191.959 548.261 1
Cu 247.571 191.665 548.261 1
Cu 246.74 191.32 548.261 1
Cu 245.933 190.925 548.261 1
Cu 245.154 190.483 548.261 1
Cu 244.405 189.995 548.261 1
Cu 243.689 189.463 548.261 1
Cu 243.01 188.889 548.261 1
Cu 242.369 188.275 548.261 1
Cu 242.114 187.623 548.261 1
Cu 242.114 186.937 548.261 1
Cu 242.114 186.219 548.261 1
Cu 242.114 185.471 548.261 1
Cu 242.114 184.697 548.261 1
Cu 242.114 183.9 548.261 1
Cu 242.114 183.083 548.261 1
Cu 242.114 182.249 548.261 1
Cu 242.114 181.402 548.261 1
Cu 242.114 180.544 548.261 1
Cu 242.114 179.679 548.261 1
Cu 242.114 178.811 548.261 1
Cu 242.114 177.943 548.261 1
Cu 242.114 177.079 548.261 1
Cu 242.114 176.221 548.261 1
Cu 242.114 175.374 548.261 1
Cu 242.114 174.54 548.261 1
Cu 242.114 173.722 548.261 1
Cu 242.114 172.925 548.261 1
Cu 242.114 172.152 548.261 1
Cu 242.114 171.404 548.261 1
Cu 242.114 170.686 548.261 1
Cu 242.114 170 548.261 1
Cu 242.369 169.348 548.261 1
Cu 243.01 168.734 548.261 1
Cu 243.689 168.16 548.261 1
Cu 244.405 167.628 548.261 1
Cu 245.154 167.139 548.261 1
Cu 245.933 166.697 548.261 1
Cu 246.74 166.303 548.261 1
Cu 247.571 165.958 548.261 1
Cu 248.423 165.664 548.261 1
Cu 249.293 165.422 548.261 1
Cu 250.176 165.232 548.261 1
Cu 251.071 165.097 548.261 1
Cu 251.972 165.015 548.261 1
Cu 252.878 164.987 548.261 1
Cu 253.783 165.015 548.261 1
Cu 254.684 165.097 548.261 1
Cu 255.579 165.232 548.261 1
Cu 256.462 165.422 548.261 1
Cu 257.332 165.664 548.261 1
Cu 258.184 165.958 548.261 1
Cu 259.015 166.303 548.261 1
Cu 259.822 166.697 548.261 1
Cu 260.601 167.139 548.261 1
Cu 261.35 167.628 548.261 1
Cu 262.066 168.16 548.261 1
Cu 262.745 168.734 548.261 1
Cu 263.386 169.348 548.261 1
Cu 263.641 170 548.261 1
Cu 263.641 170.686 548.261 1
Cu 263.641 171.404 548.261 1
Cu 263.641 172.152 548.261 1
Cu 263.641 172.925 548.261 1
Cu 263.641 173.722 548.261 1
Cu 263.641 174.54 548.261 1
Cu 263.641 175.374 548.261 1
Cu 263.641 176.221 548.261 1
Cu 263.641 177.079 548.261 1
Cu 263.641 177.943 548.261 1
Cu 263.641 178.811 548.261 1
Cu 263.626 178.811 553.417 1
Cu 263.626 179.678 553.417 1
Cu 263.626 180.542 553.417 1
Cu 263.626 181.398 553.417 1
Cu 263.626 182.244 553.417 1
Cu 263.626 183.077 553.417 1
Cu 263.626 183.893 553.417 1
Cu 263.626 184.689 553.417 1
Cu 263.626 185.462 553.417 1
Cu 263.626 186.208 553.417 1
Cu 263.626 186.926 553.417 1
Cu 263.626 187.611 553.417 1
Cu 263.371 188.261 553.417 1
Cu 262.732 188.875 553.417 1
Cu 262.053 189.448 553.417 1
Cu 261.339 189.98 553.417 1
Cu 260.591 190.467 553.417 1
Cu 259.812 190.909 553.417 1
Cu 259.007 191.302 553.417 1
Cu 258.177 191.647 553.417 1
Cu 257.326 191.94 553.417 1
Cu 256.457 192.182 553.417 1
Cu 255.575 192.372 553.417 1
Cu 254.682 192.507 553.417 1
Cu 253.781 192.589 553.417 1
Cu 252.878 192.616 553.417 1
Cu 251.974 192.589 553.417 1
Cu 251.073 192.507 553.417 1
Cu 250.18 192.372 553.417 1
Cu 249.298 192.182 553.417 1
Cu 248.429 191.94 553.417 1
Cu 247.578 191.647 553.417 1
Cu 246.748 191.302 553.417 1
Cu 245.943 190.909 553.417 1
Cu 245.164 190.467 553.417 1
Cu 244.416 189.98 553.417 1
Cu 243.702 189.448 553.417 1
Cu 243.024 188.875 553.417 1
Cu 242.384 188.261 553.417 1
Cu 242.129 187.611 553.417 1
Cu 242.129 186.926 553.417 1
Cu 242.129 186.208 553.417 1
Cu 242.129 185.462 553.417 1
Cu 242.129 184.689 553.417 1
Cu 242.129 183.893 553.417 1
Cu 242.129 183.077 553.417 1
Cu 242.129 182.244 553.417 1
Cu 242.129 181.398 553.417 1
Cu 242.129 180.542 553.417 1
Cu 242.129 179.678 553.417 1
Cu 242.129 178.811 553.417 1
Cu 242.129 177.945 553.417 1
Cu 242.129 177.081 553.417 1
Cu 242.129 176.225 553.417 1
Cu 242.129 175.378 553.417 1
Cu 242.129 174.546 553.417 1
Cu 242.129 173.73 553.417 1
Cu 242.129 172.934 553.417 1
Cu 242.129 172.161 553.417 1
Cu 242.129 171.414 553.417 1
Cu 242.129 170.697 553.417 1
Cu 242.129 170.012 553.417 1
Cu 242.384 169.361 553.417 1
Cu 243.024 168.748 553.417 1
Cu 243.702 168.175 553.417 1
Cu 244.416 167.643 553.417 1
Cu 245.164 167.156 553.417 1
Cu 245.943 166.714 553.417 1
Cu 246.748 166.321 553.417 1
Cu 247.578 165.976 553.417 1
Cu 248.429 165.682 553.417 1
Cu 249.298 165.44 553.417 1
Cu 250.18 165.251 553.417 1
Cu 251.073 165.116 553.417 1
Cu 251.974 165.034 553.417 1
Cu 252.878 165.007 553.417 1
Cu 253.781 165.034 553.417 1
Cu 254.682 165.116 553.417 1
Cu 255.575 165.251 553.417 1
Cu 256.457 165.44 553.417 1
Cu 257.326 165.682 553.417 1
Cu 258.177 165.976 553.417 1
Cu 259.007 166.321 553.417 1
Cu 259.812 166.714 553.417 1
Cu 260.591 167.156 553.417 1
Cu 261.339 167.643 553.417 1
Cu 262.053 168.175 553.417 1
Cu 262.732 168.748 553.417 1
Cu 263.371 169.361 553.417 1
Cu 263.626 170.012 553.417 1
Cu 263.626 170.697 553.417 1
Cu 263.626 171.414 553.417 1
Cu 263.626 172.161 553.417 1
Cu 263.626 172.934 553.417 1
Cu 263.626 173.73 553.417 1
Cu 263.626 174.546 553.417 1
Cu 263.626 175.378 553.417 1
Cu 263.626 176.225 553.417 1
Cu 263.626 177.081 553.417 1
Cu 263.626 177.945 553.417 1
Cu 263.626 178.811 553.417 1
Cu 263.611 178.811 558.581 1
Cu 263.611 179.677 558.581 1
Cu 263.611 180.539 558.581 1
Cu 263.611 181.395 558.581 1
Cu 263.611 182.24 558.581 1
Cu 263.611 183.071 558.581 1
Cu 263.611 183.886 558.581 1
Cu 263.611 184.681 558.581 1
Cu 263.611 185.453 558.581 1
Cu 263.611 186.198 558.581 1
Cu 263.611 186.914 558.581 1
Cu 263.611 187.598 558.581 1
Cu 263.356 188.248 558.581 1
Cu 262.718 188.86 558.581 1
Cu 262.04 189.433 558.581 1
Cu 261.327 189.964 558.581 1
Cu 260.58 190.451 558.581 1
Cu 259.803 190.892 558.581 1
Cu 258.998 191.285 558.581 1
Cu 258.169 191.629 558.581 1
Cu 257.32 191.922 558.581 1
Cu 256.452 192.164 558.581 1
Cu 255.571 192.352 558.581 1
Cu 254.679 192.488 558.581 1
Cu 253.78 192.569 558.581 1
Cu 252.878 192.597 558.581 1
Cu 251.975 192.569 558.581 1
Cu 251.076 192.488 558.581 1
Cu 250.184 192.352 558.581 1
Cu 249.303 192.164 558.581 1
Cu 248.435 191.922 558.581 1
Cu 247.586 191.629 558.581 1
Cu 246.757 191.285 558.581 1
Cu 245.952 190.892 558.581 1
Cu 245.175 190.451 558.581 1
Cu 244.428 189.964 558.581 1
Cu 243.715 189.433 558.581 1
Cu 243.037 188.86 558.581 1
Cu 242.399 188.248 558.581 1
Cu 242.144 187.598 558.581 1
Cu 242.144 186.914 558.581 1
Cu 242.144 186.198 558.581 1
Cu 242.144 185.453 558.581 1
Cu 242.144 184.681 558.581 1
Cu 242.144 183.886 558.581 1
Cu 242.144 183.071 558.581 1
Cu 242.144 182.24 558.581 1
Cu 242.144 181.395 558.581 1
Cu 242.144 180.539 558.581 1
Cu 242.144 179.677 558.581 1
Cu 242.144 178.811 558.581 1
Cu 242.144 177.946 558.581 1
Cu 242.144 177.084 558.581 1
Cu 242.144 176.228 558.581 1
Cu 242.144 175.383 558.581 1
Cu 242.144 174.552 558.581 1
Cu 242.144 173.737 558.581 1
Cu 242.144 172.942 558.581 1
Cu 242.144 172.17 558.581 1
Cu 242.144 171.425 558.581 1
Cu 242.144 170.709 558.581 1
Cu 242.144 170.024 558.581 1
Cu 242.399 169.375 558.581 1
Cu 243.037 168.762 558.581 1
Cu 243.715 168.19 558.581 1
Cu 244.428 167.659 558.581 1
Cu 245.175 167.172 558.581 1
Cu 245.952 166.731 558.581 1
Cu 246.757 166.338 558.581 1
Cu 247.586 165.994 558.581 1
Cu 248.435 165.701 558.581 1
Cu 249.303 165.459 558.581 1
Cu 250.184 165.27 558.581 1
Cu 251.076 165.135 558.581 1
Cu 251.975 165.053 558.581 1
Cu 252.878 165.026 558.581 1
Cu 253.78 165.053 558.581 1
Cu 254.679 165.135 558.581 1
Cu 255.571 165.27 558.581 1
Cu 256.452 165.459 558.581 1
Cu 257.32 165.701 558.581 1
Cu 258.169 165.994 558.581 1
Cu 258.998 166.338 558.581 1
Cu 259.803 166.731 558.581 1
Cu 260.58 167.172 558.581 1
Cu 261.327 167.659 558.581 1
Cu 262.04 168.19 558.581 1
Cu 262.718 168.762 558.581 1
Cu 263.356 169.375 558.581 1
Cu 263.611 170.024 558.581 1
Cu 263.611 170.709 558.581 1
Cu 263.611 171.425 558.581 1
Cu 263.611 172.17 558.581 1
Cu 263.611 172.942 558.581 1
Cu 263.611 173.737 558.581 1
Cu 263.611 174.552 558.581 1
Cu 263.611 175.383 558.581 1
Cu 263.611 176.228 558.581 1
Cu 263.611 177.084 558.581 1
Cu 263.611 177.946 558.581 1
Cu 263.611 178.811 558.581 1
Cu 263.596 178.811 563.753 1
Cu 263.596 179.676 563.753 1
Cu 263.596 180.537 563.753 1
Cu 263.596 181.391 563.753 1
Cu 263.596 182.235 563.753 1
Cu 263.596 183.065 563.753 1
Cu 263.596 183.879 563.753 1
Cu 263.596 184.672 563.753 1
Cu 263.596 185.443 563.753 1
Cu 263.596 186.187 563.753 1
Cu 263.596 186.903 563.753 1
Cu 263.596 187.586 563.753 1
Cu 263.341 188.235 563.753 1
Cu 262.704 188.846 563.753 1
Cu 262.027 189.418 563.753 1
Cu 261.315 189.948 563.753 1
Cu 260.569 190.434 563.753 1
Cu 259.793 190.874 563.753 1
Cu 258.989 191.267 563.753 1
Cu 258.162 191.61 563.753 1
Cu 257.313 191.903 563.753 1
Cu 256.447 192.144 563.753 1
Cu 255.567 192.333 563.753 1
Cu 254.677 192.468 563.753 1
Cu 253.779 192.55 563.753 1
Cu 252.878 192.577 563.753 1
Cu 251.976 192.55 563.753 1
Cu 251.078 192.468 563.753 1
Cu 250.188 192.333 563.753 1
Cu 249.308 192.144 563.753 1
Cu 248.442 191.903 563.753 1
Cu 247.593 191.61 563.753 1
Cu 246.766 191.267 563.753 1
Cu 245.962 190.874 563.753 1
Cu 245.186 190.434 563.753 1
Cu 244.44 189.948 563.753 1
Cu 243.728 189.418 563.753 1
Cu 243.051 188.846 563.753 1
Cu 242.414 188.235 563.753 1
Cu 242.159 187.586 563.753 1
Cu 242.159 186.903 563.753 1
Cu 242.159 186.187 563.753 1
Cu 242.159 185.443 563.753 1
Cu 242.159 184.672 563.753 1
Cu 242.159 183.879 563.753 1
Cu 242.159 183.065 563.753 1
Cu 242.159 182.235 563.753 1
Cu 242.159 181.391 563.753 1
Cu 242.159 180.537 563.753 1
Cu 242.159 179.676 563.753 1
Cu 242.159 178.811 563.753 1
Cu 242.159 177.947 563.753 1
Cu 242.159 177.086 563.753 1
Cu 242.159 176.232 563.753 1
Cu 242.159 175.388 563.753 1
Cu 242.159 174.558 563.753 1
Cu 242.159 173.744 563.753 1
Cu 242.159 172.95 563.753 1
Cu 242.159 172.18 563.753 1
Cu 242.159 171.435 563.753 1
Cu 242.159 170.72 563.753 1
Cu 242.159 170.037 563.753 1
Cu 242.414 169.388 563.753 1
Cu 243.051 168.777 563.753 1
Cu 243.728 168.205 563.753 1
Cu 244.44 167.675 563.753 1
Cu 245.186 167.189 563.753 1
Cu 245.962 166.749 563.753 1
Cu 246.766 166.356 563.753 1
Cu 247.593 166.012 563.753 1
Cu 248.442 165.72 563.753 1
Cu 249.308 165.478 563.753 1
Cu 250.188 165.29 563.753 1
Cu 251.078 165.154 563.753 1
Cu 251.976 165.073 563.753 1
Cu 252.878 165.046 563.753 1
Cu 253.779 165.073 563.753 1
Cu 254.677 165.154 563.753 1
Cu 255.567 165.29 563.753 1
Cu 256.447 165.478 563.753 1
Cu 257.313 165.72 563.753 1
Cu 258.162 166.012 563.753 1
Cu 258.989 166.356 563.753 1
Cu 259.793 166.749 563.753 1
Cu 260.569 167.189 563.753 1
Cu 261.315 167.675 563.753 1
Cu 262.027 168.205 563.753 1
Cu 262.704 168.777 563.753 1
Cu 263.341 169.388 563.753 1
Cu 263.596 170.037 563.753 1
Cu 263.596 170.72 563.753 1
Cu 263.596 171.435 563.753 1
Cu 263.596 172.18 563.753 1
Cu 263.596 172.95 563.753 1
Cu 263.596 173.744 563.753 1
Cu 263.596 174.558 563.753 1
Cu 263.596 175.388 563.753 1
Cu 263.596 176.232 563.753 1
Cu 263.596 177.086 563.753 1
Cu 263.596 177.947 563.753 1
Cu 263.596 178.811 563.753 1
Cu 263.58 178.811 568.934 1
Cu 263.58 179.674 568.934 1
Cu 263.58 180.534 568.934 1
Cu 263.58 181.387 568.934 1
Cu 263.58 182.23 568.934 1
Cu 263.58 183.059 568.934 1
Cu 263.58 183.872 568.934 1
Cu 263.58 184.664 568.934 1
Cu 263.58 185.433 568.934 1
Cu 263.58 186.177 568.934 1
Cu 263.58 186.891 568.934 1
Cu 263.58 187.573 568.934 1
Cu 263.326 188.221 568.934 1
Cu 262.689 188.832 568.934 1
Cu 262.014 189.403 568.934 1
Cu 261.302 189.932 568.934 1
Cu 260.558 190.417 568.934 1
Cu 259.783 190.857 568.934 1
Cu 258.98 191.249 568.934 1
Cu 258.154 191.592 568.934 1
Cu 257.307 191.884 568.934 1
Cu 256.442 192.125 568.934 1
Cu 255.563 192.314 568.934 1
Cu 254.674 192.449 568.934 1
Cu 253.778 192.53 568.934 1
Cu 252.878 192.557 568.934 1
Cu 251.978 192.53 568.934 1
Cu 251.081 192.449 568.934 1
Cu 250.192 192.314 568.934 1
Cu 249.313 192.125 568.934 1
Cu 248.448 191.884 568.934 1
Cu 247.601 191.592 568.934 1
Cu 246.775 191.249 568.934 1
Cu 245.972 190.857 568.934 1
Cu 245.197 190.417 568.934 1
Cu 244.453 189.932 568.934 1
Cu 243.741 189.403 568.934 1
Cu 243.066 188.832 568.934 1
Cu 242.429 188.221 568.934 1
Cu 242.175 187.573 568.934 1
Cu 242.175 186.891 568.934 1
Cu 242.175 186.177 568.934 1
Cu 242.175 185.433 568.934 1
Cu 242.175 184.664 568.934 1
Cu 242.175 183.872 568.934 1
Cu 242.175 183.059 568.934 1
Cu 242.175 182.23 568.934 1
Cu 242.175 181.387 568.934 1
Cu 242.175 180.534 568.934 1
Cu 242.175 179.674 568.934 1
Cu 242.175 178.811 568.934 1
Cu 242.175 177.948 568.934 1
Cu 242.175 177.089 568.934 1
Cu 242.175 176.236 568.934 1
Cu 242.175 175.393 568.934 1
Cu 242.175 174.564 568.934 1
Cu 242.175 173.751 568.934 1
Cu 242.175 172.959 568.934 1
Cu 242.175 172.189 568.934 1
Cu 242.175 171.446 568.934 1
Cu 242.175 170.732 568.934 1
Cu 242.175 170.05 568.934 1
Cu 242.429 169.402 568.934 1
Cu 243.066 168.791 568.934 1
Cu 243.741 168.22 568.934 1
Cu 244.453 167.691 568.934 1
Cu 245.197 167.206 568.934 1
Cu 245.972 166.766 568.934 1
Cu 246.775 166.374 568.934 1
Cu 247.601 166.031 568.934 1
Cu 248.448 165.739 568.934 1
Cu 249.313 165.498 568.934 1
Cu 250.192 165.309 568.934 1
Cu 251.081 165.174 568.934 1
Cu 251.978 165.093 568.934 1
Cu 252.878 165.066 568.934 1
Cu 253.778 165.093 568.934 1
Cu 254.674 165.174 568.934 1
Cu 255.563 165.309 568.934 1
Cu 256.442 165.498 568.934 1
Cu 257.307 165.739 568.934 1
Cu 258.154 166.031 568.934 1
Cu 258.98 166.374 568.934 1
Cu 259.783 166.766 568.934 1
Cu 260.558 167.206 568.934 1
Cu 261.302 167.691 568.934 1
Cu 262.014 168.22 568.934 1
Cu 262.689 168.791 568.934 1
Cu 263.326 169.402 568.934 1
Cu 263.58 170.05 568.934 1
Cu 263.58 170.732 568.934 1
Cu 263.58 171.446 568.934 1
Cu 263.58 172.189 568.934 1
Cu 263.58 172.959 568.934 1
Cu 263.58 173.751 568.934 1
Cu 263.58 174.564 568.934 1
Cu 263.58 175.393 568.934 1
Cu 263.58 176.236 568.934 1
Cu 263.58 177.089 568.934 1
Cu 263.58 177.948 568.934 1
Cu 263.58 178.811 568.934 1
Cu 263.565 178.811 574.122 1
Cu 263.565 179.673 574.122 1
Cu 263.565 180.532 574.122 1
Cu 263.565 181.383 574.122 1
Cu 263.565 182.225 574.122 1
Cu 263.565 183.053 574.122 1
Cu 263.565 183.864 574.122 1
Cu 263.565 184.655 574.122 1
Cu 263.565 185.424 574.122 1
Cu 263.565 186.166 574.122 1
Cu 263.565 186.879 574.122 1
Cu 263.565 187.56 574.122 1
Cu 263.311 188.207 574.122 1
Cu 262.675 188.817 574.122 1
Cu 262 189.387 574.122 1
Cu 261.29 189.916 574.122 1
Cu 260.546 190.4 574.122 1
Cu 259.772 190.839 574.122 1
Cu 258.971 191.231 574.122 1
Cu 258.146 191.573 574.122 1
Cu 257.3 191.865 574.122 1
Cu 256.437 192.106 574.122 1
Cu 255.559 192.294 574.122 1
Cu 254.671 192.429 574.122 1
Cu 253.776 192.51 574.122 1
Cu 252.878 192.537 574.122 1
Cu 251.979 192.51 574.122 1
Cu 251.084 192.429 574.122 1
Cu 250.196 192.294 574.122 1
Cu 249.318 192.106 574.122 1
Cu 248.455 191.865 574.122 1
Cu 247.609 191.573 574.122 1
Cu 246.784 191.231 574.122 1
Cu 245.983 190.839 574.122 1
Cu 245.209 190.4 574.122 1
Cu 244.465 189.916 574.122 1
Cu 243.755 189.387 574.122 1
Cu 243.08 188.817 574.122 1
Cu 242.444 188.207 574.122 1
Cu 242.19 187.56 574.122 1
Cu 242.19 186.879 574.122 1
Cu 242.19 186.166 574.122 1
Cu 242.19 185.424 574.122 1
Cu 242.19 184.655 574.122 1
Cu 242.19 183.864 574.122 1
Cu 242.19 183.053 574.122 1
Cu 242.19 182.225 574.122 1
Cu 242.19 181.383 574.122 1
Cu 242.19 180.532 574.122 1
Cu 242.19 179.673 574.122 1
Cu 242.19 178.811 574.122 1
Cu 242.19 177.95 574.122 1
Cu 242.19 177.091 574.122 1
Cu 242.19 176.24 574.122 1
Cu 242.19 175.398 574.122 1
Cu 242.19 174.57 574.122 1
Cu 242.19 173.759 574.122 1
Cu 242.19 172.967 574.122 1
Cu 242.19 172.199 574.122 1
Cu 242.19 171.457 574.122 1
Cu 242.19 170.744 574.122 1
Cu 242.19 170.062 574.122 1
Cu 242.444 169.416 574.122 1
Cu 243.08 168.806 574.122 1
Cu 243.755 168.236 574.122 1
Cu 244.465 167.707 574.122 1
Cu 245.209 167.223 574.122 1
Cu 245.983 166.784 574.122 1
Cu 246.784 166.392 574.122 1
Cu 247.609 166.05 574.122 1
Cu 248.455 165.758 574.122 1
Cu 249.318 165.517 574.122 1
Cu 250.196 165.329 574.122 1
Cu 251.084 165.194 574.122 1
Cu 251.979 165.113 574.122 1
Cu 252.878 165.086 574.122 1
Cu 253.776 165.113 574.122 1
Cu 254.671 165.194 574.122 1
Cu 255.559 165.329 574.122 1
Cu 256.437 165.517 574.122 1
Cu 257.3 165.758 574.122 1
Cu 258.146 166.05 574.122 1
Cu 258.971 166.392 574.122 1
Cu 259.772 166.784 574.122 1
Cu 260.546 167.223 574.122 1
Cu 261.29 167.707 574.122 1
Cu 262 168.236 574.122 1
Cu 262.675 168.806 574.122 1
Cu 263.311 169.416 574.122 1
Cu 263.565 170.062 574.122 1
Cu 263.565 170.744 574.122 1
Cu 263.565 171.457 574.122 1
Cu 263.565 172.199 574.122 1
Cu 263.565 172.967 574.122 1
Cu 263.565 173.759 574.122 1
Cu 263.565 174.57 574.122 1
Cu 263.565 175.398 574.122 1
Cu 263.565 176.24 574.122 1
Cu 263.565 177.091 574.122 1
Cu 263.565 177.95 574.122 1
Cu 263.565 178.811 574.122 1
Cu 263.549 178.811 579.319 1
Cu 263.549 179.672 579.319 1
Cu 263.549 180.529 579.319 1
Cu 263.549 181.379 579.319 1
Cu 263.549 182.22 579.319 1
Cu 263.549 183.046 579.319 1
Cu 263.549 183.857 579.319 1
Cu 263.549 184.647 579.319 1
Cu 263.549 185.414 579.319 1
Cu 263.549 186.155 579.319 1
Cu 263.549 186.867 579.319 1
Cu 263.549 187.547 579.319 1
Cu 263.295 188.193 579.319 1
Cu 262.66 188.802 579.319 1
Cu 261.987 189.371 579.319 1
Cu 261.278 189.899 579.319 1
Cu 260.535 190.383 579.319 1
Cu 259.762 190.821 579.319 1
Cu 258.962 191.212 579.319 1
Cu 258.138 191.554 579.319 1
Cu 257.294 191.846 579.319 1
Cu 256.432 192.086 579.319 1
Cu 255.555 192.274 579.319 1
Cu 254.669 192.408 579.319 1
Cu 253.775 192.489 579.319 1
Cu 252.878 192.516 579.319 1
Cu 251.98 192.489 579.319 1
Cu 251.086 192.408 579.319 1
Cu 250.2 192.274 579.319 1
Cu 249.323 192.086 579.319 1
Cu 248.461 191.846 579.319 1
Cu 247.617 191.554 579.319 1
Cu 246.793 191.212 579.319 1
Cu 245.993 190.821 579.319 1
Cu 245.22 190.383 579.319 1
Cu 244.477 189.899 579.319 1
Cu 243.768 189.371 579.319 1
Cu 243.095 188.802 579.319 1
Cu 242.46 188.193 579.319 1
Cu 242.206 187.547 579.319 1
Cu 242.206 186.867 579.319 1
Cu 242.206 186.155 579.319 1
Cu 242.206 185.414 579.319 1
Cu 242.206 184.647 579.319 1
Cu 242.206 183.857 579.319 1
Cu 242.206 183.046 579.319 1
Cu 242.206 182.22 579.319 1
Cu 242.206 181.379 579.319 1
Cu 242.206 180.529 579.319 1
Cu 242.206 179.672 579.319 1
Cu 242.206 178.811 579.319 1
Cu 242.206 177.951 579.319 1
Cu 242.206 177.094 579.319 1
Cu 242.206 176.243 579.319 1
Cu 242.206 175.403 579.319 1
Cu 242.206 174.576 579.319 1
Cu 242.206 173.766 579.319 1
Cu 242.206 172.976 579.319 1
Cu 242.206 172.209 579.319 1
Cu 242.206 171.468 579.319 1
Cu 242.206 170.756 579.319 1
Cu 242.206 170.076 579.319 1
Cu 242.46 169.43 579.319 1
Cu 243.095 168.821 579.319 1
Cu 243.768 168.252 579.319 1
Cu 244.477 167.724 579.319 1
Cu 245.22 167.24 579.319 1
Cu 245.993 166.802 579.319 1
Cu 246.793 166.411 579.319 1
Cu 247.617 166.069 579.319 1
Cu 248.461 165.777 579.319 1
Cu 249.323 165.537 579.319 1
Cu 250.2 165.349 579.319 1
Cu 251.086 165.214 579.319 1
Cu 251.98 165.133 579.319 1
Cu 252.878 165.106 579.319 1
Cu 253.775 165.133 579.319 1
Cu 254.669 165.214 579.319 1
Cu 255.555 165.349 579.319 1
Cu 256.432 165.537 579.319 1
Cu 257.294 165.777 579.319 1
Cu 258.138 166.069 579.319 1
Cu 258.962 166.411 579.319 1
Cu 259.762 166.802 579.319 1
Cu 260.535 167.24 579.319 1
Cu 261.278 167.724 579.319 1
Cu 261.987 168.252 579.319 1
Cu 262.66 168.821 579.319 1
Cu 263.295 169.43 579.319 1
Cu 263.549 170.076 579.319 1
Cu 263.549 170.756 579.319 1
Cu 263.549 171.468 579.319 1
Cu 263.549 172.209 579.319 1
Cu 263.549 172.976 579.319 1
Cu 263.549 173.766 579.319 1
Cu 263.549 174.576 579.319 1
Cu 263.549 175.403 579.319 1
Cu 263.549 176.243 579.319 1
Cu 263.549 177.094 579.319 1
Cu 263.549 177.951 579.319 1
Cu 263.549 178.811 579.319 1
Cu 263.533 178.811 584.524 1
Cu 263.533 179.671 584.524 1
Cu 263.533 180.526 584.524 1
Cu 263.533 181.376 584.524 1
Cu 263.533 182.215 584.524 1
Cu 263.533 183.04 584.524 1
Cu 263.533 183.849 584.524 1
Cu 263.533 184.638 584.524 1
Cu 263.533 185.404 584.524 1
Cu 263.533 186.144 584.524 1
Cu 263.533 186.855 584.524 1
Cu 263.533 187.534 584.524 1
Cu 263.279 188.179 584.524 1
Cu 262.646 188.787 584.524 1
Cu 261.973 189.355 584.524 1
Cu 261.265 189.882 584.524 1
Cu 260.523 190.365 584.524 1
Cu 259.752 190.803 584.524 1
Cu 258.953 191.193 584.524 1
Cu 258.13 191.535 584.524 1
Cu 257.287 191.826 584.524 1
Cu 256.426 192.066 584.524 1
Cu 255.551 192.253 584.524 1
Cu 254.666 192.388 584.524 1
Cu 253.773 192.469 584.524 1
Cu 252.878 192.496 584.524 1
Cu 251.982 192.469 584.524 1
Cu 251.089 192.388 584.524 1
Cu 250.204 192.253 584.524 1
Cu 249.329 192.066 584.524 1
Cu 248.468 191.826 584.524 1
Cu 247.625 191.535 584.524 1
Cu 246.802 191.193 584.524 1
Cu 246.003 190.803 584.524 1
Cu 245.232 190.365 584.524 1
Cu 244.49 189.882 584.524 1
Cu 243.782 189.355 584.524 1
Cu 243.109 188.787 584.524 1
Cu 242.476 188.179 584.524 1
Cu 242.222 187.534 584.524 1
Cu 242.222 186.855 584.524 1
Cu 242.222 186.144 584.524 1
Cu 242.222 185.404 584.524 1
Cu 242.222 184.638 584.524 1
Cu 242.222 183.849 584.524 1
Cu 242.222 183.04 584.524 1
Cu 242.222 182.215 584.524 1
Cu 242.222 181.376 584.524 1
Cu 242.222 180.526 584.524 1
Cu 242.222 179.671 584.524 1
Cu 242.222 178.811 584.524 1
Cu 242.222 177.952 584.524 1
Cu 242.222 177.096 584.524 1
Cu 242.222 176.247 584.524 1
Cu 242.222 175.408 584.524 1
Cu 242.222 174.583 584.524 1
Cu 242.222 173.774 584.524 1
Cu 242.222 172.985 584.524 1
Cu 242.222 172.219 584.524 1
Cu 242.222 171.479 584.524 1
Cu 242.222 170.768 584.524 1
Cu 242.222 170.089 584.524 1
Cu 242.476 169.444 584.524 1
Cu 243.109 168.836 584.524 1
Cu 243.782 168.267 584.524 1
Cu 244.49 167.741 584.524 1
Cu 245.232 167.257 584.524 1
Cu 246.003 166.82 584.524 1
Cu 246.802 166.429 584.524 1
Cu 247.625 166.088 584.524 1
Cu 248.468 165.797 584.524 1
Cu 249.329 165.557 584.524 1
Cu 250.204 165.369 584.524 1
Cu 251.089 165.235 584.524 1
Cu 251.982 165.154 584.524 1
Cu 252.878 165.127 584.524 1
Cu 253.773 165.154 584.524 1
Cu 254.666 165.235 584.524 1
Cu 255.551 165.369 584.524 1
Cu 256.426 165.557 584.524 1
Cu 257.287 165.797 584.524 1
Cu 258.13 166.088 584.524 1
Cu 258.953 166.429 584.524 1
Cu 259.752 166.82 584.524 1
Cu 260.523 167.257 584.524 1
Cu 261.265 167.741 584.524 1
Cu 261.973 168.267 584.524 1
Cu 262.646 168.836 584.524 1
Cu 263.279 169.444 584.524 1
Cu 263.533 170.089 584.524 1
Cu 263.533 170.768 584.524 1
Cu 263.533 171.479 584.524 1
Cu 263.533 172.219 584.524 1
Cu 263.533 172.985 584.524 1
Cu 263.533 173.774 584.524 1
Cu 263.533 174.583 584.524 1
Cu 263.533 175.408 584.524 1
Cu 263.533 176.247 584.524 1
Cu 263.533 177.096 584.524 1
Cu 263.533 177.952 584.524 1
Cu 263.533 178.811 584.524 1
Cu 263.516 178.811 589.737 1
Cu 263.516 179.669 589.737 1
Cu 263.516 180.524 589.737 1
Cu 263.516 181.372 589.737 1
Cu 263.516 182.209 589.737 1
Cu 263.516 183.034 589.737 1
Cu 263.516 183.841 589.737 1
Cu 263.516 184.629 589.737 1
Cu 263.516 185.394 589.737 1
Cu 263.516 186.133 589.737 1
Cu 263.516 186.843 589.737 1
Cu 263.516 187.521 589.737 1
Cu 263.264 188.165 589.737 1
Cu 262.631 188.772 589.737 1
Cu 261.959 189.339 589.737 1
Cu 261.252 189.865 589.737 1
Cu 260.512 190.348 589.737 1
Cu 259.741 190.785 589.737 1
Cu 258.944 191.174 589.737 1
Cu 258.122 191.515 589.737 1
Cu 257.28 191.806 589.737 1
Cu 256.421 192.045 589.737 1
Cu 255.547 192.233 589.737 1
Cu 254.663 192.367 589.737 1
Cu 253.772 192.448 589.737 1
Cu 252.878 192.475 589.737 1
Cu 251.983 192.448 589.737 1
Cu 251.092 192.367 589.737 1
Cu 250.208 192.233 589.737 1
Cu 249.334 192.045 589.737 1
Cu 248.475 191.806 589.737 1
Cu 247.633 191.515 589.737 1
Cu 246.811 191.174 589.737 1
Cu 246.014 190.785 589.737 1
Cu 245.243 190.348 589.737 1
Cu 244.503 189.865 589.737 1
Cu 243.796 189.339 589.737 1
Cu 243.124 188.772 589.737 1
Cu 242.492 188.165 589.737 1
Cu 242.239 187.521 589.737 1
Cu 242.239 186.843 589.737 1
Cu 242.239 186.133 589.737 1
Cu 242.239 185.394 589.737 1
Cu 242.239 184.629 589.737 1
Cu 242.239 183.841 589.737 1
Cu 242.239 183.034 589.737 1
Cu 242.239 182.209 589.737 1
Cu 242.239 181.372 589.737 1
Cu 242.239 180.524 589.737 1
Cu 242.239 179.669 589.737 1
Cu 242.239 178.811 589.737 1
Cu 242.239 177.953 589.737 1
Cu 242.239 177.099 589.737 1
Cu 242.239 176.251 589.737 1
Cu 242.239 175.413 589.737 1
Cu 242.239 174.589 589.737 1
Cu 242.239 173.782 589.737 1
Cu 242.239 172.994 589.737 1
Cu 242.239 172.229 589.737 1
Cu 242.239 171.49 589.737 1
Cu 242.239 170.78 589.737 1
Cu 242.239 170.102 589.737 1
Cu 242.492 169.458 589.737 1
Cu 243.124 168.851 589.737 1
Cu 243.796 168.284 589.737 1
Cu 244.503 167.758 589.737 1
Cu 245.243 167.275 589.737 1
Cu 246.014 166.838 589.737 1
Cu 246.811 166.448 589.737 1
Cu 247.633 166.108 589.737 1
Cu 248.475 165.817 589.737 1
Cu 249.334 165.577 589.737 1
Cu 250.208 165.39 589.737 1
Cu 251.092 165.256 589.737 1
Cu 251.983 165.175 589.737 1
Cu 252.878 165.148 589.737 1
Cu 253.772 165.175 589.737 1
Cu 254.663 165.256 589.737 1
Cu 255.547 165.39 589.737 1
Cu 256.421 165.577 589.737 1
Cu 257.28 165.817 589.737 1
Cu 258.122 166.108 589.737 1
Cu 258.944 166.448 589.737 1
Cu 259.741 166.838 589.737 1
Cu 260.512 167.275 589.737 1
Cu 261.252 167.758 589.737 1
Cu 261.959 168.284 589.737 1
Cu 262.631 168.851 589.737 1
Cu 263.264 169.458 589.737 1
Cu 263.516 170.102 589.737 1
Cu 263.516 170.78 589.737 1
Cu 263.516 171.49 589.737 1
Cu 263.516 172.229 589.737 1
Cu 263.516 172.994 589.737 1
Cu 263.516 173.782 589.737 1
Cu 263.516 174.589 589.737 1
Cu 263.516 175.413 589.737 1
Cu 263.516 176.251 589.737 1
Cu 263.516 177.099 589.737 1
Cu 263.516 177.953 589.737 1
Cu 263.516 178.811 589.737 1
Cu 263.5 178.811 594.958 1
Cu 263.5 179.668 594.958 1
Cu 263.5 180.521 594.958 1
Cu 263.5 181.368 594.958 1
Cu 263.5 182.204 594.958 1
Cu 263.5 183.027 594.958 1
Cu 263.5 183.833 594.958 1
Cu 263.5 184.62 594.958 1
Cu 263.5 185.384 594.958 1
Cu 263.5 186.121 594.958 1
Cu 263.5 186.83 594.958 1
Cu 263.5 187.507 594.958 1
Cu 263.247 188.15 594.958 1
Cu 262.615 188.756 594.958 1
Cu 261.945 189.323 594.958 1
Cu 261.239 189.848 594.958 1
Cu 260.5 190.33 594.958 1
Cu 259.731 190.766 594.958 1
Cu 258.934 191.155 594.958 1
Cu 258.114 191.496 594.958 1
Cu 257.273 191.786 594.958 1
Cu 256.415 192.025 594.958 1
Cu 255.543 192.212 594.958 1
Cu 254.66 192.346 594.958 1
Cu 253.771 192.427 594.958 1
Cu 252.878 192.454 594.958 1
Cu 251.984 192.427 594.958 1
Cu 251.095 192.346 594.958 1
Cu 250.212 192.212 594.958 1
Cu 249.34 192.025 594.958 1
Cu 248.482 191.786 594.958 1
Cu 247.641 191.496 594.958 1
Cu 246.821 191.155 594.958 1
Cu 246.024 190.766 594.958 1
Cu 245.255 190.33 594.958 1
Cu 244.516 189.848 594.958 1
Cu 243.81 189.323 594.958 1
Cu 243.14 188.756 594.958 1
Cu 242.508 188.15 594.958 1
Cu 242.255 187.507 594.958 1
Cu 242.255 186.83 594.958 1
Cu 242.255 186.121 594.958 1
Cu 242.255 185.384 594.958 1
Cu 242.255 184.62 594.958 1
Cu 242.255 183.833 594.958 1
Cu 242.255 183.027 594.958 1
Cu 242.255 182.204 594.958 1
Cu 242.255 181.368 594.958 1
Cu 242.255 180.521 594.958 1
Cu 242.255 179.668 594.958 1
Cu 242.255 178.811 594.958 1
Cu 242.255 177.955 594.958 1
Cu 242.255 177.102 594.958 1
Cu 242.255 176.255 594.958 1
Cu 242.255 175.419 594.958 1
Cu 242.255 174.596 594.958 1
Cu 242.255 173.789 594.958 1
Cu 242.255 173.003 594.958 1
Cu 242.255 172.239 594.958 1
Cu 242.255 171.502 594.958 1
Cu 242.255 170.793 594.958 1
Cu 242.255 170.116 594.958 1
Cu 242.508 169.473 594.958 1
Cu 243.14 168.867 594.958 1
Cu 243.81 168.3 594.958 1
Cu 244.516 167.775 594.958 1
Cu 245.255 167.293 594.958 1
Cu 246.024 166.857 594.958 1
Cu 246.821 166.468 594.958 1
Cu 247.641 166.127 594.958 1
Cu 248.482 165.837 594.958 1
Cu 249.34 165.598 594.958 1
Cu 250.212 165.411 594.958 1
Cu 251.095 165.277 594.958 1
Cu 251.984 165.196 594.958 1
Cu 252.878 165.169 594.958 1
Cu 253.771 165.196 594.958 1
Cu 254.66 165.277 594.958 1
Cu 255.543 165.411 594.958 1
Cu 256.415 165.598 594.958 1
Cu 257.273 165.837 594.958 1
Cu 258.114 166.127 594.958 1
Cu 258.934 166.468 594.958 1
Cu 259.731 166.857 594.958 1
Cu 260.5 167.293 594.958 1
Cu 261.239 167.775 594.958 1
Cu 261.945 168.3 594.958 1
Cu 262.615 168.867 594.958 1
Cu 263.247 169.473 594.958 1
Cu 263.5 170.116 594.958 1
Cu 263.5 170.793 594.958 1
Cu 263.5 171.502 594.958 1
Cu 263.5 172.239 594.958 1
Cu 263.5 173.003 594.958 1
Cu 263.5 173.789 594.958 1
Cu 263.5 174.596 594.958 1
Cu 263.5 175.419 594.958 1
Cu 263.5 176.255 594.958 1
Cu 263.5 177.102 594.958 1
Cu 263.5 177.955 594.958 1
Cu 263.5 178.811 594.958 1
Cu 263.483 178.811 600.187 1
Cu 263.483 179.667 600.187 1
Cu 263.483 180.519 600.187 1
Cu 263.483 181.364 600.187 1
Cu 263.483 182.199 600.187 1
Cu 263.483 183.02 600.187 1
Cu 263.483 183.826 600.187 1
Cu 263.483 184.611 600.187 1
Cu 263.483 185.373 600.187 1
Cu 263.483 186.11 600.187 1
Cu 263.483 186.817 600.187 1
Cu 263.483 187.494 600.187 1
Cu 263.231 188.135 600.187 1
Cu 262.6 188.74 600.187 1
Cu 261.931 189.306 600.187 1
Cu 261.226 189.831 600.187 1
Cu 260.488 190.312 600.187 1
Cu 259.72 190.747 600.187 1
Cu 258.925 191.136 600.187 1
Cu 258.106 191.476 600.187 1
Cu 257.266 191.765 600.187 1
Cu 256.41 192.004 600.187 1
Cu 255.539 192.191 600.187 1
Cu 254.658 192.325 600.187 1
Cu 253.769 192.405 600.187 1
Cu 252.878 192.432 600.187 1
Cu 251.986 192.405 600.187 1
Cu 251.097 192.325 600.187 1
Cu 250.216 192.191 600.187 1
Cu 249.345 192.004 600.187 1
Cu 248.489 191.765 600.187 1
Cu 247.649 191.476 600.187 1
Cu 246.83 191.136 600.187 1
Cu 246.035 190.747 600.187 1
Cu 245.267 190.312 600.187 1
Cu 244.529 189.831 600.187 1
Cu 243.824 189.306 600.187 1
Cu 243.155 188.74 600.187 1
Cu 242.524 188.135 600.187 1
Cu 242.272 187.494 600.187 1
Cu 242.272 186.817 600.187 1
Cu 242.272 186.11 600.187 1
Cu 242.272 185.373 600.187 1
Cu 242.272 184.611 600.187 1
Cu 242.272 183.826 600.187 1
Cu 242.272 183.02 600.187 1
Cu 242.272 182.199 600.187 1
Cu 242.272 181.364 600.187 1
Cu 242.272 180.519 600.187 1
Cu 242.272 179.667 600.187 1
Cu 242.272 178.811 600.187 1
Cu 242.272 177.956 600.187 1
Cu 242.272 177.104 600.187 1
Cu 242.272 176.259 600.187 1
Cu 242.272 175.424 600.187 1
Cu 242.272 174.602 600.187 1
Cu 242.272 173.797 600.187 1
Cu 242.272 173.012 600.187 1
Cu 242.272 172.25 600.187 1
Cu 242.272 171.513 600.187 1
Cu 242.272 170.805 600.187 1
Cu 242.272 170.129 600.187 1
Cu 242.524 169.487 600.187 1
Cu 243.155 168.882 600.187 1
Cu 243.824 168.316 600.187 1
Cu 244.529 167.792 600.187 1
Cu 245.267 167.311 600.187 1
Cu 246.035 166.876 600.187 1
Cu 246.83 166.487 600.187 1
Cu 247.649 166.147 600.187 1
Cu 248.489 165.857 600.187 1
Cu 249.345 165.619 600.187 1
Cu 250.216 165.432 600.187 1
Cu 251.097 165.298 600.187 1
Cu 251.986 165.218 600.187 1
Cu 252.878 165.191 600.187 1
Cu 253.769 165.218 600.187 1
Cu 254.658 165.298 600.187 1
Cu 255.539 165.432 600.187 1
Cu 256.41 165.619 600.187 1
Cu 257.266 165.857 600.187 1
Cu 258.106 166.147 600.187 1
Cu 258.925 166.487 600.187 1
Cu 259.72 166.876 600.187 1
Cu 260.488 167.311 600.187 1
Cu 261.226 167.792 600.187 1
Cu 261.931 168.316 600.187 1
Cu 262.6 168.882 600.187 1
Cu 263.231 169.487 600.187 1
Cu 263.483 170.129 600.187 1
Cu 263.483 170.805 600.187 1
Cu 263.483 171.513 600.187 1
Cu 263.483 172.25 600.187 1
Cu 263.483 173.012 600.187 1
Cu 263.483 173.797 600.187 1
Cu 263.483 174.602 600.187 1
Cu 263.483 175.424 600.187 1
Cu 263.483 176.259 600.187 1
Cu 263.483 177.104 600.187 1
Cu 263.483 177.956 600.187 1
Cu 263.483 178.811 600.187 1
Cu 263.466 178.811 605.423 1
Cu 263.466 179.665 605.423 1
Cu 263.466 180.516 605.423 1
Cu 263.466 181.36 605.423 1
Cu 263.466 182.193 605.423 1
Cu 263.466 183.014 605.423 1
Cu 263.466 183.818 605.423 1
Cu 263.466 184.602 605.423 1
Cu 263.466 185.363 605.423 1
Cu 263.466 186.098 605.423 1
Cu 263.466 186.805 605.423 1
Cu 263.466 187.48 605.423 1
Cu 263.215 188.121 605.423 1
Cu 262.585 188.725 605.423 1
Cu 261.916 189.29 605.423 1
Cu 261.213 189.813 605.423 1
Cu 260.476 190.293 605.423 1
Cu 259.709 190.728 605.423 1
Cu 258.915 191.116 605.423 1
Cu 258.098 191.455 605.423 1
Cu 257.259 191.745 605.423 1
Cu 256.404 191.983 605.423 1
Cu 255.535 192.169 605.423 1
Cu 254.655 192.303 605.423 1
Cu 253.768 192.384 605.423 1
Cu 252.878 192.41 605.423 1
Cu 251.987 192.384 605.423 1
Cu 251.1 192.303 605.423 1
Cu 250.22 192.169 605.423 1
Cu 249.351 191.983 605.423 1
Cu 248.496 191.745 605.423 1
Cu 247.657 191.455 605.423 1
Cu 246.84 191.116 605.423 1
Cu 246.046 190.728 605.423 1
Cu 245.279 190.293 605.423 1
Cu 244.543 189.813 605.423 1
Cu 243.839 189.29 605.423 1
Cu 243.17 188.725 605.423 1
Cu 242.54 188.121 605.423 1
Cu 242.289 187.48 605.423 1
Cu 242.289 186.805 605.423 1
Cu 242.289 186.098 605.423 1
Cu 242.289 185.363 605.423 1
Cu 242.289 184.602 605.423 1
Cu 242.289 183.818 605.423 1
Cu 242.289 183.014 605.423 1
Cu 242.289 182.193 605.423 1
Cu 242.289 181.36 605.423 1
Cu 242.289 180.516 605.423 1
Cu 242.289 179.665 605.423 1
Cu 242.289 178.811 605.423 1
Cu 242.289 177.958 605.423 1
Cu 242.289 177.107 605.423 1
Cu 242.289 176.263 605.423 1
Cu 242.289 175.429 605.423 1
Cu 242.289 174.609 605.423 1
Cu 242.289 173.805 605.423 1
Cu 242.289 173.021 605.423 1
Cu 242.289 172.26 605.423 1
Cu 242.289 171.525 605.423 1
Cu 242.289 170.818 605.423 1
Cu 242.289 170.143 605.423 1
Cu 242.54 169.502 605.423 1
Cu 243.17 168.898 605.423 1
Cu 243.839 168.333 605.423 1
Cu 244.543 167.81 605.423 1
Cu 245.279 167.329 605.423 1
Cu 246.046 166.895 605.423 1
Cu 246.84 166.507 605.423 1
Cu 247.657 166.167 605.423 1
Cu 248.496 165.878 605.423 1
Cu 249.351 165.64 605.423 1
Cu 250.22 165.453 605.423 1
Cu 251.1 165.32 605.423 1
Cu 251.987 165.239 605.423 1
Cu 252.878 165.212 605.423 1
Cu 253.768 165.239 605.423 1
Cu 254.655 165.32 605.423 1
Cu 255.535 165.453 605.423 1
Cu 256.404 165.64 605.423 1
Cu 257.259 165.878 605.423 1
Cu 258.098 166.167 605.423 1
Cu 258.915 166.507 605.423 1
Cu 259.709 166.895 605.423 1
Cu 260.476 167.329 605.423 1
Cu 261.213 167.81 605.423 1
Cu 261.916 168.333 605.423 1
Cu 262.585 168.898 605.423 1
Cu 263.215 169.502 605.423 1
Cu 263.466 170.143 605.423 1
Cu 263.466 170.818 605.423 1
Cu 263.466 171.525 605.423 1
Cu 263.466 172.26 605.423 1
Cu 263.466 173.021 605.423 1
Cu 263.466 173.805 605.423 1
Cu 263.466 174.609 605.423 1
Cu 263.466 175.429 605.423 1
Cu 263.466 176.263 605.423 1
Cu 263.466 177.107 605.423 1
Cu 263.466 177.958 605.423 1
Cu 263.466 178.811 605.423 1
Cu 263.449 178.811 610.668 1
Cu 263.449 179.664 610.668 1
Cu 263.449 180.513 610.668 1
Cu 263.449 181.355 610.668 1
Cu 263.449 182.188 610.668 1
Cu 263.449 183.007 610.668 1
Cu 263.449 183.809 610.668 1
Cu 263.449 184.592 610.668 1
Cu 263.449 185.352 610.668 1
Cu 263.449 186.086 610.668 1
Cu 263.449 186.792 610.668 1
Cu 263.449 187.466 610.668 1
Cu 263.198 188.105 610.668 1
Cu 262.569 188.709 610.668 1
Cu 261.902 189.273 610.668 1
Cu 261.199 189.795 610.668 1
Cu 260.463 190.275 610.668 1
Cu 259.698 190.709 610.668 1
Cu 258.905 191.096 610.668 1
Cu 258.089 191.435 610.668 1
Cu 257.252 191.724 610.668 1
Cu 256.398 191.962 610.668 1
Cu 255.53 192.148 610.668 1
Cu 254.652 192.281 610.668 1
Cu 253.766 192.362 610.668 1
Cu 252.878 192.388 610.668 1
Cu 251.989 192.362 610.668 1
Cu 251.103 192.281 610.668 1
Cu 250.225 192.148 610.668 1
Cu 249.357 191.962 610.668 1
Cu 248.503 191.724 610.668 1
Cu 247.666 191.435 610.668 1
Cu 246.85 191.096 610.668 1
Cu 246.057 190.709 610.668 1
Cu 245.292 190.275 610.668 1
Cu 244.556 189.795 610.668 1
Cu 243.853 189.273 610.668 1
Cu 243.186 188.709 610.668 1
Cu 242.557 188.105 610.668 1
Cu 242.306 187.466 610.668 1
Cu 242.306 186.792 610.668 1
Cu 242.306 186.086 610.668 1
Cu 242.306 185.352 610.668 1
Cu 242.306 184.592 610.668 1
Cu 242.306 183.809 610.668 1
Cu 242.306 183.007 610.668 1
Cu 242.306 182.188 610.668 1
Cu 242.306 181.355 610.668 1
Cu 242.306 180.513 610.668 1
Cu 242.306 179.664 610.668 1
Cu 242.306 178.811 610.668 1
Cu 242.306 177.959 610.668 1
Cu 242.306 177.11 610.668 1
Cu 242.306 176.267 610.668 1
Cu 242.306 175.435 610.668 1
Cu 242.306 174.616 610.668 1
Cu 242.306 173.813 610.668 1
Cu 242.306 173.031 610.668 1
Cu 242.306 172.271 610.668 1
Cu 242.306 171.537 610.668 1
Cu 242.306 170.831 610.668 1
Cu 242.306 170.157 610.668 1
Cu 242.557 169.517 610.668 1
Cu 243.186 168.914 610.668 1
Cu 243.853 168.35 610.668 1
Cu 244.556 167.827 610.668 1
Cu 245.292 167.348 610.668 1
Cu 246.057 166.914 610.668 1
Cu 246.85 166.527 610.668 1
Cu 247.666 166.188 610.668 1
Cu 248.503 165.899 610.668 1
Cu 249.357 165.661 610.668 1
Cu 250.225 165.475 610.668 1
Cu 251.103 165.342 610.668 1
Cu 251.989 165.261 610.668 1
Cu 252.878 165.234 610.668 1
Cu 253.766 165.261 610.668 1
Cu 254.652 165.342 610.668 1
Cu 255.53 165.475 610.668 1
Cu 256.398 165.661 610.668 1
Cu 257.252 165.899 610.668 1
Cu 258.089 166.188 610.668 1
Cu 258.905 166.527 610.668 1
Cu 259.698 166.914 610.668 1
Cu 260.463 167.348 610.668 1
Cu 261.199 167.827 610.668 1
Cu 261.902 168.35 610.668 1
Cu 262.569 168.914 610.668 1
Cu 263.198 169.517 610.668 1
Cu 263.449 170.157 610.668 1
Cu 263.449 170.831 610.668 1
Cu 263.449 171.537 610.668 1
Cu 263.449 172.271 610.668 1
Cu 263.449 173.031 610.668 1
Cu 263.449 173.813 610.668 1
Cu 263.449 174.616 610.668 1
Cu 263.449 175.435 610.668 1
Cu 263.449 176.267 610.668 1
Cu 263.449 177.11 610.668 1
Cu 263.449 177.959 610.668 1
Cu 263.449 178.811 610.668 1
Cu 263.432 178.811 615.92 1
Cu 263.432 179.663 615.92 1
Cu 263.432 180.51 615.92 1
Cu 263.432 181.351 615.92 1
Cu 263.432 182.182 615.92 1
Cu 263.432 183 615.92 1
Cu 263.432 183.801 615.92 1
Cu 263.432 184.583 615.92 1
Cu 263.432 185.341 615.92 1
Cu 263.432 186.074 615.92 1
Cu 263.432 186.779 615.92 1
Cu 263.432 187.451 615.92 1
Cu 263.181 188.09 615.92 1
Cu 262.553 188.692 615.92 1
Cu 261.887 189.255 615.92 1
Cu 261.185 189.777 615.92 1
Cu 260.451 190.256 615.92 1
Cu 259.687 190.689 615.92 1
Cu 258.896 191.076 615.92 1
Cu 258.081 191.414 615.92 1
Cu 257.245 191.703 615.92 1
Cu 256.393 191.94 615.92 1
Cu 255.526 192.126 615.92 1
Cu 254.649 192.259 615.92 1
Cu 253.765 192.339 615.92 1
Cu 252.878 192.366 615.92 1
Cu 251.99 192.339 615.92 1
Cu 251.106 192.259 615.92 1
Cu 250.229 192.126 615.92 1
Cu 249.362 191.94 615.92 1
Cu 248.51 191.703 615.92 1
Cu 247.674 191.414 615.92 1
Cu 246.859 191.076 615.92 1
Cu 246.068 190.689 615.92 1
Cu 245.304 190.256 615.92 1
Cu 244.57 189.777 615.92 1
Cu 243.868 189.255 615.92 1
Cu 243.202 188.692 615.92 1
Cu 242.574 188.09 615.92 1
Cu 242.323 187.451 615.92 1
Cu 242.323 186.779 615.92 1
Cu 242.323 186.074 615.92 1
Cu 242.323 185.341 615.92 1
Cu 242.323 184.583 615.92 1
Cu 242.323 183.801 615.92 1
Cu 242.323 183 615.92 1
Cu 242.323 182.182 615.92 1
Cu 242.323 181.351 615.92 1
Cu 242.323 180.51 615.92 1
Cu 242.323 179.663 615.92 1
Cu 242.323 178.811 615.92 1
Cu 242.323 177.96 615.92 1
Cu 242.323 177.113 615.92 1
Cu 242.323 176.272 615.92 1
Cu 242.323 175.44 615.92 1
Cu 242.323 174.623 615.92 1
Cu 242.323 173.822 615.92 1
Cu 242.323 173.04 615.92 1
Cu 242.323 172.281 615.92 1
Cu 242.323 171.548 615.92 1
Cu 242.323 170.844 615.92 1
Cu 242.323 170.171 615.92 1
Cu 242.574 169.533 615.92 1
Cu 243.202 168.93 615.92 1
Cu 243.868 168.367 615.92 1
Cu 244.57 167.845 615.92 1
Cu 245.304 167.367 615.92 1
Cu 246.068 166.933 615.92 1
Cu 246.859 166.547 615.92 1
Cu 247.674 166.209 615.92 1
Cu 248.51 165.92 615.92 1
Cu 249.362 165.683 615.92 1
Cu 250.229 165.497 615.92 1
Cu 251.106 165.364 615.92 1
Cu 251.99 165.283 615.92 1
Cu 252.878 165.257 615.92 1
Cu 253.765 165.283 615.92 1
Cu 254.649 165.364 615.92 1
Cu 255.526 165.497 615.92 1
Cu 256.393 165.683 615.92 1
Cu 257.245 165.92 615.92 1
Cu 258.081 166.209 615.92 1
Cu 258.896 166.547 615.92 1
Cu 259.687 166.933 615.92 1
Cu 260.451 167.367 615.92 1
Cu 261.185 167.845 615.92 1
Cu 261.887 168.367 615.92 1
Cu 262.553 168.93 615.92 1
Cu 263.181 169.533 615.92 1
Cu 263.432 170.171 615.92 1
Cu 263.432 170.844 615.92 1
Cu 263.432 171.548 615.92 1
Cu 263.432 172.281 615.92 1
Cu 263.432 173.04 615.92 1
Cu 263.432 173.822 615.92 1
Cu 263.432 174.623 615.92 1
Cu 263.432 175.44 615.92 1
Cu 263.432 176.272 615.92 1
Cu 263.432 177.113 615.92 1
Cu 263.432 177.96 615.92 1
Cu 263.432 178.811 615.92 1
Cu 263.414 178.811 621.18 1
Cu 263.414 179.661 621.18 1
Cu 263.414 180.507 621.18 1
Cu 263.414 181.347 621.18 1
Cu 263.414 182.177 621.18 1
Cu 263.414 182.993 621.18 1
Cu 263.414 183.793 621.18 1
Cu 263.414 184.573 621.18 1
Cu 263.414 185.331 621.18 1
Cu 263.414 186.062 621.18 1
Cu 263.414 186.765 621.18 1
Cu 263.414 187.437 621.18 1
Cu 263.164 188.075 621.18 1
Cu 262.537 188.676 621.18 1
Cu 261.872 189.238 621.18 1
Cu 261.172 189.759 621.18 1
Cu 260.438 190.237 621.18 1
Cu 259.675 190.67 621.18 1
Cu 258.886 191.056 621.18 1
Cu 258.072 191.393 621.18 1
Cu 257.238 191.681 621.18 1
Cu 256.387 191.918 621.18 1
Cu 255.522 192.104 621.18 1
Cu 254.646 192.237 621.18 1
Cu 253.764 192.317 621.18 1
Cu 252.878 192.344 621.18 1
Cu 251.991 192.317 621.18 1
Cu 251.109 192.237 621.18 1
Cu 250.233 192.104 621.18 1
Cu 249.368 191.918 621.18 1
Cu 248.517 191.681 621.18 1
Cu 247.683 191.393 621.18 1
Cu 246.869 191.056 621.18 1
Cu 246.08 190.67 621.18 1
Cu 245.317 190.237 621.18 1
Cu 244.583 189.759 621.18 1
Cu 243.883 189.238 621.18 1
Cu 243.218 188.676 621.18 1
Cu 242.591 188.075 621.18 1
Cu 242.341 187.437 621.18 1
Cu 242.341 186.765 621.18 1
Cu 242.341 186.062 621.18 1
Cu 242.341 185.331 621.18 1
Cu 242.341 184.573 621.18 1
Cu 242.341 183.793 621.18 1
Cu 242.341 182.993 621.18 1
Cu 242.341 182.177 621.18 1
Cu 242.341 181.347 621.18 1
Cu 242.341 180.507 621.18 1
Cu 242.341 179.661 621.18 1
Cu 242.341 178.811 621.18 1
Cu 242.341 177.962 621.18 1
Cu 242.341 177.115 621.18 1
Cu 242.341 176.276 621.18 1
Cu 242.341 175.446 621.18 1
Cu 242.341 174.63 621.18 1
Cu 242.341 173.83 621.18 1
Cu 242.341 173.05 621.18 1
Cu 242.341 172.292 621.18 1
Cu 242.341 171.561 621.18 1
Cu 242.341 170.857 621.18 1
Cu 242.341 170.186 621.18 1
Cu 242.591 169.548 621.18 1
Cu 243.218 168.947 621.18 1
Cu 243.883 168.385 621.18 1
Cu 244.583 167.864 621.18 1
Cu 245.317 167.386 621.18 1
Cu 246.08 166.953 621.18 1
Cu 246.869 166.567 621.18 1
Cu 247.683 166.23 621.18 1
Cu 248.517 165.942 621.18 1
Cu 249.368 165.704 621.18 1
Cu 250.233 165.519 621.18 1
Cu 251.109 165.386 621.18 1
Cu 251.991 165.306 621.18 1
Cu 252.878 165.279 621.18 1
Cu 253.764 165.306 621.18 1
Cu 254.646 165.386 621.18 1
Cu 255.522 165.519 621.18 1
Cu 256.387 165.704 621.18 1
Cu 257.238 165.942 621.18 1
Cu 258.072 166.23 621.18 1
Cu 258.886 166.567 621.18 1
Cu 259.675 166.953 621.18 1
Cu 260.438 167.386 621.18 1
Cu 261.172 167.864 621.18 1
Cu 261.872 168.385 621.18 1
Cu 262.537 168.947 621.18 1
Cu 263.164 169.548 621.18 1
Cu 263.414 170.186 621.18 1
Cu 263.414 170.857 621.18 1
Cu 263.414 171.561 621.18 1
Cu 263.414 172.292 621.18 1
Cu 263.414 173.05 621.18 1
Cu 263.414 173.83 621.18 1
Cu 263.414 174.63 621.18 1
Cu 263.414 175.446 621.18 1
Cu 263.414 176.276 621.18 1
Cu 263.414 177.115 621.18 1
Cu 263.414 177.962 621.18 1
Cu 263.414 178.811 621.18 1
Cu 263.396 178.811 626.447 1
Cu 263.396 179.66 626.447 1
Cu 263.396 180.505 626.447 1
Cu 263.396 181.343 626.447 1
Cu 263.396 182.171 626.447 1
Cu 263.396 182.986 626.447 1
Cu 263.396 183.785 626.447 1
Cu 263.396 184.563 626.447 1
Cu 263.396 185.32 626.447 1
Cu 263.396 186.05 626.447 1
Cu 263.396 186.752 626.447 1
Cu 263.396 187.423 626.447 1
Cu 263.146 188.059 626.447 1
Cu 262.521 188.659 626.447 1
Cu 261.857 189.221 626.447 1
Cu 261.158 189.741 626.447 1
Cu 260.426 190.218 626.447 1
Cu 259.664 190.65 626.447 1
Cu 258.875 191.035 626.447 1
Cu 258.063 191.372 626.447 1
Cu 257.231 191.66 626.447 1
Cu 256.381 191.896 626.447 1
Cu 255.517 192.081 626.447 1
Cu 254.643 192.214 626.447 1
Cu 253.762 192.294 626.447 1
Cu 252.878 192.321 626.447 1
Cu 251.993 192.294 626.447 1
Cu 251.112 192.214 626.447 1
Cu 250.238 192.081 626.447 1
Cu 249.374 191.896 626.447 1
Cu 248.524 191.66 626.447 1
Cu 247.692 191.372 626.447 1
Cu 246.88 191.035 626.447 1
Cu 246.091 190.65 626.447 1
Cu 245.329 190.218 626.447 1
Cu 244.597 189.741 626.447 1
Cu 243.898 189.221 626.447 1
Cu 243.234 188.659 626.447 1
Cu 242.609 188.059 626.447 1
Cu 242.359 187.423 626.447 1
Cu 242.359 186.752 626.447 1
Cu 242.359 186.05 626.447 1
Cu 242.359 185.32 626.447 1
Cu 242.359 184.563 626.447 1
Cu 242.359 183.785 626.447 1
Cu 242.359 182.986 626.447 1
Cu 242.359 182.171 626.447 1
Cu 242.359 181.343 626.447 1
Cu 242.359 180.505 626.447 1
Cu 242.359 179.66 626.447 1
Cu 242.359 178.811 626.447 1
Cu 242.359 177.963 626.447 1
Cu 242.359 177.118 626.447 1
Cu 242.359 176.28 626.447 1
Cu 242.359 175.452 626.447 1
Cu 242.359 174.637 626.447 1
Cu 242.359 173.838 626.447 1
Cu 242.359 173.059 626.447 1
Cu 242.359 172.303 626.447 1
Cu 242.359 171.573 626.447 1
Cu 242.359 170.871 626.447 1
Cu 242.359 170.2 626.447 1
Cu 242.609 169.564 626.447 1
Cu 243.234 168.964 626.447 1
Cu 243.898 168.402 626.447 1
Cu 244.597 167.882 626.447 1
Cu 245.329 167.405 626.447 1
Cu 246.091 166.973 626.447 1
Cu 246.88 166.588 626.447 1
Cu 247.692 166.251 626.447 1
Cu 248.524 165.963 626.447 1
Cu 249.374 165.726 626.447 1
Cu 250.238 165.541 626.447 1
Cu 251.112 165.409 626.447 1
Cu 251.993 165.329 626.447 1
Cu 252.878 165.302 626.447 1
Cu 253.762 165.329 626.447 1
Cu 254.643 165.409 626.447 1
Cu 255.517 165.541 626.447 1
Cu 256.381 165.726 626.447 1
Cu 257.231 165.963 626.447 1
Cu 258.063 166.251 626.447 1
Cu 258.875 166.588 626.447 1
Cu 259.664 166.973 626.447 1
Cu 260.426 167.405 626.447 1
Cu 261.158 167.882 626.447 1
Cu 261.857 168.402 626.447 1
Cu 262.521 168.964 626.447 1
Cu 263.146 169.564 626.447 1
Cu 263.396 170.2 626.447 1
Cu 263.396 170.871 626.447 1
Cu 263.396 171.573 626.447 1
Cu 263.396 172.303 626.447 1
Cu 263.396 173.059 626.447 1
Cu 263.396 173.838 626.447 1
Cu 263.396 174.637 626.447 1
Cu 263.396 175.452 626.447 1
Cu 263.396 176.28 626.447 1
Cu 263.396 177.118 626.447 1
Cu 263.396 177.963 626.447 1
Cu 263.396 178.811 626.447 1
Cu 263.379 178.811 631.723 1
Cu 263.379 179.658 631.723 1
Cu 263.379 180.502 631.723 1
Cu 263.379 181.338 631.723 1
Cu 263.379 182.165 631.723 1
Cu 263.379 182.979 631.723 1
Cu 263.379 183.776 631.723 1
Cu 263.379 184.554 631.723 1
Cu 263.379 185.308 631.723 1
Cu 263.379 186.038 631.723 1
Cu 263.379 186.738 631.723 1
Cu 263.379 187.408 631.723 1
Cu 263.129 188.043 631.723 1
Cu 262.504 188.642 631.723 1
Cu 261.842 189.203 631.723 1
Cu 261.143 189.722 631.723 1
Cu 260.413 190.198 631.723 1
Cu 259.652 190.63 631.723 1
Cu 258.865 191.014 631.723 1
Cu 258.054 191.351 631.723 1
Cu 257.223 191.638 631.723 1
Cu 256.375 191.874 631.723 1
Cu 255.513 192.059 631.723 1
Cu 254.64 192.191 631.723 1
Cu 253.761 192.271 631.723 1
Cu 252.878 192.298 631.723 1
Cu 251.994 192.271 631.723 1
Cu 251.115 192.191 631.723 1
Cu 250.242 192.059 631.723 1
Cu 249.38 191.874 631.723 1
Cu 248.532 191.638 631.723 1
Cu 247.701 191.351 631.723 1
Cu 246.89 191.014 631.723 1
Cu 246.103 190.63 631.723 1
Cu 245.342 190.198 631.723 1
Cu 244.612 189.722 631.723 1
Cu 243.913 189.203 631.723 1
Cu 243.251 188.642 631.723 1
Cu 242.626 188.043 631.723 1
Cu 242.376 187.408 631.723 1
Cu 242.376 186.738 631.723 1
Cu 242.376 186.038 631.723 1
Cu 242.376 185.308 631.723 1
Cu 242.376 184.554 631.723 1
Cu 242.376 183.776 631.723 1
Cu 242.376 182.979 631.723 1
Cu 242.376 182.165 631.723 1
Cu 242.376 181.338 631.723 1
Cu 242.376 180.502 631.723 1
Cu 242.376 179.658 631.723 1
Cu 242.376 178.811 631.723 1
Cu 242.376 177.965 631.723 1
Cu 242.376 177.121 631.723 1
Cu 242.376 176.284 631.723 1
Cu 242.376 175.457 631.723 1
Cu 242.376 174.644 631.723 1
Cu 242.376 173.847 631.723 1
Cu 242.376 173.069 631.723 1
Cu 242.376 172.314 631.723 1
Cu 242.376 171.585 631.723 1
Cu 242.376 170.884 631.723 1
Cu 242.376 170.215 631.723 1
Cu 242.626 169.579 631.723 1
Cu 243.251 168.98 631.723 1
Cu 243.913 168.42 631.723 1
Cu 244.612 167.901 631.723 1
Cu 245.342 167.425 631.723 1
Cu 246.103 166.993 631.723 1
Cu 246.89 166.609 631.723 1
Cu 247.701 166.272 631.723 1
Cu 248.532 165.985 631.723 1
Cu 249.38 165.749 631.723 1
Cu 250.242 165.564 631.723 1
Cu 251.115 165.431 631.723 1
Cu 251.994 165.352 631.723 1
Cu 252.878 165.325 631.723 1
Cu 253.761 165.352 631.723 1
Cu 254.64 165.431 631.723 1
Cu 255.513 165.564 631.723 1
Cu 256.375 165.749 631.723 1
Cu 257.223 165.985 631.723 1
Cu 258.054 166.272 631.723 1
Cu 258.865 166.609 631.723 1
Cu 259.652 166.993 631.723 1
Cu 260.413 167.425 631.723 1
Cu 261.143 167.901 631.723 1
Cu 261.842 168.42 631.723 1
Cu 262.504 168.98 631.723 1
Cu 263.129 169.579 631.723 1
Cu 263.379 170.215 631.723 1
Cu 263.379 170.884 631.723 1
Cu 263.379 171.585 631.723 1
Cu 263.379 172.314 631.723 1
Cu 263.379 173.069 631.723 1
Cu 263.379 173.847 631.723 1
Cu 263.379 174.644 631.723 1
Cu 263.379 175.457 631.723 1
Cu 263.379 176.284 631.723 1
Cu 263.379 177.121 631.723 1
Cu 263.379 177.965 631.723 1
Cu 263.379 178.811 631.723 1
Cu 263.36 178.811 637.006 1
Cu 263.36 179.657 637.006 1
Cu 263.36 180.499 637.006 1
Cu 263.36 181.334 637.006 1
Cu 263.36 182.159 637.006 1
Cu 263.36 182.972 637.006 1
Cu 263.36 183.767 637.006 1
Cu 263.36 184.544 637.006 1
Cu 263.36 185.297 637.006 1
Cu 263.36 186.025 637.006 1
Cu 263.36 186.725 637.006 1
Cu 263.36 187.393 637.006 1
Cu 263.111 188.027 637.006 1
Cu 262.488 188.625 637.006 1
Cu 261.826 189.185 637.006 1
Cu 261.129 189.703 637.006 1
Cu 260.4 190.179 637.006 1
Cu 259.641 190.609 637.006 1
Cu 258.855 190.993 637.006 1
Cu 258.045 191.329 637.006 1
Cu 257.216 191.615 637.006 1
Cu 256.369 191.851 637.006 1
Cu 255.508 192.036 637.006 1
Cu 254.637 192.168 637.006 1
Cu 253.759 192.248 637.006 1
Cu 252.878 192.274 637.006 1
Cu 251.996 192.248 637.006 1
Cu 251.118 192.168 637.006 1
Cu 250.247 192.036 637.006 1
Cu 249.386 191.851 637.006 1
Cu 248.539 191.615 637.006 1
Cu 247.71 191.329 637.006 1
Cu 246.9 190.993 637.006 1
Cu 246.114 190.609 637.006 1
Cu 245.355 190.179 637.006 1
Cu 244.626 189.703 637.006 1
Cu 243.929 189.185 637.006 1
Cu 243.267 188.625 637.006 1
Cu 242.644 188.027 637.006 1
Cu 242.395 187.393 637.006 1
Cu 242.395 186.725 637.006 1
Cu 242.395 186.025 637.006 1
Cu 242.395 185.297 637.006 1
Cu 242.395 184.544 637.006 1
Cu 242.395 183.767 637.006 1
Cu 242.395 182.972 637.006 1
Cu 242.395 182.159 637.006 1
Cu 242.395 181.334 637.006 1
Cu 242.395 180.499 637.006 1
Cu 242.395 179.657 637.006 1
Cu 242.395 178.811 637.006 1
Cu 242.395 177.966 637.006 1
Cu 242.395 177.124 637.006 1
Cu 242.395 176.289 637.006 1
Cu 242.395 175.463 637.006 1
Cu 242.395 174.651 637.006 1
Cu 242.395 173.855 637.006 1
Cu 242.395 173.079 637.006 1
Cu 242.395 172.326 637.006 1
Cu 242.395 171.598 637.006 1
Cu 242.395 170.898 637.006 1
Cu 242.395 170.23 637.006 1
Cu 242.644 169.595 637.006 1
Cu 243.267 168.997 637.006 1
Cu 243.929 168.438 637.006 1
Cu 244.626 167.92 637.006 1
Cu 245.355 167.444 637.006 1
Cu 246.114 167.014 637.006 1
Cu 246.9 166.63 637.006 1
Cu 247.71 166.294 637.006 1
Cu 248.539 166.007 637.006 1
Cu 249.386 165.771 637.006 1
Cu 250.247 165.587 637.006 1
Cu 251.118 165.455 637.006 1
Cu 251.996 165.375 637.006 1
Cu 252.878 165.348 637.006 1
Cu 253.759 165.375 637.006 1
Cu 254.637 165.455 637.006 1
Cu 255.508 165.587 637.006 1
Cu 256.369 165.771 637.006 1
Cu 257.216 166.007 637.006 1
Cu 258.045 166.294 637.006 1
Cu 258.855 166.63 637.006 1
Cu 259.641 167.014 637.006 1
Cu 260.4 167.444 637.006 1
Cu 261.129 167.92 637.006 1
Cu 261.826 168.438 637.006 1
Cu 262.488 168.997 637.006 1
Cu 263.111 169.595 637.006 1
Cu 263.36 170.23 637.006 1
Cu 263.36 170.898 637.006 1
Cu 263.36 171.598 637.006 1
Cu 263.36 172.326 637.006 1
Cu 263.36 173.079 637.006 1
Cu 263.36 173.855 637.006 1
Cu 263.36 174.651 637.006 1
Cu 263.36 175.463 637.006 1
Cu 263.36 176.289 637.006 1
Cu 263.36 177.124 637.006 1
Cu 263.36 177.966 637.006 1
Cu 263.36 178.811 637.006 1
Cu 263.342 178.811 642.296 1
Cu 263.342 179.655 642.296 1
Cu 263.342 180.496 642.296 1
Cu 263.342 181.33 642.296 1
Cu 263.342 182.154 642.296 1
Cu 263.342 182.964 642.296 1
Cu 263.342 183.759 642.296 1
Cu 263.342 184.534 642.296 1
Cu 263.342 185.286 642.296 1
Cu 263.342 186.013 642.296 1
Cu 263.342 186.711 642.296 1
Cu 263.342 187.378 642.296 1
Cu 263.093 188.011 642.296 1
Cu 262.471 188.608 642.296 1
Cu 261.81 189.167 642.296 1
Cu 261.115 189.684 642.296 1
Cu 260.387 190.159 642.296 1
Cu 259.629 190.588 642.296 1
Cu 258.844 190.972 642.296 1
Cu 258.036 191.307 642.296 1
Cu 257.208 191.593 642.296 1
Cu 256.363 191.829 642.296 1
Cu 255.503 192.013 642.296 1
Cu 254.634 192.145 642.296 1
Cu 253.757 192.224 642.296 1
Cu 252.878 192.251 642.296 1
Cu 251.998 192.224 642.296 1
Cu 251.121 192.145 642.296 1
Cu 250.252 192.013 642.296 1
Cu 249.392 191.829 642.296 1
Cu 248.547 191.593 642.296 1
Cu 247.719 191.307 642.296 1
Cu 246.911 190.972 642.296 1
Cu 246.126 190.588 642.296 1
Cu 245.368 190.159 642.296 1
Cu 244.64 189.684 642.296 1
Cu 243.945 189.167 642.296 1
Cu 243.284 188.608 642.296 1
Cu 242.662 188.011 642.296 1
Cu 242.413 187.378 642.296 1
Cu 242.413 186.711 642.296 1
Cu 242.413 186.013 642.296 1
Cu 242.413 185.286 642.296 1
Cu 242.413 184.534 642.296 1
Cu 242.413 183.759 642.296 1
Cu 242.413 182.964 642.296 1
Cu 242.413 182.154 642.296 1
Cu 242.413 181.33 642.296 1
Cu 242.413 180.496 642.296 1
Cu 242.413 179.655 642.296 1
Cu 242.413 178.811 642.296 1
Cu 242.413 177.968 642.296 1
Cu 242.413 177.127 642.296 1
Cu 242.413 176.293 642.296 1
Cu 242.413 175.469 642.296 1
Cu 242.413 174.658 642.296 1
Cu 242.413 173.864 642.296 1
Cu 242.413 173.089 642.296 1
Cu 242.413 172.337 642.296 1
Cu 242.413 171.61 642.296 1
Cu 242.413 170.912 642.296 1
Cu 242.413 170.245 642.296 1
Cu 242.662 169.612 642.296 1
Cu 243.284 169.015 642.296 1
Cu 243.945 168.456 642.296 1
Cu 244.64 167.939 642.296 1
Cu 245.368 167.464 642.296 1
Cu 246.126 167.034 642.296 1
Cu 246.911 166.651 642.296 1
Cu 247.719 166.316 642.296 1
Cu 248.547 166.03 642.296 1
Cu 249.392 165.794 642.296 1
Cu 250.252 165.61 642.296 1
Cu 251.121 165.478 642.296 1
Cu 251.998 165.399 642.296 1
Cu 252.878 165.372 642.296 1
Cu 253.757 165.399 642.296 1
Cu 254.634 165.478 642.296 1
Cu 255.503 165.61 642.296 1
Cu 256.363 165.794 642.296 1
Cu 257.208 166.03 642.296 1
Cu 258.036 166.316 642.296 1
Cu 258.844 166.651 642.296 1
Cu 259.629 167.034 642.296 1
Cu 260.387 167.464 642.296 1
Cu 261.115 167.939 642.296 1
Cu 261.81 168.456 642.296 1
Cu 262.471 169.015 642.296 1
Cu 263.093 169.612 642.296 1
Cu 263.342 170.245 642.296 1
Cu 263.342 170.912 642.296 1
Cu 263.342 171.61 642.296 1
Cu 263.342 172.337 642.296 1
Cu 263.342 173.089 642.296 1
Cu 263.342 173.864 642.296 1
Cu 263.342 174.658 642.296 1
Cu 263.342 175.469 642.296 1
Cu 263.342 176.293 642.296 1
Cu 263.342 177.127 642.296 1
Cu 263.342 177.968 642.296 1
Cu 263.342 178.811 642.296 1
Cu 263.323 178.811 647.594 1
Cu 263.323 179.654 647.594 1
Cu 263.323 180.493 647.594 1
Cu 263.323 181.325 647.594 1
Cu 263.323 182.148 647.594 1
Cu 263.323 182.957 647.594 1
Cu 263.323 183.75 647.594 1
Cu 263.323 184.523 647.594 1
Cu 263.323 185.274 647.594 1
Cu 263.323 186 647.594 1
Cu 263.323 186.697 647.594 1
Cu 263.323 187.363 647.594 1
Cu 263.075 187.995 647.594 1
Cu 262.454 188.591 647.594 1
Cu 261.794 189.148 647.594 1
Cu 261.1 189.665 647.594 1
Cu 260.373 190.138 647.594 1
Cu 259.617 190.567 647.594 1
Cu 258.834 190.95 647.594 1
Cu 258.027 191.285 647.594 1
Cu 257.2 191.57 647.594 1
Cu 256.356 191.805 647.594 1
Cu 255.499 191.989 647.594 1
Cu 254.631 192.121 647.594 1
Cu 253.756 192.2 647.594 1
Cu 252.878 192.227 647.594 1
Cu 251.999 192.2 647.594 1
Cu 251.124 192.121 647.594 1
Cu 250.256 191.989 647.594 1
Cu 249.399 191.805 647.594 1
Cu 248.555 191.57 647.594 1
Cu 247.728 191.285 647.594 1
Cu 246.921 190.95 647.594 1
Cu 246.138 190.567 647.594 1
Cu 245.382 190.138 647.594 1
Cu 244.655 189.665 647.594 1
Cu 243.961 189.148 647.594 1
Cu 243.301 188.591 647.594 1
Cu 242.68 187.995 647.594 1
Cu 242.432 187.363 647.594 1
Cu 242.432 186.697 647.594 1
Cu 242.432 186 647.594 1
Cu 242.432 185.274 647.594 1
Cu 242.432 184.523 647.594 1
Cu 242.432 183.75 647.594 1
Cu 242.432 182.957 647.594 1
Cu 242.432 182.148 647.594 1
Cu 242.432 181.325 647.594 1
Cu 242.432 180.493 647.594 1
Cu 242.432 179.654 647.594 1
Cu 242.432 178.811 647.594 1
Cu 242.432 177.969 647.594 1
Cu 242.432 177.13 647.594 1
Cu 242.432 176.298 647.594 1
Cu 242.432 175.475 647.594 1
Cu 242.432 174.666 647.594 1
Cu 242.432 173.873 647.594 1
Cu 242.432 173.099 647.594 1
Cu 242.432 172.348 647.594 1
Cu 242.432 171.623 647.594 1
Cu 242.432 170.926 647.594 1
Cu 242.432 170.26 647.594 1
Cu 242.68 169.628 647.594 1
Cu 243.301 169.032 647.594 1
Cu 243.961 168.475 647.594 1
Cu 244.655 167.958 647.594 1
Cu 245.382 167.484 647.594 1
Cu 246.138 167.055 647.594 1
Cu 246.921 166.673 647.594 1
Cu 247.728 166.338 647.594 1
Cu 248.555 166.053 647.594 1
Cu 249.399 165.817 647.594 1
Cu 250.256 165.634 647.594 1
Cu 251.124 165.502 647.594 1
Cu 251.999 165.422 647.594 1
Cu 252.878 165.396 647.594 1
Cu 253.756 165.422 647.594 1
Cu 254.631 165.502 647.594 1
Cu 255.499 165.634 647.594 1
Cu 256.356 165.817 647.594 1
Cu 257.2 166.053 647.594 1
Cu 258.027 166.338 647.594 1
Cu 258.834 166.673 647.594 1
Cu 259.617 167.055 647.594 1
Cu 260.373 167.484 647.594 1
Cu 261.1 167.958 647.594 1
Cu 261.794 168.475 647.594 1
Cu 262.454 169.032 647.594 1
Cu 263.075 169.628 647.594 1
Cu 263.323 170.26 647.594 1
Cu 263.323 170.926 647.594 1
Cu 263.323 171.623 647.594 1
Cu 263.323 172.348 647.594 1
Cu 263.323 173.099 647.594 1
Cu 263.323 173.873 647.594 1
Cu 263.323 174.666 647.594 1
Cu 263.323 175.475 647.594 1
Cu 263.323 176.298 647.594 1
Cu 263.323 177.13 647.594 1
Cu 263.323 177.969 647.594 1
Cu 263.323 178.811 647.594 1
Cu 263.305 178.811 652.899 1
Cu 263.305 179.652 652.899 1
Cu 263.305 180.49 652.899 1
Cu 263.305 181.321 652.899 1
Cu 263.305 182.142 652.899 1
Cu 263.305 182.95 652.899 1
Cu 263.305 183.741 652.899 1
Cu 263.305 184.513 652.899 1
Cu 263.305 185.263 652.899 1
Cu 263.305 185.987 652.899 1
Cu 263.305 186.683 652.899 1
Cu 263.305 187.347 652.899 1
Cu 263.057 187.978 652.899 1
Cu 262.436 188.573 652.899 1
Cu 261.778 189.13 652.899 1
Cu 261.085 189.645 652.899 1
Cu 260.36 190.118 652.899 1
Cu 259.605 190.546 652.899 1
Cu 258.823 190.928 652.899 1
Cu 258.018 191.262 652.899 1
Cu 257.193 191.547 652.899 1
Cu 256.35 191.782 652.899 1
Cu 255.494 191.965 652.899 1
Cu 254.628 192.097 652.899 1
Cu 253.754 192.176 652.899 1
Cu 252.878 192.203 652.899 1
Cu 252.001 192.176 652.899 1
Cu 251.127 192.097 652.899 1
Cu 250.261 191.965 652.899 1
Cu 249.405 191.782 652.899 1
Cu 248.562 191.547 652.899 1
Cu 247.737 191.262 652.899 1
Cu 246.932 190.928 652.899 1
Cu 246.15 190.546 652.899 1
Cu 245.395 190.118 652.899 1
Cu 244.67 189.645 652.899 1
Cu 243.977 189.13 652.899 1
Cu 243.319 188.573 652.899 1
Cu 242.698 187.978 652.899 1
Cu 242.45 187.347 652.899 1
Cu 242.45 186.683 652.899 1
Cu 242.45 185.987 652.899 1
Cu 242.45 185.263 652.899 1
Cu 242.45 184.513 652.899 1
Cu 242.45 183.741 652.899 1
Cu 242.45 182.95 652.899 1
Cu 242.45 182.142 652.899 1
Cu 242.45 181.321 652.899 1
Cu 242.45 180.49 652.899 1
Cu 242.45 179.652 652.899 1
Cu 242.45 178.811 652.899 1
Cu 242.45 177.971 652.899 1
Cu 242.45 177.133 652.899 1
Cu 242.45 176.302 652.899 1
Cu 242.45 175.481 652.899 1
Cu 242.45 174.673 652.899 1
Cu 242.45 173.882 652.899 1
Cu 242.45 173.11 652.899 1
Cu 242.45 172.36 652.899 1
Cu 242.45 171.636 652.899 1
Cu 242.45 170.94 652.899 1
Cu 242.45 170.275 652.899 1
Cu 242.698 169.644 652.899 1
Cu 243.319 169.05 652.899 1
Cu 243.977 168.493 652.899 1
Cu 244.67 167.978 652.899 1
Cu 245.395 167.505 652.899 1
Cu 246.15 167.077 652.899 1
Cu 246.932 166.695 652.899 1
Cu 247.737 166.361 652.899 1
Cu 248.562 166.076 652.899 1
Cu 249.405 165.841 652.899 1
Cu 250.261 165.657 652.899 1
Cu 251.127 165.526 652.899 1
Cu 252.001 165.447 652.899 1
Cu 252.878 165.42 652.899 1
Cu 253.754 165.447 652.899 1
Cu 254.628 165.526 652.899 1
Cu 255.494 165.657 652.899 1
Cu 256.35 165.841 652.899 1
Cu 257.193 166.076 652.899 1
Cu 258.018 166.361 652.899 1
Cu 258.823 166.695 652.899 1
Cu 259.605 167.077 652.899 1
Cu 260.36 167.505 652.899 1
Cu 261.085 167.978 652.899 1
Cu 261.778 168.493 652.899 1
Cu 262.436 169.05 652.899 1
Cu 263.057 169.644 652.899 1
Cu 263.305 170.275 652.899 1
Cu 263.305 170.94 652.899 1
Cu 263.305 171.636 652.899 1
Cu 263.305 172.36 652.899 1
Cu 263.305 173.11 652.899 1
Cu 263.305 173.882 652.899 1
Cu 263.305 174.673 652.899 1
Cu 263.305 175.481 652.899 1
Cu 263.305 176.302 652.899 1
Cu 263.305 177.133 652.899 1
Cu 263.305 177.971 652.899 1
Cu 263.305 178.811 652.899 1
Cu 263.285 178.811 658.212 1
Cu 263.285 179.651 658.212 1
Cu 263.285 180.487 658.212 1
Cu 263.285 181.316 658.212 1
Cu 263.285 182.136 658.212 1
Cu 263.285 182.942 658.212 1
Cu 263.285 183.732 658.212 1
Cu 263.285 184.503 658.212 1
Cu 263.285 185.251 658.212 1
Cu 263.285 185.974 658.212 1
Cu 263.285 186.668 658.212 1
Cu 263.285 187.332 658.212 1
Cu 263.038 187.962 658.212 1
Cu 262.419 188.555 658.212 1
Cu 261.762 189.111 658.212 1
Cu 261.07 189.625 658.212 1
Cu 260.346 190.097 658.212 1
Cu 259.592 190.525 658.212 1
Cu 258.812 190.906 658.212 1
Cu 258.009 191.24 658.212 1
Cu 257.185 191.524 658.212 1
Cu 256.344 191.758 658.212 1
Cu 255.489 191.941 658.212 1
Cu 254.624 192.073 658.212 1
Cu 253.753 192.152 658.212 1
Cu 252.878 192.178 658.212 1
Cu 252.002 192.152 658.212 1
Cu 251.131 192.073 658.212 1
Cu 250.266 191.941 658.212 1
Cu 249.411 191.758 658.212 1
Cu 248.57 191.524 658.212 1
Cu 247.746 191.24 658.212 1
Cu 246.943 190.906 658.212 1
Cu 246.163 190.525 658.212 1
Cu 245.409 190.097 658.212 1
Cu 244.685 189.625 658.212 1
Cu 243.993 189.111 658.212 1
Cu 243.336 188.555 658.212 1
Cu 242.717 187.962 658.212 1
Cu 242.47 187.332 658.212 1
Cu 242.47 186.668 658.212 1
Cu 242.47 185.974 658.212 1
Cu 242.47 185.251 658.212 1
Cu 242.47 184.503 658.212 1
Cu 242.47 183.732 658.212 1
Cu 242.47 182.942 658.212 1
Cu 242.47 182.136 658.212 1
Cu 242.47 181.316 658.212 1
Cu 242.47 180.487 658.212 1
Cu 242.47 179.651 658.212 1
Cu 242.47 178.811 658.212 1
Cu 242.47 177.972 658.212 1
Cu 242.47 177.136 658.212 1
Cu 242.47 176.307 658.212 1
Cu 242.47 175.487 658.212 1
Cu 242.47 174.681 658.212 1
Cu 242.47 173.891 658.212 1
Cu 242.47 173.12 658.212 1
Cu 242.47 172.372 658.212 1
Cu 242.47 171.649 658.212 1
Cu 242.47 170.955 658.212 1
Cu 242.47 170.291 658.212 1
Cu 242.717 169.661 658.212 1
Cu 243.336 169.067 658.212 1
Cu 243.993 168.512 658.212 1
Cu 244.685 167.997 658.212 1
Cu 245.409 167.525 658.212 1
Cu 246.163 167.098 658.212 1
Cu 246.943 166.717 658.212 1
Cu 247.746 166.383 658.212 1
Cu 248.57 166.099 658.212 1
Cu 249.411 165.865 658.212 1
Cu 250.266 165.681 658.212 1
Cu 251.131 165.55 658.212 1
Cu 252.002 165.471 658.212 1
Cu 252.878 165.445 658.212 1
Cu 253.753 165.471 658.212 1
Cu 254.624 165.55 658.212 1
Cu 255.489 165.681 658.212 1
Cu 256.344 165.865 658.212 1
Cu 257.185 166.099 658.212 1
Cu 258.009 166.383 658.212 1
Cu 258.812 166.717 658.212 1
Cu 259.592 167.098 658.212 1
Cu 260.346 167.525 658.212 1
Cu 261.07 167.997 658.212 1
Cu 261.762 168.512 658.212 1
Cu 262.419 169.067 658.212 1
Cu 263.038 169.661 658.212 1
Cu 263.285 170.291 658.212 1
Cu 263.285 170.955 658.212 1
Cu 263.285 171.649 658.212 1
Cu 263.285 172.372 658.212 1
Cu 263.285 173.12 658.212 1
Cu 263.285 173.891 658.212 1
Cu 263.285 174.681 658.212 1
Cu 263.285 175.487 658.212 1
Cu 263.285 176.307 658.212 1
Cu 263.285 177.136 658.212 1
Cu 263.285 177.972 658.212 1
Cu 263.285 178.811 658.212 1
Cu 263.266 178.811 663.532 1
Cu 263.266 179.649 663.532 1
Cu 263.266 180.484 663.532 1
Cu 263.266 181.311 663.532 1
Cu 263.266 182.129 663.532 1
Cu 263.266 182.934 663.532 1
Cu 263.266 183.723 663.532 1
Cu 263.266 184.492 663.532 1
Cu 263.266 185.239 663.532 1
Cu 263.266 185.96 663.532 1
Cu 263.266 186.654 663.532 1
Cu 263.266 187.316 663.532 1
Cu 263.019 187.945 663.532 1
Cu 262.401 188.537 663.532 1
Cu 261.746 189.092 663.532 1
Cu 261.055 189.605 663.532 1
Cu 260.332 190.076 663.532 1
Cu 259.58 190.503 663.532 1
Cu 258.801 190.884 663.532 1
Cu 257.999 191.217 663.532 1
Cu 257.177 191.5 663.532 1
Cu 256.337 191.734 663.532 1
Cu 255.484 191.917 663.532 1
Cu 254.621 192.048 663.532 1
Cu 253.751 192.127 663.532 1
Cu 252.878 192.153 663.532 1
Cu 252.004 192.127 663.532 1
Cu 251.134 192.048 663.532 1
Cu 250.271 191.917 663.532 1
Cu 249.418 191.734 663.532 1
Cu 248.578 191.5 663.532 1
Cu 247.756 191.217 663.532 1
Cu 246.954 190.884 663.532 1
Cu 246.175 190.503 663.532 1
Cu 245.423 190.076 663.532 1
Cu 244.7 189.605 663.532 1
Cu 244.009 189.092 663.532 1
Cu 243.354 188.537 663.532 1
Cu 242.736 187.945 663.532 1
Cu 242.489 187.316 663.532 1
Cu 242.489 186.654 663.532 1
Cu 242.489 185.96 663.532 1
Cu 242.489 185.239 663.532 1
Cu 242.489 184.492 663.532 1
Cu 242.489 183.723 663.532 1
Cu 242.489 182.934 663.532 1
Cu 242.489 182.129 663.532 1
Cu 242.489 181.311 663.532 1
Cu 242.489 180.484 663.532 1
Cu 242.489 179.649 663.532 1
Cu 242.489 178.811 663.532 1
Cu 242.489 177.974 663.532 1
Cu 242.489 177.139 663.532 1
Cu 242.489 176.311 663.532 1
Cu 242.489 175.493 663.532 1
Cu 242.489 174.688 663.532 1
Cu 242.489 173.9 663.532 1
Cu 242.489 173.131 663.532 1
Cu 242.489 172.384 663.532 1
Cu 242.489 171.662 663.532 1
Cu 242.489 170.969 663.532 1
Cu 242.489 170.307 663.532 1
Cu 242.736 169.678 663.532 1
Cu 243.354 169.085 663.532 1
Cu 244.009 168.531 663.532 1
Cu 244.7 168.017 663.532 1
Cu 245.423 167.546 663.532 1
Cu 246.175 167.12 663.532 1
Cu 246.954 166.739 663.532 1
Cu 247.756 166.406 663.532 1
Cu 248.578 166.122 663.532 1
Cu 249.418 165.889 663.532 1
Cu 250.271 165.706 663.532 1
Cu 251.134 165.575 663.532 1
Cu 252.004 165.496 663.532 1
Cu 252.878 165.469 663.532 1
Cu 253.751 165.496 663.532 1
Cu 254.621 165.575 663.532 1
Cu 255.484 165.706 663.532 1
Cu 256.337 165.889 663.532 1
Cu 257.177 166.122 663.532 1
Cu 257.999 166.406 663.532 1
Cu 258.801 166.739 663.532 1
Cu 259.58 167.12 663.532 1
Cu 260.332 167.546 663.532 1
Cu 261.055 168.017 663.532 1
Cu 261.746 168.531 663.532 1
Cu 262.401 169.085 663.532 1
Cu 263.019 169.678 663.532 1
Cu 263.266 170.307 663.532 1
Cu 263.266 170.969 663.532 1
Cu 263.266 171.662 663.532 1
Cu 263.266 172.384 663.532 1
Cu 263.266 173.131 663.532 1
Cu 263.266 173.9 663.532 1
Cu 263.266 174.688 663.532 1
Cu 263.266 175.493 663.532 1
Cu 263.266 176.311 663.532 1
Cu 263.266 177.139 663.532 1
Cu 263.266 177.974 663.532 1
Cu 263.266 178.811 663.532 1
Cu 263.247 178.811 668.86 1
Cu 263.247 179.648 668.86 1
Cu 263.247 180.48 668.86 1
Cu 263.247 181.307 668.86 1
Cu 263.247 182.123 668.86 1
Cu 263.247 182.927 668.86 1
Cu 263.247 183.714 668.86 1
Cu 263.247 184.482 668.86 1
Cu 263.247 185.227 668.86 1
Cu 263.247 185.947 668.86 1
Cu 263.247 186.639 668.86 1
Cu 263.247 187.3 668.86 1
Cu 263 187.928 668.86 1
Cu 262.383 188.519 668.86 1
Cu 261.729 189.072 668.86 1
Cu 261.04 189.585 668.86 1
Cu 260.318 190.055 668.86 1
Cu 259.567 190.481 668.86 1
Cu 258.79 190.861 668.86 1
Cu 257.989 191.193 668.86 1
Cu 257.169 191.477 668.86 1
Cu 256.331 191.71 668.86 1
Cu 255.48 191.893 668.86 1
Cu 254.618 192.023 668.86 1
Cu 253.749 192.102 668.86 1
Cu 252.878 192.128 668.86 1
Cu 252.006 192.102 668.86 1
Cu 251.137 192.023 668.86 1
Cu 250.275 191.893 668.86 1
Cu 249.424 191.71 668.86 1
Cu 248.586 191.477 668.86 1
Cu 247.766 191.193 668.86 1
Cu 246.965 190.861 668.86 1
Cu 246.188 190.481 668.86 1
Cu 245.437 190.055 668.86 1
Cu 244.715 189.585 668.86 1
Cu 244.026 189.072 668.86 1
Cu 243.372 188.519 668.86 1
Cu 242.755 187.928 668.86 1
Cu 242.508 187.3 668.86 1
Cu 242.508 186.639 668.86 1
Cu 242.508 185.947 668.86 1
Cu 242.508 185.227 668.86 1
Cu 242.508 184.482 668.86 1
Cu 242.508 183.714 668.86 1
Cu 242.508 182.927 668.86 1
Cu 242.508 182.123 668.86 1
Cu 242.508 181.307 668.86 1
Cu 242.508 180.48 668.86 1
Cu 242.508 179.648 668.86 1
Cu 242.508 178.811 668.86 1
Cu 242.508 177.975 668.86 1
Cu 242.508 177.142 668.86 1
Cu 242.508 176.316 668.86 1
Cu 242.508 175.5 668.86 1
Cu 242.508 174.696 668.86 1
Cu 242.508 173.909 668.86 1
Cu 242.508 173.141 668.86 1
Cu 242.508 172.396 668.86 1
Cu 242.508 171.676 668.86 1
Cu 242.508 170.984 668.86 1
Cu 242.508 170.323 668.86 1
Cu 242.755 169.695 668.86 1
Cu 243.372 169.104 668.86 1
Cu 244.026 168.55 668.86 1
Cu 244.715 168.038 668.86 1
Cu 245.437 167.567 668.86 1
Cu 246.188 167.142 668.86 1
Cu 246.965 166.762 668.86 1
Cu 247.766 166.43 668.86 1
Cu 248.586 166.146 668.86 1
Cu 249.424 165.913 668.86 1
Cu 250.275 165.73 668.86 1
Cu 251.137 165.599 668.86 1
Cu 252.006 165.521 668.86 1
Cu 252.878 165.494 668.86 1
Cu 253.749 165.521 668.86 1
Cu 254.618 165.599 668.86 1
Cu 255.48 165.73 668.86 1
Cu 256.331 165.913 668.86 1
Cu 257.169 166.146 668.86 1
Cu 257.989 166.43 668.86 1
Cu 258.79 166.762 668.86 1
Cu 259.567 167.142 668.86 1
Cu 260.318 167.567 668.86 1
Cu 261.04 168.038 668.86 1
Cu 261.729 168.55 668.86 1
Cu 262.383 169.104 668.86 1
Cu 263 169.695 668.86 1
Cu 263.247 170.323 668.86 1
Cu 263.247 170.984 668.86 1
Cu 263.247 171.676 668.86 1
Cu 263.247 172.396 668.86 1
Cu 263.247 173.141 668.86 1
Cu 263.247 173.909 668.86 1
Cu 263.247 174.696 668.86 1
Cu 263.247 175.5 668.86 1
Cu 263.247 176.316 668.86 1
Cu 263.247 177.142 668.86 1
Cu 263.247 177.975 668.86 1
Cu 263.247 178.811 668.86 1
Cu 263.227 178.811 674.195 1
Cu 263.227 179.646 674.195 1
Cu 263.227 180.477 674.195 1
Cu 263.227 181.302 674.195 1
Cu 263.227 182.117 674.195 1
Cu 263.227 182.919 674.195 1
Cu 263.227 183.704 674.195 1
Cu 263.227 184.471 674.195 1
Cu 263.227 185.215 674.195 1
Cu 263.227 185.933 674.195 1
Cu 263.227 186.624 674.195 1
Cu 263.227 187.284 674.195 1
Cu 262.981 187.91 674.195 1
Cu 262.365 188.501 674.195 1
Cu 261.712 189.053 674.195 1
Cu 261.024 189.565 674.195 1
Cu 260.304 190.034 674.195 1
Cu 259.555 190.459 674.195 1
Cu 258.779 190.838 674.195 1
Cu 257.98 191.17 674.195 1
Cu 257.16 191.453 674.195 1
Cu 256.324 191.686 674.195 1
Cu 255.475 191.868 674.195 1
Cu 254.615 191.998 674.195 1
Cu 253.748 192.077 674.195 1
Cu 252.878 192.103 674.195 1
Cu 252.007 192.077 674.195 1
Cu 251.14 191.998 674.195 1
Cu 250.28 191.868 674.195 1
Cu 249.431 191.686 674.195 1
Cu 248.595 191.453 674.195 1
Cu 247.775 191.17 674.195 1
Cu 246.976 190.838 674.195 1
Cu 246.2 190.459 674.195 1
Cu 245.451 190.034 674.195 1
Cu 244.731 189.565 674.195 1
Cu 244.043 189.053 674.195 1
Cu 243.39 188.501 674.195 1
Cu 242.774 187.91 674.195 1
Cu 242.528 187.284 674.195 1
Cu 242.528 186.624 674.195 1
Cu 242.528 185.933 674.195 1
Cu 242.528 185.215 674.195 1
Cu 242.528 184.471 674.195 1
Cu 242.528 183.704 674.195 1
Cu 242.528 182.919 674.195 1
Cu 242.528 182.117 674.195 1
Cu 242.528 181.302 674.195 1
Cu 242.528 180.477 674.195 1
Cu 242.528 179.646 674.195 1
Cu 242.528 178.811 674.195 1
Cu 242.528 177.977 674.195 1
Cu 242.528 177.146 674.195 1
Cu 242.528 176.321 674.195 1
Cu 242.528 175.506 674.195 1
Cu 242.528 174.704 674.195 1
Cu 242.528 173.918 674.195 1
Cu 242.528 173.152 674.195 1
Cu 242.528 172.408 674.195 1
Cu 242.528 171.689 674.195 1
Cu 242.528 170.999 674.195 1
Cu 242.528 170.339 674.195 1
Cu 242.774 169.713 674.195 1
Cu 243.39 169.122 674.195 1
Cu 244.043 168.57 674.195 1
Cu 244.731 168.058 674.195 1
Cu 245.451 167.589 674.195 1
Cu 246.2 167.164 674.195 1
Cu 246.976 166.785 674.195 1
Cu 247.775 166.453 674.195 1
Cu 248.595 166.17 674.195 1
Cu 249.431 165.937 674.195 1
Cu 250.28 165.755 674.195 1
Cu 251.14 165.625 674.195 1
Cu 252.007 165.546 674.195 1
Cu 252.878 165.52 674.195 1
Cu 253.748 165.546 674.195 1
Cu 254.615 165.625 674.195 1
Cu 255.475 165.755 674.195 1
Cu 256.324 165.937 674.195 1
Cu 257.16 166.17 674.195 1
Cu 257.98 166.453 674.195 1
Cu 258.779 166.785 674.195 1
Cu 259.555 167.164 674.195 1
Cu 260.304 167.589 674.195 1
Cu 261.024 168.058 674.195 1
Cu 261.712 168.57 674.195 1
Cu 262.365 169.122 674.195 1
Cu 262.981 169.713 674.195 1
Cu 263.227 170.339 674.195 1
Cu 263.227 170.999 674.195 1
Cu 263.227 171.689 674.195 1
Cu 263.227 172.408 674.195 1
Cu 263.227 173.152 674.195 1
Cu 263.227 173.918 674.195 1
Cu 263.227 174.704 674.195 1
Cu 263.227 175.506 674.195 1
Cu 263.227 176.321 674.195 1
Cu 263.227 177.146 674.195 1
Cu 263.227 177.977 674.195 1
Cu 263.227 178.811 674.195 1
Cu 263.207 178.811 679.537 1
Cu 263.207 179.644 679.537 1
Cu 263.207 180.474 679.537 1
Cu 263.207 181.297 679.537 1
Cu 263.207 182.111 679.537 1
Cu 263.207 182.911 679.537 1
Cu 263.207 183.695 679.537 1
Cu 263.207 184.46 679.537 1
Cu 263.207 185.202 679.537 1
Cu 263.207 185.92 679.537 1
Cu 263.207 186.609 679.537 1
Cu 263.207 187.268 679.537 1
Cu 262.962 187.893 679.537 1
Cu 262.347 188.482 679.537 1
Cu 261.695 189.033 679.537 1
Cu 261.009 189.544 679.537 1
Cu 260.29 190.012 679.537 1
Cu 259.542 190.437 679.537 1
Cu 258.767 190.815 679.537 1
Cu 257.97 191.146 679.537 1
Cu 257.152 191.428 679.537 1
Cu 256.318 191.661 679.537 1
Cu 255.47 191.843 679.537 1
Cu 254.611 191.973 679.537 1
Cu 253.746 192.051 679.537 1
Cu 252.878 192.077 679.537 1
Cu 252.009 192.051 679.537 1
Cu 251.144 191.973 679.537 1
Cu 250.285 191.843 679.537 1
Cu 249.437 191.661 679.537 1
Cu 248.603 191.428 679.537 1
Cu 247.785 191.146 679.537 1
Cu 246.988 190.815 679.537 1
Cu 246.213 190.437 679.537 1
Cu 245.465 190.012 679.537 1
Cu 244.747 189.544 679.537 1
Cu 244.06 189.033 679.537 1
Cu 243.408 188.482 679.537 1
Cu 242.793 187.893 679.537 1
Cu 242.548 187.268 679.537 1
Cu 242.548 186.609 679.537 1
Cu 242.548 185.92 679.537 1
Cu 242.548 185.202 679.537 1
Cu 242.548 184.46 679.537 1
Cu 242.548 183.695 679.537 1
Cu 242.548 182.911 679.537 1
Cu 242.548 182.111 679.537 1
Cu 242.548 181.297 679.537 1
Cu 242.548 180.474 679.537 1
Cu 242.548 179.644 679.537 1
Cu 242.548 178.811 679.537 1
Cu 242.548 177.978 679.537 1
Cu 242.548 177.149 679.537 1
Cu 242.548 176.326 679.537 1
Cu 242.548 175.512 679.537 1
Cu 242.548 174.712 679.537 1
Cu 242.548 173.928 679.537 1
Cu 242.548 173.163 679.537 1
Cu 242.548 172.42 679.537 1
Cu 242.548 171.703 679.537 1
Cu 242.548 171.014 679.537 1
Cu 242.548 170.355 679.537 1
Cu 242.793 169.73 679.537 1
Cu 243.408 169.141 679.537 1
Cu 244.06 168.59 679.537 1
Cu 244.747 168.079 679.537 1
Cu 245.465 167.61 679.537 1
Cu 246.213 167.186 679.537 1
Cu 246.988 166.808 679.537 1
Cu 247.785 166.477 679.537 1
Cu 248.603 166.195 679.537 1
Cu 249.437 165.962 679.537 1
Cu 250.285 165.78 679.537 1
Cu 251.144 165.65 679.537 1
Cu 252.009 165.571 679.537 1
Cu 252.878 165.545 679.537 1
Cu 253.746 165.571 679.537 1
Cu 254.611 165.65 679.537 1
Cu 255.47 165.78 679.537 1
Cu 256.318 165.962 679.537 1
Cu 257.152 166.195 679.537 1
Cu 257.97 166.477 679.537 1
Cu 258.767 166.808 679.537 1
Cu 259.542 167.186 679.537 1
Cu 260.29 167.61 679.537 1
Cu 261.009 168.079 679.537 1
Cu 261.695 168.59 679.537 1
Cu 262.347 169.141 679.537 1
Cu 262.962 169.73 679.537 1
Cu 263.207 170.355 679.537 1
Cu 263.207 171.014 679.537 1
Cu 263.207 171.703 679.537 1
Cu 263.207 172.42 679.537 1
Cu 263.207 173.163 679.537 1
Cu 263.207 173.928 679.537 1
Cu 263.207 174.712 679.537 1
Cu 263.207 175.512 679.537 1
Cu 263.207 176.326 679.537 1
Cu 263.207 177.149 679.537 1
Cu 263.207 177.978 679.537 1
Cu 263.207 178.811 679.537 1
Cu 263.187 178.811 684.886 1
Cu 263.187 179.643 684.886 1
Cu 263.187 180.471 684.886 1
Cu 263.187 181.292 684.886 1
Cu 263.187 182.104 684.886 1
Cu 263.187 182.903 684.886 1
Cu 263.187 183.685 684.886 1
Cu 263.187 184.449 684.886 1
Cu 263.187 185.19 684.886 1
Cu 263.187 185.906 684.886 1
Cu 263.187 186.594 684.886 1
Cu 263.187 187.251 684.886 1
Cu 262.942 187.875 684.886 1
Cu 262.329 188.463 684.886 1
Cu 261.678 189.013 684.886 1
Cu 260.993 189.523 684.886 1
Cu 260.275 189.99 684.886 1
Cu 259.529 190.414 684.886 1
Cu 258.756 190.791 684.886 1
Cu 257.96 191.122 684.886 1
Cu 257.144 191.404 684.886 1
Cu 256.311 191.636 684.886 1
Cu 255.465 191.817 684.886 1
Cu 254.608 191.947 684.886 1
Cu 253.744 192.025 684.886 1
Cu 252.878 192.052 684.886 1
Cu 252.011 192.025 684.886 1
Cu 251.147 191.947 684.886 1
Cu 250.29 191.817 684.886 1
Cu 249.444 191.636 684.886 1
Cu 248.611 191.404 684.886 1
Cu 247.795 191.122 684.886 1
Cu 246.999 190.791 684.886 1
Cu 246.226 190.414 684.886 1
Cu 245.48 189.99 684.886 1
Cu 244.762 189.523 684.886 1
Cu 244.077 189.013 684.886 1
Cu 243.426 188.463 684.886 1
Cu 242.813 187.875 684.886 1
Cu 242.568 187.251 684.886 1
Cu 242.568 186.594 684.886 1
Cu 242.568 185.906 684.886 1
Cu 242.568 185.19 684.886 1
Cu 242.568 184.449 684.886 1
Cu 242.568 183.685 684.886 1
Cu 242.568 182.903 684.886 1
Cu 242.568 182.104 684.886 1
Cu 242.568 181.292 684.886 1
Cu 242.568 180.471 684.886 1
Cu 242.568 179.643 684.886 1
Cu 242.568 178.811 684.886 1
Cu 242.568 177.98 684.886 1
Cu 242.568 177.152 684.886 1
Cu 242.568 176.33 684.886 1
Cu 242.568 175.519 684.886 1
Cu 242.568 174.72 684.886 1
Cu 242.568 173.937 684.886 1
Cu 242.568 173.174 684.886 1
Cu 242.568 172.433 684.886 1
Cu 242.568 171.717 684.886 1
Cu 242.568 171.029 684.886 1
Cu 242.568 170.372 684.886 1
Cu 242.813 169.748 684.886 1
Cu 243.426 169.16 684.886 1
Cu 244.077 168.61 684.886 1
Cu 244.762 168.1 684.886 1
Cu 245.48 167.632 684.886 1
Cu 246.226 167.209 684.886 1
Cu 246.999 166.831 684.886 1
Cu 247.795 166.501 684.886 1
Cu 248.611 166.219 684.886 1
Cu 249.444 165.987 684.886 1
Cu 250.29 165.806 684.886 1
Cu 251.147 165.676 684.886 1
Cu 252.011 165.597 684.886 1
Cu 252.878 165.571 684.886 1
Cu 253.744 165.597 684.886 1
Cu 254.608 165.676 684.886 1
Cu 255.465 165.806 684.886 1
Cu 256.311 165.987 684.886 1
Cu 257.144 166.219 684.886 1
Cu 257.96 166.501 684.886 1
Cu 258.756 166.831 684.886 1
Cu 259.529 167.209 684.886 1
Cu 260.275 167.632 684.886 1
Cu 260.993 168.1 684.886 1
Cu 261.678 168.61 684.886 1
Cu 262.329 169.16 684.886 1
Cu 262.942 169.748 684.886 1
Cu 263.187 170.372 684.886 1
Cu 263.187 171.029 684.886 1
Cu 263.187 171.717 684.886 1
Cu 263.187 172.433 684.886 1
Cu 263.187 173.174 684.886 1
Cu 263.187 173.937 684.886 1
Cu 263.187 174.72 684.886 1
Cu 263.187 175.519 684.886 1
Cu 263.187 176.33 684.886 1
Cu 263.187 177.152 684.886 1
Cu 263.187 177.98 684.886 1
Cu 263.187 178.811 684.886 1
Cu 263.167 178.811 690.243 1
Cu 263.167 179.641 690.243 1
Cu 263.167 180.468 690.243 1
Cu 263.167 181.287 690.243 1
Cu 263.167 182.098 690.243 1
Cu 263.167 182.895 690.243 1
Cu 263.167 183.676 690.243 1
Cu 263.167 184.438 690.243 1
Cu 263.167 185.177 690.243 1
Cu 263.167 185.892 690.243 1
Cu 263.167 186.578 690.243 1
Cu 263.167 187.234 690.243 1
Cu 262.922 187.857 690.243 1
Cu 262.31 188.444 690.243 1
Cu 261.661 188.993 690.243 1
Cu 260.977 189.502 690.243 1
Cu 260.261 189.968 690.243 1
Cu 259.516 190.391 690.243 1
Cu 258.744 190.768 690.243 1
Cu 257.95 191.097 690.243 1
Cu 257.135 191.379 690.243 1
Cu 256.304 191.61 690.243 1
Cu 255.459 191.791 690.243 1
Cu 254.604 191.921 690.243 1
Cu 253.743 191.999 690.243 1
Cu 252.878 192.025 690.243 1
Cu 252.012 191.999 690.243 1
Cu 251.151 191.921 690.243 1
Cu 250.296 191.791 690.243 1
Cu 249.451 191.61 690.243 1
Cu 248.62 191.379 690.243 1
Cu 247.805 191.097 690.243 1
Cu 247.011 190.768 690.243 1
Cu 246.239 190.391 690.243 1
Cu 245.494 189.968 690.243 1
Cu 244.778 189.502 690.243 1
Cu 244.094 188.993 690.243 1
Cu 243.445 188.444 690.243 1
Cu 242.833 187.857 690.243 1
Cu 242.588 187.234 690.243 1
Cu 242.588 186.578 690.243 1
Cu 242.588 185.892 690.243 1
Cu 242.588 185.177 690.243 1
Cu 242.588 184.438 690.243 1
Cu 242.588 183.676 690.243 1
Cu 242.588 182.895 690.243 1
Cu 242.588 182.098 690.243 1
Cu 242.588 181.287 690.243 1
Cu 242.588 180.468 690.243 1
Cu 242.588 179.641 690.243 1
Cu 242.588 178.811 690.243 1
Cu 242.588 177.982 690.243 1
Cu 242.588 177.155 690.243 1
Cu 242.588 176.335 690.243 1
Cu 242.588 175.525 690.243 1
Cu 242.588 174.728 690.243 1
Cu 242.588 173.947 690.243 1
Cu 242.588 173.185 690.243 1
Cu 242.588 172.446 690.243 1
Cu 242.588 171.731 690.243 1
Cu 242.588 171.044 690.243 1
Cu 242.588 170.388 690.243 1
Cu 242.833 169.766 690.243 1
Cu 243.445 169.179 690.243 1
Cu 244.094 168.63 690.243 1
Cu 244.778 168.121 690.243 1
Cu 245.494 167.654 690.243 1
Cu 246.239 167.232 690.243 1
Cu 247.011 166.855 690.243 1
Cu 247.805 166.525 690.243 1
Cu 248.62 166.244 690.243 1
Cu 249.451 166.013 690.243 1
Cu 250.296 165.831 690.243 1
Cu 251.151 165.702 690.243 1
Cu 252.012 165.623 690.243 1
Cu 252.878 165.597 690.243 1
Cu 253.743 165.623 690.243 1
Cu 254.604 165.702 690.243 1
Cu 255.459 165.831 690.243 1
Cu 256.304 166.013 690.243 1
Cu 257.135 166.244 690.243 1
Cu 257.95 166.525 690.243 1
Cu 258.744 166.855 690.243 1
Cu 259.516 167.232 690.243 1
Cu 260.261 167.654 690.243 1
Cu 260.977 168.121 690.243 1
Cu 261.661 168.63 690.243 1
Cu 262.31 169.179 690.243 1
Cu 262.922 169.766 690.243 1
Cu 263.167 170.388 690.243 1
Cu 263.167 171.044 690.243 1
Cu 263.167 171.731 690.243 1
Cu 263.167 172.446 690.243 1
Cu 263.167 173.185 690.243 1
Cu 263.167 173.947 690.243 1
Cu 263.167 174.728 690.243 1
Cu 263.167 175.525 690.243 1
Cu 263.167 176.335 690.243 1
Cu 263.167 177.155 690.243 1
Cu 263.167 177.982 690.243 1
Cu 263.167 178.811 690.243 1
Cu 263.146 178.811 695.606 1
Cu 263.146 179.639 695.606 1
Cu 263.146 180.464 695.606 1
Cu 263.146 181.282 695.606 1
Cu 263.146 182.091 695.606 1
Cu 263.146 182.887 695.606 1
Cu 263.146 183.666 695.606 1
Cu 263.146 184.426 695.606 1
Cu 263.146 185.165 695.606 1
Cu 263.146 185.878 695.606 1
Cu 263.146 186.563 695.606 1
Cu 263.146 187.217 695.606 1
Cu 262.902 187.839 695.606 1
Cu 262.291 188.425 695.606 1
Cu 261.643 188.973 695.606 1
Cu 260.96 189.48 695.606 1
Cu 260.246 189.946 695.606 1
Cu 259.502 190.368 695.606 1
Cu 258.733 190.744 695.606 1
Cu 257.94 191.073 695.606 1
Cu 257.127 191.353 695.606 1
Cu 256.297 191.585 695.606 1
Cu 255.454 191.765 695.606 1
Cu 254.601 191.895 695.606 1
Cu 253.741 191.973 695.606 1
Cu 252.878 191.999 695.606 1
Cu 252.014 191.973 695.606 1
Cu 251.154 191.895 695.606 1
Cu 250.301 191.765 695.606 1
Cu 249.458 191.585 695.606 1
Cu 248.628 191.353 695.606 1
Cu 247.815 191.073 695.606 1
Cu 247.022 190.744 695.606 1
Cu 246.253 190.368 695.606 1
Cu 245.509 189.946 695.606 1
Cu 244.795 189.48 695.606 1
Cu 244.112 188.973 695.606 1
Cu 243.464 188.425 695.606 1
Cu 242.853 187.839 695.606 1
Cu 242.609 187.217 695.606 1
Cu 242.609 186.563 695.606 1
Cu 242.609 185.878 695.606 1
Cu 242.609 185.165 695.606 1
Cu 242.609 184.426 695.606 1
Cu 242.609 183.666 695.606 1
Cu 242.609 182.887 695.606 1
Cu 242.609 182.091 695.606 1
Cu 242.609 181.282 695.606 1
Cu 242.609 180.464 695.606 1
Cu 242.609 179.639 695.606 1
Cu 242.609 178.811 695.606 1
Cu 242.609 177.983 695.606 1
Cu 242.609 177.159 695.606 1
Cu 242.609 176.34 695.606 1
Cu 242.609 175.532 695.606 1
Cu 242.609 174.736 695.606 1
Cu 242.609 173.957 695.606 1
Cu 242.609 173.196 695.606 1
Cu 242.609 172.458 695.606 1
Cu 242.609 171.745 695.606 1
Cu 242.609 171.06 695.606 1
Cu 242.609 170.405 695.606 1
Cu 242.853 169.784 695.606 1
Cu 243.464 169.198 695.606 1
Cu 244.112 168.65 695.606 1
Cu 244.795 168.142 695.606 1
Cu 245.509 167.677 695.606 1
Cu 246.253 167.255 695.606 1
Cu 247.022 166.879 695.606 1
Cu 247.815 166.55 695.606 1
Cu 248.628 166.269 695.606 1
Cu 249.458 166.038 695.606 1
Cu 250.301 165.857 695.606 1
Cu 251.154 165.728 695.606 1
Cu 252.014 165.65 695.606 1
Cu 252.878 165.624 695.606 1
Cu 253.741 165.65 695.606 1
Cu 254.601 165.728 695.606 1
Cu 255.454 165.857 695.606 1
Cu 256.297 166.038 695.606 1
Cu 257.127 166.269 695.606 1
Cu 257.94 166.55 695.606 1
Cu 258.733 166.879 695.606 1
Cu 259.502 167.255 695.606 1
Cu 260.246 167.677 695.606 1
Cu 260.96 168.142 695.606 1
Cu 261.643 168.65 695.606 1
Cu 262.291 169.198 695.606 1
Cu 262.902 169.784 695.606 1
Cu 263.146 170.405 695.606 1
Cu 263.146 171.06 695.606 1
Cu 263.146 171.745 695.606 1
Cu 263.146 172.458 695.606 1
Cu 263.146 173.196 695.606 1
Cu 263.146 173.957 695.606 1
Cu 263.146 174.736 695.606 1
Cu 263.146 175.532 695.606 1
Cu 263.146 176.34 695.606 1
Cu 263.146 177.159 695.606 1
Cu 263.146 177.983 695.606 1
Cu 263.146 178.811 695.606 1
Cu 263.125 178.811 700.977 1
Cu 263.125 179.638 700.977 1
Cu 263.125 180.461 700.977 1
Cu 263.125 181.277 700.977 1
Cu 263.125 182.084 700.977 1
Cu 263.125 182.878 700.977 1
Cu 263.125 183.656 700.977 1
Cu 263.125 184.415 700.977 1
Cu 263.125 185.152 700.977 1
Cu 263.125 185.863 700.977 1
Cu 263.125 186.547 700.977 1
Cu 263.125 187.2 700.977 1
Cu 262.881 187.821 700.977 1
Cu 262.272 188.405 700.977 1
Cu 261.625 188.952 700.977 1
Cu 260.944 189.459 700.977 1
Cu 260.231 189.923 700.977 1
Cu 259.489 190.344 700.977 1
Cu 258.721 190.72 700.977 1
Cu 257.929 191.048 700.977 1
Cu 257.118 191.328 700.977 1
Cu 256.29 191.559 700.977 1
Cu 255.449 191.739 700.977 1
Cu 254.598 191.868 700.977 1
Cu 253.739 191.946 700.977 1
Cu 252.878 191.972 700.977 1
Cu 252.016 191.946 700.977 1
Cu 251.158 191.868 700.977 1
Cu 250.306 191.739 700.977 1
Cu 249.465 191.559 700.977 1
Cu 248.637 191.328 700.977 1
Cu 247.826 191.048 700.977 1
Cu 247.034 190.72 700.977 1
Cu 246.266 190.344 700.977 1
Cu 245.524 189.923 700.977 1
Cu 244.811 189.459 700.977 1
Cu 244.13 188.952 700.977 1
Cu 243.483 188.405 700.977 1
Cu 242.874 187.821 700.977 1
Cu 242.63 187.2 700.977 1
Cu 242.63 186.547 700.977 1
Cu 242.63 185.863 700.977 1
Cu 242.63 185.152 700.977 1
Cu 242.63 184.415 700.977 1
Cu 242.63 183.656 700.977 1
Cu 242.63 182.878 700.977 1
Cu 242.63 182.084 700.977 1
Cu 242.63 181.277 700.977 1
Cu 242.63 180.461 700.977 1
Cu 242.63 179.638 700.977 1
Cu 242.63 178.811 700.977 1
Cu 242.63 177.985 700.977 1
Cu 242.63 177.162 700.977 1
Cu 242.63 176.345 700.977 1
Cu 242.63 175.538 700.977 1
Cu 242.63 174.745 700.977 1
Cu 242.63 173.967 700.977 1
Cu 242.63 173.208 700.977 1
Cu 242.63 172.471 700.977 1
Cu 242.63 171.76 700.977 1
Cu 242.63 171.076 700.977 1
Cu 242.63 170.422 700.977 1
Cu 242.874 169.802 700.977 1
Cu 243.483 169.218 700.977 1
Cu 244.13 168.671 700.977 1
Cu 244.811 168.164 700.977 1
Cu 245.524 167.699 700.977 1
Cu 246.266 167.279 700.977 1
Cu 247.034 166.903 700.977 1
Cu 247.826 166.575 700.977 1
Cu 248.637 166.295 700.977 1
Cu 249.465 166.064 700.977 1
Cu 250.306 165.884 700.977 1
Cu 251.158 165.754 700.977 1
Cu 252.016 165.677 700.977 1
Cu 252.878 165.651 700.977 1
Cu 253.739 165.677 700.977 1
Cu 254.598 165.754 700.977 1
Cu 255.449 165.884 700.977 1
Cu 256.29 166.064 700.977 1
Cu 257.118 166.295 700.977 1
Cu 257.929 166.575 700.977 1
Cu 258.721 166.903 700.977 1
Cu 259.489 167.279 700.977 1
Cu 260.231 167.699 700.977 1
Cu 260.944 168.164 700.977 1
Cu 261.625 168.671 700.977 1
Cu 262.272 169.218 700.977 1
Cu 262.881 169.802 700.977 1
Cu 263.125 170.422 700.977 1
Cu 263.125 171.076 700.977 1
Cu 263.125 171.76 700.977 1
Cu 263.125 172.471 700.977 1
Cu 263.125 173.208 700.977 1
Cu 263.125 173.967 700.977 1
Cu 263.125 174.745 700.977 1
Cu 263.125 175.538 700.977 1
Cu 263.125 176.345 700.977 1
Cu 263.125 177.162 700.977 1
Cu 263.125 177.985 700.977 1
Cu 263.125 178.811 700.977 1
Cu 263.104 178.811 706.355 1
Cu 263.104 179.636 706.355 1
Cu 263.104 180.457 706.355 1
Cu 263.104 181.272 706.355 1
Cu 263.104 182.078 706.355 1
Cu 263.104 182.87 706.355 1
Cu 263.104 183.646 706.355 1
Cu 263.104 184.403 706.355 1
Cu 263.104 185.139 706.355 1
Cu 263.104 185.849 706.355 1
Cu 263.104 186.531 706.355 1
Cu 263.104 187.183 706.355 1
Cu 262.861 187.802 706.355 1
Cu 262.252 188.385 706.355 1
Cu 261.607 188.931 706.355 1
Cu 260.927 189.437 706.355 1
Cu 260.216 189.9 706.355 1
Cu 259.475 190.32 706.355 1
Cu 258.709 190.695 706.355 1
Cu 257.919 191.023 706.355 1
Cu 257.11 191.302 706.355 1
Cu 256.283 191.532 706.355 1
Cu 255.444 191.712 706.355 1
Cu 254.594 191.841 706.355 1
Cu 253.737 191.919 706.355 1
Cu 252.878 191.945 706.355 1
Cu 252.018 191.919 706.355 1
Cu 251.161 191.841 706.355 1
Cu 250.311 191.712 706.355 1
Cu 249.472 191.532 706.355 1
Cu 248.645 191.302 706.355 1
Cu 247.836 191.023 706.355 1
Cu 247.046 190.695 706.355 1
Cu 246.28 190.32 706.355 1
Cu 245.539 189.9 706.355 1
Cu 244.828 189.437 706.355 1
Cu 244.148 188.931 706.355 1
Cu 243.503 188.385 706.355 1
Cu 242.894 187.802 706.355 1
Cu 242.651 187.183 706.355 1
Cu 242.651 186.531 706.355 1
Cu 242.651 185.849 706.355 1
Cu 242.651 185.139 706.355 1
Cu 242.651 184.403 706.355 1
Cu 242.651 183.646 706.355 1
Cu 242.651 182.87 706.355 1
Cu 242.651 182.078 706.355 1
Cu 242.651 181.272 706.355 1
Cu 242.651 180.457 706.355 1
Cu 242.651 179.636 706.355 1
Cu 242.651 178.811 706.355 1
Cu 242.651 177.987 706.355 1
Cu 242.651 177.165 706.355 1
Cu 242.651 176.35 706.355 1
Cu 242.651 175.545 706.355 1
Cu 242.651 174.753 706.355 1
Cu 242.651 173.977 706.355 1
Cu 242.651 173.219 706.355 1
Cu 242.651 172.484 706.355 1
Cu 242.651 171.774 706.355 1
Cu 242.651 171.092 706.355 1
Cu 242.651 170.44 706.355 1
Cu 242.894 169.821 706.355 1
Cu 243.503 169.237 706.355 1
Cu 244.148 168.692 706.355 1
Cu 244.828 168.186 706.355 1
Cu 245.539 167.722 706.355 1
Cu 246.28 167.302 706.355 1
Cu 247.046 166.928 706.355 1
Cu 247.836 166.6 706.355 1
Cu 248.645 166.321 706.355 1
Cu 249.472 166.09 706.355 1
Cu 250.311 165.91 706.355 1
Cu 251.161 165.781 706.355 1
Cu 252.018 165.704 706.355 1
Cu 252.878 165.678 706.355 1
Cu 253.737 165.704 706.355 1
Cu 254.594 165.781 706.355 1
Cu 255.444 165.91 706.355 1
Cu 256.283 166.09 706.355 1
Cu 257.11 166.321 706.355 1
Cu 257.919 166.6 706.355 1
Cu 258.709 166.928 706.355 1
Cu 259.475 167.302 706.355 1
Cu 260.216 167.722 706.355 1
Cu 260.927 168.186 706.355 1
Cu 261.607 168.692 706.355 1
Cu 262.252 169.237 706.355 1
Cu 262.861 169.821 706.355 1
Cu 263.104 170.44 706.355 1
Cu 263.104 171.092 706.355 1
Cu 263.104 171.774 706.355 1
Cu 263.104 172.484 706.355 1
Cu 263.104 173.219 706.355 1
Cu 263.104 173.977 706.355 1
Cu 263.104 174.753 706.355 1
Cu 263.104 175.545 706.355 1
Cu 263.104 176.35 706.355 1
Cu 263.104 177.165 706.355 1
Cu 263.104 177.987 706.355 1
Cu 263.104 178.811 706.355 1
Cu 263.083 178.811 711.74 1
Cu 263.083 179.634 711.74 1
Cu 263.083 180.454 711.74 1
Cu 263.083 181.267 711.74 1
Cu 263.083 182.071 711.74 1
Cu 263.083 182.861 711.74 1
Cu 263.083 183.636 711.74 1
Cu 263.083 184.392 711.74 1
Cu 263.083 185.125 711.74 1
Cu 263.083 185.834 711.74 1
Cu 263.083 186.515 711.74 1
Cu 263.083 187.166 711.74 1
Cu 262.84 187.783 711.74 1
Cu 262.233 188.365 711.74 1
Cu 261.589 188.91 711.74 1
Cu 260.91 189.415 711.74 1
Cu 260.2 189.877 711.74 1
Cu 259.461 190.296 711.74 1
Cu 258.696 190.67 711.74 1
Cu 257.908 190.997 711.74 1
Cu 257.101 191.276 711.74 1
Cu 256.276 191.506 711.74 1
Cu 255.438 191.685 711.74 1
Cu 254.59 191.814 711.74 1
Cu 253.736 191.892 711.74 1
Cu 252.878 191.918 711.74 1
Cu 252.019 191.892 711.74 1
Cu 251.165 191.814 711.74 1
Cu 250.317 191.685 711.74 1
Cu 249.479 191.506 711.74 1
Cu 248.654 191.276 711.74 1
Cu 247.847 190.997 711.74 1
Cu 247.059 190.67 711.74 1
Cu 246.294 190.296 711.74 1
Cu 245.555 189.877 711.74 1
Cu 244.845 189.415 711.74 1
Cu 244.166 188.91 711.74 1
Cu 243.522 188.365 711.74 1
Cu 242.915 187.783 711.74 1
Cu 242.672 187.166 711.74 1
Cu 242.672 186.515 711.74 1
Cu 242.672 185.834 711.74 1
Cu 242.672 185.125 711.74 1
Cu 242.672 184.392 711.74 1
Cu 242.672 183.636 711.74 1
Cu 242.672 182.861 711.74 1
Cu 242.672 182.071 711.74 1
Cu 242.672 181.267 711.74 1
Cu 242.672 180.454 711.74 1
Cu 242.672 179.634 711.74 1
Cu 242.672 178.811 711.74 1
Cu 242.672 177.988 711.74 1
Cu 242.672 177.169 711.74 1
Cu 242.672 176.356 711.74 1
Cu 242.672 175.552 711.74 1
Cu 242.672 174.761 711.74 1
Cu 242.672 173.987 711.74 1
Cu 242.672 173.231 711.74 1
Cu 242.672 172.497 711.74 1
Cu 242.672 171.789 711.74 1
Cu 242.672 171.108 711.74 1
Cu 242.672 170.457 711.74 1
Cu 242.915 169.84 711.74 1
Cu 243.522 169.257 711.74 1
Cu 244.166 168.713 711.74 1
Cu 244.845 168.208 711.74 1
Cu 245.555 167.745 711.74 1
Cu 246.294 167.326 711.74 1
Cu 247.059 166.953 711.74 1
Cu 247.847 166.626 711.74 1
Cu 248.654 166.347 711.74 1
Cu 249.479 166.117 711.74 1
Cu 250.317 165.937 711.74 1
Cu 251.165 165.809 711.74 1
Cu 252.019 165.731 711.74 1
Cu 252.878 165.705 711.74 1
Cu 253.736 165.731 711.74 1
Cu 254.59 165.809 711.74 1
Cu 255.438 165.937 711.74 1
Cu 256.276 166.117 711.74 1
Cu 257.101 166.347 711.74 1
Cu 257.908 166.626 711.74 1
Cu 258.696 166.953 711.74 1
Cu 259.461 167.326 711.74 1
Cu 260.2 167.745 711.74 1
Cu 260.91 168.208 711.74 1
Cu 261.589 168.713 711.74 1
Cu 262.233 169.257 711.74 1
Cu 262.84 169.84 711.74 1
Cu 263.083 170.457 711.74 1
Cu 263.083 171.108 711.74 1
Cu 263.083 171.789 711.74 1
Cu 263.083 172.497 711.74 1
Cu 263.083 173.231 711.74 1
Cu 263.083 173.987 711.74 1
Cu 263.083 174.761 711.74 1
Cu 263.083 175.552 711.74 1
Cu 263.083 176.356 711.74 1
Cu 263.083 177.169 711.74 1
Cu 263.083 177.988 711.74 1
Cu 263.083 178.811 711.74 1
Cu 263.061 178.811 717.132 1
Cu 263.061 179.633 717.132 1
Cu 263.061 180.451 717.132 1
Cu 263.061 181.262 717.132 1
Cu 263.061 182.064 717.132 1
Cu 263.061 182.853 717.132 1
Cu 263.061 183.626 717.132 1
Cu 263.061 184.38 717.132 1
Cu 263.061 185.112 717.132 1
Cu 263.061 185.819 717.132 1
Cu 263.061 186.499 717.132 1
Cu 263.061 187.148 717.132 1
Cu 262.819 187.764 717.132 1
Cu 262.213 188.345 717.132 1
Cu 261.57 188.889 717.132 1
Cu 260.894 189.392 717.132 1
Cu 260.185 189.854 717.132 1
Cu 259.447 190.272 717.132 1
Cu 258.684 190.645 717.132 1
Cu 257.898 190.971 717.132 1
Cu 257.092 191.25 717.132 1
Cu 256.269 191.479 717.132 1
Cu 255.433 191.658 717.132 1
Cu 254.587 191.787 717.132 1
Cu 253.734 191.864 717.132 1
Cu 252.878 191.89 717.132 1
Cu 252.021 191.864 717.132 1
Cu 251.168 191.787 717.132 1
Cu 250.322 191.658 717.132 1
Cu 249.486 191.479 717.132 1
Cu 248.663 191.25 717.132 1
Cu 247.857 190.971 717.132 1
Cu 247.071 190.645 717.132 1
Cu 246.308 190.272 717.132 1
Cu 245.57 189.854 717.132 1
Cu 244.862 189.392 717.132 1
Cu 244.185 188.889 717.132 1
Cu 243.542 188.345 717.132 1
Cu 242.936 187.764 717.132 1
Cu 242.694 187.148 717.132 1
Cu 242.694 186.499 717.132 1
Cu 242.694 185.819 717.132 1
Cu 242.694 185.112 717.132 1
Cu 242.694 184.38 717.132 1
Cu 242.694 183.626 717.132 1
Cu 242.694 182.853 717.132 1
Cu 242.694 182.064 717.132 1
Cu 242.694 181.262 717.132 1
Cu 242.694 180.451 717.132 1
Cu 242.694 179.633 717.132 1
Cu 242.694 178.811 717.132 1
Cu 242.694 177.99 717.132 1
Cu 242.694 177.172 717.132 1
Cu 242.694 176.361 717.132 1
Cu 242.694 175.559 717.132 1
Cu 242.694 174.77 717.132 1
Cu 242.694 173.997 717.132 1
Cu 242.694 173.243 717.132 1
Cu 242.694 172.511 717.132 1
Cu 242.694 171.804 717.132 1
Cu 242.694 171.124 717.132 1
Cu 242.694 170.475 717.132 1
Cu 242.936 169.859 717.132 1
Cu 243.542 169.278 717.132 1
Cu 244.185 168.734 717.132 1
Cu 244.862 168.231 717.132 1
Cu 245.57 167.769 717.132 1
Cu 246.308 167.351 717.132 1
Cu 247.071 166.978 717.132 1
Cu 247.857 166.651 717.132 1
Cu 248.663 166.373 717.132 1
Cu 249.486 166.144 717.132 1
Cu 250.322 165.965 717.132 1
Cu 251.168 165.836 717.132 1
Cu 252.021 165.759 717.132 1
Cu 252.878 165.733 717.132 1
Cu 253.734 165.759 717.132 1
Cu 254.587 165.836 717.132 1
Cu 255.433 165.965 717.132 1
Cu 256.269 166.144 717.132 1
Cu 257.092 166.373 717.132 1
Cu 257.898 166.651 717.132 1
Cu 258.684 166.978 717.132 1
Cu 259.447 167.351 717.132 1
Cu 260.185 167.769 717.132 1
Cu 260.894 168.231 717.132 1
Cu 261.57 168.734 717.132 1
Cu 262.213 169.278 717.132 1
Cu 262.819 169.859 717.132 1
Cu 263.061 170.475 717.132 1
Cu 263.061 171.124 717.132 1
Cu 263.061 171.804 717.132 1
Cu 263.061 172.511 717.132 1
Cu 263.061 173.243 717.132 1
Cu 263.061 173.997 717.132 1
Cu 263.061 174.77 717.132 1
Cu 263.061 175.559 717.132 1
Cu 263.061 176.361 717.132 1
Cu 263.061 177.172 717.132 1
Cu 263.061 177.99 717.132 1
Cu 263.061 178.811 717.132 1
Cu 263.039 178.811 722.531 1
Cu 263.039 179.631 722.531 1
Cu 263.039 180.447 722.531 1
Cu 263.039 181.257 722.531 1
Cu 263.039 182.057 722.531 1
Cu 263.039 182.844 722.531 1
Cu 263.039 183.616 722.531 1
Cu 263.039 184.368 722.531 1
Cu 263.039 185.098 722.531 1
Cu 263.039 185.804 722.531 1
Cu 263.039 186.482 722.531 1
Cu 263.039 187.13 722.531 1
Cu 262.798 187.745 722.531 1
Cu 262.193 188.325 722.531 1
Cu 261.552 188.867 722.531 1
Cu 260.876 189.369 722.531 1
Cu 260.169 189.83 722.531 1
Cu 259.433 190.248 722.531 1
Cu 258.672 190.62 722.531 1
Cu 257.887 190.945 722.531 1
Cu 257.083 191.223 722.531 1
Cu 256.262 191.452 722.531 1
Cu 255.427 191.631 722.531 1
Cu 254.583 191.759 722.531 1
Cu 253.732 191.836 722.531 1
Cu 252.878 191.862 722.531 1
Cu 252.023 191.836 722.531 1
Cu 251.172 191.759 722.531 1
Cu 250.328 191.631 722.531 1
Cu 249.493 191.452 722.531 1
Cu 248.672 191.223 722.531 1
Cu 247.868 190.945 722.531 1
Cu 247.083 190.62 722.531 1
Cu 246.322 190.248 722.531 1
Cu 245.586 189.83 722.531 1
Cu 244.879 189.369 722.531 1
Cu 244.203 188.867 722.531 1
Cu 243.562 188.325 722.531 1
Cu 242.957 187.745 722.531 1
Cu 242.716 187.13 722.531 1
Cu 242.716 186.482 722.531 1
Cu 242.716 185.804 722.531 1
Cu 242.716 185.098 722.531 1
Cu 242.716 184.368 722.531 1
Cu 242.716 183.616 722.531 1
Cu 242.716 182.844 722.531 1
Cu 242.716 182.057 722.531 1
Cu 242.716 181.257 722.531 1
Cu 242.716 180.447 722.531 1
Cu 242.716 179.631 722.531 1
Cu 242.716 178.811 722.531 1
Cu 242.716 177.992 722.531 1
Cu 242.716 177.176 722.531 1
Cu 242.716 176.366 722.531 1
Cu 242.716 175.566 722.531 1
Cu 242.716 174.779 722.531 1
Cu 242.716 174.007 722.531 1
Cu 242.716 173.255 722.531 1
Cu 242.716 172.524 722.531 1
Cu 242.716 171.819 722.531 1
Cu 242.716 171.141 722.531 1
Cu 242.716 170.493 722.531 1
Cu 242.957 169.878 722.531 1
Cu 243.562 169.298 722.531 1
Cu 244.203 168.756 722.531 1
Cu 244.879 168.253 722.531 1
Cu 245.586 167.793 722.531 1
Cu 246.322 167.375 722.531 1
Cu 247.083 167.003 722.531 1
Cu 247.868 166.677 722.531 1
Cu 248.672 166.4 722.531 1
Cu 249.493 166.171 722.531 1
Cu 250.328 165.992 722.531 1
Cu 251.172 165.864 722.531 1
Cu 252.023 165.787 722.531 1
Cu 252.878 165.761 722.531 1
Cu 253.732 165.787 722.531 1
Cu 254.583 165.864 722.531 1
Cu 255.427 165.992 722.531 1
Cu 256.262 166.171 722.531 1
Cu 257.083 166.4 722.531 1
Cu 257.887 166.677 722.531 1
Cu 258.672 167.003 722.531 1
Cu 259.433 167.375 722.531 1
Cu 260.169 167.793 722.531 1
Cu 260.876 168.253 722.531 1
Cu 261.552 168.756 722.531 1
Cu 262.193 169.298 722.531 1
Cu 262.798 169.878 722.531 1
Cu 263.039 170.493 722.531 1
Cu 263.039 171.141 722.531 1
Cu 263.039 171.819 722.531 1
Cu 263.039 172.524 722.531 1
Cu 263.039 173.255 722.531 1
Cu 263.039 174.007 722.531 1
Cu 263.039 174.779 722.531 1
Cu 263.039 175.566 722.531 1
Cu 263.039 176.366 722.531 1
Cu 263.039 177.176 722.531 1
Cu 263.039 177.992 722.531 1
Cu 263.039 178.811 722.531 1
Cu 263.017 178.811 727.936 1
Cu 263.017 179.629 727.936 1
Cu 263.017 180.444 727.936 1
Cu 263.017 181.251 727.936 1
Cu 263.017 182.05 727.936 1
Cu 263.017 182.835 727.936 1
Cu 263.017 183.605 727.936 1
Cu 263.017 184.356 727.936 1
Cu 263.017 185.085 727.936 1
Cu 263.017 185.789 727.936 1
Cu 263.017 186.466 727.936 1
Cu 263.017 187.112 727.936 1
Cu 262.776 187.726 727.936 1
Cu 262.173 188.304 727.936 1
Cu 261.533 188.845 727.936 1
Cu 260.859 189.346 727.936 1
Cu 260.153 189.806 727.936 1
Cu 259.419 190.223 727.936 1
Cu 258.659 190.594 727.936 1
Cu 257.876 190.919 727.936 1
Cu 257.074 191.196 727.936 1
Cu 256.254 191.424 727.936 1
Cu 255.422 191.603 727.936 1
Cu 254.579 191.731 727.936 1
Cu 253.73 191.808 727.936 1
Cu 252.878 191.833 727.936 1
Cu 252.025 191.808 727.936 1
Cu 251.176 191.731 727.936 1
Cu 250.333 191.603 727.936 1
Cu 249.501 191.424 727.936 1
Cu 248.681 191.196 727.936 1
Cu 247.879 190.919 727.936 1
Cu 247.096 190.594 727.936 1
Cu 246.336 190.223 727.936 1
Cu 245.602 189.806 727.936 1
Cu 244.896 189.346 727.936 1
Cu 244.222 188.845 727.936 1
Cu 243.582 188.304 727.936 1
Cu 242.979 187.726 727.936 1
Cu 242.738 187.112 727.936 1
Cu 242.738 186.466 727.936 1
Cu 242.738 185.789 727.936 1
Cu 242.738 185.085 727.936 1
Cu 242.738 184.356 727.936 1
Cu 242.738 183.605 727.936 1
Cu 242.738 182.835 727.936 1
Cu 242.738 182.05 727.936 1
Cu 242.738 181.251 727.936 1
Cu 242.738 180.444 727.936 1
Cu 242.738 179.629 727.936 1
Cu 242.738 178.811 727.936 1
Cu 242.738 177.994 727.936 1
Cu 242.738 177.179 727.936 1
Cu 242.738 176.371 727.936 1
Cu 242.738 175.573 727.936 1
Cu 242.738 174.787 727.936 1
Cu 242.738 174.018 727.936 1
Cu 242.738 173.267 727.936 1
Cu 242.738 172.538 727.936 1
Cu 242.738 171.834 727.936 1
Cu 242.738 171.157 727.936 1
Cu 242.738 170.511 727.936 1
Cu 242.979 169.897 727.936 1
Cu 243.582 169.319 727.936 1
Cu 244.222 168.778 727.936 1
Cu 244.896 168.276 727.936 1
Cu 245.602 167.816 727.936 1
Cu 246.336 167.4 727.936 1
Cu 247.096 167.029 727.936 1
Cu 247.879 166.704 727.936 1
Cu 248.681 166.427 727.936 1
Cu 249.501 166.198 727.936 1
Cu 250.333 166.02 727.936 1
Cu 251.176 165.892 727.936 1
Cu 252.025 165.815 727.936 1
Cu 252.878 165.789 727.936 1
Cu 253.73 165.815 727.936 1
Cu 254.579 165.892 727.936 1
Cu 255.422 166.02 727.936 1
Cu 256.254 166.198 727.936 1
Cu 257.074 166.427 727.936 1
Cu 257.876 166.704 727.936 1
Cu 258.659 167.029 727.936 1
Cu 259.419 167.4 727.936 1
Cu 260.153 167.816 727.936 1
Cu 260.859 168.276 727.936 1
Cu 261.533 168.778 727.936 1
Cu 262.173 169.319 727.936 1
Cu 262.776 169.897 727.936 1
Cu 263.017 170.511 727.936 1
Cu 263.017 171.157 727.936 1
Cu 263.017 171.834 727.936 1
Cu 263.017 172.538 727.936 1
Cu 263.017 173.267 727.936 1
Cu 263.017 174.018 727.936 1
Cu 263.017 174.787 727.936 1
Cu 263.017 175.573 727.936 1
Cu 263.017 176.371 727.936 1
Cu 263.017 177.179 727.936 1
Cu 263.017 177.994 727.936 1
Cu 263.017 178.811 727.936 1
Cu 262.995 178.811 733.349 1
Cu 262.995 179.627 733.349 1
Cu 262.995 180.44 733.349 1
Cu 262.995 181.246 733.349 1
Cu 262.995 182.043 733.349 1
Cu 262.995 182.827 733.349 1
Cu 262.995 183.595 733.349 1
Cu 262.995 184.344 733.349 1
Cu 262.995 185.071 733.349 1
Cu 262.995 185.774 733.349 1
Cu 262.995 186.449 733.349 1
Cu 262.995 187.094 733.349 1
Cu 262.754 187.706 733.349 1
Cu 262.152 188.283 733.349 1
Cu 261.514 188.823 733.349 1
Cu 260.841 189.323 733.349 1
Cu 260.137 189.782 733.349 1
Cu 259.405 190.198 733.349 1
Cu 258.646 190.568 733.349 1
Cu 257.865 190.892 733.349 1
Cu 257.064 191.169 733.349 1
Cu 256.247 191.397 733.349 1
Cu 255.416 191.575 733.349 1
Cu 254.576 191.702 733.349 1
Cu 253.728 191.779 733.349 1
Cu 252.878 191.805 733.349 1
Cu 252.027 191.779 733.349 1
Cu 251.179 191.702 733.349 1
Cu 250.339 191.575 733.349 1
Cu 249.508 191.397 733.349 1
Cu 248.691 191.169 733.349 1
Cu 247.89 190.892 733.349 1
Cu 247.109 190.568 733.349 1
Cu 246.35 190.198 733.349 1
Cu 245.618 189.782 733.349 1
Cu 244.914 189.323 733.349 1
Cu 244.241 188.823 733.349 1
Cu 243.603 188.283 733.349 1
Cu 243.001 187.706 733.349 1
Cu 242.76 187.094 733.349 1
Cu 242.76 186.449 733.349 1
Cu 242.76 185.774 733.349 1
Cu 242.76 185.071 733.349 1
Cu 242.76 184.344 733.349 1
Cu 242.76 183.595 733.349 1
Cu 242.76 182.827 733.349 1
Cu 242.76 182.043 733.349 1
Cu 242.76 181.246 733.349 1
Cu 242.76 180.44 733.349 1
Cu 242.76 179.627 733.349 1
Cu 242.76 178.811 733.349 1
Cu 242.76 177.996 733.349 1
Cu 242.76 177.183 733.349 1
Cu 242.76 176.377 733.349 1
Cu 242.76 175.58 733.349 1
Cu 242.76 174.796 733.349 1
Cu 242.76 174.028 733.349 1
Cu 242.76 173.279 733.349 1
Cu 242.76 172.552 733.349 1
Cu 242.76 171.849 733.349 1
Cu 242.76 171.174 733.349 1
Cu 242.76 170.529 733.349 1
Cu 243.001 169.917 733.349 1
Cu 243.603 169.34 733.349 1
Cu 244.241 168.8 733.349 1
Cu 244.914 168.299 733.349 1
Cu 245.618 167.841 733.349 1
Cu 246.35 167.425 733.349 1
Cu 247.109 167.055 733.349 1
Cu 247.89 166.73 733.349 1
Cu 248.691 166.454 733.349 1
Cu 249.508 166.226 733.349 1
Cu 250.339 166.048 733.349 1
Cu 251.179 165.92 733.349 1
Cu 252.027 165.844 733.349 1
Cu 252.878 165.818 733.349 1
Cu 253.728 165.844 733.349 1
Cu 254.576 165.92 733.349 1
Cu 255.416 166.048 733.349 1
Cu 256.247 166.226 733.349 1
Cu 257.064 166.454 733.349 1
Cu 257.865 166.73 733.349 1
Cu 258.646 167.055 733.349 1
Cu 259.405 167.425 733.349 1
Cu 260.137 167.841 733.349 1
Cu 260.841 168.299 733.349 1
Cu 261.514 168.8 733.349 1
Cu 262.152 169.34 733.349 1
Cu 262.754 169.917 733.349 1
Cu 262.995 170.529 733.349 1
Cu 262.995 171.174 733.349 1
Cu 262.995 171.849 733.349 1
Cu 262.995 172.552 733.349 1
Cu 262.995 173.279 733.349 1
Cu 262.995 174.028 733.349 1
Cu 262.995 174.796 733.349 1
Cu 262.995 175.58 733.349 1
Cu 262.995 176.377 733.349 1
Cu 262.995 177.183 733.349 1
Cu 262.995 177.996 733.349 1
Cu 262.995 178.811 733.349 1
Cu 262.972 178.811 738.768 1
Cu 262.972 179.625 738.768 1
Cu 262.972 180.436 738.768 1
Cu 262.972 181.241 738.768 1
Cu 262.972 182.036 738.768 1
Cu 262.972 182.818 738.768 1
Cu 262.972 183.584 738.768 1
Cu 262.972 184.331 738.768 1
Cu 262.972 185.057 738.768 1
Cu 262.972 185.758 738.768 1
Cu 262.972 186.432 738.768 1
Cu 262.972 187.075 738.768 1
Cu 262.732 187.686 738.768 1
Cu 262.132 188.262 738.768 1
Cu 261.495 188.801 738.768 1
Cu 260.824 189.3 738.768 1
Cu 260.121 189.758 738.768 1
Cu 259.39 190.172 738.768 1
Cu 258.634 190.542 738.768 1
Cu 257.854 190.865 738.768 1
Cu 257.055 191.141 738.768 1
Cu 256.239 191.369 738.768 1
Cu 255.411 191.546 738.768 1
Cu 254.572 191.674 738.768 1
Cu 253.726 191.75 738.768 1
Cu 252.878 191.776 738.768 1
Cu 252.029 191.75 738.768 1
Cu 251.183 191.674 738.768 1
Cu 250.344 191.546 738.768 1
Cu 249.516 191.369 738.768 1
Cu 248.7 191.141 738.768 1
Cu 247.901 190.865 738.768 1
Cu 247.122 190.542 738.768 1
Cu 246.365 190.172 738.768 1
Cu 245.634 189.758 738.768 1
Cu 244.931 189.3 738.768 1
Cu 244.26 188.801 738.768 1
Cu 243.623 188.262 738.768 1
Cu 243.023 187.686 738.768 1
Cu 242.783 187.075 738.768 1
Cu 242.783 186.432 738.768 1
Cu 242.783 185.758 738.768 1
Cu 242.783 185.057 738.768 1
Cu 242.783 184.331 738.768 1
Cu 242.783 183.584 738.768 1
Cu 242.783 182.818 738.768 1
Cu 242.783 182.036 738.768 1
Cu 242.783 181.241 738.768 1
Cu 242.783 180.436 738.768 1
Cu 242.783 179.625 738.768 1
Cu 242.783 178.811 738.768 1
Cu 242.783 177.997 738.768 1
Cu 242.783 177.187 738.768 1
Cu 242.783 176.382 738.768 1
Cu 242.783 175.587 738.768 1
Cu 242.783 174.805 738.768 1
Cu 242.783 174.039 738.768 1
Cu 242.783 173.291 738.768 1
Cu 242.783 172.566 738.768 1
Cu 242.783 171.865 738.768 1
Cu 242.783 171.191 738.768 1
Cu 242.783 170.548 738.768 1
Cu 243.023 169.937 738.768 1
Cu 243.623 169.361 738.768 1
Cu 244.26 168.822 738.768 1
Cu 244.931 168.323 738.768 1
Cu 245.634 167.865 738.768 1
Cu 246.365 167.451 738.768 1
Cu 247.122 167.081 738.768 1
Cu 247.901 166.757 738.768 1
Cu 248.7 166.481 738.768 1
Cu 249.516 166.254 738.768 1
Cu 250.344 166.077 738.768 1
Cu 251.183 165.949 738.768 1
Cu 252.029 165.873 738.768 1
Cu 252.878 165.847 738.768 1
Cu 253.726 165.873 738.768 1
Cu 254.572 165.949 738.768 1
Cu 255.411 166.077 738.768 1
Cu 256.239 166.254 738.768 1
Cu 257.055 166.481 738.768 1
Cu 257.854 166.757 738.768 1
Cu 258.634 167.081 738.768 1
Cu 259.39 167.451 738.768 1
Cu 260.121 167.865 738.768 1
Cu 260.824 168.323 738.768 1
Cu 261.495 168.822 738.768 1
Cu 262.132 169.361 738.768 1
Cu 262.732 169.937 738.768 1
Cu 262.972 170.548 738.768 1
Cu 262.972 171.191 738.768 1
Cu 262.972 171.865 738.768 1
Cu 262.972 172.566 738.768 1
Cu 262.972 173.291 738.768 1
Cu 262.972 174.039 738.768 1
Cu 262.972 174.805 738.768 1
Cu 262.972 175.587 738.768 1
Cu 262.972 176.382 738.768 1
Cu 262.972 177.187 738.768 1
Cu 262.972 177.997 738.768 1
Cu 262.972 178.811 738.768 1
Cu 262.949 178.811 744.195 1
Cu 262.949 179.624 744.195 1
Cu 262.949 180.433 744.195 1
Cu 262.949 181.235 744.195 1
Cu 262.949 182.028 744.195 1
Cu 262.949 182.809 744.195 1
Cu 262.949 183.573 744.195 1
Cu 262.949 184.319 744.195 1
Cu 262.949 185.043 744.195 1
Cu 262.949 185.742 744.195 1
Cu 262.949 186.414 744.195 1
Cu 262.949 187.057 744.195 1
Cu 262.71 187.666 744.195 1
Cu 262.111 188.241 744.195 1
Cu 261.475 188.778 744.195 1
Cu 260.806 189.276 744.195 1
Cu 260.105 189.733 744.195 1
Cu 259.375 190.147 744.195 1
Cu 258.621 190.515 744.195 1
Cu 257.843 190.838 744.195 1
Cu 257.046 191.113 744.195 1
Cu 256.232 191.34 744.195 1
Cu 255.405 191.517 744.195 1
Cu 254.568 191.645 744.195 1
Cu 253.724 191.721 744.195 1
Cu 252.878 191.747 744.195 1
Cu 252.031 191.721 744.195 1
Cu 251.187 191.645 744.195 1
Cu 250.35 191.517 744.195 1
Cu 249.523 191.34 744.195 1
Cu 248.709 191.113 744.195 1
Cu 247.912 190.838 744.195 1
Cu 247.135 190.515 744.195 1
Cu 246.38 190.147 744.195 1
Cu 245.65 189.733 744.195 1
Cu 244.949 189.276 744.195 1
Cu 244.28 188.778 744.195 1
Cu 243.644 188.241 744.195 1
Cu 243.045 187.666 744.195 1
Cu 242.806 187.057 744.195 1
Cu 242.806 186.414 744.195 1
Cu 242.806 185.742 744.195 1
Cu 242.806 185.043 744.195 1
Cu 242.806 184.319 744.195 1
Cu 242.806 183.573 744.195 1
Cu 242.806 182.809 744.195 1
Cu 242.806 182.028 744.195 1
Cu 242.806 181.235 744.195 1
Cu 242.806 180.433 744.195 1
Cu 242.806 179.624 744.195 1
Cu 242.806 178.811 744.195 1
Cu 242.806 177.999 744.195 1
Cu 242.806 177.19 744.195 1
Cu 242.806 176.388 744.195 1
Cu 242.806 175.595 744.195 1
Cu 242.806 174.814 744.195 1
Cu 242.806 174.05 744.195 1
Cu 242.806 173.304 744.195 1
Cu 242.806 172.58 744.195 1
Cu 242.806 171.88 744.195 1
Cu 242.806 171.208 744.195 1
Cu 242.806 170.566 744.195 1
Cu 243.045 169.957 744.195 1
Cu 243.644 169.382 744.195 1
Cu 244.28 168.845 744.195 1
Cu 244.949 168.347 744.195 1
Cu 245.65 167.89 744.195 1
Cu 246.38 167.476 744.195 1
Cu 247.135 167.107 744.195 1
Cu 247.912 166.785 744.195 1
Cu 248.709 166.509 744.195 1
Cu 249.523 166.283 744.195 1
Cu 250.35 166.105 744.195 1
Cu 251.187 165.978 744.195 1
Cu 252.031 165.902 744.195 1
Cu 252.878 165.876 744.195 1
Cu 253.724 165.902 744.195 1
Cu 254.568 165.978 744.195 1
Cu 255.405 166.105 744.195 1
Cu 256.232 166.283 744.195 1
Cu 257.046 166.509 744.195 1
Cu 257.843 166.785 744.195 1
Cu 258.621 167.107 744.195 1
Cu 259.375 167.476 744.195 1
Cu 260.105 167.89 744.195 1
Cu 260.806 168.347 744.195 1
Cu 261.475 168.845 744.195 1
Cu 262.111 169.382 744.195 1
Cu 262.71 169.957 744.195 1
Cu 262.949 170.566 744.195 1
Cu 262.949 171.208 744.195 1
Cu 262.949 171.88 744.195 1
Cu 262.949 172.58 744.195 1
Cu 262.949 173.304 744.195 1
Cu 262.949 174.05 744.195 1
Cu 262.949 174.814 744.195 1
Cu 262.949 175.595 744.195 1
Cu 262.949 176.388 744.195 1
Cu 262.949 177.19 744.195 1
Cu 262.949 177.999 744.195 1
Cu 262.949 178.811 744.195 1
Cu 262.926 178.811 749.628 1
Cu 262.926 179.622 749.628 1
Cu 262.926 180.429 749.628 1
Cu 262.926 181.23 749.628 1
Cu 262.926 182.021 749.628 1
Cu 262.926 182.799 749.628 1
Cu 262.926 183.562 749.628 1
Cu 262.926 184.306 749.628 1
Cu 262.926 185.029 749.628 1
Cu 262.926 185.727 749.628 1
Cu 262.926 186.397 749.628 1
Cu 262.926 187.038 749.628 1
Cu 262.687 187.646 749.628 1
Cu 262.09 188.219 749.628 1
Cu 261.456 188.755 749.628 1
Cu 260.788 189.252 749.628 1
Cu 260.088 189.708 749.628 1
Cu 259.361 190.121 749.628 1
Cu 258.607 190.489 749.628 1
Cu 257.831 190.811 749.628 1
Cu 257.036 191.085 749.628 1
Cu 256.224 191.311 749.628 1
Cu 255.399 191.488 749.628 1
Cu 254.564 191.615 749.628 1
Cu 253.722 191.691 749.628 1
Cu 252.878 191.717 749.628 1
Cu 252.033 191.691 749.628 1
Cu 251.191 191.615 749.628 1
Cu 250.356 191.488 749.628 1
Cu 249.531 191.311 749.628 1
Cu 248.719 191.085 749.628 1
Cu 247.924 190.811 749.628 1
Cu 247.148 190.489 749.628 1
Cu 246.394 190.121 749.628 1
Cu 245.667 189.708 749.628 1
Cu 244.968 189.252 749.628 1
Cu 244.299 188.755 749.628 1
Cu 243.665 188.219 749.628 1
Cu 243.068 187.646 749.628 1
Cu 242.829 187.038 749.628 1
Cu 242.829 186.397 749.628 1
Cu 242.829 185.727 749.628 1
Cu 242.829 185.029 749.628 1
Cu 242.829 184.306 749.628 1
Cu 242.829 183.562 749.628 1
Cu 242.829 182.799 749.628 1
Cu 242.829 182.021 749.628 1
Cu 242.829 181.23 749.628 1
Cu 242.829 180.429 749.628 1
Cu 242.829 179.622 749.628 1
Cu 242.829 178.811 749.628 1
Cu 242.829 178.001 749.628 1
Cu 242.829 177.194 749.628 1
Cu 242.829 176.393 749.628 1
Cu 242.829 175.602 749.628 1
Cu 242.829 174.823 749.628 1
Cu 242.829 174.061 749.628 1
Cu 242.829 173.316 749.628 1
Cu 242.829 172.594 749.628 1
Cu 242.829 171.896 749.628 1
Cu 242.829 171.226 749.628 1
Cu 242.829 170.585 749.628 1
Cu 243.068 169.977 749.628 1
Cu 243.665 169.404 749.628 1
Cu 244.299 168.868 749.628 1
Cu 244.968 168.371 749.628 1
Cu 245.667 167.915 749.628 1
Cu 246.394 167.502 749.628 1
Cu 247.148 167.134 749.628 1
Cu 247.924 166.812 749.628 1
Cu 248.719 166.538 749.628 1
Cu 249.531 166.311 749.628 1
Cu 250.356 166.134 749.628 1
Cu 251.191 166.008 749.628 1
Cu 252.033 165.931 749.628 1
Cu 252.878 165.906 749.628 1
Cu 253.722 165.931 749.628 1
Cu 254.564 166.008 749.628 1
Cu 255.399 166.134 749.628 1
Cu 256.224 166.311 749.628 1
Cu 257.036 166.538 749.628 1
Cu 257.831 166.812 749.628 1
Cu 258.607 167.134 749.628 1
Cu 259.361 167.502 749.628 1
Cu 260.088 167.915 749.628 1
Cu 260.788 168.371 749.628 1
Cu 261.456 168.868 749.628 1
Cu 262.09 169.404 749.628 1
Cu 262.687 169.977 749.628 1
Cu 262.926 170.585 749.628 1
Cu 262.926 171.226 749.628 1
Cu 262.926 171.896 749.628 1
Cu 262.926 172.594 749.628 1
Cu 262.926 173.316 749.628 1
Cu 262.926 174.061 749.628 1
Cu 262.926 174.823 749.628 1
Cu 262.926 175.602 749.628 1
Cu 262.926 176.393 749.628 1
Cu 262.926 177.194 749.628 1
Cu 262.926 178.001 749.628 1
Cu 262.926 178.811 749.628 1
Cu 262.903 178.811 755.068 1
Cu 262.903 179.62 755.068 1
Cu 262.903 180.425 755.068 1
Cu 262.903 181.224 755.068 1
Cu 262.903 182.013 755.068 1
Cu 262.903 182.79 755.068 1
Cu 262.903 183.551 755.068 1
Cu 262.903 184.294 755.068 1
Cu 262.903 185.014 755.068 1
Cu 262.903 185.71 755.068 1
Cu 262.903 186.379 755.068 1
Cu 262.903 187.019 755.068 1
Cu 262.665 187.625 755.068 1
Cu 262.068 188.197 755.068 1
Cu 261.436 188.732 755.068 1
Cu 260.769 189.228 755.068 1
Cu 260.072 189.683 755.068 1
Cu 259.346 190.094 755.068 1
Cu 258.594 190.462 755.068 1
Cu 257.82 190.783 755.068 1
Cu 257.026 191.057 755.068 1
Cu 256.216 191.282 755.068 1
Cu 255.393 191.459 755.068 1
Cu 254.56 191.585 755.068 1
Cu 253.721 191.662 755.068 1
Cu 252.878 191.687 755.068 1
Cu 252.034 191.662 755.068 1
Cu 251.195 191.585 755.068 1
Cu 250.362 191.459 755.068 1
Cu 249.539 191.282 755.068 1
Cu 248.729 191.057 755.068 1
Cu 247.935 190.783 755.068 1
Cu 247.161 190.462 755.068 1
Cu 246.409 190.094 755.068 1
Cu 245.683 189.683 755.068 1
Cu 244.986 189.228 755.068 1
Cu 244.319 188.732 755.068 1
Cu 243.687 188.197 755.068 1
Cu 243.09 187.625 755.068 1
Cu 242.852 187.019 755.068 1
Cu 242.852 186.379 755.068 1
Cu 242.852 185.71 755.068 1
Cu 242.852 185.014 755.068 1
Cu 242.852 184.294 755.068 1
Cu 242.852 183.551 755.068 1
Cu 242.852 182.79 755.068 1
Cu 242.852 182.013 755.068 1
Cu 242.852 181.224 755.068 1
Cu 242.852 180.425 755.068 1
Cu 242.852 179.62 755.068 1
Cu 242.852 178.811 755.068 1
Cu 242.852 178.003 755.068 1
Cu 242.852 177.198 755.068 1
Cu 242.852 176.399 755.068 1
Cu 242.852 175.609 755.068 1
Cu 242.852 174.833 755.068 1
Cu 242.852 174.072 755.068 1
Cu 242.852 173.329 755.068 1
Cu 242.852 172.609 755.068 1
Cu 242.852 171.912 755.068 1
Cu 242.852 171.243 755.068 1
Cu 242.852 170.604 755.068 1
Cu 243.09 169.997 755.068 1
Cu 243.687 169.426 755.068 1
Cu 244.319 168.891 755.068 1
Cu 244.986 168.395 755.068 1
Cu 245.683 167.94 755.068 1
Cu 246.409 167.528 755.068 1
Cu 247.161 167.161 755.068 1
Cu 247.935 166.84 755.068 1
Cu 248.729 166.566 755.068 1
Cu 249.539 166.34 755.068 1
Cu 250.362 166.164 755.068 1
Cu 251.195 166.037 755.068 1
Cu 252.034 165.961 755.068 1
Cu 252.878 165.936 755.068 1
Cu 253.721 165.961 755.068 1
Cu 254.56 166.037 755.068 1
Cu 255.393 166.164 755.068 1
Cu 256.216 166.34 755.068 1
Cu 257.026 166.566 755.068 1
Cu 257.82 166.84 755.068 1
Cu 258.594 167.161 755.068 1
Cu 259.346 167.528 755.068 1
Cu 260.072 167.94 755.068 1
Cu 260.769 168.395 755.068 1
Cu 261.436 168.891 755.068 1
Cu 262.068 169.426 755.068 1
Cu 262.665 169.997 755.068 1
Cu 262.903 170.604 755.068 1
Cu 262.903 171.243 755.068 1
Cu 262.903 171.912 755.068 1
Cu 262.903 172.609 755.068 1
Cu 262.903 173.329 755.068 1
Cu 262.903 174.072 755.068 1
Cu 262.903 174.833 755.068 1
Cu 262.903 175.609 755.068 1
Cu 262.903 176.399 755.068 1
Cu 262.903 177.198 755.068 1
Cu 262.903 178.003 755.068 1
Cu 262.903 178.811 755.068 1
Cu 262.879 178.811 760.514 1
Cu 262.879 179.618 760.514 1
Cu 262.879 180.421 760.514 1
Cu 262.879 181.218 760.514 1
Cu 262.879 182.006 760.514 1
Cu 262.879 182.781 760.514 1
Cu 262.879 183.54 760.514 1
Cu 262.879 184.281 760.514 1
Cu 262.879 185 760.514 1
Cu 262.879 185.694 760.514 1
Cu 262.879 186.362 760.514 1
Cu 262.879 186.999 760.514 1
Cu 262.642 187.605 760.514 1
Cu 262.047 188.175 760.514 1
Cu 261.415 188.709 760.514 1
Cu 260.751 189.203 760.514 1
Cu 260.055 189.657 760.514 1
Cu 259.33 190.068 760.514 1
Cu 258.581 190.434 760.514 1
Cu 257.808 190.755 760.514 1
Cu 257.017 191.028 760.514 1
Cu 256.209 191.253 760.514 1
Cu 255.387 191.429 760.514 1
Cu 254.556 191.555 760.514 1
Cu 253.719 191.631 760.514 1
Cu 252.878 191.657 760.514 1
Cu 252.036 191.631 760.514 1
Cu 251.199 191.555 760.514 1
Cu 250.368 191.429 760.514 1
Cu 249.546 191.253 760.514 1
Cu 248.738 191.028 760.514 1
Cu 247.947 190.755 760.514 1
Cu 247.174 190.434 760.514 1
Cu 246.425 190.068 760.514 1
Cu 245.7 189.657 760.514 1
Cu 245.004 189.203 760.514 1
Cu 244.34 188.709 760.514 1
Cu 243.708 188.175 760.514 1
Cu 243.113 187.605 760.514 1
Cu 242.876 186.999 760.514 1
Cu 242.876 186.362 760.514 1
Cu 242.876 185.694 760.514 1
Cu 242.876 185 760.514 1
Cu 242.876 184.281 760.514 1
Cu 242.876 183.54 760.514 1
Cu 242.876 182.781 760.514 1
Cu 242.876 182.006 760.514 1
Cu 242.876 181.218 760.514 1
Cu 242.876 180.421 760.514 1
Cu 242.876 179.618 760.514 1
Cu 242.876 178.811 760.514 1
Cu 242.876 178.005 760.514 1
Cu 242.876 177.201 760.514 1
Cu 242.876 176.404 760.514 1
Cu 242.876 175.617 760.514 1
Cu 242.876 174.842 760.514 1
Cu 242.876 174.083 760.514 1
Cu 242.876 173.342 760.514 1
Cu 242.876 172.623 760.514 1
Cu 242.876 171.929 760.514 1
Cu 242.876 171.261 760.514 1
Cu 242.876 170.623 760.514 1
Cu 243.113 170.018 760.514 1
Cu 243.708 169.448 760.514 1
Cu 244.34 168.914 760.514 1
Cu 245.004 168.419 760.514 1
Cu 245.7 167.966 760.514 1
Cu 246.425 167.555 760.514 1
Cu 247.174 167.189 760.514 1
Cu 247.947 166.868 760.514 1
Cu 248.738 166.595 760.514 1
Cu 249.546 166.37 760.514 1
Cu 250.368 166.194 760.514 1
Cu 251.199 166.067 760.514 1
Cu 252.036 165.991 760.514 1
Cu 252.878 165.966 760.514 1
Cu 253.719 165.991 760.514 1
Cu 254.556 166.067 760.514 1
Cu 255.387 166.194 760.514 1
Cu 256.209 166.37 760.514 1
Cu 257.017 166.595 760.514 1
Cu 257.808 166.868 760.514 1
Cu 258.581 167.189 760.514 1
Cu 259.33 167.555 760.514 1
Cu 260.055 167.966 760.514 1
Cu 260.751 168.419 760.514 1
Cu 261.415 168.914 760.514 1
Cu 262.047 169.448 760.514 1
Cu 262.642 170.018 760.514 1
Cu 262.879 170.623 760.514 1
Cu 262.879 171.261 760.514 1
Cu 262.879 171.929 760.514 1
Cu 262.879 172.623 760.514 1
Cu 262.879 173.342 760.514 1
Cu 262.879 174.083 760.514 1
Cu 262.879 174.842 760.514 1
Cu 262.879 175.617 760.514 1
Cu 262.879 176.404 760.514 1
Cu 262.879 177.201 760.514 1
Cu 262.879 178.005 760.514 1
Cu 262.879 178.811 760.514 1
Cu 262.856 178.811 765.968 1
Cu 262.856 179.616 765.968 1
Cu 262.856 180.418 765.968 1
Cu 262.856 181.213 765.968 1
Cu 262.856 181.998 765.968 1
Cu 262.856 182.771 765.968 1
Cu 262.856 183.529 765.968 1
Cu 262.856 184.268 765.968 1
Cu 262.856 184.985 765.968 1
Cu 262.856 185.678 765.968 1
Cu 262.856 186.344 765.968 1
Cu 262.856 186.98 765.968 1
Cu 262.618 187.584 765.968 1
Cu 262.025 188.153 765.968 1
Cu 261.395 188.685 765.968 1
Cu 260.732 189.179 765.968 1
Cu 260.038 189.631 765.968 1
Cu 259.315 190.041 765.968 1
Cu 258.567 190.406 765.968 1
Cu 257.797 190.726 765.968 1
Cu 257.007 190.999 765.968 1
Cu 256.201 191.223 765.968 1
Cu 255.381 191.399 765.968 1
Cu 254.552 191.525 765.968 1
Cu 253.717 191.601 765.968 1
Cu 252.878 191.626 765.968 1
Cu 252.038 191.601 765.968 1
Cu 251.203 191.525 765.968 1
Cu 250.374 191.399 765.968 1
Cu 249.554 191.223 765.968 1
Cu 248.748 190.999 765.968 1
Cu 247.958 190.726 765.968 1
Cu 247.188 190.406 765.968 1
Cu 246.44 190.041 765.968 1
Cu 245.717 189.631 765.968 1
Cu 245.023 189.179 765.968 1
Cu 244.36 188.685 765.968 1
Cu 243.73 188.153 765.968 1
Cu 243.137 187.584 765.968 1
Cu 242.899 186.98 765.968 1
Cu 242.899 186.344 765.968 1
Cu 242.899 185.678 765.968 1
Cu 242.899 184.985 765.968 1
Cu 242.899 184.268 765.968 1
Cu 242.899 183.529 765.968 1
Cu 242.899 182.771 765.968 1
Cu 242.899 181.998 765.968 1
Cu 242.899 181.213 765.968 1
Cu 242.899 180.418 765.968 1
Cu 242.899 179.616 765.968 1
Cu 242.899 178.811 765.968 1
Cu 242.899 178.007 765.968 1
Cu 242.899 177.205 765.968 1
Cu 242.899 176.41 765.968 1
Cu 242.899 175.625 765.968 1
Cu 242.899 174.851 765.968 1
Cu 242.899 174.094 765.968 1
Cu 242.899 173.355 765.968 1
Cu 242.899 172.638 765.968 1
Cu 242.899 171.945 765.968 1
Cu 242.899 171.279 765.968 1
Cu 242.899 170.643 765.968 1
Cu 243.137 170.039 765.968 1
Cu 243.73 169.47 765.968 1
Cu 244.36 168.938 765.968 1
Cu 245.023 168.444 765.968 1
Cu 245.717 167.992 765.968 1
Cu 246.44 167.582 765.968 1
Cu 247.188 167.216 765.968 1
Cu 247.958 166.897 765.968 1
Cu 248.748 166.624 765.968 1
Cu 249.554 166.399 765.968 1
Cu 250.374 166.224 765.968 1
Cu 251.203 166.098 765.968 1
Cu 252.038 166.022 765.968 1
Cu 252.878 165.997 765.968 1
Cu 253.717 166.022 765.968 1
Cu 254.552 166.098 765.968 1
Cu 255.381 166.224 765.968 1
Cu 256.201 166.399 765.968 1
Cu 257.007 166.624 765.968 1
Cu 257.797 166.897 765.968 1
Cu 258.567 167.216 765.968 1
Cu 259.315 167.582 765.968 1
Cu 260.038 167.992 765.968 1
Cu 260.732 168.444 765.968 1
Cu 261.395 168.938 765.968 1
Cu 262.025 169.47 765.968 1
Cu 262.618 170.039 765.968 1
Cu 262.856 170.643 765.968 1
Cu 262.856 171.279 765.968 1
Cu 262.856 171.945 765.968 1
Cu 262.856 172.638 765.968 1
Cu 262.856 173.355 765.968 1
Cu 262.856 174.094 765.968 1
Cu 262.856 174.851 765.968 1
Cu 262.856 175.625 765.968 1
Cu 262.856 176.41 765.968 1
Cu 262.856 177.205 765.968 1
Cu 262.856 178.007 765.968 1
Cu 262.856 178.811 765.968 1
Cu 262.831 178.811 771.428 1
Cu 262.831 179.614 771.428 1
Cu 262.831 180.414 771.428 1
Cu 262.831 181.207 771.428 1
Cu 262.831 181.991 771.428 1
Cu 262.831 182.762 771.428 1
Cu 262.831 183.517 771.428 1
Cu 262.831 184.254 771.428 1
Cu 262.831 184.97 771.428 1
Cu 262.831 185.661 771.428 1
Cu 262.831 186.325 771.428 1
Cu 262.831 186.96 771.428 1
Cu 262.595 187.562 771.428 1
Cu 262.003 188.13 771.428 1
Cu 261.375 188.661 771.428 1
Cu 260.713 189.154 771.428 1
Cu 260.02 189.605 771.428 1
Cu 259.299 190.014 771.428 1
Cu 258.553 190.378 771.428 1
Cu 257.785 190.697 771.428 1
Cu 256.997 190.969 771.428 1
Cu 256.193 191.194 771.428 1
Cu 255.375 191.369 771.428 1
Cu 254.548 191.494 771.428 1
Cu 253.715 191.57 771.428 1
Cu 252.878 191.595 771.428 1
Cu 252.04 191.57 771.428 1
Cu 251.207 191.494 771.428 1
Cu 250.38 191.369 771.428 1
Cu 249.562 191.194 771.428 1
Cu 248.758 190.969 771.428 1
Cu 247.97 190.697 771.428 1
Cu 247.202 190.378 771.428 1
Cu 246.456 190.014 771.428 1
Cu 245.735 189.605 771.428 1
Cu 245.042 189.154 771.428 1
Cu 244.38 188.661 771.428 1
Cu 243.752 188.13 771.428 1
Cu 243.16 187.562 771.428 1
Cu 242.924 186.96 771.428 1
Cu 242.924 186.325 771.428 1
Cu 242.924 185.661 771.428 1
Cu 242.924 184.97 771.428 1
Cu 242.924 184.254 771.428 1
Cu 242.924 183.517 771.428 1
Cu 242.924 182.762 771.428 1
Cu 242.924 181.991 771.428 1
Cu 242.924 181.207 771.428 1
Cu 242.924 180.414 771.428 1
Cu 242.924 179.614 771.428 1
Cu 242.924 178.811 771.428 1
Cu 242.924 178.009 771.428 1
Cu 242.924 177.209 771.428 1
Cu 242.924 176.416 771.428 1
Cu 242.924 175.632 771.428 1
Cu 242.924 174.861 771.428 1
Cu 242.924 174.105 771.428 1
Cu 242.924 173.368 771.428 1
Cu 242.924 172.653 771.428 1
Cu 242.924 171.962 771.428 1
Cu 242.924 171.297 771.428 1
Cu 242.924 170.663 771.428 1
Cu 243.16 170.06 771.428 1
Cu 243.752 169.492 771.428 1
Cu 244.38 168.961 771.428 1
Cu 245.042 168.469 771.428 1
Cu 245.735 168.018 771.428 1
Cu 246.456 167.609 771.428 1
Cu 247.202 167.244 771.428 1
Cu 247.97 166.925 771.428 1
Cu 248.758 166.653 771.428 1
Cu 249.562 166.429 771.428 1
Cu 250.38 166.254 771.428 1
Cu 251.207 166.128 771.428 1
Cu 252.04 166.053 771.428 1
Cu 252.878 166.028 771.428 1
Cu 253.715 166.053 771.428 1
Cu 254.548 166.128 771.428 1
Cu 255.375 166.254 771.428 1
Cu 256.193 166.429 771.428 1
Cu 256.997 166.653 771.428 1
Cu 257.785 166.925 771.428 1
Cu 258.553 167.244 771.428 1
Cu 259.299 167.609 771.428 1
Cu 260.02 168.018 771.428 1
Cu 260.713 168.469 771.428 1
Cu 261.375 168.961 771.428 1
Cu 262.003 169.492 771.428 1
Cu 262.595 170.06 771.428 1
Cu 262.831 170.663 771.428 1
Cu 262.831 171.297 771.428 1
Cu 262.831 171.962 771.428 1
Cu 262.831 172.653 771.428 1
Cu 262.831 173.368 771.428 1
Cu 262.831 174.105 771.428 1
Cu 262.831 174.861 771.428 1
Cu 262.831 175.632 771.428 1
Cu 262.831 176.416 771.428 1
Cu 262.831 177.209 771.428 1
Cu 262.831 178.009 771.428 1
Cu 262.831 178.811 771.428 1
Cu 262.807 178.811 776.894 1
Cu 262.807 179.612 776.894 1
Cu 262.807 180.41 776.894 1
Cu 262.807 181.201 776.894 1
Cu 262.807 181.983 776.894 1
Cu 262.807 182.752 776.894 1
Cu 262.807 183.506 776.894 1
Cu 262.807 184.241 776.894 1
Cu 262.807 184.955 776.894 1
Cu 262.807 185.644 776.894 1
Cu 262.807 186.307 776.894 1
Cu 262.807 186.94 776.894 1
Cu 262.571 187.541 776.894 1
Cu 261.98 188.108 776.894 1
Cu 261.354 188.637 776.894 1
Cu 260.694 189.128 776.894 1
Cu 260.003 189.579 776.894 1
Cu 259.284 189.986 776.894 1
Cu 258.539 190.35 776.894 1
Cu 257.773 190.668 776.894 1
Cu 256.987 190.94 776.894 1
Cu 256.185 191.163 776.894 1
Cu 255.369 191.338 776.894 1
Cu 254.544 191.463 776.894 1
Cu 253.712 191.539 776.894 1
Cu 252.878 191.564 776.894 1
Cu 252.043 191.539 776.894 1
Cu 251.211 191.463 776.894 1
Cu 250.386 191.338 776.894 1
Cu 249.571 191.163 776.894 1
Cu 248.768 190.94 776.894 1
Cu 247.982 190.668 776.894 1
Cu 247.216 190.35 776.894 1
Cu 246.471 189.986 776.894 1
Cu 245.752 189.579 776.894 1
Cu 245.061 189.128 776.894 1
Cu 244.401 188.637 776.894 1
Cu 243.775 188.108 776.894 1
Cu 243.184 187.541 776.894 1
Cu 242.948 186.94 776.894 1
Cu 242.948 186.307 776.894 1
Cu 242.948 185.644 776.894 1
Cu 242.948 184.955 776.894 1
Cu 242.948 184.241 776.894 1
Cu 242.948 183.506 776.894 1
Cu 242.948 182.752 776.894 1
Cu 242.948 181.983 776.894 1
Cu 242.948 181.201 776.894 1
Cu 242.948 180.41 776.894 1
Cu 242.948 179.612 776.894 1
Cu 242.948 178.811 776.894 1
Cu 242.948 178.011 776.894 1
Cu 242.948 177.213 776.894 1
Cu 242.948 176.422 776.894 1
Cu 242.948 175.64 776.894 1
Cu 242.948 174.871 776.894 1
Cu 242.948 174.117 776.894 1
Cu 242.948 173.382 776.894 1
Cu 242.948 172.668 776.894 1
Cu 242.948 171.978 776.894 1
Cu 242.948 171.316 776.894 1
Cu 242.948 170.683 776.894 1
Cu 243.184 170.082 776.894 1
Cu 243.775 169.515 776.894 1
Cu 244.401 168.985 776.894 1
Cu 245.061 168.494 776.894 1
Cu 245.752 168.044 776.894 1
Cu 246.471 167.636 776.894 1
Cu 247.216 167.273 776.894 1
Cu 247.982 166.954 776.894 1
Cu 248.768 166.683 776.894 1
Cu 249.571 166.46 776.894 1
Cu 250.386 166.285 776.894 1
Cu 251.211 166.16 776.894 1
Cu 252.043 166.084 776.894 1
Cu 252.878 166.059 776.894 1
Cu 253.712 166.084 776.894 1
Cu 254.544 166.16 776.894 1
Cu 255.369 166.285 776.894 1
Cu 256.185 166.46 776.894 1
Cu 256.987 166.683 776.894 1
Cu 257.773 166.954 776.894 1
Cu 258.539 167.273 776.894 1
Cu 259.284 167.636 776.894 1
Cu 260.003 168.044 776.894 1
Cu 260.694 168.494 776.894 1
Cu 261.354 168.985 776.894 1
Cu 261.98 169.515 776.894 1
Cu 262.571 170.082 776.894 1
Cu 262.807 170.683 776.894 1
Cu 262.807 171.316 776.894 1
Cu 262.807 171.978 776.894 1
Cu 262.807 172.668 776.894 1
Cu 262.807 173.382 776.894 1
Cu 262.807 174.117 776.894 1
Cu 262.807 174.871 776.894 1
Cu 262.807 175.64 776.894 1
Cu 262.807 176.422 776.894 1
Cu 262.807 177.213 776.894 1
Cu 262.807 178.011 776.894 1
Cu 262.807 178.811 776.894 1
Cu 262.782 178.811 782.367 1
Cu 262.782 179.61 782.367 1
Cu 262.782 180.406 782.367 1
Cu 262.782 181.195 782.367 1
Cu 262.782 181.975 782.367 1
Cu 262.782 182.742 782.367 1
Cu 262.782 183.494 782.367 1
Cu 262.782 184.228 782.367 1
Cu 262.782 184.94 782.367 1
Cu 262.782 185.628 782.367 1
Cu 262.782 186.288 782.367 1
Cu 262.782 186.92 782.367 1
Cu 262.547 187.519 782.367 1
Cu 261.958 188.084 782.367 1
Cu 261.333 188.613 782.367 1
Cu 260.674 189.103 782.367 1
Cu 259.985 189.552 782.367 1
Cu 259.268 189.959 782.367 1
Cu 258.525 190.322 782.367 1
Cu 257.761 190.639 782.367 1
Cu 256.977 190.91 782.367 1
Cu 256.176 191.133 782.367 1
Cu 255.363 191.307 782.367 1
Cu 254.54 191.432 782.367 1
Cu 253.71 191.507 782.367 1
Cu 252.878 191.532 782.367 1
Cu 252.045 191.507 782.367 1
Cu 251.215 191.432 782.367 1
Cu 250.392 191.307 782.367 1
Cu 249.579 191.133 782.367 1
Cu 248.778 190.91 782.367 1
Cu 247.994 190.639 782.367 1
Cu 247.23 190.322 782.367 1
Cu 246.487 189.959 782.367 1
Cu 245.77 189.552 782.367 1
Cu 245.081 189.103 782.367 1
Cu 244.422 188.613 782.367 1
Cu 243.797 188.084 782.367 1
Cu 243.208 187.519 782.367 1
Cu 242.973 186.92 782.367 1
Cu 242.973 186.288 782.367 1
Cu 242.973 185.628 782.367 1
Cu 242.973 184.94 782.367 1
Cu 242.973 184.228 782.367 1
Cu 242.973 183.494 782.367 1
Cu 242.973 182.742 782.367 1
Cu 242.973 181.975 782.367 1
Cu 242.973 181.195 782.367 1
Cu 242.973 180.406 782.367 1
Cu 242.973 179.61 782.367 1
Cu 242.973 178.811 782.367 1
Cu 242.973 178.013 782.367 1
Cu 242.973 177.217 782.367 1
Cu 242.973 176.428 782.367 1
Cu 242.973 175.648 782.367 1
Cu 242.973 174.88 782.367 1
Cu 242.973 174.129 782.367 1
Cu 242.973 173.395 782.367 1
Cu 242.973 172.683 782.367 1
Cu 242.973 171.995 782.367 1
Cu 242.973 171.334 782.367 1
Cu 242.973 170.703 782.367 1
Cu 243.208 170.103 782.367 1
Cu 243.797 169.538 782.367 1
Cu 244.422 169.01 782.367 1
Cu 245.081 168.52 782.367 1
Cu 245.77 168.071 782.367 1
Cu 246.487 167.664 782.367 1
Cu 247.23 167.301 782.367 1
Cu 247.994 166.984 782.367 1
Cu 248.778 166.713 782.367 1
Cu 249.579 166.49 782.367 1
Cu 250.392 166.316 782.367 1
Cu 251.215 166.191 782.367 1
Cu 252.045 166.116 782.367 1
Cu 252.878 166.091 782.367 1
Cu 253.71 166.116 782.367 1
Cu 254.54 166.191 782.367 1
Cu 255.363 166.316 782.367 1
Cu 256.176 166.49 782.367 1
Cu 256.977 166.713 782.367 1
Cu 257.761 166.984 782.367 1
Cu 258.525 167.301 782.367 1
Cu 259.268 167.664 782.367 1
Cu 259.985 168.071 782.367 1
Cu 260.674 168.52 782.367 1
Cu 261.333 169.01 782.367 1
Cu 261.958 169.538 782.367 1
Cu 262.547 170.103 782.367 1
Cu 262.782 170.703 782.367 1
Cu 262.782 171.334 782.367 1
Cu 262.782 171.995 782.367 1
Cu 262.782 172.683 782.367 1
Cu 262.782 173.395 782.367 1
Cu 262.782 174.129 782.367 1
Cu 262.782 174.88 782.367 1
Cu 262.782 175.648 782.367 1
Cu 262.782 176.428 782.367 1
Cu 262.782 177.217 782.367 1
Cu 262.782 178.013 782.367 1
Cu 262.782 178.811 782.367 1
Cu 262.758 178.811 787.847 1
Cu 262.758 179.608 787.847 1
Cu 262.758 180.402 787.847 1
Cu 262.758 181.189 787.847 1
Cu 262.758 181.967 787.847 1
Cu 262.758 182.732 787.847 1
Cu 262.758 183.482 787.847 1
Cu 262.758 184.214 787.847 1
Cu 262.758 184.924 787.847 1
Cu 262.758 185.61 787.847 1
Cu 262.758 186.27 787.847 1
Cu 262.758 186.9 787.847 1
Cu 262.523 187.497 787.847 1
Cu 261.935 188.061 787.847 1
Cu 261.311 188.588 787.847 1
Cu 260.655 189.077 787.847 1
Cu 259.967 189.525 787.847 1
Cu 259.252 189.931 787.847 1
Cu 258.511 190.293 787.847 1
Cu 257.748 190.609 787.847 1
Cu 256.966 190.879 787.847 1
Cu 256.168 191.102 787.847 1
Cu 255.357 191.275 787.847 1
Cu 254.536 191.4 787.847 1
Cu 253.708 191.475 787.847 1
Cu 252.878 191.5 787.847 1
Cu 252.047 191.475 787.847 1
Cu 251.219 191.4 787.847 1
Cu 250.398 191.275 787.847 1
Cu 249.587 191.102 787.847 1
Cu 248.789 190.879 787.847 1
Cu 248.007 190.609 787.847 1
Cu 247.244 190.293 787.847 1
Cu 246.503 189.931 787.847 1
Cu 245.788 189.525 787.847 1
Cu 245.1 189.077 787.847 1
Cu 244.444 188.588 787.847 1
Cu 243.82 188.061 787.847 1
Cu 243.232 187.497 787.847 1
Cu 242.997 186.9 787.847 1
Cu 242.997 186.27 787.847 1
Cu 242.997 185.61 787.847 1
Cu 242.997 184.924 787.847 1
Cu 242.997 184.214 787.847 1
Cu 242.997 183.482 787.847 1
Cu 242.997 182.732 787.847 1
Cu 242.997 181.967 787.847 1
Cu 242.997 181.189 787.847 1
Cu 242.997 180.402 787.847 1
Cu 242.997 179.608 787.847 1
Cu 242.997 178.811 787.847 1
Cu 242.997 178.015 787.847 1
Cu 242.997 177.221 787.847 1
Cu 242.997 176.434 787.847 1
Cu 242.997 175.656 787.847 1
Cu 242.997 174.89 787.847 1
Cu 242.997 174.14 787.847 1
Cu 242.997 173.409 787.847 1
Cu 242.997 172.699 787.847 1
Cu 242.997 172.012 787.847 1
Cu 242.997 171.353 787.847 1
Cu 242.997 170.723 787.847 1
Cu 243.232 170.125 787.847 1
Cu 243.82 169.562 787.847 1
Cu 244.444 169.034 787.847 1
Cu 245.1 168.546 787.847 1
Cu 245.788 168.098 787.847 1
Cu 246.503 167.692 787.847 1
Cu 247.244 167.33 787.847 1
Cu 248.007 167.014 787.847 1
Cu 248.789 166.744 787.847 1
Cu 249.587 166.521 787.847 1
Cu 250.398 166.347 787.847 1
Cu 251.219 166.223 787.847 1
Cu 252.047 166.148 787.847 1
Cu 252.878 166.123 787.847 1
Cu 253.708 166.148 787.847 1
Cu 254.536 166.223 787.847 1
Cu 255.357 166.347 787.847 1
Cu 256.168 166.521 787.847 1
Cu 256.966 166.744 787.847 1
Cu 257.748 167.014 787.847 1
Cu 258.511 167.33 787.847 1
Cu 259.252 167.692 787.847 1
Cu 259.967 168.098 787.847 1
Cu 260.655 168.546 787.847 1
Cu 261.311 169.034 787.847 1
Cu 261.935 169.562 787.847 1
Cu 262.523 170.125 787.847 1
Cu 262.758 170.723 787.847 1
Cu 262.758 171.353 787.847 1
Cu 262.758 172.012 787.847 1
Cu 262.758 172.699 787.847 1
Cu 262.758 173.409 787.847 1
Cu 262.758 174.14 787.847 1
Cu 262.758 174.89 787.847 1
Cu 262.758 175.656 787.847 1
Cu 262.758 176.434 787.847 1
Cu 262.758 177.221 787.847 1
Cu 262.758 178.015 787.847 1
Cu 262.758 178.811 787.847 1
Cu 262.732 178.811 793.333 1
Cu 262.732 179.606 793.333 1
Cu 262.732 180.398 793.333 1
Cu 262.732 181.183 793.333 1
Cu 262.732 181.959 793.333 1
Cu 262.732 182.722 793.333 1
Cu 262.732 183.471 793.333 1
Cu 262.732 184.2 793.333 1
Cu 262.732 184.909 793.333 1
Cu 262.732 185.593 793.333 1
Cu 262.732 186.251 793.333 1
Cu 262.732 186.879 793.333 1
Cu 262.498 187.475 793.333 1
Cu 261.912 188.038 793.333 1
Cu 261.29 188.563 793.333 1
Cu 260.635 189.051 793.333 1
Cu 259.949 189.498 793.333 1
Cu 259.236 189.902 793.333 1
Cu 258.497 190.263 793.333 1
Cu 257.736 190.579 793.333 1
Cu 256.956 190.848 793.333 1
Cu 256.16 191.07 793.333 1
Cu 255.35 191.244 793.333 1
Cu 254.532 191.368 793.333 1
Cu 253.706 191.443 793.333 1
Cu 252.878 191.468 793.333 1
Cu 252.049 191.443 793.333 1
Cu 251.223 191.368 793.333 1
Cu 250.405 191.244 793.333 1
Cu 249.595 191.07 793.333 1
Cu 248.799 190.848 793.333 1
Cu 248.019 190.579 793.333 1
Cu 247.258 190.263 793.333 1
Cu 246.52 189.902 793.333 1
Cu 245.806 189.498 793.333 1
Cu 245.12 189.051 793.333 1
Cu 244.465 188.563 793.333 1
Cu 243.843 188.038 793.333 1
Cu 243.257 187.475 793.333 1
Cu 243.023 186.879 793.333 1
Cu 243.023 186.251 793.333 1
Cu 243.023 185.593 793.333 1
Cu 243.023 184.909 793.333 1
Cu 243.023 184.2 793.333 1
Cu 243.023 183.471 793.333 1
Cu 243.023 182.722 793.333 1
Cu 243.023 181.959 793.333 1
Cu 243.023 181.183 793.333 1
Cu 243.023 180.398 793.333 1
Cu 243.023 179.606 793.333 1
Cu 243.023 178.811 793.333 1
Cu 243.023 178.017 793.333 1
Cu 243.023 177.225 793.333 1
Cu 243.023 176.44 793.333 1
Cu 243.023 175.664 793.333 1
Cu 243.023 174.9 793.333 1
Cu 243.023 174.152 793.333 1
Cu 243.023 173.423 793.333 1
Cu 243.023 172.714 793.333 1
Cu 243.023 172.03 793.333 1
Cu 243.023 171.372 793.333 1
Cu 243.023 170.744 793.333 1
Cu 243.257 170.147 793.333 1
Cu 243.843 169.585 793.333 1
Cu 244.465 169.059 793.333 1
Cu 245.12 168.572 793.333 1
Cu 245.806 168.125 793.333 1
Cu 246.52 167.72 793.333 1
Cu 247.258 167.359 793.333 1
Cu 248.019 167.044 793.333 1
Cu 248.799 166.774 793.333 1
Cu 249.595 166.553 793.333 1
Cu 250.405 166.379 793.333 1
Cu 251.223 166.255 793.333 1
Cu 252.049 166.18 793.333 1
Cu 252.878 166.155 793.333 1
Cu 253.706 166.18 793.333 1
Cu 254.532 166.255 793.333 1
Cu 255.35 166.379 793.333 1
Cu 256.16 166.553 793.333 1
Cu 256.956 166.774 793.333 1
Cu 257.736 167.044 793.333 1
Cu 258.497 167.359 793.333 1
Cu 259.236 167.72 793.333 1
Cu 259.949 168.125 793.333 1
Cu 260.635 168.572 793.333 1
Cu 261.29 169.059 793.333 1
Cu 261.912 169.585 793.333 1
Cu 262.498 170.147 793.333 1
Cu 262.732 170.744 793.333 1
Cu 262.732 171.372 793.333 1
Cu 262.732 172.03 793.333 1
Cu 262.732 172.714 793.333 1
Cu 262.732 173.423 793.333 1
Cu 262.732 174.152 793.333 1
Cu 262.732 174.9 793.333 1
Cu 262.732 175.664 793.333 1
Cu 262.732 176.44 793.333 1
Cu 262.732 177.225 793.333 1
Cu 262.732 178.017 793.333 1
Cu 262.732 178.811 793.333 1
Cu 262.707 178.811 798.826 1
Cu 262.707 179.604 798.826 1
Cu 262.707 180.394 798.826 1
Cu 262.707 181.177 798.826 1
Cu 262.707 181.951 798.826 1
Cu 262.707 182.712 798.826 1
Cu 262.707 183.459 798.826 1
Cu 262.707 184.186 798.826 1
Cu 262.707 184.893 798.826 1
Cu 262.707 185.576 798.826 1
Cu 262.707 186.231 798.826 1
Cu 262.707 186.858 798.826 1
Cu 262.473 187.453 798.826 1
Cu 261.889 188.014 798.826 1
Cu 261.268 188.538 798.826 1
Cu 260.615 189.024 798.826 1
Cu 259.931 189.47 798.826 1
Cu 259.219 189.874 798.826 1
Cu 258.482 190.234 798.826 1
Cu 257.723 190.549 798.826 1
Cu 256.945 190.817 798.826 1
Cu 256.151 191.039 798.826 1
Cu 255.344 191.212 798.826 1
Cu 254.527 191.336 798.826 1
Cu 253.704 191.41 798.826 1
Cu 252.878 191.435 798.826 1
Cu 252.051 191.41 798.826 1
Cu 251.228 191.336 798.826 1
Cu 250.411 191.212 798.826 1
Cu 249.604 191.039 798.826 1
Cu 248.81 190.817 798.826 1
Cu 248.032 190.549 798.826 1
Cu 247.273 190.234 798.826 1
Cu 246.536 189.874 798.826 1
Cu 245.824 189.47 798.826 1
Cu 245.14 189.024 798.826 1
Cu 244.487 188.538 798.826 1
Cu 243.866 188.014 798.826 1
Cu 243.282 187.453 798.826 1
Cu 243.048 186.858 798.826 1
Cu 243.048 186.231 798.826 1
Cu 243.048 185.576 798.826 1
Cu 243.048 184.893 798.826 1
Cu 243.048 184.186 798.826 1
Cu 243.048 183.459 798.826 1
Cu 243.048 182.712 798.826 1
Cu 243.048 181.951 798.826 1
Cu 243.048 181.177 798.826 1
Cu 243.048 180.394 798.826 1
Cu 243.048 179.604 798.826 1
Cu 243.048 178.811 798.826 1
Cu 243.048 178.019 798.826 1
Cu 243.048 177.229 798.826 1
Cu 243.048 176.446 798.826 1
Cu 243.048 175.672 798.826 1
Cu 243.048 174.91 798.826 1
Cu 243.048 174.164 798.826 1
Cu 243.048 173.436 798.826 1
Cu 243.048 172.73 798.826 1
Cu 243.048 172.047 798.826 1
Cu 243.048 171.391 798.826 1
Cu 243.048 170.765 798.826 1
Cu 243.282 170.17 798.826 1
Cu 243.866 169.609 798.826 1
Cu 244.487 169.085 798.826 1
Cu 245.14 168.599 798.826 1
Cu 245.824 168.153 798.826 1
Cu 246.536 167.749 798.826 1
Cu 247.273 167.389 798.826 1
Cu 248.032 167.074 798.826 1
Cu 248.81 166.805 798.826 1
Cu 249.604 166.584 798.826 1
Cu 250.411 166.411 798.826 1
Cu 251.228 166.287 798.826 1
Cu 252.051 166.213 798.826 1
Cu 252.878 166.188 798.826 1
Cu 253.704 166.213 798.826 1
Cu 254.527 166.287 798.826 1
Cu 255.344 166.411 798.826 1
Cu 256.151 166.584 798.826 1
Cu 256.945 166.805 798.826 1
Cu 257.723 167.074 798.826 1
Cu 258.482 167.389 798.826 1
Cu 259.219 167.749 798.826 1
Cu 259.931 168.153 798.826 1
Cu 260.615 168.599 798.826 1
Cu 261.268 169.085 798.826 1
Cu 261.889 169.609 798.826 1
Cu 262.473 170.17 798.826 1
Cu 262.707 170.765 798.826 1
Cu 262.707 171.391 798.826 1
Cu 262.707 172.047 798.826 1
Cu 262.707 172.73 798.826 1
Cu 262.707 173.436 798.826 1
Cu 262.707 174.164 798.826 1
Cu 262.707 174.91 798.826 1
Cu 262.707 175.672 798.826 1
Cu 262.707 176.446 798.826 1
Cu 262.707 177.229 798.826 1
Cu 262.707 178.019 798.826 1
Cu 262.707 178.811 798.826 1
Cu 262.681 178.811 804.325 1
Cu 262.681 179.602 804.325 1
Cu 262.681 180.389 804.325 1
Cu 262.681 181.171 804.325 1
Cu 262.681 181.943 804.325 1
Cu 262.681 182.702 804.325 1
Cu 262.681 183.446 804.325 1
Cu 262.681 184.172 804.325 1
Cu 262.681 184.877 804.325 1
Cu 262.681 185.558 804.325 1
Cu 262.681 186.212 804.325 1
Cu 262.681 186.837 804.325 1
Cu 262.448 187.43 804.325 1
Cu 261.865 187.99 804.325 1
Cu 261.246 188.513 804.325 1
Cu 260.595 188.998 804.325 1
Cu 259.912 189.442 804.325 1
Cu 259.202 189.845 804.325 1
Cu 258.468 190.204 804.325 1
Cu 257.711 190.518 804.325 1
Cu 256.935 190.786 804.325 1
Cu 256.143 191.007 804.325 1
Cu 255.338 191.179 804.325 1
Cu 254.523 191.303 804.325 1
Cu 253.702 191.377 804.325 1
Cu 252.878 191.402 804.325 1
Cu 252.053 191.377 804.325 1
Cu 251.232 191.303 804.325 1
Cu 250.417 191.179 804.325 1
Cu 249.612 191.007 804.325 1
Cu 248.82 190.786 804.325 1
Cu 248.044 190.518 804.325 1
Cu 247.287 190.204 804.325 1
Cu 246.553 189.845 804.325 1
Cu 245.843 189.442 804.325 1
Cu 245.16 188.998 804.325 1
Cu 244.509 188.513 804.325 1
Cu 243.89 187.99 804.325 1
Cu 243.307 187.43 804.325 1
Cu 243.074 186.837 804.325 1
Cu 243.074 186.212 804.325 1
Cu 243.074 185.558 804.325 1
Cu 243.074 184.877 804.325 1
Cu 243.074 184.172 804.325 1
Cu 243.074 183.446 804.325 1
Cu 243.074 182.702 804.325 1
Cu 243.074 181.943 804.325 1
Cu 243.074 181.171 804.325 1
Cu 243.074 180.389 804.325 1
Cu 243.074 179.602 804.325 1
Cu 243.074 178.811 804.325 1
Cu 243.074 178.021 804.325 1
Cu 243.074 177.233 804.325 1
Cu 243.074 176.452 804.325 1
Cu 243.074 175.68 804.325 1
Cu 243.074 174.921 804.325 1
Cu 243.074 174.176 804.325 1
Cu 243.074 173.451 804.325 1
Cu 243.074 172.746 804.325 1
Cu 243.074 172.065 804.325 1
Cu 243.074 171.411 804.325 1
Cu 243.074 170.786 804.325 1
Cu 243.307 170.192 804.325 1
Cu 243.89 169.633 804.325 1
Cu 244.509 169.11 804.325 1
Cu 245.16 168.625 804.325 1
Cu 245.843 168.181 804.325 1
Cu 246.553 167.778 804.325 1
Cu 247.287 167.419 804.325 1
Cu 248.044 167.105 804.325 1
Cu 248.82 166.837 804.325 1
Cu 249.612 166.616 804.325 1
Cu 250.417 166.444 804.325 1
Cu 251.232 166.32 804.325 1
Cu 252.053 166.245 804.325 1
Cu 252.878 166.221 804.325 1
Cu 253.702 166.245 804.325 1
Cu 254.523 166.32 804.325 1
Cu 255.338 166.444 804.325 1
Cu 256.143 166.616 804.325 1
Cu 256.935 166.837 804.325 1
Cu 257.711 167.105 804.325 1
Cu 258.468 167.419 804.325 1
Cu 259.202 167.778 804.325 1
Cu 259.912 168.181 804.325 1
Cu 260.595 168.625 804.325 1
Cu 261.246 169.11 804.325 1
Cu 261.865 169.633 804.325 1
Cu 262.448 170.192 804.325 1
Cu 262.681 170.786 804.325 1
Cu 262.681 171.411 804.325 1
Cu 262.681 172.065 804.325 1
Cu 262.681 172.746 804.325 1
Cu 262.681 173.451 804.325 1
Cu 262.681 174.176 804.325 1
Cu 262.681 174.921 804.325 1
Cu 262.681 175.68 804.325 1
Cu 262.681 176.452 804.325 1
Cu 262.681 177.233 804.325 1
Cu 262.681 178.021 804.325 1
Cu 262.681 178.811 804.325 1
Cu 262.655 178.811 809.831 1
Cu 262.655 179.6 809.831 1
Cu 262.655 180.385 809.831 1
Cu 262.655 181.164 809.831 1
Cu 262.655 181.934 809.831 1
Cu 262.655 182.692 809.831 1
Cu 262.655 183.434 809.831 1
Cu 262.655 184.158 809.831 1
Cu 262.655 184.861 809.831 1
Cu 262.655 185.54 809.831 1
Cu 262.655 186.192 809.831 1
Cu 262.655 186.816 809.831 1
Cu 262.423 187.408 809.831 1
Cu 261.841 187.965 809.831 1
Cu 261.224 188.487 809.831 1
Cu 260.574 188.971 809.831 1
Cu 259.894 189.414 809.831 1
Cu 259.186 189.815 809.831 1
Cu 258.453 190.174 809.831 1
Cu 257.698 190.487 809.831 1
Cu 256.924 190.754 809.831 1
Cu 256.134 190.974 809.831 1
Cu 255.331 191.146 809.831 1
Cu 254.519 191.27 809.831 1
Cu 253.7 191.344 809.831 1
Cu 252.878 191.369 809.831 1
Cu 252.055 191.344 809.831 1
Cu 251.236 191.27 809.831 1
Cu 250.424 191.146 809.831 1
Cu 249.621 190.974 809.831 1
Cu 248.831 190.754 809.831 1
Cu 248.057 190.487 809.831 1
Cu 247.302 190.174 809.831 1
Cu 246.569 189.815 809.831 1
Cu 245.861 189.414 809.831 1
Cu 245.181 188.971 809.831 1
Cu 244.531 188.487 809.831 1
Cu 243.914 187.965 809.831 1
Cu 243.332 187.408 809.831 1
Cu 243.1 186.816 809.831 1
Cu 243.1 186.192 809.831 1
Cu 243.1 185.54 809.831 1
Cu 243.1 184.861 809.831 1
Cu 243.1 184.158 809.831 1
Cu 243.1 183.434 809.831 1
Cu 243.1 182.692 809.831 1
Cu 243.1 181.934 809.831 1
Cu 243.1 181.164 809.831 1
Cu 243.1 180.385 809.831 1
Cu 243.1 179.6 809.831 1
Cu 243.1 178.811 809.831 1
Cu 243.1 178.023 809.831 1
Cu 243.1 177.238 809.831 1
Cu 243.1 176.458 809.831 1
Cu 243.1 175.689 809.831 1
Cu 243.1 174.931 809.831 1
Cu 243.1 174.189 809.831 1
Cu 243.1 173.465 809.831 1
Cu 243.1 172.762 809.831 1
Cu 243.1 172.083 809.831 1
Cu 243.1 171.43 809.831 1
Cu 243.1 170.807 809.831 1
Cu 243.332 170.215 809.831 1
Cu 243.914 169.657 809.831 1
Cu 244.531 169.136 809.831 1
Cu 245.181 168.652 809.831 1
Cu 245.861 168.209 809.831 1
Cu 246.569 167.807 809.831 1
Cu 247.302 167.449 809.831 1
Cu 248.057 167.136 809.831 1
Cu 248.831 166.869 809.831 1
Cu 249.621 166.649 809.831 1
Cu 250.424 166.476 809.831 1
Cu 251.236 166.353 809.831 1
Cu 252.055 166.279 809.831 1
Cu 252.878 166.254 809.831 1
Cu 253.7 166.279 809.831 1
Cu 254.519 166.353 809.831 1
Cu 255.331 166.476 809.831 1
Cu 256.134 166.649 809.831 1
Cu 256.924 166.869 809.831 1
Cu 257.698 167.136 809.831 1
Cu 258.453 167.449 809.831 1
Cu 259.186 167.807 809.831 1
Cu 259.894 168.209 809.831 1
Cu 260.574 168.652 809.831 1
Cu 261.224 169.136 809.831 1
Cu 261.841 169.657 809.831 1
Cu 262.423 170.215 809.831 1
Cu 262.655 170.807 809.831 1
Cu 262.655 171.43 809.831 1
Cu 262.655 172.083 809.831 1
Cu 262.655 172.762 809.831 1
Cu 262.655 173.465 809.831 1
Cu 262.655 174.189 809.831 1
Cu 262.655 174.931 809.831 1
Cu 262.655 175.689 809.831 1
Cu 262.655 176.458 809.831 1
Cu 262.655 177.238 809.831 1
Cu 262.655 178.023 809.831 1
Cu 262.655 178.811 809.831 1
Cu 262.629 178.811 815.343 1
Cu 262.629 179.598 815.343 1
Cu 262.629 180.381 815.343 1
Cu 262.629 181.158 815.343 1
Cu 262.629 181.926 815.343 1
Cu 262.629 182.681 815.343 1
Cu 262.629 183.422 815.343 1
Cu 262.629 184.144 815.343 1
Cu 262.629 184.845 815.343 1
Cu 262.629 185.522 815.343 1
Cu 262.629 186.173 815.343 1
Cu 262.629 186.794 815.343 1
Cu 262.397 187.384 815.343 1
Cu 261.817 187.941 815.343 1
Cu 261.202 188.461 815.343 1
Cu 260.553 188.943 815.343 1
Cu 259.875 189.385 815.343 1
Cu 259.169 189.786 815.343 1
Cu 258.438 190.143 815.343 1
Cu 257.685 190.456 815.343 1
Cu 256.913 190.722 815.343 1
Cu 256.125 190.942 815.343 1
Cu 255.325 191.113 815.343 1
Cu 254.514 191.236 815.343 1
Cu 253.697 191.31 815.343 1
Cu 252.878 191.335 815.343 1
Cu 252.058 191.31 815.343 1
Cu 251.241 191.236 815.343 1
Cu 250.43 191.113 815.343 1
Cu 249.63 190.942 815.343 1
Cu 248.842 190.722 815.343 1
Cu 248.07 190.456 815.343 1
Cu 247.317 190.143 815.343 1
Cu 246.586 189.786 815.343 1
Cu 245.88 189.385 815.343 1
Cu 245.202 188.943 815.343 1
Cu 244.553 188.461 815.343 1
Cu 243.938 187.941 815.343 1
Cu 243.358 187.384 815.343 1
Cu 243.126 186.794 815.343 1
Cu 243.126 186.173 815.343 1
Cu 243.126 185.522 815.343 1
Cu 243.126 184.845 815.343 1
Cu 243.126 184.144 815.343 1
Cu 243.126 183.422 815.343 1
Cu 243.126 182.681 815.343 1
Cu 243.126 181.926 815.343 1
Cu 243.126 181.158 815.343 1
Cu 243.126 180.381 815.343 1
Cu 243.126 179.598 815.343 1
Cu 243.126 178.811 815.343 1
Cu 243.126 178.025 815.343 1
Cu 243.126 177.242 815.343 1
Cu 243.126 176.465 815.343 1
Cu 243.126 175.697 815.343 1
Cu 243.126 174.941 815.343 1
Cu 243.126 174.201 815.343 1
Cu 243.126 173.479 815.343 1
Cu 243.126 172.778 815.343 1
Cu 243.126 172.101 815.343 1
Cu 243.126 171.45 815.343 1
Cu 243.126 170.829 815.343 1
Cu 243.358 170.238 815.343 1
Cu 243.938 169.682 815.343 1
Cu 244.553 169.162 815.343 1
Cu 245.202 168.68 815.343 1
Cu 245.88 168.237 815.343 1
Cu 246.586 167.837 815.343 1
Cu 247.317 167.48 815.343 1
Cu 248.07 167.167 815.343 1
Cu 248.842 166.901 815.343 1
Cu 249.63 166.681 815.343 1
Cu 250.43 166.51 815.343 1
Cu 251.241 166.387 815.343 1
Cu 252.058 166.313 815.343 1
Cu 252.878 166.288 815.343 1
Cu 253.697 166.313 815.343 1
Cu 254.514 166.387 815.343 1
Cu 255.325 166.51 815.343 1
Cu 256.125 166.681 815.343 1
Cu 256.913 166.901 815.343 1
Cu 257.685 167.167 815.343 1
Cu 258.438 167.48 815.343 1
Cu 259.169 167.837 815.343 1
Cu 259.875 168.237 815.343 1
Cu 260.553 168.68 815.343 1
Cu 261.202 169.162 815.343 1
Cu 261.817 169.682 815.343 1
Cu 262.397 170.238 815.343 1
Cu 262.629 170.829 815.343 1
Cu 262.629 171.45 815.343 1
Cu 262.629 172.101 815.343 1
Cu 262.629 172.778 815.343 1
Cu 262.629 173.479 815.343 1
Cu 262.629 174.201 815.343 1
Cu 262.629 174.941 815.343 1
Cu 262.629 175.697 815.343 1
Cu 262.629 176.465 815.343 1
Cu 262.629 177.242 815.343 1
Cu 262.629 178.025 815.343 1
Cu 262.629 178.811 815.343 1
Cu 262.602 178.811 820.861 1
Cu 262.602 179.596 820.861 1
Cu 262.602 180.377 820.861 1
Cu 262.602 181.152 820.861 1
Cu 262.602 181.917 820.861 1
Cu 262.602 182.671 820.861 1
Cu 262.602 183.409 820.861 1
Cu 262.602 184.129 820.861 1
Cu 262.602 184.828 820.861 1
Cu 262.602 185.504 820.861 1
Cu 262.602 186.153 820.861 1
Cu 262.602 186.772 820.861 1
Cu 262.371 187.361 820.861 1
Cu 261.793 187.916 820.861 1
Cu 261.179 188.435 820.861 1
Cu 260.532 188.916 820.861 1
Cu 259.856 189.357 820.861 1
Cu 259.152 189.756 820.861 1
Cu 258.423 190.112 820.861 1
Cu 257.672 190.424 820.861 1
Cu 256.902 190.69 820.861 1
Cu 256.116 190.908 820.861 1
Cu 255.318 191.08 820.861 1
Cu 254.51 191.202 820.861 1
Cu 253.695 191.276 820.861 1
Cu 252.878 191.301 820.861 1
Cu 252.06 191.276 820.861 1
Cu 251.245 191.202 820.861 1
Cu 250.437 191.08 820.861 1
Cu 249.639 190.908 820.861 1
Cu 248.853 190.69 820.861 1
Cu 248.083 190.424 820.861 1
Cu 247.332 190.112 820.861 1
Cu 246.603 189.756 820.861 1
Cu 245.899 189.357 820.861 1
Cu 245.223 188.916 820.861 1
Cu 244.576 188.435 820.861 1
Cu 243.962 187.916 820.861 1
Cu 243.384 187.361 820.861 1
Cu 243.153 186.772 820.861 1
Cu 243.153 186.153 820.861 1
Cu 243.153 185.504 820.861 1
Cu 243.153 184.828 820.861 1
Cu 243.153 184.129 820.861 1
Cu 243.153 183.409 820.861 1
Cu 243.153 182.671 820.861 1
Cu 243.153 181.917 820.861 1
Cu 243.153 181.152 820.861 1
Cu 243.153 180.377 820.861 1
Cu 243.153 179.596 820.861 1
Cu 243.153 178.811 820.861 1
Cu 243.153 178.027 820.861 1
Cu 243.153 177.246 820.861 1
Cu 243.153 176.471 820.861 1
Cu 243.153 175.705 820.861 1
Cu 243.153 174.952 820.861 1
Cu 243.153 174.214 820.861 1
Cu 243.153 173.494 820.861 1
Cu 243.153 172.795 820.861 1
Cu 243.153 172.119 820.861 1
Cu 243.153 171.47 820.861 1
Cu 243.153 170.85 820.861 1
Cu 243.384 170.262 820.861 1
Cu 243.962 169.707 820.861 1
Cu 244.576 169.188 820.861 1
Cu 245.223 168.707 820.861 1
Cu 245.899 168.266 820.861 1
Cu 246.603 167.867 820.861 1
Cu 247.332 167.511 820.861 1
Cu 248.083 167.199 820.861 1
Cu 248.853 166.933 820.861 1
Cu 249.639 166.714 820.861 1
Cu 250.437 166.543 820.861 1
Cu 251.245 166.42 820.861 1
Cu 252.06 166.347 820.861 1
Cu 252.878 166.322 820.861 1
Cu 253.695 166.347 820.861 1
Cu 254.51 166.42 820.861 1
Cu 255.318 166.543 820.861 1
Cu 256.116 166.714 820.861 1
Cu 256.902 166.933 820.861 1
Cu 257.672 167.199 820.861 1
Cu 258.423 167.511 820.861 1
Cu 259.152 167.867 820.861 1
Cu 259.856 168.266 820.861 1
Cu 260.532 168.707 820.861 1
Cu 261.179 169.188 820.861 1
Cu 261.793 169.707 820.861 1
Cu 262.371 170.262 820.861 1
Cu 262.602 170.85 820.861 1
Cu 262.602 171.47 820.861 1
Cu 262.602 172.119 820.861 1
Cu 262.602 172.795 820.861 1
Cu 262.602 173.494 820.861 1
Cu 262.602 174.214 820.861 1
Cu 262.602 174.952 820.861 1
Cu 262.602 175.705 820.861 1
Cu 262.602 176.471 820.861 1
Cu 262.602 177.246 820.861 1
Cu 262.602 178.027 820.861 1
Cu 262.602 178.811 820.861 1
Cu 262.576 178.811 826.386 1
Cu 262.576 179.593 826.386 1
Cu 262.576 180.372 826.386 1
Cu 262.576 181.145 826.386 1
Cu 262.576 181.909 826.386 1
Cu 262.576 182.66 826.386 1
Cu 262.576 183.396 826.386 1
Cu 262.576 184.114 826.386 1
Cu 262.576 184.812 826.386 1
Cu 262.576 185.485 826.386 1
Cu 262.576 186.132 826.386 1
Cu 262.576 186.75 826.386 1
Cu 262.345 187.337 826.386 1
Cu 261.768 187.891 826.386 1
Cu 261.156 188.408 826.386 1
Cu 260.511 188.888 826.386 1
Cu 259.837 189.327 826.386 1
Cu 259.134 189.726 826.386 1
Cu 258.407 190.081 826.386 1
Cu 257.659 190.392 826.386 1
Cu 256.891 190.657 826.386 1
Cu 256.107 190.875 826.386 1
Cu 255.311 191.046 826.386 1
Cu 254.505 191.168 826.386 1
Cu 253.693 191.242 826.386 1
Cu 252.878 191.266 826.386 1
Cu 252.062 191.242 826.386 1
Cu 251.25 191.168 826.386 1
Cu 250.444 191.046 826.386 1
Cu 249.648 190.875 826.386 1
Cu 248.864 190.657 826.386 1
Cu 248.097 190.392 826.386 1
Cu 247.348 190.081 826.386 1
Cu 246.621 189.726 826.386 1
Cu 245.918 189.327 826.386 1
Cu 245.244 188.888 826.386 1
Cu 244.599 188.408 826.386 1
Cu 243.987 187.891 826.386 1
Cu 243.41 187.337 826.386 1
Cu 243.18 186.75 826.386 1
Cu 243.18 186.132 826.386 1
Cu 243.18 185.485 826.386 1
Cu 243.18 184.812 826.386 1
Cu 243.18 184.114 826.386 1
Cu 243.18 183.396 826.386 1
Cu 243.18 182.66 826.386 1
Cu 243.18 181.909 826.386 1
Cu 243.18 181.145 826.386 1
Cu 243.18 180.372 826.386 1
Cu 243.18 179.593 826.386 1
Cu 243.18 178.811 826.386 1
Cu 243.18 178.029 826.386 1
Cu 243.18 177.25 826.386 1
Cu 243.18 176.478 826.386 1
Cu 243.18 175.714 826.386 1
Cu 243.18 174.963 826.386 1
Cu 243.18 174.226 826.386 1
Cu 243.18 173.508 826.386 1
Cu 243.18 172.811 826.386 1
Cu 243.18 172.138 826.386 1
Cu 243.18 171.491 826.386 1
Cu 243.18 170.872 826.386 1
Cu 243.41 170.285 826.386 1
Cu 243.987 169.732 826.386 1
Cu 244.599 169.215 826.386 1
Cu 245.244 168.735 826.386 1
Cu 245.918 168.295 826.386 1
Cu 246.621 167.897 826.386 1
Cu 247.348 167.542 826.386 1
Cu 248.097 167.231 826.386 1
Cu 248.864 166.966 826.386 1
Cu 249.648 166.748 826.386 1
Cu 250.444 166.577 826.386 1
Cu 251.25 166.455 826.386 1
Cu 252.062 166.381 826.386 1
Cu 252.878 166.356 826.386 1
Cu 253.693 166.381 826.386 1
Cu 254.505 166.455 826.386 1
Cu 255.311 166.577 826.386 1
Cu 256.107 166.748 826.386 1
Cu 256.891 166.966 826.386 1
Cu 257.659 167.231 826.386 1
Cu 258.407 167.542 826.386 1
Cu 259.134 167.897 826.386 1
Cu 259.837 168.295 826.386 1
Cu 260.511 168.735 826.386 1
Cu 261.156 169.215 826.386 1
Cu 261.768 169.732 826.386 1
Cu 262.345 170.285 826.386 1
Cu 262.576 170.872 826.386 1
Cu 262.576 171.491 826.386 1
Cu 262.576 172.138 826.386 1
Cu 262.576 172.811 826.386 1
Cu 262.576 173.508 826.386 1
Cu 262.576 174.226 826.386 1
Cu 262.576 174.963 826.386 1
Cu 262.576 175.714 826.386 1
Cu 262.576 176.478 826.386 1
Cu 262.576 177.25 826.386 1
Cu 262.576 178.029 826.386 1
Cu 262.576 178.811 826.386 1
Cu 262.548 178.811 831.917 1
Cu 262.548 179.591 831.917 1
Cu 262.548 180.368 831.917 1
Cu 262.548 181.139 831.917 1
Cu 262.548 181.9 831.917 1
Cu 262.548 182.649 831.917 1
Cu 262.548 183.384 831.917 1
Cu 262.548 184.1 831.917 1
Cu 262.548 184.795 831.917 1
Cu 262.548 185.466 831.917 1
Cu 262.548 186.112 831.917 1
Cu 262.548 186.728 831.917 1
Cu 262.318 187.314 831.917 1
Cu 261.743 187.865 831.917 1
Cu 261.133 188.381 831.917 1
Cu 260.49 188.859 831.917 1
Cu 259.817 189.298 831.917 1
Cu 259.117 189.695 831.917 1
Cu 258.392 190.049 831.917 1
Cu 257.645 190.359 831.917 1
Cu 256.88 190.624 831.917 1
Cu 256.098 190.841 831.917 1
Cu 255.304 191.011 831.917 1
Cu 254.501 191.134 831.917 1
Cu 253.691 191.207 831.917 1
Cu 252.878 191.231 831.917 1
Cu 252.064 191.207 831.917 1
Cu 251.254 191.134 831.917 1
Cu 250.451 191.011 831.917 1
Cu 249.657 190.841 831.917 1
Cu 248.875 190.624 831.917 1
Cu 248.11 190.359 831.917 1
Cu 247.363 190.049 831.917 1
Cu 246.638 189.695 831.917 1
Cu 245.938 189.298 831.917 1
Cu 245.265 188.859 831.917 1
Cu 244.622 188.381 831.917 1
Cu 244.012 187.865 831.917 1
Cu 243.437 187.314 831.917 1
Cu 243.207 186.728 831.917 1
Cu 243.207 186.112 831.917 1
Cu 243.207 185.466 831.917 1
Cu 243.207 184.795 831.917 1
Cu 243.207 184.1 831.917 1
Cu 243.207 183.384 831.917 1
Cu 243.207 182.649 831.917 1
Cu 243.207 181.9 831.917 1
Cu 243.207 181.139 831.917 1
Cu 243.207 180.368 831.917 1
Cu 243.207 179.591 831.917 1
Cu 243.207 178.811 831.917 1
Cu 243.207 178.032 831.917 1
Cu 243.207 177.255 831.917 1
Cu 243.207 176.484 831.917 1
Cu 243.207 175.723 831.917 1
Cu 243.207 174.973 831.917 1
Cu 243.207 174.239 831.917 1
Cu 243.207 173.523 831.917 1
Cu 243.207 172.828 831.917 1
Cu 243.207 172.156 831.917 1
Cu 243.207 171.511 831.917 1
Cu 243.207 170.895 831.917 1
Cu 243.437 170.309 831.917 1
Cu 244.012 169.758 831.917 1
Cu 244.622 169.242 831.917 1
Cu 245.265 168.763 831.917 1
Cu 245.938 168.325 831.917 1
Cu 246.638 167.928 831.917 1
Cu 247.363 167.573 831.917 1
Cu 248.11 167.263 831.917 1
Cu 248.875 166.999 831.917 1
Cu 249.657 166.782 831.917 1
Cu 250.451 166.611 831.917 1
Cu 251.254 166.489 831.917 1
Cu 252.064 166.416 831.917 1
Cu 252.878 166.391 831.917 1
Cu 253.691 166.416 831.917 1
Cu 254.501 166.489 831.917 1
Cu 255.304 166.611 831.917 1
Cu 256.098 166.782 831.917 1
Cu 256.88 166.999 831.917 1
Cu 257.645 167.263 831.917 1
Cu 258.392 167.573 831.917 1
Cu 259.117 167.928 831.917 1
Cu 259.817 168.325 831.917 1
Cu 260.49 168.763 831.917 1
Cu 261.133 169.242 831.917 1
Cu 261.743 169.758 831.917 1
Cu 262.318 170.309 831.917 1
Cu 262.548 170.895 831.917 1
Cu 262.548 171.511 831.917 1
Cu 262.548 172.156 831.917 1
Cu 262.548 172.828 831.917 1
Cu 262.548 173.523 831.917 1
Cu 262.548 174.239 831.917 1
Cu 262.548 174.973 831.917 1
Cu 262.548 175.723 831.917 1
Cu 262.548 176.484 831.917 1
Cu 262.548 177.255 831.917 1
Cu 262.548 178.032 831.917 1
Cu 262.548 178.811 831.917 1
Cu 262.521 178.811 837.454 1
Cu 262.521 179.589 837.454 1
Cu 262.521 180.364 837.454 1
Cu 262.521 181.132 837.454 1
Cu 262.521 181.891 837.454 1
Cu 262.521 182.639 837.454 1
Cu 262.521 183.371 837.454 1
Cu 262.521 184.085 837.454 1
Cu 262.521 184.778 837.454 1
Cu 262.521 185.448 837.454 1
Cu 262.521 186.091 837.454 1
Cu 262.521 186.706 837.454 1
Cu 262.292 187.289 837.454 1
Cu 261.718 187.84 837.454 1
Cu 261.109 188.354 837.454 1
Cu 260.468 188.831 837.454 1
Cu 259.797 189.268 837.454 1
Cu 259.099 189.664 837.454 1
Cu 258.376 190.018 837.454 1
Cu 257.632 190.327 837.454 1
Cu 256.868 190.59 837.454 1
Cu 256.089 190.807 837.454 1
Cu 255.297 190.977 837.454 1
Cu 254.496 191.099 837.454 1
Cu 253.688 191.172 837.454 1
Cu 252.878 191.196 837.454 1
Cu 252.067 191.172 837.454 1
Cu 251.259 191.099 837.454 1
Cu 250.458 190.977 837.454 1
Cu 249.666 190.807 837.454 1
Cu 248.887 190.59 837.454 1
Cu 248.123 190.327 837.454 1
Cu 247.379 190.018 837.454 1
Cu 246.656 189.664 837.454 1
Cu 245.958 189.268 837.454 1
Cu 245.287 188.831 837.454 1
Cu 244.646 188.354 837.454 1
Cu 244.037 187.84 837.454 1
Cu 243.463 187.289 837.454 1
Cu 243.234 186.706 837.454 1
Cu 243.234 186.091 837.454 1
Cu 243.234 185.448 837.454 1
Cu 243.234 184.778 837.454 1
Cu 243.234 184.085 837.454 1
Cu 243.234 183.371 837.454 1
Cu 243.234 182.639 837.454 1
Cu 243.234 181.891 837.454 1
Cu 243.234 181.132 837.454 1
Cu 243.234 180.364 837.454 1
Cu 243.234 179.589 837.454 1
Cu 243.234 178.811 837.454 1
Cu 243.234 178.034 837.454 1
Cu 243.234 177.259 837.454 1
Cu 243.234 176.491 837.454 1
Cu 243.234 175.731 837.454 1
Cu 243.234 174.984 837.454 1
Cu 243.234 174.252 837.454 1
Cu 243.234 173.538 837.454 1
Cu 243.234 172.845 837.454 1
Cu 243.234 172.175 837.454 1
Cu 243.234 171.532 837.454 1
Cu 243.234 170.917 837.454 1
Cu 243.463 170.333 837.454 1
Cu 244.037 169.783 837.454 1
Cu 244.646 169.269 837.454 1
Cu 245.287 168.792 837.454 1
Cu 245.958 168.355 837.454 1
Cu 246.656 167.958 837.454 1
Cu 247.379 167.605 837.454 1
Cu 248.123 167.296 837.454 1
Cu 248.887 167.033 837.454 1
Cu 249.666 166.816 837.454 1
Cu 250.458 166.646 837.454 1
Cu 251.259 166.524 837.454 1
Cu 252.067 166.451 837.454 1
Cu 252.878 166.427 837.454 1
Cu 253.688 166.451 837.454 1
Cu 254.496 166.524 837.454 1
Cu 255.297 166.646 837.454 1
Cu 256.089 166.816 837.454 1
Cu 256.868 167.033 837.454 1
Cu 257.632 167.296 837.454 1
Cu 258.376 167.605 837.454 1
Cu 259.099 167.958 837.454 1
Cu 259.797 168.355 837.454 1
Cu 260.468 168.792 837.454 1
Cu 261.109 169.269 837.454 1
Cu 261.718 169.783 837.454 1
Cu 262.292 170.333 837.454 1
Cu 262.521 170.917 837.454 1
Cu 262.521 171.532 837.454 1
Cu 262.521 172.175 837.454 1
Cu 262.521 172.845 837.454 1
Cu 262.521 173.538 837.454 1
Cu 262.521 174.252 837.454 1
Cu 262.521 174.984 837.454 1
Cu 262.521 175.731 837.454 1
Cu 262.521 176.491 837.454 1
Cu 262.521 177.259 837.454 1
Cu 262.521 178.034 837.454 1
Cu 262.521 178.811 837.454 1
Cu 262.493 178.811 842.998 1
Cu 262.493 179.587 842.998 1
Cu 262.493 180.359 842.998 1
Cu 262.493 181.125 842.998 1
Cu 262.493 181.883 842.998 1
Cu 262.493 182.628 842.998 1
Cu 262.493 183.357 842.998 1
Cu 262.493 184.069 842.998 1
Cu 262.493 184.761 842.998 1
Cu 262.493 185.428 842.998 1
Cu 262.493 186.07 842.998 1
Cu 262.493 186.683 842.998 1
Cu 262.265 187.265 842.998 1
Cu 261.693 187.814 842.998 1
Cu 261.086 188.327 842.998 1
Cu 260.447 188.802 842.998 1
Cu 259.777 189.238 842.998 1
Cu 259.081 189.633 842.998 1
Cu 258.36 189.985 842.998 1
Cu 257.618 190.293 842.998 1
Cu 256.857 190.556 842.998 1
Cu 256.08 190.773 842.998 1
Cu 255.29 190.942 842.998 1
Cu 254.491 191.063 842.998 1
Cu 253.686 191.136 842.998 1
Cu 252.878 191.161 842.998 1
Cu 252.069 191.136 842.998 1
Cu 251.264 191.063 842.998 1
Cu 250.465 190.942 842.998 1
Cu 249.675 190.773 842.998 1
Cu 248.898 190.556 842.998 1
Cu 248.137 190.293 842.998 1
Cu 247.395 189.985 842.998 1
Cu 246.674 189.633 842.998 1
Cu 245.978 189.238 842.998 1
Cu 245.308 188.802 842.998 1
Cu 244.669 188.327 842.998 1
Cu 244.062 187.814 842.998 1
Cu 243.49 187.265 842.998 1
Cu 243.262 186.683 842.998 1
Cu 243.262 186.07 842.998 1
Cu 243.262 185.428 842.998 1
Cu 243.262 184.761 842.998 1
Cu 243.262 184.069 842.998 1
Cu 243.262 183.357 842.998 1
Cu 243.262 182.628 842.998 1
Cu 243.262 181.883 842.998 1
Cu 243.262 181.125 842.998 1
Cu 243.262 180.359 842.998 1
Cu 243.262 179.587 842.998 1
Cu 243.262 178.811 842.998 1
Cu 243.262 178.036 842.998 1
Cu 243.262 177.264 842.998 1
Cu 243.262 176.497 842.998 1
Cu 243.262 175.74 842.998 1
Cu 243.262 174.995 842.998 1
Cu 243.262 174.265 842.998 1
Cu 243.262 173.553 842.998 1
Cu 243.262 172.862 842.998 1
Cu 243.262 172.194 842.998 1
Cu 243.262 171.553 842.998 1
Cu 243.262 170.94 842.998 1
Cu 243.49 170.358 842.998 1
Cu 244.062 169.809 842.998 1
Cu 244.669 169.296 842.998 1
Cu 245.308 168.821 842.998 1
Cu 245.978 168.385 842.998 1
Cu 246.674 167.99 842.998 1
Cu 247.395 167.638 842.998 1
Cu 248.137 167.329 842.998 1
Cu 248.898 167.067 842.998 1
Cu 249.675 166.85 842.998 1
Cu 250.465 166.681 842.998 1
Cu 251.264 166.56 842.998 1
Cu 252.069 166.487 842.998 1
Cu 252.878 166.462 842.998 1
Cu 253.686 166.487 842.998 1
Cu 254.491 166.56 842.998 1
Cu 255.29 166.681 842.998 1
Cu 256.08 166.85 842.998 1
Cu 256.857 167.067 842.998 1
Cu 257.618 167.329 842.998 1
Cu 258.36 167.638 842.998 1
Cu 259.081 167.99 842.998 1
Cu 259.777 168.385 842.998 1
Cu 260.447 168.821 842.998 1
Cu 261.086 169.296 842.998 1
Cu 261.693 169.809 842.998 1
Cu 262.265 170.358 842.998 1
Cu 262.493 170.94 842.998 1
Cu 262.493 171.553 842.998 1
Cu 262.493 172.194 842.998 1
Cu 262.493 172.862 842.998 1
Cu 262.493 173.553 842.998 1
Cu 262.493 174.265 842.998 1
Cu 262.493 174.995 842.998 1
Cu 262.493 175.74 842.998 1
Cu 262.493 176.497 842.998 1
Cu 262.493 177.264 842.998 1
Cu 262.493 178.036 842.998 1
Cu 262.493 178.811 842.998 1
Cu 262.465 178.811 848.548 1
Cu 262.465 179.585 848.548 1
Cu 262.465 180.355 848.548 1
Cu 262.465 181.119 848.548 1
Cu 262.465 181.874 848.548 1
Cu 262.465 182.616 848.548 1
Cu 262.465 183.344 848.548 1
Cu 262.465 184.054 848.548 1
Cu 262.465 184.743 848.548 1
Cu 262.465 185.409 848.548 1
Cu 262.465 186.049 848.548 1
Cu 262.465 186.66 848.548 1
Cu 262.237 187.24 848.548 1
Cu 261.667 187.787 848.548 1
Cu 261.062 188.299 848.548 1
Cu 260.424 188.773 848.548 1
Cu 259.757 189.208 848.548 1
Cu 259.063 189.602 848.548 1
Cu 258.344 189.953 848.548 1
Cu 257.604 190.26 848.548 1
Cu 256.845 190.522 848.548 1
Cu 256.071 190.738 848.548 1
Cu 255.283 190.906 848.548 1
Cu 254.487 191.027 848.548 1
Cu 253.684 191.1 848.548 1
Cu 252.878 191.125 848.548 1
Cu 252.071 191.1 848.548 1
Cu 251.268 191.027 848.548 1
Cu 250.472 190.906 848.548 1
Cu 249.684 190.738 848.548 1
Cu 248.91 190.522 848.548 1
Cu 248.151 190.26 848.548 1
Cu 247.411 189.953 848.548 1
Cu 246.692 189.602 848.548 1
Cu 245.998 189.208 848.548 1
Cu 245.331 188.773 848.548 1
Cu 244.693 188.299 848.548 1
Cu 244.088 187.787 848.548 1
Cu 243.518 187.24 848.548 1
Cu 243.29 186.66 848.548 1
Cu 243.29 186.049 848.548 1
Cu 243.29 185.409 848.548 1
Cu 243.29 184.743 848.548 1
Cu 243.29 184.054 848.548 1
Cu 243.29 183.344 848.548 1
Cu 243.29 182.616 848.548 1
Cu 243.29 181.874 848.548 1
Cu 243.29 181.119 848.548 1
Cu 243.29 180.355 848.548 1
Cu 243.29 179.585 848.548 1
Cu 243.29 178.811 848.548 1
Cu 243.29 178.038 848.548 1
Cu 243.29 177.268 848.548 1
Cu 243.29 176.504 848.548 1
Cu 243.29 175.749 848.548 1
Cu 243.29 175.006 848.548 1
Cu 243.29 174.279 848.548 1
Cu 243.29 173.569 848.548 1
Cu 243.29 172.879 848.548 1
Cu 243.29 172.214 848.548 1
Cu 243.29 171.574 848.548 1
Cu 243.29 170.963 848.548 1
Cu 243.518 170.382 848.548 1
Cu 244.088 169.835 848.548 1
Cu 244.693 169.324 848.548 1
Cu 245.331 168.85 848.548 1
Cu 245.998 168.415 848.548 1
Cu 246.692 168.021 848.548 1
Cu 247.411 167.67 848.548 1
Cu 248.151 167.363 848.548 1
Cu 248.91 167.101 848.548 1
Cu 249.684 166.885 848.548 1
Cu 250.472 166.716 848.548 1
Cu 251.268 166.595 848.548 1
Cu 252.071 166.523 848.548 1
Cu 252.878 166.498 848.548 1
Cu 253.684 166.523 848.548 1
Cu 254.487 166.595 848.548 1
Cu 255.283 166.716 848.548 1
Cu 256.071 166.885 848.548 1
Cu 256.845 167.101 848.548 1
Cu 257.604 167.363 848.548 1
Cu 258.344 167.67 848.548 1
Cu 259.063 168.021 848.548 1
Cu 259.757 168.415 848.548 1
Cu 260.424 168.85 848.548 1
Cu 261.062 169.324 848.548 1
Cu 261.667 169.835 848.548 1
Cu 262.237 170.382 848.548 1
Cu 262.465 170.963 848.548 1
Cu 262.465 171.574 848.548 1
Cu 262.465 172.214 848.548 1
Cu 262.465 172.879 848.548 1
Cu 262.465 173.569 848.548 1
Cu 262.465 174.279 848.548 1
Cu 262.465 175.006 848.548 1
Cu 262.465 175.749 848.548 1
Cu 262.465 176.504 848.548 1
Cu 262.465 177.268 848.548 1
Cu 262.465 178.038 848.548 1
Cu 262.465 178.811 848.548 1
Cu 262.437 178.811 854.104 1
Cu 262.437 179.582 854.104 1
Cu 262.437 180.35 854.104 1
Cu 262.437 181.112 854.104 1
Cu 262.437 181.865 854.104 1
Cu 262.437 182.605 854.104 1
Cu 262.437 183.331 854.104 1
Cu 262.437 184.039 854.104 1
Cu 262.437 184.726 854.104 1
Cu 262.437 185.39 854.104 1
Cu 262.437 186.028 854.104 1
Cu 262.437 186.637 854.104 1
Cu 262.21 187.215 854.104 1
Cu 261.641 187.761 854.104 1
Cu 261.038 188.271 854.104 1
Cu 260.402 188.744 854.104 1
Cu 259.737 189.177 854.104 1
Cu 259.045 189.57 854.104 1
Cu 258.328 189.92 854.104 1
Cu 257.59 190.226 854.104 1
Cu 256.833 190.487 854.104 1
Cu 256.061 190.702 854.104 1
Cu 255.276 190.871 854.104 1
Cu 254.482 190.991 854.104 1
Cu 253.681 191.064 854.104 1
Cu 252.878 191.088 854.104 1
Cu 252.074 191.064 854.104 1
Cu 251.273 190.991 854.104 1
Cu 250.479 190.871 854.104 1
Cu 249.694 190.702 854.104 1
Cu 248.922 190.487 854.104 1
Cu 248.165 190.226 854.104 1
Cu 247.427 189.92 854.104 1
Cu 246.71 189.57 854.104 1
Cu 246.018 189.177 854.104 1
Cu 245.353 188.744 854.104 1
Cu 244.717 188.271 854.104 1
Cu 244.114 187.761 854.104 1
Cu 243.546 187.215 854.104 1
Cu 243.318 186.637 854.104 1
Cu 243.318 186.028 854.104 1
Cu 243.318 185.39 854.104 1
Cu 243.318 184.726 854.104 1
Cu 243.318 184.039 854.104 1
Cu 243.318 183.331 854.104 1
Cu 243.318 182.605 854.104 1
Cu 243.318 181.865 854.104 1
Cu 243.318 181.112 854.104 1
Cu 243.318 180.35 854.104 1
Cu 243.318 179.582 854.104 1
Cu 243.318 178.811 854.104 1
Cu 243.318 178.041 854.104 1
Cu 243.318 177.273 854.104 1
Cu 243.318 176.511 854.104 1
Cu 243.318 175.758 854.104 1
Cu 243.318 175.018 854.104 1
Cu 243.318 174.292 854.104 1
Cu 243.318 173.584 854.104 1
Cu 243.318 172.897 854.104 1
Cu 243.318 172.233 854.104 1
Cu 243.318 171.595 854.104 1
Cu 243.318 170.986 854.104 1
Cu 243.546 170.407 854.104 1
Cu 244.114 169.862 854.104 1
Cu 244.717 169.352 854.104 1
Cu 245.353 168.879 854.104 1
Cu 246.018 168.446 854.104 1
Cu 246.71 168.053 854.104 1
Cu 247.427 167.703 854.104 1
Cu 248.165 167.397 854.104 1
Cu 248.922 167.135 854.104 1
Cu 249.694 166.92 854.104 1
Cu 250.479 166.752 854.104 1
Cu 251.273 166.631 854.104 1
Cu 252.074 166.559 854.104 1
Cu 252.878 166.535 854.104 1
Cu 253.681 166.559 854.104 1
Cu 254.482 166.631 854.104 1
Cu 255.276 166.752 854.104 1
Cu 256.061 166.92 854.104 1
Cu 256.833 167.135 854.104 1
Cu 257.59 167.397 854.104 1
Cu 258.328 167.703 854.104 1
Cu 259.045 168.053 854.104 1
Cu 259.737 168.446 854.104 1
Cu 260.402 168.879 854.104 1
Cu 261.038 169.352 854.104 1
Cu 261.641 169.862 854.104 1
Cu 262.21 170.407 854.104 1
Cu 262.437 170.986 854.104 1
Cu 262.437 171.595 854.104 1
Cu 262.437 172.233 854.104 1
Cu 262.437 172.897 854.104 1
Cu 262.437 173.584 854.104 1
Cu 262.437 174.292 854.104 1
Cu 262.437 175.018 854.104 1
Cu 262.437 175.758 854.104 1
Cu 262.437 176.511 854.104 1
Cu 262.437 177.273 854.104 1
Cu 262.437 178.041 854.104 1
Cu 262.437 178.811 854.104 1
Cu 262.408 178.811 859.666 1
Cu 262.408 179.58 859.666 1
Cu 262.408 180.345 859.666 1
Cu 262.408 181.105 859.666 1
Cu 262.408 181.855 859.666 1
Cu 262.408 182.594 859.666 1
Cu 262.408 183.317 859.666 1
Cu 262.408 184.023 859.666 1
Cu 262.408 184.708 859.666 1
Cu 262.408 185.37 859.666 1
Cu 262.408 186.006 859.666 1
Cu 262.408 186.613 859.666 1
Cu 262.182 187.19 859.666 1
Cu 261.615 187.734 859.666 1
Cu 261.013 188.242 859.666 1
Cu 260.38 188.714 859.666 1
Cu 259.716 189.146 859.666 1
Cu 259.026 189.537 859.666 1
Cu 258.312 189.886 859.666 1
Cu 257.576 190.192 859.666 1
Cu 256.822 190.452 859.666 1
Cu 256.052 190.667 859.666 1
Cu 255.269 190.835 859.666 1
Cu 254.477 190.955 859.666 1
Cu 253.679 191.027 859.666 1
Cu 252.878 191.051 859.666 1
Cu 252.076 191.027 859.666 1
Cu 251.278 190.955 859.666 1
Cu 250.486 190.835 859.666 1
Cu 249.703 190.667 859.666 1
Cu 248.933 190.452 859.666 1
Cu 248.179 190.192 859.666 1
Cu 247.443 189.886 859.666 1
Cu 246.729 189.537 859.666 1
Cu 246.039 189.146 859.666 1
Cu 245.375 188.714 859.666 1
Cu 244.742 188.242 859.666 1
Cu 244.14 187.734 859.666 1
Cu 243.573 187.19 859.666 1
Cu 243.347 186.613 859.666 1
Cu 243.347 186.006 859.666 1
Cu 243.347 185.37 859.666 1
Cu 243.347 184.708 859.666 1
Cu 243.347 184.023 859.666 1
Cu 243.347 183.317 859.666 1
Cu 243.347 182.594 859.666 1
Cu 243.347 181.855 859.666 1
Cu 243.347 181.105 859.666 1
Cu 243.347 180.345 859.666 1
Cu 243.347 179.58 859.666 1
Cu 243.347 178.811 859.666 1
Cu 243.347 178.043 859.666 1
Cu 243.347 177.277 859.666 1
Cu 243.347 176.518 859.666 1
Cu 243.347 175.767 859.666 1
Cu 243.347 175.029 859.666 1
Cu 243.347 174.306 859.666 1
Cu 243.347 173.6 859.666 1
Cu 243.347 172.915 859.666 1
Cu 243.347 172.253 859.666 1
Cu 243.347 171.617 859.666 1
Cu 243.347 171.009 859.666 1
Cu 243.573 170.433 859.666 1
Cu 244.14 169.889 859.666 1
Cu 244.742 169.38 859.666 1
Cu 245.375 168.909 859.666 1
Cu 246.039 168.477 859.666 1
Cu 246.729 168.085 859.666 1
Cu 247.443 167.736 859.666 1
Cu 248.179 167.431 859.666 1
Cu 248.933 167.171 859.666 1
Cu 249.703 166.956 859.666 1
Cu 250.486 166.788 859.666 1
Cu 251.278 166.668 859.666 1
Cu 252.076 166.596 859.666 1
Cu 252.878 166.571 859.666 1
Cu 253.679 166.596 859.666 1
Cu 254.477 166.668 859.666 1
Cu 255.269 166.788 859.666 1
Cu 256.052 166.956 859.666 1
Cu 256.822 167.171 859.666 1
Cu 257.576 167.431 859.666 1
Cu 258.312 167.736 859.666 1
Cu 259.026 168.085 859.666 1
Cu 259.716 168.477 859.666 1
Cu 260.38 168.909 859.666 1
Cu 261.013 169.38 859.666 1
Cu 261.615 169.889 859.666 1
Cu 262.182 170.433 859.666 1
Cu 262.408 171.009 859.666 1
Cu 262.408 171.617 859.666 1
Cu 262.408 172.253 859.666 1
Cu 262.408 172.915 859.666 1
Cu 262.408 173.6 859.666 1
Cu 262.408 174.306 859.666 1
Cu 262.408 175.029 859.666 1
Cu 262.408 175.767 859.666 1
Cu 262.408 176.518 859.666 1
Cu 262.408 177.277 859.666 1
Cu 262.408 178.043 859.666 1
Cu 262.408 178.811 859.666 1
Cu 262.379 178.811 865.235 1
Cu 262.379 179.578 865.235 1
Cu 262.379 180.341 865.235 1
Cu 262.379 181.098 865.235 1
Cu 262.379 181.846 865.235 1
Cu 262.379 182.582 865.235 1
Cu 262.379 183.304 865.235 1
Cu 262.379 184.007 865.235 1
Cu 262.379 184.69 865.235 1
Cu 262.379 185.35 865.235 1
Cu 262.379 185.984 865.235 1
Cu 262.379 186.59 865.235 1
Cu 262.153 187.165 865.235 1
Cu 261.588 187.707 865.235 1
Cu 260.988 188.214 865.235 1
Cu 260.357 188.684 865.235 1
Cu 259.696 189.115 865.235 1
Cu 259.008 189.505 865.235 1
Cu 258.295 189.853 865.235 1
Cu 257.562 190.157 865.235 1
Cu 256.81 190.417 865.235 1
Cu 256.042 190.631 865.235 1
Cu 255.262 190.798 865.235 1
Cu 254.472 190.918 865.235 1
Cu 253.676 190.99 865.235 1
Cu 252.878 191.014 865.235 1
Cu 252.079 190.99 865.235 1
Cu 251.283 190.918 865.235 1
Cu 250.493 190.798 865.235 1
Cu 249.713 190.631 865.235 1
Cu 248.945 190.417 865.235 1
Cu 248.193 190.157 865.235 1
Cu 247.46 189.853 865.235 1
Cu 246.747 189.505 865.235 1
Cu 246.059 189.115 865.235 1
Cu 245.398 188.684 865.235 1
Cu 244.767 188.214 865.235 1
Cu 244.167 187.707 865.235 1
Cu 243.602 187.165 865.235 1
Cu 243.376 186.59 865.235 1
Cu 243.376 185.984 865.235 1
Cu 243.376 185.35 865.235 1
Cu 243.376 184.69 865.235 1
Cu 243.376 184.007 865.235 1
Cu 243.376 183.304 865.235 1
Cu 243.376 182.582 865.235 1
Cu 243.376 181.846 865.235 1
Cu 243.376 181.098 865.235 1
Cu 243.376 180.341 865.235 1
Cu 243.376 179.578 865.235 1
Cu 243.376 178.811 865.235 1
Cu 243.376 178.045 865.235 1
Cu 243.376 177.282 865.235 1
Cu 243.376 176.525 865.235 1
Cu 243.376 175.777 865.235 1
Cu 243.376 175.041 865.235 1
Cu 243.376 174.319 865.235 1
Cu 243.376 173.616 865.235 1
Cu 243.376 172.933 865.235 1
Cu 243.376 172.273 865.235 1
Cu 243.376 171.639 865.235 1
Cu 243.376 171.033 865.235 1
Cu 243.602 170.458 865.235 1
Cu 244.167 169.916 865.235 1
Cu 244.767 169.409 865.235 1
Cu 245.398 168.939 865.235 1
Cu 246.059 168.508 865.235 1
Cu 246.747 168.118 865.235 1
Cu 247.46 167.77 865.235 1
Cu 248.193 167.466 865.235 1
Cu 248.945 167.206 865.235 1
Cu 249.713 166.992 865.235 1
Cu 250.493 166.825 865.235 1
Cu 251.283 166.705 865.235 1
Cu 252.079 166.633 865.235 1
Cu 252.878 166.609 865.235 1
Cu 253.676 166.633 865.235 1
Cu 254.472 166.705 865.235 1
Cu 255.262 166.825 865.235 1
Cu 256.042 166.992 865.235 1
Cu 256.81 167.206 865.235 1
Cu 257.562 167.466 865.235 1
Cu 258.295 167.77 865.235 1
Cu 259.008 168.118 865.235 1
Cu 259.696 168.508 865.235 1
Cu 260.357 168.939 865.235 1
Cu 260.988 169.409 865.235 1
Cu 261.588 169.916 865.235 1
Cu 262.153 170.458 865.235 1
Cu 262.379 171.033 865.235 1
Cu 262.379 171.639 865.235 1
Cu 262.379 172.273 865.235 1
Cu 262.379 172.933 865.235 1
Cu 262.379 173.616 865.235 1
Cu 262.379 174.319 865.235 1
Cu 262.379 175.041 865.235 1
Cu 262.379 175.777 865.235 1
Cu 262.379 176.525 865.235 1
Cu 262.379 177.282 865.235 1
Cu 262.379 178.045 865.235 1
Cu 262.379 178.811 865.235 1
Cu 262.35 178.811 870.809 1
Cu 262.35 179.575 870.809 1
Cu 262.35 180.336 870.809 1
Cu 262.35 181.091 870.809 1
Cu 262.35 181.837 870.809 1
Cu 262.35 182.571 870.809 1
Cu 262.35 183.29 870.809 1
Cu 262.35 183.991 870.809 1
Cu 262.35 184.672 870.809 1
Cu 262.35 185.33 870.809 1
Cu 262.35 185.962 870.809 1
Cu 262.35 186.566 870.809 1
Cu 262.125 187.139 870.809 1
Cu 261.561 187.679 870.809 1
Cu 260.963 188.185 870.809 1
Cu 260.334 188.653 870.809 1
Cu 259.675 189.083 870.809 1
Cu 258.989 189.472 870.809 1
Cu 258.279 189.819 870.809 1
Cu 257.547 190.122 870.809 1
Cu 256.797 190.381 870.809 1
Cu 256.032 190.594 870.809 1
Cu 255.254 190.761 870.809 1
Cu 254.467 190.881 870.809 1
Cu 253.674 190.953 870.809 1
Cu 252.878 190.977 870.809 1
Cu 252.081 190.953 870.809 1
Cu 251.288 190.881 870.809 1
Cu 250.501 190.761 870.809 1
Cu 249.723 190.594 870.809 1
Cu 248.958 190.381 870.809 1
Cu 248.208 190.122 870.809 1
Cu 247.476 189.819 870.809 1
Cu 246.766 189.472 870.809 1
Cu 246.08 189.083 870.809 1
Cu 245.421 188.653 870.809 1
Cu 244.792 188.185 870.809 1
Cu 244.194 187.679 870.809 1
Cu 243.63 187.139 870.809 1
Cu 243.405 186.566 870.809 1
Cu 243.405 185.962 870.809 1
Cu 243.405 185.33 870.809 1
Cu 243.405 184.672 870.809 1
Cu 243.405 183.991 870.809 1
Cu 243.405 183.29 870.809 1
Cu 243.405 182.571 870.809 1
Cu 243.405 181.837 870.809 1
Cu 243.405 181.091 870.809 1
Cu 243.405 180.336 870.809 1
Cu 243.405 179.575 870.809 1
Cu 243.405 178.811 870.809 1
Cu 243.405 178.048 870.809 1
Cu 243.405 177.287 870.809 1
Cu 243.405 176.532 870.809 1
Cu 243.405 175.786 870.809 1
Cu 243.405 175.052 870.809 1
Cu 243.405 174.333 870.809 1
Cu 243.405 173.632 870.809 1
Cu 243.405 172.951 870.809 1
Cu 243.405 172.293 870.809 1
Cu 243.405 171.661 870.809 1
Cu 243.405 171.057 870.809 1
Cu 243.63 170.484 870.809 1
Cu 244.194 169.943 870.809 1
Cu 244.792 169.438 870.809 1
Cu 245.421 168.97 870.809 1
Cu 246.08 168.54 870.809 1
Cu 246.766 168.151 870.809 1
Cu 247.476 167.804 870.809 1
Cu 248.208 167.501 870.809 1
Cu 248.958 167.242 870.809 1
Cu 249.723 167.028 870.809 1
Cu 250.501 166.862 870.809 1
Cu 251.288 166.742 870.809 1
Cu 252.081 166.67 870.809 1
Cu 252.878 166.646 870.809 1
Cu 253.674 166.67 870.809 1
Cu 254.467 166.742 870.809 1
Cu 255.254 166.862 870.809 1
Cu 256.032 167.028 870.809 1
Cu 256.797 167.242 870.809 1
Cu 257.547 167.501 870.809 1
Cu 258.279 167.804 870.809 1
Cu 258.989 168.151 870.809 1
Cu 259.675 168.54 870.809 1
Cu 260.334 168.97 870.809 1
Cu 260.963 169.438 870.809 1
Cu 261.561 169.943 870.809 1
Cu 262.125 170.484 870.809 1
Cu 262.35 171.057 870.809 1
Cu 262.35 171.661 870.809 1
Cu 262.35 172.293 870.809 1
Cu 262.35 172.951 870.809 1
Cu 262.35 173.632 870.809 1
Cu 262.35 174.333 870.809 1
Cu 262.35 175.052 870.809 1
Cu 262.35 175.786 870.809 1
Cu 262.35 176.532 870.809 1
Cu 262.35 177.287 870.809 1
Cu 262.35 178.048 870.809 1
Cu 262.35 178.811 870.809 1
Cu 262.32 178.811 876.39 1
Cu 262.32 179.573 876.39 1
Cu 262.32 180.331 876.39 1
Cu 262.32 181.084 876.39 1
Cu 262.32 181.827 876.39 1
Cu 262.32 182.559 876.39 1
Cu 262.32 183.276 876.39 1
Cu 262.32 183.975 876.39 1
Cu 262.32 184.654 876.39 1
Cu 262.32 185.309 876.39 1
Cu 262.32 185.94 876.39 1
Cu 262.32 186.542 876.39 1
Cu 262.096 187.113 876.39 1
Cu 261.534 187.652 876.39 1
Cu 260.938 188.156 876.39 1
Cu 260.31 188.622 876.39 1
Cu 259.653 189.051 876.39 1
Cu 258.97 189.439 876.39 1
Cu 258.262 189.784 876.39 1
Cu 257.533 190.087 876.39 1
Cu 256.785 190.345 876.39 1
Cu 256.022 190.558 876.39 1
Cu 255.247 190.724 876.39 1
Cu 254.462 190.843 876.39 1
Cu 253.672 190.915 876.39 1
Cu 252.878 190.939 876.39 1
Cu 252.083 190.915 876.39 1
Cu 251.293 190.843 876.39 1
Cu 250.508 190.724 876.39 1
Cu 249.733 190.558 876.39 1
Cu 248.97 190.345 876.39 1
Cu 248.222 190.087 876.39 1
Cu 247.493 189.784 876.39 1
Cu 246.785 189.439 876.39 1
Cu 246.102 189.051 876.39 1
Cu 245.445 188.622 876.39 1
Cu 244.817 188.156 876.39 1
Cu 244.221 187.652 876.39 1
Cu 243.659 187.113 876.39 1
Cu 243.435 186.542 876.39 1
Cu 243.435 185.94 876.39 1
Cu 243.435 185.309 876.39 1
Cu 243.435 184.654 876.39 1
Cu 243.435 183.975 876.39 1
Cu 243.435 183.276 876.39 1
Cu 243.435 182.559 876.39 1
Cu 243.435 181.827 876.39 1
Cu 243.435 181.084 876.39 1
Cu 243.435 180.331 876.39 1
Cu 243.435 179.573 876.39 1
Cu 243.435 178.811 876.39 1
Cu 243.435 178.05 876.39 1
Cu 243.435 177.291 876.39 1
Cu 243.435 176.539 876.39 1
Cu 243.435 175.796 876.39 1
Cu 243.435 175.064 876.39 1
Cu 243.435 174.347 876.39 1
Cu 243.435 173.648 876.39 1
Cu 243.435 172.969 876.39 1
Cu 243.435 172.313 876.39 1
Cu 243.435 171.683 876.39 1
Cu 243.435 171.081 876.39 1
Cu 243.659 170.51 876.39 1
Cu 244.221 169.971 876.39 1
Cu 244.817 169.467 876.39 1
Cu 245.445 169 876.39 1
Cu 246.102 168.572 876.39 1
Cu 246.785 168.184 876.39 1
Cu 247.493 167.838 876.39 1
Cu 248.222 167.536 876.39 1
Cu 248.97 167.278 876.39 1
Cu 249.733 167.065 876.39 1
Cu 250.508 166.899 876.39 1
Cu 251.293 166.78 876.39 1
Cu 252.083 166.708 876.39 1
Cu 252.878 166.684 876.39 1
Cu 253.672 166.708 876.39 1
Cu 254.462 166.78 876.39 1
Cu 255.247 166.899 876.39 1
Cu 256.022 167.065 876.39 1
Cu 256.785 167.278 876.39 1
Cu 257.533 167.536 876.39 1
Cu 258.262 167.838 876.39 1
Cu 258.97 168.184 876.39 1
Cu 259.653 168.572 876.39 1
Cu 260.31 169 876.39 1
Cu 260.938 169.467 876.39 1
Cu 261.534 169.971 876.39 1
Cu 262.096 170.51 876.39 1
Cu 262.32 171.081 876.39 1
Cu 262.32 171.683 876.39 1
Cu 262.32 172.313 876.39 1
Cu 262.32 172.969 876.39 1
Cu 262.32 173.648 876.39 1
Cu 262.32 174.347 876.39 1
Cu 262.32 175.064 876.39 1
Cu 262.32 175.796 876.39 1
Cu 262.32 176.539 876.39 1
Cu 262.32 177.291 876.39 1
Cu 262.32 178.05 876.39 1
Cu 262.32 178.811 876.39 1
Cu 262.29 178.811 881.976 1
Cu 262.29 179.57 881.976 1
Cu 262.29 180.327 881.976 1
Cu 262.29 181.077 881.976 1
Cu 262.29 181.818 881.976 1
Cu 262.29 182.547 881.976 1
Cu 262.29 183.262 881.976 1
Cu 262.29 183.959 881.976 1
Cu 262.29 184.635 881.976 1
Cu 262.29 185.289 881.976 1
Cu 262.29 185.917 881.976 1
Cu 262.29 186.517 881.976 1
Cu 262.067 187.087 881.976 1
Cu 261.507 187.624 881.976 1
Cu 260.913 188.126 881.976 1
Cu 260.287 188.591 881.976 1
Cu 259.632 189.018 881.976 1
Cu 258.95 189.405 881.976 1
Cu 258.245 189.75 881.976 1
Cu 257.518 190.051 881.976 1
Cu 256.773 190.308 881.976 1
Cu 256.012 190.52 881.976 1
Cu 255.24 190.686 881.976 1
Cu 254.457 190.805 881.976 1
Cu 253.669 190.876 881.976 1
Cu 252.878 190.9 881.976 1
Cu 252.086 190.876 881.976 1
Cu 251.298 190.805 881.976 1
Cu 250.515 190.686 881.976 1
Cu 249.743 190.52 881.976 1
Cu 248.982 190.308 881.976 1
Cu 248.237 190.051 881.976 1
Cu 247.51 189.75 881.976 1
Cu 246.805 189.405 881.976 1
Cu 246.123 189.018 881.976 1
Cu 245.468 188.591 881.976 1
Cu 244.842 188.126 881.976 1
Cu 244.248 187.624 881.976 1
Cu 243.688 187.087 881.976 1
Cu 243.465 186.517 881.976 1
Cu 243.465 185.917 881.976 1
Cu 243.465 185.289 881.976 1
Cu 243.465 184.635 881.976 1
Cu 243.465 183.959 881.976 1
Cu 243.465 183.262 881.976 1
Cu 243.465 182.547 881.976 1
Cu 243.465 181.818 881.976 1
Cu 243.465 181.077 881.976 1
Cu 243.465 180.327 881.976 1
Cu 243.465 179.57 881.976 1
Cu 243.465 178.811 881.976 1
Cu 243.465 178.052 881.976 1
Cu 243.465 177.296 881.976 1
Cu 243.465 176.546 881.976 1
Cu 243.465 175.805 881.976 1
Cu 243.465 175.076 881.976 1
Cu 243.465 174.361 881.976 1
Cu 243.465 173.664 881.976 1
Cu 243.465 172.988 881.976 1
Cu 243.465 172.334 881.976 1
Cu 243.465 171.706 881.976 1
Cu 243.465 171.106 881.976 1
Cu 243.688 170.536 881.976 1
Cu 244.248 169.999 881.976 1
Cu 244.842 169.497 881.976 1
Cu 245.468 169.031 881.976 1
Cu 246.123 168.605 881.976 1
Cu 246.805 168.218 881.976 1
Cu 247.51 167.873 881.976 1
Cu 248.237 167.572 881.976 1
Cu 248.982 167.314 881.976 1
Cu 249.743 167.102 881.976 1
Cu 250.515 166.937 881.976 1
Cu 251.298 166.818 881.976 1
Cu 252.086 166.747 881.976 1
Cu 252.878 166.723 881.976 1
Cu 253.669 166.747 881.976 1
Cu 254.457 166.818 881.976 1
Cu 255.24 166.937 881.976 1
Cu 256.012 167.102 881.976 1
Cu 256.773 167.314 881.976 1
Cu 257.518 167.572 881.976 1
Cu 258.245 167.873 881.976 1
Cu 258.95 168.218 881.976 1
Cu 259.632 168.605 881.976 1
Cu 260.287 169.031 881.976 1
Cu 260.913 169.497 881.976 1
Cu 261.507 169.999 881.976 1
Cu 262.067 170.536 881.976 1
Cu 262.29 171.106 881.976 1
Cu 262.29 171.706 881.976 1
Cu 262.29 172.334 881.976 1
Cu 262.29 172.988 881.976 1
Cu 262.29 173.664 881.976 1
Cu 262.29 174.361 881.976 1
Cu 262.29 175.076 881.976 1
Cu 262.29 175.805 881.976 1
Cu 262.29 176.546 881.976 1
Cu 262.29 177.296 881.976 1
Cu 262.29 178.052 881.976 1
Cu 262.29 178.811 881.976 1
Cu 262.26 178.811 887.569 1
Cu 262.26 179.568 887.569 1
Cu 262.26 180.322 887.569 1
Cu 262.26 181.069 887.569 1
Cu 262.26 181.808 887.569 1
Cu 262.26 182.535 887.569 1
Cu 262.26 183.247 887.569 1
Cu 262.26 183.942 887.569 1
Cu 262.26 184.616 887.569 1
Cu 262.26 185.268 887.569 1
Cu 262.26 185.894 887.569 1
Cu 262.26 186.492 887.569 1
Cu 262.037 187.06 887.569 1
Cu 261.479 187.595 887.569 1
Cu 260.887 188.096 887.569 1
Cu 260.263 188.56 887.569 1
Cu 259.61 188.985 887.569 1
Cu 258.931 189.371 887.569 1
Cu 258.227 189.714 887.569 1
Cu 257.503 190.015 887.569 1
Cu 256.76 190.272 887.569 1
Cu 256.002 190.483 887.569 1
Cu 255.232 190.648 887.569 1
Cu 254.452 190.766 887.569 1
Cu 253.666 190.838 887.569 1
Cu 252.878 190.861 887.569 1
Cu 252.089 190.838 887.569 1
Cu 251.303 190.766 887.569 1
Cu 250.523 190.648 887.569 1
Cu 249.753 190.483 887.569 1
Cu 248.995 190.272 887.569 1
Cu 248.252 190.015 887.569 1
Cu 247.528 189.714 887.569 1
Cu 246.824 189.371 887.569 1
Cu 246.145 188.985 887.569 1
Cu 245.492 188.56 887.569 1
Cu 244.868 188.096 887.569 1
Cu 244.276 187.595 887.569 1
Cu 243.718 187.06 887.569 1
Cu 243.495 186.492 887.569 1
Cu 243.495 185.894 887.569 1
Cu 243.495 185.268 887.569 1
Cu 243.495 184.616 887.569 1
Cu 243.495 183.942 887.569 1
Cu 243.495 183.247 887.569 1
Cu 243.495 182.535 887.569 1
Cu 243.495 181.808 887.569 1
Cu 243.495 181.069 887.569 1
Cu 243.495 180.322 887.569 1
Cu 243.495 179.568 887.569 1
Cu 243.495 178.811 887.569 1
Cu 243.495 178.055 887.569 1
Cu 243.495 177.301 887.569 1
Cu 243.495 176.553 887.569 1
Cu 243.495 175.815 887.569 1
Cu 243.495 175.088 887.569 1
Cu 243.495 174.376 887.569 1
Cu 243.495 173.681 887.569 1
Cu 243.495 173.006 887.569 1
Cu 243.495 172.355 887.569 1
Cu 243.495 171.729 887.569 1
Cu 243.495 171.131 887.569 1
Cu 243.718 170.563 887.569 1
Cu 244.276 170.027 887.569 1
Cu 244.868 169.527 887.569 1
Cu 245.492 169.063 887.569 1
Cu 246.145 168.637 887.569 1
Cu 246.824 168.252 887.569 1
Cu 247.528 167.908 887.569 1
Cu 248.252 167.608 887.569 1
Cu 248.995 167.351 887.569 1
Cu 249.753 167.14 887.569 1
Cu 250.523 166.975 887.569 1
Cu 251.303 166.857 887.569 1
Cu 252.089 166.785 887.569 1
Cu 252.878 166.762 887.569 1
Cu 253.666 166.785 887.569 1
Cu 254.452 166.857 887.569 1
Cu 255.232 166.975 887.569 1
Cu 256.002 167.14 887.569 1
Cu 256.76 167.351 887.569 1
Cu 257.503 167.608 887.569 1
Cu 258.227 167.908 887.569 1
Cu 258.931 168.252 887.569 1
Cu 259.61 168.637 887.569 1
Cu 260.263 169.063 887.569 1
Cu 260.887 169.527 887.569 1
Cu 261.479 170.027 887.569 1
Cu 262.037 170.563 887.569 1
Cu 262.26 171.131 887.569 1
Cu 262.26 171.729 887.569 1
Cu 262.26 172.355 887.569 1
Cu 262.26 173.006 887.569 1
Cu 262.26 173.681 887.569 1
Cu 262.26 174.376 887.569 1
Cu 262.26 175.088 887.569 1
Cu 262.26 175.815 887.569 1
Cu 262.26 176.553 887.569 1
Cu 262.26 177.301 887.569 1
Cu 262.26 178.055 887.569 1
Cu 262.26 178.811 887.569 1
Cu 262.23 178.811 893.168 1
Cu 262.23 179.566 893.168 1
Cu 262.23 180.317 893.168 1
Cu 262.23 181.062 893.168 1
Cu 262.23 181.798 893.168 1
Cu 262.23 182.523 893.168 1
Cu 262.23 183.233 893.168 1
Cu 262.23 183.925 893.168 1
Cu 262.23 184.598 893.168 1
Cu 262.23 185.247 893.168 1
Cu 262.23 185.871 893.168 1
Cu 262.23 186.467 893.168 1
Cu 262.007 187.033 893.168 1
Cu 261.451 187.567 893.168 1
Cu 260.861 188.066 893.168 1
Cu 260.239 188.528 893.168 1
Cu 259.588 188.952 893.168 1
Cu 258.911 189.336 893.168 1
Cu 258.21 189.679 893.168 1
Cu 257.488 189.979 893.168 1
Cu 256.748 190.234 893.168 1
Cu 255.992 190.445 893.168 1
Cu 255.224 190.609 893.168 1
Cu 254.447 190.727 893.168 1
Cu 253.664 190.798 893.168 1
Cu 252.878 190.822 893.168 1
Cu 252.091 190.798 893.168 1
Cu 251.308 190.727 893.168 1
Cu 250.531 190.609 893.168 1
Cu 249.763 190.445 893.168 1
Cu 249.007 190.234 893.168 1
Cu 248.267 189.979 893.168 1
Cu 247.545 189.679 893.168 1
Cu 246.844 189.336 893.168 1
Cu 246.167 188.952 893.168 1
Cu 245.516 188.528 893.168 1
Cu 244.894 188.066 893.168 1
Cu 244.304 187.567 893.168 1
Cu 243.748 187.033 893.168 1
Cu 243.525 186.467 893.168 1
Cu 243.525 185.871 893.168 1
Cu 243.525 185.247 893.168 1
Cu 243.525 184.598 893.168 1
Cu 243.525 183.925 893.168 1
Cu 243.525 183.233 893.168 1
Cu 243.525 182.523 893.168 1
Cu 243.525 181.798 893.168 1
Cu 243.525 181.062 893.168 1
Cu 243.525 180.317 893.168 1
Cu 243.525 179.566 893.168 1
Cu 243.525 178.811 893.168 1
Cu 243.525 178.057 893.168 1
Cu 243.525 177.306 893.168 1
Cu 243.525 176.561 893.168 1
Cu 243.525 175.824 893.168 1
Cu 243.525 175.1 893.168 1
Cu 243.525 174.39 893.168 1
Cu 243.525 173.698 893.168 1
Cu 243.525 173.025 893.168 1
Cu 243.525 172.376 893.168 1
Cu 243.525 171.752 893.168 1
Cu 243.525 171.156 893.168 1
Cu 243.748 170.59 893.168 1
Cu 244.304 170.056 893.168 1
Cu 244.894 169.557 893.168 1
Cu 245.516 169.095 893.168 1
Cu 246.167 168.67 893.168 1
Cu 246.844 168.286 893.168 1
Cu 247.545 167.944 893.168 1
Cu 248.267 167.644 893.168 1
Cu 249.007 167.389 893.168 1
Cu 249.763 167.178 893.168 1
Cu 250.531 167.014 893.168 1
Cu 251.308 166.895 893.168 1
Cu 252.091 166.824 893.168 1
Cu 252.878 166.801 893.168 1
Cu 253.664 166.824 893.168 1
Cu 254.447 166.895 893.168 1
Cu 255.224 167.014 893.168 1
Cu 255.992 167.178 893.168 1
Cu 256.748 167.389 893.168 1
Cu 257.488 167.644 893.168 1
Cu 258.21 167.944 893.168 1
Cu 258.911 168.286 893.168 1
Cu 259.588 168.67 893.168 1
Cu 260.239 169.095 893.168 1
Cu 260.861 169.557 893.168 1
Cu 261.451 170.056 893.168 1
Cu 262.007 170.59 893.168 1
Cu 262.23 171.156 893.168 1
Cu 262.23 171.752 893.168 1
Cu 262.23 172.376 893.168 1
Cu 262.23 173.025 893.168 1
Cu 262.23 173.698 893.168 1
Cu 262.23 174.39 893.168 1
Cu 262.23 175.1 893.168 1
Cu 262.23 175.824 893.168 1
Cu 262.23 176.561 893.168 1
Cu 262.23 177.306 893.168 1
Cu 262.23 178.057 893.168 1
Cu 262.23 178.811 893.168 1
Cu 261.838 178.811 898 1
Cu 261.838 179.534 898 1
Cu 261.838 180.254 898 1
Cu 261.838 180.968 898 1
Cu 261.838 181.673 898 1
Cu 261.838 182.368 898 1
Cu 261.838 183.048 898 1
Cu 261.838 183.711 898 1
Cu 261.838 184.355 898 1
Cu 261.838 184.978 898 1
Cu 261.838 185.576 898 1
Cu 261.838 186.147 898 1
Cu 261.625 186.689 898 1
Cu 261.092 187.2 898 1
Cu 260.527 187.678 898 1
Cu 259.931 188.122 898 1
Cu 259.307 188.528 898 1
Cu 258.659 188.896 898 1
Cu 257.987 189.224 898 1
Cu 257.295 189.511 898 1
Cu 256.586 189.756 898 1
Cu 255.862 189.958 898 1
Cu 255.126 190.116 898 1
Cu 254.382 190.229 898 1
Cu 253.631 190.297 898 1
Cu 252.878 190.319 898 1
Cu 252.124 190.297 898 1
Cu 251.374 190.229 898 1
Cu 250.629 190.116 898 1
Cu 249.893 189.958 898 1
Cu 249.169 189.756 898 1
Cu 248.46 189.511 898 1
Cu 247.768 189.224 898 1
Cu 247.096 188.896 898 1
Cu 246.448 188.528 898 1
Cu 245.824 188.122 898 1
Cu 245.228 187.678 898 1
Cu 244.663 187.2 898 1
Cu 244.13 186.689 898 1
Cu 243.917 186.147 898 1
Cu 243.917 185.576 898 1
Cu 243.917 184.978 898 1
Cu 243.917 184.355 898 1
Cu 243.917 183.711 898 1
Cu 243.917 183.048 898 1
Cu 243.917 182.368 898 1
Cu 243.917 181.673 898 1
Cu 243.917 180.968 898 1
Cu 243.917 180.254 898 1
Cu 243.917 179.534 898 1
Cu 243.917 178.811 898 1
Cu 243.917 178.089 898 1
Cu 243.917 177.369 898 1
Cu 243.917 176.655 898 1
Cu 243.917 175.949 898 1
Cu 243.917 175.255 898 1
Cu 243.917 174.575 898 1
Cu 243.917 173.912 898 1
Cu 243.917 173.267 898 1
Cu 243.917 172.645 898 1
Cu 243.917 172.047 898 1
Cu 243.917 171.476 898 1
Cu 244.13 170.934 898 1
Cu 244.663 170.422 898 1
Cu 245.228 169.944 898 1
Cu 245.824 169.501 898 1
Cu 246.448 169.095 898 1
Cu 247.096 168.727 898 1
Cu 247.768 168.399 898 1
Cu 248.46 168.112 898 1
Cu 249.169 167.867 898 1
Cu 249.893 167.665 898 1
Cu 250.629 167.507 898 1
Cu 251.374 167.394 898 1
Cu 252.124 167.326 898 1
Cu 252.878 167.303 898 1
Cu 253.631 167.326 898 1
Cu 254.382 167.394 898 1
Cu 255.126 167.507 898 1
Cu 255.862 167.665 898 1
Cu 256.586 167.867 898 1
Cu 257.295 168.112 898 1
Cu 257.987 168.399 898 1
Cu 258.659 168.727 898 1
Cu 259.307 169.095 898 1
Cu 259.931 169.501 898 1
Cu 260.527 169.944 898 1
Cu 261.092 170.422 898 1
Cu 261.625 170.934 898 1
Cu 261.838 171.476 898 1
Cu 261.838 172.047 898 1
Cu 261.838 172.645 898 1
Cu 261.838 173.267 898 1
Cu 261.838 173.912 898 1
Cu 261.838 174.575 898 1
Cu 261.838 175.255 898 1
Cu 261.838 175.949 898 1
Cu 261.838 176.655 898 1
Cu 261.838 177.369 898 1
Cu 261.838 178.089 898 1
Cu 261.838 178.811 898 1
Cu 261.658 178.811 900.394 1
Cu 261.658 179.519 900.394 1
Cu 261.658 180.225 900.394 1
Cu 261.658 180.924 900.394 1
Cu 261.658 181.616 900.394 1
Cu 261.658 182.296 900.394 1
Cu 261.658 182.963 900.394 1
Cu 261.658 183.613 900.394 1
Cu 261.658 184.244 900.394 1
Cu 261.658 184.854 900.394 1
Cu 261.658 185.44 900.394 1
Cu 261.658 185.999 900.394 1
Cu 261.449 186.531 900.394 1
Cu 260.927 187.032 900.394 1
Cu 260.373 187.5 900.394 1
Cu 259.789 187.934 900.394 1
Cu 259.178 188.333 900.394 1
Cu 258.542 188.693 900.394 1
Cu 257.884 189.015 900.394 1
Cu 257.206 189.296 900.394 1
Cu 256.511 189.536 900.394 1
Cu 255.802 189.734 900.394 1
Cu 255.081 189.888 900.394 1
Cu 254.351 189.999 900.394 1
Cu 253.616 190.066 900.394 1
Cu 252.878 190.088 900.394 1
Cu 252.139 190.066 900.394 1
Cu 251.404 189.999 900.394 1
Cu 250.674 189.888 900.394 1
Cu 249.953 189.734 900.394 1
Cu 249.244 189.536 900.394 1
Cu 248.549 189.296 900.394 1
Cu 247.871 189.015 900.394 1
Cu 247.213 188.693 900.394 1
Cu 246.577 188.333 900.394 1
Cu 245.966 187.934 900.394 1
Cu 245.382 187.5 900.394 1
Cu 244.828 187.032 900.394 1
Cu 244.306 186.531 900.394 1
Cu 244.097 185.999 900.394 1
Cu 244.097 185.44 900.394 1
Cu 244.097 184.854 900.394 1
Cu 244.097 184.244 900.394 1
Cu 244.097 183.613 900.394 1
Cu 244.097 182.963 900.394 1
Cu 244.097 182.296 900.394 1
Cu 244.097 181.616 900.394 1
Cu 244.097 180.924 900.394 1
Cu 244.097 180.225 900.394 1
Cu 244.097 179.519 900.394 1
Cu 244.097 178.811 900.394 1
Cu 244.097 178.103 900.394 1
Cu 244.097 177.398 900.394 1
Cu 244.097 176.698 900.394 1
Cu 244.097 176.007 900.394 1
Cu 244.097 175.327 900.394 1
Cu 244.097 174.66 900.394 1
Cu 244.097 174.01 900.394 1
Cu 244.097 173.379 900.394 1
Cu 244.097 172.769 900.394 1
Cu 244.097 172.183 900.394 1
Cu 244.097 171.623 900.394 1
Cu 244.306 171.092 900.394 1
Cu 244.828 170.591 900.394 1
Cu 245.382 170.123 900.394 1
Cu 245.966 169.688 900.394 1
Cu 246.577 169.29 900.394 1
Cu 247.213 168.93 900.394 1
Cu 247.871 168.608 900.394 1
Cu 248.549 168.327 900.394 1
Cu 249.244 168.087 900.394 1
Cu 249.953 167.889 900.394 1
Cu 250.674 167.735 900.394 1
Cu 251.404 167.624 900.394 1
Cu 252.139 167.557 900.394 1
Cu 252.878 167.535 900.394 1
Cu 253.616 167.557 900.394 1
Cu 254.351 167.624 900.394 1
Cu 255.081 167.735 900.394 1
Cu 255.802 167.889 900.394 1
Cu 256.511 168.087 900.394 1
Cu 257.206 168.327 900.394 1
Cu 257.884 168.608 900.394 1
Cu 258.542 168.93 900.394 1
Cu 259.178 169.29 900.394 1
Cu 259.789 169.688 900.394 1
Cu 260.373 170.123 900.394 1
Cu 260.927 170.591 900.394 1
Cu 261.449 171.092 900.394 1
Cu 261.658 171.623 900.394 1
Cu 261.658 172.183 900.394 1
Cu 261.658 172.769 900.394 1
Cu 261.658 173.379 900.394 1
Cu 261.658 174.01 900.394 1
Cu 261.658 174.66 900.394 1
Cu 261.658 175.327 900.394 1
Cu 261.658 176.007 900.394 1
Cu 261.658 176.698 900.394 1
Cu 261.658 177.398 900.394 1
Cu 261.658 178.103 900.394 1
Cu 261.658 178.811 900.394 1
Cu 261.354 178.811 901.89 1
Cu 261.354 179.495 901.89 1
Cu 261.354 180.176 901.89 1
Cu 261.354 180.851 901.89 1
Cu 261.354 181.519 901.89 1
Cu 261.354 182.176 901.89 1
Cu 261.354 182.819 901.89 1
Cu 261.354 183.447 901.89 1
Cu 261.354 184.056 901.89 1
Cu 261.354 184.645 901.89 1
Cu 261.354 185.21 901.89 1
Cu 261.354 185.751 901.89 1
Cu 261.153 186.264 901.89 1
Cu 260.649 186.747 901.89 1
Cu 260.114 187.2 901.89 1
Cu 259.55 187.619 901.89 1
Cu 258.96 188.003 901.89 1
Cu 258.346 188.351 901.89 1
Cu 257.711 188.662 901.89 1
Cu 257.057 188.934 901.89 1
Cu 256.386 189.165 901.89 1
Cu 255.701 189.356 901.89 1
Cu 255.005 189.505 901.89 1
Cu 254.3 189.612 901.89 1
Cu 253.59 189.677 901.89 1
Cu 252.878 189.698 901.89 1
Cu 252.165 189.677 901.89 1
Cu 251.455 189.612 901.89 1
Cu 250.75 189.505 901.89 1
Cu 250.054 189.356 901.89 1
Cu 249.37 189.165 901.89 1
Cu 248.699 188.934 901.89 1
Cu 248.044 188.662 901.89 1
Cu 247.409 188.351 901.89 1
Cu 246.795 188.003 901.89 1
Cu 246.205 187.619 901.89 1
Cu 245.641 187.2 901.89 1
Cu 245.106 186.747 901.89 1
Cu 244.602 186.264 901.89 1
Cu 244.401 185.751 901.89 1
Cu 244.401 185.21 901.89 1
Cu 244.401 184.645 901.89 1
Cu 244.401 184.056 901.89 1
Cu 244.401 183.447 901.89 1
Cu 244.401 182.819 901.89 1
Cu 244.401 182.176 901.89 1
Cu 244.401 181.519 901.89 1
Cu 244.401 180.851 901.89 1
Cu 244.401 180.176 901.89 1
Cu 244.401 179.495 901.89 1
Cu 244.401 178.811 901.89 1
Cu 244.401 178.128 901.89 1
Cu 244.401 177.447 901.89 1
Cu 244.401 176.771 901.89 1
Cu 244.401 176.104 901.89 1
Cu 244.401 175.447 901.89 1
Cu 244.401 174.804 901.89 1
Cu 244.401 174.176 901.89 1
Cu 244.401 173.567 901.89 1
Cu 244.401 172.978 901.89 1
Cu 244.401 172.412 901.89 1
Cu 244.401 171.872 901.89 1
Cu 244.602 171.359 901.89 1
Cu 245.106 170.875 901.89 1
Cu 245.641 170.423 901.89 1
Cu 246.205 170.004 901.89 1
Cu 246.795 169.619 901.89 1
Cu 247.409 169.271 901.89 1
Cu 248.044 168.961 901.89 1
Cu 248.699 168.689 901.89 1
Cu 249.37 168.458 901.89 1
Cu 250.054 168.267 901.89 1
Cu 250.75 168.118 901.89 1
Cu 251.455 168.011 901.89 1
Cu 252.165 167.946 901.89 1
Cu 252.878 167.925 901.89 1
Cu 253.59 167.946 901.89 1
Cu 254.3 168.011 901.89 1
Cu 255.005 168.118 901.89 1
Cu 255.701 168.267 901.89 1
Cu 256.386 168.458 901.89 1
Cu 257.057 168.689 901.89 1
Cu 257.711 168.961 901.89 1
Cu 258.346 169.271 901.89 1
Cu 258.96 169.619 901.89 1
Cu 259.55 170.004 901.89 1
Cu 260.114 170.423 901.89 1
Cu 260.649 170.875 901.89 1
Cu 261.153 171.359 901.89 1
Cu 261.354 171.872 901.89 1
Cu 261.354 172.412 901.89 1
Cu 261.354 172.978 901.89 1
Cu 261.354 173.567 901.89 1
Cu 261.354 174.176 901.89 1
Cu 261.354 174.804 901.89 1
Cu 261.354 175.447 901.89 1
Cu 261.354 176.104 901.89 1
Cu 261.354 176.771 901.89 1
Cu 261.354 177.447 901.89 1
Cu 261.354 178.128 901.89 1
Cu 261.354 178.811 901.89 1
Cu 260.965 178.811 903.166 1
Cu 260.965 179.464 903.166 1
Cu 260.965 180.113 903.166 1
Cu 260.965 180.758 903.166 1
Cu 260.965 181.395 903.166 1
Cu 260.965 182.021 903.166 1
Cu 260.965 182.635 903.166 1
Cu 260.965 183.234 903.166 1
Cu 260.965 183.815 903.166 1
Cu 260.965 184.377 903.166 1
Cu 260.965 184.917 903.166 1
Cu 260.965 185.432 903.166 1
Cu 260.773 185.922 903.166 1
Cu 260.292 186.383 903.166 1
Cu 259.781 186.815 903.166 1
Cu 259.244 187.215 903.166 1
Cu 258.681 187.581 903.166 1
Cu 258.095 187.914 903.166 1
Cu 257.489 188.21 903.166 1
Cu 256.865 188.469 903.166 1
Cu 256.224 188.69 903.166 1
Cu 255.571 188.872 903.166 1
Cu 254.907 189.014 903.166 1
Cu 254.235 189.116 903.166 1
Cu 253.558 189.178 903.166 1
Cu 252.878 189.198 903.166 1
Cu 252.197 189.178 903.166 1
Cu 251.52 189.116 903.166 1
Cu 250.848 189.014 903.166 1
Cu 250.184 188.872 903.166 1
Cu 249.531 188.69 903.166 1
Cu 248.89 188.469 903.166 1
Cu 248.266 188.21 903.166 1
Cu 247.66 187.914 903.166 1
Cu 247.074 187.581 903.166 1
Cu 246.511 187.215 903.166 1
Cu 245.974 186.815 903.166 1
Cu 245.463 186.383 903.166 1
Cu 244.982 185.922 903.166 1
Cu 244.79 185.432 903.166 1
Cu 244.79 184.917 903.166 1
Cu 244.79 184.377 903.166 1
Cu 244.79 183.815 903.166 1
Cu 244.79 183.234 903.166 1
Cu 244.79 182.635 903.166 1
Cu 244.79 182.021 903.166 1
Cu 244.79 181.395 903.166 1
Cu 244.79 180.758 903.166 1
Cu 244.79 180.113 903.166 1
Cu 244.79 179.464 903.166 1
Cu 244.79 178.811 903.166 1
Cu 244.79 178.159 903.166 1
Cu 244.79 177.51 903.166 1
Cu 244.79 176.865 903.166 1
Cu 244.79 176.228 903.166 1
Cu 244.79 175.602 903.166 1
Cu 244.79 174.988 903.166 1
Cu 244.79 174.389 903.166 1
Cu 244.79 173.807 903.166 1
Cu 244.79 173.246 903.166 1
Cu 244.79 172.706 903.166 1
Cu 244.79 172.191 903.166 1
Cu 244.982 171.701 903.166 1
Cu 245.463 171.24 903.166 1
Cu 245.974 170.808 903.166 1
Cu 246.511 170.408 903.166 1
Cu 247.074 170.041 903.166 1
Cu 247.66 169.709 903.166 1
Cu 248.266 169.413 903.166 1
Cu 248.89 169.154 903.166 1
Cu 249.531 168.933 903.166 1
Cu 250.184 168.751 903.166 1
Cu 250.848 168.608 903.166 1
Cu 251.52 168.506 903.166 1
Cu 252.197 168.445 903.166 1
Cu 252.878 168.424 903.166 1
Cu 253.558 168.445 903.166 1
Cu 254.235 168.506 903.166 1
Cu 254.907 168.608 903.166 1
Cu 255.571 168.751 903.166 1
Cu 256.224 168.933 903.166 1
Cu 256.865 169.154 903.166 1
Cu 257.489 169.413 903.166 1
Cu 258.095 169.709 903.166 1
Cu 258.681 170.041 903.166 1
Cu 259.244 170.408 903.166 1
Cu 259.781 170.808 903.166 1
Cu 260.292 171.24 903.166 1
Cu 260.773 171.701 903.166 1
Cu 260.965 172.191 903.166 1
Cu 260.965 172.706 903.166 1
Cu 260.965 173.246 903.166 1
Cu 260.965 173.807 903.166 1
Cu 260.965 174.389 903.166 1
Cu 260.965 174.988 903.166 1
Cu 260.965 175.602 903.166 1
Cu 260.965 176.228 903.166 1
Cu 260.965 176.865 903.166 1
Cu 260.965 177.51 903.166 1
Cu 260.965 178.159 903.166 1
Cu 260.965 178.811 903.166 1
Cu 260.495 178.811 904.319 1
Cu 260.495 179.426 904.319 1
Cu 260.495 180.038 904.319 1
Cu 260.495 180.645 904.319 1
Cu 260.495 181.244 904.319 1
Cu 260.495 181.835 904.319 1
Cu 260.495 182.413 904.319 1
Cu 260.495 182.977 904.319 1
Cu 260.495 183.525 904.319 1
Cu 260.495 184.054 904.319 1
Cu 260.495 184.562 904.319 1
Cu 260.495 185.048 904.319 1
Cu 260.314 185.509 904.319 1
Cu 259.861 185.943 904.319 1
Cu 259.38 186.35 904.319 1
Cu 258.874 186.726 904.319 1
Cu 258.344 187.072 904.319 1
Cu 257.792 187.385 904.319 1
Cu 257.221 187.664 904.319 1
Cu 256.633 187.908 904.319 1
Cu 256.03 188.116 904.319 1
Cu 255.415 188.287 904.319 1
Cu 254.789 188.422 904.319 1
Cu 254.156 188.518 904.319 1
Cu 253.518 188.576 904.319 1
Cu 252.878 188.595 904.319 1
Cu 252.237 188.576 904.319 1
Cu 251.599 188.518 904.319 1
Cu 250.966 188.422 904.319 1
Cu 250.34 188.287 904.319 1
Cu 249.725 188.116 904.319 1
Cu 249.122 187.908 904.319 1
Cu 248.534 187.664 904.319 1
Cu 247.963 187.385 904.319 1
Cu 247.411 187.072 904.319 1
Cu 246.881 186.726 904.319 1
Cu 246.375 186.35 904.319 1
Cu 245.894 185.943 904.319 1
Cu 245.441 185.509 904.319 1
Cu 245.26 185.048 904.319 1
Cu 245.26 184.562 904.319 1
Cu 245.26 184.054 904.319 1
Cu 245.26 183.525 904.319 1
Cu 245.26 182.977 904.319 1
Cu 245.26 182.413 904.319 1
Cu 245.26 181.835 904.319 1
Cu 245.26 181.244 904.319 1
Cu 245.26 180.645 904.319 1
Cu 245.26 180.038 904.319 1
Cu 245.26 179.426 904.319 1
Cu 245.26 178.811 904.319 1
Cu 245.26 178.197 904.319 1
Cu 245.26 177.585 904.319 1
Cu 245.26 176.978 904.319 1
Cu 245.26 176.378 904.319 1
Cu 245.26 175.788 904.319 1
Cu 245.26 175.21 904.319 1
Cu 245.26 174.646 904.319 1
Cu 245.26 174.098 904.319 1
Cu 245.26 173.569 904.319 1
Cu 245.26 173.061 904.319 1
Cu 245.26 172.575 904.319 1
Cu 245.441 172.114 904.319 1
Cu 245.894 171.68 904.319 1
Cu 246.375 171.273 904.319 1
Cu 246.881 170.896 904.319 1
Cu 247.411 170.551 904.319 1
Cu 247.963 170.238 904.319 1
Cu 248.534 169.959 904.319 1
Cu 249.122 169.715 904.319 1
Cu 249.725 169.507 904.319 1
Cu 250.34 169.335 904.319 1
Cu 250.966 169.201 904.319 1
Cu 251.599 169.105 904.319 1
Cu 252.237 169.047 904.319 1
Cu 252.878 169.028 904.319 1
Cu 253.518 169.047 904.319 1
Cu 254.156 169.105 904.319 1
Cu 254.789 169.201 904.319 1
Cu 255.415 169.335 904.319 1
Cu 256.03 169.507 904.319 1
Cu 256.633 169.715 904.319 1
Cu 257.221 169.959 904.319 1
Cu 257.792 170.238 904.319 1
Cu 258.344 170.551 904.319 1
Cu 258.874 170.896 904.319 1
Cu 259.38 171.273 904.319 1
Cu 259.861 171.68 904.319 1
Cu 260.314 172.114 904.319 1
Cu 260.495 172.575 904.319 1
Cu 260.495 173.061 904.319 1
Cu 260.495 173.569 904.319 1
Cu 260.495 174.098 904.319 1
Cu 260.495 174.646 904.319 1
Cu 260.495 175.21 904.319 1
Cu 260.495 175.788 904.319 1
Cu 260.495 176.378 904.319 1
Cu 260.495 176.978 904.319 1
Cu 260.495 177.585 904.319 1
Cu 260.495 178.197 904.319 1
Cu 260.495 178.811 904.319 1
Cu 259.939 178.811 905.387 1
Cu 259.939 179.381 905.387 1
Cu 259.939 179.948 905.387 1
Cu 259.939 180.511 905.387 1
Cu 259.939 181.067 905.387 1
Cu 259.939 181.614 905.387 1
Cu 259.939 182.15 905.387 1
Cu 259.939 182.673 905.387 1
Cu 259.939 183.181 905.387 1
Cu 259.939 183.671 905.387 1
Cu 259.939 184.142 905.387 1
Cu 259.939 184.592 905.387 1
Cu 259.771 185.02 905.387 1
Cu 259.351 185.423 905.387 1
Cu 258.906 185.799 905.387 1
Cu 258.436 186.149 905.387 1
Cu 257.945 186.469 905.387 1
Cu 257.433 186.759 905.387 1
Cu 256.904 187.017 905.387 1
Cu 256.359 187.244 905.387 1
Cu 255.8 187.437 905.387 1
Cu 255.229 187.596 905.387 1
Cu 254.65 187.72 905.387 1
Cu 254.063 187.809 905.387 1
Cu 253.471 187.863 905.387 1
Cu 252.878 187.881 905.387 1
Cu 252.284 187.863 905.387 1
Cu 251.692 187.809 905.387 1
Cu 251.105 187.72 905.387 1
Cu 250.526 187.596 905.387 1
Cu 249.955 187.437 905.387 1
Cu 249.396 187.244 905.387 1
Cu 248.851 187.017 905.387 1
Cu 248.322 186.759 905.387 1
Cu 247.81 186.469 905.387 1
Cu 247.319 186.149 905.387 1
Cu 246.849 185.799 905.387 1
Cu 246.404 185.423 905.387 1
Cu 245.984 185.02 905.387 1
Cu 245.816 184.592 905.387 1
Cu 245.816 184.142 905.387 1
Cu 245.816 183.671 905.387 1
Cu 245.816 183.181 905.387 1
Cu 245.816 182.673 905.387 1
Cu 245.816 182.15 905.387 1
Cu 245.816 181.614 905.387 1
Cu 245.816 181.067 905.387 1
Cu 245.816 180.511 905.387 1
Cu 245.816 179.948 905.387 1
Cu 245.816 179.381 905.387 1
Cu 245.816 178.811 905.387 1
Cu 245.816 178.242 905.387 1
Cu 245.816 177.675 905.387 1
Cu 245.816 177.112 905.387 1
Cu 245.816 176.556 905.387 1
Cu 245.816 176.009 905.387 1
Cu 245.816 175.473 905.387 1
Cu 245.816 174.95 905.387 1
Cu 245.816 174.442 905.387 1
Cu 245.816 173.952 905.387 1
Cu 245.816 173.481 905.387 1
Cu 245.816 173.03 905.387 1
Cu 245.984 172.603 905.387 1
Cu 246.404 172.2 905.387 1
Cu 246.849 171.823 905.387 1
Cu 247.319 171.474 905.387 1
Cu 247.81 171.154 905.387 1
Cu 248.322 170.864 905.387 1
Cu 248.851 170.605 905.387 1
Cu 249.396 170.379 905.387 1
Cu 249.955 170.186 905.387 1
Cu 250.526 170.027 905.387 1
Cu 251.105 169.903 905.387 1
Cu 251.692 169.814 905.387 1
Cu 252.284 169.76 905.387 1
Cu 252.878 169.742 905.387 1
Cu 253.471 169.76 905.387 1
Cu 254.063 169.814 905.387 1
Cu 254.65 169.903 905.387 1
Cu 255.229 170.027 905.387 1
Cu 255.8 170.186 905.387 1
Cu 256.359 170.379 905.387 1
Cu 256.904 170.605 905.387 1
Cu 257.433 170.864 905.387 1
Cu 257.945 171.154 905.387 1
Cu 258.436 171.474 905.387 1
Cu 258.906 171.823 905.387 1
Cu 259.351 172.2 905.387 1
Cu 259.771 172.603 905.387 1
Cu 259.939 173.03 905.387 1
Cu 259.939 173.481 905.387 1
Cu 259.939 173.952 905.387 1
Cu 259.939 174.442 905.387 1
Cu 259.939 174.95 905.387 1
Cu 259.939 175.473 905.387 1
Cu 259.939 176.009 905.387 1
Cu 259.939 176.556 905.387 1
Cu 259.939 177.112 905.387 1
Cu 259.939 177.675 905.387 1
Cu 259.939 178.242 905.387 1
Cu 259.939 178.811 905.387 1
Cu 259.282 178.811 906.392 1
Cu 259.282 179.328 906.392 1
Cu 259.282 179.842 906.392 1
Cu 259.282 180.353 906.392 1
Cu 259.282 180.857 906.392 1
Cu 259.282 181.353 906.392 1
Cu 259.282 181.839 906.392 1
Cu 259.282 182.314 906.392 1
Cu 259.282 182.774 906.392 1
Cu 259.282 183.219 906.392 1
Cu 259.282 183.646 906.392 1
Cu 259.282 184.055 906.392 1
Cu 259.13 184.442 906.392 1
Cu 258.749 184.808 906.392 1
Cu 258.345 185.149 906.392 1
Cu 257.919 185.466 906.392 1
Cu 257.473 185.756 906.392 1
Cu 257.01 186.019 906.392 1
Cu 256.529 186.254 906.392 1
Cu 256.035 186.459 906.392 1
Cu 255.528 186.634 906.392 1
Cu 255.011 186.778 906.392 1
Cu 254.485 186.891 906.392 1
Cu 253.953 186.972 906.392 1
Cu 253.416 187.021 906.392 1
Cu 252.878 187.037 906.392 1
Cu 252.339 187.021 906.392 1
Cu 251.803 186.972 906.392 1
Cu 251.27 186.891 906.392 1
Cu 250.744 186.778 906.392 1
Cu 250.227 186.634 906.392 1
Cu 249.72 186.459 906.392 1
Cu 249.226 186.254 906.392 1
Cu 248.745 186.019 906.392 1
Cu 248.282 185.756 906.392 1
Cu 247.836 185.466 906.392 1
Cu 247.41 185.149 906.392 1
Cu 247.006 184.808 906.392 1
Cu 246.625 184.442 906.392 1
Cu 246.473 184.055 906.392 1
Cu 246.473 183.646 906.392 1
Cu 246.473 183.219 906.392 1
Cu 246.473 182.774 906.392 1
Cu 246.473 182.314 906.392 1
Cu 246.473 181.839 906.392 1
Cu 246.473 181.353 906.392 1
Cu 246.473 180.857 906.392 1
Cu 246.473 180.353 906.392 1
Cu 246.473 179.842 906.392 1
Cu 246.473 179.328 906.392 1
Cu 246.473 178.811 906.392 1
Cu 246.473 178.295 906.392 1
Cu 246.473 177.78 906.392 1
Cu 246.473 177.27 906.392 1
Cu 246.473 176.766 906.392 1
Cu 246.473 176.27 906.392 1
Cu 246.473 175.783 906.392 1
Cu 246.473 175.309 906.392 1
Cu 246.473 174.849 906.392 1
Cu 246.473 174.404 906.392 1
Cu 246.473 173.977 906.392 1
Cu 246.473 173.568 906.392 1
Cu 246.625 173.181 906.392 1
Cu 247.006 172.815 906.392 1
Cu 247.41 172.474 906.392 1
Cu 247.836 172.157 906.392 1
Cu 248.282 171.866 906.392 1
Cu 248.745 171.603 906.392 1
Cu 249.226 171.369 906.392 1
Cu 249.72 171.164 906.392 1
Cu 250.227 170.989 906.392 1
Cu 250.744 170.844 906.392 1
Cu 251.27 170.732 906.392 1
Cu 251.803 170.651 906.392 1
Cu 252.339 170.602 906.392 1
Cu 252.878 170.586 906.392 1
Cu 253.416 170.602 906.392 1
Cu 253.953 170.651 906.392 1
Cu 254.485 170.732 906.392 1
Cu 255.011 170.844 906.392 1
Cu 255.528 170.989 906.392 1
Cu 256.035 171.164 906.392 1
Cu 256.529 171.369 906.392 1
Cu 257.01 171.603 906.392 1
Cu 257.473 171.866 906.392 1
Cu 257.919 172.157 906.392 1
Cu 258.345 172.474 906.392 1
Cu 258.749 172.815 906.392 1
Cu 259.13 173.181 906.392 1
Cu 259.282 173.568 906.392 1
Cu 259.282 173.977 906.392 1
Cu 259.282 174.404 906.392 1
Cu 259.282 174.849 906.392 1
Cu 259.282 175.309 906.392 1
Cu 259.282 175.783 906.392 1
Cu 259.282 176.27 906.392 1
Cu 259.282 176.766 906.392 1
Cu 259.282 177.27 906.392 1
Cu 259.282 177.78 906.392 1
Cu 259.282 178.295 906.392 1
Cu 259.282 178.811 906.392 1
Cu 258.495 178.811 907.349 1
Cu 258.495 179.264 907.349 1
Cu 258.495 179.716 907.349 1
Cu 258.495 180.163 907.349 1
Cu 258.495 180.606 907.349 1
Cu 258.495 181.041 907.349 1
Cu 258.495 181.467 907.349 1
Cu 258.495 181.883 907.349 1
Cu 258.495 182.287 907.349 1
Cu 258.495 182.677 907.349 1
Cu 258.495 183.052 907.349 1
Cu 258.495 183.41 907.349 1
Cu 258.362 183.75 907.349 1
Cu 258.028 184.071 907.349 1
Cu 257.673 184.371 907.349 1
Cu 257.3 184.648 907.349 1
Cu 256.909 184.903 907.349 1
Cu 256.502 185.134 907.349 1
Cu 256.081 185.34 907.349 1
Cu 255.647 185.52 907.349 1
Cu 255.202 185.673 907.349 1
Cu 254.749 185.8 907.349 1
Cu 254.287 185.899 907.349 1
Cu 253.82 185.969 907.349 1
Cu 253.35 186.012 907.349 1
Cu 252.878 186.026 907.349 1
Cu 252.405 186.012 907.349 1
Cu 251.935 185.969 907.349 1
Cu 251.468 185.899 907.349 1
Cu 251.007 185.8 907.349 1
Cu 250.553 185.673 907.349 1
Cu 250.108 185.52 907.349 1
Cu 249.674 185.34 907.349 1
Cu 249.253 185.134 907.349 1
Cu 248.846 184.903 907.349 1
Cu 248.455 184.648 907.349 1
Cu 248.082 184.371 907.349 1
Cu 247.727 184.071 907.349 1
Cu 247.393 183.75 907.349 1
Cu 247.26 183.41 907.349 1
Cu 247.26 183.052 907.349 1
Cu 247.26 182.677 907.349 1
Cu 247.26 182.287 907.349 1
Cu 247.26 181.883 907.349 1
Cu 247.26 181.467 907.349 1
Cu 247.26 181.041 907.349 1
Cu 247.26 180.606 907.349 1
Cu 247.26 180.163 907.349 1
Cu 247.26 179.716 907.349 1
Cu 247.26 179.264 907.349 1
Cu 247.26 178.811 907.349 1
Cu 247.26 178.358 907.349 1
Cu 247.26 177.907 907.349 1
Cu 247.26 177.459 907.349 1
Cu 247.26 177.017 907.349 1
Cu 247.26 176.582 907.349 1
Cu 247.26 176.155 907.349 1
Cu 247.26 175.739 907.349 1
Cu 247.26 175.336 907.349 1
Cu 247.26 174.945 907.349 1
Cu 247.26 174.571 907.349 1
Cu 247.26 174.212 907.349 1
Cu 247.393 173.872 907.349 1
Cu 247.727 173.552 907.349 1
Cu 248.082 173.252 907.349 1
Cu 248.455 172.974 907.349 1
Cu 248.846 172.72 907.349 1
Cu 249.253 172.489 907.349 1
Cu 249.674 172.283 907.349 1
Cu 250.108 172.103 907.349 1
Cu 250.553 171.95 907.349 1
Cu 251.007 171.823 907.349 1
Cu 251.468 171.724 907.349 1
Cu 251.935 171.653 907.349 1
Cu 252.405 171.611 907.349 1
Cu 252.878 171.596 907.349 1
Cu 253.35 171.611 907.349 1
Cu 253.82 171.653 907.349 1
Cu 254.287 171.724 907.349 1
Cu 254.749 171.823 907.349 1
Cu 255.202 171.95 907.349 1
Cu 255.647 172.103 907.349 1
Cu 256.081 172.283 907.349 1
Cu 256.502 172.489 907.349 1
Cu 256.909 172.72 907.349 1
Cu 257.3 172.974 907.349 1
Cu 257.673 173.252 907.349 1
Cu 258.028 173.552 907.349 1
Cu 258.362 173.872 907.349 1
Cu 258.495 174.212 907.349 1
Cu 258.495 174.571 907.349 1
Cu 258.495 174.945 907.349 1
Cu 258.495 175.336 907.349 1
Cu 258.495 175.739 907.349 1
Cu 258.495 176.155 907.349 1
Cu 258.495 176.582 907.349 1
Cu 258.495 177.017 907.349 1
Cu 258.495 177.459 907.349 1
Cu 258.495 177.907 907.349 1
Cu 258.495 178.358 907.349 1
Cu 258.495 178.811 907.349 1
Cu 257.519 178.811 908.265 1
Cu 257.519 179.186 908.265 1
Cu 257.519 179.559 908.265 1
Cu 257.519 179.928 908.265 1
Cu 257.519 180.294 908.265 1
Cu 257.519 180.653 908.265 1
Cu 257.519 181.006 908.265 1
Cu 257.519 181.349 908.265 1
Cu 257.519 181.683 908.265 1
Cu 257.519 182.005 908.265 1
Cu 257.519 182.315 908.265 1
Cu 257.519 182.611 908.265 1
Cu 257.409 182.892 908.265 1
Cu 257.133 183.157 908.265 1
Cu 256.84 183.404 908.265 1
Cu 256.531 183.634 908.265 1
Cu 256.208 183.844 908.265 1
Cu 255.872 184.035 908.265 1
Cu 255.524 184.205 908.265 1
Cu 255.166 184.354 908.265 1
Cu 254.798 184.481 908.265 1
Cu 254.423 184.585 908.265 1
Cu 254.042 184.667 908.265 1
Cu 253.657 184.725 908.265 1
Cu 253.268 184.761 908.265 1
Cu 252.878 184.772 908.265 1
Cu 252.487 184.761 908.265 1
Cu 252.098 184.725 908.265 1
Cu 251.713 184.667 908.265 1
Cu 251.332 184.585 908.265 1
Cu 250.957 184.481 908.265 1
Cu 250.589 184.354 908.265 1
Cu 250.231 184.205 908.265 1
Cu 249.883 184.035 908.265 1
Cu 249.547 183.844 908.265 1
Cu 249.224 183.634 908.265 1
Cu 248.915 183.404 908.265 1
Cu 248.622 183.157 908.265 1
Cu 248.346 182.892 908.265 1
Cu 248.236 182.611 908.265 1
Cu 248.236 182.315 908.265 1
Cu 248.236 182.005 908.265 1
Cu 248.236 181.683 908.265 1
Cu 248.236 181.349 908.265 1
Cu 248.236 181.006 908.265 1
Cu 248.236 180.653 908.265 1
Cu 248.236 180.294 908.265 1
Cu 248.236 179.928 908.265 1
Cu 248.236 179.559 908.265 1
Cu 248.236 179.186 908.265 1
Cu 248.236 178.811 908.265 1
Cu 248.236 178.437 908.265 1
Cu 248.236 178.064 908.265 1
Cu 248.236 177.694 908.265 1
Cu 248.236 177.329 908.265 1
Cu 248.236 176.969 908.265 1
Cu 248.236 176.617 908.265 1
Cu 248.236 176.273 908.265 1
Cu 248.236 175.94 908.265 1
Cu 248.236 175.617 908.265 1
Cu 248.236 175.308 908.265 1
Cu 248.236 175.012 908.265 1
Cu 248.346 174.731 908.265 1
Cu 248.622 174.466 908.265 1
Cu 248.915 174.218 908.265 1
Cu 249.224 173.989 908.265 1
Cu 249.547 173.778 908.265 1
Cu 249.883 173.588 908.265 1
Cu 250.231 173.418 908.265 1
Cu 250.589 173.269 908.265 1
Cu 250.957 173.142 908.265 1
Cu 251.332 173.038 908.265 1
Cu 251.713 172.956 908.265 1
Cu 252.098 172.897 908.265 1
Cu 252.487 172.862 908.265 1
Cu 252.878 172.85 908.265 1
Cu 253.268 172.862 908.265 1
Cu 253.657 172.897 908.265 1
Cu 254.042 172.956 908.265 1
Cu 254.423 173.038 908.265 1
Cu 254.798 173.142 908.265 1
Cu 255.166 173.269 908.265 1
Cu 255.524 173.418 908.265 1
Cu 255.872 173.588 908.265 1
Cu 256.208 173.778 908.265 1
Cu 256.531 173.989 908.265 1
Cu 256.84 174.218 908.265 1
Cu 257.133 174.466 908.265 1
Cu 257.409 174.731 908.265 1
Cu 257.519 175.012 908.265 1
Cu 257.519 175.308 908.265 1
Cu 257.519 175.617 908.265 1
Cu 257.519 175.94 908.265 1
Cu 257.519 176.273 908.265 1
Cu 257.519 176.617 908.265 1
Cu 257.519 176.969 908.265 1
Cu 257.519 177.329 908.265 1
Cu 257.519 177.694 908.265 1
Cu 257.519 178.064 908.265 1
Cu 257.519 178.437 908.265 1
Cu 257.519 178.811 908.265 1
Cu 256.196 178.811 909.147 1
Cu 256.196 179.079 909.147 1
Cu 256.196 179.346 909.147 1
Cu 256.196 179.61 909.147 1
Cu 256.196 179.871 909.147 1
Cu 256.196 180.128 909.147 1
Cu 256.196 180.38 909.147 1
Cu 256.196 180.626 909.147 1
Cu 256.196 180.864 909.147 1
Cu 256.196 181.095 909.147 1
Cu 256.196 181.316 909.147 1
Cu 256.196 181.528 909.147 1
Cu 256.117 181.729 909.147 1
Cu 255.92 181.918 909.147 1
Cu 255.71 182.095 909.147 1
Cu 255.49 182.259 909.147 1
Cu 255.259 182.41 909.147 1
Cu 255.018 182.546 909.147 1
Cu 254.77 182.668 909.147 1
Cu 254.513 182.774 909.147 1
Cu 254.251 182.865 909.147 1
Cu 253.983 182.939 909.147 1
Cu 253.71 182.998 909.147 1
Cu 253.434 183.04 909.147 1
Cu 253.157 183.065 909.147 1
Cu 252.878 183.073 909.147 1
Cu 252.598 183.065 909.147 1
Cu 252.321 183.04 909.147 1
Cu 252.045 182.998 909.147 1
Cu 251.772 182.939 909.147 1
Cu 251.504 182.865 909.147 1
Cu 251.242 182.774 909.147 1
Cu 250.985 182.668 909.147 1
Cu 250.737 182.546 909.147 1
Cu 250.496 182.41 909.147 1
Cu 250.265 182.259 909.147 1
Cu 250.045 182.095 909.147 1
Cu 249.835 181.918 909.147 1
Cu 249.638 181.729 909.147 1
Cu 249.559 181.528 909.147 1
Cu 249.559 181.316 909.147 1
Cu 249.559 181.095 909.147 1
Cu 249.559 180.864 909.147 1
Cu 249.559 180.626 909.147 1
Cu 249.559 180.38 909.147 1
Cu 249.559 180.128 909.147 1
Cu 249.559 179.871 909.147 1
Cu 249.559 179.61 909.147 1
Cu 249.559 179.346 909.147 1
Cu 249.559 179.079 909.147 1
Cu 249.559 178.811 909.147 1
Cu 249.559 178.544 909.147 1
Cu 249.559 178.277 909.147 1
Cu 249.559 178.013 909.147 1
Cu 249.559 177.752 909.147 1
Cu 249.559 177.494 909.147 1
Cu 249.559 177.243 909.147 1
Cu 249.559 176.997 909.147 1
Cu 249.559 176.758 909.147 1
Cu 249.559 176.528 909.147 1
Cu 249.559 176.306 909.147 1
Cu 249.559 176.095 909.147 1
Cu 249.638 175.894 909.147 1
Cu 249.835 175.705 909.147 1
Cu 250.045 175.528 909.147 1
Cu 250.265 175.364 909.147 1
Cu 250.496 175.213 909.147 1
Cu 250.737 175.077 909.147 1
Cu 250.985 174.955 909.147 1
Cu 251.242 174.849 909.147 1
Cu 251.504 174.758 909.147 1
Cu 251.772 174.684 909.147 1
Cu 252.045 174.625 909.147 1
Cu 252.321 174.583 909.147 1
Cu 252.598 174.558 909.147 1
Cu 252.878 174.55 909.147 1
Cu 253.157 174.558 909.147 1
Cu 253.434 174.583 909.147 1
Cu 253.71 174.625 909.147 1
Cu 253.983 174.684 909.147 1
Cu 254.251 174.758 909.147 1
Cu 254.513 174.849 909.147 1
Cu 254.77 174.955 909.147 1
Cu 255.018 175.077 909.147 1
Cu 255.259 175.213 909.147 1
Cu 255.49 175.364 909.147 1
Cu 255.71 175.528 909.147 1
Cu 255.92 175.705 909.147 1
Cu 256.117 175.894 909.147 1
Cu 256.196 176.095 909.147 1
Cu 256.196 176.306 909.147 1
Cu 256.196 176.528 909.147 1
Cu 256.196 176.758 909.147 1
Cu 256.196 176.997 909.147 1
Cu 256.196 177.243 909.147 1
Cu 256.196 177.494 909.147 1
Cu 256.196 177.752 909.147 1
Cu 256.196 178.013 909.147 1
Cu 256.196 178.277 909.147 1
Cu 256.196 178.544 909.147 1
Cu 256.196 178.811 909.147 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 252.878 178.811 910 1
Cu 286.779 158.813 -21 1
Cu 286.779 170.142 -21 1
Cu 286.779 182.132 -21 1
Cu 286.779 193.869 -21 1
Cu 286.779 204.459 -21 1
Cu 280.86 213.098 -21 1
Cu 270.025 219.126 -21 1
Cu 257.885 222.085 -21 1
Cu 245.363 221.75 -21 1
Cu 233.414 218.147 -21 1
Cu 222.946 211.549 -21 1
Cu 218.976 202.459 -21 1
Cu 218.976 191.569 -21 1
Cu 218.976 179.707 -21 1
Cu 218.976 167.778 -21 1
Cu 218.976 156.689 -21 1
Cu 221.567 147.283 -21 1
Cu 231.742 140.278 -21 1
Cu 243.527 136.206 -21 1
Cu 256.023 135.377 -21 1
Cu 268.28 137.854 -21 1
Cu 279.365 143.45 -21 1
Cu 286.779 151.737 -21 1
Cu 196.574 138.579 -21 1
Cu 198.054 129.169 -21 1
Cu 207.401 121.135 -21 1
Cu 218.008 114.699 -21 1
Cu 229.581 110.04 -21 1
Cu 241.8 107.287 -21 1
Cu 254.326 106.516 -21 1
Cu 266.812 107.748 -21 1
Cu 278.912 110.949 -21 1
Cu 290.29 116.031 -21 1
Cu 300.632 122.853 -21 1
Cu 309.181 131.226 -21 1
Cu 309.181 140.917 -21 1
Cu 309.181 151.658 -21 1
Cu 309.181 163.152 -21 1
Cu 309.181 175.08 -21 1
Cu 309.181 187.111 -21 1
Cu 309.181 198.912 -21 1
Cu 309.181 210.156 -21 1
Cu 309.181 220.532 -21 1
Cu 306.392 229.751 -21 1
Cu 296.839 237.559 -21 1
Cu 286.067 243.739 -21 1
Cu 274.376 248.119 -21 1
Cu 262.089 250.579 -21 1
Cu 249.547 251.05 -21 1
Cu 237.097 249.519 -21 1
Cu 225.084 246.029 -21 1
Cu 213.842 240.676 -21 1
Cu 203.681 233.609 -21 1
Cu 196.574 225.023 -21 1
Cu 196.574 215.156 -21 1
Cu 196.574 204.283 -21 1
Cu 196.574 192.703 -21 1
Cu 196.574 180.739 -21 1
Cu 196.574 168.721 -21 1
Cu 196.574 156.983 -21 1
Cu 196.574 145.849 -21 1
Cu 216.307 273.611 -21 1
Cu 204.809 268.767 -21 1
Cu 193.993 262.645 -21 1
Cu 184.013 255.333 -21 1
Cu 175.011 246.935 -21 1
Cu 174.173 237.57 -21 1
Cu 174.173 227.37 -21 1
Cu 174.173 216.481 -21 1
Cu 174.173 205.057 -21 1
Cu 174.173 193.26 -21 1
Cu 174.173 181.259 -21 1
Cu 174.173 169.222 -21 1
Cu 174.173 157.322 -21 1
Cu 174.173 145.727 -21 1
Cu 174.173 134.601 -21 1
Cu 174.173 124.103 -21 1
Cu 174.173 114.382 -21 1
Cu 180.231 105.576 -21 1
Cu 189.83 97.8094 -21 1
Cu 200.324 91.1929 -21 1
Cu 211.565 85.8204 -21 1
Cu 223.391 81.7682 -21 1
Cu 235.637 79.0937 -21 1
Cu 248.127 77.835 -21 1
Cu 260.685 78.0099 -21 1
Cu 273.131 79.616 -21 1
Cu 285.29 82.6305 -21 1
Cu 296.99 87.0104 -21 1
Cu 308.062 92.6938 -21 1
Cu 318.351 99.5998 -21 1
Cu 327.711 107.63 -21 1
Cu 331.582 116.672 -21 1
Cu 331.582 126.595 -21 1
Cu 331.582 137.26 -21 1
Cu 331.582 148.515 -21 1
Cu 331.582 160.2 -21 1
Cu 331.582 172.149 -21 1
Cu 331.582 184.193 -21 1
Cu 331.582 196.16 -21 1
Cu 331.582 207.881 -21 1
Cu 331.582 219.189 -21 1
Cu 331.582 229.924 -21 1
Cu 331.582 239.934 -21 1
Cu 328.648 249.075 -21 1
Cu 319.395 257.219 -21 1
Cu 309.198 264.25 -21 1
Cu 298.202 270.068 -21 1
Cu 286.561 274.59 -21 1
Cu 274.443 277.752 -21 1
Cu 262.019 279.51 -21 1
Cu 249.464 279.838 -21 1
Cu 236.959 278.731 -21 1
Cu 224.679 276.206 -21 1
Cu 151.771 117.015 -21 1
Cu 151.771 106.697 -21 1
Cu 151.771 97.0002 -21 1
Cu 156.09 88.0073 -21 1
Cu 165.282 79.796 -21 1
Cu 175.227 72.437 -21 1
Cu 185.841 65.9936 -21 1
Cu 197.032 60.5212 -21 1
Cu 208.704 56.067 -21 1
Cu 220.756 52.6692 -21 1
Cu 233.084 50.3572 -21 1
Cu 245.583 49.1509 -21 1
Cu 258.144 49.0606 -21 1
Cu 270.66 50.0871 -21 1
Cu 283.023 52.2215 -21 1
Cu 295.127 55.4456 -21 1
Cu 306.867 59.7314 -21 1
Cu 318.142 65.0423 -21 1
Cu 328.856 71.3324 -21 1
Cu 338.915 78.5476 -21 1
Cu 348.234 86.6258 -21 1
Cu 353.984 95.4974 -21 1
Cu 353.984 105.086 -21 1
Cu 353.984 115.31 -21 1
Cu 353.984 126.079 -21 1
Cu 353.984 137.303 -21 1
Cu 353.984 148.884 -21 1
Cu 353.984 160.723 -21 1
Cu 353.984 172.717 -21 1
Cu 353.984 184.764 -21 1
Cu 353.984 196.76 -21 1
Cu 353.984 208.601 -21 1
Cu 353.984 220.185 -21 1
Cu 353.984 231.414 -21 1
Cu 353.984 242.19 -21 1
Cu 353.984 252.42 -21 1
Cu 353.984 262.017 -21 1
Cu 348.339 270.897 -21 1
Cu 339.029 278.985 -21 1
Cu 328.978 286.211 -21 1
Cu 318.272 292.512 -21 1
Cu 307.002 297.835 -21 1
Cu 295.267 302.133 -21 1
Cu 283.167 305.37 -21 1
Cu 270.807 307.517 -21 1
Cu 258.292 308.557 -21 1
Cu 245.73 308.479 -21 1
Cu 233.23 307.286 -21 1
Cu 220.899 304.987 -21 1
Cu 208.843 301.602 -21 1
Cu 197.167 297.16 -21 1
Cu 185.969 291.699 -21 1
Cu 175.348 285.267 -21 1
Cu 165.394 277.918 -21 1
Cu 156.193 269.717 -21 1
Cu 151.771 260.732 -21 1
Cu 151.771 251.043 -21 1
Cu 151.771 240.732 -21 1
Cu 151.771 229.888 -21 1
Cu 151.771 218.605 -21 1
Cu 151.771 206.979 -21 1
Cu 151.771 195.11 -21 1
Cu 151.771 183.101 -21 1
Cu 151.771 171.056 -21 1
Cu 151.771 159.077 -21 1
Cu 151.771 147.268 -21 1
Cu 151.771 135.73 -21 1
Cu 151.771 124.563 -21 1
Cu 242.63 20.4971 -21 1
Cu 255.19 20.2079 -21 1
Cu 267.736 20.8337 -21 1
Cu 280.197 22.371 -21 1
Cu 292.5 24.8109 -21 1
Cu 304.575 28.1393 -21 1
Cu 316.351 32.337 -21 1
Cu 327.761 37.3798 -21 1
Cu 338.739 43.2385 -21 1
Cu 349.221 49.8795 -21 1
Cu 359.148 57.2643 -21 1
Cu 368.461 65.3503 -21 1
Cu 376.385 74.091 -21 1
Cu 376.385 83.4359 -21 1
Cu 376.385 93.331 -21 1
Cu 376.385 103.719 -21 1
Cu 376.385 114.541 -21 1
Cu 376.385 125.733 -21 1
Cu 376.385 137.232 -21 1
Cu 376.385 148.97 -21 1
Cu 376.385 160.881 -21 1
Cu 376.385 172.895 -21 1
Cu 376.385 184.943 -21 1
Cu 376.385 196.956 -21 1
Cu 376.385 208.864 -21 1
Cu 376.385 220.599 -21 1
Cu 376.385 232.093 -21 1
Cu 376.385 243.279 -21 1
Cu 376.385 254.093 -21 1
Cu 376.385 264.473 -21 1
Cu 376.385 274.359 -21 1
Cu 376.385 283.694 -21 1
Cu 368.301 292.423 -21 1
Cu 358.976 300.497 -21 1
Cu 349.038 307.869 -21 1
Cu 338.546 314.496 -21 1
Cu 327.56 320.341 -21 1
Cu 316.143 325.368 -21 1
Cu 304.361 329.551 -21 1
Cu 292.282 332.863 -21 1
Cu 279.975 335.287 -21 1
Cu 267.513 336.808 -21 1
Cu 254.965 337.418 -21 1
Cu 242.406 337.112 -21 1
Cu 229.907 335.893 -21 1
Cu 217.541 333.768 -21 1
Cu 205.378 330.749 -21 1
Cu 193.49 326.853 -21 1
Cu 181.944 322.103 -21 1
Cu 170.807 316.527 -21 1
Cu 160.144 310.156 -21 1
Cu 150.016 303.027 -21 1
Cu 140.482 295.181 -21 1
Cu 131.596 286.664 -21 1
Cu 129.37 277.525 -21 1
Cu 129.37 267.816 -21 1
Cu 129.37 257.594 -21 1
Cu 129.37 246.917 -21 1
Cu 129.37 235.847 -21 1
Cu 129.37 224.448 -21 1
Cu 129.37 212.786 -21 1
Cu 129.37 200.928 -21 1
Cu 129.37 188.942 -21 1
Cu 129.37 176.898 -21 1
Cu 129.37 164.865 -21 1
Cu 129.37 152.912 -21 1
Cu 129.37 141.109 -21 1
Cu 129.37 129.523 -21 1
Cu 129.37 118.222 -21 1
Cu 129.37 107.27 -21 1
Cu 129.37 96.731 -21 1
Cu 129.37 86.6656 -21 1
Cu 129.37 77.1317 -21 1
Cu 134.344 68.1845 -21 1
Cu 143.442 59.8755 -21 1
Cu 153.171 52.2528 -21 1
Cu 163.475 45.3602 -21 1
Cu 174.295 39.2376 -21 1
Cu 185.569 33.9202 -21 1
Cu 197.231 29.4388 -21 1
Cu 209.214 25.8192 -21 1
Cu 221.449 23.0822 -21 1
Cu 233.865 21.2438 -21 1
Cu 297.807 -3.55663 -21 1
Cu 309.936 -0.410552 -21 1
Cu 321.828 3.47651 -21 1
Cu 333.435 8.08849 -21 1
Cu 344.71 13.4063 -21 1
Cu 355.604 19.408 -21 1
Cu 366.074 26.0687 -21 1
Cu 376.076 33.361 -21 1
Cu 385.569 41.2546 -21 1
Cu 394.513 49.7169 -21 1
Cu 398.787 58.7129 -21 1
Cu 398.787 68.2055 -21 1
Cu 398.787 78.1554 -21 1
Cu 398.787 88.5214 -21 1
Cu 398.787 99.2608 -21 1
Cu 398.787 110.329 -21 1
Cu 398.787 121.68 -21 1
Cu 398.787 133.268 -21 1
Cu 398.787 145.044 -21 1
Cu 398.787 156.959 -21 1
Cu 398.787 168.965 -21 1
Cu 398.787 181.012 -21 1
Cu 398.787 193.049 -21 1
Cu 398.787 205.028 -21 1
Cu 398.787 216.898 -21 1
Cu 398.787 228.611 -21 1
Cu 398.787 240.118 -21 1
Cu 398.787 251.371 -21 1
Cu 398.787 262.324 -21 1
Cu 398.787 272.932 -21 1
Cu 398.787 283.151 -21 1
Cu 398.787 292.939 -21 1
Cu 398.787 302.255 -21 1
Cu 391.313 311.06 -21 1
Cu 382.164 319.318 -21 1
Cu 372.481 326.996 -21 1
Cu 362.303 334.061 -21 1
Cu 351.673 340.484 -21 1
Cu 340.634 346.239 -21 1
Cu 329.233 351.301 -21 1
Cu 317.516 355.651 -21 1
Cu 305.531 359.269 -21 1
Cu 293.329 362.141 -21 1
Cu 280.96 364.255 -21 1
Cu 268.475 365.602 -21 1
Cu 255.925 366.178 -21 1
Cu 243.362 365.978 -21 1
Cu 230.839 365.005 -21 1
Cu 218.407 363.262 -21 1
Cu 206.118 360.756 -21 1
Cu 194.021 357.498 -21 1
Cu 182.169 353.501 -21 1
Cu 170.608 348.782 -21 1
Cu 159.388 343.36 -21 1
Cu 148.554 337.258 -21 1
Cu 138.151 330.501 -21 1
Cu 128.223 323.117 -21 1
Cu 118.81 315.136 -21 1
Cu 109.952 306.591 -21 1
Cu 106.968 297.518 -21 1
Cu 106.968 287.955 -21 1
Cu 106.968 277.94 -21 1
Cu 106.968 267.515 -21 1
Cu 106.968 256.724 -21 1
Cu 106.968 245.61 -21 1
Cu 106.968 234.22 -21 1
Cu 106.968 222.601 -21 1
Cu 106.968 210.801 -21 1
Cu 106.968 198.869 -21 1
Cu 106.968 186.854 -21 1
Cu 106.968 174.806 -21 1
Cu 106.968 162.774 -21 1
Cu 106.968 150.808 -21 1
Cu 106.968 138.959 -21 1
Cu 106.968 127.274 -21 1
Cu 106.968 115.802 -21 1
Cu 106.968 104.591 -21 1
Cu 106.968 93.6861 -21 1
Cu 106.968 83.1336 -21 1
Cu 106.968 72.9766 -21 1
Cu 106.968 63.2572 -21 1
Cu 107.113 54.0155 -21 1
Cu 115.778 45.2899 -21 1
Cu 125.009 37.1162 -21 1
Cu 134.769 29.5284 -21 1
Cu 145.017 22.5578 -21 1
Cu 155.711 16.2332 -21 1
Cu 166.807 10.5808 -21 1
Cu 178.259 5.6239 -21 1
Cu 190.019 1.38305 -21 1
Cu 202.039 -2.12422 -21 1
Cu 214.27 -4.88342 -21 1
Cu 226.659 -6.88315 -21 1
Cu 239.158 -8.11513 -21 1
Cu 251.713 -8.57427 -21 1
Cu 264.273 -8.25868 -21 1
Cu 276.786 -7.16965 -21 1
Cu 289.2 -5.3117 -21 1
Cu 84.5665 262.947 -21 1
Cu 84.5665 251.722 -21 1
Cu 84.5665 240.269 -21 1
Cu 84.5665 228.626 -21 1
Cu 84.5665 216.828 -21 1
Cu 84.5665 204.912 -21 1
Cu 84.5665 192.914 -21 1
Cu 84.5665 180.873 -21 1
Cu 84.5665 168.826 -21 1
Cu 84.5665 156.809 -21 1
Cu 84.5665 144.861 -21 1
Cu 84.5665 133.018 -21 1
Cu 84.5665 121.318 -21 1
Cu 84.5665 109.796 -21 1
Cu 84.5665 98.4891 -21 1
Cu 84.5665 87.4315 -21 1
Cu 84.5665 76.6578 -21 1
Cu 84.5665 66.2015 -21 1
Cu 84.5665 56.0952 -21 1
Cu 84.5665 46.3702 -21 1
Cu 84.5665 37.0567 -21 1
Cu 91.2136 28.1837 -21 1
Cu 100.217 19.7788 -21 1
Cu 109.695 11.8681 -21 1
Cu 119.617 4.47609 -21 1
Cu 129.954 -2.37416 -21 1
Cu 140.673 -8.66139 -21 1
Cu 151.74 -14.3661 -21 1
Cu 163.122 -19.4705 -21 1
Cu 174.782 -23.9587 -21 1
Cu 186.686 -27.8169 -21 1
Cu 198.795 -31.033 -21 1
Cu 211.072 -33.597 -21 1
Cu 223.479 -35.501 -21 1
Cu 235.977 -36.7391 -21 1
Cu 248.528 -37.3073 -21 1
Cu 261.092 -37.204 -21 1
Cu 273.631 -36.4294 -21 1
Cu 286.105 -34.986 -21 1
Cu 298.476 -32.8782 -21 1
Cu 310.705 -30.1126 -21 1
Cu 322.755 -26.6979 -21 1
Cu 334.587 -22.6445 -21 1
Cu 346.166 -17.9651 -21 1
Cu 357.455 -12.6743 -21 1
Cu 368.418 -6.78839 -21 1
Cu 379.023 -0.325786 -21 1
Cu 389.236 6.69346 -21 1
Cu 399.025 14.2476 -21 1
Cu 408.36 22.313 -21 1
Cu 417.211 30.8648 -21 1
Cu 421.189 39.8762 -21 1
Cu 421.189 49.3195 -21 1
Cu 421.189 59.1651 -21 1
Cu 421.189 69.3824 -21 1
Cu 421.189 79.9399 -21 1
Cu 421.189 90.8045 -21 1
Cu 421.189 101.943 -21 1
Cu 421.189 113.32 -21 1
Cu 421.189 124.9 -21 1
Cu 421.189 136.648 -21 1
Cu 421.189 148.527 -21 1
Cu 421.189 160.5 -21 1
Cu 421.189 172.53 -21 1
Cu 421.189 184.58 -21 1
Cu 421.189 196.612 -21 1
Cu 421.189 208.588 -21 1
Cu 421.189 220.472 -21 1
Cu 421.189 232.226 -21 1
Cu 421.189 243.814 -21 1
Cu 421.189 255.201 -21 1
Cu 421.189 266.35 -21 1
Cu 421.189 277.227 -21 1
Cu 421.189 287.798 -21 1
Cu 421.189 298.03 -21 1
Cu 421.189 307.892 -21 1
Cu 421.189 317.353 -21 1
Cu 417.577 326.384 -21 1
Cu 408.746 334.956 -21 1
Cu 399.431 343.042 -21 1
Cu 389.661 350.619 -21 1
Cu 379.466 357.661 -21 1
Cu 368.877 364.148 -21 1
Cu 357.928 370.059 -21 1
Cu 346.652 375.375 -21 1
Cu 335.085 380.081 -21 1
Cu 323.263 384.161 -21 1
Cu 311.222 387.603 -21 1
Cu 298.999 390.397 -21 1
Cu 286.633 392.533 -21 1
Cu 274.163 394.004 -21 1
Cu 261.626 394.807 -21 1
Cu 249.062 394.939 -21 1
Cu 236.51 394.4 -21 1
Cu 224.009 393.19 -21 1
Cu 211.597 391.314 -21 1
Cu 199.314 388.778 -21 1
Cu 187.197 385.59 -21 1
Cu 175.284 381.759 -21 1
Cu 163.613 377.297 -21 1
Cu 152.218 372.218 -21 1
Cu 141.137 366.539 -21 1
Cu 130.403 360.276 -21 1
Cu 120.049 353.449 -21 1
Cu 110.108 346.08 -21 1
Cu 100.611 338.191 -21 1
Cu 91.5866 329.806 -21 1
Cu 84.5665 320.953 -21 1
Cu 84.5665 311.657 -21 1
Cu 84.5665 301.949 -21 1
Cu 84.5665 291.859 -21 1
Cu 84.5665 281.417 -21 1
Cu 84.5665 270.656 -21 1
Cu 126.762 391.796 -21 1
Cu 115.992 385.59 -21 1
Cu 105.553 378.884 -21 1
Cu 95.4701 371.693 -21 1
Cu 85.7685 364.035 -21 1
Cu 76.4715 355.929 -21 1
Cu 67.6014 347.394 -21 1
Cu 62.1649 338.451 -21 1
Cu 62.1649 329.122 -21 1
Cu 62.1649 319.429 -21 1
Cu 62.1649 309.396 -21 1
Cu 62.1649 299.047 -21 1
Cu 62.1649 288.406 -21 1
Cu 62.1649 277.5 -21 1
Cu 62.1649 266.356 -21 1
Cu 62.1649 254.999 -21 1
Cu 62.1649 243.459 -21 1
Cu 62.1649 231.761 -21 1
Cu 62.1649 219.936 -21 1
Cu 62.1649 208.011 -21 1
Cu 62.1649 196.015 -21 1
Cu 62.1649 183.978 -21 1
Cu 62.1649 171.928 -21 1
Cu 62.1649 159.895 -21 1
Cu 62.1649 147.907 -21 1
Cu 62.1649 135.995 -21 1
Cu 62.1649 124.186 -21 1
Cu 62.1649 112.509 -21 1
Cu 62.1649 100.993 -21 1
Cu 62.1649 89.6648 -21 1
Cu 62.1649 78.5526 -21 1
Cu 62.1649 67.6832 -21 1
Cu 62.1649 57.0827 -21 1
Cu 62.1649 46.7768 -21 1
Cu 62.1649 36.7905 -21 1
Cu 62.1649 27.148 -21 1
Cu 62.1649 17.8725 -21 1
Cu 68.8389 8.9866 -21 1
Cu 77.7711 0.511724 -21 1
Cu 87.1272 -7.53159 -21 1
Cu 96.8845 -15.1239 -21 1
Cu 107.019 -22.2468 -21 1
Cu 117.507 -28.883 -21 1
Cu 128.323 -35.0166 -21 1
Cu 139.44 -40.6326 -21 1
Cu 150.831 -45.7174 -21 1
Cu 162.47 -50.2588 -21 1
Cu 174.327 -54.2458 -21 1
Cu 186.375 -57.6686 -21 1
Cu 198.583 -60.5191 -21 1
Cu 210.923 -62.7903 -21 1
Cu 223.365 -64.4768 -21 1
Cu 235.878 -65.5743 -21 1
Cu 248.432 -66.0804 -21 1
Cu 260.996 -65.9937 -21 1
Cu 273.541 -65.3145 -21 1
Cu 286.037 -64.0445 -21 1
Cu 298.451 -62.1866 -21 1
Cu 310.756 -59.7454 -21 1
Cu 322.92 -56.7268 -21 1
Cu 334.915 -53.1381 -21 1
Cu 346.712 -48.9879 -21 1
Cu 358.281 -44.2865 -21 1
Cu 369.595 -39.045 -21 1
Cu 380.627 -33.2762 -21 1
Cu 391.349 -26.9941 -21 1
Cu 401.736 -20.2139 -21 1
Cu 411.763 -12.9519 -21 1
Cu 421.406 -5.22581 -21 1
Cu 430.64 2.94574 -21 1
Cu 439.444 11.543 -21 1
Cu 443.59 20.545 -21 1
Cu 443.59 29.9302 -21 1
Cu 443.59 39.6757 -21 1
Cu 443.59 49.7579 -21 1
Cu 443.59 60.1526 -21 1
Cu 443.59 70.8344 -21 1
Cu 443.59 81.7776 -21 1
Cu 443.59 92.9556 -21 1
Cu 443.59 104.341 -21 1
Cu 443.59 115.908 -21 1
Cu 443.59 127.626 -21 1
Cu 443.59 139.468 -21 1
Cu 443.59 151.406 -21 1
Cu 443.59 163.409 -21 1
Cu 443.59 175.45 -21 1
Cu 443.59 187.5 -21 1
Cu 443.59 199.528 -21 1
Cu 443.59 211.506 -21 1
Cu 443.59 223.405 -21 1
Cu 443.59 235.196 -21 1
Cu 443.59 246.85 -21 1
Cu 443.59 258.34 -21 1
Cu 443.59 269.637 -21 1
Cu 443.59 280.715 -21 1
Cu 443.59 291.546 -21 1
Cu 443.59 302.104 -21 1
Cu 443.59 312.363 -21 1
Cu 443.59 322.299 -21 1
Cu 443.59 331.888 -21 1
Cu 443.59 341.107 -21 1
Cu 435.606 349.933 -21 1
Cu 426.609 358.344 -21 1
Cu 417.191 366.321 -21 1
Cu 407.376 373.844 -21 1
Cu 397.186 380.895 -21 1
Cu 386.648 387.457 -21 1
Cu 375.785 393.514 -21 1
Cu 364.625 399.051 -21 1
Cu 353.195 404.056 -21 1
Cu 341.522 408.515 -21 1
Cu 329.634 412.418 -21 1
Cu 317.561 415.755 -21 1
Cu 305.331 418.519 -21 1
Cu 292.973 420.703 -21 1
Cu 280.519 422.302 -21 1
Cu 267.998 423.311 -21 1
Cu 255.441 423.728 -21 1
Cu 242.877 423.552 -21 1
Cu 230.338 422.785 -21 1
Cu 217.853 421.426 -21 1
Cu 205.452 419.481 -21 1
Cu 193.167 416.953 -21 1
Cu 181.026 413.848 -21 1
Cu 169.059 410.175 -21 1
Cu 157.295 405.941 -21 1
Cu 145.762 401.158 -21 1
Cu 134.488 395.837 -21 1
Cu 304.382 -90.3938 -21 1
Cu 316.688 -87.9588 -21 1
Cu 328.871 -85.0067 -21 1
Cu 340.906 -81.5432 -21 1
Cu 352.77 -77.575 -21 1
Cu 364.441 -73.1099 -21 1
Cu 375.896 -68.1565 -21 1
Cu 387.112 -62.7243 -21 1
Cu 398.068 -56.824 -21 1
Cu 408.742 -50.4669 -21 1
Cu 419.115 -43.6653 -21 1
Cu 429.165 -36.4325 -21 1
Cu 438.874 -28.7825 -21 1
Cu 448.221 -20.7301 -21 1
Cu 457.191 -12.2909 -21 1
Cu 465.764 -3.48133 -21 1
Cu 465.992 5.68164 -21 1
Cu 465.992 15.1802 -21 1
Cu 465.992 24.9959 -21 1
Cu 465.992 35.1098 -21 1
Cu 465.992 45.5023 -21 1
Cu 465.992 56.1531 -21 1
Cu 465.992 67.0417 -21 1
Cu 465.992 78.147 -21 1
Cu 465.992 89.4474 -21 1
Cu 465.992 100.921 -21 1
Cu 465.992 112.546 -21 1
Cu 465.992 124.299 -21 1
Cu 465.992 136.157 -21 1
Cu 465.992 148.099 -21 1
Cu 465.992 160.1 -21 1
Cu 465.992 172.137 -21 1
Cu 465.992 184.187 -21 1
Cu 465.992 196.227 -21 1
Cu 465.992 208.233 -21 1
Cu 465.992 220.181 -21 1
Cu 465.992 232.05 -21 1
Cu 465.992 243.816 -21 1
Cu 465.992 255.455 -21 1
Cu 465.992 266.946 -21 1
Cu 465.992 278.266 -21 1
Cu 465.992 289.394 -21 1
Cu 465.992 300.307 -21 1
Cu 465.992 310.984 -21 1
Cu 465.992 321.405 -21 1
Cu 465.992 331.55 -21 1
Cu 465.992 341.399 -21 1
Cu 465.992 350.933 -21 1
Cu 465.992 360.133 -21 1
Cu 458.135 368.981 -21 1
Cu 449.207 377.461 -21 1
Cu 439.899 385.556 -21 1
Cu 430.229 393.25 -21 1
Cu 420.214 400.529 -21 1
Cu 409.876 407.377 -21 1
Cu 399.233 413.783 -21 1
Cu 388.306 419.733 -21 1
Cu 377.117 425.216 -21 1
Cu 365.687 430.222 -21 1
Cu 354.038 434.74 -21 1
Cu 342.194 438.762 -21 1
Cu 330.176 442.281 -21 1
Cu 318.008 445.288 -21 1
Cu 305.714 447.779 -21 1
Cu 293.318 449.749 -21 1
Cu 280.843 451.193 -21 1
Cu 268.314 452.11 -21 1
Cu 255.755 452.496 -21 1
Cu 243.191 452.353 -21 1
Cu 230.645 451.679 -21 1
Cu 218.142 450.476 -21 1
Cu 205.707 448.746 -21 1
Cu 193.363 446.493 -21 1
Cu 181.135 443.722 -21 1
Cu 169.045 440.437 -21 1
Cu 157.119 436.644 -21 1
Cu 145.377 432.352 -21 1
Cu 133.844 427.569 -21 1
Cu 122.542 422.303 -21 1
Cu 111.493 416.565 -21 1
Cu 100.717 410.367 -21 1
Cu 90.2367 403.72 -21 1
Cu 80.0714 396.636 -21 1
Cu 70.2411 389.131 -21 1
Cu 60.7648 381.218 -21 1
Cu 51.6609 372.912 -21 1
Cu 42.947 364.23 -21 1
Cu 39.7633 355.189 -21 1
Cu 39.7633 345.806 -21 1
Cu 39.7633 336.099 -21 1
Cu 39.7633 326.087 -21 1
Cu 39.7633 315.79 -21 1
Cu 39.7633 305.227 -21 1
Cu 39.7633 294.42 -21 1
Cu 39.7633 283.388 -21 1
Cu 39.7633 272.153 -21 1
Cu 39.7633 260.738 -21 1
Cu 39.7633 249.164 -21 1
Cu 39.7633 237.453 -21 1
Cu 39.7633 225.629 -21 1
Cu 39.7633 213.714 -21 1
Cu 39.7633 201.731 -21 1
Cu 39.7633 189.704 -21 1
Cu 39.7633 177.656 -21 1
Cu 39.7633 165.61 -21 1
Cu 39.7633 153.589 -21 1
Cu 39.7633 141.618 -21 1
Cu 39.7633 129.718 -21 1
Cu 39.7633 117.914 -21 1
Cu 39.7633 106.228 -21 1
Cu 39.7633 94.6821 -21 1
Cu 39.7633 83.2996 -21 1
Cu 39.7633 72.1023 -21 1
Cu 39.7633 61.1118 -21 1
Cu 39.7633 50.3495 -21 1
Cu 39.7633 39.8362 -21 1
Cu 39.7633 29.5923 -21 1
Cu 39.7633 19.6376 -21 1
Cu 39.7633 9.99141 -21 1
Cu 39.7633 0.67249 -21 1
Cu 44.5875 -8.30112 -21 1
Cu 53.3776 -16.912 -21 1
Cu 62.5543 -25.1436 -21 1
Cu 72.0999 -32.9798 -21 1
Cu 81.996 -40.4054 -21 1
Cu 92.2233 -47.4061 -21 1
Cu 102.762 -53.9684 -21 1
Cu 113.592 -60.0794 -21 1
Cu 124.691 -65.7274 -21 1
Cu 136.039 -70.9013 -21 1
Cu 147.614 -75.5912 -21 1
Cu 159.393 -79.788 -21 1
Cu 171.353 -83.4835 -21 1
Cu 183.471 -86.6706 -21 1
Cu 195.723 -89.3431 -21 1
Cu 208.086 -91.4958 -21 1
Cu 220.536 -93.1245 -21 1
Cu 233.049 -94.2261 -21 1
Cu 245.6 -94.7985 -21 1
Cu 258.165 -94.8405 -21 1
Cu 270.72 -94.3521 -21 1
Cu 283.241 -93.3341 -21 1
Cu 295.703 -91.7887 -21 1
Cu 488.393 357.958 -21 1
Cu 488.393 367.524 -21 1
Cu 488.393 376.789 -21 1
Cu 482.917 385.741 -21 1
Cu 474.139 394.364 -21 1
Cu 465.011 402.645 -21 1
Cu 455.546 410.57 -21 1
Cu 445.759 418.128 -21 1
Cu 435.666 425.306 -21 1
Cu 425.282 432.093 -21 1
Cu 414.626 438.477 -21 1
Cu 403.712 444.45 -21 1
Cu 392.559 450.001 -21 1
Cu 381.184 455.121 -21 1
Cu 369.606 459.803 -21 1
Cu 357.842 464.039 -21 1
Cu 345.912 467.822 -21 1
Cu 333.834 471.147 -21 1
Cu 321.628 474.007 -21 1
Cu 309.312 476.399 -21 1
Cu 296.907 478.318 -21 1
Cu 284.432 479.763 -21 1
Cu 271.907 480.729 -21 1
Cu 259.352 481.217 -21 1
Cu 246.786 481.224 -21 1
Cu 234.23 480.751 -21 1
Cu 221.704 479.799 -21 1
Cu 209.227 478.37 -21 1
Cu 196.82 476.464 -21 1
Cu 184.501 474.087 -21 1
Cu 172.291 471.241 -21 1
Cu 160.209 467.93 -21 1
Cu 148.274 464.161 -21 1
Cu 136.505 459.939 -21 1
Cu 124.921 455.27 -21 1
Cu 113.54 450.163 -21 1
Cu 102.38 444.625 -21 1
Cu 91.4586 438.666 -21 1
Cu 80.7937 432.293 -21 1
Cu 70.4019 425.519 -21 1
Cu 60.2997 418.353 -21 1
Cu 50.5032 410.806 -21 1
Cu 41.0279 402.892 -21 1
Cu 31.8888 394.621 -21 1
Cu 23.1005 386.009 -21 1
Cu 17.3617 377.067 -21 1
Cu 17.3617 367.811 -21 1
Cu 17.3617 358.254 -21 1
Cu 17.3617 348.413 -21 1
Cu 17.3617 338.303 -21 1
Cu 17.3617 327.939 -21 1
Cu 17.3617 317.339 -21 1
Cu 17.3617 306.519 -21 1
Cu 17.3617 295.497 -21 1
Cu 17.3617 284.289 -21 1
Cu 17.3617 272.913 -21 1
Cu 17.3617 261.388 -21 1
Cu 17.3617 249.733 -21 1
Cu 17.3617 237.964 -21 1
Cu 17.3617 226.102 -21 1
Cu 17.3617 214.165 -21 1
Cu 17.3617 202.171 -21 1
Cu 17.3617 190.141 -21 1
Cu 17.3617 178.092 -21 1
Cu 17.3617 166.045 -21 1
Cu 17.3617 154.018 -21 1
Cu 17.3617 142.03 -21 1
Cu 17.3617 130.101 -21 1
Cu 17.3617 118.249 -21 1
Cu 17.3617 106.493 -21 1
Cu 17.3617 94.8519 -21 1
Cu 17.3617 83.344 -21 1
Cu 17.3617 71.9877 -21 1
Cu 17.3617 60.8009 -21 1
Cu 17.3617 49.8014 -21 1
Cu 17.3617 39.0067 -21 1
Cu 17.3617 28.4339 -21 1
Cu 17.3617 18.0998 -21 1
Cu 17.3617 8.02078 -21 1
Cu 17.3617 -1.78717 -21 1
Cu 17.3617 -11.3085 -21 1
Cu 17.3617 -20.528 -21 1
Cu 24.1303 -29.4312 -21 1
Cu 32.9612 -38.0038 -21 1
Cu 42.1411 -46.2323 -21 1
Cu 51.6556 -54.1035 -21 1
Cu 61.4894 -61.6051 -21 1
Cu 71.627 -68.7252 -21 1
Cu 82.0522 -75.4523 -21 1
Cu 92.7487 -81.7758 -21 1
Cu 103.699 -87.6857 -21 1
Cu 114.887 -93.1727 -21 1
Cu 126.293 -98.2279 -21 1
Cu 137.9 -102.843 -21 1
Cu 149.69 -107.012 -21 1
Cu 161.644 -110.727 -21 1
Cu 173.742 -113.982 -21 1
Cu 185.966 -116.773 -21 1
Cu 198.296 -119.094 -21 1
Cu 210.713 -120.942 -21 1
Cu 223.197 -122.315 -21 1
Cu 235.728 -123.21 -21 1
Cu 248.286 -123.625 -21 1
Cu 260.851 -123.561 -21 1
Cu 273.404 -123.016 -21 1
Cu 285.924 -121.993 -21 1
Cu 298.391 -120.492 -21 1
Cu 310.787 -118.515 -21 1
Cu 323.09 -116.067 -21 1
Cu 335.282 -113.151 -21 1
Cu 347.344 -109.772 -21 1
Cu 359.255 -105.934 -21 1
Cu 370.998 -101.645 -21 1
Cu 382.553 -96.9102 -21 1
Cu 393.902 -91.738 -21 1
Cu 405.027 -86.1363 -21 1
Cu 415.911 -80.1141 -21 1
Cu 426.536 -73.6809 -21 1
Cu 436.886 -66.847 -21 1
Cu 446.943 -59.6231 -21 1
Cu 456.692 -52.0208 -21 1
Cu 466.118 -44.0521 -21 1
Cu 475.206 -35.7297 -21 1
Cu 483.94 -27.0668 -21 1
Cu 488.393 -18.0771 -21 1
Cu 488.393 -8.77486 -21 1
Cu 488.393 0.825097 -21 1
Cu 488.393 10.7076 -21 1
Cu 488.393 20.8568 -21 1
Cu 488.393 31.2568 -21 1
Cu 488.393 41.891 -21 1
Cu 488.393 52.7425 -21 1
Cu 488.393 63.7941 -21 1
Cu 488.393 75.0283 -21 1
Cu 488.393 86.4272 -21 1
Cu 488.393 97.9727 -21 1
Cu 488.393 109.647 -21 1
Cu 488.393 121.43 -21 1
Cu 488.393 133.305 -21 1
Cu 488.393 145.252 -21 1
Cu 488.393 157.252 -21 1
Cu 488.393 169.286 -21 1
Cu 488.393 181.336 -21 1
Cu 488.393 193.381 -21 1
Cu 488.393 205.404 -21 1
Cu 488.393 217.384 -21 1
Cu 488.393 229.303 -21 1
Cu 488.393 241.142 -21 1
Cu 488.393 252.882 -21 1
Cu 488.393 264.504 -21 1
Cu 488.393 275.99 -21 1
Cu 488.393 287.322 -21 1
Cu 488.393 298.482 -21 1
Cu 488.393 309.452 -21 1
Cu 488.393 320.215 -21 1
Cu 488.393 330.753 -21 1
Cu 488.393 341.05 -21 1
Cu 488.393 351.089 -21 1
Cu 328.402 -144.412 -21 1
Cu 340.612 -141.563 -21 1
Cu 352.706 -138.291 -21 1
Cu 364.667 -134.599 -21 1
Cu 376.48 -130.492 -21 1
Cu 388.13 -125.976 -21 1
Cu 399.601 -121.056 -21 1
Cu 410.878 -115.74 -21 1
Cu 421.945 -110.033 -21 1
Cu 432.789 -103.945 -21 1
Cu 443.394 -97.4817 -21 1
Cu 453.748 -90.6531 -21 1
Cu 463.836 -83.4679 -21 1
Cu 473.644 -75.9356 -21 1
Cu 483.16 -68.0661 -21 1
Cu 492.372 -59.8699 -21 1
Cu 501.266 -51.3577 -21 1
Cu 509.832 -42.541 -21 1
Cu 510.795 -33.4313 -21 1
Cu 510.795 -24.0406 -21 1
Cu 510.795 -14.3815 -21 1
Cu 510.795 -4.46676 -21 1
Cu 510.795 5.6906 -21 1
Cu 510.795 16.0771 -21 1
Cu 510.795 26.6789 -21 1
Cu 510.795 37.4822 -21 1
Cu 510.795 48.4724 -21 1
Cu 510.795 59.6352 -21 1
Cu 510.795 70.9557 -21 1
Cu 510.795 82.4189 -21 1
Cu 510.795 94.0097 -21 1
Cu 510.795 105.713 -21 1
Cu 510.795 117.513 -21 1
Cu 510.795 129.394 -21 1
Cu 510.795 141.34 -21 1
Cu 510.795 153.336 -21 1
Cu 510.795 165.365 -21 1
Cu 510.795 177.413 -21 1
Cu 510.795 189.462 -21 1
Cu 510.795 201.497 -21 1
Cu 510.795 213.503 -21 1
Cu 510.795 225.462 -21 1
Cu 510.795 237.359 -21 1
Cu 510.795 249.179 -21 1
Cu 510.795 260.906 -21 1
Cu 510.795 272.524 -21 1
Cu 510.795 284.019 -21 1
Cu 510.795 295.374 -21 1
Cu 510.795 306.574 -21 1
Cu 510.795 317.606 -21 1
Cu 510.795 328.454 -21 1
Cu 510.795 339.104 -21 1
Cu 510.795 349.541 -21 1
Cu 510.795 359.753 -21 1
Cu 510.795 369.725 -21 1
Cu 510.795 379.445 -21 1
Cu 510.795 388.899 -21 1
Cu 510.795 398.075 -21 1
Cu 503.284 406.961 -21 1
Cu 494.465 415.545 -21 1
Cu 485.326 423.815 -21 1
Cu 475.879 431.762 -21 1
Cu 466.137 439.373 -21 1
Cu 456.113 446.64 -21 1
Cu 445.82 453.552 -21 1
Cu 435.272 460.1 -21 1
Cu 424.482 466.277 -21 1
Cu 413.465 472.072 -21 1
Cu 402.236 477.48 -21 1
Cu 390.809 482.492 -21 1
Cu 379.199 487.103 -21 1
Cu 367.423 491.305 -21 1
Cu 355.494 495.094 -21 1
Cu 343.43 498.464 -21 1
Cu 331.246 501.412 -21 1
Cu 318.958 503.932 -21 1
Cu 306.583 506.022 -21 1
Cu 294.136 507.679 -21 1
Cu 281.635 508.9 -21 1
Cu 269.096 509.685 -21 1
Cu 256.536 510.032 -21 1
Cu 243.971 509.94 -21 1
Cu 231.417 509.41 -21 1
Cu 218.892 508.443 -21 1
Cu 206.412 507.039 -21 1
Cu 193.993 505.201 -21 1
Cu 181.653 502.931 -21 1
Cu 169.406 500.232 -21 1
Cu 157.27 497.108 -21 1
Cu 145.261 493.562 -21 1
Cu 133.394 489.6 -21 1
Cu 121.685 485.226 -21 1
Cu 110.15 480.447 -21 1
Cu 98.8032 475.269 -21 1
Cu 87.6608 469.698 -21 1
Cu 76.7371 463.742 -21 1
Cu 66.0465 457.41 -21 1
Cu 55.6031 450.708 -21 1
Cu 45.4208 443.647 -21 1
Cu 35.5131 436.235 -21 1
Cu 25.8931 428.482 -21 1
Cu 16.5735 420.399 -21 1
Cu 7.56671 411.997 -21 1
Cu -1.11547 403.285 -21 1
Cu -5.03986 394.277 -21 1
Cu -5.03986 384.983 -21 1
Cu -5.03986 375.416 -21 1
Cu -5.03986 365.59 -21 1
Cu -5.03986 355.516 -21 1
Cu -5.03986 345.208 -21 1
Cu -5.03986 334.68 -21 1
Cu -5.03986 323.946 -21 1
Cu -5.03986 313.019 -21 1
Cu -5.03986 301.915 -21 1
Cu -5.03986 290.648 -21 1
Cu -5.03986 279.233 -21 1
Cu -5.03986 267.685 -21 1
Cu -5.03986 256.02 -21 1
Cu -5.03986 244.252 -21 1
Cu -5.03986 232.398 -21 1
Cu -5.03986 220.473 -21 1
Cu -5.03986 208.492 -21 1
Cu -5.03986 196.473 -21 1
Cu -5.03986 184.43 -21 1
Cu -5.03986 172.379 -21 1
Cu -5.03986 160.337 -21 1
Cu -5.03986 148.32 -21 1
Cu -5.03986 136.343 -21 1
Cu -5.03986 124.422 -21 1
Cu -5.03986 112.573 -21 1
Cu -5.03986 100.811 -21 1
Cu -5.03986 89.1534 -21 1
Cu -5.03986 77.6141 -21 1
Cu -5.03986 66.2086 -21 1
Cu -5.03986 54.9522 -21 1
Cu -5.03986 43.8597 -21 1
Cu -5.03986 32.9458 -21 1
Cu -5.03986 22.225 -21 1
Cu -5.03986 11.7114 -21 1
Cu -5.03986 1.41898 -21 1
Cu -5.03986 -8.63867 -21 1
Cu -5.03986 -18.4482 -21 1
Cu -5.03986 -27.9967 -21 1
Cu -5.03986 -37.2715 -21 1
Cu -0.539455 -46.2603 -21 1
Cu 8.16502 -54.9512 -21 1
Cu 17.1934 -63.3327 -21 1
Cu 26.5336 -71.3937 -21 1
Cu 36.1735 -79.1236 -21 1
Cu 46.1001 -86.5121 -21 1
Cu 56.3005 -93.5495 -21 1
Cu 66.761 -100.226 -21 1
Cu 77.4678 -106.534 -21 1
Cu 88.4068 -112.464 -21 1
Cu 99.5634 -118.008 -21 1
Cu 110.923 -123.16 -21 1
Cu 122.47 -127.912 -21 1
Cu 134.19 -132.258 -21 1
Cu 146.068 -136.192 -21 1
Cu 158.086 -139.709 -21 1
Cu 170.23 -142.805 -21 1
Cu 182.483 -145.475 -21 1
Cu 194.83 -147.716 -21 1
Cu 207.253 -149.525 -21 1
Cu 219.737 -150.899 -21 1
Cu 232.264 -151.837 -21 1
Cu 244.819 -152.337 -21 1
Cu 257.385 -152.399 -21 1
Cu 269.944 -152.023 -21 1
Cu 282.481 -151.209 -21 1
Cu 294.979 -149.957 -21 1
Cu 307.421 -148.271 -21 1
Cu 319.791 -146.152 -21 1
Cu 444.296 -130.88 -21 1
Cu 454.996 -124.562 -21 1
Cu 465.471 -117.905 -21 1
Cu 475.707 -110.915 -21 1
Cu 485.693 -103.601 -21 1
Cu 495.419 -95.9706 -21 1
Cu 504.872 -88.032 -21 1
Cu 514.044 -79.7945 -21 1
Cu 522.923 -71.2672 -21 1
Cu 531.499 -62.4597 -21 1
Cu 533.196 -53.3819 -21 1
Cu 533.196 -44.0439 -21 1
Cu 533.196 -34.4562 -21 1
Cu 533.196 -24.6296 -21 1
Cu 533.196 -14.5751 -21 1
Cu 533.196 -4.30381 -21 1
Cu 533.196 6.17261 -21 1
Cu 533.196 16.8425 -21 1
Cu 533.196 27.6938 -21 1
Cu 533.196 38.7144 -21 1
Cu 533.196 49.892 -21 1
Cu 533.196 61.2141 -21 1
Cu 533.196 72.6679 -21 1
Cu 533.196 84.2407 -21 1
Cu 533.196 95.9194 -21 1
Cu 533.196 107.691 -21 1
Cu 533.196 119.542 -21 1
Cu 533.196 131.46 -21 1
Cu 533.196 143.431 -21 1
Cu 533.196 155.441 -21 1
Cu 533.196 167.478 -21 1
Cu 533.196 179.527 -21 1
Cu 533.196 191.575 -21 1
Cu 533.196 203.609 -21 1
Cu 533.196 215.616 -21 1
Cu 533.196 227.581 -21 1
Cu 533.196 239.491 -21 1
Cu 533.196 251.334 -21 1
Cu 533.196 263.095 -21 1
Cu 533.196 274.762 -21 1
Cu 533.196 286.321 -21 1
Cu 533.196 297.76 -21 1
Cu 533.196 309.066 -21 1
Cu 533.196 320.225 -21 1
Cu 533.196 331.227 -21 1
Cu 533.196 342.057 -21 1
Cu 533.196 352.704 -21 1
Cu 533.196 363.157 -21 1
Cu 533.196 373.403 -21 1
Cu 533.196 383.431 -21 1
Cu 533.196 393.23 -21 1
Cu 533.196 402.789 -21 1
Cu 533.196 412.096 -21 1
Cu 530.497 421.143 -21 1
Cu 521.884 429.917 -21 1
Cu 512.97 438.411 -21 1
Cu 503.765 446.613 -21 1
Cu 494.278 454.516 -21 1
Cu 484.521 462.109 -21 1
Cu 474.504 469.385 -21 1
Cu 464.239 476.336 -21 1
Cu 453.737 482.953 -21 1
Cu 443.011 489.229 -21 1
Cu 432.071 495.158 -21 1
Cu 420.93 500.732 -21 1
Cu 409.601 505.946 -21 1
Cu 398.097 510.793 -21 1
Cu 386.429 515.268 -21 1
Cu 374.612 519.366 -21 1
Cu 362.659 523.082 -21 1
Cu 350.583 526.413 -21 1
Cu 338.397 529.354 -21 1
Cu 326.116 531.902 -21 1
Cu 313.752 534.055 -21 1
Cu 301.32 535.81 -21 1
Cu 288.834 537.165 -21 1
Cu 276.308 538.118 -21 1
Cu 263.755 538.669 -21 1
Cu 251.19 538.817 -21 1
Cu 238.627 538.561 -21 1
Cu 226.08 537.902 -21 1
Cu 213.563 536.84 -21 1
Cu 201.09 535.378 -21 1
Cu 188.675 533.516 -21 1
Cu 176.332 531.257 -21 1
Cu 164.075 528.603 -21 1
Cu 151.918 525.556 -21 1
Cu 139.873 522.122 -21 1
Cu 127.955 518.302 -21 1
Cu 116.177 514.103 -21 1
Cu 104.552 509.527 -21 1
Cu 93.0936 504.581 -21 1
Cu 81.814 499.27 -21 1
Cu 70.7261 493.6 -21 1
Cu 59.8422 487.578 -21 1
Cu 49.1747 481.209 -21 1
Cu 38.7354 474.502 -21 1
Cu 28.536 467.463 -21 1
Cu 18.5879 460.101 -21 1
Cu 8.90241 452.423 -21 1
Cu -0.509757 444.439 -21 1
Cu -9.63802 436.158 -21 1
Cu -18.4721 427.588 -21 1
Cu -27.0022 418.739 -21 1
Cu -27.4414 409.622 -21 1
Cu -27.4414 400.246 -21 1
Cu -27.4414 390.622 -21 1
Cu -27.4414 380.76 -21 1
Cu -27.4414 370.672 -21 1
Cu -27.4414 360.37 -21 1
Cu -27.4414 349.864 -21 1
Cu -27.4414 339.166 -21 1
Cu -27.4414 328.288 -21 1
Cu -27.4414 317.243 -21 1
Cu -27.4414 306.043 -21 1
Cu -27.4414 294.701 -21 1
Cu -27.4414 283.228 -21 1
Cu -27.4414 271.639 -21 1
Cu -27.4414 259.945 -21 1
Cu -27.4414 248.161 -21 1
Cu -27.4414 236.299 -21 1
Cu -27.4414 224.372 -21 1
Cu -27.4414 212.395 -21 1
Cu -27.4414 200.38 -21 1
Cu -27.4414 188.34 -21 1
Cu -27.4414 176.29 -21 1
Cu -27.4414 164.243 -21 1
Cu -27.4414 152.212 -21 1
Cu -27.4414 140.211 -21 1
Cu -27.4414 128.254 -21 1
Cu -27.4414 116.352 -21 1
Cu -27.4414 104.521 -21 1
Cu -27.4414 92.7733 -21 1
Cu -27.4414 81.1218 -21 1
Cu -27.4414 69.5797 -21 1
Cu -27.4414 58.16 -21 1
Cu -27.4414 46.8755 -21 1
Cu -27.4414 35.7388 -21 1
Cu -27.4414 24.7624 -21 1
Cu -27.4414 13.9587 -21 1
Cu -27.4414 3.33961 -21 1
Cu -27.4414 -7.08285 -21 1
Cu -27.4414 -17.297 -21 1
Cu -27.4414 -27.2915 -21 1
Cu -27.4414 -37.055 -21 1
Cu -27.4414 -46.5767 -21 1
Cu -27.4414 -55.8458 -21 1
Cu -23.471 -64.852 -21 1
Cu -14.8125 -73.5852 -21 1
Cu -5.85413 -82.0356 -21 1
Cu 3.39417 -90.1937 -21 1
Cu 12.922 -98.0504 -21 1
Cu 22.7187 -105.597 -21 1
Cu 32.7733 -112.825 -21 1
Cu 43.0744 -119.726 -21 1
Cu 53.6107 -126.293 -21 1
Cu 64.3702 -132.517 -21 1
Cu 75.341 -138.393 -21 1
Cu 86.5106 -143.914 -21 1
Cu 97.8667 -149.073 -21 1
Cu 109.396 -153.864 -21 1
Cu 121.087 -158.283 -21 1
Cu 132.925 -162.324 -21 1
Cu 144.898 -165.983 -21 1
Cu 156.991 -169.256 -21 1
Cu 169.192 -172.138 -21 1
Cu 181.487 -174.627 -21 1
Cu 193.862 -176.721 -21 1
Cu 206.302 -178.416 -21 1
Cu 218.796 -179.711 -21 1
Cu 231.327 -180.604 -21 1
Cu 243.882 -181.094 -21 1
Cu 256.448 -181.181 -21 1
Cu 269.009 -180.865 -21 1
Cu 281.552 -180.146 -21 1
Cu 294.064 -179.024 -21 1
Cu 306.529 -177.502 -21 1
Cu 318.934 -175.58 -21 1
Cu 331.265 -173.261 -21 1
Cu 343.508 -170.548 -21 1
Cu 355.65 -167.444 -21 1
Cu 367.676 -163.951 -21 1
Cu 379.574 -160.075 -21 1
Cu 391.33 -155.818 -21 1
Cu 402.93 -151.187 -21 1
Cu 414.363 -146.186 -21 1
Cu 425.615 -140.821 -21 1
Cu 436.673 -135.098 -21 1
Cu 281.405 -209.004 -21 1
Cu 293.925 -207.969 -21 1
Cu 306.405 -206.564 -21 1
Cu 318.834 -204.787 -21 1
Cu 331.199 -202.643 -21 1
Cu 343.489 -200.132 -21 1
Cu 355.692 -197.257 -21 1
Cu 367.796 -194.02 -21 1
Cu 379.79 -190.425 -21 1
Cu 391.662 -186.476 -21 1
Cu 403.4 -182.176 -21 1
Cu 414.994 -177.528 -21 1
Cu 426.432 -172.539 -21 1
Cu 437.704 -167.212 -21 1
Cu 448.797 -161.552 -21 1
Cu 459.703 -155.566 -21 1
Cu 470.41 -149.258 -21 1
Cu 480.908 -142.635 -21 1
Cu 491.187 -135.703 -21 1
Cu 501.236 -128.469 -21 1
Cu 511.048 -120.94 -21 1
Cu 520.611 -113.122 -21 1
Cu 529.917 -105.025 -21 1
Cu 538.957 -96.6542 -21 1
Cu 547.721 -88.0191 -21 1
Cu 555.598 -79.1277 -21 1
Cu 555.598 -69.9884 -21 1
Cu 555.598 -60.6101 -21 1
Cu 555.598 -51.0018 -21 1
Cu 555.598 -41.1727 -21 1
Cu 555.598 -31.1322 -21 1
Cu 555.598 -20.89 -21 1
Cu 555.598 -10.456 -21 1
Cu 555.598 0.15992 -21 1
Cu 555.598 10.9475 -21 1
Cu 555.598 21.8963 -21 1
Cu 555.598 32.9958 -21 1
Cu 555.598 44.2355 -21 1
Cu 555.598 55.6044 -21 1
Cu 555.598 67.0918 -21 1
Cu 555.598 78.6864 -21 1
Cu 555.598 90.3773 -21 1
Cu 555.598 102.153 -21 1
Cu 555.598 114.003 -21 1
Cu 555.598 125.914 -21 1
Cu 555.598 137.877 -21 1
Cu 555.598 149.879 -21 1
Cu 555.598 161.908 -21 1
Cu 555.598 173.954 -21 1
Cu 555.598 186.005 -21 1
Cu 555.598 198.049 -21 1
Cu 555.598 210.074 -21 1
Cu 555.598 222.069 -21 1
Cu 555.598 234.023 -21 1
Cu 555.598 245.923 -21 1
Cu 555.598 257.759 -21 1
Cu 555.598 269.52 -21 1
Cu 555.598 281.193 -21 1
Cu 555.598 292.767 -21 1
Cu 555.598 304.233 -21 1
Cu 555.598 315.577 -21 1
Cu 555.598 326.791 -21 1
Cu 555.598 337.862 -21 1
Cu 555.598 348.78 -21 1
Cu 555.598 359.535 -21 1
Cu 555.598 370.117 -21 1
Cu 555.598 380.514 -21 1
Cu 555.598 390.718 -21 1
Cu 555.598 400.718 -21 1
Cu 555.598 410.505 -21 1
Cu 555.598 420.07 -21 1
Cu 555.598 429.402 -21 1
Cu 554.581 438.494 -21 1
Cu 546.044 447.337 -21 1
Cu 537.225 455.921 -21 1
Cu 528.133 464.239 -21 1
Cu 518.776 472.283 -21 1
Cu 509.164 480.045 -21 1
Cu 499.306 487.518 -21 1
Cu 489.211 494.694 -21 1
Cu 478.889 501.566 -21 1
Cu 468.35 508.129 -21 1
Cu 457.603 514.375 -21 1
Cu 446.66 520.298 -21 1
Cu 435.531 525.894 -21 1
Cu 424.227 531.156 -21 1
Cu 412.758 536.079 -21 1
Cu 401.135 540.66 -21 1
Cu 389.37 544.892 -21 1
Cu 377.473 548.773 -21 1
Cu 365.457 552.299 -21 1
Cu 353.333 555.465 -21 1
Cu 341.112 558.27 -21 1
Cu 328.806 560.71 -21 1
Cu 316.428 562.784 -21 1
Cu 303.988 564.488 -21 1
Cu 291.5 565.822 -21 1
Cu 278.974 566.784 -21 1
Cu 266.423 567.373 -21 1
Cu 253.859 567.589 -21 1
Cu 241.295 567.431 -21 1
Cu 228.741 566.9 -21 1
Cu 216.21 565.997 -21 1
Cu 203.715 564.721 -21 1
Cu 191.267 563.074 -21 1
Cu 178.878 561.058 -21 1
Cu 166.561 558.675 -21 1
Cu 154.326 555.928 -21 1
Cu 142.186 552.817 -21 1
Cu 130.152 549.348 -21 1
Cu 118.236 545.522 -21 1
Cu 106.45 541.344 -21 1
Cu 94.8037 536.818 -21 1
Cu 83.3098 531.948 -21 1
Cu 71.9788 526.738 -21 1
Cu 60.8216 521.194 -21 1
Cu 49.8489 515.322 -21 1
Cu 39.0712 509.126 -21 1
Cu 28.499 502.612 -21 1
Cu 18.1423 495.788 -21 1
Cu 8.01122 488.659 -21 1
Cu -1.88465 481.232 -21 1
Cu -11.5358 473.515 -21 1
Cu -20.9328 465.515 -21 1
Cu -30.0668 457.239 -21 1
Cu -38.929 448.695 -21 1
Cu -47.5108 439.893 -21 1
Cu -49.843 430.839 -21 1
Cu -49.843 421.544 -21 1
Cu -49.843 412.015 -21 1
Cu -49.843 402.262 -21 1
Cu -49.843 392.294 -21 1
Cu -49.843 382.122 -21 1
Cu -49.843 371.754 -21 1
Cu -49.843 361.2 -21 1
Cu -49.843 350.472 -21 1
Cu -49.843 339.578 -21 1
Cu -49.843 328.53 -21 1
Cu -49.843 317.338 -21 1
Cu -49.843 306.014 -21 1
Cu -49.843 294.566 -21 1
Cu -49.843 283.008 -21 1
Cu -49.843 271.35 -21 1
Cu -49.843 259.602 -21 1
Cu -49.843 247.777 -21 1
Cu -49.843 235.886 -21 1
Cu -49.843 223.94 -21 1
Cu -49.843 211.951 -21 1
Cu -49.843 199.929 -21 1
Cu -49.843 187.888 -21 1
Cu -49.843 175.837 -21 1
Cu -49.843 163.79 -21 1
Cu -49.843 151.757 -21 1
Cu -49.843 139.75 -21 1
Cu -49.843 127.781 -21 1
Cu -49.843 115.86 -21 1
Cu -49.843 104 -21 1
Cu -49.843 92.2121 -21 1
Cu -49.843 80.5072 -21 1
Cu -49.843 68.8967 -21 1
Cu -49.843 57.3919 -21 1
Cu -49.843 46.0037 -21 1
Cu -49.843 34.7432 -21 1
Cu -49.843 23.621 -21 1
Cu -49.843 12.6479 -21 1
Cu -49.843 1.83451 -21 1
Cu -49.843 -8.80888 -21 1
Cu -49.843 -19.272 -21 1
Cu -49.843 -29.5448 -21 1
Cu -49.843 -39.6175 -21 1
Cu -49.843 -49.4802 -21 1
Cu -49.843 -59.1237 -21 1
Cu -49.843 -68.5385 -21 1
Cu -49.843 -77.7157 -21 1
Cu -43.3106 -86.6465 -21 1
Cu -34.5894 -95.3222 -21 1
Cu -25.592 -103.734 -21 1
Cu -16.3271 -111.875 -21 1
Cu -6.80347 -119.737 -21 1
Cu 2.96961 -127.312 -21 1
Cu 12.9828 -134.592 -21 1
Cu 23.2265 -141.572 -21 1
Cu 33.6908 -148.244 -21 1
Cu 44.3657 -154.601 -21 1
Cu 55.2409 -160.638 -21 1
Cu 66.306 -166.349 -21 1
Cu 77.5504 -171.729 -21 1
Cu 88.9632 -176.771 -21 1
Cu 100.533 -181.472 -21 1
Cu 112.25 -185.827 -21 1
Cu 124.102 -189.832 -21 1
Cu 136.077 -193.482 -21 1
Cu 148.165 -196.775 -21 1
Cu 160.353 -199.706 -21 1
Cu 172.631 -202.275 -21 1
Cu 184.985 -204.477 -21 1
Cu 197.404 -206.31 -21 1
Cu 209.877 -207.774 -21 1
Cu 222.391 -208.866 -21 1
Cu 234.935 -209.586 -21 1
Cu 247.495 -209.933 -21 1
Cu 260.061 -209.906 -21 1
Cu 272.62 -209.506 -21 1
Cu -72.2446 189.104 -21 1
Cu -72.2446 177.053 -21 1
Cu -72.2446 165.005 -21 1
Cu -72.2446 152.968 -21 1
Cu -72.2446 140.952 -21 1
Cu -72.2446 128.968 -21 1
Cu -72.2446 117.025 -21 1
Cu -72.2446 105.134 -21 1
Cu -72.2446 93.3047 -21 1
Cu -72.2446 81.5462 -21 1
Cu -72.2446 69.8687 -21 1
Cu -72.2446 58.282 -21 1
Cu -72.2446 46.7957 -21 1
Cu -72.2446 35.4193 -21 1
Cu -72.2446 24.1623 -21 1
Cu -72.2446 13.0342 -21 1
Cu -72.2446 2.04417 -21 1
Cu -72.2446 -8.79864 -21 1
Cu -72.2446 -19.4852 -21 1
Cu -72.2446 -30.0066 -21 1
Cu -72.2446 -40.354 -21 1
Cu -72.2446 -50.5189 -21 1
Cu -72.2446 -60.4928 -21 1
Cu -72.2446 -70.2673 -21 1
Cu -72.2446 -79.8344 -21 1
Cu -72.2446 -89.1861 -21 1
Cu -72.2446 -98.3145 -21 1
Cu -64.3281 -107.212 -21 1
Cu -55.5891 -115.871 -21 1
Cu -46.5932 -124.285 -21 1
Cu -37.3479 -132.447 -21 1
Cu -27.8608 -140.349 -21 1
Cu -18.1399 -147.985 -21 1
Cu -8.19328 -155.349 -21 1
Cu 1.97082 -162.435 -21 1
Cu 12.3439 -169.237 -21 1
Cu 22.9173 -175.749 -21 1
Cu 33.6823 -181.965 -21 1
Cu 44.6299 -187.881 -21 1
Cu 55.7509 -193.491 -21 1
Cu 67.0361 -198.791 -21 1
Cu 78.4761 -203.777 -21 1
Cu 90.0614 -208.444 -21 1
Cu 101.782 -212.789 -21 1
Cu 113.629 -216.807 -21 1
Cu 125.592 -220.496 -21 1
Cu 137.66 -223.852 -21 1
Cu 149.825 -226.873 -21 1
Cu 162.076 -229.556 -21 1
Cu 174.402 -231.899 -21 1
Cu 186.793 -233.9 -21 1
Cu 199.24 -235.557 -21 1
Cu 211.731 -236.869 -21 1
Cu 224.257 -237.834 -21 1
Cu 236.806 -238.453 -21 1
Cu 249.369 -238.724 -21 1
Cu 261.935 -238.647 -21 1
Cu 274.493 -238.222 -21 1
Cu 287.033 -237.451 -21 1
Cu 299.545 -236.332 -21 1
Cu 312.017 -234.868 -21 1
Cu 324.441 -233.059 -21 1
Cu 336.805 -230.907 -21 1
Cu 349.099 -228.413 -21 1
Cu 361.313 -225.581 -21 1
Cu 373.436 -222.412 -21 1
Cu 385.459 -218.908 -21 1
Cu 397.372 -215.073 -21 1
Cu 409.165 -210.91 -21 1
Cu 420.827 -206.423 -21 1
Cu 432.349 -201.615 -21 1
Cu 443.722 -196.489 -21 1
Cu 454.936 -191.052 -21 1
Cu 465.981 -185.306 -21 1
Cu 476.849 -179.257 -21 1
Cu 487.531 -172.909 -21 1
Cu 498.017 -166.269 -21 1
Cu 508.299 -159.341 -21 1
Cu 518.368 -152.132 -21 1
Cu 528.216 -144.646 -21 1
Cu 537.834 -136.892 -21 1
Cu 547.216 -128.874 -21 1
Cu 556.352 -120.601 -21 1
Cu 565.235 -112.078 -21 1
Cu 573.858 -103.312 -21 1
Cu 578 -94.3116 -21 1
Cu 578 -85.0837 -21 1
Cu 578 -75.6359 -21 1
Cu 578 -65.9762 -21 1
Cu 578 -56.1126 -21 1
Cu 578 -46.0534 -21 1
Cu 578 -35.8068 -21 1
Cu 578 -25.3815 -21 1
Cu 578 -14.7861 -21 1
Cu 578 -4.02943 -21 1
Cu 578 6.87951 -21 1
Cu 578 17.9317 -21 1
Cu 578 29.1178 -21 1
Cu 578 40.4287 -21 1
Cu 578 51.8548 -21 1
Cu 578 63.3866 -21 1
Cu 578 75.0146 -21 1
Cu 578 86.7291 -21 1
Cu 578 98.5202 -21 1
Cu 578 110.378 -21 1
Cu 578 122.293 -21 1
Cu 578 134.255 -21 1
Cu 578 146.255 -21 1
Cu 578 158.281 -21 1
Cu 578 170.324 -21 1
Cu 578 182.375 -21 1
Cu 578 194.422 -21 1
Cu 578 206.457 -21 1
Cu 578 218.468 -21 1
Cu 578 230.447 -21 1
Cu 578 242.382 -21 1
Cu 578 254.265 -21 1
Cu 578 266.085 -21 1
Cu 578 277.832 -21 1
Cu 578 289.496 -21 1
Cu 578 301.068 -21 1
Cu 578 312.539 -21 1
Cu 578 323.898 -21 1
Cu 578 335.136 -21 1
Cu 578 346.244 -21 1
Cu 578 357.213 -21 1
Cu 578 368.033 -21 1
Cu 578 378.695 -21 1
Cu 578 389.191 -21 1
Cu 578 399.512 -21 1
Cu 578 409.648 -21 1
Cu 578 419.593 -21 1
Cu 578 429.337 -21 1
Cu 578 438.872 -21 1
Cu 578 448.191 -21 1
Cu 577.305 457.285 -21 1
Cu 568.79 466.148 -21 1
Cu 560.012 474.771 -21 1
Cu 550.979 483.147 -21 1
Cu 541.697 491.27 -21 1
Cu 532.174 499.133 -21 1
Cu 522.419 506.729 -21 1
Cu 512.439 514.052 -21 1
Cu 502.243 521.095 -21 1
Cu 491.839 527.854 -21 1
Cu 481.237 534.322 -21 1
Cu 470.444 540.493 -21 1
Cu 459.47 546.364 -21 1
Cu 448.324 551.928 -21 1
Cu 437.015 557.181 -21 1
Cu 425.552 562.12 -21 1
Cu 413.946 566.739 -21 1
Cu 402.206 571.035 -21 1
Cu 390.341 575.004 -21 1
Cu 378.362 578.643 -21 1
Cu 366.278 581.949 -21 1
Cu 354.1 584.92 -21 1
Cu 341.837 587.552 -21 1
Cu 329.501 589.843 -21 1
Cu 317.1 591.793 -21 1
Cu 304.646 593.398 -21 1
Cu 292.149 594.658 -21 1
Cu 279.619 595.572 -21 1
Cu 267.067 596.138 -21 1
Cu 254.503 596.357 -21 1
Cu 241.938 596.228 -21 1
Cu 229.382 595.752 -21 1
Cu 216.846 594.928 -21 1
Cu 204.339 593.757 -21 1
Cu 191.873 592.241 -21 1
Cu 179.458 590.381 -21 1
Cu 167.104 588.178 -21 1
Cu 154.821 585.633 -21 1
Cu 142.62 582.75 -21 1
Cu 130.511 579.531 -21 1
Cu 118.503 575.977 -21 1
Cu 106.608 572.093 -21 1
Cu 94.8346 567.882 -21 1
Cu 83.1928 563.346 -21 1
Cu 71.6923 558.49 -21 1
Cu 60.3427 553.317 -21 1
Cu 49.1535 547.833 -21 1
Cu 38.1339 542.041 -21 1
Cu 27.2933 535.947 -21 1
Cu 16.6405 529.556 -21 1
Cu 6.18448 522.872 -21 1
Cu -4.06605 515.902 -21 1
Cu -14.1026 508.65 -21 1
Cu -23.9167 501.124 -21 1
Cu -33.5003 493.33 -21 1
Cu -42.8453 485.274 -21 1
Cu -51.944 476.962 -21 1
Cu -60.7889 468.402 -21 1
Cu -69.3724 459.601 -21 1
Cu -72.2446 450.566 -21 1
Cu -72.2446 441.305 -21 1
Cu -72.2446 431.825 -21 1
Cu -72.2446 422.134 -21 1
Cu -72.2446 412.241 -21 1
Cu -72.2446 402.153 -21 1
Cu -72.2446 391.879 -21 1
Cu -72.2446 381.427 -21 1
Cu -72.2446 370.807 -21 1
Cu -72.2446 360.027 -21 1
Cu -72.2446 349.096 -21 1
Cu -72.2446 338.023 -21 1
Cu -72.2446 326.818 -21 1
Cu -72.2446 315.489 -21 1
Cu -72.2446 304.047 -21 1
Cu -72.2446 292.5 -21 1
Cu -72.2446 280.858 -21 1
Cu -72.2446 269.132 -21 1
Cu -72.2446 257.33 -21 1
Cu -72.2446 245.463 -21 1
Cu -72.2446 233.54 -21 1
Cu -72.2446 221.572 -21 1
Cu -72.2446 209.568 -21 1
Cu -72.2446 197.538 -21 1
Cu -94.6462 378.186 -21 1
Cu -94.6462 367.333 -21 1
Cu -94.6462 356.342 -21 1
Cu -94.6462 345.222 -21 1
Cu -94.6462 333.981 -21 1
Cu -94.6462 322.626 -21 1
Cu -94.6462 311.167 -21 1
Cu -94.6462 299.611 -21 1
Cu -94.6462 287.967 -21 1
Cu -94.6462 276.244 -21 1
Cu -94.6462 264.449 -21 1
Cu -94.6462 252.592 -21 1
Cu -94.6462 240.681 -21 1
Cu -94.6462 228.725 -21 1
Cu -94.6462 216.733 -21 1
Cu -94.6462 204.713 -21 1
Cu -94.6462 192.674 -21 1
Cu -94.6462 180.625 -21 1
Cu -94.6462 168.575 -21 1
Cu -94.6462 156.532 -21 1
Cu -94.6462 144.506 -21 1
Cu -94.6462 132.504 -21 1
Cu -94.6462 120.537 -21 1
Cu -94.6462 108.611 -21 1
Cu -94.6462 96.7373 -21 1
Cu -94.6462 84.923 -21 1
Cu -94.6462 73.1772 -21 1
Cu -94.6462 61.5084 -21 1
Cu -94.6462 49.9251 -21 1
Cu -94.6462 38.4358 -21 1
Cu -94.6462 27.0488 -21 1
Cu -94.6462 15.7724 -21 1
Cu -94.6462 4.61491 -21 1
Cu -94.6462 -6.4156 -21 1
Cu -94.6462 -17.3111 -21 1
Cu -94.6462 -28.0636 -21 1
Cu -94.6462 -38.6652 -21 1
Cu -94.6462 -49.1084 -21 1
Cu -94.6462 -59.3853 -21 1
Cu -94.6462 -69.4887 -21 1
Cu -94.6462 -79.411 -21 1
Cu -94.6462 -89.145 -21 1
Cu -94.6462 -98.6837 -21 1
Cu -94.6462 -108.02 -21 1
Cu -94.6462 -117.147 -21 1
Cu -87.0258 -126.059 -21 1
Cu -78.3191 -134.748 -21 1
Cu -69.371 -143.209 -21 1
Cu -60.188 -151.435 -21 1
Cu -50.7767 -159.42 -21 1
Cu -41.1441 -167.159 -21 1
Cu -31.2971 -174.645 -21 1
Cu -21.2429 -181.874 -21 1
Cu -10.9889 -188.84 -21 1
Cu -0.542547 -195.537 -21 1
Cu 10.0886 -201.962 -21 1
Cu 20.8967 -208.109 -21 1
Cu 31.8739 -213.975 -21 1
Cu 43.0122 -219.553 -21 1
Cu 54.3036 -224.842 -21 1
Cu 65.7397 -229.836 -21 1
Cu 77.3122 -234.532 -21 1
Cu 89.0127 -238.927 -21 1
Cu 100.833 -243.017 -21 1
Cu 112.764 -246.8 -21 1
Cu 124.796 -250.273 -21 1
Cu 136.923 -253.433 -21 1
Cu 149.134 -256.277 -21 1
Cu 161.42 -258.805 -21 1
Cu 173.773 -261.013 -21 1
Cu 186.184 -262.901 -21 1
Cu 198.644 -264.466 -21 1
Cu 211.143 -265.709 -21 1
Cu 223.672 -266.628 -21 1
Cu 236.223 -267.221 -21 1
Cu 248.786 -267.49 -21 1
Cu 261.352 -267.433 -21 1
Cu 273.911 -267.051 -21 1
Cu 286.456 -266.344 -21 1
Cu 298.975 -265.312 -21 1
Cu 311.462 -263.957 -21 1
Cu 323.905 -262.279 -21 1
Cu 336.297 -260.279 -21 1
Cu 348.628 -257.959 -21 1
Cu 360.889 -255.321 -21 1
Cu 373.072 -252.366 -21 1
Cu 385.166 -249.097 -21 1
Cu 397.165 -245.516 -21 1
Cu 409.058 -241.626 -21 1
Cu 420.837 -237.429 -21 1
Cu 432.494 -232.928 -21 1
Cu 444.02 -228.128 -21 1
Cu 455.406 -223.031 -21 1
Cu 466.645 -217.64 -21 1
Cu 477.728 -211.961 -21 1
Cu 488.647 -205.997 -21 1
Cu 499.395 -199.753 -21 1
Cu 509.962 -193.232 -21 1
Cu 520.342 -186.44 -21 1
Cu 530.528 -179.382 -21 1
Cu 540.51 -172.063 -21 1
Cu 550.283 -164.488 -21 1
Cu 559.84 -156.663 -21 1
Cu 569.172 -148.593 -21 1
Cu 578.274 -140.285 -21 1
Cu 587.138 -131.743 -21 1
Cu 595.759 -122.976 -21 1
Cu 600.401 -113.988 -21 1
Cu 600.401 -104.787 -21 1
Cu 600.401 -95.3796 -21 1
Cu 600.401 -85.7719 -21 1
Cu 600.401 -75.9714 -21 1
Cu 600.401 -65.9851 -21 1
Cu 600.401 -55.8204 -21 1
Cu 600.401 -45.4846 -21 1
Cu 600.401 -34.9853 -21 1
Cu 600.401 -24.3301 -21 1
Cu 600.401 -13.5269 -21 1
Cu 600.401 -2.58342 -21 1
Cu 600.401 8.49229 -21 1
Cu 600.401 19.6922 -21 1
Cu 600.401 31.0081 -21 1
Cu 600.401 42.4317 -21 1
Cu 600.401 53.9547 -21 1
Cu 600.401 65.5688 -21 1
Cu 600.401 77.2655 -21 1
Cu 600.401 89.0361 -21 1
Cu 600.401 100.872 -21 1
Cu 600.401 112.765 -21 1
Cu 600.401 124.706 -21 1
Cu 600.401 136.687 -21 1
Cu 600.401 148.698 -21 1
Cu 600.401 160.731 -21 1
Cu 600.401 172.778 -21 1
Cu 600.401 184.828 -21 1
Cu 600.401 196.875 -21 1
Cu 600.401 208.908 -21 1
Cu 600.401 220.919 -21 1
Cu 600.401 232.9 -21 1
Cu 600.401 244.841 -21 1
Cu 600.401 256.734 -21 1
Cu 600.401 268.57 -21 1
Cu 600.401 280.341 -21 1
Cu 600.401 292.038 -21 1
Cu 600.401 303.652 -21 1
Cu 600.401 315.175 -21 1
Cu 600.401 326.599 -21 1
Cu 600.401 337.915 -21 1
Cu 600.401 349.115 -21 1
Cu 600.401 360.191 -21 1
Cu 600.401 371.134 -21 1
Cu 600.401 381.938 -21 1
Cu 600.401 392.593 -21 1
Cu 600.401 403.093 -21 1
Cu 600.401 413.429 -21 1
Cu 600.401 423.594 -21 1
Cu 600.401 433.58 -21 1
Cu 600.401 443.381 -21 1
Cu 600.401 452.989 -21 1
Cu 600.401 462.397 -21 1
Cu 600.401 471.598 -21 1
Cu 595.771 480.586 -21 1
Cu 587.151 489.354 -21 1
Cu 578.286 497.895 -21 1
Cu 569.185 506.204 -21 1
Cu 559.853 514.274 -21 1
Cu 550.297 522.1 -21 1
Cu 540.524 529.675 -21 1
Cu 530.542 536.995 -21 1
Cu 520.357 544.053 -21 1
Cu 509.977 550.846 -21 1
Cu 499.41 557.367 -21 1
Cu 488.663 563.611 -21 1
Cu 477.744 569.576 -21 1
Cu 466.661 575.255 -21 1
Cu 455.422 580.646 -21 1
Cu 444.036 585.744 -21 1
Cu 432.51 590.545 -21 1
Cu 420.854 595.045 -21 1
Cu 409.074 599.243 -21 1
Cu 397.181 603.134 -21 1
Cu 385.183 606.715 -21 1
Cu 373.089 609.985 -21 1
Cu 360.906 612.94 -21 1
Cu 348.645 615.579 -21 1
Cu 336.314 617.899 -21 1
Cu 323.923 619.899 -21 1
Cu 311.479 621.578 -21 1
Cu 298.993 622.934 -21 1
Cu 286.473 623.966 -21 1
Cu 273.929 624.673 -21 1
Cu 261.369 625.056 -21 1
Cu 248.803 625.113 -21 1
Cu 236.241 624.845 -21 1
Cu 223.69 624.251 -21 1
Cu 211.16 623.333 -21 1
Cu 198.661 622.091 -21 1
Cu 186.202 620.526 -21 1
Cu 173.791 618.639 -21 1
Cu 161.438 616.431 -21 1
Cu 149.151 613.904 -21 1
Cu 136.94 611.06 -21 1
Cu 124.813 607.9 -21 1
Cu 112.78 604.428 -21 1
Cu 100.849 600.646 -21 1
Cu 89.0293 596.556 -21 1
Cu 77.3286 592.161 -21 1
Cu 65.7558 587.466 -21 1
Cu 54.3195 582.472 -21 1
Cu 43.028 577.184 -21 1
Cu 31.8894 571.605 -21 1
Cu 20.912 565.741 -21 1
Cu 10.1036 559.594 -21 1
Cu -0.527732 553.169 -21 1
Cu -10.9744 546.472 -21 1
Cu -21.2286 539.507 -21 1
Cu -31.2831 532.278 -21 1
Cu -41.1304 524.792 -21 1
Cu -50.7633 517.054 -21 1
Cu -60.1749 509.069 -21 1
Cu -69.3583 500.844 -21 1
Cu -78.3067 492.383 -21 1
Cu -87.0137 483.694 -21 1
Cu -94.6462 474.783 -21 1
Cu -94.6462 465.656 -21 1
Cu -94.6462 456.32 -21 1
Cu -94.6462 446.781 -21 1
Cu -94.6462 437.048 -21 1
Cu -94.6462 427.126 -21 1
Cu -94.6462 417.022 -21 1
Cu -94.6462 406.746 -21 1
Cu -94.6462 396.303 -21 1
Cu -94.6462 385.701 -21 1
Cu 622.803 20.123 -21 1
Cu 622.803 31.5318 -21 1
Cu 622.803 43.0354 -21 1
Cu 622.803 54.6263 -21 1
Cu 622.803 66.2972 -21 1
Cu 622.803 78.0404 -21 1
Cu 622.803 89.8485 -21 1
Cu 622.803 101.714 -21 1
Cu 622.803 113.629 -21 1
Cu 622.803 125.586 -21 1
Cu 622.803 137.577 -21 1
Cu 622.803 149.594 -21 1
Cu 622.803 161.631 -21 1
Cu 622.803 173.678 -21 1
Cu 622.803 185.729 -21 1
Cu 622.803 197.775 -21 1
Cu 622.803 209.809 -21 1
Cu 622.803 221.824 -21 1
Cu 622.803 233.81 -21 1
Cu 622.803 245.761 -21 1
Cu 622.803 257.669 -21 1
Cu 622.803 269.527 -21 1
Cu 622.803 281.326 -21 1
Cu 622.803 293.059 -21 1
Cu 622.803 304.718 -21 1
Cu 622.803 316.297 -21 1
Cu 622.803 327.787 -21 1
Cu 622.803 339.181 -21 1
Cu 622.803 350.472 -21 1
Cu 622.803 361.652 -21 1
Cu 622.803 372.715 -21 1
Cu 622.803 383.653 -21 1
Cu 622.803 394.46 -21 1
Cu 622.803 405.127 -21 1
Cu 622.803 415.649 -21 1
Cu 622.803 426.019 -21 1
Cu 622.803 436.229 -21 1
Cu 622.803 446.274 -21 1
Cu 622.803 456.147 -21 1
Cu 622.803 465.842 -21 1
Cu 622.803 475.351 -21 1
Cu 622.803 484.67 -21 1
Cu 622.803 493.792 -21 1
Cu 615.297 502.712 -21 1
Cu 606.614 511.423 -21 1
Cu 597.703 519.92 -21 1
Cu 588.571 528.198 -21 1
Cu 579.222 536.25 -21 1
Cu 569.664 544.073 -21 1
Cu 559.902 551.661 -21 1
Cu 549.942 559.009 -21 1
Cu 539.791 566.112 -21 1
Cu 529.455 572.966 -21 1
Cu 518.942 579.567 -21 1
Cu 508.257 585.91 -21 1
Cu 497.408 591.99 -21 1
Cu 486.402 597.805 -21 1
Cu 475.245 603.351 -21 1
Cu 463.946 608.623 -21 1
Cu 452.51 613.618 -21 1
Cu 440.946 618.334 -21 1
Cu 429.261 622.767 -21 1
Cu 417.463 626.915 -21 1
Cu 405.559 630.774 -21 1
Cu 393.556 634.342 -21 1
Cu 381.463 637.617 -21 1
Cu 369.287 640.597 -21 1
Cu 357.037 643.28 -21 1
Cu 344.719 645.664 -21 1
Cu 332.342 647.748 -21 1
Cu 319.914 649.53 -21 1
Cu 307.443 651.009 -21 1
Cu 294.937 652.185 -21 1
Cu 282.404 653.055 -21 1
Cu 269.852 653.621 -21 1
Cu 257.289 653.881 -21 1
Cu 244.723 653.836 -21 1
Cu 232.162 653.484 -21 1
Cu 219.615 652.828 -21 1
Cu 207.089 651.866 -21 1
Cu 194.592 650.6 -21 1
Cu 182.133 649.031 -21 1
Cu 169.72 647.159 -21 1
Cu 157.36 644.986 -21 1
Cu 145.061 642.512 -21 1
Cu 132.832 639.741 -21 1
Cu 120.68 636.672 -21 1
Cu 108.613 633.31 -21 1
Cu 96.6393 629.654 -21 1
Cu 84.7658 625.709 -21 1
Cu 73.0005 621.476 -21 1
Cu 61.3508 616.959 -21 1
Cu 49.8244 612.159 -21 1
Cu 38.4287 607.081 -21 1
Cu 27.1709 601.727 -21 1
Cu 16.0584 596.101 -21 1
Cu 5.09819 590.206 -21 1
Cu -5.70258 584.047 -21 1
Cu -16.337 577.627 -21 1
Cu -26.7981 570.951 -21 1
Cu -37.0794 564.022 -21 1
Cu -47.174 556.845 -21 1
Cu -57.0757 549.425 -21 1
Cu -66.7779 541.767 -21 1
Cu -76.2744 533.875 -21 1
Cu -85.5591 525.755 -21 1
Cu -94.6261 517.411 -21 1
Cu -103.47 508.85 -21 1
Cu -112.084 500.076 -21 1
Cu -117.048 491.096 -21 1
Cu -117.048 481.914 -21 1
Cu -117.048 472.538 -21 1
Cu -117.048 462.973 -21 1
Cu -117.048 453.224 -21 1
Cu -117.048 443.3 -21 1
Cu -117.048 433.205 -21 1
Cu -117.048 422.946 -21 1
Cu -117.048 412.53 -21 1
Cu -117.048 401.964 -21 1
Cu -117.048 391.255 -21 1
Cu -117.048 380.408 -21 1
Cu -117.048 369.432 -21 1
Cu -117.048 358.334 -21 1
Cu -117.048 347.119 -21 1
Cu -117.048 335.797 -21 1
Cu -117.048 324.373 -21 1
Cu -117.048 312.856 -21 1
Cu -117.048 301.253 -21 1
Cu -117.048 289.571 -21 1
Cu -117.048 277.817 -21 1
Cu -117.048 266 -21 1
Cu -117.048 254.127 -21 1
Cu -117.048 242.205 -21 1
Cu -117.048 230.243 -21 1
Cu -117.048 218.247 -21 1
Cu -117.048 206.226 -21 1
Cu -117.048 194.188 -21 1
Cu -117.048 182.139 -21 1
Cu -117.048 170.088 -21 1
Cu -117.048 158.043 -21 1
Cu -117.048 146.012 -21 1
Cu -117.048 134.001 -21 1
Cu -117.048 122.02 -21 1
Cu -117.048 110.074 -21 1
Cu -117.048 98.1735 -21 1
Cu -117.048 86.3244 -21 1
Cu -117.048 74.5349 -21 1
Cu -117.048 62.8124 -21 1
Cu -117.048 51.1646 -21 1
Cu -117.048 39.5989 -21 1
Cu -117.048 28.1228 -21 1
Cu -117.048 16.7436 -21 1
Cu -117.048 5.46871 -21 1
Cu -117.048 -5.69466 -21 1
Cu -117.048 -16.7393 -21 1
Cu -117.048 -27.6582 -21 1
Cu -117.048 -38.4442 -21 1
Cu -117.048 -49.0904 -21 1
Cu -117.048 -59.5899 -21 1
Cu -117.048 -69.9361 -21 1
Cu -117.048 -80.1223 -21 1
Cu -117.048 -90.1418 -21 1
Cu -117.048 -99.9883 -21 1
Cu -117.048 -109.655 -21 1
Cu -117.048 -119.137 -21 1
Cu -117.048 -128.427 -21 1
Cu -116.741 -137.519 -21 1
Cu -108.256 -146.408 -21 1
Cu -99.5381 -155.087 -21 1
Cu -90.5939 -163.551 -21 1
Cu -81.4286 -171.796 -21 1
Cu -72.0483 -179.814 -21 1
Cu -62.459 -187.602 -21 1
Cu -52.6667 -195.155 -21 1
Cu -42.6778 -202.466 -21 1
Cu -32.4988 -209.532 -21 1
Cu -22.1362 -216.349 -21 1
Cu -11.5966 -222.911 -21 1
Cu -0.886902 -229.215 -21 1
Cu 9.9861 -235.256 -21 1
Cu 21.0154 -241.03 -21 1
Cu 32.1938 -246.535 -21 1
Cu 43.5143 -251.766 -21 1
Cu 54.9695 -256.72 -21 1
Cu 66.5519 -261.394 -21 1
Cu 78.2543 -265.784 -21 1
Cu 90.069 -269.889 -21 1
Cu 101.989 -273.704 -21 1
Cu 114.005 -277.229 -21 1
Cu 126.111 -280.46 -21 1
Cu 138.298 -283.396 -21 1
Cu 150.56 -286.034 -21 1
Cu 162.887 -288.373 -21 1
Cu 175.272 -290.412 -21 1
Cu 187.706 -292.148 -21 1
Cu 200.183 -293.582 -21 1
Cu 212.694 -294.712 -21 1
Cu 225.231 -295.537 -21 1
Cu 237.785 -296.057 -21 1
Cu 250.349 -296.271 -21 1
Cu 262.915 -296.18 -21 1
Cu 275.474 -295.783 -21 1
Cu 288.018 -295.08 -21 1
Cu 300.541 -294.073 -21 1
Cu 313.032 -292.762 -21 1
Cu 325.485 -291.147 -21 1
Cu 337.891 -289.23 -21 1
Cu 350.242 -287.011 -21 1
Cu 362.531 -284.493 -21 1
Cu 374.749 -281.677 -21 1
Cu 386.888 -278.565 -21 1
Cu 398.942 -275.158 -21 1
Cu 410.901 -271.459 -21 1
Cu 422.759 -267.47 -21 1
Cu 434.508 -263.195 -21 1
Cu 446.139 -258.635 -21 1
Cu 457.646 -253.793 -21 1
Cu 469.022 -248.673 -21 1
Cu 480.258 -243.278 -21 1
Cu 491.349 -237.612 -21 1
Cu 502.285 -231.678 -21 1
Cu 513.062 -225.479 -21 1
Cu 523.671 -219.02 -21 1
Cu 534.105 -212.306 -21 1
Cu 544.359 -205.34 -21 1
Cu 554.425 -198.126 -21 1
Cu 564.297 -190.67 -21 1
Cu 573.969 -182.977 -21 1
Cu 583.434 -175.05 -21 1
Cu 592.687 -166.896 -21 1
Cu 601.72 -158.52 -21 1
Cu 610.53 -149.926 -21 1
Cu 619.109 -141.121 -21 1
Cu 622.803 -132.11 -21 1
Cu 622.803 -122.899 -21 1
Cu 622.803 -113.494 -21 1
Cu 622.803 -103.901 -21 1
Cu 622.803 -94.1257 -21 1
Cu 622.803 -84.175 -21 1
Cu 622.803 -74.0551 -21 1
Cu 622.803 -63.7725 -21 1
Cu 622.803 -53.3339 -21 1
Cu 622.803 -42.7459 -21 1
Cu 622.803 -32.0153 -21 1
Cu 622.803 -21.1491 -21 1
Cu 622.803 -10.1542 -21 1
Cu 622.803 0.962261 -21 1
Cu 622.803 12.1931 -21 1
Cu 481.949 -274.636 -21 1
Cu 493.192 -269.252 -21 1
Cu 504.297 -263.613 -21 1
Cu 515.258 -257.72 -21 1
Cu 526.069 -251.577 -21 1
Cu 536.724 -245.189 -21 1
Cu 547.217 -238.557 -21 1
Cu 557.541 -231.687 -21 1
Cu 567.69 -224.583 -21 1
Cu 577.66 -217.247 -21 1
Cu 587.444 -209.685 -21 1
Cu 597.037 -201.901 -21 1
Cu 606.433 -193.898 -21 1
Cu 615.626 -185.683 -21 1
Cu 624.612 -177.259 -21 1
Cu 633.385 -168.632 -21 1
Cu 641.941 -159.805 -21 1
Cu 645.204 -150.785 -21 1
Cu 645.204 -141.577 -21 1
Cu 645.204 -132.185 -21 1
Cu 645.204 -122.616 -21 1
Cu 645.204 -112.873 -21 1
Cu 645.204 -102.965 -21 1
Cu 645.204 -92.8944 -21 1
Cu 645.204 -82.6688 -21 1
Cu 645.204 -72.2937 -21 1
Cu 645.204 -61.7749 -21 1
Cu 645.204 -51.1186 -21 1
Cu 645.204 -40.3306 -21 1
Cu 645.204 -29.4174 -21 1
Cu 645.204 -18.385 -21 1
Cu 645.204 -7.2398 -21 1
Cu 645.204 4.01181 -21 1
Cu 645.204 15.3634 -21 1
Cu 645.204 26.8085 -21 1
Cu 645.204 38.3406 -21 1
Cu 645.204 49.953 -21 1
Cu 645.204 61.6391 -21 1
Cu 645.204 73.3922 -21 1
Cu 645.204 85.2057 -21 1
Cu 645.204 97.0726 -21 1
Cu 645.204 108.986 -21 1
Cu 645.204 120.94 -21 1
Cu 645.204 132.927 -21 1
Cu 645.204 144.94 -21 1
Cu 645.204 156.972 -21 1
Cu 645.204 169.017 -21 1
Cu 645.204 181.068 -21 1
Cu 645.204 193.117 -21 1
Cu 645.204 205.158 -21 1
Cu 645.204 217.184 -21 1
Cu 645.204 229.188 -21 1
Cu 645.204 241.163 -21 1
Cu 645.204 253.103 -21 1
Cu 645.204 265 -21 1
Cu 645.204 276.847 -21 1
Cu 645.204 288.639 -21 1
Cu 645.204 300.368 -21 1
Cu 645.204 312.027 -21 1
Cu 645.204 323.61 -21 1
Cu 645.204 335.111 -21 1
Cu 645.204 346.521 -21 1
Cu 645.204 357.836 -21 1
Cu 645.204 369.049 -21 1
Cu 645.204 380.153 -21 1
Cu 645.204 391.141 -21 1
Cu 645.204 402.008 -21 1
Cu 645.204 412.747 -21 1
Cu 645.204 423.353 -21 1
Cu 645.204 433.819 -21 1
Cu 645.204 444.139 -21 1
Cu 645.204 454.307 -21 1
Cu 645.204 464.317 -21 1
Cu 645.204 474.164 -21 1
Cu 645.204 483.842 -21 1
Cu 645.204 493.346 -21 1
Cu 645.204 502.67 -21 1
Cu 645.204 511.808 -21 1
Cu 638.763 520.756 -21 1
Cu 630.125 529.509 -21 1
Cu 621.272 538.061 -21 1
Cu 612.207 546.407 -21 1
Cu 602.938 554.543 -21 1
Cu 593.468 562.464 -21 1
Cu 583.803 570.166 -21 1
Cu 573.948 577.643 -21 1
Cu 563.911 584.893 -21 1
Cu 553.695 591.91 -21 1
Cu 543.307 598.691 -21 1
Cu 532.753 605.232 -21 1
Cu 522.039 611.529 -21 1
Cu 511.171 617.579 -21 1
Cu 500.155 623.377 -21 1
Cu 488.998 628.921 -21 1
Cu 477.705 634.208 -21 1
Cu 466.284 639.234 -21 1
Cu 454.741 643.997 -21 1
Cu 443.083 648.493 -21 1
Cu 431.316 652.721 -21 1
Cu 419.446 656.678 -21 1
Cu 407.482 660.362 -21 1
Cu 395.429 663.77 -21 1
Cu 383.294 666.901 -21 1
Cu 371.085 669.752 -21 1
Cu 358.808 672.323 -21 1
Cu 346.471 674.611 -21 1
Cu 334.08 676.616 -21 1
Cu 321.642 678.336 -21 1
Cu 183.81 678.297 -21 1
Cu 171.374 676.571 -21 1
Cu 158.984 674.559 -21 1
Cu 146.648 672.264 -21 1
Cu 134.373 669.686 -21 1
Cu 122.165 666.828 -21 1
Cu 110.033 663.69 -21 1
Cu 97.9817 660.276 -21 1
Cu 86.0193 656.585 -21 1
Cu 74.1523 652.622 -21 1
Cu 62.3876 648.387 -21 1
Cu 50.7318 643.884 -21 1
Cu 39.1917 639.115 -21 1
Cu 27.7738 634.083 -21 1
Cu 16.4847 628.79 -21 1
Cu 5.33082 623.239 -21 1
Cu -5.68147 617.435 -21 1
Cu -16.5459 611.379 -21 1
Cu -27.2561 605.076 -21 1
Cu -37.8062 598.53 -21 1
Cu -48.1899 591.743 -21 1
Cu -58.4014 584.72 -21 1
Cu -68.4349 577.465 -21 1
Cu -78.2846 569.981 -21 1
Cu -87.9448 562.274 -21 1
Cu -97.4101 554.348 -21 1
Cu -106.675 546.207 -21 1
Cu -115.734 537.855 -21 1
Cu -124.583 529.299 -21 1
Cu -133.215 520.541 -21 1
Cu -139.449 511.589 -21 1
Cu -139.449 502.446 -21 1
Cu -139.449 493.117 -21 1
Cu -139.449 483.609 -21 1
Cu -139.449 473.927 -21 1
Cu -139.449 464.076 -21 1
Cu -139.449 454.061 -21 1
Cu -139.449 443.89 -21 1
Cu -139.449 433.566 -21 1
Cu -139.449 423.097 -21 1
Cu -139.449 412.488 -21 1
Cu -139.449 401.746 -21 1
Cu -139.449 390.876 -21 1
Cu -139.449 379.884 -21 1
Cu -139.449 368.778 -21 1
Cu -139.449 357.563 -21 1
Cu -139.449 346.245 -21 1
Cu -139.449 334.832 -21 1
Cu -139.449 323.33 -21 1
Cu -139.449 311.745 -21 1
Cu -139.449 300.084 -21 1
Cu -139.449 288.353 -21 1
Cu -139.449 276.56 -21 1
Cu -139.449 264.711 -21 1
Cu -139.449 252.813 -21 1
Cu -139.449 240.873 -21 1
Cu -139.449 228.897 -21 1
Cu -139.449 216.892 -21 1
Cu -139.449 204.866 -21 1
Cu -139.449 192.824 -21 1
Cu -139.449 180.775 -21 1
Cu -139.449 168.725 -21 1
Cu -139.449 156.68 -21 1
Cu -139.449 144.648 -21 1
Cu -139.449 132.635 -21 1
Cu -139.449 120.649 -21 1
Cu -139.449 108.697 -21 1
Cu -139.449 96.7839 -21 1
Cu -139.449 84.9181 -21 1
Cu -139.449 73.106 -21 1
Cu -139.449 61.3545 -21 1
Cu -139.449 49.6701 -21 1
Cu -139.449 38.0595 -21 1
Cu -139.449 26.5295 -21 1
Cu -139.449 15.0866 -21 1
Cu -139.449 3.73735 -21 1
Cu -139.449 -7.51175 -21 1
Cu -139.449 -18.6543 -21 1
Cu -139.449 -29.6838 -21 1
Cu -139.449 -40.5941 -21 1
Cu -139.449 -51.3789 -21 1
Cu -139.449 -62.032 -21 1
Cu -139.449 -72.5474 -21 1
Cu -139.449 -82.919 -21 1
Cu -139.449 -93.1408 -21 1
Cu -139.449 -103.207 -21 1
Cu -139.449 -113.112 -21 1
Cu -139.449 -122.85 -21 1
Cu -139.449 -132.415 -21 1
Cu -139.449 -141.803 -21 1
Cu -139.449 -151.007 -21 1
Cu -135.981 -160.022 -21 1
Cu -127.42 -168.844 -21 1
Cu -118.641 -177.466 -21 1
Cu -109.65 -185.885 -21 1
Cu -100.452 -194.095 -21 1
Cu -91.0511 -202.092 -21 1
Cu -81.4538 -209.871 -21 1
Cu -71.6653 -217.428 -21 1
Cu -61.6911 -224.758 -21 1
Cu -51.537 -231.857 -21 1
Cu -41.2087 -238.721 -21 1
Cu -30.7122 -245.347 -21 1
Cu -20.0535 -251.729 -21 1
Cu -9.23862 -257.866 -21 1
Cu 1.72616 -263.753 -21 1
Cu 12.8346 -269.386 -21 1
Cu 24.0804 -274.763 -21 1
Cu 35.457 -279.881 -21 1
Cu 46.958 -284.736 -21 1
Cu 58.5768 -289.326 -21 1
Cu 70.3068 -293.649 -21 1
Cu 82.1411 -297.701 -21 1
Cu 94.0732 -301.48 -21 1
Cu 106.096 -304.985 -21 1
Cu 118.203 -308.213 -21 1
Cu 130.387 -311.163 -21 1
Cu 142.641 -313.832 -21 1
Cu 154.958 -316.219 -21 1
Cu 167.331 -318.323 -21 1
Cu 179.753 -320.143 -21 1
Cu 330.031 -319.585 -21 1
Cu 342.438 -317.673 -21 1
Cu 354.794 -315.477 -21 1
Cu 367.091 -312.998 -21 1
Cu 379.323 -310.238 -21 1
Cu 391.483 -307.198 -21 1
Cu 403.563 -303.88 -21 1
Cu 415.557 -300.286 -21 1
Cu 427.458 -296.418 -21 1
Cu 439.26 -292.278 -21 1
Cu 450.954 -287.869 -21 1
Cu 462.536 -283.192 -21 1
Cu 473.997 -278.252 -21 1
Cu 445.915 -320.611 -21 1
Cu 457.648 -316.295 -21 1
Cu 469.275 -311.725 -21 1
Cu 480.792 -306.905 -21 1
Cu 492.193 -301.836 -21 1
Cu 503.47 -296.52 -21 1
Cu 514.62 -290.962 -21 1
Cu 525.635 -285.163 -21 1
Cu 536.511 -279.126 -21 1
Cu 547.242 -272.855 -21 1
Cu 557.822 -266.353 -21 1
Cu 568.246 -259.623 -21 1
Cu 578.508 -252.668 -21 1
Cu 588.604 -245.493 -21 1
Cu 598.528 -238.1 -21 1
Cu 608.275 -230.494 -21 1
Cu 617.84 -222.679 -21 1
Cu 627.218 -214.658 -21 1
Cu 636.404 -206.435 -21 1
Cu 645.395 -198.016 -21 1
Cu 654.184 -189.403 -21 1
Cu 662.768 -180.602 -21 1
Cu 667.606 -171.617 -21 1
Cu 667.606 -162.452 -21 1
Cu 667.606 -153.113 -21 1
Cu 667.606 -143.604 -21 1
Cu 667.606 -133.93 -21 1
Cu 667.606 -124.096 -21 1
Cu 667.606 -114.107 -21 1
Cu 667.606 -103.967 -21 1
Cu 667.606 -93.6834 -21 1
Cu 667.606 -83.2599 -21 1
Cu 667.606 -72.7023 -21 1
Cu 667.606 -62.016 -21 1
Cu 667.606 -51.2063 -21 1
Cu 667.606 -40.2789 -21 1
Cu 667.606 -29.2394 -21 1
Cu 667.606 -18.0933 -21 1
Cu 667.606 -6.84651 -21 1
Cu 667.606 4.49537 -21 1
Cu 667.606 15.9265 -21 1
Cu 667.606 27.441 -21 1
Cu 667.606 39.033 -21 1
Cu 667.606 50.6965 -21 1
Cu 667.606 62.4256 -21 1
Cu 667.606 74.2143 -21 1
Cu 667.606 86.0565 -21 1
Cu 667.606 97.9462 -21 1
Cu 667.606 109.877 -21 1
Cu 667.606 121.844 -21 1
Cu 667.606 133.839 -21 1
Cu 667.606 145.858 -21 1
Cu 667.606 157.893 -21 1
Cu 667.606 169.94 -21 1
Cu 667.606 181.99 -21 1
Cu 667.606 194.039 -21 1
Cu 667.606 206.081 -21 1
Cu 667.606 218.108 -21 1
Cu 667.606 230.115 -21 1
Cu 667.606 242.096 -21 1
Cu 667.606 254.045 -21 1
Cu 667.606 265.955 -21 1
Cu 667.606 277.82 -21 1
Cu 667.606 289.635 -21 1
Cu 667.606 301.393 -21 1
Cu 667.606 313.088 -21 1
Cu 667.606 324.715 -21 1
Cu 667.606 336.266 -21 1
Cu 667.606 347.738 -21 1
Cu 667.606 359.122 -21 1
Cu 667.606 370.415 -21 1
Cu 667.606 381.609 -21 1
Cu 667.606 392.7 -21 1
Cu 667.606 403.681 -21 1
Cu 667.606 414.547 -21 1
Cu 667.606 425.292 -21 1
Cu 667.606 435.911 -21 1
Cu 667.606 446.399 -21 1
Cu 667.606 456.749 -21 1
Cu 667.606 466.958 -21 1
Cu 667.606 477.018 -21 1
Cu 667.606 486.926 -21 1
Cu 667.606 496.677 -21 1
Cu 667.606 506.264 -21 1
Cu 667.606 515.684 -21 1
Cu 667.606 524.932 -21 1
Cu 666.75 534.002 -21 1
Cu 658.265 542.891 -21 1
Cu 649.572 551.593 -21 1
Cu 640.677 560.105 -21 1
Cu 631.582 568.421 -21 1
Cu 622.294 576.537 -21 1
Cu 612.817 584.451 -21 1
Cu 603.155 592.156 -21 1
Cu 593.314 599.65 -21 1
Cu 583.299 606.928 -21 1
Cu 573.115 613.988 -21 1
Cu 562.766 620.824 -21 1
Cu 552.259 627.435 -21 1
Cu 541.599 633.815 -21 1
Cu 530.791 639.963 -21 1
Cu 519.841 645.875 -21 1
Cu 508.754 651.547 -21 1
Cu 497.536 656.978 -21 1
Cu 486.193 662.164 -21 1
Cu 474.731 667.102 -21 1
Cu 463.155 671.79 -21 1
Cu 451.471 676.226 -21 1
Cu 58.0755 677.603 -21 1
Cu 46.3583 673.249 -21 1
Cu 34.7468 668.642 -21 1
Cu 23.247 663.784 -21 1
Cu 11.8647 658.678 -21 1
Cu 0.605851 653.326 -21 1
Cu -10.5239 647.731 -21 1
Cu -21.5188 641.896 -21 1
Cu -32.3733 635.824 -21 1
Cu -43.0817 629.518 -21 1
Cu -53.6386 622.982 -21 1
Cu -64.0386 616.218 -21 1
Cu -74.2764 609.23 -21 1
Cu -84.3468 602.022 -21 1
Cu -94.2444 594.597 -21 1
Cu -103.964 586.959 -21 1
Cu -113.502 579.113 -21 1
Cu -122.852 571.061 -21 1
Cu -132.009 562.809 -21 1
Cu -140.969 554.36 -21 1
Cu -149.728 545.719 -21 1
Cu -158.281 536.89 -21 1
Cu -161.851 527.878 -21 1
Cu -161.851 518.687 -21 1
Cu -161.851 509.322 -21 1
Cu -161.851 499.788 -21 1
Cu -161.851 490.089 -21 1
Cu -161.851 480.232 -21 1
Cu -161.851 470.22 -21 1
Cu -161.851 460.058 -21 1
Cu -161.851 449.753 -21 1
Cu -161.851 439.309 -21 1
Cu -161.851 428.732 -21 1
Cu -161.851 418.027 -21 1
Cu -161.851 407.199 -21 1
Cu -161.851 396.255 -21 1
Cu -161.851 385.199 -21 1
Cu -161.851 374.037 -21 1
Cu -161.851 362.776 -21 1
Cu -161.851 351.42 -21 1
Cu -161.851 339.976 -21 1
Cu -161.851 328.45 -21 1
Cu -161.851 316.847 -21 1
Cu -161.851 305.173 -21 1
Cu -161.851 293.435 -21 1
Cu -161.851 281.638 -21 1
Cu -161.851 269.788 -21 1
Cu -161.851 257.891 -21 1
Cu -161.851 245.955 -21 1
Cu -161.851 233.984 -21 1
Cu -161.851 221.984 -21 1
Cu -161.851 209.963 -21 1
Cu -161.851 197.925 -21 1
Cu -161.851 185.878 -21 1
Cu -161.851 173.827 -21 1
Cu -161.851 161.779 -21 1
Cu -161.851 149.739 -21 1
Cu -161.851 137.714 -21 1
Cu -161.851 125.711 -21 1
Cu -161.851 113.734 -21 1
Cu -161.851 101.791 -21 1
Cu -161.851 89.8874 -21 1
Cu -161.851 78.0292 -21 1
Cu -161.851 66.2226 -21 1
Cu -161.851 54.4736 -21 1
Cu -161.851 42.7883 -21 1
Cu -161.851 31.1725 -21 1
Cu -161.851 19.6324 -21 1
Cu -161.851 8.17375 -21 1
Cu -161.851 -3.19755 -21 1
Cu -161.851 -14.4757 -21 1
Cu -161.851 -25.6549 -21 1
Cu -161.851 -36.7294 -21 1
Cu -161.851 -47.6936 -21 1
Cu -161.851 -58.5418 -21 1
Cu -161.851 -69.2685 -21 1
Cu -161.851 -79.8683 -21 1
Cu -161.851 -90.3356 -21 1
Cu -161.851 -100.665 -21 1
Cu -161.851 -110.852 -21 1
Cu -161.851 -120.89 -21 1
Cu -161.851 -130.775 -21 1
Cu -161.851 -140.501 -21 1
Cu -161.851 -150.064 -21 1
Cu -161.851 -159.458 -21 1
Cu -161.851 -168.68 -21 1
Cu -159.738 -177.723 -21 1
Cu -151.221 -186.584 -21 1
Cu -142.497 -195.258 -21 1
Cu -133.571 -203.74 -21 1
Cu -124.448 -212.027 -21 1
Cu -115.131 -220.113 -21 1
Cu -105.626 -227.996 -21 1
Cu -95.9368 -235.67 -21 1
Cu -86.0695 -243.132 -21 1
Cu -76.0286 -250.377 -21 1
Cu -65.8194 -257.404 -21 1
Cu -55.447 -264.206 -21 1
Cu -44.9168 -270.783 -21 1
Cu -34.2342 -277.128 -21 1
Cu -23.4046 -283.241 -21 1
Cu -12.4335 -289.117 -21 1
Cu -1.32665 -294.754 -21 1
Cu 9.91033 -300.148 -21 1
Cu 21.2717 -305.296 -21 1
Cu 32.7516 -310.198 -21 1
Cu 44.3442 -314.848 -21 1
Cu 56.0436 -319.246 -21 1
Cu 573.268 648.666 -21 1
Cu 562.678 655.153 -21 1
Cu 551.945 661.42 -21 1
Cu 541.074 667.465 -21 1
Cu 530.07 673.285 -21 1
Cu -13.6566 678.645 -21 1
Cu -24.7826 673.044 -21 1
Cu -35.7807 667.214 -21 1
Cu -46.6458 661.16 -21 1
Cu -57.3729 654.883 -21 1
Cu -67.957 648.387 -21 1
Cu -78.3933 641.675 -21 1
Cu -88.6769 634.749 -21 1
Cu -98.8032 627.613 -21 1
Cu -108.767 620.271 -21 1
Cu -118.565 612.725 -21 1
Cu -128.191 604.979 -21 1
Cu -137.642 597.036 -21 1
Cu -146.913 588.901 -21 1
Cu -156 580.577 -21 1
Cu -164.898 572.068 -21 1
Cu -173.604 563.378 -21 1
Cu -182.113 554.51 -21 1
Cu -184.252 545.47 -21 1
Cu -184.252 536.26 -21 1
Cu -184.252 526.886 -21 1
Cu -184.252 517.351 -21 1
Cu -184.252 507.66 -21 1
Cu -184.252 497.818 -21 1
Cu -184.252 487.829 -21 1
Cu -184.252 477.698 -21 1
Cu -184.252 467.428 -21 1
Cu -184.252 457.026 -21 1
Cu -184.252 446.495 -21 1
Cu -184.252 435.842 -21 1
Cu -184.252 425.069 -21 1
Cu -184.252 414.184 -21 1
Cu -184.252 403.189 -21 1
Cu -184.252 392.092 -21 1
Cu -184.252 380.896 -21 1
Cu -184.252 369.607 -21 1
Cu -184.252 358.23 -21 1
Cu -184.252 346.77 -21 1
Cu -184.252 335.233 -21 1
Cu -184.252 323.624 -21 1
Cu -184.252 311.949 -21 1
Cu -184.252 300.212 -21 1
Cu -184.252 288.418 -21 1
Cu -184.252 276.575 -21 1
Cu -184.252 264.686 -21 1
Cu -184.252 252.758 -21 1
Cu -184.252 240.796 -21 1
Cu -184.252 228.805 -21 1
Cu -184.252 216.791 -21 1
Cu -184.252 204.76 -21 1
Cu -184.252 192.717 -21 1
Cu -184.252 180.667 -21 1
Cu -184.252 168.616 -21 1
Cu -184.252 156.57 -21 1
Cu -184.252 144.535 -21 1
Cu -184.252 132.515 -21 1
Cu -184.252 120.516 -21 1
Cu -184.252 108.545 -21 1
Cu -184.252 96.6056 -21 1
Cu -184.252 84.7042 -21 1
Cu -184.252 72.8462 -21 1
Cu -184.252 61.037 -21 1
Cu -184.252 49.2821 -21 1
Cu -184.252 37.5868 -21 1
Cu -184.252 25.9567 -21 1
Cu -184.252 14.397 -21 1
Cu -184.252 2.91299 -21 1
Cu -184.252 -8.48992 -21 1
Cu -184.252 -19.8065 -21 1
Cu -184.252 -31.0316 -21 1
Cu -184.252 -42.16 -21 1
Cu -184.252 -53.1866 -21 1
Cu -184.252 -64.1063 -21 1
Cu -184.252 -74.914 -21 1
Cu -184.252 -85.6049 -21 1
Cu -184.252 -96.1739 -21 1
Cu -184.252 -106.616 -21 1
Cu -184.252 -116.927 -21 1
Cu -184.252 -127.101 -21 1
Cu -184.252 -137.135 -21 1
Cu -184.252 -147.023 -21 1
Cu -184.252 -156.761 -21 1
Cu -184.252 -166.344 -21 1
Cu -184.252 -175.768 -21 1
Cu -184.252 -185.029 -21 1
Cu -184.252 -194.122 -21 1
Cu -176.245 -203.043 -21 1
Cu -167.599 -211.789 -21 1
Cu -158.76 -220.354 -21 1
Cu -149.731 -228.735 -21 1
Cu -140.516 -236.929 -21 1
Cu -131.12 -244.931 -21 1
Cu -121.548 -252.738 -21 1
Cu -111.802 -260.346 -21 1
Cu -101.889 -267.751 -21 1
Cu -91.8121 -274.951 -21 1
Cu -81.5764 -281.942 -21 1
Cu -71.1867 -288.72 -21 1
Cu -60.6475 -295.283 -21 1
Cu -49.964 -301.628 -21 1
Cu -39.1409 -307.751 -21 1
Cu -28.1832 -313.65 -21 1
Cu -17.096 -319.322 -21 1
Cu 526.656 -317.408 -21 1
Cu 537.699 -311.658 -21 1
Cu 548.612 -305.683 -21 1
Cu 559.388 -299.483 -21 1
Cu 570.022 -293.064 -21 1
Cu 580.511 -286.427 -21 1
Cu 590.849 -279.575 -21 1
Cu 601.03 -272.513 -21 1
Cu 611.052 -265.242 -21 1
Cu 620.908 -257.767 -21 1
Cu 630.595 -250.091 -21 1
Cu 640.108 -242.217 -21 1
Cu 649.442 -234.149 -21 1
Cu 658.594 -225.891 -21 1
Cu 667.559 -217.446 -21 1
Cu 676.332 -208.819 -21 1
Cu 684.911 -200.013 -21 1
Cu 690.008 -191.032 -21 1
Cu 690.008 -181.881 -21 1
Cu 690.008 -172.564 -21 1
Cu 690.008 -163.085 -21 1
Cu 690.008 -153.449 -21 1
Cu 690.008 -143.659 -21 1
Cu 690.008 -133.721 -21 1
Cu 690.008 -123.638 -21 1
Cu 690.008 -113.417 -21 1
Cu 690.008 -103.061 -21 1
Cu 690.008 -92.5744 -21 1
Cu 690.008 -81.9632 -21 1
Cu 690.008 -71.2318 -21 1
Cu 690.008 -60.3853 -21 1
Cu 690.008 -49.4285 -21 1
Cu 690.008 -38.3665 -21 1
Cu 690.008 -27.2045 -21 1
Cu 690.008 -15.9475 -21 1
Cu 690.008 -4.60078 -21 1
Cu 690.008 6.83044 -21 1
Cu 690.008 18.3409 -21 1
Cu 690.008 29.9253 -21 1
Cu 690.008 41.5783 -21 1
Cu 690.008 53.2946 -21 1
Cu 690.008 65.0687 -21 1
Cu 690.008 76.8952 -21 1
Cu 690.008 88.7686 -21 1
Cu 690.008 100.684 -21 1
Cu 690.008 112.634 -21 1
Cu 690.008 124.616 -21 1
Cu 690.008 136.622 -21 1
Cu 690.008 148.648 -21 1
Cu 690.008 160.688 -21 1
Cu 690.008 172.736 -21 1
Cu 690.008 184.787 -21 1
Cu 690.008 196.835 -21 1
Cu 690.008 208.875 -21 1
Cu 690.008 220.901 -21 1
Cu 690.008 232.908 -21 1
Cu 690.008 244.889 -21 1
Cu 690.008 256.84 -21 1
Cu 690.008 268.756 -21 1
Cu 690.008 280.63 -21 1
Cu 690.008 292.456 -21 1
Cu 690.008 304.231 -21 1
Cu 690.008 315.948 -21 1
Cu 690.008 327.601 -21 1
Cu 690.008 339.186 -21 1
Cu 690.008 350.697 -21 1
Cu 690.008 362.129 -21 1
Cu 690.008 373.477 -21 1
Cu 690.008 384.734 -21 1
Cu 690.008 395.897 -21 1
Cu 690.008 406.96 -21 1
Cu 690.008 417.918 -21 1
Cu 690.008 428.765 -21 1
Cu 690.008 439.498 -21 1
Cu 690.008 450.11 -21 1
Cu 690.008 460.597 -21 1
Cu 690.008 470.954 -21 1
Cu 690.008 481.177 -21 1
Cu 690.008 491.261 -21 1
Cu 690.008 501.2 -21 1
Cu 690.008 510.991 -21 1
Cu 690.008 520.629 -21 1
Cu 690.008 530.109 -21 1
Cu 690.008 539.428 -21 1
Cu 690.008 548.58 -21 1
Cu 684.981 557.562 -21 1
Cu 676.404 566.369 -21 1
Cu 667.632 574.998 -21 1
Cu 658.669 583.444 -21 1
Cu 649.519 591.704 -21 1
Cu 640.186 599.774 -21 1
Cu 630.675 607.649 -21 1
Cu 620.989 615.327 -21 1
Cu 611.134 622.804 -21 1
Cu 601.114 630.076 -21 1
Cu 590.934 637.141 -21 1
Cu 580.597 643.994 -21 1
Cu 702.14 582.14 -21 1
Cu 693.459 590.853 -21 1
Cu 684.594 599.394 -21 1
Cu 675.549 607.76 -21 1
Cu 666.328 615.947 -21 1
Cu 656.935 623.952 -21 1
Cu 647.373 631.771 -21 1
Cu 637.647 639.401 -21 1
Cu 627.76 646.839 -21 1
Cu 617.717 654.082 -21 1
Cu 607.521 661.127 -21 1
Cu 597.178 667.971 -21 1
Cu 586.692 674.611 -21 1
Cu -79.3048 675.618 -21 1
Cu -89.8133 669.01 -21 1
Cu -100.179 662.197 -21 1
Cu -110.397 655.183 -21 1
Cu -120.464 647.971 -21 1
Cu -130.375 640.562 -21 1
Cu -140.127 632.962 -21 1
Cu -149.714 625.171 -21 1
Cu -159.134 617.195 -21 1
Cu -168.382 609.036 -21 1
Cu -177.454 600.698 -21 1
Cu -186.347 592.183 -21 1
Cu -195.057 583.496 -21 1
Cu -203.579 574.641 -21 1
Cu -206.654 565.62 -21 1
Cu -206.654 556.439 -21 1
Cu -206.654 547.099 -21 1
Cu -206.654 537.607 -21 1
Cu -206.654 527.964 -21 1
Cu -206.654 518.176 -21 1
Cu -206.654 508.247 -21 1
Cu -206.654 498.18 -21 1
Cu -206.654 487.98 -21 1
Cu -206.654 477.651 -21 1
Cu -206.654 467.197 -21 1
Cu -206.654 456.624 -21 1
Cu -206.654 445.934 -21 1
Cu -206.654 435.133 -21 1
Cu -206.654 424.225 -21 1
Cu -206.654 413.215 -21 1
Cu -206.654 402.107 -21 1
Cu -206.654 390.906 -21 1
Cu -206.654 379.617 -21 1
Cu -206.654 368.244 -21 1
Cu -206.654 356.791 -21 1
Cu -206.654 345.265 -21 1
Cu -206.654 333.669 -21 1
Cu -206.654 322.009 -21 1
Cu -206.654 310.289 -21 1
Cu -206.654 298.514 -21 1
Cu -206.654 286.689 -21 1
Cu -206.654 274.82 -21 1
Cu -206.654 262.91 -21 1
Cu -206.654 250.965 -21 1
Cu -206.654 238.99 -21 1
Cu -206.654 226.99 -21 1
Cu -206.654 214.97 -21 1
Cu -206.654 202.935 -21 1
Cu -206.654 190.889 -21 1
Cu -206.654 178.839 -21 1
Cu -206.654 166.789 -21 1
Cu -206.654 154.743 -21 1
Cu -206.654 142.708 -21 1
Cu -206.654 130.688 -21 1
Cu -206.654 118.688 -21 1
Cu -206.654 106.713 -21 1
Cu -206.654 94.7678 -21 1
Cu -206.654 82.8579 -21 1
Cu -206.654 70.9879 -21 1
Cu -206.654 59.1629 -21 1
Cu -206.654 47.3878 -21 1
Cu -206.654 35.6675 -21 1
Cu -206.654 24.0069 -21 1
Cu -206.654 12.4108 -21 1
Cu -206.654 0.884094 -21 1
Cu -206.654 -10.5684 -21 1
Cu -206.654 -21.942 -21 1
Cu -206.654 -33.2318 -21 1
Cu -206.654 -44.4332 -21 1
Cu -206.654 -55.5416 -21 1
Cu -206.654 -66.5522 -21 1
Cu -206.654 -77.4605 -21 1
Cu -206.654 -88.262 -21 1
Cu -206.654 -98.9521 -21 1
Cu -206.654 -109.526 -21 1
Cu -206.654 -119.98 -21 1
Cu -206.654 -130.31 -21 1
Cu -206.654 -140.511 -21 1
Cu -206.654 -150.578 -21 1
Cu -206.654 -160.508 -21 1
Cu -206.654 -170.297 -21 1
Cu -206.654 -179.94 -21 1
Cu -206.654 -189.433 -21 1
Cu -206.654 -198.773 -21 1
Cu -206.654 -207.956 -21 1
Cu -203.618 -216.977 -21 1
Cu -195.096 -225.833 -21 1
Cu -186.387 -234.521 -21 1
Cu -177.495 -243.036 -21 1
Cu -168.424 -251.375 -21 1
Cu -159.177 -259.535 -21 1
Cu -149.758 -267.512 -21 1
Cu -140.171 -275.303 -21 1
Cu -130.42 -282.905 -21 1
Cu -120.51 -290.314 -21 1
Cu -110.444 -297.528 -21 1
Cu -100.226 -304.543 -21 1
Cu -89.8612 -311.356 -21 1
Cu -79.3534 -317.965 -21 1
Cu 586.643 -317.018 -21 1
Cu 597.131 -310.379 -21 1
Cu 607.474 -303.536 -21 1
Cu 617.67 -296.492 -21 1
Cu 627.714 -289.25 -21 1
Cu 637.602 -281.813 -21 1
Cu 647.329 -274.184 -21 1
Cu 656.891 -266.365 -21 1
Cu 666.286 -258.361 -21 1
Cu 675.507 -250.175 -21 1
Cu 684.553 -241.81 -21 1
Cu 693.419 -233.27 -21 1
Cu 702.101 -224.558 -21 1
Cu 710.595 -215.677 -21 1
Cu 712.409 -206.632 -21 1
Cu 712.409 -197.427 -21 1
Cu 712.409 -188.064 -21 1
Cu 712.409 -178.549 -21 1
Cu 712.409 -168.884 -21 1
Cu 712.409 -159.075 -21 1
Cu 712.409 -149.124 -21 1
Cu 712.409 -139.037 -21 1
Cu 712.409 -128.818 -21 1
Cu 712.409 -118.47 -21 1
Cu 712.409 -107.998 -21 1
Cu 712.409 -97.4066 -21 1
Cu 712.409 -86.7001 -21 1
Cu 712.409 -75.8828 -21 1
Cu 712.409 -64.9593 -21 1
Cu 712.409 -53.9342 -21 1
Cu 712.409 -42.8121 -21 1
Cu 712.409 -31.5975 -21 1
Cu 712.409 -20.2952 -21 1
Cu 712.409 -8.9099 -21 1
Cu 712.409 2.55368 -21 1
Cu 712.409 14.0908 -21 1
Cu 712.409 25.6965 -21 1
Cu 712.409 37.3661 -21 1
Cu 712.409 49.0947 -21 1
Cu 712.409 60.8773 -21 1
Cu 712.409 72.7092 -21 1
Cu 712.409 84.5852 -21 1
Cu 712.409 96.5006 -21 1
Cu 712.409 108.45 -21 1
Cu 712.409 120.429 -21 1
Cu 712.409 132.433 -21 1
Cu 712.409 144.455 -21 1
Cu 712.409 156.492 -21 1
Cu 712.409 168.539 -21 1
Cu 712.409 180.589 -21 1
Cu 712.409 192.639 -21 1
Cu 712.409 204.683 -21 1
Cu 712.409 216.717 -21 1
Cu 712.409 228.734 -21 1
Cu 712.409 240.731 -21 1
Cu 712.409 252.702 -21 1
Cu 712.409 264.642 -21 1
Cu 712.409 276.546 -21 1
Cu 712.409 288.41 -21 1
Cu 712.409 300.227 -21 1
Cu 712.409 311.995 -21 1
Cu 712.409 323.706 -21 1
Cu 712.409 335.358 -21 1
Cu 712.409 346.944 -21 1
Cu 712.409 358.459 -21 1
Cu 712.409 369.9 -21 1
Cu 712.409 381.262 -21 1
Cu 712.409 392.539 -21 1
Cu 712.409 403.726 -21 1
Cu 712.409 414.82 -21 1
Cu 712.409 425.816 -21 1
Cu 712.409 436.709 -21 1
Cu 712.409 447.494 -21 1
Cu 712.409 458.167 -21 1
Cu 712.409 468.723 -21 1
Cu 712.409 479.159 -21 1
Cu 712.409 489.469 -21 1
Cu 712.409 499.65 -21 1
Cu 712.409 509.697 -21 1
Cu 712.409 519.607 -21 1
Cu 712.409 529.374 -21 1
Cu 712.409 538.995 -21 1
Cu 712.409 548.465 -21 1
Cu 712.409 557.782 -21 1
Cu 712.409 566.941 -21 1
Cu 708.108 575.937 -21 1
Cu 734.811 -153.866 -21 1
Cu 734.811 -143.641 -21 1
Cu 734.811 -133.294 -21 1
Cu 734.811 -122.829 -21 1
Cu 734.811 -112.249 -21 1
Cu 734.811 -101.559 -21 1
Cu 734.811 -90.7632 -21 1
Cu 734.811 -79.8647 -21 1
Cu 734.811 -68.8682 -21 1
Cu 734.811 -57.7778 -21 1
Cu 734.811 -46.5977 -21 1
Cu 734.811 -35.3322 -21 1
Cu 734.811 -23.9854 -21 1
Cu 734.811 -12.5618 -21 1
Cu 734.811 -1.06567 -21 1
Cu 734.811 10.4987 -21 1
Cu 734.811 22.1268 -21 1
Cu 734.811 33.8144 -21 1
Cu 734.811 45.5569 -21 1
Cu 734.811 57.3499 -21 1
Cu 734.811 69.189 -21 1
Cu 734.811 81.0697 -21 1
Cu 734.811 92.9873 -21 1
Cu 734.811 104.938 -21 1
Cu 734.811 116.916 -21 1
Cu 734.811 128.918 -21 1
Cu 734.811 140.938 -21 1
Cu 734.811 152.973 -21 1
Cu 734.811 165.018 -21 1
Cu 734.811 177.068 -21 1
Cu 734.811 189.118 -21 1
Cu 734.811 201.165 -21 1
Cu 734.811 213.204 -21 1
Cu 734.811 225.229 -21 1
Cu 734.811 237.236 -21 1
Cu 734.811 249.222 -21 1
Cu 734.811 261.181 -21 1
Cu 734.811 273.108 -21 1
Cu 734.811 285 -21 1
Cu 734.811 296.852 -21 1
Cu 734.811 308.658 -21 1
Cu 734.811 320.416 -21 1
Cu 734.811 332.12 -21 1
Cu 734.811 343.766 -21 1
Cu 734.811 355.349 -21 1
Cu 734.811 366.865 -21 1
Cu 734.811 378.31 -21 1
Cu 734.811 389.68 -21 1
Cu 734.811 400.969 -21 1
Cu 734.811 412.175 -21 1
Cu 734.811 423.291 -21 1
Cu 734.811 434.315 -21 1
Cu 734.811 445.243 -21 1
Cu 734.811 456.069 -21 1
Cu 734.811 466.79 -21 1
Cu 734.811 477.402 -21 1
Cu 734.811 487.901 -21 1
Cu 734.811 498.282 -21 1
Cu 734.811 508.543 -21 1
Cu 734.811 518.678 -21 1
Cu 734.811 528.685 -21 1
Cu 734.811 538.559 -21 1
Cu 734.811 548.297 -21 1
Cu 734.811 557.894 -21 1
Cu 734.811 567.348 -21 1
Cu 734.811 576.655 -21 1
Cu 734.811 585.811 -21 1
Cu 730.76 594.812 -21 1
Cu 722.224 603.656 -21 1
Cu 713.509 612.338 -21 1
Cu 704.621 620.857 -21 1
Cu 695.561 629.208 -21 1
Cu 686.333 637.388 -21 1
Cu 676.941 645.394 -21 1
Cu 667.388 653.223 -21 1
Cu 657.678 660.873 -21 1
Cu 647.815 668.339 -21 1
Cu 637.801 675.62 -21 1
Cu -135.673 673.017 -21 1
Cu -145.633 665.669 -21 1
Cu -155.441 658.136 -21 1
Cu -165.095 650.422 -21 1
Cu -174.59 642.528 -21 1
Cu -183.923 634.459 -21 1
Cu -193.091 626.217 -21 1
Cu -202.09 617.805 -21 1
Cu -210.916 609.227 -21 1
Cu -219.566 600.486 -21 1
Cu -228.037 591.585 -21 1
Cu -229.056 582.528 -21 1
Cu -229.056 573.317 -21 1
Cu -229.056 563.957 -21 1
Cu -229.056 554.451 -21 1
Cu -229.056 544.803 -21 1
Cu -229.056 535.015 -21 1
Cu -229.056 525.093 -21 1
Cu -229.056 515.04 -21 1
Cu -229.056 504.859 -21 1
Cu -229.056 494.554 -21 1
Cu -229.056 484.13 -21 1
Cu -229.056 473.59 -21 1
Cu -229.056 462.938 -21 1
Cu -229.056 452.178 -21 1
Cu -229.056 441.315 -21 1
Cu -229.056 430.353 -21 1
Cu -229.056 419.295 -21 1
Cu -229.056 408.145 -21 1
Cu -229.056 396.909 -21 1
Cu -229.056 385.591 -21 1
Cu -229.056 374.193 -21 1
Cu -229.056 362.722 -21 1
Cu -229.056 351.181 -21 1
Cu -229.056 339.575 -21 1
Cu -229.056 327.908 -21 1
Cu -229.056 316.184 -21 1
Cu -229.056 304.408 -21 1
Cu -229.056 292.584 -21 1
Cu -229.056 280.718 -21 1
Cu -229.056 268.813 -21 1
Cu -229.056 256.873 -21 1
Cu -229.056 244.904 -21 1
Cu -229.056 232.91 -21 1
Cu -229.056 220.896 -21 1
Cu -229.056 208.865 -21 1
Cu -229.056 196.824 -21 1
Cu -229.056 184.775 -21 1
Cu -229.056 172.724 -21 1
Cu -229.056 160.675 -21 1
Cu -229.056 148.634 -21 1
Cu -229.056 136.603 -21 1
Cu -229.056 124.589 -21 1
Cu -229.056 112.595 -21 1
Cu -229.056 100.626 -21 1
Cu -229.056 88.6875 -21 1
Cu -229.056 76.7826 -21 1
Cu -229.056 64.9164 -21 1
Cu -229.056 53.0934 -21 1
Cu -229.056 41.3181 -21 1
Cu -229.056 29.5949 -21 1
Cu -229.056 17.9282 -21 1
Cu -229.056 6.32257 -21 1
Cu -229.056 -5.2177 -21 1
Cu -229.056 -16.6882 -21 1
Cu -229.056 -28.0846 -21 1
Cu -229.056 -39.4026 -21 1
Cu -229.056 -50.6378 -21 1
Cu -229.056 -61.7861 -21 1
Cu -229.056 -72.8431 -21 1
Cu -229.056 -83.8047 -21 1
Cu -229.056 -94.6668 -21 1
Cu -229.056 -105.425 -21 1
Cu -229.056 -116.076 -21 1
Cu -229.056 -126.615 -21 1
Cu -229.056 -137.038 -21 1
Cu -229.056 -147.341 -21 1
Cu -229.056 -157.521 -21 1
Cu -229.056 -167.573 -21 1
Cu -229.056 -177.494 -21 1
Cu -229.056 -187.28 -21 1
Cu -229.056 -196.927 -21 1
Cu -229.056 -206.431 -21 1
Cu -229.056 -215.79 -21 1
Cu -229.056 -224.999 -21 1
Cu -227.951 -234.055 -21 1
Cu -219.478 -242.954 -21 1
Cu -210.826 -251.694 -21 1
Cu -201.998 -260.27 -21 1
Cu -192.998 -268.68 -21 1
Cu -183.828 -276.92 -21 1
Cu -174.493 -284.987 -21 1
Cu -164.996 -292.879 -21 1
Cu -155.341 -300.592 -21 1
Cu -145.531 -308.123 -21 1
Cu -135.57 -315.469 -21 1
Cu 637.905 -317.924 -21 1
Cu 647.917 -310.641 -21 1
Cu 657.779 -303.172 -21 1
Cu 667.487 -295.521 -21 1
Cu 677.038 -287.69 -21 1
Cu 686.429 -279.682 -21 1
Cu 695.655 -271.5 -21 1
Cu 704.713 -263.147 -21 1
Cu 713.6 -254.627 -21 1
Cu 722.312 -245.943 -21 1
Cu 730.847 -237.097 -21 1
Cu 734.811 -228.094 -21 1
Cu 734.811 -218.937 -21 1
Cu 734.811 -209.629 -21 1
Cu 734.811 -200.174 -21 1
Cu 734.811 -190.574 -21 1
Cu 734.811 -180.835 -21 1
Cu 734.811 -170.96 -21 1
Cu 734.811 -160.952 -21 1
Cu 709.261 -298.651 -21 1
Cu 718.445 -290.425 -21 1
Cu 727.467 -282.038 -21 1
Cu 736.326 -273.49 -21 1
Cu 745.017 -264.786 -21 1
Cu 745.843 621.565 -21 1
Cu 737.168 630.283 -21 1
Cu 728.326 638.846 -21 1
Cu 719.319 647.249 -21 1
Cu 710.15 655.49 -21 1
Cu 700.823 663.566 -21 1
Cu 691.342 671.475 -21 1
Cu -176.474 678.801 -21 1
Cu -186.1 671.054 -21 1
Cu -195.574 663.137 -21 1
Cu -204.892 655.052 -21 1
Cu -214.052 646.802 -21 1
Cu -223.05 638.39 -21 1
Cu -231.884 629.819 -21 1
Cu -240.549 621.092 -21 1
Cu -238.799 -265.258 -21 1
Cu -230.099 -273.954 -21 1
Cu -221.232 -282.492 -21 1
Cu -212.2 -290.872 -21 1
Cu -203.008 -299.088 -21 1
Cu -193.658 -307.139 -21 1
Cu -184.153 -315.022 -21 1
Cu 683.681 -320.029 -21 1
Cu 693.284 -312.256 -21 1
Cu 702.735 -304.313 -21 1
Cu -245.782 -299.66 -21 1
Cu -236.815 -308.102 -21 1
Cu -227.693 -316.391 -21 1
Cu 732.113 -317.579 -21 1
Cu 741.258 -309.313 -21 1
Cu 750.247 -300.892 -21 1
Cu 745.728 662.786 -21 1
Cu 736.66 671.129 -21 1
Cu -223.12 678.059 -21 1
Cu -232.318 669.848 -21 1
Cu -241.362 661.481 -21 1


==> anc/supplementary/110/tall_bottom/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable        cut equal 0.51
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region          mycube block 0 ${border} 0 ${border} 0 $z
create_box      1 mycube

variable        xcut1 equal ${center}-${R}+${cut}
variable        xcut2 equal ${center}+${R}-${cut}

region          cyl cylinder z ${center} ${center} $R 0 $z
region          cut1 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side in
region          cut2 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side in
region          wire intersect 3 cyl cut1 cut2

create_atoms    1 region wire

region          cut3 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side out
region          cut4 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side out

region          adatomregion intersect 2 cyl cut3
create_atoms    1 random 1 ${seed1} adatomregion

region          adatomregion2 intersect 2 cyl cut4
create_atoms    1 random 1 ${seed3} adatomregion2

variable        xcut5 equal ${center}-${S}+${cut}
variable        xcut6 equal ${center}+${S}-${cut}
region          cut5 plane ${xcut5} 0.0 0.0 1.0 0.0 0.0 side out
region          cut6 plane ${xcut6} 0.0 0.0 -1.0 0.0 0.0 side out

region          shell cylinder z ${center} ${center} $S 0 $z side out
region          surfaceregion union 3 shell cut5 cut6
group           surface region surfaceregion

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 26907

dump mydump all atom 269070 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style    custom step cpuremain time temp press etotal pe vol c_aveclimb

fix  fem all femocs in.fem 0

run 26907000


==> anc/supplementary/110/tall_bottom/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 30.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 269070
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 4 4        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0          # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/110/tall_mid/extension.xyz <==
24356
comment
Cu 264.378 178.811 0 1
Cu 264.378 179.739 0 1
Cu 264.378 180.662 0 1
Cu 264.378 181.579 0 1
Cu 264.378 182.484 0 1
Cu 264.378 183.375 0 1
Cu 264.378 184.248 0 1
Cu 264.378 185.1 0 1
Cu 264.378 185.927 0 1
Cu 264.378 186.725 0 1
Cu 264.378 187.493 0 1
Cu 264.378 188.226 0 1
Cu 264.104 188.922 0 1
Cu 263.42 189.578 0 1
Cu 262.694 190.191 0 1
Cu 261.93 190.76 0 1
Cu 261.13 191.281 0 1
Cu 260.297 191.754 0 1
Cu 259.435 192.175 0 1
Cu 258.547 192.544 0 1
Cu 257.637 192.858 0 1
Cu 256.708 193.117 0 1
Cu 255.763 193.319 0 1
Cu 254.808 193.464 0 1
Cu 253.845 193.552 0 1
Cu 252.878 193.581 0 1
Cu 251.91 193.552 0 1
Cu 250.947 193.464 0 1
Cu 249.992 193.319 0 1
Cu 249.048 193.117 0 1
Cu 248.118 192.858 0 1
Cu 247.208 192.544 0 1
Cu 246.32 192.175 0 1
Cu 245.458 191.754 0 1
Cu 244.625 191.281 0 1
Cu 243.825 190.76 0 1
Cu 243.061 190.191 0 1
Cu 242.335 189.578 0 1
Cu 241.651 188.922 0 1
Cu 241.378 188.226 0 1
Cu 241.378 187.493 0 1
Cu 241.378 186.725 0 1
Cu 241.378 185.927 0 1
Cu 241.378 185.1 0 1
Cu 241.378 184.248 0 1
Cu 241.378 183.375 0 1
Cu 241.378 182.484 0 1
Cu 241.378 181.579 0 1
Cu 241.378 180.662 0 1
Cu 241.378 179.739 0 1
Cu 241.378 178.811 0 1
Cu 241.378 177.884 0 1
Cu 241.378 176.96 0 1
Cu 241.378 176.044 0 1
Cu 241.378 175.138 0 1
Cu 241.378 174.247 0 1
Cu 241.378 173.374 0 1
Cu 241.378 172.523 0 1
Cu 241.378 171.696 0 1
Cu 241.378 170.898 0 1
Cu 241.378 170.13 0 1
Cu 241.378 169.397 0 1
Cu 241.651 168.701 0 1
Cu 242.335 168.045 0 1
Cu 243.061 167.431 0 1
Cu 243.825 166.863 0 1
Cu 244.625 166.341 0 1
Cu 245.458 165.869 0 1
Cu 246.32 165.448 0 1
Cu 247.208 165.079 0 1
Cu 248.118 164.765 0 1
Cu 249.048 164.506 0 1
Cu 249.992 164.304 0 1
Cu 250.947 164.159 0 1
Cu 251.91 164.071 0 1
Cu 252.878 164.042 0 1
Cu 253.845 164.071 0 1
Cu 254.808 164.159 0 1
Cu 255.763 164.304 0 1
Cu 256.708 164.506 0 1
Cu 257.637 164.765 0 1
Cu 258.547 165.079 0 1
Cu 259.435 165.448 0 1
Cu 260.297 165.869 0 1
Cu 261.13 166.341 0 1
Cu 261.93 166.863 0 1
Cu 262.694 167.431 0 1
Cu 263.42 168.045 0 1
Cu 264.104 168.701 0 1
Cu 264.378 169.397 0 1
Cu 264.378 170.13 0 1
Cu 264.378 170.898 0 1
Cu 264.378 171.696 0 1
Cu 264.378 172.523 0 1
Cu 264.378 173.374 0 1
Cu 264.378 174.247 0 1
Cu 264.378 175.138 0 1
Cu 264.378 176.044 0 1
Cu 264.378 176.96 0 1
Cu 264.378 177.884 0 1
Cu 264.378 178.811 0 1
Cu 264.378 178.811 -1.13035 1
Cu 264.378 179.739 -1.13035 1
Cu 264.378 180.663 -1.13035 1
Cu 264.378 181.579 -1.13035 1
Cu 264.378 182.484 -1.13035 1
Cu 264.378 183.375 -1.13035 1
Cu 264.378 184.248 -1.13035 1
Cu 264.378 185.1 -1.13035 1
Cu 264.378 185.927 -1.13035 1
Cu 264.378 186.725 -1.13035 1
Cu 264.378 187.493 -1.13035 1
Cu 264.378 188.226 -1.13035 1
Cu 264.104 188.922 -1.13035 1
Cu 263.42 189.578 -1.13035 1
Cu 262.694 190.191 -1.13035 1
Cu 261.93 190.76 -1.13035 1
Cu 261.13 191.282 -1.13035 1
Cu 260.297 191.754 -1.13035 1
Cu 259.435 192.175 -1.13035 1
Cu 258.547 192.544 -1.13035 1
Cu 257.637 192.858 -1.13035 1
Cu 256.708 193.117 -1.13035 1
Cu 255.763 193.319 -1.13035 1
Cu 254.808 193.464 -1.13035 1
Cu 253.845 193.552 -1.13035 1
Cu 252.878 193.581 -1.13035 1
Cu 251.91 193.552 -1.13035 1
Cu 250.947 193.464 -1.13035 1
Cu 249.992 193.319 -1.13035 1
Cu 249.047 193.117 -1.13035 1
Cu 248.118 192.858 -1.13035 1
Cu 247.208 192.544 -1.13035 1
Cu 246.32 192.175 -1.13035 1
Cu 245.458 191.754 -1.13035 1
Cu 244.625 191.282 -1.13035 1
Cu 243.825 190.76 -1.13035 1
Cu 243.061 190.191 -1.13035 1
Cu 242.335 189.578 -1.13035 1
Cu 241.651 188.922 -1.13035 1
Cu 241.377 188.226 -1.13035 1
Cu 241.377 187.493 -1.13035 1
Cu 241.377 186.725 -1.13035 1
Cu 241.377 185.927 -1.13035 1
Cu 241.377 185.1 -1.13035 1
Cu 241.377 184.248 -1.13035 1
Cu 241.377 183.375 -1.13035 1
Cu 241.377 182.484 -1.13035 1
Cu 241.377 181.579 -1.13035 1
Cu 241.377 180.663 -1.13035 1
Cu 241.377 179.739 -1.13035 1
Cu 241.377 178.811 -1.13035 1
Cu 241.377 177.884 -1.13035 1
Cu 241.377 176.96 -1.13035 1
Cu 241.377 176.044 -1.13035 1
Cu 241.377 175.138 -1.13035 1
Cu 241.377 174.247 -1.13035 1
Cu 241.377 173.374 -1.13035 1
Cu 241.377 172.523 -1.13035 1
Cu 241.377 171.696 -1.13035 1
Cu 241.377 170.898 -1.13035 1
Cu 241.377 170.13 -1.13035 1
Cu 241.377 169.397 -1.13035 1
Cu 241.651 168.701 -1.13035 1
Cu 242.335 168.045 -1.13035 1
Cu 243.061 167.431 -1.13035 1
Cu 243.825 166.863 -1.13035 1
Cu 244.625 166.341 -1.13035 1
Cu 245.458 165.869 -1.13035 1
Cu 246.32 165.448 -1.13035 1
Cu 247.208 165.079 -1.13035 1
Cu 248.118 164.765 -1.13035 1
Cu 249.047 164.506 -1.13035 1
Cu 249.992 164.304 -1.13035 1
Cu 250.947 164.158 -1.13035 1
Cu 251.91 164.071 -1.13035 1
Cu 252.878 164.042 -1.13035 1
Cu 253.845 164.071 -1.13035 1
Cu 254.808 164.158 -1.13035 1
Cu 255.763 164.304 -1.13035 1
Cu 256.708 164.506 -1.13035 1
Cu 257.637 164.765 -1.13035 1
Cu 258.547 165.079 -1.13035 1
Cu 259.435 165.448 -1.13035 1
Cu 260.297 165.869 -1.13035 1
Cu 261.13 166.341 -1.13035 1
Cu 261.93 166.863 -1.13035 1
Cu 262.694 167.431 -1.13035 1
Cu 263.42 168.045 -1.13035 1
Cu 264.104 168.701 -1.13035 1
Cu 264.378 169.397 -1.13035 1
Cu 264.378 170.13 -1.13035 1
Cu 264.378 170.898 -1.13035 1
Cu 264.378 171.696 -1.13035 1
Cu 264.378 172.523 -1.13035 1
Cu 264.378 173.374 -1.13035 1
Cu 264.378 174.247 -1.13035 1
Cu 264.378 175.138 -1.13035 1
Cu 264.378 176.044 -1.13035 1
Cu 264.378 176.96 -1.13035 1
Cu 264.378 177.884 -1.13035 1
Cu 264.378 178.811 -1.13035 1
Cu 264.378 178.811 -2.78325 1
Cu 264.378 179.739 -2.78325 1
Cu 264.378 180.663 -2.78325 1
Cu 264.378 181.579 -2.78325 1
Cu 264.378 182.485 -2.78325 1
Cu 264.378 183.376 -2.78325 1
Cu 264.378 184.249 -2.78325 1
Cu 264.378 185.1 -2.78325 1
Cu 264.378 185.927 -2.78325 1
Cu 264.378 186.726 -2.78325 1
Cu 264.378 187.493 -2.78325 1
Cu 264.378 188.226 -2.78325 1
Cu 264.105 188.922 -2.78325 1
Cu 263.421 189.579 -2.78325 1
Cu 262.695 190.192 -2.78325 1
Cu 261.931 190.761 -2.78325 1
Cu 261.13 191.282 -2.78325 1
Cu 260.297 191.755 -2.78325 1
Cu 259.435 192.176 -2.78325 1
Cu 258.547 192.545 -2.78325 1
Cu 257.637 192.859 -2.78325 1
Cu 256.708 193.118 -2.78325 1
Cu 255.764 193.32 -2.78325 1
Cu 254.808 193.465 -2.78325 1
Cu 253.845 193.553 -2.78325 1
Cu 252.878 193.582 -2.78325 1
Cu 251.91 193.553 -2.78325 1
Cu 250.947 193.465 -2.78325 1
Cu 249.991 193.32 -2.78325 1
Cu 249.047 193.118 -2.78325 1
Cu 248.118 192.859 -2.78325 1
Cu 247.208 192.545 -2.78325 1
Cu 246.32 192.176 -2.78325 1
Cu 245.458 191.755 -2.78325 1
Cu 244.625 191.282 -2.78325 1
Cu 243.824 190.761 -2.78325 1
Cu 243.06 190.192 -2.78325 1
Cu 242.334 189.579 -2.78325 1
Cu 241.65 188.922 -2.78325 1
Cu 241.377 188.226 -2.78325 1
Cu 241.377 187.493 -2.78325 1
Cu 241.377 186.726 -2.78325 1
Cu 241.377 185.927 -2.78325 1
Cu 241.377 185.1 -2.78325 1
Cu 241.377 184.249 -2.78325 1
Cu 241.377 183.376 -2.78325 1
Cu 241.377 182.485 -2.78325 1
Cu 241.377 181.579 -2.78325 1
Cu 241.377 180.663 -2.78325 1
Cu 241.377 179.739 -2.78325 1
Cu 241.377 178.811 -2.78325 1
Cu 241.377 177.884 -2.78325 1
Cu 241.377 176.96 -2.78325 1
Cu 241.377 176.044 -2.78325 1
Cu 241.377 175.138 -2.78325 1
Cu 241.377 174.247 -2.78325 1
Cu 241.377 173.374 -2.78325 1
Cu 241.377 172.522 -2.78325 1
Cu 241.377 171.696 -2.78325 1
Cu 241.377 170.897 -2.78325 1
Cu 241.377 170.13 -2.78325 1
Cu 241.377 169.396 -2.78325 1
Cu 241.65 168.7 -2.78325 1
Cu 242.334 168.044 -2.78325 1
Cu 243.06 167.431 -2.78325 1
Cu 243.824 166.862 -2.78325 1
Cu 244.625 166.34 -2.78325 1
Cu 245.458 165.868 -2.78325 1
Cu 246.32 165.447 -2.78325 1
Cu 247.208 165.078 -2.78325 1
Cu 248.118 164.764 -2.78325 1
Cu 249.047 164.505 -2.78325 1
Cu 249.991 164.303 -2.78325 1
Cu 250.947 164.157 -2.78325 1
Cu 251.91 164.07 -2.78325 1
Cu 252.878 164.041 -2.78325 1
Cu 253.845 164.07 -2.78325 1
Cu 254.808 164.157 -2.78325 1
Cu 255.764 164.303 -2.78325 1
Cu 256.708 164.505 -2.78325 1
Cu 257.637 164.764 -2.78325 1
Cu 258.547 165.078 -2.78325 1
Cu 259.435 165.447 -2.78325 1
Cu 260.297 165.868 -2.78325 1
Cu 261.13 166.34 -2.78325 1
Cu 261.931 166.862 -2.78325 1
Cu 262.695 167.431 -2.78325 1
Cu 263.421 168.044 -2.78325 1
Cu 264.105 168.7 -2.78325 1
Cu 264.378 169.396 -2.78325 1
Cu 264.378 170.13 -2.78325 1
Cu 264.378 170.897 -2.78325 1
Cu 264.378 171.696 -2.78325 1
Cu 264.378 172.522 -2.78325 1
Cu 264.378 173.374 -2.78325 1
Cu 264.378 174.247 -2.78325 1
Cu 264.378 175.138 -2.78325 1
Cu 264.378 176.044 -2.78325 1
Cu 264.378 176.96 -2.78325 1
Cu 264.378 177.884 -2.78325 1
Cu 264.378 178.811 -2.78325 1
Cu 264.38 178.811 -4.71487 1
Cu 264.38 179.739 -4.71487 1
Cu 264.38 180.663 -4.71487 1
Cu 264.38 181.579 -4.71487 1
Cu 264.38 182.485 -4.71487 1
Cu 264.38 183.376 -4.71487 1
Cu 264.38 184.25 -4.71487 1
Cu 264.38 185.101 -4.71487 1
Cu 264.38 185.928 -4.71487 1
Cu 264.38 186.727 -4.71487 1
Cu 264.38 187.494 -4.71487 1
Cu 264.38 188.228 -4.71487 1
Cu 264.107 188.924 -4.71487 1
Cu 263.422 189.58 -4.71487 1
Cu 262.696 190.194 -4.71487 1
Cu 261.932 190.763 -4.71487 1
Cu 261.131 191.284 -4.71487 1
Cu 260.299 191.757 -4.71487 1
Cu 259.436 192.178 -4.71487 1
Cu 258.548 192.547 -4.71487 1
Cu 257.638 192.861 -4.71487 1
Cu 256.708 193.12 -4.71487 1
Cu 255.764 193.322 -4.71487 1
Cu 254.808 193.467 -4.71487 1
Cu 253.845 193.555 -4.71487 1
Cu 252.878 193.584 -4.71487 1
Cu 251.91 193.555 -4.71487 1
Cu 250.947 193.467 -4.71487 1
Cu 249.991 193.322 -4.71487 1
Cu 249.047 193.12 -4.71487 1
Cu 248.117 192.861 -4.71487 1
Cu 247.207 192.547 -4.71487 1
Cu 246.319 192.178 -4.71487 1
Cu 245.457 191.757 -4.71487 1
Cu 244.624 191.284 -4.71487 1
Cu 243.823 190.763 -4.71487 1
Cu 243.059 190.194 -4.71487 1
Cu 242.333 189.58 -4.71487 1
Cu 241.648 188.924 -4.71487 1
Cu 241.375 188.228 -4.71487 1
Cu 241.375 187.494 -4.71487 1
Cu 241.375 186.727 -4.71487 1
Cu 241.375 185.928 -4.71487 1
Cu 241.375 185.101 -4.71487 1
Cu 241.375 184.25 -4.71487 1
Cu 241.375 183.376 -4.71487 1
Cu 241.375 182.485 -4.71487 1
Cu 241.375 181.579 -4.71487 1
Cu 241.375 180.663 -4.71487 1
Cu 241.375 179.739 -4.71487 1
Cu 241.375 178.811 -4.71487 1
Cu 241.375 177.884 -4.71487 1
Cu 241.375 176.96 -4.71487 1
Cu 241.375 176.043 -4.71487 1
Cu 241.375 175.138 -4.71487 1
Cu 241.375 174.246 -4.71487 1
Cu 241.375 173.373 -4.71487 1
Cu 241.375 172.522 -4.71487 1
Cu 241.375 171.695 -4.71487 1
Cu 241.375 170.896 -4.71487 1
Cu 241.375 170.128 -4.71487 1
Cu 241.375 169.395 -4.71487 1
Cu 241.648 168.699 -4.71487 1
Cu 242.333 168.043 -4.71487 1
Cu 243.059 167.429 -4.71487 1
Cu 243.823 166.86 -4.71487 1
Cu 244.624 166.339 -4.71487 1
Cu 245.457 165.866 -4.71487 1
Cu 246.319 165.445 -4.71487 1
Cu 247.207 165.076 -4.71487 1
Cu 248.117 164.762 -4.71487 1
Cu 249.047 164.503 -4.71487 1
Cu 249.991 164.301 -4.71487 1
Cu 250.947 164.155 -4.71487 1
Cu 251.91 164.068 -4.71487 1
Cu 252.878 164.039 -4.71487 1
Cu 253.845 164.068 -4.71487 1
Cu 254.808 164.155 -4.71487 1
Cu 255.764 164.301 -4.71487 1
Cu 256.708 164.503 -4.71487 1
Cu 257.638 164.762 -4.71487 1
Cu 258.548 165.076 -4.71487 1
Cu 259.436 165.445 -4.71487 1
Cu 260.299 165.866 -4.71487 1
Cu 261.131 166.339 -4.71487 1
Cu 261.932 166.86 -4.71487 1
Cu 262.696 167.429 -4.71487 1
Cu 263.422 168.043 -4.71487 1
Cu 264.107 168.699 -4.71487 1
Cu 264.38 169.395 -4.71487 1
Cu 264.38 170.128 -4.71487 1
Cu 264.38 170.896 -4.71487 1
Cu 264.38 171.695 -4.71487 1
Cu 264.38 172.522 -4.71487 1
Cu 264.38 173.373 -4.71487 1
Cu 264.38 174.246 -4.71487 1
Cu 264.38 175.138 -4.71487 1
Cu 264.38 176.043 -4.71487 1
Cu 264.38 176.96 -4.71487 1
Cu 264.38 177.884 -4.71487 1
Cu 264.38 178.811 -4.71487 1
Cu 264.383 178.811 -6.85315 1
Cu 264.383 179.739 -6.85315 1
Cu 264.383 180.663 -6.85315 1
Cu 264.383 181.58 -6.85315 1
Cu 264.383 182.486 -6.85315 1
Cu 264.383 183.377 -6.85315 1
Cu 264.383 184.251 -6.85315 1
Cu 264.383 185.103 -6.85315 1
Cu 264.383 185.93 -6.85315 1
Cu 264.383 186.729 -6.85315 1
Cu 264.383 187.497 -6.85315 1
Cu 264.383 188.23 -6.85315 1
Cu 264.109 188.926 -6.85315 1
Cu 263.425 189.583 -6.85315 1
Cu 262.699 190.197 -6.85315 1
Cu 261.934 190.766 -6.85315 1
Cu 261.133 191.287 -6.85315 1
Cu 260.3 191.76 -6.85315 1
Cu 259.438 192.181 -6.85315 1
Cu 258.55 192.55 -6.85315 1
Cu 257.639 192.864 -6.85315 1
Cu 256.709 193.123 -6.85315 1
Cu 255.765 193.326 -6.85315 1
Cu 254.809 193.471 -6.85315 1
Cu 253.845 193.558 -6.85315 1
Cu 252.878 193.588 -6.85315 1
Cu 251.91 193.558 -6.85315 1
Cu 250.946 193.471 -6.85315 1
Cu 249.99 193.326 -6.85315 1
Cu 249.046 193.123 -6.85315 1
Cu 248.116 192.864 -6.85315 1
Cu 247.205 192.55 -6.85315 1
Cu 246.317 192.181 -6.85315 1
Cu 245.455 191.76 -6.85315 1
Cu 244.622 191.287 -6.85315 1
Cu 243.821 190.766 -6.85315 1
Cu 243.056 190.197 -6.85315 1
Cu 242.33 189.583 -6.85315 1
Cu 241.646 188.926 -6.85315 1
Cu 241.372 188.23 -6.85315 1
Cu 241.372 187.497 -6.85315 1
Cu 241.372 186.729 -6.85315 1
Cu 241.372 185.93 -6.85315 1
Cu 241.372 185.103 -6.85315 1
Cu 241.372 184.251 -6.85315 1
Cu 241.372 183.377 -6.85315 1
Cu 241.372 182.486 -6.85315 1
Cu 241.372 181.58 -6.85315 1
Cu 241.372 180.663 -6.85315 1
Cu 241.372 179.739 -6.85315 1
Cu 241.372 178.811 -6.85315 1
Cu 241.372 177.884 -6.85315 1
Cu 241.372 176.959 -6.85315 1
Cu 241.372 176.043 -6.85315 1
Cu 241.372 175.137 -6.85315 1
Cu 241.372 174.245 -6.85315 1
Cu 241.372 173.372 -6.85315 1
Cu 241.372 172.52 -6.85315 1
Cu 241.372 171.693 -6.85315 1
Cu 241.372 170.894 -6.85315 1
Cu 241.372 170.126 -6.85315 1
Cu 241.372 169.393 -6.85315 1
Cu 241.646 168.696 -6.85315 1
Cu 242.33 168.04 -6.85315 1
Cu 243.056 167.426 -6.85315 1
Cu 243.821 166.857 -6.85315 1
Cu 244.622 166.335 -6.85315 1
Cu 245.455 165.863 -6.85315 1
Cu 246.317 165.441 -6.85315 1
Cu 247.205 165.073 -6.85315 1
Cu 248.116 164.758 -6.85315 1
Cu 249.046 164.499 -6.85315 1
Cu 249.99 164.297 -6.85315 1
Cu 250.946 164.152 -6.85315 1
Cu 251.91 164.064 -6.85315 1
Cu 252.878 164.035 -6.85315 1
Cu 253.845 164.064 -6.85315 1
Cu 254.809 164.152 -6.85315 1
Cu 255.765 164.297 -6.85315 1
Cu 256.709 164.499 -6.85315 1
Cu 257.639 164.758 -6.85315 1
Cu 258.55 165.073 -6.85315 1
Cu 259.438 165.441 -6.85315 1
Cu 260.3 165.863 -6.85315 1
Cu 261.133 166.335 -6.85315 1
Cu 261.934 166.857 -6.85315 1
Cu 262.699 167.426 -6.85315 1
Cu 263.425 168.04 -6.85315 1
Cu 264.109 168.696 -6.85315 1
Cu 264.383 169.393 -6.85315 1
Cu 264.383 170.126 -6.85315 1
Cu 264.383 170.894 -6.85315 1
Cu 264.383 171.693 -6.85315 1
Cu 264.383 172.52 -6.85315 1
Cu 264.383 173.372 -6.85315 1
Cu 264.383 174.245 -6.85315 1
Cu 264.383 175.137 -6.85315 1
Cu 264.383 176.043 -6.85315 1
Cu 264.383 176.959 -6.85315 1
Cu 264.383 177.884 -6.85315 1
Cu 264.383 178.811 -6.85315 1
Cu 264.387 178.811 -9.15954 1
Cu 264.387 179.74 -9.15954 1
Cu 264.387 180.664 -9.15954 1
Cu 264.387 181.581 -9.15954 1
Cu 264.387 182.487 -9.15954 1
Cu 264.387 183.379 -9.15954 1
Cu 264.387 184.253 -9.15954 1
Cu 264.387 185.105 -9.15954 1
Cu 264.387 185.933 -9.15954 1
Cu 264.387 186.732 -9.15954 1
Cu 264.387 187.5 -9.15954 1
Cu 264.387 188.234 -9.15954 1
Cu 264.114 188.93 -9.15954 1
Cu 263.429 189.587 -9.15954 1
Cu 262.703 190.201 -9.15954 1
Cu 261.937 190.77 -9.15954 1
Cu 261.137 191.292 -9.15954 1
Cu 260.303 191.765 -9.15954 1
Cu 259.44 192.186 -9.15954 1
Cu 258.552 192.555 -9.15954 1
Cu 257.641 192.87 -9.15954 1
Cu 256.711 193.129 -9.15954 1
Cu 255.766 193.331 -9.15954 1
Cu 254.809 193.477 -9.15954 1
Cu 253.845 193.564 -9.15954 1
Cu 252.878 193.593 -9.15954 1
Cu 251.91 193.564 -9.15954 1
Cu 250.946 193.477 -9.15954 1
Cu 249.989 193.331 -9.15954 1
Cu 249.044 193.129 -9.15954 1
Cu 248.114 192.87 -9.15954 1
Cu 247.203 192.555 -9.15954 1
Cu 246.315 192.186 -9.15954 1
Cu 245.452 191.765 -9.15954 1
Cu 244.618 191.292 -9.15954 1
Cu 243.818 190.77 -9.15954 1
Cu 243.052 190.201 -9.15954 1
Cu 242.326 189.587 -9.15954 1
Cu 241.641 188.93 -9.15954 1
Cu 241.368 188.234 -9.15954 1
Cu 241.368 187.5 -9.15954 1
Cu 241.368 186.732 -9.15954 1
Cu 241.368 185.933 -9.15954 1
Cu 241.368 185.105 -9.15954 1
Cu 241.368 184.253 -9.15954 1
Cu 241.368 183.379 -9.15954 1
Cu 241.368 182.487 -9.15954 1
Cu 241.368 181.581 -9.15954 1
Cu 241.368 180.664 -9.15954 1
Cu 241.368 179.74 -9.15954 1
Cu 241.368 178.811 -9.15954 1
Cu 241.368 177.883 -9.15954 1
Cu 241.368 176.959 -9.15954 1
Cu 241.368 176.042 -9.15954 1
Cu 241.368 175.135 -9.15954 1
Cu 241.368 174.244 -9.15954 1
Cu 241.368 173.37 -9.15954 1
Cu 241.368 172.518 -9.15954 1
Cu 241.368 171.69 -9.15954 1
Cu 241.368 170.891 -9.15954 1
Cu 241.368 170.123 -9.15954 1
Cu 241.368 169.389 -9.15954 1
Cu 241.641 168.693 -9.15954 1
Cu 242.326 168.036 -9.15954 1
Cu 243.052 167.422 -9.15954 1
Cu 243.818 166.853 -9.15954 1
Cu 244.618 166.331 -9.15954 1
Cu 245.452 165.858 -9.15954 1
Cu 246.315 165.437 -9.15954 1
Cu 247.203 165.068 -9.15954 1
Cu 248.114 164.753 -9.15954 1
Cu 249.044 164.494 -9.15954 1
Cu 249.989 164.292 -9.15954 1
Cu 250.946 164.146 -9.15954 1
Cu 251.91 164.059 -9.15954 1
Cu 252.878 164.03 -9.15954 1
Cu 253.845 164.059 -9.15954 1
Cu 254.809 164.146 -9.15954 1
Cu 255.766 164.292 -9.15954 1
Cu 256.711 164.494 -9.15954 1
Cu 257.641 164.753 -9.15954 1
Cu 258.552 165.068 -9.15954 1
Cu 259.44 165.437 -9.15954 1
Cu 260.303 165.858 -9.15954 1
Cu 261.137 166.331 -9.15954 1
Cu 261.937 166.853 -9.15954 1
Cu 262.703 167.422 -9.15954 1
Cu 263.429 168.036 -9.15954 1
Cu 264.114 168.693 -9.15954 1
Cu 264.387 169.389 -9.15954 1
Cu 264.387 170.123 -9.15954 1
Cu 264.387 170.891 -9.15954 1
Cu 264.387 171.69 -9.15954 1
Cu 264.387 172.518 -9.15954 1
Cu 264.387 173.37 -9.15954 1
Cu 264.387 174.244 -9.15954 1
Cu 264.387 175.135 -9.15954 1
Cu 264.387 176.042 -9.15954 1
Cu 264.387 176.959 -9.15954 1
Cu 264.387 177.883 -9.15954 1
Cu 264.387 178.811 -9.15954 1
Cu 264.393 178.811 -11.6094 1
Cu 264.393 179.74 -11.6094 1
Cu 264.393 180.665 -11.6094 1
Cu 264.393 181.583 -11.6094 1
Cu 264.393 182.489 -11.6094 1
Cu 264.393 183.382 -11.6094 1
Cu 264.393 184.256 -11.6094 1
Cu 264.393 185.108 -11.6094 1
Cu 264.393 185.936 -11.6094 1
Cu 264.393 186.736 -11.6094 1
Cu 264.393 187.504 -11.6094 1
Cu 264.393 188.238 -11.6094 1
Cu 264.119 188.935 -11.6094 1
Cu 263.434 189.592 -11.6094 1
Cu 262.708 190.207 -11.6094 1
Cu 261.942 190.776 -11.6094 1
Cu 261.141 191.298 -11.6094 1
Cu 260.307 191.771 -11.6094 1
Cu 259.444 192.193 -11.6094 1
Cu 258.555 192.562 -11.6094 1
Cu 257.643 192.877 -11.6094 1
Cu 256.713 193.136 -11.6094 1
Cu 255.767 193.339 -11.6094 1
Cu 254.81 193.484 -11.6094 1
Cu 253.846 193.571 -11.6094 1
Cu 252.878 193.601 -11.6094 1
Cu 251.909 193.571 -11.6094 1
Cu 250.945 193.484 -11.6094 1
Cu 249.988 193.339 -11.6094 1
Cu 249.042 193.136 -11.6094 1
Cu 248.112 192.877 -11.6094 1
Cu 247.2 192.562 -11.6094 1
Cu 246.311 192.193 -11.6094 1
Cu 245.448 191.771 -11.6094 1
Cu 244.614 191.298 -11.6094 1
Cu 243.813 190.776 -11.6094 1
Cu 243.047 190.207 -11.6094 1
Cu 242.321 189.592 -11.6094 1
Cu 241.636 188.935 -11.6094 1
Cu 241.362 188.238 -11.6094 1
Cu 241.362 187.504 -11.6094 1
Cu 241.362 186.736 -11.6094 1
Cu 241.362 185.936 -11.6094 1
Cu 241.362 185.108 -11.6094 1
Cu 241.362 184.256 -11.6094 1
Cu 241.362 183.382 -11.6094 1
Cu 241.362 182.489 -11.6094 1
Cu 241.362 181.583 -11.6094 1
Cu 241.362 180.665 -11.6094 1
Cu 241.362 179.74 -11.6094 1
Cu 241.362 178.811 -11.6094 1
Cu 241.362 177.883 -11.6094 1
Cu 241.362 176.958 -11.6094 1
Cu 241.362 176.04 -11.6094 1
Cu 241.362 175.133 -11.6094 1
Cu 241.362 174.241 -11.6094 1
Cu 241.362 173.367 -11.6094 1
Cu 241.362 172.514 -11.6094 1
Cu 241.362 171.687 -11.6094 1
Cu 241.362 170.887 -11.6094 1
Cu 241.362 170.119 -11.6094 1
Cu 241.362 169.384 -11.6094 1
Cu 241.636 168.687 -11.6094 1
Cu 242.321 168.031 -11.6094 1
Cu 243.047 167.416 -11.6094 1
Cu 243.813 166.847 -11.6094 1
Cu 244.614 166.324 -11.6094 1
Cu 245.448 165.852 -11.6094 1
Cu 246.311 165.43 -11.6094 1
Cu 247.2 165.061 -11.6094 1
Cu 248.112 164.746 -11.6094 1
Cu 249.042 164.487 -11.6094 1
Cu 249.988 164.284 -11.6094 1
Cu 250.945 164.139 -11.6094 1
Cu 251.909 164.051 -11.6094 1
Cu 252.878 164.022 -11.6094 1
Cu 253.846 164.051 -11.6094 1
Cu 254.81 164.139 -11.6094 1
Cu 255.767 164.284 -11.6094 1
Cu 256.713 164.487 -11.6094 1
Cu 257.643 164.746 -11.6094 1
Cu 258.555 165.061 -11.6094 1
Cu 259.444 165.43 -11.6094 1
Cu 260.307 165.852 -11.6094 1
Cu 261.141 166.324 -11.6094 1
Cu 261.942 166.847 -11.6094 1
Cu 262.708 167.416 -11.6094 1
Cu 263.434 168.031 -11.6094 1
Cu 264.119 168.687 -11.6094 1
Cu 264.393 169.384 -11.6094 1
Cu 264.393 170.119 -11.6094 1
Cu 264.393 170.887 -11.6094 1
Cu 264.393 171.687 -11.6094 1
Cu 264.393 172.514 -11.6094 1
Cu 264.393 173.367 -11.6094 1
Cu 264.393 174.241 -11.6094 1
Cu 264.393 175.133 -11.6094 1
Cu 264.393 176.04 -11.6094 1
Cu 264.393 176.958 -11.6094 1
Cu 264.393 177.883 -11.6094 1
Cu 264.393 178.811 -11.6094 1
Cu 264.401 178.811 -14.1853 1
Cu 264.401 179.741 -14.1853 1
Cu 264.401 180.666 -14.1853 1
Cu 264.401 181.584 -14.1853 1
Cu 264.401 182.492 -14.1853 1
Cu 264.401 183.385 -14.1853 1
Cu 264.401 184.259 -14.1853 1
Cu 264.401 185.113 -14.1853 1
Cu 264.401 185.941 -14.1853 1
Cu 264.401 186.741 -14.1853 1
Cu 264.401 187.51 -14.1853 1
Cu 264.401 188.245 -14.1853 1
Cu 264.127 188.942 -14.1853 1
Cu 263.441 189.599 -14.1853 1
Cu 262.714 190.214 -14.1853 1
Cu 261.948 190.784 -14.1853 1
Cu 261.146 191.307 -14.1853 1
Cu 260.312 191.78 -14.1853 1
Cu 259.448 192.202 -14.1853 1
Cu 258.558 192.571 -14.1853 1
Cu 257.646 192.886 -14.1853 1
Cu 256.715 193.145 -14.1853 1
Cu 255.769 193.348 -14.1853 1
Cu 254.812 193.494 -14.1853 1
Cu 253.846 193.581 -14.1853 1
Cu 252.878 193.61 -14.1853 1
Cu 251.909 193.581 -14.1853 1
Cu 250.943 193.494 -14.1853 1
Cu 249.986 193.348 -14.1853 1
Cu 249.04 193.145 -14.1853 1
Cu 248.109 192.886 -14.1853 1
Cu 247.197 192.571 -14.1853 1
Cu 246.307 192.202 -14.1853 1
Cu 245.443 191.78 -14.1853 1
Cu 244.609 191.307 -14.1853 1
Cu 243.807 190.784 -14.1853 1
Cu 243.041 190.214 -14.1853 1
Cu 242.314 189.599 -14.1853 1
Cu 241.628 188.942 -14.1853 1
Cu 241.354 188.245 -14.1853 1
Cu 241.354 187.51 -14.1853 1
Cu 241.354 186.741 -14.1853 1
Cu 241.354 185.941 -14.1853 1
Cu 241.354 185.113 -14.1853 1
Cu 241.354 184.259 -14.1853 1
Cu 241.354 183.385 -14.1853 1
Cu 241.354 182.492 -14.1853 1
Cu 241.354 181.584 -14.1853 1
Cu 241.354 180.666 -14.1853 1
Cu 241.354 179.741 -14.1853 1
Cu 241.354 178.811 -14.1853 1
Cu 241.354 177.882 -14.1853 1
Cu 241.354 176.957 -14.1853 1
Cu 241.354 176.038 -14.1853 1
Cu 241.354 175.131 -14.1853 1
Cu 241.354 174.238 -14.1853 1
Cu 241.354 173.364 -14.1853 1
Cu 241.354 172.51 -14.1853 1
Cu 241.354 171.682 -14.1853 1
Cu 241.354 170.882 -14.1853 1
Cu 241.354 170.113 -14.1853 1
Cu 241.354 169.378 -14.1853 1
Cu 241.628 168.681 -14.1853 1
Cu 242.314 168.023 -14.1853 1
Cu 243.041 167.409 -14.1853 1
Cu 243.807 166.839 -14.1853 1
Cu 244.609 166.316 -14.1853 1
Cu 245.443 165.843 -14.1853 1
Cu 246.307 165.421 -14.1853 1
Cu 247.197 165.052 -14.1853 1
Cu 248.109 164.737 -14.1853 1
Cu 249.04 164.477 -14.1853 1
Cu 249.986 164.274 -14.1853 1
Cu 250.943 164.129 -14.1853 1
Cu 251.909 164.042 -14.1853 1
Cu 252.878 164.012 -14.1853 1
Cu 253.846 164.042 -14.1853 1
Cu 254.812 164.129 -14.1853 1
Cu 255.769 164.274 -14.1853 1
Cu 256.715 164.477 -14.1853 1
Cu 257.646 164.737 -14.1853 1
Cu 258.558 165.052 -14.1853 1
Cu 259.448 165.421 -14.1853 1
Cu 260.312 165.843 -14.1853 1
Cu 261.146 166.316 -14.1853 1
Cu 261.948 166.839 -14.1853 1
Cu 262.714 167.409 -14.1853 1
Cu 263.441 168.023 -14.1853 1
Cu 264.127 168.681 -14.1853 1
Cu 264.401 169.378 -14.1853 1
Cu 264.401 170.113 -14.1853 1
Cu 264.401 170.882 -14.1853 1
Cu 264.401 171.682 -14.1853 1
Cu 264.401 172.51 -14.1853 1
Cu 264.401 173.364 -14.1853 1
Cu 264.401 174.238 -14.1853 1
Cu 264.401 175.131 -14.1853 1
Cu 264.401 176.038 -14.1853 1
Cu 264.401 176.957 -14.1853 1
Cu 264.401 177.882 -14.1853 1
Cu 264.401 178.811 -14.1853 1
Cu 264.41 178.811 -16.8744 1
Cu 264.41 179.741 -16.8744 1
Cu 264.41 180.668 -16.8744 1
Cu 264.41 181.587 -16.8744 1
Cu 264.41 182.495 -16.8744 1
Cu 264.41 183.388 -16.8744 1
Cu 264.41 184.264 -16.8744 1
Cu 264.41 185.118 -16.8744 1
Cu 264.41 185.947 -16.8744 1
Cu 264.41 186.748 -16.8744 1
Cu 264.41 187.517 -16.8744 1
Cu 264.41 188.253 -16.8744 1
Cu 264.136 188.951 -16.8744 1
Cu 263.45 189.608 -16.8744 1
Cu 262.722 190.224 -16.8744 1
Cu 261.956 190.794 -16.8744 1
Cu 261.153 191.317 -16.8744 1
Cu 260.318 191.791 -16.8744 1
Cu 259.454 192.213 -16.8744 1
Cu 258.563 192.583 -16.8744 1
Cu 257.65 192.898 -16.8744 1
Cu 256.718 193.157 -16.8744 1
Cu 255.772 193.36 -16.8744 1
Cu 254.813 193.506 -16.8744 1
Cu 253.847 193.594 -16.8744 1
Cu 252.878 193.623 -16.8744 1
Cu 251.908 193.594 -16.8744 1
Cu 250.942 193.506 -16.8744 1
Cu 249.983 193.36 -16.8744 1
Cu 249.037 193.157 -16.8744 1
Cu 248.105 192.898 -16.8744 1
Cu 247.192 192.583 -16.8744 1
Cu 246.301 192.213 -16.8744 1
Cu 245.437 191.791 -16.8744 1
Cu 244.602 191.317 -16.8744 1
Cu 243.799 190.794 -16.8744 1
Cu 243.033 190.224 -16.8744 1
Cu 242.305 189.608 -16.8744 1
Cu 241.619 188.951 -16.8744 1
Cu 241.345 188.253 -16.8744 1
Cu 241.345 187.517 -16.8744 1
Cu 241.345 186.748 -16.8744 1
Cu 241.345 185.947 -16.8744 1
Cu 241.345 185.118 -16.8744 1
Cu 241.345 184.264 -16.8744 1
Cu 241.345 183.388 -16.8744 1
Cu 241.345 182.495 -16.8744 1
Cu 241.345 181.587 -16.8744 1
Cu 241.345 180.668 -16.8744 1
Cu 241.345 179.741 -16.8744 1
Cu 241.345 178.811 -16.8744 1
Cu 241.345 177.881 -16.8744 1
Cu 241.345 176.955 -16.8744 1
Cu 241.345 176.036 -16.8744 1
Cu 241.345 175.128 -16.8744 1
Cu 241.345 174.234 -16.8744 1
Cu 241.345 173.359 -16.8744 1
Cu 241.345 172.505 -16.8744 1
Cu 241.345 171.676 -16.8744 1
Cu 241.345 170.875 -16.8744 1
Cu 241.345 170.105 -16.8744 1
Cu 241.345 169.37 -16.8744 1
Cu 241.619 168.672 -16.8744 1
Cu 242.305 168.014 -16.8744 1
Cu 243.033 167.399 -16.8744 1
Cu 243.799 166.829 -16.8744 1
Cu 244.602 166.306 -16.8744 1
Cu 245.437 165.832 -16.8744 1
Cu 246.301 165.41 -16.8744 1
Cu 247.192 165.04 -16.8744 1
Cu 248.105 164.725 -16.8744 1
Cu 249.037 164.465 -16.8744 1
Cu 249.983 164.262 -16.8744 1
Cu 250.942 164.117 -16.8744 1
Cu 251.908 164.029 -16.8744 1
Cu 252.878 164 -16.8744 1
Cu 253.847 164.029 -16.8744 1
Cu 254.813 164.117 -16.8744 1
Cu 255.772 164.262 -16.8744 1
Cu 256.718 164.465 -16.8744 1
Cu 257.65 164.725 -16.8744 1
Cu 258.563 165.04 -16.8744 1
Cu 259.454 165.41 -16.8744 1
Cu 260.318 165.832 -16.8744 1
Cu 261.153 166.306 -16.8744 1
Cu 261.956 166.829 -16.8744 1
Cu 262.722 167.399 -16.8744 1
Cu 263.45 168.014 -16.8744 1
Cu 264.136 168.672 -16.8744 1
Cu 264.41 169.37 -16.8744 1
Cu 264.41 170.105 -16.8744 1
Cu 264.41 170.875 -16.8744 1
Cu 264.41 171.676 -16.8744 1
Cu 264.41 172.505 -16.8744 1
Cu 264.41 173.359 -16.8744 1
Cu 264.41 174.234 -16.8744 1
Cu 264.41 175.128 -16.8744 1
Cu 264.41 176.036 -16.8744 1
Cu 264.41 176.955 -16.8744 1
Cu 264.41 177.881 -16.8744 1
Cu 264.41 178.811 -16.8744 1
Cu 264.422 178.811 -19.6665 1
Cu 264.422 179.742 -19.6665 1
Cu 264.422 180.67 -19.6665 1
Cu 264.422 181.59 -19.6665 1
Cu 264.422 182.499 -19.6665 1
Cu 264.422 183.393 -19.6665 1
Cu 264.422 184.269 -19.6665 1
Cu 264.422 185.124 -19.6665 1
Cu 264.422 185.954 -19.6665 1
Cu 264.422 186.756 -19.6665 1
Cu 264.422 187.526 -19.6665 1
Cu 264.422 188.262 -19.6665 1
Cu 264.148 188.961 -19.6665 1
Cu 263.461 189.619 -19.6665 1
Cu 262.732 190.235 -19.6665 1
Cu 261.965 190.806 -19.6665 1
Cu 261.162 191.33 -19.6665 1
Cu 260.326 191.804 -19.6665 1
Cu 259.46 192.227 -19.6665 1
Cu 258.569 192.597 -19.6665 1
Cu 257.655 192.912 -19.6665 1
Cu 256.722 193.172 -19.6665 1
Cu 255.774 193.375 -19.6665 1
Cu 254.815 193.521 -19.6665 1
Cu 253.848 193.609 -19.6665 1
Cu 252.878 193.638 -19.6665 1
Cu 251.907 193.609 -19.6665 1
Cu 250.94 193.521 -19.6665 1
Cu 249.981 193.375 -19.6665 1
Cu 249.033 193.172 -19.6665 1
Cu 248.1 192.912 -19.6665 1
Cu 247.186 192.597 -19.6665 1
Cu 246.295 192.227 -19.6665 1
Cu 245.429 191.804 -19.6665 1
Cu 244.593 191.33 -19.6665 1
Cu 243.79 190.806 -19.6665 1
Cu 243.023 190.235 -19.6665 1
Cu 242.294 189.619 -19.6665 1
Cu 241.607 188.961 -19.6665 1
Cu 241.333 188.262 -19.6665 1
Cu 241.333 187.526 -19.6665 1
Cu 241.333 186.756 -19.6665 1
Cu 241.333 185.954 -19.6665 1
Cu 241.333 185.124 -19.6665 1
Cu 241.333 184.269 -19.6665 1
Cu 241.333 183.393 -19.6665 1
Cu 241.333 182.499 -19.6665 1
Cu 241.333 181.59 -19.6665 1
Cu 241.333 180.67 -19.6665 1
Cu 241.333 179.742 -19.6665 1
Cu 241.333 178.811 -19.6665 1
Cu 241.333 177.88 -19.6665 1
Cu 241.333 176.953 -19.6665 1
Cu 241.333 176.033 -19.6665 1
Cu 241.333 175.124 -19.6665 1
Cu 241.333 174.23 -19.6665 1
Cu 241.333 173.353 -19.6665 1
Cu 241.333 172.499 -19.6665 1
Cu 241.333 171.669 -19.6665 1
Cu 241.333 170.867 -19.6665 1
Cu 241.333 170.097 -19.6665 1
Cu 241.333 169.361 -19.6665 1
Cu 241.607 168.662 -19.6665 1
Cu 242.294 168.003 -19.6665 1
Cu 243.023 167.387 -19.6665 1
Cu 243.79 166.816 -19.6665 1
Cu 244.593 166.293 -19.6665 1
Cu 245.429 165.819 -19.6665 1
Cu 246.295 165.396 -19.6665 1
Cu 247.186 165.026 -19.6665 1
Cu 248.1 164.711 -19.6665 1
Cu 249.033 164.451 -19.6665 1
Cu 249.981 164.248 -19.6665 1
Cu 250.94 164.102 -19.6665 1
Cu 251.907 164.014 -19.6665 1
Cu 252.878 163.985 -19.6665 1
Cu 253.848 164.014 -19.6665 1
Cu 254.815 164.102 -19.6665 1
Cu 255.774 164.248 -19.6665 1
Cu 256.722 164.451 -19.6665 1
Cu 257.655 164.711 -19.6665 1
Cu 258.569 165.026 -19.6665 1
Cu 259.46 165.396 -19.6665 1
Cu 260.326 165.819 -19.6665 1
Cu 261.162 166.293 -19.6665 1
Cu 261.965 166.816 -19.6665 1
Cu 262.732 167.387 -19.6665 1
Cu 263.461 168.003 -19.6665 1
Cu 264.148 168.662 -19.6665 1
Cu 264.422 169.361 -19.6665 1
Cu 264.422 170.097 -19.6665 1
Cu 264.422 170.867 -19.6665 1
Cu 264.422 171.669 -19.6665 1
Cu 264.422 172.499 -19.6665 1
Cu 264.422 173.353 -19.6665 1
Cu 264.422 174.23 -19.6665 1
Cu 264.422 175.124 -19.6665 1
Cu 264.422 176.033 -19.6665 1
Cu 264.422 176.953 -19.6665 1
Cu 264.422 177.88 -19.6665 1
Cu 264.422 178.811 -19.6665 1
Cu 264.436 178.811 -22.5534 1
Cu 264.436 179.743 -22.5534 1
Cu 264.436 180.672 -22.5534 1
Cu 264.436 181.593 -22.5534 1
Cu 264.436 182.503 -22.5534 1
Cu 264.436 183.399 -22.5534 1
Cu 264.436 184.276 -22.5534 1
Cu 264.436 185.132 -22.5534 1
Cu 264.436 185.963 -22.5534 1
Cu 264.436 186.766 -22.5534 1
Cu 264.436 187.537 -22.5534 1
Cu 264.436 188.274 -22.5534 1
Cu 264.161 188.973 -22.5534 1
Cu 263.474 189.633 -22.5534 1
Cu 262.744 190.249 -22.5534 1
Cu 261.976 190.821 -22.5534 1
Cu 261.172 191.345 -22.5534 1
Cu 260.335 191.82 -22.5534 1
Cu 259.468 192.243 -22.5534 1
Cu 258.576 192.614 -22.5534 1
Cu 257.661 192.929 -22.5534 1
Cu 256.727 193.19 -22.5534 1
Cu 255.778 193.393 -22.5534 1
Cu 254.818 193.539 -22.5534 1
Cu 253.849 193.627 -22.5534 1
Cu 252.878 193.656 -22.5534 1
Cu 251.906 193.627 -22.5534 1
Cu 250.937 193.539 -22.5534 1
Cu 249.977 193.393 -22.5534 1
Cu 249.028 193.19 -22.5534 1
Cu 248.094 192.929 -22.5534 1
Cu 247.179 192.614 -22.5534 1
Cu 246.287 192.243 -22.5534 1
Cu 245.42 191.82 -22.5534 1
Cu 244.583 191.345 -22.5534 1
Cu 243.779 190.821 -22.5534 1
Cu 243.011 190.249 -22.5534 1
Cu 242.281 189.633 -22.5534 1
Cu 241.594 188.973 -22.5534 1
Cu 241.319 188.274 -22.5534 1
Cu 241.319 187.537 -22.5534 1
Cu 241.319 186.766 -22.5534 1
Cu 241.319 185.963 -22.5534 1
Cu 241.319 185.132 -22.5534 1
Cu 241.319 184.276 -22.5534 1
Cu 241.319 183.399 -22.5534 1
Cu 241.319 182.503 -22.5534 1
Cu 241.319 181.593 -22.5534 1
Cu 241.319 180.672 -22.5534 1
Cu 241.319 179.743 -22.5534 1
Cu 241.319 178.811 -22.5534 1
Cu 241.319 177.879 -22.5534 1
Cu 241.319 176.951 -22.5534 1
Cu 241.319 176.03 -22.5534 1
Cu 241.319 175.12 -22.5534 1
Cu 241.319 174.224 -22.5534 1
Cu 241.319 173.347 -22.5534 1
Cu 241.319 172.491 -22.5534 1
Cu 241.319 171.66 -22.5534 1
Cu 241.319 170.857 -22.5534 1
Cu 241.319 170.086 -22.5534 1
Cu 241.319 169.349 -22.5534 1
Cu 241.594 168.65 -22.5534 1
Cu 242.281 167.99 -22.5534 1
Cu 243.011 167.373 -22.5534 1
Cu 243.779 166.802 -22.5534 1
Cu 244.583 166.278 -22.5534 1
Cu 245.42 165.803 -22.5534 1
Cu 246.287 165.38 -22.5534 1
Cu 247.179 165.009 -22.5534 1
Cu 248.094 164.693 -22.5534 1
Cu 249.028 164.433 -22.5534 1
Cu 249.977 164.23 -22.5534 1
Cu 250.937 164.084 -22.5534 1
Cu 251.906 163.996 -22.5534 1
Cu 252.878 163.967 -22.5534 1
Cu 253.849 163.996 -22.5534 1
Cu 254.818 164.084 -22.5534 1
Cu 255.778 164.23 -22.5534 1
Cu 256.727 164.433 -22.5534 1
Cu 257.661 164.693 -22.5534 1
Cu 258.576 165.009 -22.5534 1
Cu 259.468 165.38 -22.5534 1
Cu 260.335 165.803 -22.5534 1
Cu 261.172 166.278 -22.5534 1
Cu 261.976 166.802 -22.5534 1
Cu 262.744 167.373 -22.5534 1
Cu 263.474 167.99 -22.5534 1
Cu 264.161 168.65 -22.5534 1
Cu 264.436 169.349 -22.5534 1
Cu 264.436 170.086 -22.5534 1
Cu 264.436 170.857 -22.5534 1
Cu 264.436 171.66 -22.5534 1
Cu 264.436 172.491 -22.5534 1
Cu 264.436 173.347 -22.5534 1
Cu 264.436 174.224 -22.5534 1
Cu 264.436 175.12 -22.5534 1
Cu 264.436 176.03 -22.5534 1
Cu 264.436 176.951 -22.5534 1
Cu 264.436 177.879 -22.5534 1
Cu 264.436 178.811 -22.5534 1
Cu 264.453 178.811 -25.5284 1
Cu 264.453 179.745 -25.5284 1
Cu 264.453 180.675 -25.5284 1
Cu 264.453 181.597 -25.5284 1
Cu 264.453 182.508 -25.5284 1
Cu 264.453 183.405 -25.5284 1
Cu 264.453 184.284 -25.5284 1
Cu 264.453 185.141 -25.5284 1
Cu 264.453 185.973 -25.5284 1
Cu 264.453 186.777 -25.5284 1
Cu 264.453 187.549 -25.5284 1
Cu 264.453 188.287 -25.5284 1
Cu 264.178 188.988 -25.5284 1
Cu 263.489 189.648 -25.5284 1
Cu 262.758 190.266 -25.5284 1
Cu 261.989 190.838 -25.5284 1
Cu 261.184 191.363 -25.5284 1
Cu 260.345 191.838 -25.5284 1
Cu 259.478 192.262 -25.5284 1
Cu 258.584 192.633 -25.5284 1
Cu 257.668 192.95 -25.5284 1
Cu 256.733 193.21 -25.5284 1
Cu 255.782 193.414 -25.5284 1
Cu 254.82 193.56 -25.5284 1
Cu 253.851 193.648 -25.5284 1
Cu 252.878 193.677 -25.5284 1
Cu 251.904 193.648 -25.5284 1
Cu 250.935 193.56 -25.5284 1
Cu 249.973 193.414 -25.5284 1
Cu 249.022 193.21 -25.5284 1
Cu 248.087 192.95 -25.5284 1
Cu 247.171 192.633 -25.5284 1
Cu 246.277 192.262 -25.5284 1
Cu 245.41 191.838 -25.5284 1
Cu 244.571 191.363 -25.5284 1
Cu 243.766 190.838 -25.5284 1
Cu 242.997 190.266 -25.5284 1
Cu 242.266 189.648 -25.5284 1
Cu 241.578 188.988 -25.5284 1
Cu 241.302 188.287 -25.5284 1
Cu 241.302 187.549 -25.5284 1
Cu 241.302 186.777 -25.5284 1
Cu 241.302 185.973 -25.5284 1
Cu 241.302 185.141 -25.5284 1
Cu 241.302 184.284 -25.5284 1
Cu 241.302 183.405 -25.5284 1
Cu 241.302 182.508 -25.5284 1
Cu 241.302 181.597 -25.5284 1
Cu 241.302 180.675 -25.5284 1
Cu 241.302 179.745 -25.5284 1
Cu 241.302 178.811 -25.5284 1
Cu 241.302 177.878 -25.5284 1
Cu 241.302 176.948 -25.5284 1
Cu 241.302 176.026 -25.5284 1
Cu 241.302 175.114 -25.5284 1
Cu 241.302 174.218 -25.5284 1
Cu 241.302 173.339 -25.5284 1
Cu 241.302 172.482 -25.5284 1
Cu 241.302 171.65 -25.5284 1
Cu 241.302 170.846 -25.5284 1
Cu 241.302 170.074 -25.5284 1
Cu 241.302 169.336 -25.5284 1
Cu 241.578 168.635 -25.5284 1
Cu 242.266 167.975 -25.5284 1
Cu 242.997 167.357 -25.5284 1
Cu 243.766 166.785 -25.5284 1
Cu 244.571 166.26 -25.5284 1
Cu 245.41 165.784 -25.5284 1
Cu 246.277 165.36 -25.5284 1
Cu 247.171 164.99 -25.5284 1
Cu 248.087 164.673 -25.5284 1
Cu 249.022 164.413 -25.5284 1
Cu 249.973 164.209 -25.5284 1
Cu 250.935 164.063 -25.5284 1
Cu 251.904 163.975 -25.5284 1
Cu 252.878 163.946 -25.5284 1
Cu 253.851 163.975 -25.5284 1
Cu 254.82 164.063 -25.5284 1
Cu 255.782 164.209 -25.5284 1
Cu 256.733 164.413 -25.5284 1
Cu 257.668 164.673 -25.5284 1
Cu 258.584 164.99 -25.5284 1
Cu 259.478 165.36 -25.5284 1
Cu 260.345 165.784 -25.5284 1
Cu 261.184 166.26 -25.5284 1
Cu 261.989 166.785 -25.5284 1
Cu 262.758 167.357 -25.5284 1
Cu 263.489 167.975 -25.5284 1
Cu 264.178 168.635 -25.5284 1
Cu 264.453 169.336 -25.5284 1
Cu 264.453 170.074 -25.5284 1
Cu 264.453 170.846 -25.5284 1
Cu 264.453 171.65 -25.5284 1
Cu 264.453 172.482 -25.5284 1
Cu 264.453 173.339 -25.5284 1
Cu 264.453 174.218 -25.5284 1
Cu 264.453 175.114 -25.5284 1
Cu 264.453 176.026 -25.5284 1
Cu 264.453 176.948 -25.5284 1
Cu 264.453 177.878 -25.5284 1
Cu 264.453 178.811 -25.5284 1
Cu 264.472 178.811 -28.5857 1
Cu 264.472 179.746 -28.5857 1
Cu 264.472 180.678 -28.5857 1
Cu 264.472 181.602 -28.5857 1
Cu 264.472 182.514 -28.5857 1
Cu 264.472 183.413 -28.5857 1
Cu 264.472 184.293 -28.5857 1
Cu 264.472 185.151 -28.5857 1
Cu 264.472 185.985 -28.5857 1
Cu 264.472 186.79 -28.5857 1
Cu 264.472 187.564 -28.5857 1
Cu 264.472 188.303 -28.5857 1
Cu 264.196 189.005 -28.5857 1
Cu 263.506 189.666 -28.5857 1
Cu 262.775 190.285 -28.5857 1
Cu 262.004 190.858 -28.5857 1
Cu 261.197 191.384 -28.5857 1
Cu 260.358 191.86 -28.5857 1
Cu 259.489 192.285 -28.5857 1
Cu 258.593 192.656 -28.5857 1
Cu 257.676 192.973 -28.5857 1
Cu 256.739 193.234 -28.5857 1
Cu 255.787 193.438 -28.5857 1
Cu 254.824 193.584 -28.5857 1
Cu 253.852 193.672 -28.5857 1
Cu 252.878 193.702 -28.5857 1
Cu 251.903 193.672 -28.5857 1
Cu 250.931 193.584 -28.5857 1
Cu 249.968 193.438 -28.5857 1
Cu 249.016 193.234 -28.5857 1
Cu 248.079 192.973 -28.5857 1
Cu 247.162 192.656 -28.5857 1
Cu 246.266 192.285 -28.5857 1
Cu 245.397 191.86 -28.5857 1
Cu 244.558 191.384 -28.5857 1
Cu 243.751 190.858 -28.5857 1
Cu 242.98 190.285 -28.5857 1
Cu 242.249 189.666 -28.5857 1
Cu 241.559 189.005 -28.5857 1
Cu 241.283 188.303 -28.5857 1
Cu 241.283 187.564 -28.5857 1
Cu 241.283 186.79 -28.5857 1
Cu 241.283 185.985 -28.5857 1
Cu 241.283 185.151 -28.5857 1
Cu 241.283 184.293 -28.5857 1
Cu 241.283 183.413 -28.5857 1
Cu 241.283 182.514 -28.5857 1
Cu 241.283 181.602 -28.5857 1
Cu 241.283 180.678 -28.5857 1
Cu 241.283 179.746 -28.5857 1
Cu 241.283 178.811 -28.5857 1
Cu 241.283 177.876 -28.5857 1
Cu 241.283 176.945 -28.5857 1
Cu 241.283 176.021 -28.5857 1
Cu 241.283 175.108 -28.5857 1
Cu 241.283 174.21 -28.5857 1
Cu 241.283 173.33 -28.5857 1
Cu 241.283 172.471 -28.5857 1
Cu 241.283 171.638 -28.5857 1
Cu 241.283 170.833 -28.5857 1
Cu 241.283 170.059 -28.5857 1
Cu 241.283 169.32 -28.5857 1
Cu 241.559 168.618 -28.5857 1
Cu 242.249 167.957 -28.5857 1
Cu 242.98 167.338 -28.5857 1
Cu 243.751 166.765 -28.5857 1
Cu 244.558 166.239 -28.5857 1
Cu 245.397 165.763 -28.5857 1
Cu 246.266 165.338 -28.5857 1
Cu 247.162 164.967 -28.5857 1
Cu 248.079 164.65 -28.5857 1
Cu 249.016 164.389 -28.5857 1
Cu 249.968 164.185 -28.5857 1
Cu 250.931 164.039 -28.5857 1
Cu 251.903 163.95 -28.5857 1
Cu 252.878 163.921 -28.5857 1
Cu 253.852 163.95 -28.5857 1
Cu 254.824 164.039 -28.5857 1
Cu 255.787 164.185 -28.5857 1
Cu 256.739 164.389 -28.5857 1
Cu 257.676 164.65 -28.5857 1
Cu 258.593 164.967 -28.5857 1
Cu 259.489 165.338 -28.5857 1
Cu 260.358 165.763 -28.5857 1
Cu 261.197 166.239 -28.5857 1
Cu 262.004 166.765 -28.5857 1
Cu 262.775 167.338 -28.5857 1
Cu 263.506 167.957 -28.5857 1
Cu 264.196 168.618 -28.5857 1
Cu 264.472 169.32 -28.5857 1
Cu 264.472 170.059 -28.5857 1
Cu 264.472 170.833 -28.5857 1
Cu 264.472 171.638 -28.5857 1
Cu 264.472 172.471 -28.5857 1
Cu 264.472 173.33 -28.5857 1
Cu 264.472 174.21 -28.5857 1
Cu 264.472 175.108 -28.5857 1
Cu 264.472 176.021 -28.5857 1
Cu 264.472 176.945 -28.5857 1
Cu 264.472 177.876 -28.5857 1
Cu 264.472 178.811 -28.5857 1
Cu 264.494 178.811 -31.7204 1
Cu 264.494 179.748 -31.7204 1
Cu 264.494 180.681 -31.7204 1
Cu 264.494 181.607 -31.7204 1
Cu 264.494 182.521 -31.7204 1
Cu 264.494 183.421 -31.7204 1
Cu 264.494 184.303 -31.7204 1
Cu 264.494 185.163 -31.7204 1
Cu 264.494 185.998 -31.7204 1
Cu 264.494 186.805 -31.7204 1
Cu 264.494 187.58 -31.7204 1
Cu 264.494 188.321 -31.7204 1
Cu 264.217 189.024 -31.7204 1
Cu 263.526 189.686 -31.7204 1
Cu 262.793 190.306 -31.7204 1
Cu 262.021 190.881 -31.7204 1
Cu 261.213 191.407 -31.7204 1
Cu 260.372 191.884 -31.7204 1
Cu 259.501 192.31 -31.7204 1
Cu 258.604 192.682 -31.7204 1
Cu 257.685 193 -31.7204 1
Cu 256.746 193.261 -31.7204 1
Cu 255.792 193.465 -31.7204 1
Cu 254.827 193.612 -31.7204 1
Cu 253.854 193.7 -31.7204 1
Cu 252.878 193.73 -31.7204 1
Cu 251.901 193.7 -31.7204 1
Cu 250.928 193.612 -31.7204 1
Cu 249.963 193.465 -31.7204 1
Cu 249.009 193.261 -31.7204 1
Cu 248.07 193 -31.7204 1
Cu 247.151 192.682 -31.7204 1
Cu 246.254 192.31 -31.7204 1
Cu 245.383 191.884 -31.7204 1
Cu 244.542 191.407 -31.7204 1
Cu 243.734 190.881 -31.7204 1
Cu 242.962 190.306 -31.7204 1
Cu 242.229 189.686 -31.7204 1
Cu 241.538 189.024 -31.7204 1
Cu 241.261 188.321 -31.7204 1
Cu 241.261 187.58 -31.7204 1
Cu 241.261 186.805 -31.7204 1
Cu 241.261 185.998 -31.7204 1
Cu 241.261 185.163 -31.7204 1
Cu 241.261 184.303 -31.7204 1
Cu 241.261 183.421 -31.7204 1
Cu 241.261 182.521 -31.7204 1
Cu 241.261 181.607 -31.7204 1
Cu 241.261 180.681 -31.7204 1
Cu 241.261 179.748 -31.7204 1
Cu 241.261 178.811 -31.7204 1
Cu 241.261 177.875 -31.7204 1
Cu 241.261 176.942 -31.7204 1
Cu 241.261 176.016 -31.7204 1
Cu 241.261 175.101 -31.7204 1
Cu 241.261 174.201 -31.7204 1
Cu 241.261 173.32 -31.7204 1
Cu 241.261 172.459 -31.7204 1
Cu 241.261 171.624 -31.7204 1
Cu 241.261 170.818 -31.7204 1
Cu 241.261 170.043 -31.7204 1
Cu 241.261 169.302 -31.7204 1
Cu 241.538 168.599 -31.7204 1
Cu 242.229 167.936 -31.7204 1
Cu 242.962 167.317 -31.7204 1
Cu 243.734 166.742 -31.7204 1
Cu 244.542 166.215 -31.7204 1
Cu 245.383 165.738 -31.7204 1
Cu 246.254 165.313 -31.7204 1
Cu 247.151 164.941 -31.7204 1
Cu 248.07 164.623 -31.7204 1
Cu 249.009 164.362 -31.7204 1
Cu 249.963 164.157 -31.7204 1
Cu 250.928 164.011 -31.7204 1
Cu 251.901 163.922 -31.7204 1
Cu 252.878 163.893 -31.7204 1
Cu 253.854 163.922 -31.7204 1
Cu 254.827 164.011 -31.7204 1
Cu 255.792 164.157 -31.7204 1
Cu 256.746 164.362 -31.7204 1
Cu 257.685 164.623 -31.7204 1
Cu 258.604 164.941 -31.7204 1
Cu 259.501 165.313 -31.7204 1
Cu 260.372 165.738 -31.7204 1
Cu 261.213 166.215 -31.7204 1
Cu 262.021 166.742 -31.7204 1
Cu 262.793 167.317 -31.7204 1
Cu 263.526 167.936 -31.7204 1
Cu 264.217 168.599 -31.7204 1
Cu 264.494 169.302 -31.7204 1
Cu 264.494 170.043 -31.7204 1
Cu 264.494 170.818 -31.7204 1
Cu 264.494 171.624 -31.7204 1
Cu 264.494 172.459 -31.7204 1
Cu 264.494 173.32 -31.7204 1
Cu 264.494 174.201 -31.7204 1
Cu 264.494 175.101 -31.7204 1
Cu 264.494 176.016 -31.7204 1
Cu 264.494 176.942 -31.7204 1
Cu 264.494 177.875 -31.7204 1
Cu 264.494 178.811 -31.7204 1
Cu 264.518 178.811 -34.9284 1
Cu 264.518 179.75 -34.9284 1
Cu 264.518 180.685 -34.9284 1
Cu 264.518 181.613 -34.9284 1
Cu 264.518 182.529 -34.9284 1
Cu 264.518 183.431 -34.9284 1
Cu 264.518 184.315 -34.9284 1
Cu 264.518 185.177 -34.9284 1
Cu 264.518 186.014 -34.9284 1
Cu 264.518 186.822 -34.9284 1
Cu 264.518 187.599 -34.9284 1
Cu 264.518 188.341 -34.9284 1
Cu 264.242 189.045 -34.9284 1
Cu 263.549 189.71 -34.9284 1
Cu 262.814 190.331 -34.9284 1
Cu 262.041 190.906 -34.9284 1
Cu 261.231 191.434 -34.9284 1
Cu 260.388 191.912 -34.9284 1
Cu 259.515 192.339 -34.9284 1
Cu 258.616 192.712 -34.9284 1
Cu 257.695 193.03 -34.9284 1
Cu 256.754 193.292 -34.9284 1
Cu 255.799 193.497 -34.9284 1
Cu 254.831 193.644 -34.9284 1
Cu 253.856 193.732 -34.9284 1
Cu 252.878 193.761 -34.9284 1
Cu 251.899 193.732 -34.9284 1
Cu 250.924 193.644 -34.9284 1
Cu 249.956 193.497 -34.9284 1
Cu 249.001 193.292 -34.9284 1
Cu 248.06 193.03 -34.9284 1
Cu 247.139 192.712 -34.9284 1
Cu 246.24 192.339 -34.9284 1
Cu 245.367 191.912 -34.9284 1
Cu 244.524 191.434 -34.9284 1
Cu 243.714 190.906 -34.9284 1
Cu 242.941 190.331 -34.9284 1
Cu 242.206 189.71 -34.9284 1
Cu 241.513 189.045 -34.9284 1
Cu 241.237 188.341 -34.9284 1
Cu 241.237 187.599 -34.9284 1
Cu 241.237 186.822 -34.9284 1
Cu 241.237 186.014 -34.9284 1
Cu 241.237 185.177 -34.9284 1
Cu 241.237 184.315 -34.9284 1
Cu 241.237 183.431 -34.9284 1
Cu 241.237 182.529 -34.9284 1
Cu 241.237 181.613 -34.9284 1
Cu 241.237 180.685 -34.9284 1
Cu 241.237 179.75 -34.9284 1
Cu 241.237 178.811 -34.9284 1
Cu 241.237 177.873 -34.9284 1
Cu 241.237 176.938 -34.9284 1
Cu 241.237 176.01 -34.9284 1
Cu 241.237 175.093 -34.9284 1
Cu 241.237 174.192 -34.9284 1
Cu 241.237 173.308 -34.9284 1
Cu 241.237 172.446 -34.9284 1
Cu 241.237 171.609 -34.9284 1
Cu 241.237 170.801 -34.9284 1
Cu 241.237 170.024 -34.9284 1
Cu 241.237 169.282 -34.9284 1
Cu 241.513 168.577 -34.9284 1
Cu 242.206 167.913 -34.9284 1
Cu 242.941 167.292 -34.9284 1
Cu 243.714 166.717 -34.9284 1
Cu 244.524 166.189 -34.9284 1
Cu 245.367 165.711 -34.9284 1
Cu 246.24 165.284 -34.9284 1
Cu 247.139 164.911 -34.9284 1
Cu 248.06 164.593 -34.9284 1
Cu 249.001 164.331 -34.9284 1
Cu 249.956 164.126 -34.9284 1
Cu 250.924 163.979 -34.9284 1
Cu 251.899 163.891 -34.9284 1
Cu 252.878 163.861 -34.9284 1
Cu 253.856 163.891 -34.9284 1
Cu 254.831 163.979 -34.9284 1
Cu 255.799 164.126 -34.9284 1
Cu 256.754 164.331 -34.9284 1
Cu 257.695 164.593 -34.9284 1
Cu 258.616 164.911 -34.9284 1
Cu 259.515 165.284 -34.9284 1
Cu 260.388 165.711 -34.9284 1
Cu 261.231 166.189 -34.9284 1
Cu 262.041 166.717 -34.9284 1
Cu 262.814 167.292 -34.9284 1
Cu 263.549 167.913 -34.9284 1
Cu 264.242 168.577 -34.9284 1
Cu 264.518 169.282 -34.9284 1
Cu 264.518 170.024 -34.9284 1
Cu 264.518 170.801 -34.9284 1
Cu 264.518 171.609 -34.9284 1
Cu 264.518 172.446 -34.9284 1
Cu 264.518 173.308 -34.9284 1
Cu 264.518 174.192 -34.9284 1
Cu 264.518 175.093 -34.9284 1
Cu 264.518 176.01 -34.9284 1
Cu 264.518 176.938 -34.9284 1
Cu 264.518 177.873 -34.9284 1
Cu 264.518 178.811 -34.9284 1
Cu 264.546 178.811 -38.206 1
Cu 264.546 179.752 -38.206 1
Cu 264.546 180.69 -38.206 1
Cu 264.546 181.619 -38.206 1
Cu 264.546 182.538 -38.206 1
Cu 264.546 183.442 -38.206 1
Cu 264.546 184.328 -38.206 1
Cu 264.546 185.192 -38.206 1
Cu 264.546 186.031 -38.206 1
Cu 264.546 186.841 -38.206 1
Cu 264.546 187.62 -38.206 1
Cu 264.546 188.364 -38.206 1
Cu 264.269 189.07 -38.206 1
Cu 263.574 189.735 -38.206 1
Cu 262.838 190.358 -38.206 1
Cu 262.062 190.935 -38.206 1
Cu 261.251 191.464 -38.206 1
Cu 260.406 191.943 -38.206 1
Cu 259.531 192.371 -38.206 1
Cu 258.63 192.745 -38.206 1
Cu 257.706 193.064 -38.206 1
Cu 256.764 193.326 -38.206 1
Cu 255.806 193.532 -38.206 1
Cu 254.836 193.679 -38.206 1
Cu 253.859 193.767 -38.206 1
Cu 252.878 193.797 -38.206 1
Cu 251.896 193.767 -38.206 1
Cu 250.919 193.679 -38.206 1
Cu 249.949 193.532 -38.206 1
Cu 248.991 193.326 -38.206 1
Cu 248.049 193.064 -38.206 1
Cu 247.125 192.745 -38.206 1
Cu 246.224 192.371 -38.206 1
Cu 245.349 191.943 -38.206 1
Cu 244.504 191.464 -38.206 1
Cu 243.693 190.935 -38.206 1
Cu 242.917 190.358 -38.206 1
Cu 242.181 189.735 -38.206 1
Cu 241.486 189.07 -38.206 1
Cu 241.209 188.364 -38.206 1
Cu 241.209 187.62 -38.206 1
Cu 241.209 186.841 -38.206 1
Cu 241.209 186.031 -38.206 1
Cu 241.209 185.192 -38.206 1
Cu 241.209 184.328 -38.206 1
Cu 241.209 183.442 -38.206 1
Cu 241.209 182.538 -38.206 1
Cu 241.209 181.619 -38.206 1
Cu 241.209 180.69 -38.206 1
Cu 241.209 179.752 -38.206 1
Cu 241.209 178.811 -38.206 1
Cu 241.209 177.87 -38.206 1
Cu 241.209 176.933 -38.206 1
Cu 241.209 176.003 -38.206 1
Cu 241.209 175.085 -38.206 1
Cu 241.209 174.181 -38.206 1
Cu 241.209 173.295 -38.206 1
Cu 241.209 172.431 -38.206 1
Cu 241.209 171.592 -38.206 1
Cu 241.209 170.782 -38.206 1
Cu 241.209 170.003 -38.206 1
Cu 241.209 169.259 -38.206 1
Cu 241.486 168.553 -38.206 1
Cu 242.181 167.887 -38.206 1
Cu 242.917 167.265 -38.206 1
Cu 243.693 166.688 -38.206 1
Cu 244.504 166.159 -38.206 1
Cu 245.349 165.679 -38.206 1
Cu 246.224 165.252 -38.206 1
Cu 247.125 164.878 -38.206 1
Cu 248.049 164.559 -38.206 1
Cu 248.991 164.297 -38.206 1
Cu 249.949 164.091 -38.206 1
Cu 250.919 163.944 -38.206 1
Cu 251.896 163.855 -38.206 1
Cu 252.878 163.826 -38.206 1
Cu 253.859 163.855 -38.206 1
Cu 254.836 163.944 -38.206 1
Cu 255.806 164.091 -38.206 1
Cu 256.764 164.297 -38.206 1
Cu 257.706 164.559 -38.206 1
Cu 258.63 164.878 -38.206 1
Cu 259.531 165.252 -38.206 1
Cu 260.406 165.679 -38.206 1
Cu 261.251 166.159 -38.206 1
Cu 262.062 166.688 -38.206 1
Cu 262.838 167.265 -38.206 1
Cu 263.574 167.887 -38.206 1
Cu 264.269 168.553 -38.206 1
Cu 264.546 169.259 -38.206 1
Cu 264.546 170.003 -38.206 1
Cu 264.546 170.782 -38.206 1
Cu 264.546 171.592 -38.206 1
Cu 264.546 172.431 -38.206 1
Cu 264.546 173.295 -38.206 1
Cu 264.546 174.181 -38.206 1
Cu 264.546 175.085 -38.206 1
Cu 264.546 176.003 -38.206 1
Cu 264.546 176.933 -38.206 1
Cu 264.546 177.87 -38.206 1
Cu 264.546 178.811 -38.206 1
Cu 264.577 178.811 -41.5498 1
Cu 264.577 179.755 -41.5498 1
Cu 264.577 180.695 -41.5498 1
Cu 264.577 181.627 -41.5498 1
Cu 264.577 182.548 -41.5498 1
Cu 264.577 183.454 -41.5498 1
Cu 264.577 184.343 -41.5498 1
Cu 264.577 185.209 -41.5498 1
Cu 264.577 186.05 -41.5498 1
Cu 264.577 186.862 -41.5498 1
Cu 264.577 187.643 -41.5498 1
Cu 264.577 188.389 -41.5498 1
Cu 264.299 189.097 -41.5498 1
Cu 263.603 189.764 -41.5498 1
Cu 262.864 190.389 -41.5498 1
Cu 262.087 190.967 -41.5498 1
Cu 261.273 191.498 -41.5498 1
Cu 260.425 191.978 -41.5498 1
Cu 259.548 192.407 -41.5498 1
Cu 258.645 192.782 -41.5498 1
Cu 257.719 193.101 -41.5498 1
Cu 256.774 193.365 -41.5498 1
Cu 255.813 193.571 -41.5498 1
Cu 254.841 193.718 -41.5498 1
Cu 253.861 193.807 -41.5498 1
Cu 252.878 193.837 -41.5498 1
Cu 251.894 193.807 -41.5498 1
Cu 250.914 193.718 -41.5498 1
Cu 249.942 193.571 -41.5498 1
Cu 248.981 193.365 -41.5498 1
Cu 248.036 193.101 -41.5498 1
Cu 247.11 192.782 -41.5498 1
Cu 246.207 192.407 -41.5498 1
Cu 245.33 191.978 -41.5498 1
Cu 244.482 191.498 -41.5498 1
Cu 243.668 190.967 -41.5498 1
Cu 242.891 190.389 -41.5498 1
Cu 242.152 189.764 -41.5498 1
Cu 241.456 189.097 -41.5498 1
Cu 241.178 188.389 -41.5498 1
Cu 241.178 187.643 -41.5498 1
Cu 241.178 186.862 -41.5498 1
Cu 241.178 186.05 -41.5498 1
Cu 241.178 185.209 -41.5498 1
Cu 241.178 184.343 -41.5498 1
Cu 241.178 183.454 -41.5498 1
Cu 241.178 182.548 -41.5498 1
Cu 241.178 181.627 -41.5498 1
Cu 241.178 180.695 -41.5498 1
Cu 241.178 179.755 -41.5498 1
Cu 241.178 178.811 -41.5498 1
Cu 241.178 177.868 -41.5498 1
Cu 241.178 176.928 -41.5498 1
Cu 241.178 175.996 -41.5498 1
Cu 241.178 175.075 -41.5498 1
Cu 241.178 174.168 -41.5498 1
Cu 241.178 173.28 -41.5498 1
Cu 241.178 172.414 -41.5498 1
Cu 241.178 171.573 -41.5498 1
Cu 241.178 170.76 -41.5498 1
Cu 241.178 169.98 -41.5498 1
Cu 241.178 169.234 -41.5498 1
Cu 241.456 168.526 -41.5498 1
Cu 242.152 167.858 -41.5498 1
Cu 242.891 167.234 -41.5498 1
Cu 243.668 166.656 -41.5498 1
Cu 244.482 166.125 -41.5498 1
Cu 245.33 165.645 -41.5498 1
Cu 246.207 165.216 -41.5498 1
Cu 247.11 164.841 -41.5498 1
Cu 248.036 164.521 -41.5498 1
Cu 248.981 164.258 -41.5498 1
Cu 249.942 164.052 -41.5498 1
Cu 250.914 163.905 -41.5498 1
Cu 251.894 163.816 -41.5498 1
Cu 252.878 163.786 -41.5498 1
Cu 253.861 163.816 -41.5498 1
Cu 254.841 163.905 -41.5498 1
Cu 255.813 164.052 -41.5498 1
Cu 256.774 164.258 -41.5498 1
Cu 257.719 164.521 -41.5498 1
Cu 258.645 164.841 -41.5498 1
Cu 259.548 165.216 -41.5498 1
Cu 260.425 165.645 -41.5498 1
Cu 261.273 166.125 -41.5498 1
Cu 262.087 166.656 -41.5498 1
Cu 262.864 167.234 -41.5498 1
Cu 263.603 167.858 -41.5498 1
Cu 264.299 168.526 -41.5498 1
Cu 264.577 169.234 -41.5498 1
Cu 264.577 169.98 -41.5498 1
Cu 264.577 170.76 -41.5498 1
Cu 264.577 171.573 -41.5498 1
Cu 264.577 172.414 -41.5498 1
Cu 264.577 173.28 -41.5498 1
Cu 264.577 174.168 -41.5498 1
Cu 264.577 175.075 -41.5498 1
Cu 264.577 175.996 -41.5498 1
Cu 264.577 176.928 -41.5498 1
Cu 264.577 177.868 -41.5498 1
Cu 264.577 178.811 -41.5498 1
Cu 264.611 178.811 -44.9569 1
Cu 264.611 179.758 -44.9569 1
Cu 264.611 180.7 -44.9569 1
Cu 264.611 181.635 -44.9569 1
Cu 264.611 182.559 -44.9569 1
Cu 264.611 183.468 -44.9569 1
Cu 264.611 184.359 -44.9569 1
Cu 264.611 185.228 -44.9569 1
Cu 264.611 186.071 -44.9569 1
Cu 264.611 186.886 -44.9569 1
Cu 264.611 187.669 -44.9569 1
Cu 264.611 188.417 -44.9569 1
Cu 264.332 189.127 -44.9569 1
Cu 263.634 189.796 -44.9569 1
Cu 262.894 190.422 -44.9569 1
Cu 262.114 191.003 -44.9569 1
Cu 261.297 191.535 -44.9569 1
Cu 260.447 192.017 -44.9569 1
Cu 259.568 192.446 -44.9569 1
Cu 258.662 192.822 -44.9569 1
Cu 257.733 193.143 -44.9569 1
Cu 256.785 193.407 -44.9569 1
Cu 255.822 193.614 -44.9569 1
Cu 254.847 193.762 -44.9569 1
Cu 253.864 193.851 -44.9569 1
Cu 252.878 193.881 -44.9569 1
Cu 251.891 193.851 -44.9569 1
Cu 250.908 193.762 -44.9569 1
Cu 249.933 193.614 -44.9569 1
Cu 248.97 193.407 -44.9569 1
Cu 248.022 193.143 -44.9569 1
Cu 247.093 192.822 -44.9569 1
Cu 246.187 192.446 -44.9569 1
Cu 245.308 192.017 -44.9569 1
Cu 244.458 191.535 -44.9569 1
Cu 243.641 191.003 -44.9569 1
Cu 242.861 190.422 -44.9569 1
Cu 242.121 189.796 -44.9569 1
Cu 241.423 189.127 -44.9569 1
Cu 241.144 188.417 -44.9569 1
Cu 241.144 187.669 -44.9569 1
Cu 241.144 186.886 -44.9569 1
Cu 241.144 186.071 -44.9569 1
Cu 241.144 185.228 -44.9569 1
Cu 241.144 184.359 -44.9569 1
Cu 241.144 183.468 -44.9569 1
Cu 241.144 182.559 -44.9569 1
Cu 241.144 181.635 -44.9569 1
Cu 241.144 180.7 -44.9569 1
Cu 241.144 179.758 -44.9569 1
Cu 241.144 178.811 -44.9569 1
Cu 241.144 177.865 -44.9569 1
Cu 241.144 176.923 -44.9569 1
Cu 241.144 175.988 -44.9569 1
Cu 241.144 175.064 -44.9569 1
Cu 241.144 174.155 -44.9569 1
Cu 241.144 173.264 -44.9569 1
Cu 241.144 172.395 -44.9569 1
Cu 241.144 171.552 -44.9569 1
Cu 241.144 170.737 -44.9569 1
Cu 241.144 169.954 -44.9569 1
Cu 241.144 169.206 -44.9569 1
Cu 241.423 168.496 -44.9569 1
Cu 242.121 167.826 -44.9569 1
Cu 242.861 167.2 -44.9569 1
Cu 243.641 166.62 -44.9569 1
Cu 244.458 166.088 -44.9569 1
Cu 245.308 165.606 -44.9569 1
Cu 246.187 165.176 -44.9569 1
Cu 247.093 164.8 -44.9569 1
Cu 248.022 164.48 -44.9569 1
Cu 248.97 164.216 -44.9569 1
Cu 249.933 164.009 -44.9569 1
Cu 250.908 163.861 -44.9569 1
Cu 251.891 163.772 -44.9569 1
Cu 252.878 163.742 -44.9569 1
Cu 253.864 163.772 -44.9569 1
Cu 254.847 163.861 -44.9569 1
Cu 255.822 164.009 -44.9569 1
Cu 256.785 164.216 -44.9569 1
Cu 257.733 164.48 -44.9569 1
Cu 258.662 164.8 -44.9569 1
Cu 259.568 165.176 -44.9569 1
Cu 260.447 165.606 -44.9569 1
Cu 261.297 166.088 -44.9569 1
Cu 262.114 166.62 -44.9569 1
Cu 262.894 167.2 -44.9569 1
Cu 263.634 167.826 -44.9569 1
Cu 264.332 168.496 -44.9569 1
Cu 264.611 169.206 -44.9569 1
Cu 264.611 169.954 -44.9569 1
Cu 264.611 170.737 -44.9569 1
Cu 264.611 171.552 -44.9569 1
Cu 264.611 172.395 -44.9569 1
Cu 264.611 173.264 -44.9569 1
Cu 264.611 174.155 -44.9569 1
Cu 264.611 175.064 -44.9569 1
Cu 264.611 175.988 -44.9569 1
Cu 264.611 176.923 -44.9569 1
Cu 264.611 177.865 -44.9569 1
Cu 264.611 178.811 -44.9569 1
Cu 264.649 178.811 -48.4247 1
Cu 264.649 179.761 -48.4247 1
Cu 264.649 180.706 -48.4247 1
Cu 264.649 181.644 -48.4247 1
Cu 264.649 182.571 -48.4247 1
Cu 264.649 183.483 -48.4247 1
Cu 264.649 184.376 -48.4247 1
Cu 264.649 185.248 -48.4247 1
Cu 264.649 186.094 -48.4247 1
Cu 264.649 186.912 -48.4247 1
Cu 264.649 187.697 -48.4247 1
Cu 264.649 188.448 -48.4247 1
Cu 264.369 189.16 -48.4247 1
Cu 263.668 189.831 -48.4247 1
Cu 262.926 190.459 -48.4247 1
Cu 262.143 191.042 -48.4247 1
Cu 261.324 191.575 -48.4247 1
Cu 260.472 192.059 -48.4247 1
Cu 259.589 192.49 -48.4247 1
Cu 258.68 192.867 -48.4247 1
Cu 257.749 193.189 -48.4247 1
Cu 256.798 193.454 -48.4247 1
Cu 255.831 193.661 -48.4247 1
Cu 254.853 193.809 -48.4247 1
Cu 253.867 193.899 -48.4247 1
Cu 252.878 193.929 -48.4247 1
Cu 251.888 193.899 -48.4247 1
Cu 250.902 193.809 -48.4247 1
Cu 249.924 193.661 -48.4247 1
Cu 248.957 193.454 -48.4247 1
Cu 248.006 193.189 -48.4247 1
Cu 247.075 192.867 -48.4247 1
Cu 246.166 192.49 -48.4247 1
Cu 245.283 192.059 -48.4247 1
Cu 244.431 191.575 -48.4247 1
Cu 243.612 191.042 -48.4247 1
Cu 242.829 190.459 -48.4247 1
Cu 242.087 189.831 -48.4247 1
Cu 241.386 189.16 -48.4247 1
Cu 241.107 188.448 -48.4247 1
Cu 241.107 187.697 -48.4247 1
Cu 241.107 186.912 -48.4247 1
Cu 241.107 186.094 -48.4247 1
Cu 241.107 185.248 -48.4247 1
Cu 241.107 184.376 -48.4247 1
Cu 241.107 183.483 -48.4247 1
Cu 241.107 182.571 -48.4247 1
Cu 241.107 181.644 -48.4247 1
Cu 241.107 180.706 -48.4247 1
Cu 241.107 179.761 -48.4247 1
Cu 241.107 178.811 -48.4247 1
Cu 241.107 177.862 -48.4247 1
Cu 241.107 176.917 -48.4247 1
Cu 241.107 175.979 -48.4247 1
Cu 241.107 175.052 -48.4247 1
Cu 241.107 174.14 -48.4247 1
Cu 241.107 173.246 -48.4247 1
Cu 241.107 172.375 -48.4247 1
Cu 241.107 171.529 -48.4247 1
Cu 241.107 170.711 -48.4247 1
Cu 241.107 169.926 -48.4247 1
Cu 241.107 169.175 -48.4247 1
Cu 241.386 168.463 -48.4247 1
Cu 242.087 167.791 -48.4247 1
Cu 242.829 167.163 -48.4247 1
Cu 243.612 166.581 -48.4247 1
Cu 244.431 166.047 -48.4247 1
Cu 245.283 165.564 -48.4247 1
Cu 246.166 165.133 -48.4247 1
Cu 247.075 164.756 -48.4247 1
Cu 248.006 164.434 -48.4247 1
Cu 248.957 164.169 -48.4247 1
Cu 249.924 163.962 -48.4247 1
Cu 250.902 163.813 -48.4247 1
Cu 251.888 163.724 -48.4247 1
Cu 252.878 163.694 -48.4247 1
Cu 253.867 163.724 -48.4247 1
Cu 254.853 163.813 -48.4247 1
Cu 255.831 163.962 -48.4247 1
Cu 256.798 164.169 -48.4247 1
Cu 257.749 164.434 -48.4247 1
Cu 258.68 164.756 -48.4247 1
Cu 259.589 165.133 -48.4247 1
Cu 260.472 165.564 -48.4247 1
Cu 261.324 166.047 -48.4247 1
Cu 262.143 166.581 -48.4247 1
Cu 262.926 167.163 -48.4247 1
Cu 263.668 167.791 -48.4247 1
Cu 264.369 168.463 -48.4247 1
Cu 264.649 169.175 -48.4247 1
Cu 264.649 169.926 -48.4247 1
Cu 264.649 170.711 -48.4247 1
Cu 264.649 171.529 -48.4247 1
Cu 264.649 172.375 -48.4247 1
Cu 264.649 173.246 -48.4247 1
Cu 264.649 174.14 -48.4247 1
Cu 264.649 175.052 -48.4247 1
Cu 264.649 175.979 -48.4247 1
Cu 264.649 176.917 -48.4247 1
Cu 264.649 177.862 -48.4247 1
Cu 264.649 178.811 -48.4247 1
Cu 264.69 178.811 -51.9508 1
Cu 264.69 179.764 -51.9508 1
Cu 264.69 180.713 -51.9508 1
Cu 264.69 181.654 -51.9508 1
Cu 264.69 182.584 -51.9508 1
Cu 264.69 183.499 -51.9508 1
Cu 264.69 184.396 -51.9508 1
Cu 264.69 185.27 -51.9508 1
Cu 264.69 186.12 -51.9508 1
Cu 264.69 186.94 -51.9508 1
Cu 264.69 187.728 -51.9508 1
Cu 264.69 188.481 -51.9508 1
Cu 264.409 189.196 -51.9508 1
Cu 263.706 189.87 -51.9508 1
Cu 262.961 190.5 -51.9508 1
Cu 262.175 191.084 -51.9508 1
Cu 261.354 191.62 -51.9508 1
Cu 260.498 192.105 -51.9508 1
Cu 259.613 192.538 -51.9508 1
Cu 258.701 192.916 -51.9508 1
Cu 257.766 193.239 -51.9508 1
Cu 256.811 193.505 -51.9508 1
Cu 255.842 193.713 -51.9508 1
Cu 254.86 193.862 -51.9508 1
Cu 253.871 193.951 -51.9508 1
Cu 252.878 193.981 -51.9508 1
Cu 251.884 193.951 -51.9508 1
Cu 250.895 193.862 -51.9508 1
Cu 249.913 193.713 -51.9508 1
Cu 248.944 193.505 -51.9508 1
Cu 247.989 193.239 -51.9508 1
Cu 247.054 192.916 -51.9508 1
Cu 246.142 192.538 -51.9508 1
Cu 245.257 192.105 -51.9508 1
Cu 244.401 191.62 -51.9508 1
Cu 243.58 191.084 -51.9508 1
Cu 242.794 190.5 -51.9508 1
Cu 242.049 189.87 -51.9508 1
Cu 241.346 189.196 -51.9508 1
Cu 241.065 188.481 -51.9508 1
Cu 241.065 187.728 -51.9508 1
Cu 241.065 186.94 -51.9508 1
Cu 241.065 186.12 -51.9508 1
Cu 241.065 185.27 -51.9508 1
Cu 241.065 184.396 -51.9508 1
Cu 241.065 183.499 -51.9508 1
Cu 241.065 182.584 -51.9508 1
Cu 241.065 181.654 -51.9508 1
Cu 241.065 180.713 -51.9508 1
Cu 241.065 179.764 -51.9508 1
Cu 241.065 178.811 -51.9508 1
Cu 241.065 177.859 -51.9508 1
Cu 241.065 176.91 -51.9508 1
Cu 241.065 175.969 -51.9508 1
Cu 241.065 175.039 -51.9508 1
Cu 241.065 174.124 -51.9508 1
Cu 241.065 173.227 -51.9508 1
Cu 241.065 172.352 -51.9508 1
Cu 241.065 171.503 -51.9508 1
Cu 241.065 170.683 -51.9508 1
Cu 241.065 169.895 -51.9508 1
Cu 241.065 169.142 -51.9508 1
Cu 241.346 168.427 -51.9508 1
Cu 242.049 167.753 -51.9508 1
Cu 242.794 167.123 -51.9508 1
Cu 243.58 166.539 -51.9508 1
Cu 244.401 166.003 -51.9508 1
Cu 245.257 165.518 -51.9508 1
Cu 246.142 165.085 -51.9508 1
Cu 247.054 164.707 -51.9508 1
Cu 247.989 164.384 -51.9508 1
Cu 248.944 164.118 -51.9508 1
Cu 249.913 163.91 -51.9508 1
Cu 250.895 163.761 -51.9508 1
Cu 251.884 163.671 -51.9508 1
Cu 252.878 163.641 -51.9508 1
Cu 253.871 163.671 -51.9508 1
Cu 254.86 163.761 -51.9508 1
Cu 255.842 163.91 -51.9508 1
Cu 256.811 164.118 -51.9508 1
Cu 257.766 164.384 -51.9508 1
Cu 258.701 164.707 -51.9508 1
Cu 259.613 165.085 -51.9508 1
Cu 260.498 165.518 -51.9508 1
Cu 261.354 166.003 -51.9508 1
Cu 262.175 166.539 -51.9508 1
Cu 262.961 167.123 -51.9508 1
Cu 263.706 167.753 -51.9508 1
Cu 264.409 168.427 -51.9508 1
Cu 264.69 169.142 -51.9508 1
Cu 264.69 169.895 -51.9508 1
Cu 264.69 170.683 -51.9508 1
Cu 264.69 171.503 -51.9508 1
Cu 264.69 172.352 -51.9508 1
Cu 264.69 173.227 -51.9508 1
Cu 264.69 174.124 -51.9508 1
Cu 264.69 175.039 -51.9508 1
Cu 264.69 175.969 -51.9508 1
Cu 264.69 176.91 -51.9508 1
Cu 264.69 177.859 -51.9508 1
Cu 264.69 178.811 -51.9508 1
Cu 264.734 178.811 -55.533 1
Cu 264.734 179.768 -55.533 1
Cu 264.734 180.72 -55.533 1
Cu 264.734 181.665 -55.533 1
Cu 264.734 182.598 -55.533 1
Cu 264.734 183.517 -55.533 1
Cu 264.734 184.417 -55.533 1
Cu 264.734 185.295 -55.533 1
Cu 264.734 186.147 -55.533 1
Cu 264.734 186.971 -55.533 1
Cu 264.734 187.762 -55.533 1
Cu 264.734 188.518 -55.533 1
Cu 264.452 189.235 -55.533 1
Cu 263.747 189.912 -55.533 1
Cu 262.999 190.544 -55.533 1
Cu 262.211 191.131 -55.533 1
Cu 261.386 191.668 -55.533 1
Cu 260.527 192.155 -55.533 1
Cu 259.638 192.59 -55.533 1
Cu 258.723 192.969 -55.533 1
Cu 257.784 193.294 -55.533 1
Cu 256.826 193.56 -55.533 1
Cu 255.853 193.769 -55.533 1
Cu 254.868 193.919 -55.533 1
Cu 253.875 194.009 -55.533 1
Cu 252.878 194.039 -55.533 1
Cu 251.88 194.009 -55.533 1
Cu 250.887 193.919 -55.533 1
Cu 249.902 193.769 -55.533 1
Cu 248.929 193.56 -55.533 1
Cu 247.971 193.294 -55.533 1
Cu 247.032 192.969 -55.533 1
Cu 246.117 192.59 -55.533 1
Cu 245.228 192.155 -55.533 1
Cu 244.369 191.668 -55.533 1
Cu 243.544 191.131 -55.533 1
Cu 242.756 190.544 -55.533 1
Cu 242.008 189.912 -55.533 1
Cu 241.303 189.235 -55.533 1
Cu 241.021 188.518 -55.533 1
Cu 241.021 187.762 -55.533 1
Cu 241.021 186.971 -55.533 1
Cu 241.021 186.147 -55.533 1
Cu 241.021 185.295 -55.533 1
Cu 241.021 184.417 -55.533 1
Cu 241.021 183.517 -55.533 1
Cu 241.021 182.598 -55.533 1
Cu 241.021 181.665 -55.533 1
Cu 241.021 180.72 -55.533 1
Cu 241.021 179.768 -55.533 1
Cu 241.021 178.811 -55.533 1
Cu 241.021 177.855 -55.533 1
Cu 241.021 176.903 -55.533 1
Cu 241.021 175.958 -55.533 1
Cu 241.021 175.024 -55.533 1
Cu 241.021 174.106 -55.533 1
Cu 241.021 173.206 -55.533 1
Cu 241.021 172.328 -55.533 1
Cu 241.021 171.476 -55.533 1
Cu 241.021 170.652 -55.533 1
Cu 241.021 169.861 -55.533 1
Cu 241.021 169.105 -55.533 1
Cu 241.303 168.388 -55.533 1
Cu 242.008 167.711 -55.533 1
Cu 242.756 167.078 -55.533 1
Cu 243.544 166.492 -55.533 1
Cu 244.369 165.954 -55.533 1
Cu 245.228 165.468 -55.533 1
Cu 246.117 165.033 -55.533 1
Cu 247.032 164.653 -55.533 1
Cu 247.971 164.329 -55.533 1
Cu 248.929 164.062 -55.533 1
Cu 249.902 163.854 -55.533 1
Cu 250.887 163.704 -55.533 1
Cu 251.88 163.614 -55.533 1
Cu 252.878 163.584 -55.533 1
Cu 253.875 163.614 -55.533 1
Cu 254.868 163.704 -55.533 1
Cu 255.853 163.854 -55.533 1
Cu 256.826 164.062 -55.533 1
Cu 257.784 164.329 -55.533 1
Cu 258.723 164.653 -55.533 1
Cu 259.638 165.033 -55.533 1
Cu 260.527 165.468 -55.533 1
Cu 261.386 165.954 -55.533 1
Cu 262.211 166.492 -55.533 1
Cu 262.999 167.078 -55.533 1
Cu 263.747 167.711 -55.533 1
Cu 264.452 168.388 -55.533 1
Cu 264.734 169.105 -55.533 1
Cu 264.734 169.861 -55.533 1
Cu 264.734 170.652 -55.533 1
Cu 264.734 171.476 -55.533 1
Cu 264.734 172.328 -55.533 1
Cu 264.734 173.206 -55.533 1
Cu 264.734 174.106 -55.533 1
Cu 264.734 175.024 -55.533 1
Cu 264.734 175.958 -55.533 1
Cu 264.734 176.903 -55.533 1
Cu 264.734 177.855 -55.533 1
Cu 264.734 178.811 -55.533 1
Cu 264.783 178.811 -59.1695 1
Cu 264.783 179.771 -59.1695 1
Cu 264.783 180.728 -59.1695 1
Cu 264.783 181.676 -59.1695 1
Cu 264.783 182.614 -59.1695 1
Cu 264.783 183.536 -59.1695 1
Cu 264.783 184.44 -59.1695 1
Cu 264.783 185.321 -59.1695 1
Cu 264.783 186.177 -59.1695 1
Cu 264.783 187.004 -59.1695 1
Cu 264.783 187.798 -59.1695 1
Cu 264.783 188.557 -59.1695 1
Cu 264.5 189.278 -59.1695 1
Cu 263.791 189.957 -59.1695 1
Cu 263.04 190.592 -59.1695 1
Cu 262.249 191.181 -59.1695 1
Cu 261.42 191.721 -59.1695 1
Cu 260.558 192.21 -59.1695 1
Cu 259.666 192.646 -59.1695 1
Cu 258.747 193.027 -59.1695 1
Cu 257.804 193.353 -59.1695 1
Cu 256.842 193.621 -59.1695 1
Cu 255.865 193.83 -59.1695 1
Cu 254.876 193.98 -59.1695 1
Cu 253.879 194.071 -59.1695 1
Cu 252.878 194.101 -59.1695 1
Cu 251.876 194.071 -59.1695 1
Cu 250.879 193.98 -59.1695 1
Cu 249.89 193.83 -59.1695 1
Cu 248.913 193.621 -59.1695 1
Cu 247.951 193.353 -59.1695 1
Cu 247.008 193.027 -59.1695 1
Cu 246.089 192.646 -59.1695 1
Cu 245.197 192.21 -59.1695 1
Cu 244.335 191.721 -59.1695 1
Cu 243.506 191.181 -59.1695 1
Cu 242.715 190.592 -59.1695 1
Cu 241.964 189.957 -59.1695 1
Cu 241.255 189.278 -59.1695 1
Cu 240.972 188.557 -59.1695 1
Cu 240.972 187.798 -59.1695 1
Cu 240.972 187.004 -59.1695 1
Cu 240.972 186.177 -59.1695 1
Cu 240.972 185.321 -59.1695 1
Cu 240.972 184.44 -59.1695 1
Cu 240.972 183.536 -59.1695 1
Cu 240.972 182.614 -59.1695 1
Cu 240.972 181.676 -59.1695 1
Cu 240.972 180.728 -59.1695 1
Cu 240.972 179.771 -59.1695 1
Cu 240.972 178.811 -59.1695 1
Cu 240.972 177.851 -59.1695 1
Cu 240.972 176.895 -59.1695 1
Cu 240.972 175.946 -59.1695 1
Cu 240.972 175.009 -59.1695 1
Cu 240.972 174.087 -59.1695 1
Cu 240.972 173.183 -59.1695 1
Cu 240.972 172.301 -59.1695 1
Cu 240.972 171.446 -59.1695 1
Cu 240.972 170.619 -59.1695 1
Cu 240.972 169.824 -59.1695 1
Cu 240.972 169.065 -59.1695 1
Cu 241.255 168.345 -59.1695 1
Cu 241.964 167.666 -59.1695 1
Cu 242.715 167.031 -59.1695 1
Cu 243.506 166.442 -59.1695 1
Cu 244.335 165.902 -59.1695 1
Cu 245.197 165.413 -59.1695 1
Cu 246.089 164.977 -59.1695 1
Cu 247.008 164.595 -59.1695 1
Cu 247.951 164.27 -59.1695 1
Cu 248.913 164.002 -59.1695 1
Cu 249.89 163.793 -59.1695 1
Cu 250.879 163.642 -59.1695 1
Cu 251.876 163.552 -59.1695 1
Cu 252.878 163.522 -59.1695 1
Cu 253.879 163.552 -59.1695 1
Cu 254.876 163.642 -59.1695 1
Cu 255.865 163.793 -59.1695 1
Cu 256.842 164.002 -59.1695 1
Cu 257.804 164.27 -59.1695 1
Cu 258.747 164.595 -59.1695 1
Cu 259.666 164.977 -59.1695 1
Cu 260.558 165.413 -59.1695 1
Cu 261.42 165.902 -59.1695 1
Cu 262.249 166.442 -59.1695 1
Cu 263.04 167.031 -59.1695 1
Cu 263.791 167.666 -59.1695 1
Cu 264.5 168.345 -59.1695 1
Cu 264.783 169.065 -59.1695 1
Cu 264.783 169.824 -59.1695 1
Cu 264.783 170.619 -59.1695 1
Cu 264.783 171.446 -59.1695 1
Cu 264.783 172.301 -59.1695 1
Cu 264.783 173.183 -59.1695 1
Cu 264.783 174.087 -59.1695 1
Cu 264.783 175.009 -59.1695 1
Cu 264.783 175.946 -59.1695 1
Cu 264.783 176.895 -59.1695 1
Cu 264.783 177.851 -59.1695 1
Cu 264.783 178.811 -59.1695 1
Cu 264.835 178.811 -62.8582 1
Cu 264.835 179.776 -62.8582 1
Cu 264.835 180.736 -62.8582 1
Cu 264.835 181.689 -62.8582 1
Cu 264.835 182.63 -62.8582 1
Cu 264.835 183.557 -62.8582 1
Cu 264.835 184.465 -62.8582 1
Cu 264.835 185.35 -62.8582 1
Cu 264.835 186.21 -62.8582 1
Cu 264.835 187.04 -62.8582 1
Cu 264.835 187.838 -62.8582 1
Cu 264.835 188.6 -62.8582 1
Cu 264.551 189.324 -62.8582 1
Cu 263.839 190.006 -62.8582 1
Cu 263.085 190.644 -62.8582 1
Cu 262.29 191.235 -62.8582 1
Cu 261.458 191.778 -62.8582 1
Cu 260.592 192.269 -62.8582 1
Cu 259.696 192.707 -62.8582 1
Cu 258.772 193.09 -62.8582 1
Cu 257.826 193.417 -62.8582 1
Cu 256.86 193.686 -62.8582 1
Cu 255.878 193.896 -62.8582 1
Cu 254.885 194.047 -62.8582 1
Cu 253.883 194.138 -62.8582 1
Cu 252.878 194.168 -62.8582 1
Cu 251.872 194.138 -62.8582 1
Cu 250.87 194.047 -62.8582 1
Cu 249.877 193.896 -62.8582 1
Cu 248.895 193.686 -62.8582 1
Cu 247.929 193.417 -62.8582 1
Cu 246.983 193.09 -62.8582 1
Cu 246.059 192.707 -62.8582 1
Cu 245.163 192.269 -62.8582 1
Cu 244.297 191.778 -62.8582 1
Cu 243.465 191.235 -62.8582 1
Cu 242.67 190.644 -62.8582 1
Cu 241.916 190.006 -62.8582 1
Cu 241.204 189.324 -62.8582 1
Cu 240.92 188.6 -62.8582 1
Cu 240.92 187.838 -62.8582 1
Cu 240.92 187.04 -62.8582 1
Cu 240.92 186.21 -62.8582 1
Cu 240.92 185.35 -62.8582 1
Cu 240.92 184.465 -62.8582 1
Cu 240.92 183.557 -62.8582 1
Cu 240.92 182.63 -62.8582 1
Cu 240.92 181.689 -62.8582 1
Cu 240.92 180.736 -62.8582 1
Cu 240.92 179.776 -62.8582 1
Cu 240.92 178.811 -62.8582 1
Cu 240.92 177.847 -62.8582 1
Cu 240.92 176.887 -62.8582 1
Cu 240.92 175.934 -62.8582 1
Cu 240.92 174.992 -62.8582 1
Cu 240.92 174.066 -62.8582 1
Cu 240.92 173.158 -62.8582 1
Cu 240.92 172.273 -62.8582 1
Cu 240.92 171.413 -62.8582 1
Cu 240.92 170.583 -62.8582 1
Cu 240.92 169.785 -62.8582 1
Cu 240.92 169.023 -62.8582 1
Cu 241.204 168.299 -62.8582 1
Cu 241.916 167.617 -62.8582 1
Cu 242.67 166.979 -62.8582 1
Cu 243.465 166.387 -62.8582 1
Cu 244.297 165.845 -62.8582 1
Cu 245.163 165.354 -62.8582 1
Cu 246.059 164.916 -62.8582 1
Cu 246.983 164.533 -62.8582 1
Cu 247.929 164.206 -62.8582 1
Cu 248.895 163.937 -62.8582 1
Cu 249.877 163.727 -62.8582 1
Cu 250.87 163.576 -62.8582 1
Cu 251.872 163.485 -62.8582 1
Cu 252.878 163.455 -62.8582 1
Cu 253.883 163.485 -62.8582 1
Cu 254.885 163.576 -62.8582 1
Cu 255.878 163.727 -62.8582 1
Cu 256.86 163.937 -62.8582 1
Cu 257.826 164.206 -62.8582 1
Cu 258.772 164.533 -62.8582 1
Cu 259.696 164.916 -62.8582 1
Cu 260.592 165.354 -62.8582 1
Cu 261.458 165.845 -62.8582 1
Cu 262.29 166.387 -62.8582 1
Cu 263.085 166.979 -62.8582 1
Cu 263.839 167.617 -62.8582 1
Cu 264.551 168.299 -62.8582 1
Cu 264.835 169.023 -62.8582 1
Cu 264.835 169.785 -62.8582 1
Cu 264.835 170.583 -62.8582 1
Cu 264.835 171.413 -62.8582 1
Cu 264.835 172.273 -62.8582 1
Cu 264.835 173.158 -62.8582 1
Cu 264.835 174.066 -62.8582 1
Cu 264.835 174.992 -62.8582 1
Cu 264.835 175.934 -62.8582 1
Cu 264.835 176.887 -62.8582 1
Cu 264.835 177.847 -62.8582 1
Cu 264.835 178.811 -62.8582 1
Cu 264.891 178.811 -66.5976 1
Cu 264.891 179.78 -66.5976 1
Cu 264.891 180.745 -66.5976 1
Cu 264.891 181.703 -66.5976 1
Cu 264.891 182.649 -66.5976 1
Cu 264.891 183.579 -66.5976 1
Cu 264.891 184.491 -66.5976 1
Cu 264.891 185.381 -66.5976 1
Cu 264.891 186.245 -66.5976 1
Cu 264.891 187.079 -66.5976 1
Cu 264.891 187.88 -66.5976 1
Cu 264.891 188.646 -66.5976 1
Cu 264.606 189.373 -66.5976 1
Cu 263.891 190.059 -66.5976 1
Cu 263.133 190.7 -66.5976 1
Cu 262.334 191.294 -66.5976 1
Cu 261.498 191.839 -66.5976 1
Cu 260.628 192.332 -66.5976 1
Cu 259.728 192.772 -66.5976 1
Cu 258.8 193.157 -66.5976 1
Cu 257.849 193.486 -66.5976 1
Cu 256.879 193.756 -66.5976 1
Cu 255.892 193.967 -66.5976 1
Cu 254.894 194.119 -66.5976 1
Cu 253.888 194.21 -66.5976 1
Cu 252.878 194.241 -66.5976 1
Cu 251.867 194.21 -66.5976 1
Cu 250.861 194.119 -66.5976 1
Cu 249.863 193.967 -66.5976 1
Cu 248.876 193.756 -66.5976 1
Cu 247.906 193.486 -66.5976 1
Cu 246.955 193.157 -66.5976 1
Cu 246.027 192.772 -66.5976 1
Cu 245.127 192.332 -66.5976 1
Cu 244.257 191.839 -66.5976 1
Cu 243.421 191.294 -66.5976 1
Cu 242.622 190.7 -66.5976 1
Cu 241.864 190.059 -66.5976 1
Cu 241.149 189.373 -66.5976 1
Cu 240.864 188.646 -66.5976 1
Cu 240.864 187.88 -66.5976 1
Cu 240.864 187.079 -66.5976 1
Cu 240.864 186.245 -66.5976 1
Cu 240.864 185.381 -66.5976 1
Cu 240.864 184.491 -66.5976 1
Cu 240.864 183.579 -66.5976 1
Cu 240.864 182.649 -66.5976 1
Cu 240.864 181.703 -66.5976 1
Cu 240.864 180.745 -66.5976 1
Cu 240.864 179.78 -66.5976 1
Cu 240.864 178.811 -66.5976 1
Cu 240.864 177.843 -66.5976 1
Cu 240.864 176.878 -66.5976 1
Cu 240.864 175.92 -66.5976 1
Cu 240.864 174.974 -66.5976 1
Cu 240.864 174.043 -66.5976 1
Cu 240.864 173.132 -66.5976 1
Cu 240.864 172.242 -66.5976 1
Cu 240.864 171.378 -66.5976 1
Cu 240.864 170.544 -66.5976 1
Cu 240.864 169.742 -66.5976 1
Cu 240.864 168.976 -66.5976 1
Cu 241.149 168.249 -66.5976 1
Cu 241.864 167.564 -66.5976 1
Cu 242.622 166.923 -66.5976 1
Cu 243.421 166.329 -66.5976 1
Cu 244.257 165.784 -66.5976 1
Cu 245.127 165.291 -66.5976 1
Cu 246.027 164.851 -66.5976 1
Cu 246.955 164.466 -66.5976 1
Cu 247.906 164.137 -66.5976 1
Cu 248.876 163.867 -66.5976 1
Cu 249.863 163.655 -66.5976 1
Cu 250.861 163.504 -66.5976 1
Cu 251.867 163.413 -66.5976 1
Cu 252.878 163.382 -66.5976 1
Cu 253.888 163.413 -66.5976 1
Cu 254.894 163.504 -66.5976 1
Cu 255.892 163.655 -66.5976 1
Cu 256.879 163.867 -66.5976 1
Cu 257.849 164.137 -66.5976 1
Cu 258.8 164.466 -66.5976 1
Cu 259.728 164.851 -66.5976 1
Cu 260.628 165.291 -66.5976 1
Cu 261.498 165.784 -66.5976 1
Cu 262.334 166.329 -66.5976 1
Cu 263.133 166.923 -66.5976 1
Cu 263.891 167.564 -66.5976 1
Cu 264.606 168.249 -66.5976 1
Cu 264.891 168.976 -66.5976 1
Cu 264.891 169.742 -66.5976 1
Cu 264.891 170.544 -66.5976 1
Cu 264.891 171.378 -66.5976 1
Cu 264.891 172.242 -66.5976 1
Cu 264.891 173.132 -66.5976 1
Cu 264.891 174.043 -66.5976 1
Cu 264.891 174.974 -66.5976 1
Cu 264.891 175.92 -66.5976 1
Cu 264.891 176.878 -66.5976 1
Cu 264.891 177.843 -66.5976 1
Cu 264.891 178.811 -66.5976 1
Cu 264.952 178.811 -70.3861 1
Cu 264.952 179.785 -70.3861 1
Cu 264.952 180.755 -70.3861 1
Cu 264.952 181.717 -70.3861 1
Cu 264.952 182.668 -70.3861 1
Cu 264.952 183.603 -70.3861 1
Cu 264.952 184.52 -70.3861 1
Cu 264.952 185.414 -70.3861 1
Cu 264.952 186.282 -70.3861 1
Cu 264.952 187.12 -70.3861 1
Cu 264.952 187.926 -70.3861 1
Cu 264.952 188.696 -70.3861 1
Cu 264.665 189.427 -70.3861 1
Cu 263.947 190.116 -70.3861 1
Cu 263.185 190.76 -70.3861 1
Cu 262.382 191.357 -70.3861 1
Cu 261.542 191.904 -70.3861 1
Cu 260.667 192.4 -70.3861 1
Cu 259.762 192.843 -70.3861 1
Cu 258.83 193.229 -70.3861 1
Cu 257.874 193.559 -70.3861 1
Cu 256.899 193.831 -70.3861 1
Cu 255.907 194.044 -70.3861 1
Cu 254.904 194.196 -70.3861 1
Cu 253.893 194.288 -70.3861 1
Cu 252.878 194.318 -70.3861 1
Cu 251.862 194.288 -70.3861 1
Cu 250.851 194.196 -70.3861 1
Cu 249.848 194.044 -70.3861 1
Cu 248.856 193.831 -70.3861 1
Cu 247.881 193.559 -70.3861 1
Cu 246.925 193.229 -70.3861 1
Cu 245.993 192.843 -70.3861 1
Cu 245.088 192.4 -70.3861 1
Cu 244.213 191.904 -70.3861 1
Cu 243.373 191.357 -70.3861 1
Cu 242.57 190.76 -70.3861 1
Cu 241.808 190.116 -70.3861 1
Cu 241.09 189.427 -70.3861 1
Cu 240.803 188.696 -70.3861 1
Cu 240.803 187.926 -70.3861 1
Cu 240.803 187.12 -70.3861 1
Cu 240.803 186.282 -70.3861 1
Cu 240.803 185.414 -70.3861 1
Cu 240.803 184.52 -70.3861 1
Cu 240.803 183.603 -70.3861 1
Cu 240.803 182.668 -70.3861 1
Cu 240.803 181.717 -70.3861 1
Cu 240.803 180.755 -70.3861 1
Cu 240.803 179.785 -70.3861 1
Cu 240.803 178.811 -70.3861 1
Cu 240.803 177.838 -70.3861 1
Cu 240.803 176.868 -70.3861 1
Cu 240.803 175.906 -70.3861 1
Cu 240.803 174.955 -70.3861 1
Cu 240.803 174.019 -70.3861 1
Cu 240.803 173.103 -70.3861 1
Cu 240.803 172.209 -70.3861 1
Cu 240.803 171.341 -70.3861 1
Cu 240.803 170.502 -70.3861 1
Cu 240.803 169.697 -70.3861 1
Cu 240.803 168.927 -70.3861 1
Cu 241.09 168.196 -70.3861 1
Cu 241.808 167.507 -70.3861 1
Cu 242.57 166.863 -70.3861 1
Cu 243.373 166.266 -70.3861 1
Cu 244.213 165.718 -70.3861 1
Cu 245.088 165.223 -70.3861 1
Cu 245.993 164.78 -70.3861 1
Cu 246.925 164.393 -70.3861 1
Cu 247.881 164.063 -70.3861 1
Cu 248.856 163.792 -70.3861 1
Cu 249.848 163.579 -70.3861 1
Cu 250.851 163.427 -70.3861 1
Cu 251.862 163.335 -70.3861 1
Cu 252.878 163.304 -70.3861 1
Cu 253.893 163.335 -70.3861 1
Cu 254.904 163.427 -70.3861 1
Cu 255.907 163.579 -70.3861 1
Cu 256.899 163.792 -70.3861 1
Cu 257.874 164.063 -70.3861 1
Cu 258.83 164.393 -70.3861 1
Cu 259.762 164.78 -70.3861 1
Cu 260.667 165.223 -70.3861 1
Cu 261.542 165.718 -70.3861 1
Cu 262.382 166.266 -70.3861 1
Cu 263.185 166.863 -70.3861 1
Cu 263.947 167.507 -70.3861 1
Cu 264.665 168.196 -70.3861 1
Cu 264.952 168.927 -70.3861 1
Cu 264.952 169.697 -70.3861 1
Cu 264.952 170.502 -70.3861 1
Cu 264.952 171.341 -70.3861 1
Cu 264.952 172.209 -70.3861 1
Cu 264.952 173.103 -70.3861 1
Cu 264.952 174.019 -70.3861 1
Cu 264.952 174.955 -70.3861 1
Cu 264.952 175.906 -70.3861 1
Cu 264.952 176.868 -70.3861 1
Cu 264.952 177.838 -70.3861 1
Cu 264.952 178.811 -70.3861 1
Cu 265.017 178.811 -74.2223 1
Cu 265.017 179.79 -74.2223 1
Cu 265.017 180.765 -74.2223 1
Cu 265.017 181.733 -74.2223 1
Cu 265.017 182.689 -74.2223 1
Cu 265.017 183.629 -74.2223 1
Cu 265.017 184.551 -74.2223 1
Cu 265.017 185.449 -74.2223 1
Cu 265.017 186.322 -74.2223 1
Cu 265.017 187.165 -74.2223 1
Cu 265.017 187.975 -74.2223 1
Cu 265.017 188.749 -74.2223 1
Cu 264.728 189.484 -74.2223 1
Cu 264.006 190.176 -74.2223 1
Cu 263.24 190.824 -74.2223 1
Cu 262.433 191.424 -74.2223 1
Cu 261.588 191.975 -74.2223 1
Cu 260.709 192.473 -74.2223 1
Cu 259.799 192.918 -74.2223 1
Cu 258.862 193.307 -74.2223 1
Cu 257.901 193.639 -74.2223 1
Cu 256.92 193.912 -74.2223 1
Cu 255.924 194.125 -74.2223 1
Cu 254.915 194.279 -74.2223 1
Cu 253.898 194.371 -74.2223 1
Cu 252.878 194.402 -74.2223 1
Cu 251.857 194.371 -74.2223 1
Cu 250.84 194.279 -74.2223 1
Cu 249.831 194.125 -74.2223 1
Cu 248.835 193.912 -74.2223 1
Cu 247.854 193.639 -74.2223 1
Cu 246.893 193.307 -74.2223 1
Cu 245.956 192.918 -74.2223 1
Cu 245.046 192.473 -74.2223 1
Cu 244.167 191.975 -74.2223 1
Cu 243.322 191.424 -74.2223 1
Cu 242.515 190.824 -74.2223 1
Cu 241.749 190.176 -74.2223 1
Cu 241.027 189.484 -74.2223 1
Cu 240.738 188.749 -74.2223 1
Cu 240.738 187.975 -74.2223 1
Cu 240.738 187.165 -74.2223 1
Cu 240.738 186.322 -74.2223 1
Cu 240.738 185.449 -74.2223 1
Cu 240.738 184.551 -74.2223 1
Cu 240.738 183.629 -74.2223 1
Cu 240.738 182.689 -74.2223 1
Cu 240.738 181.733 -74.2223 1
Cu 240.738 180.765 -74.2223 1
Cu 240.738 179.79 -74.2223 1
Cu 240.738 178.811 -74.2223 1
Cu 240.738 177.832 -74.2223 1
Cu 240.738 176.857 -74.2223 1
Cu 240.738 175.89 -74.2223 1
Cu 240.738 174.934 -74.2223 1
Cu 240.738 173.994 -74.2223 1
Cu 240.738 173.072 -74.2223 1
Cu 240.738 172.173 -74.2223 1
Cu 240.738 171.301 -74.2223 1
Cu 240.738 170.458 -74.2223 1
Cu 240.738 169.648 -74.2223 1
Cu 240.738 168.874 -74.2223 1
Cu 241.027 168.139 -74.2223 1
Cu 241.749 167.447 -74.2223 1
Cu 242.515 166.799 -74.2223 1
Cu 243.322 166.199 -74.2223 1
Cu 244.167 165.648 -74.2223 1
Cu 245.046 165.15 -74.2223 1
Cu 245.956 164.705 -74.2223 1
Cu 246.893 164.316 -74.2223 1
Cu 247.854 163.984 -74.2223 1
Cu 248.835 163.711 -74.2223 1
Cu 249.831 163.497 -74.2223 1
Cu 250.84 163.344 -74.2223 1
Cu 251.857 163.252 -74.2223 1
Cu 252.878 163.221 -74.2223 1
Cu 253.898 163.252 -74.2223 1
Cu 254.915 163.344 -74.2223 1
Cu 255.924 163.497 -74.2223 1
Cu 256.92 163.711 -74.2223 1
Cu 257.901 163.984 -74.2223 1
Cu 258.862 164.316 -74.2223 1
Cu 259.799 164.705 -74.2223 1
Cu 260.709 165.15 -74.2223 1
Cu 261.588 165.648 -74.2223 1
Cu 262.433 166.199 -74.2223 1
Cu 263.24 166.799 -74.2223 1
Cu 264.006 167.447 -74.2223 1
Cu 264.728 168.139 -74.2223 1
Cu 265.017 168.874 -74.2223 1
Cu 265.017 169.648 -74.2223 1
Cu 265.017 170.458 -74.2223 1
Cu 265.017 171.301 -74.2223 1
Cu 265.017 172.173 -74.2223 1
Cu 265.017 173.072 -74.2223 1
Cu 265.017 173.994 -74.2223 1
Cu 265.017 174.934 -74.2223 1
Cu 265.017 175.89 -74.2223 1
Cu 265.017 176.857 -74.2223 1
Cu 265.017 177.832 -74.2223 1
Cu 265.017 178.811 -74.2223 1
Cu 265.086 178.811 -78.1048 1
Cu 265.086 179.796 -78.1048 1
Cu 265.086 180.776 -78.1048 1
Cu 265.086 181.749 -78.1048 1
Cu 265.086 182.711 -78.1048 1
Cu 265.086 183.656 -78.1048 1
Cu 265.086 184.583 -78.1048 1
Cu 265.086 185.487 -78.1048 1
Cu 265.086 186.365 -78.1048 1
Cu 265.086 187.213 -78.1048 1
Cu 265.086 188.027 -78.1048 1
Cu 265.086 188.806 -78.1048 1
Cu 264.796 189.544 -78.1048 1
Cu 264.069 190.241 -78.1048 1
Cu 263.299 190.892 -78.1048 1
Cu 262.487 191.496 -78.1048 1
Cu 261.638 192.05 -78.1048 1
Cu 260.754 192.551 -78.1048 1
Cu 259.839 192.998 -78.1048 1
Cu 258.896 193.389 -78.1048 1
Cu 257.93 193.723 -78.1048 1
Cu 256.943 193.998 -78.1048 1
Cu 255.941 194.213 -78.1048 1
Cu 254.927 194.367 -78.1048 1
Cu 253.904 194.459 -78.1048 1
Cu 252.878 194.49 -78.1048 1
Cu 251.851 194.459 -78.1048 1
Cu 250.828 194.367 -78.1048 1
Cu 249.814 194.213 -78.1048 1
Cu 248.812 193.998 -78.1048 1
Cu 247.825 193.723 -78.1048 1
Cu 246.859 193.389 -78.1048 1
Cu 245.916 192.998 -78.1048 1
Cu 245.001 192.551 -78.1048 1
Cu 244.117 192.05 -78.1048 1
Cu 243.268 191.496 -78.1048 1
Cu 242.456 190.892 -78.1048 1
Cu 241.686 190.241 -78.1048 1
Cu 240.959 189.544 -78.1048 1
Cu 240.669 188.806 -78.1048 1
Cu 240.669 188.027 -78.1048 1
Cu 240.669 187.213 -78.1048 1
Cu 240.669 186.365 -78.1048 1
Cu 240.669 185.487 -78.1048 1
Cu 240.669 184.583 -78.1048 1
Cu 240.669 183.656 -78.1048 1
Cu 240.669 182.711 -78.1048 1
Cu 240.669 181.749 -78.1048 1
Cu 240.669 180.776 -78.1048 1
Cu 240.669 179.796 -78.1048 1
Cu 240.669 178.811 -78.1048 1
Cu 240.669 177.827 -78.1048 1
Cu 240.669 176.846 -78.1048 1
Cu 240.669 175.873 -78.1048 1
Cu 240.669 174.912 -78.1048 1
Cu 240.669 173.966 -78.1048 1
Cu 240.669 173.04 -78.1048 1
Cu 240.669 172.136 -78.1048 1
Cu 240.669 171.258 -78.1048 1
Cu 240.669 170.41 -78.1048 1
Cu 240.669 169.596 -78.1048 1
Cu 240.669 168.817 -78.1048 1
Cu 240.959 168.078 -78.1048 1
Cu 241.686 167.382 -78.1048 1
Cu 242.456 166.731 -78.1048 1
Cu 243.268 166.127 -78.1048 1
Cu 244.117 165.573 -78.1048 1
Cu 245.001 165.072 -78.1048 1
Cu 245.916 164.625 -78.1048 1
Cu 246.859 164.233 -78.1048 1
Cu 247.825 163.9 -78.1048 1
Cu 248.812 163.625 -78.1048 1
Cu 249.814 163.41 -78.1048 1
Cu 250.828 163.256 -78.1048 1
Cu 251.851 163.163 -78.1048 1
Cu 252.878 163.132 -78.1048 1
Cu 253.904 163.163 -78.1048 1
Cu 254.927 163.256 -78.1048 1
Cu 255.941 163.41 -78.1048 1
Cu 256.943 163.625 -78.1048 1
Cu 257.93 163.9 -78.1048 1
Cu 258.896 164.233 -78.1048 1
Cu 259.839 164.625 -78.1048 1
Cu 260.754 165.072 -78.1048 1
Cu 261.638 165.573 -78.1048 1
Cu 262.487 166.127 -78.1048 1
Cu 263.299 166.731 -78.1048 1
Cu 264.069 167.382 -78.1048 1
Cu 264.796 168.078 -78.1048 1
Cu 265.086 168.817 -78.1048 1
Cu 265.086 169.596 -78.1048 1
Cu 265.086 170.41 -78.1048 1
Cu 265.086 171.258 -78.1048 1
Cu 265.086 172.136 -78.1048 1
Cu 265.086 173.04 -78.1048 1
Cu 265.086 173.966 -78.1048 1
Cu 265.086 174.912 -78.1048 1
Cu 265.086 175.873 -78.1048 1
Cu 265.086 176.846 -78.1048 1
Cu 265.086 177.827 -78.1048 1
Cu 265.086 178.811 -78.1048 1
Cu 265.16 178.811 -82.0324 1
Cu 265.16 179.802 -82.0324 1
Cu 265.16 180.788 -82.0324 1
Cu 265.16 181.767 -82.0324 1
Cu 265.16 182.734 -82.0324 1
Cu 265.16 183.686 -82.0324 1
Cu 265.16 184.618 -82.0324 1
Cu 265.16 185.527 -82.0324 1
Cu 265.16 186.41 -82.0324 1
Cu 265.16 187.263 -82.0324 1
Cu 265.16 188.083 -82.0324 1
Cu 265.16 188.866 -82.0324 1
Cu 264.868 189.609 -82.0324 1
Cu 264.137 190.31 -82.0324 1
Cu 263.362 190.965 -82.0324 1
Cu 262.545 191.572 -82.0324 1
Cu 261.691 192.129 -82.0324 1
Cu 260.801 192.634 -82.0324 1
Cu 259.881 193.084 -82.0324 1
Cu 258.932 193.477 -82.0324 1
Cu 257.96 193.813 -82.0324 1
Cu 256.968 194.089 -82.0324 1
Cu 255.96 194.306 -82.0324 1
Cu 254.939 194.461 -82.0324 1
Cu 253.91 194.554 -82.0324 1
Cu 252.878 194.585 -82.0324 1
Cu 251.845 194.554 -82.0324 1
Cu 250.816 194.461 -82.0324 1
Cu 249.795 194.306 -82.0324 1
Cu 248.787 194.089 -82.0324 1
Cu 247.795 193.813 -82.0324 1
Cu 246.823 193.477 -82.0324 1
Cu 245.874 193.084 -82.0324 1
Cu 244.954 192.634 -82.0324 1
Cu 244.064 192.129 -82.0324 1
Cu 243.21 191.572 -82.0324 1
Cu 242.393 190.965 -82.0324 1
Cu 241.618 190.31 -82.0324 1
Cu 240.887 189.609 -82.0324 1
Cu 240.596 188.866 -82.0324 1
Cu 240.596 188.083 -82.0324 1
Cu 240.596 187.263 -82.0324 1
Cu 240.596 186.41 -82.0324 1
Cu 240.596 185.527 -82.0324 1
Cu 240.596 184.618 -82.0324 1
Cu 240.596 183.686 -82.0324 1
Cu 240.596 182.734 -82.0324 1
Cu 240.596 181.767 -82.0324 1
Cu 240.596 180.788 -82.0324 1
Cu 240.596 179.802 -82.0324 1
Cu 240.596 178.811 -82.0324 1
Cu 240.596 177.821 -82.0324 1
Cu 240.596 176.834 -82.0324 1
Cu 240.596 175.856 -82.0324 1
Cu 240.596 174.889 -82.0324 1
Cu 240.596 173.937 -82.0324 1
Cu 240.596 173.005 -82.0324 1
Cu 240.596 172.095 -82.0324 1
Cu 240.596 171.212 -82.0324 1
Cu 240.596 170.36 -82.0324 1
Cu 240.596 169.54 -82.0324 1
Cu 240.596 168.757 -82.0324 1
Cu 240.887 168.014 -82.0324 1
Cu 241.618 167.313 -82.0324 1
Cu 242.393 166.658 -82.0324 1
Cu 243.21 166.05 -82.0324 1
Cu 244.064 165.493 -82.0324 1
Cu 244.954 164.989 -82.0324 1
Cu 245.874 164.539 -82.0324 1
Cu 246.823 164.146 -82.0324 1
Cu 247.795 163.81 -82.0324 1
Cu 248.787 163.533 -82.0324 1
Cu 249.795 163.317 -82.0324 1
Cu 250.816 163.162 -82.0324 1
Cu 251.845 163.069 -82.0324 1
Cu 252.878 163.038 -82.0324 1
Cu 253.91 163.069 -82.0324 1
Cu 254.939 163.162 -82.0324 1
Cu 255.96 163.317 -82.0324 1
Cu 256.968 163.533 -82.0324 1
Cu 257.96 163.81 -82.0324 1
Cu 258.932 164.146 -82.0324 1
Cu 259.881 164.539 -82.0324 1
Cu 260.801 164.989 -82.0324 1
Cu 261.691 165.493 -82.0324 1
Cu 262.545 166.05 -82.0324 1
Cu 263.362 166.658 -82.0324 1
Cu 264.137 167.313 -82.0324 1
Cu 264.868 168.014 -82.0324 1
Cu 265.16 168.757 -82.0324 1
Cu 265.16 169.54 -82.0324 1
Cu 265.16 170.36 -82.0324 1
Cu 265.16 171.212 -82.0324 1
Cu 265.16 172.095 -82.0324 1
Cu 265.16 173.005 -82.0324 1
Cu 265.16 173.937 -82.0324 1
Cu 265.16 174.889 -82.0324 1
Cu 265.16 175.856 -82.0324 1
Cu 265.16 176.834 -82.0324 1
Cu 265.16 177.821 -82.0324 1
Cu 265.16 178.811 -82.0324 1
Cu 265.238 178.811 -86.0039 1
Cu 265.238 179.808 -86.0039 1
Cu 265.238 180.801 -86.0039 1
Cu 265.238 181.786 -86.0039 1
Cu 265.238 182.759 -86.0039 1
Cu 265.238 183.717 -86.0039 1
Cu 265.238 184.655 -86.0039 1
Cu 265.238 185.57 -86.0039 1
Cu 265.238 186.459 -86.0039 1
Cu 265.238 187.317 -86.0039 1
Cu 265.238 188.142 -86.0039 1
Cu 265.238 188.93 -86.0039 1
Cu 264.944 189.678 -86.0039 1
Cu 264.209 190.383 -86.0039 1
Cu 263.429 191.043 -86.0039 1
Cu 262.607 191.654 -86.0039 1
Cu 261.747 192.214 -86.0039 1
Cu 260.852 192.722 -86.0039 1
Cu 259.925 193.175 -86.0039 1
Cu 258.971 193.571 -86.0039 1
Cu 257.993 193.909 -86.0039 1
Cu 256.994 194.187 -86.0039 1
Cu 255.979 194.404 -86.0039 1
Cu 254.952 194.56 -86.0039 1
Cu 253.917 194.654 -86.0039 1
Cu 252.878 194.685 -86.0039 1
Cu 251.838 194.654 -86.0039 1
Cu 250.803 194.56 -86.0039 1
Cu 249.776 194.404 -86.0039 1
Cu 248.761 194.187 -86.0039 1
Cu 247.762 193.909 -86.0039 1
Cu 246.784 193.571 -86.0039 1
Cu 245.83 193.175 -86.0039 1
Cu 244.903 192.722 -86.0039 1
Cu 244.008 192.214 -86.0039 1
Cu 243.148 191.654 -86.0039 1
Cu 242.326 191.043 -86.0039 1
Cu 241.546 190.383 -86.0039 1
Cu 240.811 189.678 -86.0039 1
Cu 240.517 188.93 -86.0039 1
Cu 240.517 188.142 -86.0039 1
Cu 240.517 187.317 -86.0039 1
Cu 240.517 186.459 -86.0039 1
Cu 240.517 185.57 -86.0039 1
Cu 240.517 184.655 -86.0039 1
Cu 240.517 183.717 -86.0039 1
Cu 240.517 182.759 -86.0039 1
Cu 240.517 181.786 -86.0039 1
Cu 240.517 180.801 -86.0039 1
Cu 240.517 179.808 -86.0039 1
Cu 240.517 178.811 -86.0039 1
Cu 240.517 177.815 -86.0039 1
Cu 240.517 176.822 -86.0039 1
Cu 240.517 175.837 -86.0039 1
Cu 240.517 174.864 -86.0039 1
Cu 240.517 173.906 -86.0039 1
Cu 240.517 172.968 -86.0039 1
Cu 240.517 172.053 -86.0039 1
Cu 240.517 171.164 -86.0039 1
Cu 240.517 170.306 -86.0039 1
Cu 240.517 169.481 -86.0039 1
Cu 240.517 168.693 -86.0039 1
Cu 240.811 167.945 -86.0039 1
Cu 241.546 167.24 -86.0039 1
Cu 242.326 166.58 -86.0039 1
Cu 243.148 165.969 -86.0039 1
Cu 244.008 165.408 -86.0039 1
Cu 244.903 164.901 -86.0039 1
Cu 245.83 164.448 -86.0039 1
Cu 246.784 164.052 -86.0039 1
Cu 247.762 163.714 -86.0039 1
Cu 248.761 163.436 -86.0039 1
Cu 249.776 163.218 -86.0039 1
Cu 250.803 163.062 -86.0039 1
Cu 251.838 162.969 -86.0039 1
Cu 252.878 162.937 -86.0039 1
Cu 253.917 162.969 -86.0039 1
Cu 254.952 163.062 -86.0039 1
Cu 255.979 163.218 -86.0039 1
Cu 256.994 163.436 -86.0039 1
Cu 257.993 163.714 -86.0039 1
Cu 258.971 164.052 -86.0039 1
Cu 259.925 164.448 -86.0039 1
Cu 260.852 164.901 -86.0039 1
Cu 261.747 165.408 -86.0039 1
Cu 262.607 165.969 -86.0039 1
Cu 263.429 166.58 -86.0039 1
Cu 264.209 167.24 -86.0039 1
Cu 264.944 167.945 -86.0039 1
Cu 265.238 168.693 -86.0039 1
Cu 265.238 169.481 -86.0039 1
Cu 265.238 170.306 -86.0039 1
Cu 265.238 171.164 -86.0039 1
Cu 265.238 172.053 -86.0039 1
Cu 265.238 172.968 -86.0039 1
Cu 265.238 173.906 -86.0039 1
Cu 265.238 174.864 -86.0039 1
Cu 265.238 175.837 -86.0039 1
Cu 265.238 176.822 -86.0039 1
Cu 265.238 177.815 -86.0039 1
Cu 265.238 178.811 -86.0039 1
Cu 265.321 178.811 -90.0181 1
Cu 265.321 179.815 -90.0181 1
Cu 265.321 180.814 -90.0181 1
Cu 265.321 181.806 -90.0181 1
Cu 265.321 182.786 -90.0181 1
Cu 265.321 183.75 -90.0181 1
Cu 265.321 184.694 -90.0181 1
Cu 265.321 185.616 -90.0181 1
Cu 265.321 186.51 -90.0181 1
Cu 265.321 187.374 -90.0181 1
Cu 265.321 188.205 -90.0181 1
Cu 265.321 188.998 -90.0181 1
Cu 265.025 189.751 -90.0181 1
Cu 264.285 190.461 -90.0181 1
Cu 263.5 191.125 -90.0181 1
Cu 262.672 191.74 -90.0181 1
Cu 261.807 192.304 -90.0181 1
Cu 260.905 192.815 -90.0181 1
Cu 259.973 193.271 -90.0181 1
Cu 259.012 193.67 -90.0181 1
Cu 258.027 194.01 -90.0181 1
Cu 257.022 194.29 -90.0181 1
Cu 256 194.509 -90.0181 1
Cu 254.966 194.666 -90.0181 1
Cu 253.924 194.761 -90.0181 1
Cu 252.878 194.792 -90.0181 1
Cu 251.831 194.761 -90.0181 1
Cu 250.789 194.666 -90.0181 1
Cu 249.755 194.509 -90.0181 1
Cu 248.733 194.29 -90.0181 1
Cu 247.728 194.01 -90.0181 1
Cu 246.743 193.67 -90.0181 1
Cu 245.782 193.271 -90.0181 1
Cu 244.85 192.815 -90.0181 1
Cu 243.949 192.304 -90.0181 1
Cu 243.083 191.74 -90.0181 1
Cu 242.255 191.125 -90.0181 1
Cu 241.47 190.461 -90.0181 1
Cu 240.73 189.751 -90.0181 1
Cu 240.434 188.998 -90.0181 1
Cu 240.434 188.205 -90.0181 1
Cu 240.434 187.374 -90.0181 1
Cu 240.434 186.51 -90.0181 1
Cu 240.434 185.616 -90.0181 1
Cu 240.434 184.694 -90.0181 1
Cu 240.434 183.75 -90.0181 1
Cu 240.434 182.786 -90.0181 1
Cu 240.434 181.806 -90.0181 1
Cu 240.434 180.814 -90.0181 1
Cu 240.434 179.815 -90.0181 1
Cu 240.434 178.811 -90.0181 1
Cu 240.434 177.808 -90.0181 1
Cu 240.434 176.808 -90.0181 1
Cu 240.434 175.817 -90.0181 1
Cu 240.434 174.837 -90.0181 1
Cu 240.434 173.873 -90.0181 1
Cu 240.434 172.929 -90.0181 1
Cu 240.434 172.007 -90.0181 1
Cu 240.434 171.113 -90.0181 1
Cu 240.434 170.248 -90.0181 1
Cu 240.434 169.418 -90.0181 1
Cu 240.434 168.625 -90.0181 1
Cu 240.73 167.872 -90.0181 1
Cu 241.47 167.162 -90.0181 1
Cu 242.255 166.498 -90.0181 1
Cu 243.083 165.883 -90.0181 1
Cu 243.949 165.318 -90.0181 1
Cu 244.85 164.807 -90.0181 1
Cu 245.782 164.352 -90.0181 1
Cu 246.743 163.953 -90.0181 1
Cu 247.728 163.613 -90.0181 1
Cu 248.733 163.333 -90.0181 1
Cu 249.755 163.114 -90.0181 1
Cu 250.789 162.957 -90.0181 1
Cu 251.831 162.862 -90.0181 1
Cu 252.878 162.831 -90.0181 1
Cu 253.924 162.862 -90.0181 1
Cu 254.966 162.957 -90.0181 1
Cu 256 163.114 -90.0181 1
Cu 257.022 163.333 -90.0181 1
Cu 258.027 163.613 -90.0181 1
Cu 259.012 163.953 -90.0181 1
Cu 259.973 164.352 -90.0181 1
Cu 260.905 164.807 -90.0181 1
Cu 261.807 165.318 -90.0181 1
Cu 262.672 165.883 -90.0181 1
Cu 263.5 166.498 -90.0181 1
Cu 264.285 167.162 -90.0181 1
Cu 265.025 167.872 -90.0181 1
Cu 265.321 168.625 -90.0181 1
Cu 265.321 169.418 -90.0181 1
Cu 265.321 170.248 -90.0181 1
Cu 265.321 171.113 -90.0181 1
Cu 265.321 172.007 -90.0181 1
Cu 265.321 172.929 -90.0181 1
Cu 265.321 173.873 -90.0181 1
Cu 265.321 174.837 -90.0181 1
Cu 265.321 175.817 -90.0181 1
Cu 265.321 176.808 -90.0181 1
Cu 265.321 177.808 -90.0181 1
Cu 265.321 178.811 -90.0181 1
Cu 265.409 178.811 -94.0741 1
Cu 265.409 179.822 -94.0741 1
Cu 265.409 180.828 -94.0741 1
Cu 265.409 181.827 -94.0741 1
Cu 265.409 182.814 -94.0741 1
Cu 265.409 183.785 -94.0741 1
Cu 265.409 184.736 -94.0741 1
Cu 265.409 185.664 -94.0741 1
Cu 265.409 186.565 -94.0741 1
Cu 265.409 187.435 -94.0741 1
Cu 265.409 188.271 -94.0741 1
Cu 265.409 189.07 -94.0741 1
Cu 265.111 189.828 -94.0741 1
Cu 264.365 190.543 -94.0741 1
Cu 263.575 191.212 -94.0741 1
Cu 262.742 191.831 -94.0741 1
Cu 261.87 192.4 -94.0741 1
Cu 260.962 192.914 -94.0741 1
Cu 260.023 193.373 -94.0741 1
Cu 259.055 193.775 -94.0741 1
Cu 258.063 194.117 -94.0741 1
Cu 257.051 194.399 -94.0741 1
Cu 256.022 194.62 -94.0741 1
Cu 254.981 194.778 -94.0741 1
Cu 253.931 194.873 -94.0741 1
Cu 252.878 194.905 -94.0741 1
Cu 251.824 194.873 -94.0741 1
Cu 250.774 194.778 -94.0741 1
Cu 249.733 194.62 -94.0741 1
Cu 248.704 194.399 -94.0741 1
Cu 247.692 194.117 -94.0741 1
Cu 246.7 193.775 -94.0741 1
Cu 245.732 193.373 -94.0741 1
Cu 244.793 192.914 -94.0741 1
Cu 243.885 192.4 -94.0741 1
Cu 243.013 191.831 -94.0741 1
Cu 242.18 191.212 -94.0741 1
Cu 241.39 190.543 -94.0741 1
Cu 240.644 189.828 -94.0741 1
Cu 240.346 189.07 -94.0741 1
Cu 240.346 188.271 -94.0741 1
Cu 240.346 187.435 -94.0741 1
Cu 240.346 186.565 -94.0741 1
Cu 240.346 185.664 -94.0741 1
Cu 240.346 184.736 -94.0741 1
Cu 240.346 183.785 -94.0741 1
Cu 240.346 182.814 -94.0741 1
Cu 240.346 181.827 -94.0741 1
Cu 240.346 180.828 -94.0741 1
Cu 240.346 179.822 -94.0741 1
Cu 240.346 178.811 -94.0741 1
Cu 240.346 177.801 -94.0741 1
Cu 240.346 176.794 -94.0741 1
Cu 240.346 175.796 -94.0741 1
Cu 240.346 174.809 -94.0741 1
Cu 240.346 173.838 -94.0741 1
Cu 240.346 172.887 -94.0741 1
Cu 240.346 171.959 -94.0741 1
Cu 240.346 171.058 -94.0741 1
Cu 240.346 170.188 -94.0741 1
Cu 240.346 169.352 -94.0741 1
Cu 240.346 168.553 -94.0741 1
Cu 240.644 167.795 -94.0741 1
Cu 241.39 167.08 -94.0741 1
Cu 242.18 166.411 -94.0741 1
Cu 243.013 165.791 -94.0741 1
Cu 243.885 165.223 -94.0741 1
Cu 244.793 164.708 -94.0741 1
Cu 245.732 164.249 -94.0741 1
Cu 246.7 163.848 -94.0741 1
Cu 247.692 163.505 -94.0741 1
Cu 248.704 163.223 -94.0741 1
Cu 249.733 163.003 -94.0741 1
Cu 250.774 162.845 -94.0741 1
Cu 251.824 162.75 -94.0741 1
Cu 252.878 162.718 -94.0741 1
Cu 253.931 162.75 -94.0741 1
Cu 254.981 162.845 -94.0741 1
Cu 256.022 163.003 -94.0741 1
Cu 257.051 163.223 -94.0741 1
Cu 258.063 163.505 -94.0741 1
Cu 259.055 163.848 -94.0741 1
Cu 260.023 164.249 -94.0741 1
Cu 260.962 164.708 -94.0741 1
Cu 261.87 165.223 -94.0741 1
Cu 262.742 165.791 -94.0741 1
Cu 263.575 166.411 -94.0741 1
Cu 264.365 167.08 -94.0741 1
Cu 265.111 167.795 -94.0741 1
Cu 265.409 168.553 -94.0741 1
Cu 265.409 169.352 -94.0741 1
Cu 265.409 170.188 -94.0741 1
Cu 265.409 171.058 -94.0741 1
Cu 265.409 171.959 -94.0741 1
Cu 265.409 172.887 -94.0741 1
Cu 265.409 173.838 -94.0741 1
Cu 265.409 174.809 -94.0741 1
Cu 265.409 175.796 -94.0741 1
Cu 265.409 176.794 -94.0741 1
Cu 265.409 177.801 -94.0741 1
Cu 265.409 178.811 -94.0741 1
Cu 265.502 178.811 -98.1709 1
Cu 265.502 179.829 -98.1709 1
Cu 265.502 180.843 -98.1709 1
Cu 265.502 181.849 -98.1709 1
Cu 265.502 182.843 -98.1709 1
Cu 265.502 183.821 -98.1709 1
Cu 265.502 184.78 -98.1709 1
Cu 265.502 185.715 -98.1709 1
Cu 265.502 186.622 -98.1709 1
Cu 265.502 187.499 -98.1709 1
Cu 265.502 188.341 -98.1709 1
Cu 265.502 189.146 -98.1709 1
Cu 265.202 189.91 -98.1709 1
Cu 264.451 190.63 -98.1709 1
Cu 263.654 191.304 -98.1709 1
Cu 262.815 191.928 -98.1709 1
Cu 261.936 192.5 -98.1709 1
Cu 261.022 193.019 -98.1709 1
Cu 260.076 193.481 -98.1709 1
Cu 259.101 193.886 -98.1709 1
Cu 258.102 194.231 -98.1709 1
Cu 257.082 194.515 -98.1709 1
Cu 256.045 194.737 -98.1709 1
Cu 254.996 194.896 -98.1709 1
Cu 253.939 194.992 -98.1709 1
Cu 252.878 195.024 -98.1709 1
Cu 251.816 194.992 -98.1709 1
Cu 250.759 194.896 -98.1709 1
Cu 249.71 194.737 -98.1709 1
Cu 248.673 194.515 -98.1709 1
Cu 247.653 194.231 -98.1709 1
Cu 246.654 193.886 -98.1709 1
Cu 245.679 193.481 -98.1709 1
Cu 244.733 193.019 -98.1709 1
Cu 243.819 192.5 -98.1709 1
Cu 242.94 191.928 -98.1709 1
Cu 242.101 191.304 -98.1709 1
Cu 241.304 190.63 -98.1709 1
Cu 240.553 189.91 -98.1709 1
Cu 240.253 189.146 -98.1709 1
Cu 240.253 188.341 -98.1709 1
Cu 240.253 187.499 -98.1709 1
Cu 240.253 186.622 -98.1709 1
Cu 240.253 185.715 -98.1709 1
Cu 240.253 184.78 -98.1709 1
Cu 240.253 183.821 -98.1709 1
Cu 240.253 182.843 -98.1709 1
Cu 240.253 181.849 -98.1709 1
Cu 240.253 180.843 -98.1709 1
Cu 240.253 179.829 -98.1709 1
Cu 240.253 178.811 -98.1709 1
Cu 240.253 177.793 -98.1709 1
Cu 240.253 176.779 -98.1709 1
Cu 240.253 175.773 -98.1709 1
Cu 240.253 174.779 -98.1709 1
Cu 240.253 173.801 -98.1709 1
Cu 240.253 172.843 -98.1709 1
Cu 240.253 171.908 -98.1709 1
Cu 240.253 171.001 -98.1709 1
Cu 240.253 170.124 -98.1709 1
Cu 240.253 169.282 -98.1709 1
Cu 240.253 168.477 -98.1709 1
Cu 240.553 167.713 -98.1709 1
Cu 241.304 166.993 -98.1709 1
Cu 242.101 166.319 -98.1709 1
Cu 242.94 165.695 -98.1709 1
Cu 243.819 165.122 -98.1709 1
Cu 244.733 164.604 -98.1709 1
Cu 245.679 164.142 -98.1709 1
Cu 246.654 163.737 -98.1709 1
Cu 247.653 163.392 -98.1709 1
Cu 248.673 163.108 -98.1709 1
Cu 249.71 162.886 -98.1709 1
Cu 250.759 162.726 -98.1709 1
Cu 251.816 162.63 -98.1709 1
Cu 252.878 162.598 -98.1709 1
Cu 253.939 162.63 -98.1709 1
Cu 254.996 162.726 -98.1709 1
Cu 256.045 162.886 -98.1709 1
Cu 257.082 163.108 -98.1709 1
Cu 258.102 163.392 -98.1709 1
Cu 259.101 163.737 -98.1709 1
Cu 260.076 164.142 -98.1709 1
Cu 261.022 164.604 -98.1709 1
Cu 261.936 165.122 -98.1709 1
Cu 262.815 165.695 -98.1709 1
Cu 263.654 166.319 -98.1709 1
Cu 264.451 166.993 -98.1709 1
Cu 265.202 167.713 -98.1709 1
Cu 265.502 168.477 -98.1709 1
Cu 265.502 169.282 -98.1709 1
Cu 265.502 170.124 -98.1709 1
Cu 265.502 171.001 -98.1709 1
Cu 265.502 171.908 -98.1709 1
Cu 265.502 172.843 -98.1709 1
Cu 265.502 173.801 -98.1709 1
Cu 265.502 174.779 -98.1709 1
Cu 265.502 175.773 -98.1709 1
Cu 265.502 176.779 -98.1709 1
Cu 265.502 177.793 -98.1709 1
Cu 265.502 178.811 -98.1709 1
Cu 265.6 178.811 -102.308 1
Cu 265.6 179.837 -102.308 1
Cu 265.6 180.859 -102.308 1
Cu 265.6 181.873 -102.308 1
Cu 265.6 182.875 -102.308 1
Cu 265.6 183.86 -102.308 1
Cu 265.6 184.826 -102.308 1
Cu 265.6 185.768 -102.308 1
Cu 265.6 186.683 -102.308 1
Cu 265.6 187.566 -102.308 1
Cu 265.6 188.415 -102.308 1
Cu 265.6 189.226 -102.308 1
Cu 265.297 189.996 -102.308 1
Cu 264.54 190.722 -102.308 1
Cu 263.738 191.401 -102.308 1
Cu 262.892 192.03 -102.308 1
Cu 262.007 192.607 -102.308 1
Cu 261.085 193.129 -102.308 1
Cu 260.132 193.595 -102.308 1
Cu 259.149 194.003 -102.308 1
Cu 258.142 194.351 -102.308 1
Cu 257.115 194.637 -102.308 1
Cu 256.07 194.861 -102.308 1
Cu 255.013 195.021 -102.308 1
Cu 253.947 195.118 -102.308 1
Cu 252.878 195.15 -102.308 1
Cu 251.808 195.118 -102.308 1
Cu 250.742 195.021 -102.308 1
Cu 249.685 194.861 -102.308 1
Cu 248.64 194.637 -102.308 1
Cu 247.613 194.351 -102.308 1
Cu 246.606 194.003 -102.308 1
Cu 245.623 193.595 -102.308 1
Cu 244.67 193.129 -102.308 1
Cu 243.748 192.607 -102.308 1
Cu 242.863 192.03 -102.308 1
Cu 242.017 191.401 -102.308 1
Cu 241.215 190.722 -102.308 1
Cu 240.458 189.996 -102.308 1
Cu 240.155 189.226 -102.308 1
Cu 240.155 188.415 -102.308 1
Cu 240.155 187.566 -102.308 1
Cu 240.155 186.683 -102.308 1
Cu 240.155 185.768 -102.308 1
Cu 240.155 184.826 -102.308 1
Cu 240.155 183.86 -102.308 1
Cu 240.155 182.875 -102.308 1
Cu 240.155 181.873 -102.308 1
Cu 240.155 180.859 -102.308 1
Cu 240.155 179.837 -102.308 1
Cu 240.155 178.811 -102.308 1
Cu 240.155 177.785 -102.308 1
Cu 240.155 176.764 -102.308 1
Cu 240.155 175.75 -102.308 1
Cu 240.155 174.748 -102.308 1
Cu 240.155 173.762 -102.308 1
Cu 240.155 172.797 -102.308 1
Cu 240.155 171.855 -102.308 1
Cu 240.155 170.94 -102.308 1
Cu 240.155 170.057 -102.308 1
Cu 240.155 169.208 -102.308 1
Cu 240.155 168.397 -102.308 1
Cu 240.458 167.627 -102.308 1
Cu 241.215 166.901 -102.308 1
Cu 242.017 166.222 -102.308 1
Cu 242.863 165.593 -102.308 1
Cu 243.748 165.016 -102.308 1
Cu 244.67 164.494 -102.308 1
Cu 245.623 164.028 -102.308 1
Cu 246.606 163.62 -102.308 1
Cu 247.613 163.272 -102.308 1
Cu 248.64 162.986 -102.308 1
Cu 249.685 162.762 -102.308 1
Cu 250.742 162.601 -102.308 1
Cu 251.808 162.505 -102.308 1
Cu 252.878 162.473 -102.308 1
Cu 253.947 162.505 -102.308 1
Cu 255.013 162.601 -102.308 1
Cu 256.07 162.762 -102.308 1
Cu 257.115 162.986 -102.308 1
Cu 258.142 163.272 -102.308 1
Cu 259.149 163.62 -102.308 1
Cu 260.132 164.028 -102.308 1
Cu 261.085 164.494 -102.308 1
Cu 262.007 165.016 -102.308 1
Cu 262.892 165.593 -102.308 1
Cu 263.738 166.222 -102.308 1
Cu 264.54 166.901 -102.308 1
Cu 265.297 167.627 -102.308 1
Cu 265.6 168.397 -102.308 1
Cu 265.6 169.208 -102.308 1
Cu 265.6 170.057 -102.308 1
Cu 265.6 170.94 -102.308 1
Cu 265.6 171.855 -102.308 1
Cu 265.6 172.797 -102.308 1
Cu 265.6 173.762 -102.308 1
Cu 265.6 174.748 -102.308 1
Cu 265.6 175.75 -102.308 1
Cu 265.6 176.764 -102.308 1
Cu 265.6 177.785 -102.308 1
Cu 265.6 178.811 -102.308 1
Cu 265.703 178.811 -106.483 1
Cu 265.703 179.846 -106.483 1
Cu 265.703 180.876 -106.483 1
Cu 265.703 181.898 -106.483 1
Cu 265.703 182.908 -106.483 1
Cu 265.703 183.901 -106.483 1
Cu 265.703 184.875 -106.483 1
Cu 265.703 185.825 -106.483 1
Cu 265.703 186.747 -106.483 1
Cu 265.703 187.637 -106.483 1
Cu 265.703 188.493 -106.483 1
Cu 265.703 189.311 -106.483 1
Cu 265.398 190.087 -106.483 1
Cu 264.635 190.819 -106.483 1
Cu 263.826 191.503 -106.483 1
Cu 262.973 192.137 -106.483 1
Cu 262.081 192.719 -106.483 1
Cu 261.152 193.245 -106.483 1
Cu 260.191 193.715 -106.483 1
Cu 259.2 194.126 -106.483 1
Cu 258.185 194.477 -106.483 1
Cu 257.149 194.765 -106.483 1
Cu 256.096 194.991 -106.483 1
Cu 255.03 195.153 -106.483 1
Cu 253.956 195.25 -106.483 1
Cu 252.878 195.283 -106.483 1
Cu 251.799 195.25 -106.483 1
Cu 250.725 195.153 -106.483 1
Cu 249.659 194.991 -106.483 1
Cu 248.606 194.765 -106.483 1
Cu 247.57 194.477 -106.483 1
Cu 246.555 194.126 -106.483 1
Cu 245.564 193.715 -106.483 1
Cu 244.603 193.245 -106.483 1
Cu 243.674 192.719 -106.483 1
Cu 242.782 192.137 -106.483 1
Cu 241.929 191.503 -106.483 1
Cu 241.12 190.819 -106.483 1
Cu 240.357 190.087 -106.483 1
Cu 240.052 189.311 -106.483 1
Cu 240.052 188.493 -106.483 1
Cu 240.052 187.637 -106.483 1
Cu 240.052 186.747 -106.483 1
Cu 240.052 185.825 -106.483 1
Cu 240.052 184.875 -106.483 1
Cu 240.052 183.901 -106.483 1
Cu 240.052 182.908 -106.483 1
Cu 240.052 181.898 -106.483 1
Cu 240.052 180.876 -106.483 1
Cu 240.052 179.846 -106.483 1
Cu 240.052 178.811 -106.483 1
Cu 240.052 177.777 -106.483 1
Cu 240.052 176.747 -106.483 1
Cu 240.052 175.725 -106.483 1
Cu 240.052 174.715 -106.483 1
Cu 240.052 173.721 -106.483 1
Cu 240.052 172.748 -106.483 1
Cu 240.052 171.798 -106.483 1
Cu 240.052 170.876 -106.483 1
Cu 240.052 169.986 -106.483 1
Cu 240.052 169.13 -106.483 1
Cu 240.052 168.312 -106.483 1
Cu 240.357 167.536 -106.483 1
Cu 241.12 166.804 -106.483 1
Cu 241.929 166.12 -106.483 1
Cu 242.782 165.486 -106.483 1
Cu 243.674 164.904 -106.483 1
Cu 244.603 164.377 -106.483 1
Cu 245.564 163.908 -106.483 1
Cu 246.555 163.497 -106.483 1
Cu 247.57 163.146 -106.483 1
Cu 248.606 162.857 -106.483 1
Cu 249.659 162.632 -106.483 1
Cu 250.725 162.47 -106.483 1
Cu 251.799 162.372 -106.483 1
Cu 252.878 162.34 -106.483 1
Cu 253.956 162.372 -106.483 1
Cu 255.03 162.47 -106.483 1
Cu 256.096 162.632 -106.483 1
Cu 257.149 162.857 -106.483 1
Cu 258.185 163.146 -106.483 1
Cu 259.2 163.497 -106.483 1
Cu 260.191 163.908 -106.483 1
Cu 261.152 164.377 -106.483 1
Cu 262.081 164.904 -106.483 1
Cu 262.973 165.486 -106.483 1
Cu 263.826 166.12 -106.483 1
Cu 264.635 166.804 -106.483 1
Cu 265.398 167.536 -106.483 1
Cu 265.703 168.312 -106.483 1
Cu 265.703 169.13 -106.483 1
Cu 265.703 169.986 -106.483 1
Cu 265.703 170.876 -106.483 1
Cu 265.703 171.798 -106.483 1
Cu 265.703 172.748 -106.483 1
Cu 265.703 173.721 -106.483 1
Cu 265.703 174.715 -106.483 1
Cu 265.703 175.725 -106.483 1
Cu 265.703 176.747 -106.483 1
Cu 265.703 177.777 -106.483 1
Cu 265.703 178.811 -106.483 1
Cu 265.812 178.811 -110.697 1
Cu 265.812 179.854 -110.697 1
Cu 265.812 180.893 -110.697 1
Cu 265.812 181.924 -110.697 1
Cu 265.812 182.942 -110.697 1
Cu 265.812 183.944 -110.697 1
Cu 265.812 184.926 -110.697 1
Cu 265.812 185.884 -110.697 1
Cu 265.812 186.814 -110.697 1
Cu 265.812 187.712 -110.697 1
Cu 265.812 188.575 -110.697 1
Cu 265.812 189.4 -110.697 1
Cu 265.504 190.182 -110.697 1
Cu 264.735 190.92 -110.697 1
Cu 263.918 191.61 -110.697 1
Cu 263.059 192.25 -110.697 1
Cu 262.159 192.837 -110.697 1
Cu 261.222 193.368 -110.697 1
Cu 260.253 193.842 -110.697 1
Cu 259.254 194.256 -110.697 1
Cu 258.23 194.609 -110.697 1
Cu 257.185 194.901 -110.697 1
Cu 256.123 195.128 -110.697 1
Cu 255.048 195.291 -110.697 1
Cu 253.965 195.39 -110.697 1
Cu 252.878 195.422 -110.697 1
Cu 251.79 195.39 -110.697 1
Cu 250.707 195.291 -110.697 1
Cu 249.632 195.128 -110.697 1
Cu 248.57 194.901 -110.697 1
Cu 247.525 194.609 -110.697 1
Cu 246.501 194.256 -110.697 1
Cu 245.502 193.842 -110.697 1
Cu 244.533 193.368 -110.697 1
Cu 243.596 192.837 -110.697 1
Cu 242.696 192.25 -110.697 1
Cu 241.837 191.61 -110.697 1
Cu 241.02 190.92 -110.697 1
Cu 240.251 190.182 -110.697 1
Cu 239.943 189.4 -110.697 1
Cu 239.943 188.575 -110.697 1
Cu 239.943 187.712 -110.697 1
Cu 239.943 186.814 -110.697 1
Cu 239.943 185.884 -110.697 1
Cu 239.943 184.926 -110.697 1
Cu 239.943 183.944 -110.697 1
Cu 239.943 182.942 -110.697 1
Cu 239.943 181.924 -110.697 1
Cu 239.943 180.893 -110.697 1
Cu 239.943 179.854 -110.697 1
Cu 239.943 178.811 -110.697 1
Cu 239.943 177.768 -110.697 1
Cu 239.943 176.729 -110.697 1
Cu 239.943 175.699 -110.697 1
Cu 239.943 174.68 -110.697 1
Cu 239.943 173.678 -110.697 1
Cu 239.943 172.696 -110.697 1
Cu 239.943 171.739 -110.697 1
Cu 239.943 170.809 -110.697 1
Cu 239.943 169.911 -110.697 1
Cu 239.943 169.048 -110.697 1
Cu 239.943 168.223 -110.697 1
Cu 240.251 167.44 -110.697 1
Cu 241.02 166.702 -110.697 1
Cu 241.837 166.012 -110.697 1
Cu 242.696 165.373 -110.697 1
Cu 243.596 164.786 -110.697 1
Cu 244.533 164.255 -110.697 1
Cu 245.502 163.781 -110.697 1
Cu 246.501 163.367 -110.697 1
Cu 247.525 163.013 -110.697 1
Cu 248.57 162.722 -110.697 1
Cu 249.632 162.495 -110.697 1
Cu 250.707 162.331 -110.697 1
Cu 251.79 162.233 -110.697 1
Cu 252.878 162.2 -110.697 1
Cu 253.965 162.233 -110.697 1
Cu 255.048 162.331 -110.697 1
Cu 256.123 162.495 -110.697 1
Cu 257.185 162.722 -110.697 1
Cu 258.23 163.013 -110.697 1
Cu 259.254 163.367 -110.697 1
Cu 260.253 163.781 -110.697 1
Cu 261.222 164.255 -110.697 1
Cu 262.159 164.786 -110.697 1
Cu 263.059 165.373 -110.697 1
Cu 263.918 166.012 -110.697 1
Cu 264.735 166.702 -110.697 1
Cu 265.504 167.44 -110.697 1
Cu 265.812 168.223 -110.697 1
Cu 265.812 169.048 -110.697 1
Cu 265.812 169.911 -110.697 1
Cu 265.812 170.809 -110.697 1
Cu 265.812 171.739 -110.697 1
Cu 265.812 172.696 -110.697 1
Cu 265.812 173.678 -110.697 1
Cu 265.812 174.68 -110.697 1
Cu 265.812 175.699 -110.697 1
Cu 265.812 176.729 -110.697 1
Cu 265.812 177.768 -110.697 1
Cu 265.812 178.811 -110.697 1
Cu 265.926 178.811 -114.948 1
Cu 265.926 179.864 -114.948 1
Cu 265.926 180.912 -114.948 1
Cu 265.926 181.951 -114.948 1
Cu 265.926 182.979 -114.948 1
Cu 265.926 183.99 -114.948 1
Cu 265.926 184.98 -114.948 1
Cu 265.926 185.946 -114.948 1
Cu 265.926 186.884 -114.948 1
Cu 265.926 187.791 -114.948 1
Cu 265.926 188.661 -114.948 1
Cu 265.926 189.493 -114.948 1
Cu 265.616 190.283 -114.948 1
Cu 264.839 191.027 -114.948 1
Cu 264.016 191.723 -114.948 1
Cu 263.149 192.369 -114.948 1
Cu 262.241 192.96 -114.948 1
Cu 261.296 193.496 -114.948 1
Cu 260.318 193.974 -114.948 1
Cu 259.31 194.392 -114.948 1
Cu 258.277 194.749 -114.948 1
Cu 257.223 195.043 -114.948 1
Cu 256.152 195.272 -114.948 1
Cu 255.068 195.437 -114.948 1
Cu 253.975 195.536 -114.948 1
Cu 252.878 195.569 -114.948 1
Cu 251.78 195.536 -114.948 1
Cu 250.687 195.437 -114.948 1
Cu 249.603 195.272 -114.948 1
Cu 248.532 195.043 -114.948 1
Cu 247.478 194.749 -114.948 1
Cu 246.445 194.392 -114.948 1
Cu 245.437 193.974 -114.948 1
Cu 244.459 193.496 -114.948 1
Cu 243.514 192.96 -114.948 1
Cu 242.606 192.369 -114.948 1
Cu 241.739 191.723 -114.948 1
Cu 240.916 191.027 -114.948 1
Cu 240.139 190.283 -114.948 1
Cu 239.829 189.493 -114.948 1
Cu 239.829 188.661 -114.948 1
Cu 239.829 187.791 -114.948 1
Cu 239.829 186.884 -114.948 1
Cu 239.829 185.946 -114.948 1
Cu 239.829 184.98 -114.948 1
Cu 239.829 183.99 -114.948 1
Cu 239.829 182.979 -114.948 1
Cu 239.829 181.951 -114.948 1
Cu 239.829 180.912 -114.948 1
Cu 239.829 179.864 -114.948 1
Cu 239.829 178.811 -114.948 1
Cu 239.829 177.759 -114.948 1
Cu 239.829 176.711 -114.948 1
Cu 239.829 175.671 -114.948 1
Cu 239.829 174.644 -114.948 1
Cu 239.829 173.633 -114.948 1
Cu 239.829 172.642 -114.948 1
Cu 239.829 171.676 -114.948 1
Cu 239.829 170.738 -114.948 1
Cu 239.829 169.832 -114.948 1
Cu 239.829 168.961 -114.948 1
Cu 239.829 168.13 -114.948 1
Cu 240.139 167.34 -114.948 1
Cu 240.916 166.596 -114.948 1
Cu 241.739 165.899 -114.948 1
Cu 242.606 165.254 -114.948 1
Cu 243.514 164.662 -114.948 1
Cu 244.459 164.127 -114.948 1
Cu 245.437 163.649 -114.948 1
Cu 246.445 163.231 -114.948 1
Cu 247.478 162.874 -114.948 1
Cu 248.532 162.58 -114.948 1
Cu 249.603 162.351 -114.948 1
Cu 250.687 162.186 -114.948 1
Cu 251.78 162.087 -114.948 1
Cu 252.878 162.054 -114.948 1
Cu 253.975 162.087 -114.948 1
Cu 255.068 162.186 -114.948 1
Cu 256.152 162.351 -114.948 1
Cu 257.223 162.58 -114.948 1
Cu 258.277 162.874 -114.948 1
Cu 259.31 163.231 -114.948 1
Cu 260.318 163.649 -114.948 1
Cu 261.296 164.127 -114.948 1
Cu 262.241 164.662 -114.948 1
Cu 263.149 165.254 -114.948 1
Cu 264.016 165.899 -114.948 1
Cu 264.839 166.596 -114.948 1
Cu 265.616 167.34 -114.948 1
Cu 265.926 168.13 -114.948 1
Cu 265.926 168.961 -114.948 1
Cu 265.926 169.832 -114.948 1
Cu 265.926 170.738 -114.948 1
Cu 265.926 171.676 -114.948 1
Cu 265.926 172.642 -114.948 1
Cu 265.926 173.633 -114.948 1
Cu 265.926 174.644 -114.948 1
Cu 265.926 175.671 -114.948 1
Cu 265.926 176.711 -114.948 1
Cu 265.926 177.759 -114.948 1
Cu 265.926 178.811 -114.948 1
Cu 266.046 178.811 -119.236 1
Cu 266.046 179.873 -119.236 1
Cu 266.046 180.931 -119.236 1
Cu 266.046 181.98 -119.236 1
Cu 266.046 183.017 -119.236 1
Cu 266.046 184.037 -119.236 1
Cu 266.046 185.037 -119.236 1
Cu 266.046 186.012 -119.236 1
Cu 266.046 186.959 -119.236 1
Cu 266.046 187.873 -119.236 1
Cu 266.046 188.752 -119.236 1
Cu 266.046 189.591 -119.236 1
Cu 265.733 190.388 -119.236 1
Cu 264.949 191.139 -119.236 1
Cu 264.118 191.842 -119.236 1
Cu 263.243 192.493 -119.236 1
Cu 262.327 193.09 -119.236 1
Cu 261.373 193.631 -119.236 1
Cu 260.386 194.113 -119.236 1
Cu 259.369 194.535 -119.236 1
Cu 258.327 194.895 -119.236 1
Cu 257.263 195.192 -119.236 1
Cu 256.182 195.423 -119.236 1
Cu 255.088 195.59 -119.236 1
Cu 253.985 195.69 -119.236 1
Cu 252.878 195.723 -119.236 1
Cu 251.77 195.69 -119.236 1
Cu 250.667 195.59 -119.236 1
Cu 249.573 195.423 -119.236 1
Cu 248.492 195.192 -119.236 1
Cu 247.428 194.895 -119.236 1
Cu 246.386 194.535 -119.236 1
Cu 245.369 194.113 -119.236 1
Cu 244.382 193.631 -119.236 1
Cu 243.428 193.09 -119.236 1
Cu 242.512 192.493 -119.236 1
Cu 241.637 191.842 -119.236 1
Cu 240.806 191.139 -119.236 1
Cu 240.022 190.388 -119.236 1
Cu 239.709 189.591 -119.236 1
Cu 239.709 188.752 -119.236 1
Cu 239.709 187.873 -119.236 1
Cu 239.709 186.959 -119.236 1
Cu 239.709 186.012 -119.236 1
Cu 239.709 185.037 -119.236 1
Cu 239.709 184.037 -119.236 1
Cu 239.709 183.017 -119.236 1
Cu 239.709 181.98 -119.236 1
Cu 239.709 180.931 -119.236 1
Cu 239.709 179.873 -119.236 1
Cu 239.709 178.811 -119.236 1
Cu 239.709 177.75 -119.236 1
Cu 239.709 176.692 -119.236 1
Cu 239.709 175.642 -119.236 1
Cu 239.709 174.606 -119.236 1
Cu 239.709 173.585 -119.236 1
Cu 239.709 172.586 -119.236 1
Cu 239.709 171.611 -119.236 1
Cu 239.709 170.664 -119.236 1
Cu 239.709 169.75 -119.236 1
Cu 239.709 168.871 -119.236 1
Cu 239.709 168.032 -119.236 1
Cu 240.022 167.235 -119.236 1
Cu 240.806 166.483 -119.236 1
Cu 241.637 165.781 -119.236 1
Cu 242.512 165.13 -119.236 1
Cu 243.428 164.532 -119.236 1
Cu 244.382 163.992 -119.236 1
Cu 245.369 163.509 -119.236 1
Cu 246.386 163.087 -119.236 1
Cu 247.428 162.728 -119.236 1
Cu 248.492 162.431 -119.236 1
Cu 249.573 162.199 -119.236 1
Cu 250.667 162.033 -119.236 1
Cu 251.77 161.933 -119.236 1
Cu 252.878 161.9 -119.236 1
Cu 253.985 161.933 -119.236 1
Cu 255.088 162.033 -119.236 1
Cu 256.182 162.199 -119.236 1
Cu 257.263 162.431 -119.236 1
Cu 258.327 162.728 -119.236 1
Cu 259.369 163.087 -119.236 1
Cu 260.386 163.509 -119.236 1
Cu 261.373 163.992 -119.236 1
Cu 262.327 164.532 -119.236 1
Cu 263.243 165.13 -119.236 1
Cu 264.118 165.781 -119.236 1
Cu 264.949 166.483 -119.236 1
Cu 265.733 167.235 -119.236 1
Cu 266.046 168.032 -119.236 1
Cu 266.046 168.871 -119.236 1
Cu 266.046 169.75 -119.236 1
Cu 266.046 170.664 -119.236 1
Cu 266.046 171.611 -119.236 1
Cu 266.046 172.586 -119.236 1
Cu 266.046 173.585 -119.236 1
Cu 266.046 174.606 -119.236 1
Cu 266.046 175.642 -119.236 1
Cu 266.046 176.692 -119.236 1
Cu 266.046 177.75 -119.236 1
Cu 266.046 178.811 -119.236 1
Cu 266.171 178.811 -123.559 1
Cu 266.171 179.883 -123.559 1
Cu 266.171 180.951 -123.559 1
Cu 266.171 182.011 -123.559 1
Cu 266.171 183.057 -123.559 1
Cu 266.171 184.087 -123.559 1
Cu 266.171 185.096 -123.559 1
Cu 266.171 186.081 -123.559 1
Cu 266.171 187.036 -123.559 1
Cu 266.171 187.96 -123.559 1
Cu 266.171 188.847 -123.559 1
Cu 266.171 189.694 -123.559 1
Cu 265.855 190.499 -123.559 1
Cu 265.064 191.257 -123.559 1
Cu 264.225 191.966 -123.559 1
Cu 263.342 192.624 -123.559 1
Cu 262.417 193.227 -123.559 1
Cu 261.454 193.773 -123.559 1
Cu 260.458 194.259 -123.559 1
Cu 259.431 194.685 -123.559 1
Cu 258.379 195.049 -123.559 1
Cu 257.305 195.348 -123.559 1
Cu 256.213 195.582 -123.559 1
Cu 255.109 195.75 -123.559 1
Cu 253.995 195.851 -123.559 1
Cu 252.878 195.884 -123.559 1
Cu 251.76 195.851 -123.559 1
Cu 250.646 195.75 -123.559 1
Cu 249.542 195.582 -123.559 1
Cu 248.45 195.348 -123.559 1
Cu 247.376 195.049 -123.559 1
Cu 246.324 194.685 -123.559 1
Cu 245.297 194.259 -123.559 1
Cu 244.301 193.773 -123.559 1
Cu 243.338 193.227 -123.559 1
Cu 242.413 192.624 -123.559 1
Cu 241.53 191.966 -123.559 1
Cu 240.691 191.257 -123.559 1
Cu 239.9 190.499 -123.559 1
Cu 239.584 189.694 -123.559 1
Cu 239.584 188.847 -123.559 1
Cu 239.584 187.96 -123.559 1
Cu 239.584 187.036 -123.559 1
Cu 239.584 186.081 -123.559 1
Cu 239.584 185.096 -123.559 1
Cu 239.584 184.087 -123.559 1
Cu 239.584 183.057 -123.559 1
Cu 239.584 182.011 -123.559 1
Cu 239.584 180.951 -123.559 1
Cu 239.584 179.883 -123.559 1
Cu 239.584 178.811 -123.559 1
Cu 239.584 177.739 -123.559 1
Cu 239.584 176.672 -123.559 1
Cu 239.584 175.612 -123.559 1
Cu 239.584 174.566 -123.559 1
Cu 239.584 173.536 -123.559 1
Cu 239.584 172.526 -123.559 1
Cu 239.584 171.542 -123.559 1
Cu 239.584 170.586 -123.559 1
Cu 239.584 169.663 -123.559 1
Cu 239.584 168.776 -123.559 1
Cu 239.584 167.929 -123.559 1
Cu 239.9 167.124 -123.559 1
Cu 240.691 166.366 -123.559 1
Cu 241.53 165.656 -123.559 1
Cu 242.413 164.999 -123.559 1
Cu 243.338 164.396 -123.559 1
Cu 244.301 163.85 -123.559 1
Cu 245.297 163.363 -123.559 1
Cu 246.324 162.937 -123.559 1
Cu 247.376 162.574 -123.559 1
Cu 248.45 162.275 -123.559 1
Cu 249.542 162.041 -123.559 1
Cu 250.646 161.873 -123.559 1
Cu 251.76 161.772 -123.559 1
Cu 252.878 161.738 -123.559 1
Cu 253.995 161.772 -123.559 1
Cu 255.109 161.873 -123.559 1
Cu 256.213 162.041 -123.559 1
Cu 257.305 162.275 -123.559 1
Cu 258.379 162.574 -123.559 1
Cu 259.431 162.937 -123.559 1
Cu 260.458 163.363 -123.559 1
Cu 261.454 163.85 -123.559 1
Cu 262.417 164.396 -123.559 1
Cu 263.342 164.999 -123.559 1
Cu 264.225 165.656 -123.559 1
Cu 265.064 166.366 -123.559 1
Cu 265.855 167.124 -123.559 1
Cu 266.171 167.929 -123.559 1
Cu 266.171 168.776 -123.559 1
Cu 266.171 169.663 -123.559 1
Cu 266.171 170.586 -123.559 1
Cu 266.171 171.542 -123.559 1
Cu 266.171 172.526 -123.559 1
Cu 266.171 173.536 -123.559 1
Cu 266.171 174.566 -123.559 1
Cu 266.171 175.612 -123.559 1
Cu 266.171 176.672 -123.559 1
Cu 266.171 177.739 -123.559 1
Cu 266.171 178.811 -123.559 1
Cu 266.303 178.811 -127.918 1
Cu 266.303 179.894 -127.918 1
Cu 266.303 180.972 -127.918 1
Cu 266.303 182.042 -127.918 1
Cu 266.303 183.099 -127.918 1
Cu 266.303 184.139 -127.918 1
Cu 266.303 185.159 -127.918 1
Cu 266.303 186.153 -127.918 1
Cu 266.303 187.118 -127.918 1
Cu 266.303 188.05 -127.918 1
Cu 266.303 188.946 -127.918 1
Cu 266.303 189.802 -127.918 1
Cu 265.984 190.614 -127.918 1
Cu 265.185 191.38 -127.918 1
Cu 264.338 192.096 -127.918 1
Cu 263.445 192.76 -127.918 1
Cu 262.511 193.369 -127.918 1
Cu 261.539 193.921 -127.918 1
Cu 260.533 194.412 -127.918 1
Cu 259.496 194.842 -127.918 1
Cu 258.433 195.209 -127.918 1
Cu 257.349 195.512 -127.918 1
Cu 256.246 195.748 -127.918 1
Cu 255.131 195.917 -127.918 1
Cu 254.006 196.019 -127.918 1
Cu 252.878 196.053 -127.918 1
Cu 251.749 196.019 -127.918 1
Cu 250.624 195.917 -127.918 1
Cu 249.509 195.748 -127.918 1
Cu 248.406 195.512 -127.918 1
Cu 247.322 195.209 -127.918 1
Cu 246.259 194.842 -127.918 1
Cu 245.222 194.412 -127.918 1
Cu 244.216 193.921 -127.918 1
Cu 243.244 193.369 -127.918 1
Cu 242.31 192.76 -127.918 1
Cu 241.417 192.096 -127.918 1
Cu 240.57 191.38 -127.918 1
Cu 239.771 190.614 -127.918 1
Cu 239.452 189.802 -127.918 1
Cu 239.452 188.946 -127.918 1
Cu 239.452 188.05 -127.918 1
Cu 239.452 187.118 -127.918 1
Cu 239.452 186.153 -127.918 1
Cu 239.452 185.159 -127.918 1
Cu 239.452 184.139 -127.918 1
Cu 239.452 183.099 -127.918 1
Cu 239.452 182.042 -127.918 1
Cu 239.452 180.972 -127.918 1
Cu 239.452 179.894 -127.918 1
Cu 239.452 178.811 -127.918 1
Cu 239.452 177.729 -127.918 1
Cu 239.452 176.65 -127.918 1
Cu 239.452 175.581 -127.918 1
Cu 239.452 174.524 -127.918 1
Cu 239.452 173.483 -127.918 1
Cu 239.452 172.464 -127.918 1
Cu 239.452 171.47 -127.918 1
Cu 239.452 170.505 -127.918 1
Cu 239.452 169.573 -127.918 1
Cu 239.452 168.677 -127.918 1
Cu 239.452 167.821 -127.918 1
Cu 239.771 167.009 -127.918 1
Cu 240.57 166.243 -127.918 1
Cu 241.417 165.526 -127.918 1
Cu 242.31 164.862 -127.918 1
Cu 243.244 164.254 -127.918 1
Cu 244.216 163.702 -127.918 1
Cu 245.222 163.21 -127.918 1
Cu 246.259 162.78 -127.918 1
Cu 247.322 162.413 -127.918 1
Cu 248.406 162.111 -127.918 1
Cu 249.509 161.875 -127.918 1
Cu 250.624 161.705 -127.918 1
Cu 251.749 161.604 -127.918 1
Cu 252.878 161.57 -127.918 1
Cu 254.006 161.604 -127.918 1
Cu 255.131 161.705 -127.918 1
Cu 256.246 161.875 -127.918 1
Cu 257.349 162.111 -127.918 1
Cu 258.433 162.413 -127.918 1
Cu 259.496 162.78 -127.918 1
Cu 260.533 163.21 -127.918 1
Cu 261.539 163.702 -127.918 1
Cu 262.511 164.254 -127.918 1
Cu 263.445 164.862 -127.918 1
Cu 264.338 165.526 -127.918 1
Cu 265.185 166.243 -127.918 1
Cu 265.984 167.009 -127.918 1
Cu 266.303 167.821 -127.918 1
Cu 266.303 168.677 -127.918 1
Cu 266.303 169.573 -127.918 1
Cu 266.303 170.505 -127.918 1
Cu 266.303 171.47 -127.918 1
Cu 266.303 172.464 -127.918 1
Cu 266.303 173.483 -127.918 1
Cu 266.303 174.524 -127.918 1
Cu 266.303 175.581 -127.918 1
Cu 266.303 176.65 -127.918 1
Cu 266.303 177.729 -127.918 1
Cu 266.303 178.811 -127.918 1
Cu 266.44 178.811 -132.311 1
Cu 266.44 179.905 -132.311 1
Cu 266.44 180.995 -132.311 1
Cu 266.44 182.075 -132.311 1
Cu 266.44 183.143 -132.311 1
Cu 266.44 184.194 -132.311 1
Cu 266.44 185.224 -132.311 1
Cu 266.44 186.228 -132.311 1
Cu 266.44 187.203 -132.311 1
Cu 266.44 188.145 -132.311 1
Cu 266.44 189.05 -132.311 1
Cu 266.44 189.914 -132.311 1
Cu 266.118 190.735 -132.311 1
Cu 265.311 191.509 -132.311 1
Cu 264.455 192.233 -132.311 1
Cu 263.554 192.903 -132.311 1
Cu 262.61 193.518 -132.311 1
Cu 261.628 194.075 -132.311 1
Cu 260.611 194.572 -132.311 1
Cu 259.564 195.007 -132.311 1
Cu 258.49 195.377 -132.311 1
Cu 257.395 195.683 -132.311 1
Cu 256.281 195.921 -132.311 1
Cu 255.154 196.093 -132.311 1
Cu 254.018 196.196 -132.311 1
Cu 252.878 196.23 -132.311 1
Cu 251.737 196.196 -132.311 1
Cu 250.601 196.093 -132.311 1
Cu 249.474 195.921 -132.311 1
Cu 248.36 195.683 -132.311 1
Cu 247.265 195.377 -132.311 1
Cu 246.191 195.007 -132.311 1
Cu 245.144 194.572 -132.311 1
Cu 244.127 194.075 -132.311 1
Cu 243.145 193.518 -132.311 1
Cu 242.201 192.903 -132.311 1
Cu 241.3 192.233 -132.311 1
Cu 240.444 191.509 -132.311 1
Cu 239.637 190.735 -132.311 1
Cu 239.315 189.914 -132.311 1
Cu 239.315 189.05 -132.311 1
Cu 239.315 188.145 -132.311 1
Cu 239.315 187.203 -132.311 1
Cu 239.315 186.228 -132.311 1
Cu 239.315 185.224 -132.311 1
Cu 239.315 184.194 -132.311 1
Cu 239.315 183.143 -132.311 1
Cu 239.315 182.075 -132.311 1
Cu 239.315 180.995 -132.311 1
Cu 239.315 179.905 -132.311 1
Cu 239.315 178.811 -132.311 1
Cu 239.315 177.718 -132.311 1
Cu 239.315 176.628 -132.311 1
Cu 239.315 175.547 -132.311 1
Cu 239.315 174.48 -132.311 1
Cu 239.315 173.429 -132.311 1
Cu 239.315 172.399 -132.311 1
Cu 239.315 171.395 -132.311 1
Cu 239.315 170.42 -132.311 1
Cu 239.315 169.478 -132.311 1
Cu 239.315 168.573 -132.311 1
Cu 239.315 167.708 -132.311 1
Cu 239.637 166.888 -132.311 1
Cu 240.444 166.114 -132.311 1
Cu 241.3 165.39 -132.311 1
Cu 242.201 164.719 -132.311 1
Cu 243.145 164.104 -132.311 1
Cu 244.127 163.547 -132.311 1
Cu 245.144 163.051 -132.311 1
Cu 246.191 162.616 -132.311 1
Cu 247.265 162.245 -132.311 1
Cu 248.36 161.94 -132.311 1
Cu 249.474 161.701 -132.311 1
Cu 250.601 161.53 -132.311 1
Cu 251.737 161.427 -132.311 1
Cu 252.878 161.393 -132.311 1
Cu 254.018 161.427 -132.311 1
Cu 255.154 161.53 -132.311 1
Cu 256.281 161.701 -132.311 1
Cu 257.395 161.94 -132.311 1
Cu 258.49 162.245 -132.311 1
Cu 259.564 162.616 -132.311 1
Cu 260.611 163.051 -132.311 1
Cu 261.628 163.547 -132.311 1
Cu 262.61 164.104 -132.311 1
Cu 263.554 164.719 -132.311 1
Cu 264.455 165.39 -132.311 1
Cu 265.311 166.114 -132.311 1
Cu 266.118 166.888 -132.311 1
Cu 266.44 167.708 -132.311 1
Cu 266.44 168.573 -132.311 1
Cu 266.44 169.478 -132.311 1
Cu 266.44 170.42 -132.311 1
Cu 266.44 171.395 -132.311 1
Cu 266.44 172.399 -132.311 1
Cu 266.44 173.429 -132.311 1
Cu 266.44 174.48 -132.311 1
Cu 266.44 175.547 -132.311 1
Cu 266.44 176.628 -132.311 1
Cu 266.44 177.718 -132.311 1
Cu 266.44 178.811 -132.311 1
Cu 266.584 178.811 -136.738 1
Cu 266.584 179.917 -136.738 1
Cu 266.584 181.018 -136.738 1
Cu 266.584 182.11 -136.738 1
Cu 266.584 183.189 -136.738 1
Cu 266.584 184.251 -136.738 1
Cu 266.584 185.292 -136.738 1
Cu 266.584 186.307 -136.738 1
Cu 266.584 187.292 -136.738 1
Cu 266.584 188.244 -136.738 1
Cu 266.584 189.158 -136.738 1
Cu 266.584 190.032 -136.738 1
Cu 266.258 190.862 -136.738 1
Cu 265.443 191.644 -136.738 1
Cu 264.578 192.375 -136.738 1
Cu 263.667 193.053 -136.738 1
Cu 262.713 193.674 -136.738 1
Cu 261.721 194.237 -136.738 1
Cu 260.693 194.739 -136.738 1
Cu 259.635 195.179 -136.738 1
Cu 258.55 195.553 -136.738 1
Cu 257.442 195.862 -136.738 1
Cu 256.317 196.103 -136.738 1
Cu 255.178 196.276 -136.738 1
Cu 254.03 196.38 -136.738 1
Cu 252.878 196.415 -136.738 1
Cu 251.725 196.38 -136.738 1
Cu 250.577 196.276 -136.738 1
Cu 249.438 196.103 -136.738 1
Cu 248.313 195.862 -136.738 1
Cu 247.205 195.553 -136.738 1
Cu 246.12 195.179 -136.738 1
Cu 245.062 194.739 -136.738 1
Cu 244.034 194.237 -136.738 1
Cu 243.042 193.674 -136.738 1
Cu 242.088 193.053 -136.738 1
Cu 241.177 192.375 -136.738 1
Cu 240.312 191.644 -136.738 1
Cu 239.497 190.862 -136.738 1
Cu 239.171 190.032 -136.738 1
Cu 239.171 189.158 -136.738 1
Cu 239.171 188.244 -136.738 1
Cu 239.171 187.292 -136.738 1
Cu 239.171 186.307 -136.738 1
Cu 239.171 185.292 -136.738 1
Cu 239.171 184.251 -136.738 1
Cu 239.171 183.189 -136.738 1
Cu 239.171 182.11 -136.738 1
Cu 239.171 181.018 -136.738 1
Cu 239.171 179.917 -136.738 1
Cu 239.171 178.811 -136.738 1
Cu 239.171 177.706 -136.738 1
Cu 239.171 176.605 -136.738 1
Cu 239.171 175.513 -136.738 1
Cu 239.171 174.434 -136.738 1
Cu 239.171 173.372 -136.738 1
Cu 239.171 172.331 -136.738 1
Cu 239.171 171.316 -136.738 1
Cu 239.171 170.331 -136.738 1
Cu 239.171 169.379 -136.738 1
Cu 239.171 168.464 -136.738 1
Cu 239.171 167.591 -136.738 1
Cu 239.497 166.761 -136.738 1
Cu 240.312 165.979 -136.738 1
Cu 241.177 165.248 -136.738 1
Cu 242.088 164.57 -136.738 1
Cu 243.042 163.948 -136.738 1
Cu 244.034 163.385 -136.738 1
Cu 245.062 162.883 -136.738 1
Cu 246.12 162.444 -136.738 1
Cu 247.205 162.07 -136.738 1
Cu 248.313 161.761 -136.738 1
Cu 249.438 161.52 -136.738 1
Cu 250.577 161.347 -136.738 1
Cu 251.725 161.243 -136.738 1
Cu 252.878 161.208 -136.738 1
Cu 254.03 161.243 -136.738 1
Cu 255.178 161.347 -136.738 1
Cu 256.317 161.52 -136.738 1
Cu 257.442 161.761 -136.738 1
Cu 258.55 162.07 -136.738 1
Cu 259.635 162.444 -136.738 1
Cu 260.693 162.883 -136.738 1
Cu 261.721 163.385 -136.738 1
Cu 262.713 163.948 -136.738 1
Cu 263.667 164.57 -136.738 1
Cu 264.578 165.248 -136.738 1
Cu 265.443 165.979 -136.738 1
Cu 266.258 166.761 -136.738 1
Cu 266.584 167.591 -136.738 1
Cu 266.584 168.464 -136.738 1
Cu 266.584 169.379 -136.738 1
Cu 266.584 170.331 -136.738 1
Cu 266.584 171.316 -136.738 1
Cu 266.584 172.331 -136.738 1
Cu 266.584 173.372 -136.738 1
Cu 266.584 174.434 -136.738 1
Cu 266.584 175.513 -136.738 1
Cu 266.584 176.605 -136.738 1
Cu 266.584 177.706 -136.738 1
Cu 266.584 178.811 -136.738 1
Cu 266.734 178.811 -141.199 1
Cu 266.734 179.929 -141.199 1
Cu 266.734 181.042 -141.199 1
Cu 266.734 182.146 -141.199 1
Cu 266.734 183.237 -141.199 1
Cu 266.734 184.311 -141.199 1
Cu 266.734 185.363 -141.199 1
Cu 266.734 186.389 -141.199 1
Cu 266.734 187.385 -141.199 1
Cu 266.734 188.347 -141.199 1
Cu 266.734 189.272 -141.199 1
Cu 266.734 190.155 -141.199 1
Cu 266.405 190.994 -141.199 1
Cu 265.581 191.784 -141.199 1
Cu 264.706 192.524 -141.199 1
Cu 263.785 193.209 -141.199 1
Cu 262.821 193.837 -141.199 1
Cu 261.817 194.406 -141.199 1
Cu 260.779 194.914 -141.199 1
Cu 259.709 195.358 -141.199 1
Cu 258.612 195.737 -141.199 1
Cu 257.492 196.049 -141.199 1
Cu 256.355 196.292 -141.199 1
Cu 255.203 196.467 -141.199 1
Cu 254.043 196.573 -141.199 1
Cu 252.878 196.608 -141.199 1
Cu 251.712 196.573 -141.199 1
Cu 250.552 196.467 -141.199 1
Cu 249.4 196.292 -141.199 1
Cu 248.263 196.049 -141.199 1
Cu 247.143 195.737 -141.199 1
Cu 246.046 195.358 -141.199 1
Cu 244.976 194.914 -141.199 1
Cu 243.938 194.406 -141.199 1
Cu 242.934 193.837 -141.199 1
Cu 241.97 193.209 -141.199 1
Cu 241.049 192.524 -141.199 1
Cu 240.174 191.784 -141.199 1
Cu 239.35 190.994 -141.199 1
Cu 239.021 190.155 -141.199 1
Cu 239.021 189.272 -141.199 1
Cu 239.021 188.347 -141.199 1
Cu 239.021 187.385 -141.199 1
Cu 239.021 186.389 -141.199 1
Cu 239.021 185.363 -141.199 1
Cu 239.021 184.311 -141.199 1
Cu 239.021 183.237 -141.199 1
Cu 239.021 182.146 -141.199 1
Cu 239.021 181.042 -141.199 1
Cu 239.021 179.929 -141.199 1
Cu 239.021 178.811 -141.199 1
Cu 239.021 177.694 -141.199 1
Cu 239.021 176.581 -141.199 1
Cu 239.021 175.477 -141.199 1
Cu 239.021 174.386 -141.199 1
Cu 239.021 173.312 -141.199 1
Cu 239.021 172.26 -141.199 1
Cu 239.021 171.234 -141.199 1
Cu 239.021 170.238 -141.199 1
Cu 239.021 169.276 -141.199 1
Cu 239.021 168.351 -141.199 1
Cu 239.021 167.468 -141.199 1
Cu 239.35 166.629 -141.199 1
Cu 240.174 165.838 -141.199 1
Cu 241.049 165.099 -141.199 1
Cu 241.97 164.414 -141.199 1
Cu 242.934 163.786 -141.199 1
Cu 243.938 163.216 -141.199 1
Cu 244.976 162.709 -141.199 1
Cu 246.046 162.265 -141.199 1
Cu 247.143 161.886 -141.199 1
Cu 248.263 161.574 -141.199 1
Cu 249.4 161.33 -141.199 1
Cu 250.552 161.155 -141.199 1
Cu 251.712 161.05 -141.199 1
Cu 252.878 161.015 -141.199 1
Cu 254.043 161.05 -141.199 1
Cu 255.203 161.155 -141.199 1
Cu 256.355 161.33 -141.199 1
Cu 257.492 161.574 -141.199 1
Cu 258.612 161.886 -141.199 1
Cu 259.709 162.265 -141.199 1
Cu 260.779 162.709 -141.199 1
Cu 261.817 163.216 -141.199 1
Cu 262.821 163.786 -141.199 1
Cu 263.785 164.414 -141.199 1
Cu 264.706 165.099 -141.199 1
Cu 265.581 165.838 -141.199 1
Cu 266.405 166.629 -141.199 1
Cu 266.734 167.468 -141.199 1
Cu 266.734 168.351 -141.199 1
Cu 266.734 169.276 -141.199 1
Cu 266.734 170.238 -141.199 1
Cu 266.734 171.234 -141.199 1
Cu 266.734 172.26 -141.199 1
Cu 266.734 173.312 -141.199 1
Cu 266.734 174.386 -141.199 1
Cu 266.734 175.477 -141.199 1
Cu 266.734 176.581 -141.199 1
Cu 266.734 177.694 -141.199 1
Cu 266.734 178.811 -141.199 1
Cu 266.891 178.811 -145.692 1
Cu 266.891 179.941 -145.692 1
Cu 266.891 181.067 -145.692 1
Cu 266.891 182.184 -145.692 1
Cu 266.891 183.287 -145.692 1
Cu 266.891 184.373 -145.692 1
Cu 266.891 185.437 -145.692 1
Cu 266.891 186.474 -145.692 1
Cu 266.891 187.482 -145.692 1
Cu 266.891 188.455 -145.692 1
Cu 266.891 189.39 -145.692 1
Cu 266.891 190.283 -145.692 1
Cu 266.558 191.132 -145.692 1
Cu 265.724 191.931 -145.692 1
Cu 264.84 192.679 -145.692 1
Cu 263.908 193.372 -145.692 1
Cu 262.933 194.007 -145.692 1
Cu 261.919 194.583 -145.692 1
Cu 260.868 195.096 -145.692 1
Cu 259.786 195.545 -145.692 1
Cu 258.677 195.928 -145.692 1
Cu 257.545 196.244 -145.692 1
Cu 256.394 196.49 -145.692 1
Cu 255.23 196.667 -145.692 1
Cu 254.056 196.773 -145.692 1
Cu 252.878 196.809 -145.692 1
Cu 251.699 196.773 -145.692 1
Cu 250.525 196.667 -145.692 1
Cu 249.361 196.49 -145.692 1
Cu 248.21 196.244 -145.692 1
Cu 247.078 195.928 -145.692 1
Cu 245.969 195.545 -145.692 1
Cu 244.887 195.096 -145.692 1
Cu 243.836 194.583 -145.692 1
Cu 242.822 194.007 -145.692 1
Cu 241.847 193.372 -145.692 1
Cu 240.915 192.679 -145.692 1
Cu 240.031 191.931 -145.692 1
Cu 239.197 191.132 -145.692 1
Cu 238.864 190.283 -145.692 1
Cu 238.864 189.39 -145.692 1
Cu 238.864 188.455 -145.692 1
Cu 238.864 187.482 -145.692 1
Cu 238.864 186.474 -145.692 1
Cu 238.864 185.437 -145.692 1
Cu 238.864 184.373 -145.692 1
Cu 238.864 183.287 -145.692 1
Cu 238.864 182.184 -145.692 1
Cu 238.864 181.067 -145.692 1
Cu 238.864 179.941 -145.692 1
Cu 238.864 178.811 -145.692 1
Cu 238.864 177.681 -145.692 1
Cu 238.864 176.556 -145.692 1
Cu 238.864 175.439 -145.692 1
Cu 238.864 174.336 -145.692 1
Cu 238.864 173.25 -145.692 1
Cu 238.864 172.186 -145.692 1
Cu 238.864 171.148 -145.692 1
Cu 238.864 170.141 -145.692 1
Cu 238.864 169.168 -145.692 1
Cu 238.864 168.233 -145.692 1
Cu 238.864 167.339 -145.692 1
Cu 239.197 166.491 -145.692 1
Cu 240.031 165.692 -145.692 1
Cu 240.915 164.944 -145.692 1
Cu 241.847 164.251 -145.692 1
Cu 242.822 163.616 -145.692 1
Cu 243.836 163.04 -145.692 1
Cu 244.887 162.527 -145.692 1
Cu 245.969 162.078 -145.692 1
Cu 247.078 161.695 -145.692 1
Cu 248.21 161.379 -145.692 1
Cu 249.361 161.133 -145.692 1
Cu 250.525 160.956 -145.692 1
Cu 251.699 160.849 -145.692 1
Cu 252.878 160.814 -145.692 1
Cu 254.056 160.849 -145.692 1
Cu 255.23 160.956 -145.692 1
Cu 256.394 161.133 -145.692 1
Cu 257.545 161.379 -145.692 1
Cu 258.677 161.695 -145.692 1
Cu 259.786 162.078 -145.692 1
Cu 260.868 162.527 -145.692 1
Cu 261.919 163.04 -145.692 1
Cu 262.933 163.616 -145.692 1
Cu 263.908 164.251 -145.692 1
Cu 264.84 164.944 -145.692 1
Cu 265.724 165.692 -145.692 1
Cu 266.558 166.491 -145.692 1
Cu 266.891 167.339 -145.692 1
Cu 266.891 168.233 -145.692 1
Cu 266.891 169.168 -145.692 1
Cu 266.891 170.141 -145.692 1
Cu 266.891 171.148 -145.692 1
Cu 266.891 172.186 -145.692 1
Cu 266.891 173.25 -145.692 1
Cu 266.891 174.336 -145.692 1
Cu 266.891 175.439 -145.692 1
Cu 266.891 176.556 -145.692 1
Cu 266.891 177.681 -145.692 1
Cu 266.891 178.811 -145.692 1
Cu 267.055 178.811 -150.218 1
Cu 267.055 179.955 -150.218 1
Cu 267.055 181.093 -150.218 1
Cu 267.055 182.223 -150.218 1
Cu 267.055 183.339 -150.218 1
Cu 267.055 184.438 -150.218 1
Cu 267.055 185.514 -150.218 1
Cu 267.055 186.564 -150.218 1
Cu 267.055 187.583 -150.218 1
Cu 267.055 188.567 -150.218 1
Cu 267.055 189.513 -150.218 1
Cu 267.055 190.417 -150.218 1
Cu 266.718 191.275 -150.218 1
Cu 265.874 192.084 -150.218 1
Cu 264.98 192.84 -150.218 1
Cu 264.037 193.541 -150.218 1
Cu 263.051 194.184 -150.218 1
Cu 262.024 194.767 -150.218 1
Cu 260.961 195.286 -150.218 1
Cu 259.867 195.74 -150.218 1
Cu 258.744 196.128 -150.218 1
Cu 257.599 196.447 -150.218 1
Cu 256.435 196.696 -150.218 1
Cu 255.257 196.875 -150.218 1
Cu 254.07 196.983 -150.218 1
Cu 252.878 197.019 -150.218 1
Cu 251.685 196.983 -150.218 1
Cu 250.498 196.875 -150.218 1
Cu 249.32 196.696 -150.218 1
Cu 248.156 196.447 -150.218 1
Cu 247.011 196.128 -150.218 1
Cu 245.888 195.74 -150.218 1
Cu 244.794 195.286 -150.218 1
Cu 243.731 194.767 -150.218 1
Cu 242.704 194.184 -150.218 1
Cu 241.718 193.541 -150.218 1
Cu 240.775 192.84 -150.218 1
Cu 239.881 192.084 -150.218 1
Cu 239.037 191.275 -150.218 1
Cu 238.7 190.417 -150.218 1
Cu 238.7 189.513 -150.218 1
Cu 238.7 188.567 -150.218 1
Cu 238.7 187.583 -150.218 1
Cu 238.7 186.564 -150.218 1
Cu 238.7 185.514 -150.218 1
Cu 238.7 184.438 -150.218 1
Cu 238.7 183.339 -150.218 1
Cu 238.7 182.223 -150.218 1
Cu 238.7 181.093 -150.218 1
Cu 238.7 179.955 -150.218 1
Cu 238.7 178.811 -150.218 1
Cu 238.7 177.668 -150.218 1
Cu 238.7 176.529 -150.218 1
Cu 238.7 175.4 -150.218 1
Cu 238.7 174.283 -150.218 1
Cu 238.7 173.185 -150.218 1
Cu 238.7 172.109 -150.218 1
Cu 238.7 171.059 -150.218 1
Cu 238.7 170.04 -150.218 1
Cu 238.7 169.055 -150.218 1
Cu 238.7 168.109 -150.218 1
Cu 238.7 167.206 -150.218 1
Cu 239.037 166.348 -150.218 1
Cu 239.881 165.539 -150.218 1
Cu 240.775 164.782 -150.218 1
Cu 241.718 164.081 -150.218 1
Cu 242.704 163.438 -150.218 1
Cu 243.731 162.856 -150.218 1
Cu 244.794 162.337 -150.218 1
Cu 245.888 161.883 -150.218 1
Cu 247.011 161.495 -150.218 1
Cu 248.156 161.176 -150.218 1
Cu 249.32 160.927 -150.218 1
Cu 250.498 160.748 -150.218 1
Cu 251.685 160.64 -150.218 1
Cu 252.878 160.604 -150.218 1
Cu 254.07 160.64 -150.218 1
Cu 255.257 160.748 -150.218 1
Cu 256.435 160.927 -150.218 1
Cu 257.599 161.176 -150.218 1
Cu 258.744 161.495 -150.218 1
Cu 259.867 161.883 -150.218 1
Cu 260.961 162.337 -150.218 1
Cu 262.024 162.856 -150.218 1
Cu 263.051 163.438 -150.218 1
Cu 264.037 164.081 -150.218 1
Cu 264.98 164.782 -150.218 1
Cu 265.874 165.539 -150.218 1
Cu 266.718 166.348 -150.218 1
Cu 267.055 167.206 -150.218 1
Cu 267.055 168.109 -150.218 1
Cu 267.055 169.055 -150.218 1
Cu 267.055 170.04 -150.218 1
Cu 267.055 171.059 -150.218 1
Cu 267.055 172.109 -150.218 1
Cu 267.055 173.185 -150.218 1
Cu 267.055 174.283 -150.218 1
Cu 267.055 175.4 -150.218 1
Cu 267.055 176.529 -150.218 1
Cu 267.055 177.668 -150.218 1
Cu 267.055 178.811 -150.218 1
Cu 267.225 178.811 -154.775 1
Cu 267.225 179.968 -154.775 1
Cu 267.225 181.121 -154.775 1
Cu 267.225 182.264 -154.775 1
Cu 267.225 183.394 -154.775 1
Cu 267.225 184.505 -154.775 1
Cu 267.225 185.594 -154.775 1
Cu 267.225 186.657 -154.775 1
Cu 267.225 187.688 -154.775 1
Cu 267.225 188.685 -154.775 1
Cu 267.225 189.642 -154.775 1
Cu 267.225 190.557 -154.775 1
Cu 266.884 191.425 -154.775 1
Cu 266.03 192.243 -154.775 1
Cu 265.125 193.009 -154.775 1
Cu 264.171 193.718 -154.775 1
Cu 263.173 194.369 -154.775 1
Cu 262.134 194.958 -154.775 1
Cu 261.058 195.484 -154.775 1
Cu 259.951 195.943 -154.775 1
Cu 258.815 196.336 -154.775 1
Cu 257.656 196.659 -154.775 1
Cu 256.478 196.911 -154.775 1
Cu 255.286 197.092 -154.775 1
Cu 254.084 197.201 -154.775 1
Cu 252.878 197.237 -154.775 1
Cu 251.671 197.201 -154.775 1
Cu 250.469 197.092 -154.775 1
Cu 249.277 196.911 -154.775 1
Cu 248.099 196.659 -154.775 1
Cu 246.94 196.336 -154.775 1
Cu 245.804 195.943 -154.775 1
Cu 244.697 195.484 -154.775 1
Cu 243.621 194.958 -154.775 1
Cu 242.582 194.369 -154.775 1
Cu 241.584 193.718 -154.775 1
Cu 240.63 193.009 -154.775 1
Cu 239.725 192.243 -154.775 1
Cu 238.871 191.425 -154.775 1
Cu 238.53 190.557 -154.775 1
Cu 238.53 189.642 -154.775 1
Cu 238.53 188.685 -154.775 1
Cu 238.53 187.688 -154.775 1
Cu 238.53 186.657 -154.775 1
Cu 238.53 185.594 -154.775 1
Cu 238.53 184.505 -154.775 1
Cu 238.53 183.394 -154.775 1
Cu 238.53 182.264 -154.775 1
Cu 238.53 181.121 -154.775 1
Cu 238.53 179.968 -154.775 1
Cu 238.53 178.811 -154.775 1
Cu 238.53 177.654 -154.775 1
Cu 238.53 176.502 -154.775 1
Cu 238.53 175.359 -154.775 1
Cu 238.53 174.229 -154.775 1
Cu 238.53 173.117 -154.775 1
Cu 238.53 172.028 -154.775 1
Cu 238.53 170.966 -154.775 1
Cu 238.53 169.935 -154.775 1
Cu 238.53 168.938 -154.775 1
Cu 238.53 167.981 -154.775 1
Cu 238.53 167.066 -154.775 1
Cu 238.871 166.198 -154.775 1
Cu 239.725 165.379 -154.775 1
Cu 240.63 164.614 -154.775 1
Cu 241.584 163.904 -154.775 1
Cu 242.582 163.254 -154.775 1
Cu 243.621 162.665 -154.775 1
Cu 244.697 162.139 -154.775 1
Cu 245.804 161.679 -154.775 1
Cu 246.94 161.287 -154.775 1
Cu 248.099 160.964 -154.775 1
Cu 249.277 160.712 -154.775 1
Cu 250.469 160.531 -154.775 1
Cu 251.671 160.422 -154.775 1
Cu 252.878 160.385 -154.775 1
Cu 254.084 160.422 -154.775 1
Cu 255.286 160.531 -154.775 1
Cu 256.478 160.712 -154.775 1
Cu 257.656 160.964 -154.775 1
Cu 258.815 161.287 -154.775 1
Cu 259.951 161.679 -154.775 1
Cu 261.058 162.139 -154.775 1
Cu 262.134 162.665 -154.775 1
Cu 263.173 163.254 -154.775 1
Cu 264.171 163.904 -154.775 1
Cu 265.125 164.614 -154.775 1
Cu 266.03 165.379 -154.775 1
Cu 266.884 166.198 -154.775 1
Cu 267.225 167.066 -154.775 1
Cu 267.225 167.981 -154.775 1
Cu 267.225 168.938 -154.775 1
Cu 267.225 169.935 -154.775 1
Cu 267.225 170.966 -154.775 1
Cu 267.225 172.028 -154.775 1
Cu 267.225 173.117 -154.775 1
Cu 267.225 174.229 -154.775 1
Cu 267.225 175.359 -154.775 1
Cu 267.225 176.502 -154.775 1
Cu 267.225 177.654 -154.775 1
Cu 267.225 178.811 -154.775 1
Cu 267.402 178.811 -159.363 1
Cu 267.402 179.983 -159.363 1
Cu 267.402 181.149 -159.363 1
Cu 267.402 182.307 -159.363 1
Cu 267.402 183.45 -159.363 1
Cu 267.402 184.576 -159.363 1
Cu 267.402 185.678 -159.363 1
Cu 267.402 186.754 -159.363 1
Cu 267.402 187.798 -159.363 1
Cu 267.402 188.807 -159.363 1
Cu 267.402 189.776 -159.363 1
Cu 267.402 190.702 -159.363 1
Cu 267.057 191.581 -159.363 1
Cu 266.193 192.409 -159.363 1
Cu 265.276 193.184 -159.363 1
Cu 264.311 193.903 -159.363 1
Cu 263.3 194.561 -159.363 1
Cu 262.248 195.158 -159.363 1
Cu 261.159 195.69 -159.363 1
Cu 260.038 196.155 -159.363 1
Cu 258.888 196.552 -159.363 1
Cu 257.715 196.879 -159.363 1
Cu 256.522 197.135 -159.363 1
Cu 255.315 197.318 -159.363 1
Cu 254.099 197.428 -159.363 1
Cu 252.878 197.465 -159.363 1
Cu 251.656 197.428 -159.363 1
Cu 250.44 197.318 -159.363 1
Cu 249.233 197.135 -159.363 1
Cu 248.04 196.879 -159.363 1
Cu 246.867 196.552 -159.363 1
Cu 245.717 196.155 -159.363 1
Cu 244.596 195.69 -159.363 1
Cu 243.507 195.158 -159.363 1
Cu 242.455 194.561 -159.363 1
Cu 241.444 193.903 -159.363 1
Cu 240.479 193.184 -159.363 1
Cu 239.562 192.409 -159.363 1
Cu 238.698 191.581 -159.363 1
Cu 238.353 190.702 -159.363 1
Cu 238.353 189.776 -159.363 1
Cu 238.353 188.807 -159.363 1
Cu 238.353 187.798 -159.363 1
Cu 238.353 186.754 -159.363 1
Cu 238.353 185.678 -159.363 1
Cu 238.353 184.576 -159.363 1
Cu 238.353 183.45 -159.363 1
Cu 238.353 182.307 -159.363 1
Cu 238.353 181.149 -159.363 1
Cu 238.353 179.983 -159.363 1
Cu 238.353 178.811 -159.363 1
Cu 238.353 177.64 -159.363 1
Cu 238.353 176.473 -159.363 1
Cu 238.353 175.316 -159.363 1
Cu 238.353 174.172 -159.363 1
Cu 238.353 173.047 -159.363 1
Cu 238.353 171.945 -159.363 1
Cu 238.353 170.869 -159.363 1
Cu 238.353 169.825 -159.363 1
Cu 238.353 168.816 -159.363 1
Cu 238.353 167.847 -159.363 1
Cu 238.353 166.921 -159.363 1
Cu 238.698 166.042 -159.363 1
Cu 239.562 165.213 -159.363 1
Cu 240.479 164.438 -159.363 1
Cu 241.444 163.72 -159.363 1
Cu 242.455 163.062 -159.363 1
Cu 243.507 162.465 -159.363 1
Cu 244.596 161.933 -159.363 1
Cu 245.717 161.468 -159.363 1
Cu 246.867 161.071 -159.363 1
Cu 248.04 160.744 -159.363 1
Cu 249.233 160.488 -159.363 1
Cu 250.44 160.305 -159.363 1
Cu 251.656 160.195 -159.363 1
Cu 252.878 160.158 -159.363 1
Cu 254.099 160.195 -159.363 1
Cu 255.315 160.305 -159.363 1
Cu 256.522 160.488 -159.363 1
Cu 257.715 160.744 -159.363 1
Cu 258.888 161.071 -159.363 1
Cu 260.038 161.468 -159.363 1
Cu 261.159 161.933 -159.363 1
Cu 262.248 162.465 -159.363 1
Cu 263.3 163.062 -159.363 1
Cu 264.311 163.72 -159.363 1
Cu 265.276 164.438 -159.363 1
Cu 266.193 165.213 -159.363 1
Cu 267.057 166.042 -159.363 1
Cu 267.402 166.921 -159.363 1
Cu 267.402 167.847 -159.363 1
Cu 267.402 168.816 -159.363 1
Cu 267.402 169.825 -159.363 1
Cu 267.402 170.869 -159.363 1
Cu 267.402 171.945 -159.363 1
Cu 267.402 173.047 -159.363 1
Cu 267.402 174.172 -159.363 1
Cu 267.402 175.316 -159.363 1
Cu 267.402 176.473 -159.363 1
Cu 267.402 177.64 -159.363 1
Cu 267.402 178.811 -159.363 1
Cu 267.587 178.811 -163.983 1
Cu 267.587 179.998 -163.983 1
Cu 267.587 181.179 -163.983 1
Cu 267.587 182.351 -163.983 1
Cu 267.587 183.509 -163.983 1
Cu 267.587 184.649 -163.983 1
Cu 267.587 185.765 -163.983 1
Cu 267.587 186.855 -163.983 1
Cu 267.587 187.912 -163.983 1
Cu 267.587 188.933 -163.983 1
Cu 267.587 189.915 -163.983 1
Cu 267.587 190.853 -163.983 1
Cu 267.237 191.743 -163.983 1
Cu 266.362 192.582 -163.983 1
Cu 265.434 193.367 -163.983 1
Cu 264.456 194.094 -163.983 1
Cu 263.432 194.761 -163.983 1
Cu 262.367 195.365 -163.983 1
Cu 261.265 195.904 -163.983 1
Cu 260.129 196.375 -163.983 1
Cu 258.965 196.777 -163.983 1
Cu 257.776 197.108 -163.983 1
Cu 256.569 197.367 -163.983 1
Cu 255.346 197.553 -163.983 1
Cu 254.114 197.665 -163.983 1
Cu 252.878 197.702 -163.983 1
Cu 251.641 197.665 -163.983 1
Cu 250.409 197.553 -163.983 1
Cu 249.186 197.367 -163.983 1
Cu 247.979 197.108 -163.983 1
Cu 246.79 196.777 -163.983 1
Cu 245.626 196.375 -163.983 1
Cu 244.49 195.904 -163.983 1
Cu 243.388 195.365 -163.983 1
Cu 242.323 194.761 -163.983 1
Cu 241.299 194.094 -163.983 1
Cu 240.321 193.367 -163.983 1
Cu 239.393 192.582 -163.983 1
Cu 238.518 191.743 -163.983 1
Cu 238.168 190.853 -163.983 1
Cu 238.168 189.915 -163.983 1
Cu 238.168 188.933 -163.983 1
Cu 238.168 187.912 -163.983 1
Cu 238.168 186.855 -163.983 1
Cu 238.168 185.765 -163.983 1
Cu 238.168 184.649 -163.983 1
Cu 238.168 183.509 -163.983 1
Cu 238.168 182.351 -163.983 1
Cu 238.168 181.179 -163.983 1
Cu 238.168 179.998 -163.983 1
Cu 238.168 178.811 -163.983 1
Cu 238.168 177.625 -163.983 1
Cu 238.168 176.444 -163.983 1
Cu 238.168 175.272 -163.983 1
Cu 238.168 174.114 -163.983 1
Cu 238.168 172.974 -163.983 1
Cu 238.168 171.857 -163.983 1
Cu 238.168 170.768 -163.983 1
Cu 238.168 169.711 -163.983 1
Cu 238.168 168.689 -163.983 1
Cu 238.168 167.708 -163.983 1
Cu 238.168 166.77 -163.983 1
Cu 238.518 165.88 -163.983 1
Cu 239.393 165.041 -163.983 1
Cu 240.321 164.256 -163.983 1
Cu 241.299 163.529 -163.983 1
Cu 242.323 162.862 -163.983 1
Cu 243.388 162.258 -163.983 1
Cu 244.49 161.719 -163.983 1
Cu 245.626 161.247 -163.983 1
Cu 246.79 160.845 -163.983 1
Cu 247.979 160.514 -163.983 1
Cu 249.186 160.255 -163.983 1
Cu 250.409 160.07 -163.983 1
Cu 251.641 159.958 -163.983 1
Cu 252.878 159.921 -163.983 1
Cu 254.114 159.958 -163.983 1
Cu 255.346 160.07 -163.983 1
Cu 256.569 160.255 -163.983 1
Cu 257.776 160.514 -163.983 1
Cu 258.965 160.845 -163.983 1
Cu 260.129 161.247 -163.983 1
Cu 261.265 161.719 -163.983 1
Cu 262.367 162.258 -163.983 1
Cu 263.432 162.862 -163.983 1
Cu 264.456 163.529 -163.983 1
Cu 265.434 164.256 -163.983 1
Cu 266.362 165.041 -163.983 1
Cu 267.237 165.88 -163.983 1
Cu 267.587 166.77 -163.983 1
Cu 267.587 167.708 -163.983 1
Cu 267.587 168.689 -163.983 1
Cu 267.587 169.711 -163.983 1
Cu 267.587 170.768 -163.983 1
Cu 267.587 171.857 -163.983 1
Cu 267.587 172.974 -163.983 1
Cu 267.587 174.114 -163.983 1
Cu 267.587 175.272 -163.983 1
Cu 267.587 176.444 -163.983 1
Cu 267.587 177.625 -163.983 1
Cu 267.587 178.811 -163.983 1
Cu 267.778 178.811 -168.632 1
Cu 267.778 180.013 -168.632 1
Cu 267.778 181.21 -168.632 1
Cu 267.778 182.397 -168.632 1
Cu 267.778 183.571 -168.632 1
Cu 267.778 184.725 -168.632 1
Cu 267.778 185.856 -168.632 1
Cu 267.778 186.959 -168.632 1
Cu 267.778 188.031 -168.632 1
Cu 267.778 189.065 -168.632 1
Cu 267.778 190.06 -168.632 1
Cu 267.778 191.01 -168.632 1
Cu 267.424 191.911 -168.632 1
Cu 266.538 192.762 -168.632 1
Cu 265.597 193.557 -168.632 1
Cu 264.607 194.293 -168.632 1
Cu 263.57 194.969 -168.632 1
Cu 262.491 195.581 -168.632 1
Cu 261.374 196.127 -168.632 1
Cu 260.223 196.604 -168.632 1
Cu 259.044 197.012 -168.632 1
Cu 257.84 197.347 -168.632 1
Cu 256.617 197.609 -168.632 1
Cu 255.379 197.797 -168.632 1
Cu 254.13 197.91 -168.632 1
Cu 252.878 197.948 -168.632 1
Cu 251.625 197.91 -168.632 1
Cu 250.376 197.797 -168.632 1
Cu 249.138 197.609 -168.632 1
Cu 247.915 197.347 -168.632 1
Cu 246.711 197.012 -168.632 1
Cu 245.532 196.604 -168.632 1
Cu 244.381 196.127 -168.632 1
Cu 243.264 195.581 -168.632 1
Cu 242.185 194.969 -168.632 1
Cu 241.148 194.293 -168.632 1
Cu 240.158 193.557 -168.632 1
Cu 239.217 192.762 -168.632 1
Cu 238.331 191.911 -168.632 1
Cu 237.977 191.01 -168.632 1
Cu 237.977 190.06 -168.632 1
Cu 237.977 189.065 -168.632 1
Cu 237.977 188.031 -168.632 1
Cu 237.977 186.959 -168.632 1
Cu 237.977 185.856 -168.632 1
Cu 237.977 184.725 -168.632 1
Cu 237.977 183.571 -168.632 1
Cu 237.977 182.397 -168.632 1
Cu 237.977 181.21 -168.632 1
Cu 237.977 180.013 -168.632 1
Cu 237.977 178.811 -168.632 1
Cu 237.977 177.61 -168.632 1
Cu 237.977 176.413 -168.632 1
Cu 237.977 175.226 -168.632 1
Cu 237.977 174.052 -168.632 1
Cu 237.977 172.898 -168.632 1
Cu 237.977 171.767 -168.632 1
Cu 237.977 170.663 -168.632 1
Cu 237.977 169.592 -168.632 1
Cu 237.977 168.557 -168.632 1
Cu 237.977 167.563 -168.632 1
Cu 237.977 166.613 -168.632 1
Cu 238.331 165.711 -168.632 1
Cu 239.217 164.861 -168.632 1
Cu 240.158 164.066 -168.632 1
Cu 241.148 163.329 -168.632 1
Cu 242.185 162.654 -168.632 1
Cu 243.264 162.042 -168.632 1
Cu 244.381 161.496 -168.632 1
Cu 245.532 161.018 -168.632 1
Cu 246.711 160.611 -168.632 1
Cu 247.915 160.276 -168.632 1
Cu 249.138 160.014 -168.632 1
Cu 250.376 159.825 -168.632 1
Cu 251.625 159.712 -168.632 1
Cu 252.878 159.675 -168.632 1
Cu 254.13 159.712 -168.632 1
Cu 255.379 159.825 -168.632 1
Cu 256.617 160.014 -168.632 1
Cu 257.84 160.276 -168.632 1
Cu 259.044 160.611 -168.632 1
Cu 260.223 161.018 -168.632 1
Cu 261.374 161.496 -168.632 1
Cu 262.491 162.042 -168.632 1
Cu 263.57 162.654 -168.632 1
Cu 264.607 163.329 -168.632 1
Cu 265.597 164.066 -168.632 1
Cu 266.538 164.861 -168.632 1
Cu 267.424 165.711 -168.632 1
Cu 267.778 166.613 -168.632 1
Cu 267.778 167.563 -168.632 1
Cu 267.778 168.557 -168.632 1
Cu 267.778 169.592 -168.632 1
Cu 267.778 170.663 -168.632 1
Cu 267.778 171.767 -168.632 1
Cu 267.778 172.898 -168.632 1
Cu 267.778 174.052 -168.632 1
Cu 267.778 175.226 -168.632 1
Cu 267.778 176.413 -168.632 1
Cu 267.778 177.61 -168.632 1
Cu 267.778 178.811 -168.632 1
Cu 267.978 178.811 -173.311 1
Cu 267.978 180.029 -173.311 1
Cu 267.978 181.242 -173.311 1
Cu 267.978 182.445 -173.311 1
Cu 267.978 183.634 -173.311 1
Cu 267.978 184.804 -173.311 1
Cu 267.978 185.95 -173.311 1
Cu 267.978 187.068 -173.311 1
Cu 267.978 188.154 -173.311 1
Cu 267.978 189.203 -173.311 1
Cu 267.978 190.21 -173.311 1
Cu 267.978 191.173 -173.311 1
Cu 267.619 192.087 -173.311 1
Cu 266.72 192.948 -173.311 1
Cu 265.767 193.754 -173.311 1
Cu 264.764 194.501 -173.311 1
Cu 263.713 195.185 -173.311 1
Cu 262.62 195.805 -173.311 1
Cu 261.488 196.359 -173.311 1
Cu 260.322 196.842 -173.311 1
Cu 259.126 197.255 -173.311 1
Cu 257.907 197.595 -173.311 1
Cu 256.667 197.861 -173.311 1
Cu 255.412 198.051 -173.311 1
Cu 254.147 198.166 -173.311 1
Cu 252.878 198.204 -173.311 1
Cu 251.608 198.166 -173.311 1
Cu 250.343 198.051 -173.311 1
Cu 249.088 197.861 -173.311 1
Cu 247.849 197.595 -173.311 1
Cu 246.629 197.255 -173.311 1
Cu 245.433 196.842 -173.311 1
Cu 244.267 196.359 -173.311 1
Cu 243.136 195.805 -173.311 1
Cu 242.042 195.185 -173.311 1
Cu 240.991 194.501 -173.311 1
Cu 239.988 193.754 -173.311 1
Cu 239.035 192.948 -173.311 1
Cu 238.136 192.087 -173.311 1
Cu 237.777 191.173 -173.311 1
Cu 237.777 190.21 -173.311 1
Cu 237.777 189.203 -173.311 1
Cu 237.777 188.154 -173.311 1
Cu 237.777 187.068 -173.311 1
Cu 237.777 185.95 -173.311 1
Cu 237.777 184.804 -173.311 1
Cu 237.777 183.634 -173.311 1
Cu 237.777 182.445 -173.311 1
Cu 237.777 181.242 -173.311 1
Cu 237.777 180.029 -173.311 1
Cu 237.777 178.811 -173.311 1
Cu 237.777 177.594 -173.311 1
Cu 237.777 176.381 -173.311 1
Cu 237.777 175.178 -173.311 1
Cu 237.777 173.989 -173.311 1
Cu 237.777 172.819 -173.311 1
Cu 237.777 171.672 -173.311 1
Cu 237.777 170.554 -173.311 1
Cu 237.777 169.469 -173.311 1
Cu 237.777 168.42 -173.311 1
Cu 237.777 167.413 -173.311 1
Cu 237.777 166.45 -173.311 1
Cu 238.136 165.536 -173.311 1
Cu 239.035 164.675 -173.311 1
Cu 239.988 163.869 -173.311 1
Cu 240.991 163.122 -173.311 1
Cu 242.042 162.437 -173.311 1
Cu 243.136 161.817 -173.311 1
Cu 244.267 161.264 -173.311 1
Cu 245.433 160.78 -173.311 1
Cu 246.629 160.368 -173.311 1
Cu 247.849 160.028 -173.311 1
Cu 249.088 159.762 -173.311 1
Cu 250.343 159.571 -173.311 1
Cu 251.608 159.457 -173.311 1
Cu 252.878 159.419 -173.311 1
Cu 254.147 159.457 -173.311 1
Cu 255.412 159.571 -173.311 1
Cu 256.667 159.762 -173.311 1
Cu 257.907 160.028 -173.311 1
Cu 259.126 160.368 -173.311 1
Cu 260.322 160.78 -173.311 1
Cu 261.488 161.264 -173.311 1
Cu 262.62 161.817 -173.311 1
Cu 263.713 162.437 -173.311 1
Cu 264.764 163.122 -173.311 1
Cu 265.767 163.869 -173.311 1
Cu 266.72 164.675 -173.311 1
Cu 267.619 165.536 -173.311 1
Cu 267.978 166.45 -173.311 1
Cu 267.978 167.413 -173.311 1
Cu 267.978 168.42 -173.311 1
Cu 267.978 169.469 -173.311 1
Cu 267.978 170.554 -173.311 1
Cu 267.978 171.672 -173.311 1
Cu 267.978 172.819 -173.311 1
Cu 267.978 173.989 -173.311 1
Cu 267.978 175.178 -173.311 1
Cu 267.978 176.381 -173.311 1
Cu 267.978 177.594 -173.311 1
Cu 267.978 178.811 -173.311 1
Cu 268.185 178.811 -178.019 1
Cu 268.185 180.046 -178.019 1
Cu 268.185 181.275 -178.019 1
Cu 268.185 182.495 -178.019 1
Cu 268.185 183.7 -178.019 1
Cu 268.185 184.886 -178.019 1
Cu 268.185 186.048 -178.019 1
Cu 268.185 187.182 -178.019 1
Cu 268.185 188.282 -178.019 1
Cu 268.185 189.345 -178.019 1
Cu 268.185 190.367 -178.019 1
Cu 268.185 191.342 -178.019 1
Cu 267.821 192.269 -178.019 1
Cu 266.91 193.142 -178.019 1
Cu 265.944 193.959 -178.019 1
Cu 264.927 194.716 -178.019 1
Cu 263.862 195.41 -178.019 1
Cu 262.753 196.038 -178.019 1
Cu 261.606 196.599 -178.019 1
Cu 260.424 197.09 -178.019 1
Cu 259.212 197.508 -178.019 1
Cu 257.975 197.853 -178.019 1
Cu 256.719 198.122 -178.019 1
Cu 255.447 198.315 -178.019 1
Cu 254.165 198.431 -178.019 1
Cu 252.878 198.47 -178.019 1
Cu 251.59 198.431 -178.019 1
Cu 250.308 198.315 -178.019 1
Cu 249.036 198.122 -178.019 1
Cu 247.78 197.853 -178.019 1
Cu 246.543 197.508 -178.019 1
Cu 245.331 197.09 -178.019 1
Cu 244.149 196.599 -178.019 1
Cu 243.002 196.038 -178.019 1
Cu 241.893 195.41 -178.019 1
Cu 240.828 194.716 -178.019 1
Cu 239.811 193.959 -178.019 1
Cu 238.845 193.142 -178.019 1
Cu 237.934 192.269 -178.019 1
Cu 237.57 191.342 -178.019 1
Cu 237.57 190.367 -178.019 1
Cu 237.57 189.345 -178.019 1
Cu 237.57 188.282 -178.019 1
Cu 237.57 187.182 -178.019 1
Cu 237.57 186.048 -178.019 1
Cu 237.57 184.886 -178.019 1
Cu 237.57 183.7 -178.019 1
Cu 237.57 182.495 -178.019 1
Cu 237.57 181.275 -178.019 1
Cu 237.57 180.046 -178.019 1
Cu 237.57 178.811 -178.019 1
Cu 237.57 177.577 -178.019 1
Cu 237.57 176.348 -178.019 1
Cu 237.57 175.128 -178.019 1
Cu 237.57 173.922 -178.019 1
Cu 237.57 172.737 -178.019 1
Cu 237.57 171.575 -178.019 1
Cu 237.57 170.441 -178.019 1
Cu 237.57 169.341 -178.019 1
Cu 237.57 168.278 -178.019 1
Cu 237.57 167.256 -178.019 1
Cu 237.57 166.28 -178.019 1
Cu 237.934 165.354 -178.019 1
Cu 238.845 164.481 -178.019 1
Cu 239.811 163.664 -178.019 1
Cu 240.828 162.907 -178.019 1
Cu 241.893 162.213 -178.019 1
Cu 243.002 161.584 -178.019 1
Cu 244.149 161.024 -178.019 1
Cu 245.331 160.533 -178.019 1
Cu 246.543 160.115 -178.019 1
Cu 247.78 159.77 -178.019 1
Cu 249.036 159.501 -178.019 1
Cu 250.308 159.308 -178.019 1
Cu 251.59 159.191 -178.019 1
Cu 252.878 159.153 -178.019 1
Cu 254.165 159.191 -178.019 1
Cu 255.447 159.308 -178.019 1
Cu 256.719 159.501 -178.019 1
Cu 257.975 159.77 -178.019 1
Cu 259.212 160.115 -178.019 1
Cu 260.424 160.533 -178.019 1
Cu 261.606 161.024 -178.019 1
Cu 262.753 161.584 -178.019 1
Cu 263.862 162.213 -178.019 1
Cu 264.927 162.907 -178.019 1
Cu 265.944 163.664 -178.019 1
Cu 266.91 164.481 -178.019 1
Cu 267.821 165.354 -178.019 1
Cu 268.185 166.28 -178.019 1
Cu 268.185 167.256 -178.019 1
Cu 268.185 168.278 -178.019 1
Cu 268.185 169.341 -178.019 1
Cu 268.185 170.441 -178.019 1
Cu 268.185 171.575 -178.019 1
Cu 268.185 172.737 -178.019 1
Cu 268.185 173.922 -178.019 1
Cu 268.185 175.128 -178.019 1
Cu 268.185 176.348 -178.019 1
Cu 268.185 177.577 -178.019 1
Cu 268.185 178.811 -178.019 1
Cu 268.4 178.811 -182.757 1
Cu 268.4 180.063 -182.757 1
Cu 268.4 181.31 -182.757 1
Cu 268.4 182.547 -182.757 1
Cu 268.4 183.769 -182.757 1
Cu 268.4 184.972 -182.757 1
Cu 268.4 186.15 -182.757 1
Cu 268.4 187.299 -182.757 1
Cu 268.4 188.415 -182.757 1
Cu 268.4 189.493 -182.757 1
Cu 268.4 190.529 -182.757 1
Cu 268.4 191.518 -182.757 1
Cu 268.031 192.458 -182.757 1
Cu 267.107 193.343 -182.757 1
Cu 266.128 194.171 -182.757 1
Cu 265.096 194.939 -182.757 1
Cu 264.016 195.643 -182.757 1
Cu 262.892 196.28 -182.757 1
Cu 261.728 196.849 -182.757 1
Cu 260.53 197.346 -182.757 1
Cu 259.301 197.771 -182.757 1
Cu 258.047 198.12 -182.757 1
Cu 256.773 198.393 -182.757 1
Cu 255.483 198.589 -182.757 1
Cu 254.183 198.707 -182.757 1
Cu 252.878 198.746 -182.757 1
Cu 251.572 198.707 -182.757 1
Cu 250.272 198.589 -182.757 1
Cu 248.982 198.393 -182.757 1
Cu 247.708 198.12 -182.757 1
Cu 246.454 197.771 -182.757 1
Cu 245.225 197.346 -182.757 1
Cu 244.027 196.849 -182.757 1
Cu 242.863 196.28 -182.757 1
Cu 241.739 195.643 -182.757 1
Cu 240.659 194.939 -182.757 1
Cu 239.627 194.171 -182.757 1
Cu 238.648 193.343 -182.757 1
Cu 237.724 192.458 -182.757 1
Cu 237.355 191.518 -182.757 1
Cu 237.355 190.529 -182.757 1
Cu 237.355 189.493 -182.757 1
Cu 237.355 188.415 -182.757 1
Cu 237.355 187.299 -182.757 1
Cu 237.355 186.15 -182.757 1
Cu 237.355 184.972 -182.757 1
Cu 237.355 183.769 -182.757 1
Cu 237.355 182.547 -182.757 1
Cu 237.355 181.31 -182.757 1
Cu 237.355 180.063 -182.757 1
Cu 237.355 178.811 -182.757 1
Cu 237.355 177.56 -182.757 1
Cu 237.355 176.313 -182.757 1
Cu 237.355 175.076 -182.757 1
Cu 237.355 173.854 -182.757 1
Cu 237.355 172.651 -182.757 1
Cu 237.355 171.473 -182.757 1
Cu 237.355 170.324 -182.757 1
Cu 237.355 169.208 -182.757 1
Cu 237.355 168.13 -182.757 1
Cu 237.355 167.094 -182.757 1
Cu 237.355 166.104 -182.757 1
Cu 237.724 165.165 -182.757 1
Cu 238.648 164.28 -182.757 1
Cu 239.627 163.451 -182.757 1
Cu 240.659 162.684 -182.757 1
Cu 241.739 161.98 -182.757 1
Cu 242.863 161.342 -182.757 1
Cu 244.027 160.774 -182.757 1
Cu 245.225 160.276 -182.757 1
Cu 246.454 159.852 -182.757 1
Cu 247.708 159.503 -182.757 1
Cu 248.982 159.23 -182.757 1
Cu 250.272 159.034 -182.757 1
Cu 251.572 158.916 -182.757 1
Cu 252.878 158.877 -182.757 1
Cu 254.183 158.916 -182.757 1
Cu 255.483 159.034 -182.757 1
Cu 256.773 159.23 -182.757 1
Cu 258.047 159.503 -182.757 1
Cu 259.301 159.852 -182.757 1
Cu 260.53 160.276 -182.757 1
Cu 261.728 160.774 -182.757 1
Cu 262.892 161.342 -182.757 1
Cu 264.016 161.98 -182.757 1
Cu 265.096 162.684 -182.757 1
Cu 266.128 163.451 -182.757 1
Cu 267.107 164.28 -182.757 1
Cu 268.031 165.165 -182.757 1
Cu 268.4 166.104 -182.757 1
Cu 268.4 167.094 -182.757 1
Cu 268.4 168.13 -182.757 1
Cu 268.4 169.208 -182.757 1
Cu 268.4 170.324 -182.757 1
Cu 268.4 171.473 -182.757 1
Cu 268.4 172.651 -182.757 1
Cu 268.4 173.854 -182.757 1
Cu 268.4 175.076 -182.757 1
Cu 268.4 176.313 -182.757 1
Cu 268.4 177.56 -182.757 1
Cu 268.4 178.811 -182.757 1
Cu 268.623 178.811 -187.523 1
Cu 268.623 180.081 -187.523 1
Cu 268.623 181.346 -187.523 1
Cu 268.623 182.601 -187.523 1
Cu 268.623 183.84 -187.523 1
Cu 268.623 185.06 -187.523 1
Cu 268.623 186.255 -187.523 1
Cu 268.623 187.421 -187.523 1
Cu 268.623 188.553 -187.523 1
Cu 268.623 189.647 -187.523 1
Cu 268.623 190.697 -187.523 1
Cu 268.623 191.701 -187.523 1
Cu 268.248 192.654 -187.523 1
Cu 267.312 193.552 -187.523 1
Cu 266.318 194.392 -187.523 1
Cu 265.272 195.171 -187.523 1
Cu 264.176 195.885 -187.523 1
Cu 263.036 196.532 -187.523 1
Cu 261.855 197.108 -187.523 1
Cu 260.64 197.613 -187.523 1
Cu 259.393 198.043 -187.523 1
Cu 258.121 198.397 -187.523 1
Cu 256.829 198.675 -187.523 1
Cu 255.52 198.873 -187.523 1
Cu 254.202 198.993 -187.523 1
Cu 252.878 199.033 -187.523 1
Cu 251.554 198.993 -187.523 1
Cu 250.235 198.873 -187.523 1
Cu 248.926 198.675 -187.523 1
Cu 247.634 198.397 -187.523 1
Cu 246.362 198.043 -187.523 1
Cu 245.115 197.613 -187.523 1
Cu 243.9 197.108 -187.523 1
Cu 242.719 196.532 -187.523 1
Cu 241.579 195.885 -187.523 1
Cu 240.484 195.171 -187.523 1
Cu 239.437 194.392 -187.523 1
Cu 238.443 193.552 -187.523 1
Cu 237.507 192.654 -187.523 1
Cu 237.132 191.701 -187.523 1
Cu 237.132 190.697 -187.523 1
Cu 237.132 189.647 -187.523 1
Cu 237.132 188.553 -187.523 1
Cu 237.132 187.421 -187.523 1
Cu 237.132 186.255 -187.523 1
Cu 237.132 185.06 -187.523 1
Cu 237.132 183.84 -187.523 1
Cu 237.132 182.601 -187.523 1
Cu 237.132 181.346 -187.523 1
Cu 237.132 180.081 -187.523 1
Cu 237.132 178.811 -187.523 1
Cu 237.132 177.542 -187.523 1
Cu 237.132 176.277 -187.523 1
Cu 237.132 175.022 -187.523 1
Cu 237.132 173.783 -187.523 1
Cu 237.132 172.563 -187.523 1
Cu 237.132 171.367 -187.523 1
Cu 237.132 170.202 -187.523 1
Cu 237.132 169.07 -187.523 1
Cu 237.132 167.976 -187.523 1
Cu 237.132 166.926 -187.523 1
Cu 237.132 165.922 -187.523 1
Cu 237.507 164.969 -187.523 1
Cu 238.443 164.071 -187.523 1
Cu 239.437 163.231 -187.523 1
Cu 240.484 162.452 -187.523 1
Cu 241.579 161.738 -187.523 1
Cu 242.719 161.091 -187.523 1
Cu 243.9 160.515 -187.523 1
Cu 245.115 160.01 -187.523 1
Cu 246.362 159.58 -187.523 1
Cu 247.634 159.225 -187.523 1
Cu 248.926 158.948 -187.523 1
Cu 250.235 158.749 -187.523 1
Cu 251.554 158.63 -187.523 1
Cu 252.878 158.59 -187.523 1
Cu 254.202 158.63 -187.523 1
Cu 255.52 158.749 -187.523 1
Cu 256.829 158.948 -187.523 1
Cu 258.121 159.225 -187.523 1
Cu 259.393 159.58 -187.523 1
Cu 260.64 160.01 -187.523 1
Cu 261.855 160.515 -187.523 1
Cu 263.036 161.091 -187.523 1
Cu 264.176 161.738 -187.523 1
Cu 265.272 162.452 -187.523 1
Cu 266.318 163.231 -187.523 1
Cu 267.312 164.071 -187.523 1
Cu 268.248 164.969 -187.523 1
Cu 268.623 165.922 -187.523 1
Cu 268.623 166.926 -187.523 1
Cu 268.623 167.976 -187.523 1
Cu 268.623 169.07 -187.523 1
Cu 268.623 170.202 -187.523 1
Cu 268.623 171.367 -187.523 1
Cu 268.623 172.563 -187.523 1
Cu 268.623 173.783 -187.523 1
Cu 268.623 175.022 -187.523 1
Cu 268.623 176.277 -187.523 1
Cu 268.623 177.542 -187.523 1
Cu 268.623 178.811 -187.523 1
Cu 268.854 178.811 -192.317 1
Cu 268.854 180.1 -192.317 1
Cu 268.854 181.383 -192.317 1
Cu 268.854 182.656 -192.317 1
Cu 268.854 183.914 -192.317 1
Cu 268.854 185.152 -192.317 1
Cu 268.854 186.365 -192.317 1
Cu 268.854 187.548 -192.317 1
Cu 268.854 188.696 -192.317 1
Cu 268.854 189.806 -192.317 1
Cu 268.854 190.872 -192.317 1
Cu 268.854 191.89 -192.317 1
Cu 268.474 192.857 -192.317 1
Cu 267.524 193.769 -192.317 1
Cu 266.516 194.621 -192.317 1
Cu 265.454 195.411 -192.317 1
Cu 264.342 196.136 -192.317 1
Cu 263.185 196.792 -192.317 1
Cu 261.987 197.377 -192.317 1
Cu 260.754 197.889 -192.317 1
Cu 259.489 198.326 -192.317 1
Cu 258.198 198.685 -192.317 1
Cu 256.887 198.967 -192.317 1
Cu 255.559 199.168 -192.317 1
Cu 254.221 199.29 -192.317 1
Cu 252.878 199.33 -192.317 1
Cu 251.534 199.29 -192.317 1
Cu 250.196 199.168 -192.317 1
Cu 248.868 198.967 -192.317 1
Cu 247.557 198.685 -192.317 1
Cu 246.266 198.326 -192.317 1
Cu 245.001 197.889 -192.317 1
Cu 243.768 197.377 -192.317 1
Cu 242.57 196.792 -192.317 1
Cu 241.413 196.136 -192.317 1
Cu 240.301 195.411 -192.317 1
Cu 239.239 194.621 -192.317 1
Cu 238.231 193.769 -192.317 1
Cu 237.281 192.857 -192.317 1
Cu 236.901 191.89 -192.317 1
Cu 236.901 190.872 -192.317 1
Cu 236.901 189.806 -192.317 1
Cu 236.901 188.696 -192.317 1
Cu 236.901 187.548 -192.317 1
Cu 236.901 186.365 -192.317 1
Cu 236.901 185.152 -192.317 1
Cu 236.901 183.914 -192.317 1
Cu 236.901 182.656 -192.317 1
Cu 236.901 181.383 -192.317 1
Cu 236.901 180.1 -192.317 1
Cu 236.901 178.811 -192.317 1
Cu 236.901 177.523 -192.317 1
Cu 236.901 176.24 -192.317 1
Cu 236.901 174.967 -192.317 1
Cu 236.901 173.709 -192.317 1
Cu 236.901 172.471 -192.317 1
Cu 236.901 171.258 -192.317 1
Cu 236.901 170.075 -192.317 1
Cu 236.901 168.926 -192.317 1
Cu 236.901 167.817 -192.317 1
Cu 236.901 166.751 -192.317 1
Cu 236.901 165.732 -192.317 1
Cu 237.281 164.765 -192.317 1
Cu 238.231 163.854 -192.317 1
Cu 239.239 163.002 -192.317 1
Cu 240.301 162.211 -192.317 1
Cu 241.413 161.487 -192.317 1
Cu 242.57 160.831 -192.317 1
Cu 243.768 160.246 -192.317 1
Cu 245.001 159.734 -192.317 1
Cu 246.266 159.297 -192.317 1
Cu 247.557 158.937 -192.317 1
Cu 248.868 158.656 -192.317 1
Cu 250.196 158.455 -192.317 1
Cu 251.534 158.333 -192.317 1
Cu 252.878 158.293 -192.317 1
Cu 254.221 158.333 -192.317 1
Cu 255.559 158.455 -192.317 1
Cu 256.887 158.656 -192.317 1
Cu 258.198 158.937 -192.317 1
Cu 259.489 159.297 -192.317 1
Cu 260.754 159.734 -192.317 1
Cu 261.987 160.246 -192.317 1
Cu 263.185 160.831 -192.317 1
Cu 264.342 161.487 -192.317 1
Cu 265.454 162.211 -192.317 1
Cu 266.516 163.002 -192.317 1
Cu 267.524 163.854 -192.317 1
Cu 268.474 164.765 -192.317 1
Cu 268.854 165.732 -192.317 1
Cu 268.854 166.751 -192.317 1
Cu 268.854 167.817 -192.317 1
Cu 268.854 168.926 -192.317 1
Cu 268.854 170.075 -192.317 1
Cu 268.854 171.258 -192.317 1
Cu 268.854 172.471 -192.317 1
Cu 268.854 173.709 -192.317 1
Cu 268.854 174.967 -192.317 1
Cu 268.854 176.24 -192.317 1
Cu 268.854 177.523 -192.317 1
Cu 268.854 178.811 -192.317 1
Cu 269.094 178.811 -197.138 1
Cu 269.094 180.119 -197.138 1
Cu 269.094 181.422 -197.138 1
Cu 269.094 182.714 -197.138 1
Cu 269.094 183.991 -197.138 1
Cu 269.094 185.247 -197.138 1
Cu 269.094 186.478 -197.138 1
Cu 269.094 187.679 -197.138 1
Cu 269.094 188.845 -197.138 1
Cu 269.094 189.971 -197.138 1
Cu 269.094 191.053 -197.138 1
Cu 269.094 192.087 -197.138 1
Cu 268.709 193.068 -197.138 1
Cu 267.744 193.994 -197.138 1
Cu 266.721 194.859 -197.138 1
Cu 265.643 195.661 -197.138 1
Cu 264.514 196.396 -197.138 1
Cu 263.34 197.062 -197.138 1
Cu 262.124 197.656 -197.138 1
Cu 260.872 198.176 -197.138 1
Cu 259.589 198.619 -197.138 1
Cu 258.278 198.984 -197.138 1
Cu 256.947 199.269 -197.138 1
Cu 255.599 199.474 -197.138 1
Cu 254.241 199.597 -197.138 1
Cu 252.878 199.638 -197.138 1
Cu 251.514 199.597 -197.138 1
Cu 250.156 199.474 -197.138 1
Cu 248.808 199.269 -197.138 1
Cu 247.477 198.984 -197.138 1
Cu 246.166 198.619 -197.138 1
Cu 244.883 198.176 -197.138 1
Cu 243.631 197.656 -197.138 1
Cu 242.415 197.062 -197.138 1
Cu 241.241 196.396 -197.138 1
Cu 240.112 195.661 -197.138 1
Cu 239.034 194.859 -197.138 1
Cu 238.011 193.994 -197.138 1
Cu 237.046 193.068 -197.138 1
Cu 236.661 192.087 -197.138 1
Cu 236.661 191.053 -197.138 1
Cu 236.661 189.971 -197.138 1
Cu 236.661 188.845 -197.138 1
Cu 236.661 187.679 -197.138 1
Cu 236.661 186.478 -197.138 1
Cu 236.661 185.247 -197.138 1
Cu 236.661 183.991 -197.138 1
Cu 236.661 182.714 -197.138 1
Cu 236.661 181.422 -197.138 1
Cu 236.661 180.119 -197.138 1
Cu 236.661 178.811 -197.138 1
Cu 236.661 177.504 -197.138 1
Cu 236.661 176.201 -197.138 1
Cu 236.661 174.909 -197.138 1
Cu 236.661 173.632 -197.138 1
Cu 236.661 172.376 -197.138 1
Cu 236.661 171.144 -197.138 1
Cu 236.661 169.944 -197.138 1
Cu 236.661 168.778 -197.138 1
Cu 236.661 167.652 -197.138 1
Cu 236.661 166.57 -197.138 1
Cu 236.661 165.536 -197.138 1
Cu 237.046 164.554 -197.138 1
Cu 238.011 163.629 -197.138 1
Cu 239.034 162.764 -197.138 1
Cu 240.112 161.962 -197.138 1
Cu 241.241 161.227 -197.138 1
Cu 242.415 160.561 -197.138 1
Cu 243.631 159.967 -197.138 1
Cu 244.883 159.447 -197.138 1
Cu 246.166 159.004 -197.138 1
Cu 247.477 158.639 -197.138 1
Cu 248.808 158.353 -197.138 1
Cu 250.156 158.149 -197.138 1
Cu 251.514 158.026 -197.138 1
Cu 252.878 157.984 -197.138 1
Cu 254.241 158.026 -197.138 1
Cu 255.599 158.149 -197.138 1
Cu 256.947 158.353 -197.138 1
Cu 258.278 158.639 -197.138 1
Cu 259.589 159.004 -197.138 1
Cu 260.872 159.447 -197.138 1
Cu 262.124 159.967 -197.138 1
Cu 263.34 160.561 -197.138 1
Cu 264.514 161.227 -197.138 1
Cu 265.643 161.962 -197.138 1
Cu 266.721 162.764 -197.138 1
Cu 267.744 163.629 -197.138 1
Cu 268.709 164.554 -197.138 1
Cu 269.094 165.536 -197.138 1
Cu 269.094 166.57 -197.138 1
Cu 269.094 167.652 -197.138 1
Cu 269.094 168.778 -197.138 1
Cu 269.094 169.944 -197.138 1
Cu 269.094 171.144 -197.138 1
Cu 269.094 172.376 -197.138 1
Cu 269.094 173.632 -197.138 1
Cu 269.094 174.909 -197.138 1
Cu 269.094 176.201 -197.138 1
Cu 269.094 177.504 -197.138 1
Cu 269.094 178.811 -197.138 1
Cu 269.343 178.811 -201.987 1
Cu 269.343 180.139 -201.987 1
Cu 269.343 181.462 -201.987 1
Cu 269.343 182.774 -201.987 1
Cu 269.343 184.07 -201.987 1
Cu 269.343 185.346 -201.987 1
Cu 269.343 186.596 -201.987 1
Cu 269.343 187.815 -201.987 1
Cu 269.343 188.999 -201.987 1
Cu 269.343 190.142 -201.987 1
Cu 269.343 191.241 -201.987 1
Cu 269.343 192.291 -201.987 1
Cu 268.952 193.287 -201.987 1
Cu 267.972 194.227 -201.987 1
Cu 266.933 195.105 -201.987 1
Cu 265.839 195.919 -201.987 1
Cu 264.693 196.666 -201.987 1
Cu 263.5 197.342 -201.987 1
Cu 262.266 197.945 -201.987 1
Cu 260.995 198.473 -201.987 1
Cu 259.692 198.923 -201.987 1
Cu 258.361 199.294 -201.987 1
Cu 257.009 199.583 -201.987 1
Cu 255.641 199.791 -201.987 1
Cu 254.262 199.916 -201.987 1
Cu 252.878 199.958 -201.987 1
Cu 251.493 199.916 -201.987 1
Cu 250.114 199.791 -201.987 1
Cu 248.746 199.583 -201.987 1
Cu 247.394 199.294 -201.987 1
Cu 246.063 198.923 -201.987 1
Cu 244.76 198.473 -201.987 1
Cu 243.489 197.945 -201.987 1
Cu 242.255 197.342 -201.987 1
Cu 241.062 196.666 -201.987 1
Cu 239.916 195.919 -201.987 1
Cu 238.822 195.105 -201.987 1
Cu 237.783 194.227 -201.987 1
Cu 236.803 193.287 -201.987 1
Cu 236.412 192.291 -201.987 1
Cu 236.412 191.241 -201.987 1
Cu 236.412 190.142 -201.987 1
Cu 236.412 188.999 -201.987 1
Cu 236.412 187.815 -201.987 1
Cu 236.412 186.596 -201.987 1
Cu 236.412 185.346 -201.987 1
Cu 236.412 184.07 -201.987 1
Cu 236.412 182.774 -201.987 1
Cu 236.412 181.462 -201.987 1
Cu 236.412 180.139 -201.987 1
Cu 236.412 178.811 -201.987 1
Cu 236.412 177.484 -201.987 1
Cu 236.412 176.161 -201.987 1
Cu 236.412 174.849 -201.987 1
Cu 236.412 173.552 -201.987 1
Cu 236.412 172.277 -201.987 1
Cu 236.412 171.027 -201.987 1
Cu 236.412 169.808 -201.987 1
Cu 236.412 168.624 -201.987 1
Cu 236.412 167.481 -201.987 1
Cu 236.412 166.382 -201.987 1
Cu 236.412 165.332 -201.987 1
Cu 236.803 164.336 -201.987 1
Cu 237.783 163.396 -201.987 1
Cu 238.822 162.518 -201.987 1
Cu 239.916 161.704 -201.987 1
Cu 241.062 160.957 -201.987 1
Cu 242.255 160.281 -201.987 1
Cu 243.489 159.677 -201.987 1
Cu 244.76 159.15 -201.987 1
Cu 246.063 158.7 -201.987 1
Cu 247.394 158.329 -201.987 1
Cu 248.746 158.039 -201.987 1
Cu 250.114 157.832 -201.987 1
Cu 251.493 157.707 -201.987 1
Cu 252.878 157.665 -201.987 1
Cu 254.262 157.707 -201.987 1
Cu 255.641 157.832 -201.987 1
Cu 257.009 158.039 -201.987 1
Cu 258.361 158.329 -201.987 1
Cu 259.692 158.7 -201.987 1
Cu 260.995 159.15 -201.987 1
Cu 262.266 159.677 -201.987 1
Cu 263.5 160.281 -201.987 1
Cu 264.693 160.957 -201.987 1
Cu 265.839 161.704 -201.987 1
Cu 266.933 162.518 -201.987 1
Cu 267.972 163.396 -201.987 1
Cu 268.952 164.336 -201.987 1
Cu 269.343 165.332 -201.987 1
Cu 269.343 166.382 -201.987 1
Cu 269.343 167.481 -201.987 1
Cu 269.343 168.624 -201.987 1
Cu 269.343 169.808 -201.987 1
Cu 269.343 171.027 -201.987 1
Cu 269.343 172.277 -201.987 1
Cu 269.343 173.552 -201.987 1
Cu 269.343 174.849 -201.987 1
Cu 269.343 176.161 -201.987 1
Cu 269.343 177.484 -201.987 1
Cu 269.343 178.811 -201.987 1
Cu 269.601 178.811 -206.864 1
Cu 269.601 180.16 -206.864 1
Cu 269.601 181.503 -206.864 1
Cu 269.601 182.836 -206.864 1
Cu 269.601 184.153 -206.864 1
Cu 269.601 185.448 -206.864 1
Cu 269.601 186.718 -206.864 1
Cu 269.601 187.956 -206.864 1
Cu 269.601 189.158 -206.864 1
Cu 269.601 190.32 -206.864 1
Cu 269.601 191.436 -206.864 1
Cu 269.601 192.502 -206.864 1
Cu 269.203 193.514 -206.864 1
Cu 268.209 194.468 -206.864 1
Cu 267.153 195.36 -206.864 1
Cu 266.042 196.187 -206.864 1
Cu 264.878 196.946 -206.864 1
Cu 263.667 197.632 -206.864 1
Cu 262.413 198.245 -206.864 1
Cu 261.122 198.781 -206.864 1
Cu 259.798 199.238 -206.864 1
Cu 258.447 199.614 -206.864 1
Cu 257.074 199.909 -206.864 1
Cu 255.684 200.12 -206.864 1
Cu 254.284 200.247 -206.864 1
Cu 252.878 200.289 -206.864 1
Cu 251.471 200.247 -206.864 1
Cu 250.071 200.12 -206.864 1
Cu 248.681 199.909 -206.864 1
Cu 247.308 199.614 -206.864 1
Cu 245.957 199.238 -206.864 1
Cu 244.633 198.781 -206.864 1
Cu 243.342 198.245 -206.864 1
Cu 242.088 197.632 -206.864 1
Cu 240.877 196.946 -206.864 1
Cu 239.713 196.187 -206.864 1
Cu 238.602 195.36 -206.864 1
Cu 237.546 194.468 -206.864 1
Cu 236.552 193.514 -206.864 1
Cu 236.154 192.502 -206.864 1
Cu 236.154 191.436 -206.864 1
Cu 236.154 190.32 -206.864 1
Cu 236.154 189.158 -206.864 1
Cu 236.154 187.956 -206.864 1
Cu 236.154 186.718 -206.864 1
Cu 236.154 185.448 -206.864 1
Cu 236.154 184.153 -206.864 1
Cu 236.154 182.836 -206.864 1
Cu 236.154 181.503 -206.864 1
Cu 236.154 180.16 -206.864 1
Cu 236.154 178.811 -206.864 1
Cu 236.154 177.463 -206.864 1
Cu 236.154 176.12 -206.864 1
Cu 236.154 174.787 -206.864 1
Cu 236.154 173.47 -206.864 1
Cu 236.154 172.174 -206.864 1
Cu 236.154 170.905 -206.864 1
Cu 236.154 169.667 -206.864 1
Cu 236.154 168.464 -206.864 1
Cu 236.154 167.303 -206.864 1
Cu 236.154 166.187 -206.864 1
Cu 236.154 165.121 -206.864 1
Cu 236.552 164.109 -206.864 1
Cu 237.546 163.155 -206.864 1
Cu 238.602 162.263 -206.864 1
Cu 239.713 161.436 -206.864 1
Cu 240.877 160.677 -206.864 1
Cu 242.088 159.99 -206.864 1
Cu 243.342 159.378 -206.864 1
Cu 244.633 158.842 -206.864 1
Cu 245.957 158.385 -206.864 1
Cu 247.308 158.008 -206.864 1
Cu 248.681 157.714 -206.864 1
Cu 250.071 157.503 -206.864 1
Cu 251.471 157.376 -206.864 1
Cu 252.878 157.334 -206.864 1
Cu 254.284 157.376 -206.864 1
Cu 255.684 157.503 -206.864 1
Cu 257.074 157.714 -206.864 1
Cu 258.447 158.008 -206.864 1
Cu 259.798 158.385 -206.864 1
Cu 261.122 158.842 -206.864 1
Cu 262.413 159.378 -206.864 1
Cu 263.667 159.99 -206.864 1
Cu 264.878 160.677 -206.864 1
Cu 266.042 161.436 -206.864 1
Cu 267.153 162.263 -206.864 1
Cu 268.209 163.155 -206.864 1
Cu 269.203 164.109 -206.864 1
Cu 269.601 165.121 -206.864 1
Cu 269.601 166.187 -206.864 1
Cu 269.601 167.303 -206.864 1
Cu 269.601 168.464 -206.864 1
Cu 269.601 169.667 -206.864 1
Cu 269.601 170.905 -206.864 1
Cu 269.601 172.174 -206.864 1
Cu 269.601 173.47 -206.864 1
Cu 269.601 174.787 -206.864 1
Cu 269.601 176.12 -206.864 1
Cu 269.601 177.463 -206.864 1
Cu 269.601 178.811 -206.864 1
Cu 269.868 178.811 -211.766 1
Cu 269.868 180.182 -211.766 1
Cu 269.868 181.546 -211.766 1
Cu 269.868 182.9 -211.766 1
Cu 269.868 184.238 -211.766 1
Cu 269.868 185.554 -211.766 1
Cu 269.868 186.844 -211.766 1
Cu 269.868 188.102 -211.766 1
Cu 269.868 189.324 -211.766 1
Cu 269.868 190.504 -211.766 1
Cu 269.868 191.637 -211.766 1
Cu 269.868 192.721 -211.766 1
Cu 269.464 193.749 -211.766 1
Cu 268.454 194.718 -211.766 1
Cu 267.381 195.625 -211.766 1
Cu 266.252 196.465 -211.766 1
Cu 265.07 197.235 -211.766 1
Cu 263.839 197.933 -211.766 1
Cu 262.566 198.555 -211.766 1
Cu 261.254 199.1 -211.766 1
Cu 259.909 199.564 -211.766 1
Cu 258.536 199.947 -211.766 1
Cu 257.141 200.246 -211.766 1
Cu 255.729 200.46 -211.766 1
Cu 254.306 200.589 -211.766 1
Cu 252.878 200.632 -211.766 1
Cu 251.449 200.589 -211.766 1
Cu 250.026 200.46 -211.766 1
Cu 248.614 200.246 -211.766 1
Cu 247.219 199.947 -211.766 1
Cu 245.846 199.564 -211.766 1
Cu 244.501 199.1 -211.766 1
Cu 243.189 198.555 -211.766 1
Cu 241.916 197.933 -211.766 1
Cu 240.685 197.235 -211.766 1
Cu 239.503 196.465 -211.766 1
Cu 238.374 195.625 -211.766 1
Cu 237.301 194.718 -211.766 1
Cu 236.291 193.749 -211.766 1
Cu 235.887 192.721 -211.766 1
Cu 235.887 191.637 -211.766 1
Cu 235.887 190.504 -211.766 1
Cu 235.887 189.324 -211.766 1
Cu 235.887 188.102 -211.766 1
Cu 235.887 186.844 -211.766 1
Cu 235.887 185.554 -211.766 1
Cu 235.887 184.238 -211.766 1
Cu 235.887 182.9 -211.766 1
Cu 235.887 181.546 -211.766 1
Cu 235.887 180.182 -211.766 1
Cu 235.887 178.811 -211.766 1
Cu 235.887 177.441 -211.766 1
Cu 235.887 176.077 -211.766 1
Cu 235.887 174.723 -211.766 1
Cu 235.887 173.385 -211.766 1
Cu 235.887 172.068 -211.766 1
Cu 235.887 170.779 -211.766 1
Cu 235.887 169.521 -211.766 1
Cu 235.887 168.299 -211.766 1
Cu 235.887 167.119 -211.766 1
Cu 235.887 165.985 -211.766 1
Cu 235.887 164.902 -211.766 1
Cu 236.291 163.874 -211.766 1
Cu 237.301 162.905 -211.766 1
Cu 238.374 161.998 -211.766 1
Cu 239.503 161.158 -211.766 1
Cu 240.685 160.387 -211.766 1
Cu 241.916 159.69 -211.766 1
Cu 243.189 159.067 -211.766 1
Cu 244.501 158.523 -211.766 1
Cu 245.846 158.059 -211.766 1
Cu 247.219 157.676 -211.766 1
Cu 248.614 157.377 -211.766 1
Cu 250.026 157.163 -211.766 1
Cu 251.449 157.034 -211.766 1
Cu 252.878 156.991 -211.766 1
Cu 254.306 157.034 -211.766 1
Cu 255.729 157.163 -211.766 1
Cu 257.141 157.377 -211.766 1
Cu 258.536 157.676 -211.766 1
Cu 259.909 158.059 -211.766 1
Cu 261.254 158.523 -211.766 1
Cu 262.566 159.067 -211.766 1
Cu 263.839 159.69 -211.766 1
Cu 265.07 160.387 -211.766 1
Cu 266.252 161.158 -211.766 1
Cu 267.381 161.998 -211.766 1
Cu 268.454 162.905 -211.766 1
Cu 269.464 163.874 -211.766 1
Cu 269.868 164.902 -211.766 1
Cu 269.868 165.985 -211.766 1
Cu 269.868 167.119 -211.766 1
Cu 269.868 168.299 -211.766 1
Cu 269.868 169.521 -211.766 1
Cu 269.868 170.779 -211.766 1
Cu 269.868 172.068 -211.766 1
Cu 269.868 173.385 -211.766 1
Cu 269.868 174.723 -211.766 1
Cu 269.868 176.077 -211.766 1
Cu 269.868 177.441 -211.766 1
Cu 269.868 178.811 -211.766 1
Cu 270.145 178.811 -216.695 1
Cu 270.145 180.204 -216.695 1
Cu 270.145 181.591 -216.695 1
Cu 270.145 182.967 -216.695 1
Cu 270.145 184.326 -216.695 1
Cu 270.145 185.664 -216.695 1
Cu 270.145 186.975 -216.695 1
Cu 270.145 188.254 -216.695 1
Cu 270.145 189.495 -216.695 1
Cu 270.145 190.694 -216.695 1
Cu 270.145 191.846 -216.695 1
Cu 270.145 192.947 -216.695 1
Cu 269.734 193.992 -216.695 1
Cu 268.707 194.977 -216.695 1
Cu 267.618 195.898 -216.695 1
Cu 266.47 196.752 -216.695 1
Cu 265.268 197.535 -216.695 1
Cu 264.018 198.245 -216.695 1
Cu 262.723 198.877 -216.695 1
Cu 261.39 199.43 -216.695 1
Cu 260.023 199.902 -216.695 1
Cu 258.628 200.291 -216.695 1
Cu 257.211 200.595 -216.695 1
Cu 255.776 200.813 -216.695 1
Cu 254.329 200.944 -216.695 1
Cu 252.878 200.988 -216.695 1
Cu 251.426 200.944 -216.695 1
Cu 249.979 200.813 -216.695 1
Cu 248.544 200.595 -216.695 1
Cu 247.127 200.291 -216.695 1
Cu 245.732 199.902 -216.695 1
Cu 244.365 199.43 -216.695 1
Cu 243.032 198.877 -216.695 1
Cu 241.737 198.245 -216.695 1
Cu 240.487 197.535 -216.695 1
Cu 239.285 196.752 -216.695 1
Cu 238.137 195.898 -216.695 1
Cu 237.048 194.977 -216.695 1
Cu 236.021 193.992 -216.695 1
Cu 235.61 192.947 -216.695 1
Cu 235.61 191.846 -216.695 1
Cu 235.61 190.694 -216.695 1
Cu 235.61 189.495 -216.695 1
Cu 235.61 188.254 -216.695 1
Cu 235.61 186.975 -216.695 1
Cu 235.61 185.664 -216.695 1
Cu 235.61 184.326 -216.695 1
Cu 235.61 182.967 -216.695 1
Cu 235.61 181.591 -216.695 1
Cu 235.61 180.204 -216.695 1
Cu 235.61 178.811 -216.695 1
Cu 235.61 177.419 -216.695 1
Cu 235.61 176.032 -216.695 1
Cu 235.61 174.656 -216.695 1
Cu 235.61 173.296 -216.695 1
Cu 235.61 171.959 -216.695 1
Cu 235.61 170.648 -216.695 1
Cu 235.61 169.369 -216.695 1
Cu 235.61 168.128 -216.695 1
Cu 235.61 166.929 -216.695 1
Cu 235.61 165.777 -216.695 1
Cu 235.61 164.676 -216.695 1
Cu 236.021 163.631 -216.695 1
Cu 237.048 162.646 -216.695 1
Cu 238.137 161.724 -216.695 1
Cu 239.285 160.87 -216.695 1
Cu 240.487 160.087 -216.695 1
Cu 241.737 159.378 -216.695 1
Cu 243.032 158.746 -216.695 1
Cu 244.365 158.192 -216.695 1
Cu 245.732 157.721 -216.695 1
Cu 247.127 157.332 -216.695 1
Cu 248.544 157.028 -216.695 1
Cu 249.979 156.81 -216.695 1
Cu 251.426 156.679 -216.695 1
Cu 252.878 156.635 -216.695 1
Cu 254.329 156.679 -216.695 1
Cu 255.776 156.81 -216.695 1
Cu 257.211 157.028 -216.695 1
Cu 258.628 157.332 -216.695 1
Cu 260.023 157.721 -216.695 1
Cu 261.39 158.192 -216.695 1
Cu 262.723 158.746 -216.695 1
Cu 264.018 159.378 -216.695 1
Cu 265.268 160.087 -216.695 1
Cu 266.47 160.87 -216.695 1
Cu 267.618 161.724 -216.695 1
Cu 268.707 162.646 -216.695 1
Cu 269.734 163.631 -216.695 1
Cu 270.145 164.676 -216.695 1
Cu 270.145 165.777 -216.695 1
Cu 270.145 166.929 -216.695 1
Cu 270.145 168.128 -216.695 1
Cu 270.145 169.369 -216.695 1
Cu 270.145 170.648 -216.695 1
Cu 270.145 171.959 -216.695 1
Cu 270.145 173.296 -216.695 1
Cu 270.145 174.656 -216.695 1
Cu 270.145 176.032 -216.695 1
Cu 270.145 177.419 -216.695 1
Cu 270.145 178.811 -216.695 1
Cu 270.432 178.811 -221.651 1
Cu 270.432 180.227 -221.651 1
Cu 270.432 181.637 -221.651 1
Cu 270.432 183.036 -221.651 1
Cu 270.432 184.418 -221.651 1
Cu 270.432 185.778 -221.651 1
Cu 270.432 187.111 -221.651 1
Cu 270.432 188.41 -221.651 1
Cu 270.432 189.672 -221.651 1
Cu 270.432 190.891 -221.651 1
Cu 270.432 192.063 -221.651 1
Cu 270.432 193.182 -221.651 1
Cu 270.014 194.244 -221.651 1
Cu 268.97 195.245 -221.651 1
Cu 267.862 196.182 -221.651 1
Cu 266.695 197.05 -221.651 1
Cu 265.474 197.846 -221.651 1
Cu 264.203 198.567 -221.651 1
Cu 262.887 199.21 -221.651 1
Cu 261.531 199.773 -221.651 1
Cu 260.142 200.252 -221.651 1
Cu 258.724 200.647 -221.651 1
Cu 257.283 200.956 -221.651 1
Cu 255.824 201.178 -221.651 1
Cu 254.354 201.311 -221.651 1
Cu 252.878 201.356 -221.651 1
Cu 251.401 201.311 -221.651 1
Cu 249.931 201.178 -221.651 1
Cu 248.473 200.956 -221.651 1
Cu 247.031 200.647 -221.651 1
Cu 245.613 200.252 -221.651 1
Cu 244.224 199.773 -221.651 1
Cu 242.868 199.21 -221.651 1
Cu 241.552 198.567 -221.651 1
Cu 240.281 197.846 -221.651 1
Cu 239.06 197.05 -221.651 1
Cu 237.893 196.182 -221.651 1
Cu 236.785 195.245 -221.651 1
Cu 235.741 194.244 -221.651 1
Cu 235.323 193.182 -221.651 1
Cu 235.323 192.063 -221.651 1
Cu 235.323 190.891 -221.651 1
Cu 235.323 189.672 -221.651 1
Cu 235.323 188.41 -221.651 1
Cu 235.323 187.111 -221.651 1
Cu 235.323 185.778 -221.651 1
Cu 235.323 184.418 -221.651 1
Cu 235.323 183.036 -221.651 1
Cu 235.323 181.637 -221.651 1
Cu 235.323 180.227 -221.651 1
Cu 235.323 178.811 -221.651 1
Cu 235.323 177.396 -221.651 1
Cu 235.323 175.986 -221.651 1
Cu 235.323 174.587 -221.651 1
Cu 235.323 173.205 -221.651 1
Cu 235.323 171.845 -221.651 1
Cu 235.323 170.512 -221.651 1
Cu 235.323 169.212 -221.651 1
Cu 235.323 167.951 -221.651 1
Cu 235.323 166.732 -221.651 1
Cu 235.323 165.56 -221.651 1
Cu 235.323 164.441 -221.651 1
Cu 235.741 163.379 -221.651 1
Cu 236.785 162.377 -221.651 1
Cu 237.893 161.441 -221.651 1
Cu 239.06 160.573 -221.651 1
Cu 240.281 159.777 -221.651 1
Cu 241.552 159.056 -221.651 1
Cu 242.868 158.413 -221.651 1
Cu 244.224 157.85 -221.651 1
Cu 245.613 157.37 -221.651 1
Cu 247.031 156.975 -221.651 1
Cu 248.473 156.666 -221.651 1
Cu 249.931 156.445 -221.651 1
Cu 251.401 156.312 -221.651 1
Cu 252.878 156.267 -221.651 1
Cu 254.354 156.312 -221.651 1
Cu 255.824 156.445 -221.651 1
Cu 257.283 156.666 -221.651 1
Cu 258.724 156.975 -221.651 1
Cu 260.142 157.37 -221.651 1
Cu 261.531 157.85 -221.651 1
Cu 262.887 158.413 -221.651 1
Cu 264.203 159.056 -221.651 1
Cu 265.474 159.777 -221.651 1
Cu 266.695 160.573 -221.651 1
Cu 267.862 161.441 -221.651 1
Cu 268.97 162.377 -221.651 1
Cu 270.014 163.379 -221.651 1
Cu 270.432 164.441 -221.651 1
Cu 270.432 165.56 -221.651 1
Cu 270.432 166.732 -221.651 1
Cu 270.432 167.951 -221.651 1
Cu 270.432 169.212 -221.651 1
Cu 270.432 170.512 -221.651 1
Cu 270.432 171.845 -221.651 1
Cu 270.432 173.205 -221.651 1
Cu 270.432 174.587 -221.651 1
Cu 270.432 175.986 -221.651 1
Cu 270.432 177.396 -221.651 1
Cu 270.432 178.811 -221.651 1
Cu 270.728 178.811 -226.631 1
Cu 270.728 180.251 -226.631 1
Cu 270.728 181.685 -226.631 1
Cu 270.728 183.107 -226.631 1
Cu 270.728 184.513 -226.631 1
Cu 270.728 185.896 -226.631 1
Cu 270.728 187.251 -226.631 1
Cu 270.728 188.573 -226.631 1
Cu 270.728 189.856 -226.631 1
Cu 270.728 191.095 -226.631 1
Cu 270.728 192.287 -226.631 1
Cu 270.728 193.425 -226.631 1
Cu 270.304 194.505 -226.631 1
Cu 269.242 195.523 -226.631 1
Cu 268.115 196.476 -226.631 1
Cu 266.929 197.358 -226.631 1
Cu 265.687 198.168 -226.631 1
Cu 264.394 198.901 -226.631 1
Cu 263.056 199.555 -226.631 1
Cu 261.678 200.127 -226.631 1
Cu 260.265 200.615 -226.631 1
Cu 258.823 201.017 -226.631 1
Cu 257.357 201.331 -226.631 1
Cu 255.874 201.556 -226.631 1
Cu 254.379 201.692 -226.631 1
Cu 252.878 201.737 -226.631 1
Cu 251.376 201.692 -226.631 1
Cu 249.881 201.556 -226.631 1
Cu 248.398 201.331 -226.631 1
Cu 246.932 201.017 -226.631 1
Cu 245.49 200.615 -226.631 1
Cu 244.077 200.127 -226.631 1
Cu 242.699 199.555 -226.631 1
Cu 241.361 198.901 -226.631 1
Cu 240.068 198.168 -226.631 1
Cu 238.826 197.358 -226.631 1
Cu 237.64 196.476 -226.631 1
Cu 236.513 195.523 -226.631 1
Cu 235.451 194.505 -226.631 1
Cu 235.027 193.425 -226.631 1
Cu 235.027 192.287 -226.631 1
Cu 235.027 191.095 -226.631 1
Cu 235.027 189.856 -226.631 1
Cu 235.027 188.573 -226.631 1
Cu 235.027 187.251 -226.631 1
Cu 235.027 185.896 -226.631 1
Cu 235.027 184.513 -226.631 1
Cu 235.027 183.107 -226.631 1
Cu 235.027 181.685 -226.631 1
Cu 235.027 180.251 -226.631 1
Cu 235.027 178.811 -226.631 1
Cu 235.027 177.372 -226.631 1
Cu 235.027 175.938 -226.631 1
Cu 235.027 174.516 -226.631 1
Cu 235.027 173.11 -226.631 1
Cu 235.027 171.727 -226.631 1
Cu 235.027 170.372 -226.631 1
Cu 235.027 169.05 -226.631 1
Cu 235.027 167.767 -226.631 1
Cu 235.027 166.527 -226.631 1
Cu 235.027 165.336 -226.631 1
Cu 235.027 164.198 -226.631 1
Cu 235.451 163.118 -226.631 1
Cu 236.513 162.099 -226.631 1
Cu 237.64 161.147 -226.631 1
Cu 238.826 160.264 -226.631 1
Cu 240.068 159.455 -226.631 1
Cu 241.361 158.722 -226.631 1
Cu 242.699 158.068 -226.631 1
Cu 244.077 157.496 -226.631 1
Cu 245.49 157.008 -226.631 1
Cu 246.932 156.606 -226.631 1
Cu 248.398 156.292 -226.631 1
Cu 249.881 156.067 -226.631 1
Cu 251.376 155.931 -226.631 1
Cu 252.878 155.886 -226.631 1
Cu 254.379 155.931 -226.631 1
Cu 255.874 156.067 -226.631 1
Cu 257.357 156.292 -226.631 1
Cu 258.823 156.606 -226.631 1
Cu 260.265 157.008 -226.631 1
Cu 261.678 157.496 -226.631 1
Cu 263.056 158.068 -226.631 1
Cu 264.394 158.722 -226.631 1
Cu 265.687 159.455 -226.631 1
Cu 266.929 160.264 -226.631 1
Cu 268.115 161.147 -226.631 1
Cu 269.242 162.099 -226.631 1
Cu 270.304 163.118 -226.631 1
Cu 270.728 164.198 -226.631 1
Cu 270.728 165.336 -226.631 1
Cu 270.728 166.527 -226.631 1
Cu 270.728 167.767 -226.631 1
Cu 270.728 169.05 -226.631 1
Cu 270.728 170.372 -226.631 1
Cu 270.728 171.727 -226.631 1
Cu 270.728 173.11 -226.631 1
Cu 270.728 174.516 -226.631 1
Cu 270.728 175.938 -226.631 1
Cu 270.728 177.372 -226.631 1
Cu 270.728 178.811 -226.631 1
Cu 271.035 178.811 -231.638 1
Cu 271.035 180.276 -231.638 1
Cu 271.035 181.734 -231.638 1
Cu 271.035 183.181 -231.638 1
Cu 271.035 184.611 -231.638 1
Cu 271.035 186.018 -231.638 1
Cu 271.035 187.396 -231.638 1
Cu 271.035 188.741 -231.638 1
Cu 271.035 190.046 -231.638 1
Cu 271.035 191.307 -231.638 1
Cu 271.035 192.519 -231.638 1
Cu 271.035 193.676 -231.638 1
Cu 270.604 194.775 -231.638 1
Cu 269.524 195.811 -231.638 1
Cu 268.378 196.78 -231.638 1
Cu 267.171 197.678 -231.638 1
Cu 265.907 198.501 -231.638 1
Cu 264.592 199.247 -231.638 1
Cu 263.231 199.912 -231.638 1
Cu 261.829 200.494 -231.638 1
Cu 260.392 200.99 -231.638 1
Cu 258.925 201.399 -231.638 1
Cu 257.434 201.718 -231.638 1
Cu 255.925 201.947 -231.638 1
Cu 254.404 202.085 -231.638 1
Cu 252.878 202.131 -231.638 1
Cu 251.351 202.085 -231.638 1
Cu 249.83 201.947 -231.638 1
Cu 248.321 201.718 -231.638 1
Cu 246.83 201.399 -231.638 1
Cu 245.363 200.99 -231.638 1
Cu 243.926 200.494 -231.638 1
Cu 242.524 199.912 -231.638 1
Cu 241.163 199.247 -231.638 1
Cu 239.848 198.501 -231.638 1
Cu 238.584 197.678 -231.638 1
Cu 237.377 196.78 -231.638 1
Cu 236.231 195.811 -231.638 1
Cu 235.151 194.775 -231.638 1
Cu 234.72 193.676 -231.638 1
Cu 234.72 192.519 -231.638 1
Cu 234.72 191.307 -231.638 1
Cu 234.72 190.046 -231.638 1
Cu 234.72 188.741 -231.638 1
Cu 234.72 187.396 -231.638 1
Cu 234.72 186.018 -231.638 1
Cu 234.72 184.611 -231.638 1
Cu 234.72 183.181 -231.638 1
Cu 234.72 181.734 -231.638 1
Cu 234.72 180.276 -231.638 1
Cu 234.72 178.811 -231.638 1
Cu 234.72 177.347 -231.638 1
Cu 234.72 175.889 -231.638 1
Cu 234.72 174.442 -231.638 1
Cu 234.72 173.012 -231.638 1
Cu 234.72 171.605 -231.638 1
Cu 234.72 170.227 -231.638 1
Cu 234.72 168.882 -231.638 1
Cu 234.72 167.577 -231.638 1
Cu 234.72 166.316 -231.638 1
Cu 234.72 165.104 -231.638 1
Cu 234.72 163.947 -231.638 1
Cu 235.151 162.848 -231.638 1
Cu 236.231 161.812 -231.638 1
Cu 237.377 160.843 -231.638 1
Cu 238.584 159.945 -231.638 1
Cu 239.848 159.122 -231.638 1
Cu 241.163 158.376 -231.638 1
Cu 242.524 157.711 -231.638 1
Cu 243.926 157.129 -231.638 1
Cu 245.363 156.633 -231.638 1
Cu 246.83 156.224 -231.638 1
Cu 248.321 155.905 -231.638 1
Cu 249.83 155.675 -231.638 1
Cu 251.351 155.538 -231.638 1
Cu 252.878 155.491 -231.638 1
Cu 254.404 155.538 -231.638 1
Cu 255.925 155.675 -231.638 1
Cu 257.434 155.905 -231.638 1
Cu 258.925 156.224 -231.638 1
Cu 260.392 156.633 -231.638 1
Cu 261.829 157.129 -231.638 1
Cu 263.231 157.711 -231.638 1
Cu 264.592 158.376 -231.638 1
Cu 265.907 159.122 -231.638 1
Cu 267.171 159.945 -231.638 1
Cu 268.378 160.843 -231.638 1
Cu 269.524 161.812 -231.638 1
Cu 270.604 162.848 -231.638 1
Cu 271.035 163.947 -231.638 1
Cu 271.035 165.104 -231.638 1
Cu 271.035 166.316 -231.638 1
Cu 271.035 167.577 -231.638 1
Cu 271.035 168.882 -231.638 1
Cu 271.035 170.227 -231.638 1
Cu 271.035 171.605 -231.638 1
Cu 271.035 173.012 -231.638 1
Cu 271.035 174.442 -231.638 1
Cu 271.035 175.889 -231.638 1
Cu 271.035 177.347 -231.638 1
Cu 271.035 178.811 -231.638 1
Cu 271.353 178.811 -236.669 1
Cu 271.353 180.301 -236.669 1
Cu 271.353 181.785 -236.669 1
Cu 271.353 183.258 -236.669 1
Cu 271.353 184.712 -236.669 1
Cu 271.353 186.144 -236.669 1
Cu 271.353 187.546 -236.669 1
Cu 271.353 188.914 -236.669 1
Cu 271.353 190.243 -236.669 1
Cu 271.353 191.526 -236.669 1
Cu 271.353 192.759 -236.669 1
Cu 271.353 193.936 -236.669 1
Cu 270.914 195.055 -236.669 1
Cu 269.815 196.109 -236.669 1
Cu 268.649 197.094 -236.669 1
Cu 267.421 198.008 -236.669 1
Cu 266.135 198.846 -236.669 1
Cu 264.797 199.605 -236.669 1
Cu 263.412 200.281 -236.669 1
Cu 261.986 200.873 -236.669 1
Cu 260.523 201.378 -236.669 1
Cu 259.031 201.794 -236.669 1
Cu 257.514 202.119 -236.669 1
Cu 255.979 202.353 -236.669 1
Cu 254.431 202.493 -236.669 1
Cu 252.878 202.54 -236.669 1
Cu 251.324 202.493 -236.669 1
Cu 249.776 202.353 -236.669 1
Cu 248.241 202.119 -236.669 1
Cu 246.724 201.794 -236.669 1
Cu 245.232 201.378 -236.669 1
Cu 243.769 200.873 -236.669 1
Cu 242.343 200.281 -236.669 1
Cu 240.958 199.605 -236.669 1
Cu 239.62 198.846 -236.669 1
Cu 238.334 198.008 -236.669 1
Cu 237.106 197.094 -236.669 1
Cu 235.94 196.109 -236.669 1
Cu 234.841 195.055 -236.669 1
Cu 234.402 193.936 -236.669 1
Cu 234.402 192.759 -236.669 1
Cu 234.402 191.526 -236.669 1
Cu 234.402 190.243 -236.669 1
Cu 234.402 188.914 -236.669 1
Cu 234.402 187.546 -236.669 1
Cu 234.402 186.144 -236.669 1
Cu 234.402 184.712 -236.669 1
Cu 234.402 183.258 -236.669 1
Cu 234.402 181.785 -236.669 1
Cu 234.402 180.301 -236.669 1
Cu 234.402 178.811 -236.669 1
Cu 234.402 177.321 -236.669 1
Cu 234.402 175.837 -236.669 1
Cu 234.402 174.365 -236.669 1
Cu 234.402 172.91 -236.669 1
Cu 234.402 171.479 -236.669 1
Cu 234.402 170.076 -236.669 1
Cu 234.402 168.708 -236.669 1
Cu 234.402 167.38 -236.669 1
Cu 234.402 166.097 -236.669 1
Cu 234.402 164.864 -236.669 1
Cu 234.402 163.686 -236.669 1
Cu 234.841 162.568 -236.669 1
Cu 235.94 161.514 -236.669 1
Cu 237.106 160.528 -236.669 1
Cu 238.334 159.615 -236.669 1
Cu 239.62 158.777 -236.669 1
Cu 240.958 158.018 -236.669 1
Cu 242.343 157.341 -236.669 1
Cu 243.769 156.749 -236.669 1
Cu 245.232 156.244 -236.669 1
Cu 246.724 155.829 -236.669 1
Cu 248.241 155.503 -236.669 1
Cu 249.776 155.27 -236.669 1
Cu 251.324 155.13 -236.669 1
Cu 252.878 155.083 -236.669 1
Cu 254.431 155.13 -236.669 1
Cu 255.979 155.27 -236.669 1
Cu 257.514 155.503 -236.669 1
Cu 259.031 155.829 -236.669 1
Cu 260.523 156.244 -236.669 1
Cu 261.986 156.749 -236.669 1
Cu 263.412 157.341 -236.669 1
Cu 264.797 158.018 -236.669 1
Cu 266.135 158.777 -236.669 1
Cu 267.421 159.615 -236.669 1
Cu 268.649 160.528 -236.669 1
Cu 269.815 161.514 -236.669 1
Cu 270.914 162.568 -236.669 1
Cu 271.353 163.686 -236.669 1
Cu 271.353 164.864 -236.669 1
Cu 271.353 166.097 -236.669 1
Cu 271.353 167.38 -236.669 1
Cu 271.353 168.708 -236.669 1
Cu 271.353 170.076 -236.669 1
Cu 271.353 171.479 -236.669 1
Cu 271.353 172.91 -236.669 1
Cu 271.353 174.365 -236.669 1
Cu 271.353 175.837 -236.669 1
Cu 271.353 177.321 -236.669 1
Cu 271.353 178.811 -236.669 1
Cu 271.682 178.811 -241.725 1
Cu 271.682 180.328 -241.725 1
Cu 271.682 181.838 -241.725 1
Cu 271.682 183.337 -241.725 1
Cu 271.682 184.817 -241.725 1
Cu 271.682 186.274 -241.725 1
Cu 271.682 187.702 -241.725 1
Cu 271.682 189.094 -241.725 1
Cu 271.682 190.446 -241.725 1
Cu 271.682 191.752 -241.725 1
Cu 271.682 193.007 -241.725 1
Cu 271.682 194.206 -241.725 1
Cu 271.235 195.344 -241.725 1
Cu 270.117 196.417 -241.725 1
Cu 268.93 197.42 -241.725 1
Cu 267.68 198.35 -241.725 1
Cu 266.371 199.203 -241.725 1
Cu 265.01 199.975 -241.725 1
Cu 263.6 200.664 -241.725 1
Cu 262.148 201.266 -241.725 1
Cu 260.66 201.78 -241.725 1
Cu 259.14 202.204 -241.725 1
Cu 257.596 202.535 -241.725 1
Cu 256.034 202.772 -241.725 1
Cu 254.459 202.915 -241.725 1
Cu 252.878 202.962 -241.725 1
Cu 251.296 202.915 -241.725 1
Cu 249.721 202.772 -241.725 1
Cu 248.159 202.535 -241.725 1
Cu 246.615 202.204 -241.725 1
Cu 245.095 201.78 -241.725 1
Cu 243.607 201.266 -241.725 1
Cu 242.155 200.664 -241.725 1
Cu 240.745 199.975 -241.725 1
Cu 239.384 199.203 -241.725 1
Cu 238.075 198.35 -241.725 1
Cu 236.825 197.42 -241.725 1
Cu 235.638 196.417 -241.725 1
Cu 234.52 195.344 -241.725 1
Cu 234.073 194.206 -241.725 1
Cu 234.073 193.007 -241.725 1
Cu 234.073 191.752 -241.725 1
Cu 234.073 190.446 -241.725 1
Cu 234.073 189.094 -241.725 1
Cu 234.073 187.702 -241.725 1
Cu 234.073 186.274 -241.725 1
Cu 234.073 184.817 -241.725 1
Cu 234.073 183.337 -241.725 1
Cu 234.073 181.838 -241.725 1
Cu 234.073 180.328 -241.725 1
Cu 234.073 178.811 -241.725 1
Cu 234.073 177.295 -241.725 1
Cu 234.073 175.784 -241.725 1
Cu 234.073 174.286 -241.725 1
Cu 234.073 172.805 -241.725 1
Cu 234.073 171.348 -241.725 1
Cu 234.073 169.921 -241.725 1
Cu 234.073 168.528 -241.725 1
Cu 234.073 167.177 -241.725 1
Cu 234.073 165.871 -241.725 1
Cu 234.073 164.616 -241.725 1
Cu 234.073 163.417 -241.725 1
Cu 234.52 162.279 -241.725 1
Cu 235.638 161.206 -241.725 1
Cu 236.825 160.203 -241.725 1
Cu 238.075 159.273 -241.725 1
Cu 239.384 158.42 -241.725 1
Cu 240.745 157.648 -241.725 1
Cu 242.155 156.959 -241.725 1
Cu 243.607 156.356 -241.725 1
Cu 245.095 155.843 -241.725 1
Cu 246.615 155.419 -241.725 1
Cu 248.159 155.088 -241.725 1
Cu 249.721 154.851 -241.725 1
Cu 251.296 154.708 -241.725 1
Cu 252.878 154.661 -241.725 1
Cu 254.459 154.708 -241.725 1
Cu 256.034 154.851 -241.725 1
Cu 257.596 155.088 -241.725 1
Cu 259.14 155.419 -241.725 1
Cu 260.66 155.843 -241.725 1
Cu 262.148 156.356 -241.725 1
Cu 263.6 156.959 -241.725 1
Cu 265.01 157.648 -241.725 1
Cu 266.371 158.42 -241.725 1
Cu 267.68 159.273 -241.725 1
Cu 268.93 160.203 -241.725 1
Cu 270.117 161.206 -241.725 1
Cu 271.235 162.279 -241.725 1
Cu 271.682 163.417 -241.725 1
Cu 271.682 164.616 -241.725 1
Cu 271.682 165.871 -241.725 1
Cu 271.682 167.177 -241.725 1
Cu 271.682 168.528 -241.725 1
Cu 271.682 169.921 -241.725 1
Cu 271.682 171.348 -241.725 1
Cu 271.682 172.805 -241.725 1
Cu 271.682 174.286 -241.725 1
Cu 271.682 175.784 -241.725 1
Cu 271.682 177.295 -241.725 1
Cu 271.682 178.811 -241.725 1
Cu 272.023 178.811 -246.806 1
Cu 272.023 180.355 -246.806 1
Cu 272.023 181.893 -246.806 1
Cu 272.023 183.419 -246.806 1
Cu 272.023 184.926 -246.806 1
Cu 272.023 186.41 -246.806 1
Cu 272.023 187.863 -246.806 1
Cu 272.023 189.281 -246.806 1
Cu 272.023 190.657 -246.806 1
Cu 272.023 191.986 -246.806 1
Cu 272.023 193.264 -246.806 1
Cu 272.023 194.485 -246.806 1
Cu 271.568 195.643 -246.806 1
Cu 270.429 196.735 -246.806 1
Cu 269.221 197.757 -246.806 1
Cu 267.948 198.704 -246.806 1
Cu 266.616 199.572 -246.806 1
Cu 265.229 200.358 -246.806 1
Cu 263.794 201.06 -246.806 1
Cu 262.316 201.673 -246.806 1
Cu 260.801 202.196 -246.806 1
Cu 259.254 202.627 -246.806 1
Cu 257.682 202.964 -246.806 1
Cu 256.091 203.206 -246.806 1
Cu 254.487 203.351 -246.806 1
Cu 252.878 203.4 -246.806 1
Cu 251.268 203.351 -246.806 1
Cu 249.664 203.206 -246.806 1
Cu 248.073 202.964 -246.806 1
Cu 246.501 202.627 -246.806 1
Cu 244.954 202.196 -246.806 1
Cu 243.439 201.673 -246.806 1
Cu 241.961 201.06 -246.806 1
Cu 240.526 200.358 -246.806 1
Cu 239.139 199.572 -246.806 1
Cu 237.807 198.704 -246.806 1
Cu 236.534 197.757 -246.806 1
Cu 235.326 196.735 -246.806 1
Cu 234.187 195.643 -246.806 1
Cu 233.732 194.485 -246.806 1
Cu 233.732 193.264 -246.806 1
Cu 233.732 191.986 -246.806 1
Cu 233.732 190.657 -246.806 1
Cu 233.732 189.281 -246.806 1
Cu 233.732 187.863 -246.806 1
Cu 233.732 186.41 -246.806 1
Cu 233.732 184.926 -246.806 1
Cu 233.732 183.419 -246.806 1
Cu 233.732 181.893 -246.806 1
Cu 233.732 180.355 -246.806 1
Cu 233.732 178.811 -246.806 1
Cu 233.732 177.267 -246.806 1
Cu 233.732 175.73 -246.806 1
Cu 233.732 174.204 -246.806 1
Cu 233.732 172.697 -246.806 1
Cu 233.732 171.213 -246.806 1
Cu 233.732 169.76 -246.806 1
Cu 233.732 168.342 -246.806 1
Cu 233.732 166.966 -246.806 1
Cu 233.732 165.636 -246.806 1
Cu 233.732 164.359 -246.806 1
Cu 233.732 163.138 -246.806 1
Cu 234.187 161.98 -246.806 1
Cu 235.326 160.887 -246.806 1
Cu 236.534 159.866 -246.806 1
Cu 237.807 158.919 -246.806 1
Cu 239.139 158.051 -246.806 1
Cu 240.526 157.265 -246.806 1
Cu 241.961 156.563 -246.806 1
Cu 243.439 155.95 -246.806 1
Cu 244.954 155.427 -246.806 1
Cu 246.501 154.996 -246.806 1
Cu 248.073 154.659 -246.806 1
Cu 249.664 154.417 -246.806 1
Cu 251.268 154.272 -246.806 1
Cu 252.878 154.223 -246.806 1
Cu 254.487 154.272 -246.806 1
Cu 256.091 154.417 -246.806 1
Cu 257.682 154.659 -246.806 1
Cu 259.254 154.996 -246.806 1
Cu 260.801 155.427 -246.806 1
Cu 262.316 155.95 -246.806 1
Cu 263.794 156.563 -246.806 1
Cu 265.229 157.265 -246.806 1
Cu 266.616 158.051 -246.806 1
Cu 267.948 158.919 -246.806 1
Cu 269.221 159.866 -246.806 1
Cu 270.429 160.887 -246.806 1
Cu 271.568 161.98 -246.806 1
Cu 272.023 163.138 -246.806 1
Cu 272.023 164.359 -246.806 1
Cu 272.023 165.636 -246.806 1
Cu 272.023 166.966 -246.806 1
Cu 272.023 168.342 -246.806 1
Cu 272.023 169.76 -246.806 1
Cu 272.023 171.213 -246.806 1
Cu 272.023 172.697 -246.806 1
Cu 272.023 174.204 -246.806 1
Cu 272.023 175.73 -246.806 1
Cu 272.023 177.267 -246.806 1
Cu 272.023 178.811 -246.806 1
Cu 272.375 178.811 -251.911 1
Cu 272.375 180.384 -251.911 1
Cu 272.375 181.95 -251.911 1
Cu 272.375 183.504 -251.911 1
Cu 272.375 185.039 -251.911 1
Cu 272.375 186.549 -251.911 1
Cu 272.375 188.03 -251.911 1
Cu 272.375 189.473 -251.911 1
Cu 272.375 190.875 -251.911 1
Cu 272.375 192.229 -251.911 1
Cu 272.375 193.53 -251.911 1
Cu 272.375 194.773 -251.911 1
Cu 271.912 195.953 -251.911 1
Cu 270.752 197.065 -251.911 1
Cu 269.522 198.106 -251.911 1
Cu 268.225 199.07 -251.911 1
Cu 266.869 199.954 -251.911 1
Cu 265.457 200.755 -251.911 1
Cu 263.995 201.469 -251.911 1
Cu 262.49 202.094 -251.911 1
Cu 260.946 202.627 -251.911 1
Cu 259.371 203.066 -251.911 1
Cu 257.77 203.409 -251.911 1
Cu 256.15 203.655 -251.911 1
Cu 254.517 203.803 -251.911 1
Cu 252.878 203.852 -251.911 1
Cu 251.238 203.803 -251.911 1
Cu 249.605 203.655 -251.911 1
Cu 247.985 203.409 -251.911 1
Cu 246.384 203.066 -251.911 1
Cu 244.809 202.627 -251.911 1
Cu 243.265 202.094 -251.911 1
Cu 241.76 201.469 -251.911 1
Cu 240.298 200.755 -251.911 1
Cu 238.886 199.954 -251.911 1
Cu 237.53 199.07 -251.911 1
Cu 236.233 198.106 -251.911 1
Cu 235.003 197.065 -251.911 1
Cu 233.843 195.953 -251.911 1
Cu 233.38 194.773 -251.911 1
Cu 233.38 193.53 -251.911 1
Cu 233.38 192.229 -251.911 1
Cu 233.38 190.875 -251.911 1
Cu 233.38 189.473 -251.911 1
Cu 233.38 188.03 -251.911 1
Cu 233.38 186.549 -251.911 1
Cu 233.38 185.039 -251.911 1
Cu 233.38 183.504 -251.911 1
Cu 233.38 181.95 -251.911 1
Cu 233.38 180.384 -251.911 1
Cu 233.38 178.811 -251.911 1
Cu 233.38 177.239 -251.911 1
Cu 233.38 175.673 -251.911 1
Cu 233.38 174.119 -251.911 1
Cu 233.38 172.584 -251.911 1
Cu 233.38 171.073 -251.911 1
Cu 233.38 169.593 -251.911 1
Cu 233.38 168.149 -251.911 1
Cu 233.38 166.748 -251.911 1
Cu 233.38 165.394 -251.911 1
Cu 233.38 164.093 -251.911 1
Cu 233.38 162.85 -251.911 1
Cu 233.843 161.67 -251.911 1
Cu 235.003 160.557 -251.911 1
Cu 236.233 159.517 -251.911 1
Cu 237.53 158.553 -251.911 1
Cu 238.886 157.669 -251.911 1
Cu 240.298 156.868 -251.911 1
Cu 241.76 156.154 -251.911 1
Cu 243.265 155.529 -251.911 1
Cu 244.809 154.996 -251.911 1
Cu 246.384 154.557 -251.911 1
Cu 247.985 154.214 -251.911 1
Cu 249.605 153.968 -251.911 1
Cu 251.238 153.82 -251.911 1
Cu 252.878 153.77 -251.911 1
Cu 254.517 153.82 -251.911 1
Cu 256.15 153.968 -251.911 1
Cu 257.77 154.214 -251.911 1
Cu 259.371 154.557 -251.911 1
Cu 260.946 154.996 -251.911 1
Cu 262.49 155.529 -251.911 1
Cu 263.995 156.154 -251.911 1
Cu 265.457 156.868 -251.911 1
Cu 266.869 157.669 -251.911 1
Cu 268.225 158.553 -251.911 1
Cu 269.522 159.517 -251.911 1
Cu 270.752 160.557 -251.911 1
Cu 271.912 161.67 -251.911 1
Cu 272.375 162.85 -251.911 1
Cu 272.375 164.093 -251.911 1
Cu 272.375 165.394 -251.911 1
Cu 272.375 166.748 -251.911 1
Cu 272.375 168.149 -251.911 1
Cu 272.375 169.593 -251.911 1
Cu 272.375 171.073 -251.911 1
Cu 272.375 172.584 -251.911 1
Cu 272.375 174.119 -251.911 1
Cu 272.375 175.673 -251.911 1
Cu 272.375 177.239 -251.911 1
Cu 272.375 178.811 -251.911 1
Cu 272.74 178.811 -257.04 1
Cu 272.74 180.413 -257.04 1
Cu 272.74 182.009 -257.04 1
Cu 272.74 183.591 -257.04 1
Cu 272.74 185.155 -257.04 1
Cu 272.74 186.694 -257.04 1
Cu 272.74 188.202 -257.04 1
Cu 272.74 189.673 -257.04 1
Cu 272.74 191.101 -257.04 1
Cu 272.74 192.48 -257.04 1
Cu 272.74 193.805 -257.04 1
Cu 272.74 195.072 -257.04 1
Cu 272.268 196.274 -257.04 1
Cu 271.086 197.407 -257.04 1
Cu 269.833 198.467 -257.04 1
Cu 268.513 199.449 -257.04 1
Cu 267.13 200.35 -257.04 1
Cu 265.692 201.165 -257.04 1
Cu 264.203 201.893 -257.04 1
Cu 262.67 202.529 -257.04 1
Cu 261.097 203.072 -257.04 1
Cu 259.493 203.519 -257.04 1
Cu 257.862 203.869 -257.04 1
Cu 256.211 204.12 -257.04 1
Cu 254.548 204.27 -257.04 1
Cu 252.878 204.321 -257.04 1
Cu 251.207 204.27 -257.04 1
Cu 249.544 204.12 -257.04 1
Cu 247.893 203.869 -257.04 1
Cu 246.262 203.519 -257.04 1
Cu 244.658 203.072 -257.04 1
Cu 243.085 202.529 -257.04 1
Cu 241.552 201.893 -257.04 1
Cu 240.063 201.165 -257.04 1
Cu 238.625 200.35 -257.04 1
Cu 237.242 199.449 -257.04 1
Cu 235.922 198.467 -257.04 1
Cu 234.669 197.407 -257.04 1
Cu 233.487 196.274 -257.04 1
Cu 233.015 195.072 -257.04 1
Cu 233.015 193.805 -257.04 1
Cu 233.015 192.48 -257.04 1
Cu 233.015 191.101 -257.04 1
Cu 233.015 189.673 -257.04 1
Cu 233.015 188.202 -257.04 1
Cu 233.015 186.694 -257.04 1
Cu 233.015 185.155 -257.04 1
Cu 233.015 183.591 -257.04 1
Cu 233.015 182.009 -257.04 1
Cu 233.015 180.413 -257.04 1
Cu 233.015 178.811 -257.04 1
Cu 233.015 177.21 -257.04 1
Cu 233.015 175.614 -257.04 1
Cu 233.015 174.031 -257.04 1
Cu 233.015 172.467 -257.04 1
Cu 233.015 170.929 -257.04 1
Cu 233.015 169.421 -257.04 1
Cu 233.015 167.95 -257.04 1
Cu 233.015 166.522 -257.04 1
Cu 233.015 165.143 -257.04 1
Cu 233.015 163.817 -257.04 1
Cu 233.015 162.551 -257.04 1
Cu 233.487 161.349 -257.04 1
Cu 234.669 160.216 -257.04 1
Cu 235.922 159.156 -257.04 1
Cu 237.242 158.174 -257.04 1
Cu 238.625 157.273 -257.04 1
Cu 240.063 156.457 -257.04 1
Cu 241.552 155.73 -257.04 1
Cu 243.085 155.093 -257.04 1
Cu 244.658 154.551 -257.04 1
Cu 246.262 154.103 -257.04 1
Cu 247.893 153.754 -257.04 1
Cu 249.544 153.503 -257.04 1
Cu 251.207 153.352 -257.04 1
Cu 252.878 153.302 -257.04 1
Cu 254.548 153.352 -257.04 1
Cu 256.211 153.503 -257.04 1
Cu 257.862 153.754 -257.04 1
Cu 259.493 154.103 -257.04 1
Cu 261.097 154.551 -257.04 1
Cu 262.67 155.093 -257.04 1
Cu 264.203 155.73 -257.04 1
Cu 265.692 156.457 -257.04 1
Cu 267.13 157.273 -257.04 1
Cu 268.513 158.174 -257.04 1
Cu 269.833 159.156 -257.04 1
Cu 271.086 160.216 -257.04 1
Cu 272.268 161.349 -257.04 1
Cu 272.74 162.551 -257.04 1
Cu 272.74 163.817 -257.04 1
Cu 272.74 165.143 -257.04 1
Cu 272.74 166.522 -257.04 1
Cu 272.74 167.95 -257.04 1
Cu 272.74 169.421 -257.04 1
Cu 272.74 170.929 -257.04 1
Cu 272.74 172.467 -257.04 1
Cu 272.74 174.031 -257.04 1
Cu 272.74 175.614 -257.04 1
Cu 272.74 177.21 -257.04 1
Cu 272.74 178.811 -257.04 1
Cu 273.118 178.811 -262.192 1
Cu 273.118 180.444 -262.192 1
Cu 273.118 182.069 -262.192 1
Cu 273.118 183.682 -262.192 1
Cu 273.118 185.276 -262.192 1
Cu 273.118 186.844 -262.192 1
Cu 273.118 188.38 -262.192 1
Cu 273.118 189.879 -262.192 1
Cu 273.118 191.334 -262.192 1
Cu 273.118 192.74 -262.192 1
Cu 273.118 194.09 -262.192 1
Cu 273.118 195.381 -262.192 1
Cu 272.637 196.606 -262.192 1
Cu 271.432 197.76 -262.192 1
Cu 270.155 198.84 -262.192 1
Cu 268.81 199.841 -262.192 1
Cu 267.401 200.759 -262.192 1
Cu 265.936 201.59 -262.192 1
Cu 264.418 202.332 -262.192 1
Cu 262.856 202.98 -262.192 1
Cu 261.254 203.533 -262.192 1
Cu 259.618 203.989 -262.192 1
Cu 257.957 204.345 -262.192 1
Cu 256.275 204.601 -262.192 1
Cu 254.579 204.754 -262.192 1
Cu 252.878 204.806 -262.192 1
Cu 251.176 204.754 -262.192 1
Cu 249.48 204.601 -262.192 1
Cu 247.798 204.345 -262.192 1
Cu 246.137 203.989 -262.192 1
Cu 244.501 203.533 -262.192 1
Cu 242.899 202.98 -262.192 1
Cu 241.337 202.332 -262.192 1
Cu 239.819 201.59 -262.192 1
Cu 238.354 200.759 -262.192 1
Cu 236.945 199.841 -262.192 1
Cu 235.6 198.84 -262.192 1
Cu 234.323 197.76 -262.192 1
Cu 233.118 196.606 -262.192 1
Cu 232.637 195.381 -262.192 1
Cu 232.637 194.09 -262.192 1
Cu 232.637 192.74 -262.192 1
Cu 232.637 191.334 -262.192 1
Cu 232.637 189.879 -262.192 1
Cu 232.637 188.38 -262.192 1
Cu 232.637 186.844 -262.192 1
Cu 232.637 185.276 -262.192 1
Cu 232.637 183.682 -262.192 1
Cu 232.637 182.069 -262.192 1
Cu 232.637 180.444 -262.192 1
Cu 232.637 178.811 -262.192 1
Cu 232.637 177.179 -262.192 1
Cu 232.637 175.553 -262.192 1
Cu 232.637 173.941 -262.192 1
Cu 232.637 172.347 -262.192 1
Cu 232.637 170.779 -262.192 1
Cu 232.637 169.242 -262.192 1
Cu 232.637 167.744 -262.192 1
Cu 232.637 166.289 -262.192 1
Cu 232.637 164.883 -262.192 1
Cu 232.637 163.532 -262.192 1
Cu 232.637 162.242 -262.192 1
Cu 233.118 161.017 -262.192 1
Cu 234.323 159.863 -262.192 1
Cu 235.6 158.783 -262.192 1
Cu 236.945 157.782 -262.192 1
Cu 238.354 156.864 -262.192 1
Cu 239.819 156.033 -262.192 1
Cu 241.337 155.291 -262.192 1
Cu 242.899 154.643 -262.192 1
Cu 244.501 154.09 -262.192 1
Cu 246.137 153.634 -262.192 1
Cu 247.798 153.278 -262.192 1
Cu 249.48 153.022 -262.192 1
Cu 251.176 152.869 -262.192 1
Cu 252.878 152.817 -262.192 1
Cu 254.579 152.869 -262.192 1
Cu 256.275 153.022 -262.192 1
Cu 257.957 153.278 -262.192 1
Cu 259.618 153.634 -262.192 1
Cu 261.254 154.09 -262.192 1
Cu 262.856 154.643 -262.192 1
Cu 264.418 155.291 -262.192 1
Cu 265.936 156.033 -262.192 1
Cu 267.401 156.864 -262.192 1
Cu 268.81 157.782 -262.192 1
Cu 270.155 158.783 -262.192 1
Cu 271.432 159.863 -262.192 1
Cu 272.637 161.017 -262.192 1
Cu 273.118 162.242 -262.192 1
Cu 273.118 163.532 -262.192 1
Cu 273.118 164.883 -262.192 1
Cu 273.118 166.289 -262.192 1
Cu 273.118 167.744 -262.192 1
Cu 273.118 169.242 -262.192 1
Cu 273.118 170.779 -262.192 1
Cu 273.118 172.347 -262.192 1
Cu 273.118 173.941 -262.192 1
Cu 273.118 175.553 -262.192 1
Cu 273.118 177.179 -262.192 1
Cu 273.118 178.811 -262.192 1
Cu 273.508 178.811 -267.368 1
Cu 273.508 180.475 -267.368 1
Cu 273.508 182.132 -267.368 1
Cu 273.508 183.776 -267.368 1
Cu 273.508 185.401 -267.368 1
Cu 273.508 186.999 -267.368 1
Cu 273.508 188.565 -267.368 1
Cu 273.508 190.093 -267.368 1
Cu 273.508 191.576 -267.368 1
Cu 273.508 193.009 -267.368 1
Cu 273.508 194.385 -267.368 1
Cu 273.508 195.7 -267.368 1
Cu 273.018 196.949 -267.368 1
Cu 271.791 198.126 -267.368 1
Cu 270.489 199.227 -267.368 1
Cu 269.117 200.247 -267.368 1
Cu 267.682 201.183 -267.368 1
Cu 266.188 202.03 -267.368 1
Cu 264.641 202.786 -267.368 1
Cu 263.048 203.447 -267.368 1
Cu 261.415 204.01 -267.368 1
Cu 259.748 204.475 -267.368 1
Cu 258.055 204.838 -267.368 1
Cu 256.34 205.098 -267.368 1
Cu 254.612 205.255 -267.368 1
Cu 252.878 205.307 -267.368 1
Cu 251.143 205.255 -267.368 1
Cu 249.415 205.098 -267.368 1
Cu 247.7 204.838 -267.368 1
Cu 246.007 204.475 -267.368 1
Cu 244.34 204.01 -267.368 1
Cu 242.707 203.447 -267.368 1
Cu 241.114 202.786 -267.368 1
Cu 239.567 202.03 -267.368 1
Cu 238.073 201.183 -267.368 1
Cu 236.638 200.247 -267.368 1
Cu 235.266 199.227 -267.368 1
Cu 233.964 198.126 -267.368 1
Cu 232.737 196.949 -267.368 1
Cu 232.247 195.7 -267.368 1
Cu 232.247 194.385 -267.368 1
Cu 232.247 193.009 -267.368 1
Cu 232.247 191.576 -267.368 1
Cu 232.247 190.093 -267.368 1
Cu 232.247 188.565 -267.368 1
Cu 232.247 186.999 -267.368 1
Cu 232.247 185.401 -267.368 1
Cu 232.247 183.776 -267.368 1
Cu 232.247 182.132 -267.368 1
Cu 232.247 180.475 -267.368 1
Cu 232.247 178.811 -267.368 1
Cu 232.247 177.148 -267.368 1
Cu 232.247 175.491 -267.368 1
Cu 232.247 173.847 -267.368 1
Cu 232.247 172.222 -267.368 1
Cu 232.247 170.624 -267.368 1
Cu 232.247 169.058 -267.368 1
Cu 232.247 167.53 -267.368 1
Cu 232.247 166.047 -267.368 1
Cu 232.247 164.614 -267.368 1
Cu 232.247 163.238 -267.368 1
Cu 232.247 161.922 -267.368 1
Cu 232.737 160.674 -267.368 1
Cu 233.964 159.497 -267.368 1
Cu 235.266 158.396 -267.368 1
Cu 236.638 157.376 -267.368 1
Cu 238.073 156.44 -267.368 1
Cu 239.567 155.593 -267.368 1
Cu 241.114 154.837 -267.368 1
Cu 242.707 154.176 -267.368 1
Cu 244.34 153.612 -267.368 1
Cu 246.007 153.148 -267.368 1
Cu 247.7 152.785 -267.368 1
Cu 249.415 152.525 -267.368 1
Cu 251.143 152.368 -267.368 1
Cu 252.878 152.316 -267.368 1
Cu 254.612 152.368 -267.368 1
Cu 256.34 152.525 -267.368 1
Cu 258.055 152.785 -267.368 1
Cu 259.748 153.148 -267.368 1
Cu 261.415 153.612 -267.368 1
Cu 263.048 154.176 -267.368 1
Cu 264.641 154.837 -267.368 1
Cu 266.188 155.593 -267.368 1
Cu 267.682 156.44 -267.368 1
Cu 269.117 157.376 -267.368 1
Cu 270.489 158.396 -267.368 1
Cu 271.791 159.497 -267.368 1
Cu 273.018 160.674 -267.368 1
Cu 273.508 161.922 -267.368 1
Cu 273.508 163.238 -267.368 1
Cu 273.508 164.614 -267.368 1
Cu 273.508 166.047 -267.368 1
Cu 273.508 167.53 -267.368 1
Cu 273.508 169.058 -267.368 1
Cu 273.508 170.624 -267.368 1
Cu 273.508 172.222 -267.368 1
Cu 273.508 173.847 -267.368 1
Cu 273.508 175.491 -267.368 1
Cu 273.508 177.148 -267.368 1
Cu 273.508 178.811 -267.368 1
Cu 273.913 178.811 -272.568 1
Cu 273.913 180.508 -272.568 1
Cu 273.913 182.197 -272.568 1
Cu 273.913 183.874 -272.568 1
Cu 273.913 185.53 -272.568 1
Cu 273.913 187.16 -272.568 1
Cu 273.913 188.756 -272.568 1
Cu 273.913 190.314 -272.568 1
Cu 273.913 191.826 -272.568 1
Cu 273.913 193.287 -272.568 1
Cu 273.913 194.69 -272.568 1
Cu 273.913 196.031 -272.568 1
Cu 273.413 197.305 -272.568 1
Cu 272.161 198.505 -272.568 1
Cu 270.834 199.627 -272.568 1
Cu 269.436 200.667 -272.568 1
Cu 267.972 201.621 -272.568 1
Cu 266.449 202.485 -272.568 1
Cu 264.872 203.255 -272.568 1
Cu 263.248 203.929 -272.568 1
Cu 261.583 204.504 -272.568 1
Cu 259.883 204.978 -272.568 1
Cu 258.156 205.348 -272.568 1
Cu 256.408 205.614 -272.568 1
Cu 254.646 205.773 -272.568 1
Cu 252.878 205.827 -272.568 1
Cu 251.109 205.773 -272.568 1
Cu 249.347 205.614 -272.568 1
Cu 247.599 205.348 -272.568 1
Cu 245.872 204.978 -272.568 1
Cu 244.172 204.504 -272.568 1
Cu 242.507 203.929 -272.568 1
Cu 240.883 203.255 -272.568 1
Cu 239.306 202.485 -272.568 1
Cu 237.783 201.621 -272.568 1
Cu 236.32 200.667 -272.568 1
Cu 234.921 199.627 -272.568 1
Cu 233.594 198.505 -272.568 1
Cu 232.342 197.305 -272.568 1
Cu 231.842 196.031 -272.568 1
Cu 231.842 194.69 -272.568 1
Cu 231.842 193.287 -272.568 1
Cu 231.842 191.826 -272.568 1
Cu 231.842 190.314 -272.568 1
Cu 231.842 188.756 -272.568 1
Cu 231.842 187.16 -272.568 1
Cu 231.842 185.53 -272.568 1
Cu 231.842 183.874 -272.568 1
Cu 231.842 182.197 -272.568 1
Cu 231.842 180.508 -272.568 1
Cu 231.842 178.811 -272.568 1
Cu 231.842 177.115 -272.568 1
Cu 231.842 175.426 -272.568 1
Cu 231.842 173.749 -272.568 1
Cu 231.842 172.093 -272.568 1
Cu 231.842 170.463 -272.568 1
Cu 231.842 168.866 -272.568 1
Cu 231.842 167.309 -272.568 1
Cu 231.842 165.797 -272.568 1
Cu 231.842 164.336 -272.568 1
Cu 231.842 162.932 -272.568 1
Cu 231.842 161.591 -272.568 1
Cu 232.342 160.318 -272.568 1
Cu 233.594 159.118 -272.568 1
Cu 234.921 157.996 -272.568 1
Cu 236.32 156.956 -272.568 1
Cu 237.783 156.002 -272.568 1
Cu 239.306 155.138 -272.568 1
Cu 240.883 154.367 -272.568 1
Cu 242.507 153.693 -272.568 1
Cu 244.172 153.118 -272.568 1
Cu 245.872 152.645 -272.568 1
Cu 247.599 152.275 -272.568 1
Cu 249.347 152.009 -272.568 1
Cu 251.109 151.85 -272.568 1
Cu 252.878 151.796 -272.568 1
Cu 254.646 151.85 -272.568 1
Cu 256.408 152.009 -272.568 1
Cu 258.156 152.275 -272.568 1
Cu 259.883 152.645 -272.568 1
Cu 261.583 153.118 -272.568 1
Cu 263.248 153.693 -272.568 1
Cu 264.872 154.367 -272.568 1
Cu 266.449 155.138 -272.568 1
Cu 267.972 156.002 -272.568 1
Cu 269.436 156.956 -272.568 1
Cu 270.834 157.996 -272.568 1
Cu 272.161 159.118 -272.568 1
Cu 273.413 160.318 -272.568 1
Cu 273.913 161.591 -272.568 1
Cu 273.913 162.932 -272.568 1
Cu 273.913 164.336 -272.568 1
Cu 273.913 165.797 -272.568 1
Cu 273.913 167.309 -272.568 1
Cu 273.913 168.866 -272.568 1
Cu 273.913 170.463 -272.568 1
Cu 273.913 172.093 -272.568 1
Cu 273.913 173.749 -272.568 1
Cu 273.913 175.426 -272.568 1
Cu 273.913 177.115 -272.568 1
Cu 273.913 178.811 -272.568 1
Cu 274.331 178.811 -277.79 1
Cu 274.331 180.541 -277.79 1
Cu 274.331 182.265 -277.79 1
Cu 274.331 183.974 -277.79 1
Cu 274.331 185.663 -277.79 1
Cu 274.331 187.326 -277.79 1
Cu 274.331 188.954 -277.79 1
Cu 274.331 190.543 -277.79 1
Cu 274.331 192.085 -277.79 1
Cu 274.331 193.575 -277.79 1
Cu 274.331 195.006 -277.79 1
Cu 274.331 196.374 -277.79 1
Cu 273.821 197.673 -277.79 1
Cu 272.545 198.896 -277.79 1
Cu 271.191 200.041 -277.79 1
Cu 269.765 201.102 -277.79 1
Cu 268.272 202.075 -277.79 1
Cu 266.719 202.956 -277.79 1
Cu 265.11 203.742 -277.79 1
Cu 263.454 204.429 -277.79 1
Cu 261.756 205.016 -277.79 1
Cu 260.023 205.499 -277.79 1
Cu 258.261 205.876 -277.79 1
Cu 256.478 206.147 -277.79 1
Cu 254.682 206.31 -277.79 1
Cu 252.878 206.364 -277.79 1
Cu 251.073 206.31 -277.79 1
Cu 249.277 206.147 -277.79 1
Cu 247.494 205.876 -277.79 1
Cu 245.732 205.499 -277.79 1
Cu 243.999 205.016 -277.79 1
Cu 242.301 204.429 -277.79 1
Cu 240.645 203.742 -277.79 1
Cu 239.036 202.956 -277.79 1
Cu 237.483 202.075 -277.79 1
Cu 235.99 201.102 -277.79 1
Cu 234.564 200.041 -277.79 1
Cu 233.21 198.896 -277.79 1
Cu 231.934 197.673 -277.79 1
Cu 231.424 196.374 -277.79 1
Cu 231.424 195.006 -277.79 1
Cu 231.424 193.575 -277.79 1
Cu 231.424 192.085 -277.79 1
Cu 231.424 190.543 -277.79 1
Cu 231.424 188.954 -277.79 1
Cu 231.424 187.326 -277.79 1
Cu 231.424 185.663 -277.79 1
Cu 231.424 183.974 -277.79 1
Cu 231.424 182.265 -277.79 1
Cu 231.424 180.541 -277.79 1
Cu 231.424 178.811 -277.79 1
Cu 231.424 177.081 -277.79 1
Cu 231.424 175.358 -277.79 1
Cu 231.424 173.649 -277.79 1
Cu 231.424 171.959 -277.79 1
Cu 231.424 170.297 -277.79 1
Cu 231.424 168.669 -277.79 1
Cu 231.424 167.08 -277.79 1
Cu 231.424 165.538 -277.79 1
Cu 231.424 164.048 -277.79 1
Cu 231.424 162.616 -277.79 1
Cu 231.424 161.249 -277.79 1
Cu 231.934 159.95 -277.79 1
Cu 233.21 158.726 -277.79 1
Cu 234.564 157.582 -277.79 1
Cu 235.99 156.521 -277.79 1
Cu 237.483 155.548 -277.79 1
Cu 239.036 154.667 -277.79 1
Cu 240.645 153.881 -277.79 1
Cu 242.301 153.194 -277.79 1
Cu 243.999 152.607 -277.79 1
Cu 245.732 152.124 -277.79 1
Cu 247.494 151.747 -277.79 1
Cu 249.277 151.476 -277.79 1
Cu 251.073 151.313 -277.79 1
Cu 252.878 151.259 -277.79 1
Cu 254.682 151.313 -277.79 1
Cu 256.478 151.476 -277.79 1
Cu 258.261 151.747 -277.79 1
Cu 260.023 152.124 -277.79 1
Cu 261.756 152.607 -277.79 1
Cu 263.454 153.194 -277.79 1
Cu 265.11 153.881 -277.79 1
Cu 266.719 154.667 -277.79 1
Cu 268.272 155.548 -277.79 1
Cu 269.765 156.521 -277.79 1
Cu 271.191 157.582 -277.79 1
Cu 272.545 158.726 -277.79 1
Cu 273.821 159.95 -277.79 1
Cu 274.331 161.249 -277.79 1
Cu 274.331 162.616 -277.79 1
Cu 274.331 164.048 -277.79 1
Cu 274.331 165.538 -277.79 1
Cu 274.331 167.08 -277.79 1
Cu 274.331 168.669 -277.79 1
Cu 274.331 170.297 -277.79 1
Cu 274.331 171.959 -277.79 1
Cu 274.331 173.649 -277.79 1
Cu 274.331 175.358 -277.79 1
Cu 274.331 177.081 -277.79 1
Cu 274.331 178.811 -277.79 1
Cu 274.765 178.811 -283.035 1
Cu 274.765 180.576 -283.035 1
Cu 274.765 182.334 -283.035 1
Cu 274.765 184.079 -283.035 1
Cu 274.765 185.802 -283.035 1
Cu 274.765 187.498 -283.035 1
Cu 274.765 189.159 -283.035 1
Cu 274.765 190.78 -283.035 1
Cu 274.765 192.353 -283.035 1
Cu 274.765 193.873 -283.035 1
Cu 274.765 195.334 -283.035 1
Cu 274.765 196.729 -283.035 1
Cu 274.244 198.054 -283.035 1
Cu 272.942 199.302 -283.035 1
Cu 271.561 200.47 -283.035 1
Cu 270.106 201.552 -283.035 1
Cu 268.583 202.545 -283.035 1
Cu 266.998 203.444 -283.035 1
Cu 265.358 204.246 -283.035 1
Cu 263.668 204.947 -283.035 1
Cu 261.935 205.545 -283.035 1
Cu 260.167 206.038 -283.035 1
Cu 258.37 206.423 -283.035 1
Cu 256.551 206.699 -283.035 1
Cu 254.718 206.865 -283.035 1
Cu 252.878 206.921 -283.035 1
Cu 251.037 206.865 -283.035 1
Cu 249.204 206.699 -283.035 1
Cu 247.385 206.423 -283.035 1
Cu 245.588 206.038 -283.035 1
Cu 243.82 205.545 -283.035 1
Cu 242.087 204.947 -283.035 1
Cu 240.397 204.246 -283.035 1
Cu 238.757 203.444 -283.035 1
Cu 237.172 202.545 -283.035 1
Cu 235.649 201.552 -283.035 1
Cu 234.194 200.47 -283.035 1
Cu 232.813 199.302 -283.035 1
Cu 231.511 198.054 -283.035 1
Cu 230.99 196.729 -283.035 1
Cu 230.99 195.334 -283.035 1
Cu 230.99 193.873 -283.035 1
Cu 230.99 192.353 -283.035 1
Cu 230.99 190.78 -283.035 1
Cu 230.99 189.159 -283.035 1
Cu 230.99 187.498 -283.035 1
Cu 230.99 185.802 -283.035 1
Cu 230.99 184.079 -283.035 1
Cu 230.99 182.334 -283.035 1
Cu 230.99 180.576 -283.035 1
Cu 230.99 178.811 -283.035 1
Cu 230.99 177.046 -283.035 1
Cu 230.99 175.288 -283.035 1
Cu 230.99 173.544 -283.035 1
Cu 230.99 171.821 -283.035 1
Cu 230.99 170.125 -283.035 1
Cu 230.99 168.464 -283.035 1
Cu 230.99 166.843 -283.035 1
Cu 230.99 165.27 -283.035 1
Cu 230.99 163.75 -283.035 1
Cu 230.99 162.289 -283.035 1
Cu 230.99 160.894 -283.035 1
Cu 231.511 159.569 -283.035 1
Cu 232.813 158.321 -283.035 1
Cu 234.194 157.153 -283.035 1
Cu 235.649 156.07 -283.035 1
Cu 237.172 155.078 -283.035 1
Cu 238.757 154.179 -283.035 1
Cu 240.397 153.377 -283.035 1
Cu 242.087 152.676 -283.035 1
Cu 243.82 152.078 -283.035 1
Cu 245.588 151.585 -283.035 1
Cu 247.385 151.2 -283.035 1
Cu 249.204 150.924 -283.035 1
Cu 251.037 150.757 -283.035 1
Cu 252.878 150.702 -283.035 1
Cu 254.718 150.757 -283.035 1
Cu 256.551 150.924 -283.035 1
Cu 258.37 151.2 -283.035 1
Cu 260.167 151.585 -283.035 1
Cu 261.935 152.078 -283.035 1
Cu 263.668 152.676 -283.035 1
Cu 265.358 153.377 -283.035 1
Cu 266.998 154.179 -283.035 1
Cu 268.583 155.078 -283.035 1
Cu 270.106 156.07 -283.035 1
Cu 271.561 157.153 -283.035 1
Cu 272.942 158.321 -283.035 1
Cu 274.244 159.569 -283.035 1
Cu 274.765 160.894 -283.035 1
Cu 274.765 162.289 -283.035 1
Cu 274.765 163.75 -283.035 1
Cu 274.765 165.27 -283.035 1
Cu 274.765 166.843 -283.035 1
Cu 274.765 168.464 -283.035 1
Cu 274.765 170.125 -283.035 1
Cu 274.765 171.821 -283.035 1
Cu 274.765 173.544 -283.035 1
Cu 274.765 175.288 -283.035 1
Cu 274.765 177.046 -283.035 1
Cu 274.765 178.811 -283.035 1
Cu 275.214 178.811 -288.302 1
Cu 275.214 180.613 -288.302 1
Cu 275.214 182.407 -288.302 1
Cu 275.214 184.187 -288.302 1
Cu 275.214 185.945 -288.302 1
Cu 275.214 187.676 -288.302 1
Cu 275.214 189.371 -288.302 1
Cu 275.214 191.025 -288.302 1
Cu 275.214 192.631 -288.302 1
Cu 275.214 194.182 -288.302 1
Cu 275.214 195.673 -288.302 1
Cu 275.214 197.096 -288.302 1
Cu 274.683 198.448 -288.302 1
Cu 273.354 199.722 -288.302 1
Cu 271.944 200.914 -288.302 1
Cu 270.46 202.019 -288.302 1
Cu 268.905 203.032 -288.302 1
Cu 267.288 203.949 -288.302 1
Cu 265.614 204.767 -288.302 1
Cu 263.889 205.483 -288.302 1
Cu 262.121 206.093 -288.302 1
Cu 260.316 206.596 -288.302 1
Cu 258.483 206.989 -288.302 1
Cu 256.627 207.271 -288.302 1
Cu 254.756 207.441 -288.302 1
Cu 252.878 207.497 -288.302 1
Cu 250.999 207.441 -288.302 1
Cu 249.129 207.271 -288.302 1
Cu 247.273 206.989 -288.302 1
Cu 245.439 206.596 -288.302 1
Cu 243.634 206.093 -288.302 1
Cu 241.866 205.483 -288.302 1
Cu 240.141 204.767 -288.302 1
Cu 238.467 203.949 -288.302 1
Cu 236.85 203.032 -288.302 1
Cu 235.296 202.019 -288.302 1
Cu 233.811 200.914 -288.302 1
Cu 232.401 199.722 -288.302 1
Cu 231.072 198.448 -288.302 1
Cu 230.541 197.096 -288.302 1
Cu 230.541 195.673 -288.302 1
Cu 230.541 194.182 -288.302 1
Cu 230.541 192.631 -288.302 1
Cu 230.541 191.025 -288.302 1
Cu 230.541 189.371 -288.302 1
Cu 230.541 187.676 -288.302 1
Cu 230.541 185.945 -288.302 1
Cu 230.541 184.187 -288.302 1
Cu 230.541 182.407 -288.302 1
Cu 230.541 180.613 -288.302 1
Cu 230.541 178.811 -288.302 1
Cu 230.541 177.01 -288.302 1
Cu 230.541 175.216 -288.302 1
Cu 230.541 173.436 -288.302 1
Cu 230.541 171.678 -288.302 1
Cu 230.541 169.947 -288.302 1
Cu 230.541 168.251 -288.302 1
Cu 230.541 166.598 -288.302 1
Cu 230.541 164.992 -288.302 1
Cu 230.541 163.441 -288.302 1
Cu 230.541 161.95 -288.302 1
Cu 230.541 160.526 -288.302 1
Cu 231.072 159.175 -288.302 1
Cu 232.401 157.9 -288.302 1
Cu 233.811 156.709 -288.302 1
Cu 235.296 155.604 -288.302 1
Cu 236.85 154.591 -288.302 1
Cu 238.467 153.674 -288.302 1
Cu 240.141 152.856 -288.302 1
Cu 241.866 152.14 -288.302 1
Cu 243.634 151.53 -288.302 1
Cu 245.439 151.027 -288.302 1
Cu 247.273 150.634 -288.302 1
Cu 249.129 150.352 -288.302 1
Cu 250.999 150.182 -288.302 1
Cu 252.878 150.126 -288.302 1
Cu 254.756 150.182 -288.302 1
Cu 256.627 150.352 -288.302 1
Cu 258.483 150.634 -288.302 1
Cu 260.316 151.027 -288.302 1
Cu 262.121 151.53 -288.302 1
Cu 263.889 152.14 -288.302 1
Cu 265.614 152.856 -288.302 1
Cu 267.288 153.674 -288.302 1
Cu 268.905 154.591 -288.302 1
Cu 270.46 155.604 -288.302 1
Cu 271.944 156.709 -288.302 1
Cu 273.354 157.9 -288.302 1
Cu 274.683 159.175 -288.302 1
Cu 275.214 160.526 -288.302 1
Cu 275.214 161.95 -288.302 1
Cu 275.214 163.441 -288.302 1
Cu 275.214 164.992 -288.302 1
Cu 275.214 166.598 -288.302 1
Cu 275.214 168.251 -288.302 1
Cu 275.214 169.947 -288.302 1
Cu 275.214 171.678 -288.302 1
Cu 275.214 173.436 -288.302 1
Cu 275.214 175.216 -288.302 1
Cu 275.214 177.01 -288.302 1
Cu 275.214 178.811 -288.302 1
Cu 275.679 178.811 -293.592 1
Cu 275.679 180.65 -293.592 1
Cu 275.679 182.482 -293.592 1
Cu 275.679 184.298 -293.592 1
Cu 275.679 186.094 -293.592 1
Cu 275.679 187.86 -293.592 1
Cu 275.679 189.591 -293.592 1
Cu 275.679 191.28 -293.592 1
Cu 275.679 192.919 -293.592 1
Cu 275.679 194.502 -293.592 1
Cu 275.679 196.024 -293.592 1
Cu 275.679 197.477 -293.592 1
Cu 275.137 198.857 -293.592 1
Cu 273.78 200.158 -293.592 1
Cu 272.341 201.374 -293.592 1
Cu 270.826 202.502 -293.592 1
Cu 269.239 203.536 -293.592 1
Cu 267.588 204.472 -293.592 1
Cu 265.879 205.307 -293.592 1
Cu 264.118 206.038 -293.592 1
Cu 262.313 206.661 -293.592 1
Cu 260.471 207.174 -293.592 1
Cu 258.599 207.576 -293.592 1
Cu 256.705 207.864 -293.592 1
Cu 254.795 208.037 -293.592 1
Cu 252.878 208.094 -293.592 1
Cu 250.96 208.037 -293.592 1
Cu 249.05 207.864 -293.592 1
Cu 247.156 207.576 -293.592 1
Cu 245.284 207.174 -293.592 1
Cu 243.442 206.661 -293.592 1
Cu 241.637 206.038 -293.592 1
Cu 239.876 205.307 -293.592 1
Cu 238.167 204.472 -293.592 1
Cu 236.516 203.536 -293.592 1
Cu 234.929 202.502 -293.592 1
Cu 233.414 201.374 -293.592 1
Cu 231.975 200.158 -293.592 1
Cu 230.618 198.857 -293.592 1
Cu 230.076 197.477 -293.592 1
Cu 230.076 196.024 -293.592 1
Cu 230.076 194.502 -293.592 1
Cu 230.076 192.919 -293.592 1
Cu 230.076 191.28 -293.592 1
Cu 230.076 189.591 -293.592 1
Cu 230.076 187.86 -293.592 1
Cu 230.076 186.094 -293.592 1
Cu 230.076 184.298 -293.592 1
Cu 230.076 182.482 -293.592 1
Cu 230.076 180.65 -293.592 1
Cu 230.076 178.811 -293.592 1
Cu 230.076 176.973 -293.592 1
Cu 230.076 175.141 -293.592 1
Cu 230.076 173.324 -293.592 1
Cu 230.076 171.529 -293.592 1
Cu 230.076 169.762 -293.592 1
Cu 230.076 168.032 -293.592 1
Cu 230.076 166.343 -293.592 1
Cu 230.076 164.704 -293.592 1
Cu 230.076 163.121 -293.592 1
Cu 230.076 161.599 -293.592 1
Cu 230.076 160.146 -293.592 1
Cu 230.618 158.766 -293.592 1
Cu 231.975 157.465 -293.592 1
Cu 233.414 156.248 -293.592 1
Cu 234.929 155.121 -293.592 1
Cu 236.516 154.087 -293.592 1
Cu 238.167 153.15 -293.592 1
Cu 239.876 152.315 -293.592 1
Cu 241.637 151.585 -293.592 1
Cu 243.442 150.962 -293.592 1
Cu 245.284 150.448 -293.592 1
Cu 247.156 150.047 -293.592 1
Cu 249.05 149.759 -293.592 1
Cu 250.96 149.586 -293.592 1
Cu 252.878 149.528 -293.592 1
Cu 254.795 149.586 -293.592 1
Cu 256.705 149.759 -293.592 1
Cu 258.599 150.047 -293.592 1
Cu 260.471 150.448 -293.592 1
Cu 262.313 150.962 -293.592 1
Cu 264.118 151.585 -293.592 1
Cu 265.879 152.315 -293.592 1
Cu 267.588 153.15 -293.592 1
Cu 269.239 154.087 -293.592 1
Cu 270.826 155.121 -293.592 1
Cu 272.341 156.248 -293.592 1
Cu 273.78 157.465 -293.592 1
Cu 275.137 158.766 -293.592 1
Cu 275.679 160.146 -293.592 1
Cu 275.679 161.599 -293.592 1
Cu 275.679 163.121 -293.592 1
Cu 275.679 164.704 -293.592 1
Cu 275.679 166.343 -293.592 1
Cu 275.679 168.032 -293.592 1
Cu 275.679 169.762 -293.592 1
Cu 275.679 171.529 -293.592 1
Cu 275.679 173.324 -293.592 1
Cu 275.679 175.141 -293.592 1
Cu 275.679 176.973 -293.592 1
Cu 275.679 178.811 -293.592 1
Cu 276.16 178.811 -298.904 1
Cu 276.16 180.689 -298.904 1
Cu 276.16 182.559 -298.904 1
Cu 276.16 184.414 -298.904 1
Cu 276.16 186.248 -298.904 1
Cu 276.16 188.052 -298.904 1
Cu 276.16 189.819 -298.904 1
Cu 276.16 191.543 -298.904 1
Cu 276.16 193.217 -298.904 1
Cu 276.16 194.834 -298.904 1
Cu 276.16 196.387 -298.904 1
Cu 276.16 197.872 -298.904 1
Cu 275.607 199.281 -298.904 1
Cu 274.222 200.609 -298.904 1
Cu 272.753 201.851 -298.904 1
Cu 271.205 203.003 -298.904 1
Cu 269.585 204.058 -298.904 1
Cu 267.899 205.015 -298.904 1
Cu 266.153 205.867 -298.904 1
Cu 264.356 206.613 -298.904 1
Cu 262.513 207.25 -298.904 1
Cu 260.632 207.774 -298.904 1
Cu 258.72 208.184 -298.904 1
Cu 256.785 208.477 -298.904 1
Cu 254.835 208.654 -298.904 1
Cu 252.878 208.713 -298.904 1
Cu 250.92 208.654 -298.904 1
Cu 248.97 208.477 -298.904 1
Cu 247.035 208.184 -298.904 1
Cu 245.123 207.774 -298.904 1
Cu 243.242 207.25 -298.904 1
Cu 241.399 206.613 -298.904 1
Cu 239.602 205.867 -298.904 1
Cu 237.856 205.015 -298.904 1
Cu 236.17 204.058 -298.904 1
Cu 234.55 203.003 -298.904 1
Cu 233.002 201.851 -298.904 1
Cu 231.533 200.609 -298.904 1
Cu 230.148 199.281 -298.904 1
Cu 229.595 197.872 -298.904 1
Cu 229.595 196.387 -298.904 1
Cu 229.595 194.834 -298.904 1
Cu 229.595 193.217 -298.904 1
Cu 229.595 191.543 -298.904 1
Cu 229.595 189.819 -298.904 1
Cu 229.595 188.052 -298.904 1
Cu 229.595 186.248 -298.904 1
Cu 229.595 184.414 -298.904 1
Cu 229.595 182.559 -298.904 1
Cu 229.595 180.689 -298.904 1
Cu 229.595 178.811 -298.904 1
Cu 229.595 176.934 -298.904 1
Cu 229.595 175.064 -298.904 1
Cu 229.595 173.208 -298.904 1
Cu 229.595 171.375 -298.904 1
Cu 229.595 169.571 -298.904 1
Cu 229.595 167.804 -298.904 1
Cu 229.595 166.08 -298.904 1
Cu 229.595 164.406 -298.904 1
Cu 229.595 162.789 -298.904 1
Cu 229.595 161.236 -298.904 1
Cu 229.595 159.751 -298.904 1
Cu 230.148 158.342 -298.904 1
Cu 231.533 157.014 -298.904 1
Cu 233.002 155.772 -298.904 1
Cu 234.55 154.62 -298.904 1
Cu 236.17 153.564 -298.904 1
Cu 237.856 152.608 -298.904 1
Cu 239.602 151.755 -298.904 1
Cu 241.399 151.009 -298.904 1
Cu 243.242 150.373 -298.904 1
Cu 245.123 149.849 -298.904 1
Cu 247.035 149.439 -298.904 1
Cu 248.97 149.145 -298.904 1
Cu 250.92 148.969 -298.904 1
Cu 252.878 148.91 -298.904 1
Cu 254.835 148.969 -298.904 1
Cu 256.785 149.145 -298.904 1
Cu 258.72 149.439 -298.904 1
Cu 260.632 149.849 -298.904 1
Cu 262.513 150.373 -298.904 1
Cu 264.356 151.009 -298.904 1
Cu 266.153 151.755 -298.904 1
Cu 267.899 152.608 -298.904 1
Cu 269.585 153.564 -298.904 1
Cu 271.205 154.62 -298.904 1
Cu 272.753 155.772 -298.904 1
Cu 274.222 157.014 -298.904 1
Cu 275.607 158.342 -298.904 1
Cu 276.16 159.751 -298.904 1
Cu 276.16 161.236 -298.904 1
Cu 276.16 162.789 -298.904 1
Cu 276.16 164.406 -298.904 1
Cu 276.16 166.08 -298.904 1
Cu 276.16 167.804 -298.904 1
Cu 276.16 169.571 -298.904 1
Cu 276.16 171.375 -298.904 1
Cu 276.16 173.208 -298.904 1
Cu 276.16 175.064 -298.904 1
Cu 276.16 176.934 -298.904 1
Cu 276.16 178.811 -298.904 1
Cu 276.66 178.811 -304.238 1
Cu 276.66 180.729 -304.238 1
Cu 276.66 182.639 -304.238 1
Cu 276.66 184.535 -304.238 1
Cu 276.66 186.407 -304.238 1
Cu 276.66 188.25 -304.238 1
Cu 276.66 190.055 -304.238 1
Cu 276.66 191.816 -304.238 1
Cu 276.66 193.526 -304.238 1
Cu 276.66 195.177 -304.238 1
Cu 276.66 196.764 -304.238 1
Cu 276.66 198.28 -304.238 1
Cu 276.095 199.72 -304.238 1
Cu 274.68 201.077 -304.238 1
Cu 273.179 202.345 -304.238 1
Cu 271.598 203.521 -304.238 1
Cu 269.943 204.6 -304.238 1
Cu 268.221 205.577 -304.238 1
Cu 266.438 206.448 -304.238 1
Cu 264.602 207.21 -304.238 1
Cu 262.719 207.86 -304.238 1
Cu 260.798 208.395 -304.238 1
Cu 258.845 208.814 -304.238 1
Cu 256.869 209.114 -304.238 1
Cu 254.877 209.294 -304.238 1
Cu 252.878 209.355 -304.238 1
Cu 250.878 209.294 -304.238 1
Cu 248.886 209.114 -304.238 1
Cu 246.91 208.814 -304.238 1
Cu 244.957 208.395 -304.238 1
Cu 243.036 207.86 -304.238 1
Cu 241.153 207.21 -304.238 1
Cu 239.317 206.448 -304.238 1
Cu 237.534 205.577 -304.238 1
Cu 235.812 204.6 -304.238 1
Cu 234.157 203.521 -304.238 1
Cu 232.576 202.345 -304.238 1
Cu 231.075 201.077 -304.238 1
Cu 229.66 199.72 -304.238 1
Cu 229.095 198.28 -304.238 1
Cu 229.095 196.764 -304.238 1
Cu 229.095 195.177 -304.238 1
Cu 229.095 193.526 -304.238 1
Cu 229.095 191.816 -304.238 1
Cu 229.095 190.055 -304.238 1
Cu 229.095 188.25 -304.238 1
Cu 229.095 186.407 -304.238 1
Cu 229.095 184.535 -304.238 1
Cu 229.095 182.639 -304.238 1
Cu 229.095 180.729 -304.238 1
Cu 229.095 178.811 -304.238 1
Cu 229.095 176.894 -304.238 1
Cu 229.095 174.983 -304.238 1
Cu 229.095 173.088 -304.238 1
Cu 229.095 171.216 -304.238 1
Cu 229.095 169.373 -304.238 1
Cu 229.095 167.568 -304.238 1
Cu 229.095 165.807 -304.238 1
Cu 229.095 164.097 -304.238 1
Cu 229.095 162.445 -304.238 1
Cu 229.095 160.858 -304.238 1
Cu 229.095 159.342 -304.238 1
Cu 229.66 157.903 -304.238 1
Cu 231.075 156.546 -304.238 1
Cu 232.576 155.277 -304.238 1
Cu 234.157 154.101 -304.238 1
Cu 235.812 153.023 -304.238 1
Cu 237.534 152.046 -304.238 1
Cu 239.317 151.175 -304.238 1
Cu 241.153 150.413 -304.238 1
Cu 243.036 149.763 -304.238 1
Cu 244.957 149.228 -304.238 1
Cu 246.91 148.809 -304.238 1
Cu 248.886 148.509 -304.238 1
Cu 250.878 148.328 -304.238 1
Cu 252.878 148.268 -304.238 1
Cu 254.877 148.328 -304.238 1
Cu 256.869 148.509 -304.238 1
Cu 258.845 148.809 -304.238 1
Cu 260.798 149.228 -304.238 1
Cu 262.719 149.763 -304.238 1
Cu 264.602 150.413 -304.238 1
Cu 266.438 151.175 -304.238 1
Cu 268.221 152.046 -304.238 1
Cu 269.943 153.023 -304.238 1
Cu 271.598 154.101 -304.238 1
Cu 273.179 155.277 -304.238 1
Cu 274.68 156.546 -304.238 1
Cu 276.095 157.903 -304.238 1
Cu 276.66 159.342 -304.238 1
Cu 276.66 160.858 -304.238 1
Cu 276.66 162.445 -304.238 1
Cu 276.66 164.097 -304.238 1
Cu 276.66 165.807 -304.238 1
Cu 276.66 167.568 -304.238 1
Cu 276.66 169.373 -304.238 1
Cu 276.66 171.216 -304.238 1
Cu 276.66 173.088 -304.238 1
Cu 276.66 174.983 -304.238 1
Cu 276.66 176.894 -304.238 1
Cu 276.66 178.811 -304.238 1
Cu 277.178 178.811 -309.594 1
Cu 277.178 180.771 -309.594 1
Cu 277.178 182.723 -309.594 1
Cu 277.178 184.659 -309.594 1
Cu 277.178 186.573 -309.594 1
Cu 277.178 188.455 -309.594 1
Cu 277.178 190.3 -309.594 1
Cu 277.178 192.099 -309.594 1
Cu 277.178 193.846 -309.594 1
Cu 277.178 195.534 -309.594 1
Cu 277.178 197.155 -309.594 1
Cu 277.178 198.705 -309.594 1
Cu 276.6 200.175 -309.594 1
Cu 275.155 201.562 -309.594 1
Cu 273.621 202.858 -309.594 1
Cu 272.006 204.06 -309.594 1
Cu 270.315 205.162 -309.594 1
Cu 268.555 206.16 -309.594 1
Cu 266.734 207.05 -309.594 1
Cu 264.857 207.828 -309.594 1
Cu 262.934 208.493 -309.594 1
Cu 260.971 209.04 -309.594 1
Cu 258.975 209.467 -309.594 1
Cu 256.956 209.774 -309.594 1
Cu 254.921 209.958 -309.594 1
Cu 252.878 210.02 -309.594 1
Cu 250.834 209.958 -309.594 1
Cu 248.799 209.774 -309.594 1
Cu 246.78 209.467 -309.594 1
Cu 244.784 209.04 -309.594 1
Cu 242.821 208.493 -309.594 1
Cu 240.898 207.828 -309.594 1
Cu 239.021 207.05 -309.594 1
Cu 237.2 206.16 -309.594 1
Cu 235.44 205.162 -309.594 1
Cu 233.749 204.06 -309.594 1
Cu 232.134 202.858 -309.594 1
Cu 230.6 201.562 -309.594 1
Cu 229.155 200.175 -309.594 1
Cu 228.577 198.705 -309.594 1
Cu 228.577 197.155 -309.594 1
Cu 228.577 195.534 -309.594 1
Cu 228.577 193.846 -309.594 1
Cu 228.577 192.099 -309.594 1
Cu 228.577 190.3 -309.594 1
Cu 228.577 188.455 -309.594 1
Cu 228.577 186.573 -309.594 1
Cu 228.577 184.659 -309.594 1
Cu 228.577 182.723 -309.594 1
Cu 228.577 180.771 -309.594 1
Cu 228.577 178.811 -309.594 1
Cu 228.577 176.852 -309.594 1
Cu 228.577 174.9 -309.594 1
Cu 228.577 172.963 -309.594 1
Cu 228.577 171.05 -309.594 1
Cu 228.577 169.167 -309.594 1
Cu 228.577 167.323 -309.594 1
Cu 228.577 165.523 -309.594 1
Cu 228.577 163.777 -309.594 1
Cu 228.577 162.089 -309.594 1
Cu 228.577 160.467 -309.594 1
Cu 228.577 158.918 -309.594 1
Cu 229.155 157.448 -309.594 1
Cu 230.6 156.061 -309.594 1
Cu 232.134 154.765 -309.594 1
Cu 233.749 153.563 -309.594 1
Cu 235.44 152.461 -309.594 1
Cu 237.2 151.463 -309.594 1
Cu 239.021 150.573 -309.594 1
Cu 240.898 149.794 -309.594 1
Cu 242.821 149.13 -309.594 1
Cu 244.784 148.583 -309.594 1
Cu 246.78 148.156 -309.594 1
Cu 248.799 147.849 -309.594 1
Cu 250.834 147.664 -309.594 1
Cu 252.878 147.603 -309.594 1
Cu 254.921 147.664 -309.594 1
Cu 256.956 147.849 -309.594 1
Cu 258.975 148.156 -309.594 1
Cu 260.971 148.583 -309.594 1
Cu 262.934 149.13 -309.594 1
Cu 264.857 149.794 -309.594 1
Cu 266.734 150.573 -309.594 1
Cu 268.555 151.463 -309.594 1
Cu 270.315 152.461 -309.594 1
Cu 272.006 153.563 -309.594 1
Cu 273.621 154.765 -309.594 1
Cu 275.155 156.061 -309.594 1
Cu 276.6 157.448 -309.594 1
Cu 277.178 158.918 -309.594 1
Cu 277.178 160.467 -309.594 1
Cu 277.178 162.089 -309.594 1
Cu 277.178 163.777 -309.594 1
Cu 277.178 165.523 -309.594 1
Cu 277.178 167.323 -309.594 1
Cu 277.178 169.167 -309.594 1
Cu 277.178 171.05 -309.594 1
Cu 277.178 172.963 -309.594 1
Cu 277.178 174.9 -309.594 1
Cu 277.178 176.852 -309.594 1
Cu 277.178 178.811 -309.594 1
Cu 277.715 178.811 -314.971 1
Cu 277.715 180.814 -314.971 1
Cu 277.715 182.809 -314.971 1
Cu 277.715 184.789 -314.971 1
Cu 277.715 186.744 -314.971 1
Cu 277.715 188.669 -314.971 1
Cu 277.715 190.554 -314.971 1
Cu 277.715 192.393 -314.971 1
Cu 277.715 194.179 -314.971 1
Cu 277.715 195.904 -314.971 1
Cu 277.715 197.561 -314.971 1
Cu 277.715 199.145 -314.971 1
Cu 277.125 200.648 -314.971 1
Cu 275.647 202.065 -314.971 1
Cu 274.08 203.39 -314.971 1
Cu 272.429 204.618 -314.971 1
Cu 270.701 205.745 -314.971 1
Cu 268.902 206.765 -314.971 1
Cu 267.04 207.674 -314.971 1
Cu 265.122 208.47 -314.971 1
Cu 263.156 209.149 -314.971 1
Cu 261.15 209.708 -314.971 1
Cu 259.11 210.145 -314.971 1
Cu 257.046 210.459 -314.971 1
Cu 254.966 210.647 -314.971 1
Cu 252.878 210.71 -314.971 1
Cu 250.789 210.647 -314.971 1
Cu 248.709 210.459 -314.971 1
Cu 246.645 210.145 -314.971 1
Cu 244.605 209.708 -314.971 1
Cu 242.599 209.149 -314.971 1
Cu 240.633 208.47 -314.971 1
Cu 238.715 207.674 -314.971 1
Cu 236.853 206.765 -314.971 1
Cu 235.054 205.745 -314.971 1
Cu 233.326 204.618 -314.971 1
Cu 231.675 203.39 -314.971 1
Cu 230.108 202.065 -314.971 1
Cu 228.63 200.648 -314.971 1
Cu 228.04 199.145 -314.971 1
Cu 228.04 197.561 -314.971 1
Cu 228.04 195.904 -314.971 1
Cu 228.04 194.179 -314.971 1
Cu 228.04 192.393 -314.971 1
Cu 228.04 190.554 -314.971 1
Cu 228.04 188.669 -314.971 1
Cu 228.04 186.744 -314.971 1
Cu 228.04 184.789 -314.971 1
Cu 228.04 182.809 -314.971 1
Cu 228.04 180.814 -314.971 1
Cu 228.04 178.811 -314.971 1
Cu 228.04 176.808 -314.971 1
Cu 228.04 174.813 -314.971 1
Cu 228.04 172.834 -314.971 1
Cu 228.04 170.878 -314.971 1
Cu 228.04 168.954 -314.971 1
Cu 228.04 167.069 -314.971 1
Cu 228.04 165.229 -314.971 1
Cu 228.04 163.444 -314.971 1
Cu 228.04 161.719 -314.971 1
Cu 228.04 160.062 -314.971 1
Cu 228.04 158.478 -314.971 1
Cu 228.63 156.975 -314.971 1
Cu 230.108 155.558 -314.971 1
Cu 231.675 154.233 -314.971 1
Cu 233.326 153.005 -314.971 1
Cu 235.054 151.878 -314.971 1
Cu 236.853 150.858 -314.971 1
Cu 238.715 149.948 -314.971 1
Cu 240.633 149.152 -314.971 1
Cu 242.599 148.474 -314.971 1
Cu 244.605 147.915 -314.971 1
Cu 246.645 147.477 -314.971 1
Cu 248.709 147.164 -314.971 1
Cu 250.789 146.975 -314.971 1
Cu 252.878 146.912 -314.971 1
Cu 254.966 146.975 -314.971 1
Cu 257.046 147.164 -314.971 1
Cu 259.11 147.477 -314.971 1
Cu 261.15 147.915 -314.971 1
Cu 263.156 148.474 -314.971 1
Cu 265.122 149.152 -314.971 1
Cu 267.04 149.948 -314.971 1
Cu 268.902 150.858 -314.971 1
Cu 270.701 151.878 -314.971 1
Cu 272.429 153.005 -314.971 1
Cu 274.08 154.233 -314.971 1
Cu 275.647 155.558 -314.971 1
Cu 277.125 156.975 -314.971 1
Cu 277.715 158.478 -314.971 1
Cu 277.715 160.062 -314.971 1
Cu 277.715 161.719 -314.971 1
Cu 277.715 163.444 -314.971 1
Cu 277.715 165.229 -314.971 1
Cu 277.715 167.069 -314.971 1
Cu 277.715 168.954 -314.971 1
Cu 277.715 170.878 -314.971 1
Cu 277.715 172.834 -314.971 1
Cu 277.715 174.813 -314.971 1
Cu 277.715 176.808 -314.971 1
Cu 277.715 178.811 -314.971 1
Cu 278.274 178.811 -320.369 1
Cu 278.274 180.859 -320.369 1
Cu 278.274 182.899 -320.369 1
Cu 278.274 184.923 -320.369 1
Cu 278.274 186.923 -320.369 1
Cu 278.274 188.89 -320.369 1
Cu 278.274 190.818 -320.369 1
Cu 278.274 192.698 -320.369 1
Cu 278.274 194.524 -320.369 1
Cu 278.274 196.288 -320.369 1
Cu 278.274 197.982 -320.369 1
Cu 278.274 199.601 -320.369 1
Cu 277.67 201.138 -320.369 1
Cu 276.159 202.587 -320.369 1
Cu 274.556 203.942 -320.369 1
Cu 272.868 205.198 -320.369 1
Cu 271.101 206.35 -320.369 1
Cu 269.262 207.393 -320.369 1
Cu 267.358 208.323 -320.369 1
Cu 265.397 209.137 -320.369 1
Cu 263.387 209.831 -320.369 1
Cu 261.335 210.402 -320.369 1
Cu 259.25 210.849 -320.369 1
Cu 257.14 211.17 -320.369 1
Cu 255.013 211.363 -320.369 1
Cu 252.878 211.427 -320.369 1
Cu 250.742 211.363 -320.369 1
Cu 248.615 211.17 -320.369 1
Cu 246.505 210.849 -320.369 1
Cu 244.42 210.402 -320.369 1
Cu 242.368 209.831 -320.369 1
Cu 240.358 209.137 -320.369 1
Cu 238.397 208.323 -320.369 1
Cu 236.493 207.393 -320.369 1
Cu 234.654 206.35 -320.369 1
Cu 232.887 205.198 -320.369 1
Cu 231.199 203.942 -320.369 1
Cu 229.596 202.587 -320.369 1
Cu 228.085 201.138 -320.369 1
Cu 227.481 199.601 -320.369 1
Cu 227.481 197.982 -320.369 1
Cu 227.481 196.288 -320.369 1
Cu 227.481 194.524 -320.369 1
Cu 227.481 192.698 -320.369 1
Cu 227.481 190.818 -320.369 1
Cu 227.481 188.89 -320.369 1
Cu 227.481 186.923 -320.369 1
Cu 227.481 184.923 -320.369 1
Cu 227.481 182.899 -320.369 1
Cu 227.481 180.859 -320.369 1
Cu 227.481 178.811 -320.369 1
Cu 227.481 176.763 -320.369 1
Cu 227.481 174.724 -320.369 1
Cu 227.481 172.7 -320.369 1
Cu 227.481 170.7 -320.369 1
Cu 227.481 168.733 -320.369 1
Cu 227.481 166.805 -320.369 1
Cu 227.481 164.924 -320.369 1
Cu 227.481 163.099 -320.369 1
Cu 227.481 161.335 -320.369 1
Cu 227.481 159.64 -320.369 1
Cu 227.481 158.021 -320.369 1
Cu 228.085 156.484 -320.369 1
Cu 229.596 155.036 -320.369 1
Cu 231.199 153.681 -320.369 1
Cu 232.887 152.425 -320.369 1
Cu 234.654 151.273 -320.369 1
Cu 236.493 150.23 -320.369 1
Cu 238.397 149.3 -320.369 1
Cu 240.358 148.486 -320.369 1
Cu 242.368 147.792 -320.369 1
Cu 244.42 147.22 -320.369 1
Cu 246.505 146.773 -320.369 1
Cu 248.615 146.453 -320.369 1
Cu 250.742 146.26 -320.369 1
Cu 252.878 146.196 -320.369 1
Cu 255.013 146.26 -320.369 1
Cu 257.14 146.453 -320.369 1
Cu 259.25 146.773 -320.369 1
Cu 261.335 147.22 -320.369 1
Cu 263.387 147.792 -320.369 1
Cu 265.397 148.486 -320.369 1
Cu 267.358 149.3 -320.369 1
Cu 269.262 150.23 -320.369 1
Cu 271.101 151.273 -320.369 1
Cu 272.868 152.425 -320.369 1
Cu 274.556 153.681 -320.369 1
Cu 276.159 155.036 -320.369 1
Cu 277.67 156.484 -320.369 1
Cu 278.274 158.021 -320.369 1
Cu 278.274 159.64 -320.369 1
Cu 278.274 161.335 -320.369 1
Cu 278.274 163.099 -320.369 1
Cu 278.274 164.924 -320.369 1
Cu 278.274 166.805 -320.369 1
Cu 278.274 168.733 -320.369 1
Cu 278.274 170.7 -320.369 1
Cu 278.274 172.7 -320.369 1
Cu 278.274 174.724 -320.369 1
Cu 278.274 176.763 -320.369 1
Cu 278.274 178.811 -320.369 1
Cu 278.853 178.811 -325.788 1
Cu 278.853 180.906 -325.788 1
Cu 278.853 182.993 -325.788 1
Cu 278.853 185.062 -325.788 1
Cu 278.853 187.108 -325.788 1
Cu 278.853 189.12 -325.788 1
Cu 278.853 191.092 -325.788 1
Cu 278.853 193.015 -325.788 1
Cu 278.853 194.883 -325.788 1
Cu 278.853 196.687 -325.788 1
Cu 278.853 198.42 -325.788 1
Cu 278.853 200.076 -325.788 1
Cu 278.236 201.648 -325.788 1
Cu 276.691 203.13 -325.788 1
Cu 275.051 204.516 -325.788 1
Cu 273.324 205.8 -325.788 1
Cu 271.517 206.978 -325.788 1
Cu 269.636 208.045 -325.788 1
Cu 267.689 208.997 -325.788 1
Cu 265.683 209.829 -325.788 1
Cu 263.627 210.539 -325.788 1
Cu 261.529 211.124 -325.788 1
Cu 259.396 211.581 -325.788 1
Cu 257.237 211.909 -325.788 1
Cu 255.062 212.106 -325.788 1
Cu 252.878 212.172 -325.788 1
Cu 250.693 212.106 -325.788 1
Cu 248.518 211.909 -325.788 1
Cu 246.359 211.581 -325.788 1
Cu 244.226 211.124 -325.788 1
Cu 242.128 210.539 -325.788 1
Cu 240.072 209.829 -325.788 1
Cu 238.066 208.997 -325.788 1
Cu 236.119 208.045 -325.788 1
Cu 234.238 206.978 -325.788 1
Cu 232.431 205.8 -325.788 1
Cu 230.704 204.516 -325.788 1
Cu 229.065 203.13 -325.788 1
Cu 227.519 201.648 -325.788 1
Cu 226.902 200.076 -325.788 1
Cu 226.902 198.42 -325.788 1
Cu 226.902 196.687 -325.788 1
Cu 226.902 194.883 -325.788 1
Cu 226.902 193.015 -325.788 1
Cu 226.902 191.092 -325.788 1
Cu 226.902 189.12 -325.788 1
Cu 226.902 187.108 -325.788 1
Cu 226.902 185.062 -325.788 1
Cu 226.902 182.993 -325.788 1
Cu 226.902 180.906 -325.788 1
Cu 226.902 178.811 -325.788 1
Cu 226.902 176.717 -325.788 1
Cu 226.902 174.63 -325.788 1
Cu 226.902 172.56 -325.788 1
Cu 226.902 170.515 -325.788 1
Cu 226.902 168.503 -325.788 1
Cu 226.902 166.531 -325.788 1
Cu 226.902 164.607 -325.788 1
Cu 226.902 162.74 -325.788 1
Cu 226.902 160.936 -325.788 1
Cu 226.902 159.203 -325.788 1
Cu 226.902 157.547 -325.788 1
Cu 227.519 155.975 -325.788 1
Cu 229.065 154.493 -325.788 1
Cu 230.704 153.107 -325.788 1
Cu 232.431 151.822 -325.788 1
Cu 234.238 150.644 -325.788 1
Cu 236.119 149.578 -325.788 1
Cu 238.066 148.626 -325.788 1
Cu 240.072 147.794 -325.788 1
Cu 242.128 147.084 -325.788 1
Cu 244.226 146.499 -325.788 1
Cu 246.359 146.042 -325.788 1
Cu 248.518 145.714 -325.788 1
Cu 250.693 145.517 -325.788 1
Cu 252.878 145.451 -325.788 1
Cu 255.062 145.517 -325.788 1
Cu 257.237 145.714 -325.788 1
Cu 259.396 146.042 -325.788 1
Cu 261.529 146.499 -325.788 1
Cu 263.627 147.084 -325.788 1
Cu 265.683 147.794 -325.788 1
Cu 267.689 148.626 -325.788 1
Cu 269.636 149.578 -325.788 1
Cu 271.517 150.644 -325.788 1
Cu 273.324 151.822 -325.788 1
Cu 275.051 153.107 -325.788 1
Cu 276.691 154.493 -325.788 1
Cu 278.236 155.975 -325.788 1
Cu 278.853 157.547 -325.788 1
Cu 278.853 159.203 -325.788 1
Cu 278.853 160.936 -325.788 1
Cu 278.853 162.74 -325.788 1
Cu 278.853 164.607 -325.788 1
Cu 278.853 166.531 -325.788 1
Cu 278.853 168.503 -325.788 1
Cu 278.853 170.515 -325.788 1
Cu 278.853 172.56 -325.788 1
Cu 278.853 174.63 -325.788 1
Cu 278.853 176.717 -325.788 1
Cu 278.853 178.811 -325.788 1
Cu 279.456 178.811 -331.229 1
Cu 279.456 180.955 -331.229 1
Cu 279.456 183.09 -331.229 1
Cu 279.456 185.208 -331.229 1
Cu 279.456 187.3 -331.229 1
Cu 279.456 189.359 -331.229 1
Cu 279.456 191.377 -331.229 1
Cu 279.456 193.345 -331.229 1
Cu 279.456 195.256 -331.229 1
Cu 279.456 197.101 -331.229 1
Cu 279.456 198.875 -331.229 1
Cu 279.456 200.569 -331.229 1
Cu 278.824 202.178 -331.229 1
Cu 277.243 203.694 -331.229 1
Cu 275.566 205.112 -331.229 1
Cu 273.799 206.427 -331.229 1
Cu 271.95 207.632 -331.229 1
Cu 270.025 208.723 -331.229 1
Cu 268.033 209.697 -331.229 1
Cu 265.98 210.549 -331.229 1
Cu 263.877 211.275 -331.229 1
Cu 261.729 211.873 -331.229 1
Cu 259.547 212.341 -331.229 1
Cu 257.339 212.677 -331.229 1
Cu 255.112 212.878 -331.229 1
Cu 252.878 212.946 -331.229 1
Cu 250.643 212.878 -331.229 1
Cu 248.416 212.677 -331.229 1
Cu 246.208 212.341 -331.229 1
Cu 244.026 211.873 -331.229 1
Cu 241.878 211.275 -331.229 1
Cu 239.775 210.549 -331.229 1
Cu 237.722 209.697 -331.229 1
Cu 235.73 208.723 -331.229 1
Cu 233.805 207.632 -331.229 1
Cu 231.956 206.427 -331.229 1
Cu 230.189 205.112 -331.229 1
Cu 228.512 203.694 -331.229 1
Cu 226.931 202.178 -331.229 1
Cu 226.299 200.569 -331.229 1
Cu 226.299 198.875 -331.229 1
Cu 226.299 197.101 -331.229 1
Cu 226.299 195.256 -331.229 1
Cu 226.299 193.345 -331.229 1
Cu 226.299 191.377 -331.229 1
Cu 226.299 189.359 -331.229 1
Cu 226.299 187.3 -331.229 1
Cu 226.299 185.208 -331.229 1
Cu 226.299 183.09 -331.229 1
Cu 226.299 180.955 -331.229 1
Cu 226.299 178.811 -331.229 1
Cu 226.299 176.668 -331.229 1
Cu 226.299 174.533 -331.229 1
Cu 226.299 172.415 -331.229 1
Cu 226.299 170.323 -331.229 1
Cu 226.299 168.263 -331.229 1
Cu 226.299 166.246 -331.229 1
Cu 226.299 164.278 -331.229 1
Cu 226.299 162.367 -331.229 1
Cu 226.299 160.521 -331.229 1
Cu 226.299 158.748 -331.229 1
Cu 226.299 157.053 -331.229 1
Cu 226.931 155.445 -331.229 1
Cu 228.512 153.929 -331.229 1
Cu 230.189 152.51 -331.229 1
Cu 231.956 151.196 -331.229 1
Cu 233.805 149.991 -331.229 1
Cu 235.73 148.899 -331.229 1
Cu 237.722 147.926 -331.229 1
Cu 239.775 147.074 -331.229 1
Cu 241.878 146.348 -331.229 1
Cu 244.026 145.75 -331.229 1
Cu 246.208 145.282 -331.229 1
Cu 248.416 144.946 -331.229 1
Cu 250.643 144.744 -331.229 1
Cu 252.878 144.677 -331.229 1
Cu 255.112 144.744 -331.229 1
Cu 257.339 144.946 -331.229 1
Cu 259.547 145.282 -331.229 1
Cu 261.729 145.75 -331.229 1
Cu 263.877 146.348 -331.229 1
Cu 265.98 147.074 -331.229 1
Cu 268.033 147.926 -331.229 1
Cu 270.025 148.899 -331.229 1
Cu 271.95 149.991 -331.229 1
Cu 273.799 151.196 -331.229 1
Cu 275.566 152.51 -331.229 1
Cu 277.243 153.929 -331.229 1
Cu 278.824 155.445 -331.229 1
Cu 279.456 157.053 -331.229 1
Cu 279.456 158.748 -331.229 1
Cu 279.456 160.521 -331.229 1
Cu 279.456 162.367 -331.229 1
Cu 279.456 164.278 -331.229 1
Cu 279.456 166.246 -331.229 1
Cu 279.456 168.263 -331.229 1
Cu 279.456 170.323 -331.229 1
Cu 279.456 172.415 -331.229 1
Cu 279.456 174.533 -331.229 1
Cu 279.456 176.668 -331.229 1
Cu 279.456 178.811 -331.229 1
Cu 280.083 178.811 -336.689 1
Cu 280.083 181.005 -336.689 1
Cu 280.083 183.191 -336.689 1
Cu 280.083 185.358 -336.689 1
Cu 280.083 187.501 -336.689 1
Cu 280.083 189.608 -336.689 1
Cu 280.083 191.674 -336.689 1
Cu 280.083 193.688 -336.689 1
Cu 280.083 195.644 -336.689 1
Cu 280.083 197.533 -336.689 1
Cu 280.083 199.348 -336.689 1
Cu 280.083 201.083 -336.689 1
Cu 279.436 202.729 -336.689 1
Cu 277.818 204.281 -336.689 1
Cu 276.101 205.733 -336.689 1
Cu 274.293 207.078 -336.689 1
Cu 272.4 208.312 -336.689 1
Cu 270.429 209.429 -336.689 1
Cu 268.39 210.426 -336.689 1
Cu 266.29 211.298 -336.689 1
Cu 264.136 212.041 -336.689 1
Cu 261.938 212.653 -336.689 1
Cu 259.704 213.132 -336.689 1
Cu 257.444 213.476 -336.689 1
Cu 255.165 213.682 -336.689 1
Cu 252.878 213.751 -336.689 1
Cu 250.59 213.682 -336.689 1
Cu 248.311 213.476 -336.689 1
Cu 246.051 213.132 -336.689 1
Cu 243.817 212.653 -336.689 1
Cu 241.619 212.041 -336.689 1
Cu 239.465 211.298 -336.689 1
Cu 237.365 210.426 -336.689 1
Cu 235.326 209.429 -336.689 1
Cu 233.355 208.312 -336.689 1
Cu 231.462 207.078 -336.689 1
Cu 229.654 205.733 -336.689 1
Cu 227.937 204.281 -336.689 1
Cu 226.319 202.729 -336.689 1
Cu 225.672 201.083 -336.689 1
Cu 225.672 199.348 -336.689 1
Cu 225.672 197.533 -336.689 1
Cu 225.672 195.644 -336.689 1
Cu 225.672 193.688 -336.689 1
Cu 225.672 191.674 -336.689 1
Cu 225.672 189.608 -336.689 1
Cu 225.672 187.501 -336.689 1
Cu 225.672 185.358 -336.689 1
Cu 225.672 183.191 -336.689 1
Cu 225.672 181.005 -336.689 1
Cu 225.672 178.811 -336.689 1
Cu 225.672 176.618 -336.689 1
Cu 225.672 174.432 -336.689 1
Cu 225.672 172.264 -336.689 1
Cu 225.672 170.122 -336.689 1
Cu 225.672 168.014 -336.689 1
Cu 225.672 165.949 -336.689 1
Cu 225.672 163.935 -336.689 1
Cu 225.672 161.979 -336.689 1
Cu 225.672 160.09 -336.689 1
Cu 225.672 158.274 -336.689 1
Cu 225.672 156.54 -336.689 1
Cu 226.319 154.894 -336.689 1
Cu 227.937 153.341 -336.689 1
Cu 229.654 151.89 -336.689 1
Cu 231.462 150.545 -336.689 1
Cu 233.355 149.311 -336.689 1
Cu 235.326 148.193 -336.689 1
Cu 237.365 147.197 -336.689 1
Cu 239.465 146.325 -336.689 1
Cu 241.619 145.582 -336.689 1
Cu 243.817 144.969 -336.689 1
Cu 246.051 144.491 -336.689 1
Cu 248.311 144.147 -336.689 1
Cu 250.59 143.941 -336.689 1
Cu 252.878 143.872 -336.689 1
Cu 255.165 143.941 -336.689 1
Cu 257.444 144.147 -336.689 1
Cu 259.704 144.491 -336.689 1
Cu 261.938 144.969 -336.689 1
Cu 264.136 145.582 -336.689 1
Cu 266.29 146.325 -336.689 1
Cu 268.39 147.197 -336.689 1
Cu 270.429 148.193 -336.689 1
Cu 272.4 149.311 -336.689 1
Cu 274.293 150.545 -336.689 1
Cu 276.101 151.89 -336.689 1
Cu 277.818 153.341 -336.689 1
Cu 279.436 154.894 -336.689 1
Cu 280.083 156.54 -336.689 1
Cu 280.083 158.274 -336.689 1
Cu 280.083 160.09 -336.689 1
Cu 280.083 161.979 -336.689 1
Cu 280.083 163.935 -336.689 1
Cu 280.083 165.949 -336.689 1
Cu 280.083 168.014 -336.689 1
Cu 280.083 170.122 -336.689 1
Cu 280.083 172.264 -336.689 1
Cu 280.083 174.432 -336.689 1
Cu 280.083 176.618 -336.689 1
Cu 280.083 178.811 -336.689 1
Cu 280.736 178.811 -342.171 1
Cu 280.736 181.058 -342.171 1
Cu 280.736 183.296 -342.171 1
Cu 280.736 185.516 -342.171 1
Cu 280.736 187.709 -342.171 1
Cu 280.736 189.868 -342.171 1
Cu 280.736 191.982 -342.171 1
Cu 280.736 194.045 -342.171 1
Cu 280.736 196.048 -342.171 1
Cu 280.736 197.983 -342.171 1
Cu 280.736 199.842 -342.171 1
Cu 280.736 201.618 -342.171 1
Cu 280.074 203.304 -342.171 1
Cu 278.417 204.893 -342.171 1
Cu 276.659 206.379 -342.171 1
Cu 274.807 207.757 -342.171 1
Cu 272.868 209.02 -342.171 1
Cu 270.851 210.164 -342.171 1
Cu 268.763 211.185 -342.171 1
Cu 266.612 212.077 -342.171 1
Cu 264.406 212.839 -342.171 1
Cu 262.156 213.466 -342.171 1
Cu 259.868 213.956 -342.171 1
Cu 257.553 214.308 -342.171 1
Cu 255.22 214.519 -342.171 1
Cu 252.878 214.59 -342.171 1
Cu 250.535 214.519 -342.171 1
Cu 248.202 214.308 -342.171 1
Cu 245.887 213.956 -342.171 1
Cu 243.599 213.466 -342.171 1
Cu 241.349 212.839 -342.171 1
Cu 239.143 212.077 -342.171 1
Cu 236.992 211.185 -342.171 1
Cu 234.904 210.164 -342.171 1
Cu 232.887 209.02 -342.171 1
Cu 230.948 207.757 -342.171 1
Cu 229.096 206.379 -342.171 1
Cu 227.338 204.893 -342.171 1
Cu 225.681 203.304 -342.171 1
Cu 225.019 201.618 -342.171 1
Cu 225.019 199.842 -342.171 1
Cu 225.019 197.983 -342.171 1
Cu 225.019 196.048 -342.171 1
Cu 225.019 194.045 -342.171 1
Cu 225.019 191.982 -342.171 1
Cu 225.019 189.868 -342.171 1
Cu 225.019 187.709 -342.171 1
Cu 225.019 185.516 -342.171 1
Cu 225.019 183.296 -342.171 1
Cu 225.019 181.058 -342.171 1
Cu 225.019 178.811 -342.171 1
Cu 225.019 176.565 -342.171 1
Cu 225.019 174.327 -342.171 1
Cu 225.019 172.107 -342.171 1
Cu 225.019 169.914 -342.171 1
Cu 225.019 167.755 -342.171 1
Cu 225.019 165.64 -342.171 1
Cu 225.019 163.578 -342.171 1
Cu 225.019 161.575 -342.171 1
Cu 225.019 159.64 -342.171 1
Cu 225.019 157.781 -342.171 1
Cu 225.019 156.005 -342.171 1
Cu 225.681 154.319 -342.171 1
Cu 227.338 152.73 -342.171 1
Cu 229.096 151.244 -342.171 1
Cu 230.948 149.866 -342.171 1
Cu 232.887 148.603 -342.171 1
Cu 234.904 147.458 -342.171 1
Cu 236.992 146.438 -342.171 1
Cu 239.143 145.545 -342.171 1
Cu 241.349 144.784 -342.171 1
Cu 243.599 144.157 -342.171 1
Cu 245.887 143.667 -342.171 1
Cu 248.202 143.315 -342.171 1
Cu 250.535 143.103 -342.171 1
Cu 252.878 143.033 -342.171 1
Cu 255.22 143.103 -342.171 1
Cu 257.553 143.315 -342.171 1
Cu 259.868 143.667 -342.171 1
Cu 262.156 144.157 -342.171 1
Cu 264.406 144.784 -342.171 1
Cu 266.612 145.545 -342.171 1
Cu 268.763 146.438 -342.171 1
Cu 270.851 147.458 -342.171 1
Cu 272.868 148.603 -342.171 1
Cu 274.807 149.866 -342.171 1
Cu 276.659 151.244 -342.171 1
Cu 278.417 152.73 -342.171 1
Cu 280.074 154.319 -342.171 1
Cu 280.736 156.005 -342.171 1
Cu 280.736 157.781 -342.171 1
Cu 280.736 159.64 -342.171 1
Cu 280.736 161.575 -342.171 1
Cu 280.736 163.578 -342.171 1
Cu 280.736 165.64 -342.171 1
Cu 280.736 167.755 -342.171 1
Cu 280.736 169.914 -342.171 1
Cu 280.736 172.107 -342.171 1
Cu 280.736 174.327 -342.171 1
Cu 280.736 176.565 -342.171 1
Cu 280.736 178.811 -342.171 1
Cu 281.417 178.811 -347.673 1
Cu 281.417 181.113 -347.673 1
Cu 281.417 183.405 -347.673 1
Cu 281.417 185.68 -347.673 1
Cu 281.417 187.927 -347.673 1
Cu 281.417 190.138 -347.673 1
Cu 281.417 192.304 -347.673 1
Cu 281.417 194.418 -347.673 1
Cu 281.417 196.469 -347.673 1
Cu 281.417 198.451 -347.673 1
Cu 281.417 200.356 -347.673 1
Cu 281.417 202.175 -347.673 1
Cu 280.739 203.902 -347.673 1
Cu 279.041 205.53 -347.673 1
Cu 277.24 207.053 -347.673 1
Cu 275.343 208.464 -347.673 1
Cu 273.357 209.759 -347.673 1
Cu 271.29 210.931 -347.673 1
Cu 269.151 211.976 -347.673 1
Cu 266.947 212.891 -347.673 1
Cu 264.688 213.671 -347.673 1
Cu 262.383 214.313 -347.673 1
Cu 260.039 214.815 -347.673 1
Cu 257.668 215.176 -347.673 1
Cu 255.277 215.392 -347.673 1
Cu 252.878 215.465 -347.673 1
Cu 250.478 215.392 -347.673 1
Cu 248.087 215.176 -347.673 1
Cu 245.716 214.815 -347.673 1
Cu 243.372 214.313 -347.673 1
Cu 241.067 213.671 -347.673 1
Cu 238.808 212.891 -347.673 1
Cu 236.604 211.976 -347.673 1
Cu 234.465 210.931 -347.673 1
Cu 232.398 209.759 -347.673 1
Cu 230.412 208.464 -347.673 1
Cu 228.515 207.053 -347.673 1
Cu 226.714 205.53 -347.673 1
Cu 225.016 203.902 -347.673 1
Cu 224.338 202.175 -347.673 1
Cu 224.338 200.356 -347.673 1
Cu 224.338 198.451 -347.673 1
Cu 224.338 196.469 -347.673 1
Cu 224.338 194.418 -347.673 1
Cu 224.338 192.304 -347.673 1
Cu 224.338 190.138 -347.673 1
Cu 224.338 187.927 -347.673 1
Cu 224.338 185.68 -347.673 1
Cu 224.338 183.405 -347.673 1
Cu 224.338 181.113 -347.673 1
Cu 224.338 178.811 -347.673 1
Cu 224.338 176.51 -347.673 1
Cu 224.338 174.218 -347.673 1
Cu 224.338 171.943 -347.673 1
Cu 224.338 169.696 -347.673 1
Cu 224.338 167.485 -347.673 1
Cu 224.338 165.318 -347.673 1
Cu 224.338 163.205 -347.673 1
Cu 224.338 161.154 -347.673 1
Cu 224.338 159.172 -347.673 1
Cu 224.338 157.267 -347.673 1
Cu 224.338 155.448 -347.673 1
Cu 225.016 153.721 -347.673 1
Cu 226.714 152.092 -347.673 1
Cu 228.515 150.57 -347.673 1
Cu 230.412 149.158 -347.673 1
Cu 232.398 147.864 -347.673 1
Cu 234.465 146.692 -347.673 1
Cu 236.604 145.647 -347.673 1
Cu 238.808 144.732 -347.673 1
Cu 241.067 143.952 -347.673 1
Cu 243.372 143.31 -347.673 1
Cu 245.716 142.807 -347.673 1
Cu 248.087 142.447 -347.673 1
Cu 250.478 142.23 -347.673 1
Cu 252.878 142.158 -347.673 1
Cu 255.277 142.23 -347.673 1
Cu 257.668 142.447 -347.673 1
Cu 260.039 142.807 -347.673 1
Cu 262.383 143.31 -347.673 1
Cu 264.688 143.952 -347.673 1
Cu 266.947 144.732 -347.673 1
Cu 269.151 145.647 -347.673 1
Cu 271.29 146.692 -347.673 1
Cu 273.357 147.864 -347.673 1
Cu 275.343 149.158 -347.673 1
Cu 277.24 150.57 -347.673 1
Cu 279.041 152.092 -347.673 1
Cu 280.739 153.721 -347.673 1
Cu 281.417 155.448 -347.673 1
Cu 281.417 157.267 -347.673 1
Cu 281.417 159.172 -347.673 1
Cu 281.417 161.154 -347.673 1
Cu 281.417 163.205 -347.673 1
Cu 281.417 165.318 -347.673 1
Cu 281.417 167.485 -347.673 1
Cu 281.417 169.696 -347.673 1
Cu 281.417 171.943 -347.673 1
Cu 281.417 174.218 -347.673 1
Cu 281.417 176.51 -347.673 1
Cu 281.417 178.811 -347.673 1
Cu 282.128 178.811 -353.195 1
Cu 282.128 181.17 -353.195 1
Cu 282.128 183.52 -353.195 1
Cu 282.128 185.851 -353.195 1
Cu 282.128 188.154 -353.195 1
Cu 282.128 190.42 -353.195 1
Cu 282.128 192.64 -353.195 1
Cu 282.128 194.806 -353.195 1
Cu 282.128 196.909 -353.195 1
Cu 282.128 198.94 -353.195 1
Cu 282.128 200.892 -353.195 1
Cu 282.128 202.757 -353.195 1
Cu 281.433 204.527 -353.195 1
Cu 279.693 206.196 -353.195 1
Cu 277.847 207.757 -353.195 1
Cu 275.903 209.203 -353.195 1
Cu 273.867 210.53 -353.195 1
Cu 271.749 211.731 -353.195 1
Cu 269.556 212.802 -353.195 1
Cu 267.298 213.74 -353.195 1
Cu 264.982 214.539 -353.195 1
Cu 262.619 215.198 -353.195 1
Cu 260.218 215.712 -353.195 1
Cu 257.787 216.082 -353.195 1
Cu 255.337 216.304 -353.195 1
Cu 252.878 216.378 -353.195 1
Cu 250.418 216.304 -353.195 1
Cu 247.968 216.082 -353.195 1
Cu 245.537 215.712 -353.195 1
Cu 243.136 215.198 -353.195 1
Cu 240.773 214.539 -353.195 1
Cu 238.457 213.74 -353.195 1
Cu 236.199 212.802 -353.195 1
Cu 234.006 211.731 -353.195 1
Cu 231.888 210.53 -353.195 1
Cu 229.853 209.203 -353.195 1
Cu 227.908 207.757 -353.195 1
Cu 226.062 206.196 -353.195 1
Cu 224.322 204.527 -353.195 1
Cu 223.627 202.757 -353.195 1
Cu 223.627 200.892 -353.195 1
Cu 223.627 198.94 -353.195 1
Cu 223.627 196.909 -353.195 1
Cu 223.627 194.806 -353.195 1
Cu 223.627 192.64 -353.195 1
Cu 223.627 190.42 -353.195 1
Cu 223.627 188.154 -353.195 1
Cu 223.627 185.851 -353.195 1
Cu 223.627 183.52 -353.195 1
Cu 223.627 181.17 -353.195 1
Cu 223.627 178.811 -353.195 1
Cu 223.627 176.453 -353.195 1
Cu 223.627 174.103 -353.195 1
Cu 223.627 171.772 -353.195 1
Cu 223.627 169.469 -353.195 1
Cu 223.627 167.203 -353.195 1
Cu 223.627 164.982 -353.195 1
Cu 223.627 162.816 -353.195 1
Cu 223.627 160.714 -353.195 1
Cu 223.627 158.682 -353.195 1
Cu 223.627 156.73 -353.195 1
Cu 223.627 154.866 -353.195 1
Cu 224.322 153.095 -353.195 1
Cu 226.062 151.427 -353.195 1
Cu 227.908 149.866 -353.195 1
Cu 229.853 148.42 -353.195 1
Cu 231.888 147.093 -353.195 1
Cu 234.006 145.892 -353.195 1
Cu 236.199 144.82 -353.195 1
Cu 238.457 143.883 -353.195 1
Cu 240.773 143.084 -353.195 1
Cu 243.136 142.425 -353.195 1
Cu 245.537 141.91 -353.195 1
Cu 247.968 141.541 -353.195 1
Cu 250.418 141.319 -353.195 1
Cu 252.878 141.245 -353.195 1
Cu 255.337 141.319 -353.195 1
Cu 257.787 141.541 -353.195 1
Cu 260.218 141.91 -353.195 1
Cu 262.619 142.425 -353.195 1
Cu 264.982 143.084 -353.195 1
Cu 267.298 143.883 -353.195 1
Cu 269.556 144.82 -353.195 1
Cu 271.749 145.892 -353.195 1
Cu 273.867 147.093 -353.195 1
Cu 275.903 148.42 -353.195 1
Cu 277.847 149.866 -353.195 1
Cu 279.693 151.427 -353.195 1
Cu 281.433 153.095 -353.195 1
Cu 282.128 154.866 -353.195 1
Cu 282.128 156.73 -353.195 1
Cu 282.128 158.682 -353.195 1
Cu 282.128 160.714 -353.195 1
Cu 282.128 162.816 -353.195 1
Cu 282.128 164.982 -353.195 1
Cu 282.128 167.203 -353.195 1
Cu 282.128 169.469 -353.195 1
Cu 282.128 171.772 -353.195 1
Cu 282.128 174.103 -353.195 1
Cu 282.128 176.453 -353.195 1
Cu 282.128 178.811 -353.195 1
Cu 282.872 178.811 -358.737 1
Cu 282.872 181.23 -358.737 1
Cu 282.872 183.639 -358.737 1
Cu 282.872 186.03 -358.737 1
Cu 282.872 188.391 -358.737 1
Cu 282.872 190.715 -358.737 1
Cu 282.872 192.992 -358.737 1
Cu 282.872 195.213 -358.737 1
Cu 282.872 197.369 -358.737 1
Cu 282.872 199.452 -358.737 1
Cu 282.872 201.453 -358.737 1
Cu 282.872 203.366 -358.737 1
Cu 282.159 205.181 -358.737 1
Cu 280.374 206.892 -358.737 1
Cu 278.481 208.492 -358.737 1
Cu 276.488 209.975 -358.737 1
Cu 274.401 211.336 -358.737 1
Cu 272.229 212.568 -358.737 1
Cu 269.98 213.666 -358.737 1
Cu 267.664 214.627 -358.737 1
Cu 265.29 215.447 -358.737 1
Cu 262.867 216.122 -358.737 1
Cu 260.404 216.65 -358.737 1
Cu 257.912 217.029 -358.737 1
Cu 255.4 217.256 -358.737 1
Cu 252.878 217.332 -358.737 1
Cu 250.355 217.256 -358.737 1
Cu 247.843 217.029 -358.737 1
Cu 245.351 216.65 -358.737 1
Cu 242.888 216.122 -358.737 1
Cu 240.465 215.447 -358.737 1
Cu 238.091 214.627 -358.737 1
Cu 235.775 213.666 -358.737 1
Cu 233.526 212.568 -358.737 1
Cu 231.354 211.336 -358.737 1
Cu 229.267 209.975 -358.737 1
Cu 227.274 208.492 -358.737 1
Cu 225.381 206.892 -358.737 1
Cu 223.596 205.181 -358.737 1
Cu 222.883 203.366 -358.737 1
Cu 222.883 201.453 -358.737 1
Cu 222.883 199.452 -358.737 1
Cu 222.883 197.369 -358.737 1
Cu 222.883 195.213 -358.737 1
Cu 222.883 192.992 -358.737 1
Cu 222.883 190.715 -358.737 1
Cu 222.883 188.391 -358.737 1
Cu 222.883 186.03 -358.737 1
Cu 222.883 183.639 -358.737 1
Cu 222.883 181.23 -358.737 1
Cu 222.883 178.811 -358.737 1
Cu 222.883 176.393 -358.737 1
Cu 222.883 173.983 -358.737 1
Cu 222.883 171.593 -358.737 1
Cu 222.883 169.232 -358.737 1
Cu 222.883 166.908 -358.737 1
Cu 222.883 164.631 -358.737 1
Cu 222.883 162.41 -358.737 1
Cu 222.883 160.254 -358.737 1
Cu 222.883 158.171 -358.737 1
Cu 222.883 156.169 -358.737 1
Cu 222.883 154.257 -358.737 1
Cu 223.596 152.442 -358.737 1
Cu 225.381 150.731 -358.737 1
Cu 227.274 149.131 -358.737 1
Cu 229.267 147.647 -358.737 1
Cu 231.354 146.287 -358.737 1
Cu 233.526 145.055 -358.737 1
Cu 235.775 143.957 -358.737 1
Cu 238.091 142.996 -358.737 1
Cu 240.465 142.176 -358.737 1
Cu 242.888 141.501 -358.737 1
Cu 245.351 140.973 -358.737 1
Cu 247.843 140.594 -358.737 1
Cu 250.355 140.366 -358.737 1
Cu 252.878 140.29 -358.737 1
Cu 255.4 140.366 -358.737 1
Cu 257.912 140.594 -358.737 1
Cu 260.404 140.973 -358.737 1
Cu 262.867 141.501 -358.737 1
Cu 265.29 142.176 -358.737 1
Cu 267.664 142.996 -358.737 1
Cu 269.98 143.957 -358.737 1
Cu 272.229 145.055 -358.737 1
Cu 274.401 146.287 -358.737 1
Cu 276.488 147.647 -358.737 1
Cu 278.481 149.131 -358.737 1
Cu 280.374 150.731 -358.737 1
Cu 282.159 152.442 -358.737 1
Cu 282.872 154.257 -358.737 1
Cu 282.872 156.169 -358.737 1
Cu 282.872 158.171 -358.737 1
Cu 282.872 160.254 -358.737 1
Cu 282.872 162.41 -358.737 1
Cu 282.872 164.631 -358.737 1
Cu 282.872 166.908 -358.737 1
Cu 282.872 169.232 -358.737 1
Cu 282.872 171.593 -358.737 1
Cu 282.872 173.983 -358.737 1
Cu 282.872 176.393 -358.737 1
Cu 282.872 178.811 -358.737 1
Cu 283.65 178.811 -364.298 1
Cu 283.65 181.293 -364.298 1
Cu 283.65 183.765 -364.298 1
Cu 283.65 186.217 -364.298 1
Cu 283.65 188.64 -364.298 1
Cu 283.65 191.024 -364.298 1
Cu 283.65 193.36 -364.298 1
Cu 283.65 195.638 -364.298 1
Cu 283.65 197.851 -364.298 1
Cu 283.65 199.988 -364.298 1
Cu 283.65 202.041 -364.298 1
Cu 283.65 204.003 -364.298 1
Cu 282.918 205.865 -364.298 1
Cu 281.088 207.621 -364.298 1
Cu 279.146 209.262 -364.298 1
Cu 277.1 210.784 -364.298 1
Cu 274.959 212.18 -364.298 1
Cu 272.731 213.443 -364.298 1
Cu 270.424 214.571 -364.298 1
Cu 268.048 215.557 -364.298 1
Cu 265.612 216.398 -364.298 1
Cu 263.126 217.09 -364.298 1
Cu 260.6 217.632 -364.298 1
Cu 258.043 218.02 -364.298 1
Cu 255.465 218.254 -364.298 1
Cu 252.878 218.332 -364.298 1
Cu 250.29 218.254 -364.298 1
Cu 247.713 218.02 -364.298 1
Cu 245.155 217.632 -364.298 1
Cu 242.629 217.09 -364.298 1
Cu 240.143 216.398 -364.298 1
Cu 237.707 215.557 -364.298 1
Cu 235.331 214.571 -364.298 1
Cu 233.024 213.443 -364.298 1
Cu 230.796 212.18 -364.298 1
Cu 228.655 210.784 -364.298 1
Cu 226.609 209.262 -364.298 1
Cu 224.667 207.621 -364.298 1
Cu 222.837 205.865 -364.298 1
Cu 222.105 204.003 -364.298 1
Cu 222.105 202.041 -364.298 1
Cu 222.105 199.988 -364.298 1
Cu 222.105 197.851 -364.298 1
Cu 222.105 195.638 -364.298 1
Cu 222.105 193.36 -364.298 1
Cu 222.105 191.024 -364.298 1
Cu 222.105 188.64 -364.298 1
Cu 222.105 186.217 -364.298 1
Cu 222.105 183.765 -364.298 1
Cu 222.105 181.293 -364.298 1
Cu 222.105 178.811 -364.298 1
Cu 222.105 176.33 -364.298 1
Cu 222.105 173.858 -364.298 1
Cu 222.105 171.406 -364.298 1
Cu 222.105 168.983 -364.298 1
Cu 222.105 166.599 -364.298 1
Cu 222.105 164.263 -364.298 1
Cu 222.105 161.984 -364.298 1
Cu 222.105 159.772 -364.298 1
Cu 222.105 157.635 -364.298 1
Cu 222.105 155.582 -364.298 1
Cu 222.105 153.62 -364.298 1
Cu 222.837 151.758 -364.298 1
Cu 224.667 150.002 -364.298 1
Cu 226.609 148.36 -364.298 1
Cu 228.655 146.839 -364.298 1
Cu 230.796 145.443 -364.298 1
Cu 233.024 144.179 -364.298 1
Cu 235.331 143.052 -364.298 1
Cu 237.707 142.066 -364.298 1
Cu 240.143 141.225 -364.298 1
Cu 242.629 140.533 -364.298 1
Cu 245.155 139.991 -364.298 1
Cu 247.713 139.603 -364.298 1
Cu 250.29 139.369 -364.298 1
Cu 252.878 139.291 -364.298 1
Cu 255.465 139.369 -364.298 1
Cu 258.043 139.603 -364.298 1
Cu 260.6 139.991 -364.298 1
Cu 263.126 140.533 -364.298 1
Cu 265.612 141.225 -364.298 1
Cu 268.048 142.066 -364.298 1
Cu 270.424 143.052 -364.298 1
Cu 272.731 144.179 -364.298 1
Cu 274.959 145.443 -364.298 1
Cu 277.1 146.839 -364.298 1
Cu 279.146 148.36 -364.298 1
Cu 281.088 150.002 -364.298 1
Cu 282.918 151.758 -364.298 1
Cu 283.65 153.62 -364.298 1
Cu 283.65 155.582 -364.298 1
Cu 283.65 157.635 -364.298 1
Cu 283.65 159.772 -364.298 1
Cu 283.65 161.984 -364.298 1
Cu 283.65 164.263 -364.298 1
Cu 283.65 166.599 -364.298 1
Cu 283.65 168.983 -364.298 1
Cu 283.65 171.406 -364.298 1
Cu 283.65 173.858 -364.298 1
Cu 283.65 176.33 -364.298 1
Cu 283.65 178.811 -364.298 1
Cu 284.466 178.811 -369.88 1
Cu 284.466 181.359 -369.88 1
Cu 284.466 183.896 -369.88 1
Cu 284.466 186.413 -369.88 1
Cu 284.466 188.901 -369.88 1
Cu 284.466 191.348 -369.88 1
Cu 284.466 193.746 -369.88 1
Cu 284.466 196.085 -369.88 1
Cu 284.466 198.356 -369.88 1
Cu 284.466 200.549 -369.88 1
Cu 284.466 202.657 -369.88 1
Cu 284.466 204.671 -369.88 1
Cu 283.716 206.583 -369.88 1
Cu 281.836 208.385 -369.88 1
Cu 279.843 210.07 -369.88 1
Cu 277.743 211.633 -369.88 1
Cu 275.545 213.065 -369.88 1
Cu 273.257 214.362 -369.88 1
Cu 270.89 215.519 -369.88 1
Cu 268.451 216.532 -369.88 1
Cu 265.95 217.395 -369.88 1
Cu 263.398 218.106 -369.88 1
Cu 260.804 218.662 -369.88 1
Cu 258.18 219.061 -369.88 1
Cu 255.534 219.301 -369.88 1
Cu 252.878 219.381 -369.88 1
Cu 250.221 219.301 -369.88 1
Cu 247.575 219.061 -369.88 1
Cu 244.951 218.662 -369.88 1
Cu 242.357 218.106 -369.88 1
Cu 239.805 217.395 -369.88 1
Cu 237.304 216.532 -369.88 1
Cu 234.865 215.519 -369.88 1
Cu 232.498 214.362 -369.88 1
Cu 230.21 213.065 -369.88 1
Cu 228.012 211.633 -369.88 1
Cu 225.912 210.07 -369.88 1
Cu 223.919 208.385 -369.88 1
Cu 222.039 206.583 -369.88 1
Cu 221.289 204.671 -369.88 1
Cu 221.289 202.657 -369.88 1
Cu 221.289 200.549 -369.88 1
Cu 221.289 198.356 -369.88 1
Cu 221.289 196.085 -369.88 1
Cu 221.289 193.746 -369.88 1
Cu 221.289 191.348 -369.88 1
Cu 221.289 188.901 -369.88 1
Cu 221.289 186.413 -369.88 1
Cu 221.289 183.896 -369.88 1
Cu 221.289 181.359 -369.88 1
Cu 221.289 178.811 -369.88 1
Cu 221.289 176.264 -369.88 1
Cu 221.289 173.727 -369.88 1
Cu 221.289 171.209 -369.88 1
Cu 221.289 168.722 -369.88 1
Cu 221.289 166.275 -369.88 1
Cu 221.289 163.877 -369.88 1
Cu 221.289 161.538 -369.88 1
Cu 221.289 159.267 -369.88 1
Cu 221.289 157.073 -369.88 1
Cu 221.289 154.965 -369.88 1
Cu 221.289 152.952 -369.88 1
Cu 222.039 151.04 -369.88 1
Cu 223.919 149.238 -369.88 1
Cu 225.912 147.552 -369.88 1
Cu 228.012 145.99 -369.88 1
Cu 230.21 144.558 -369.88 1
Cu 232.498 143.26 -369.88 1
Cu 234.865 142.103 -369.88 1
Cu 237.304 141.091 -369.88 1
Cu 239.805 140.228 -369.88 1
Cu 242.357 139.517 -369.88 1
Cu 244.951 138.961 -369.88 1
Cu 247.575 138.562 -369.88 1
Cu 250.221 138.322 -369.88 1
Cu 252.878 138.242 -369.88 1
Cu 255.534 138.322 -369.88 1
Cu 258.18 138.562 -369.88 1
Cu 260.804 138.961 -369.88 1
Cu 263.398 139.517 -369.88 1
Cu 265.95 140.228 -369.88 1
Cu 268.451 141.091 -369.88 1
Cu 270.89 142.103 -369.88 1
Cu 273.257 143.26 -369.88 1
Cu 275.545 144.558 -369.88 1
Cu 277.743 145.99 -369.88 1
Cu 279.843 147.552 -369.88 1
Cu 281.836 149.238 -369.88 1
Cu 283.716 151.04 -369.88 1
Cu 284.466 152.952 -369.88 1
Cu 284.466 154.965 -369.88 1
Cu 284.466 157.073 -369.88 1
Cu 284.466 159.267 -369.88 1
Cu 284.466 161.538 -369.88 1
Cu 284.466 163.877 -369.88 1
Cu 284.466 166.275 -369.88 1
Cu 284.466 168.722 -369.88 1
Cu 284.466 171.209 -369.88 1
Cu 284.466 173.727 -369.88 1
Cu 284.466 176.264 -369.88 1
Cu 284.466 178.811 -369.88 1
Cu 285.325 178.811 -375.481 1
Cu 285.325 181.428 -375.481 1
Cu 285.325 184.034 -375.481 1
Cu 285.325 186.62 -375.481 1
Cu 285.325 189.175 -375.481 1
Cu 285.325 191.689 -375.481 1
Cu 285.325 194.152 -375.481 1
Cu 285.325 196.554 -375.481 1
Cu 285.325 198.887 -375.481 1
Cu 285.325 201.14 -375.481 1
Cu 285.325 203.305 -375.481 1
Cu 285.325 205.374 -375.481 1
Cu 284.554 207.338 -375.481 1
Cu 282.623 209.189 -375.481 1
Cu 280.576 210.92 -375.481 1
Cu 278.419 212.525 -375.481 1
Cu 276.161 213.996 -375.481 1
Cu 273.811 215.329 -375.481 1
Cu 271.379 216.517 -375.481 1
Cu 268.874 217.557 -375.481 1
Cu 266.305 218.444 -375.481 1
Cu 263.684 219.174 -375.481 1
Cu 261.02 219.745 -375.481 1
Cu 258.324 220.155 -375.481 1
Cu 255.606 220.401 -375.481 1
Cu 252.878 220.483 -375.481 1
Cu 250.149 220.401 -375.481 1
Cu 247.431 220.155 -375.481 1
Cu 244.735 219.745 -375.481 1
Cu 242.071 219.174 -375.481 1
Cu 239.45 218.444 -375.481 1
Cu 236.881 217.557 -375.481 1
Cu 234.376 216.517 -375.481 1
Cu 231.944 215.329 -375.481 1
Cu 229.594 213.996 -375.481 1
Cu 227.336 212.525 -375.481 1
Cu 225.179 210.92 -375.481 1
Cu 223.132 209.189 -375.481 1
Cu 221.201 207.338 -375.481 1
Cu 220.43 205.374 -375.481 1
Cu 220.43 203.305 -375.481 1
Cu 220.43 201.14 -375.481 1
Cu 220.43 198.887 -375.481 1
Cu 220.43 196.554 -375.481 1
Cu 220.43 194.152 -375.481 1
Cu 220.43 191.689 -375.481 1
Cu 220.43 189.175 -375.481 1
Cu 220.43 186.62 -375.481 1
Cu 220.43 184.034 -375.481 1
Cu 220.43 181.428 -375.481 1
Cu 220.43 178.811 -375.481 1
Cu 220.43 176.195 -375.481 1
Cu 220.43 173.589 -375.481 1
Cu 220.43 171.003 -375.481 1
Cu 220.43 168.448 -375.481 1
Cu 220.43 165.934 -375.481 1
Cu 220.43 163.471 -375.481 1
Cu 220.43 161.068 -375.481 1
Cu 220.43 158.736 -375.481 1
Cu 220.43 156.483 -375.481 1
Cu 220.43 154.317 -375.481 1
Cu 220.43 152.249 -375.481 1
Cu 221.201 150.285 -375.481 1
Cu 223.132 148.434 -375.481 1
Cu 225.179 146.703 -375.481 1
Cu 227.336 145.098 -375.481 1
Cu 229.594 143.627 -375.481 1
Cu 231.944 142.294 -375.481 1
Cu 234.376 141.106 -375.481 1
Cu 236.881 140.066 -375.481 1
Cu 239.45 139.179 -375.481 1
Cu 242.071 138.449 -375.481 1
Cu 244.735 137.878 -375.481 1
Cu 247.431 137.468 -375.481 1
Cu 250.149 137.222 -375.481 1
Cu 252.878 137.14 -375.481 1
Cu 255.606 137.222 -375.481 1
Cu 258.324 137.468 -375.481 1
Cu 261.02 137.878 -375.481 1
Cu 263.684 138.449 -375.481 1
Cu 266.305 139.179 -375.481 1
Cu 268.874 140.066 -375.481 1
Cu 271.379 141.106 -375.481 1
Cu 273.811 142.294 -375.481 1
Cu 276.161 143.627 -375.481 1
Cu 278.419 145.098 -375.481 1
Cu 280.576 146.703 -375.481 1
Cu 282.623 148.434 -375.481 1
Cu 284.554 150.285 -375.481 1
Cu 285.325 152.249 -375.481 1
Cu 285.325 154.317 -375.481 1
Cu 285.325 156.483 -375.481 1
Cu 285.325 158.736 -375.481 1
Cu 285.325 161.068 -375.481 1
Cu 285.325 163.471 -375.481 1
Cu 285.325 165.934 -375.481 1
Cu 285.325 168.448 -375.481 1
Cu 285.325 171.003 -375.481 1
Cu 285.325 173.589 -375.481 1
Cu 285.325 176.195 -375.481 1
Cu 285.325 178.811 -375.481 1
Cu 286.23 178.811 -381.101 1
Cu 286.23 181.501 -381.101 1
Cu 286.23 184.18 -381.101 1
Cu 286.23 186.838 -381.101 1
Cu 286.23 189.464 -381.101 1
Cu 286.23 192.048 -381.101 1
Cu 286.23 194.58 -381.101 1
Cu 286.23 197.049 -381.101 1
Cu 286.23 199.447 -381.101 1
Cu 286.23 201.763 -381.101 1
Cu 286.23 203.989 -381.101 1
Cu 286.23 206.115 -381.101 1
Cu 285.437 208.133 -381.101 1
Cu 283.453 210.036 -381.101 1
Cu 281.348 211.816 -381.101 1
Cu 279.131 213.465 -381.101 1
Cu 276.81 214.977 -381.101 1
Cu 274.395 216.347 -381.101 1
Cu 271.895 217.569 -381.101 1
Cu 269.32 218.637 -381.101 1
Cu 266.68 219.549 -381.101 1
Cu 263.985 220.3 -381.101 1
Cu 261.247 220.887 -381.101 1
Cu 258.476 221.308 -381.101 1
Cu 255.682 221.561 -381.101 1
Cu 252.878 221.645 -381.101 1
Cu 250.073 221.561 -381.101 1
Cu 247.279 221.308 -381.101 1
Cu 244.508 220.887 -381.101 1
Cu 241.77 220.3 -381.101 1
Cu 239.075 219.549 -381.101 1
Cu 236.435 218.637 -381.101 1
Cu 233.86 217.569 -381.101 1
Cu 231.36 216.347 -381.101 1
Cu 228.945 214.977 -381.101 1
Cu 226.624 213.465 -381.101 1
Cu 224.407 211.816 -381.101 1
Cu 222.302 210.036 -381.101 1
Cu 220.318 208.133 -381.101 1
Cu 219.525 206.115 -381.101 1
Cu 219.525 203.989 -381.101 1
Cu 219.525 201.763 -381.101 1
Cu 219.525 199.447 -381.101 1
Cu 219.525 197.049 -381.101 1
Cu 219.525 194.58 -381.101 1
Cu 219.525 192.048 -381.101 1
Cu 219.525 189.464 -381.101 1
Cu 219.525 186.838 -381.101 1
Cu 219.525 184.18 -381.101 1
Cu 219.525 181.501 -381.101 1
Cu 219.525 178.811 -381.101 1
Cu 219.525 176.122 -381.101 1
Cu 219.525 173.443 -381.101 1
Cu 219.525 170.785 -381.101 1
Cu 219.525 168.159 -381.101 1
Cu 219.525 165.575 -381.101 1
Cu 219.525 163.043 -381.101 1
Cu 219.525 160.574 -381.101 1
Cu 219.525 158.176 -381.101 1
Cu 219.525 155.86 -381.101 1
Cu 219.525 153.634 -381.101 1
Cu 219.525 151.508 -381.101 1
Cu 220.318 149.49 -381.101 1
Cu 222.302 147.587 -381.101 1
Cu 224.407 145.807 -381.101 1
Cu 226.624 144.158 -381.101 1
Cu 228.945 142.646 -381.101 1
Cu 231.36 141.276 -381.101 1
Cu 233.86 140.054 -381.101 1
Cu 236.435 138.985 -381.101 1
Cu 239.075 138.074 -381.101 1
Cu 241.77 137.323 -381.101 1
Cu 244.508 136.736 -381.101 1
Cu 247.279 136.315 -381.101 1
Cu 250.073 136.062 -381.101 1
Cu 252.878 135.977 -381.101 1
Cu 255.682 136.062 -381.101 1
Cu 258.476 136.315 -381.101 1
Cu 261.247 136.736 -381.101 1
Cu 263.985 137.323 -381.101 1
Cu 266.68 138.074 -381.101 1
Cu 269.32 138.985 -381.101 1
Cu 271.895 140.054 -381.101 1
Cu 274.395 141.276 -381.101 1
Cu 276.81 142.646 -381.101 1
Cu 279.131 144.158 -381.101 1
Cu 281.348 145.807 -381.101 1
Cu 283.453 147.587 -381.101 1
Cu 285.437 149.49 -381.101 1
Cu 286.23 151.508 -381.101 1
Cu 286.23 153.634 -381.101 1
Cu 286.23 155.86 -381.101 1
Cu 286.23 158.176 -381.101 1
Cu 286.23 160.574 -381.101 1
Cu 286.23 163.043 -381.101 1
Cu 286.23 165.575 -381.101 1
Cu 286.23 168.159 -381.101 1
Cu 286.23 170.785 -381.101 1
Cu 286.23 173.443 -381.101 1
Cu 286.23 176.122 -381.101 1
Cu 286.23 178.811 -381.101 1
Cu 287.187 178.811 -386.74 1
Cu 287.187 181.578 -386.74 1
Cu 287.187 184.334 -386.74 1
Cu 287.187 187.068 -386.74 1
Cu 287.187 189.769 -386.74 1
Cu 287.187 192.428 -386.74 1
Cu 287.187 195.032 -386.74 1
Cu 287.187 197.572 -386.74 1
Cu 287.187 200.039 -386.74 1
Cu 287.187 202.421 -386.74 1
Cu 287.187 204.711 -386.74 1
Cu 287.187 206.898 -386.74 1
Cu 286.371 208.974 -386.74 1
Cu 284.33 210.932 -386.74 1
Cu 282.165 212.762 -386.74 1
Cu 279.884 214.459 -386.74 1
Cu 277.497 216.015 -386.74 1
Cu 275.012 217.424 -386.74 1
Cu 272.441 218.681 -386.74 1
Cu 269.792 219.78 -386.74 1
Cu 267.076 220.718 -386.74 1
Cu 264.304 221.49 -386.74 1
Cu 261.487 222.094 -386.74 1
Cu 258.636 222.527 -386.74 1
Cu 255.763 222.787 -386.74 1
Cu 252.878 222.874 -386.74 1
Cu 249.992 222.787 -386.74 1
Cu 247.119 222.527 -386.74 1
Cu 244.268 222.094 -386.74 1
Cu 241.451 221.49 -386.74 1
Cu 238.679 220.718 -386.74 1
Cu 235.963 219.78 -386.74 1
Cu 233.314 218.681 -386.74 1
Cu 230.743 217.424 -386.74 1
Cu 228.258 216.015 -386.74 1
Cu 225.871 214.459 -386.74 1
Cu 223.59 212.762 -386.74 1
Cu 221.425 210.932 -386.74 1
Cu 219.384 208.974 -386.74 1
Cu 218.568 206.898 -386.74 1
Cu 218.568 204.711 -386.74 1
Cu 218.568 202.421 -386.74 1
Cu 218.568 200.039 -386.74 1
Cu 218.568 197.572 -386.74 1
Cu 218.568 195.032 -386.74 1
Cu 218.568 192.428 -386.74 1
Cu 218.568 189.769 -386.74 1
Cu 218.568 187.068 -386.74 1
Cu 218.568 184.334 -386.74 1
Cu 218.568 181.578 -386.74 1
Cu 218.568 178.811 -386.74 1
Cu 218.568 176.045 -386.74 1
Cu 218.568 173.289 -386.74 1
Cu 218.568 170.555 -386.74 1
Cu 218.568 167.853 -386.74 1
Cu 218.568 165.195 -386.74 1
Cu 218.568 162.591 -386.74 1
Cu 218.568 160.05 -386.74 1
Cu 218.568 157.584 -386.74 1
Cu 218.568 155.201 -386.74 1
Cu 218.568 152.912 -386.74 1
Cu 218.568 150.725 -386.74 1
Cu 219.384 148.648 -386.74 1
Cu 221.425 146.691 -386.74 1
Cu 223.59 144.86 -386.74 1
Cu 225.871 143.164 -386.74 1
Cu 228.258 141.608 -386.74 1
Cu 230.743 140.199 -386.74 1
Cu 233.314 138.942 -386.74 1
Cu 235.963 137.843 -386.74 1
Cu 238.679 136.905 -386.74 1
Cu 241.451 136.133 -386.74 1
Cu 244.268 135.529 -386.74 1
Cu 247.119 135.096 -386.74 1
Cu 249.992 134.836 -386.74 1
Cu 252.878 134.749 -386.74 1
Cu 255.763 134.836 -386.74 1
Cu 258.636 135.096 -386.74 1
Cu 261.487 135.529 -386.74 1
Cu 264.304 136.133 -386.74 1
Cu 267.076 136.905 -386.74 1
Cu 269.792 137.843 -386.74 1
Cu 272.441 138.942 -386.74 1
Cu 275.012 140.199 -386.74 1
Cu 277.497 141.608 -386.74 1
Cu 279.884 143.164 -386.74 1
Cu 282.165 144.86 -386.74 1
Cu 284.33 146.691 -386.74 1
Cu 286.371 148.648 -386.74 1
Cu 287.187 150.725 -386.74 1
Cu 287.187 152.912 -386.74 1
Cu 287.187 155.201 -386.74 1
Cu 287.187 157.584 -386.74 1
Cu 287.187 160.05 -386.74 1
Cu 287.187 162.591 -386.74 1
Cu 287.187 165.195 -386.74 1
Cu 287.187 167.853 -386.74 1
Cu 287.187 170.555 -386.74 1
Cu 287.187 173.289 -386.74 1
Cu 287.187 176.045 -386.74 1
Cu 287.187 178.811 -386.74 1
Cu 288.202 178.811 -392.399 1
Cu 288.202 181.66 -392.399 1
Cu 288.202 184.497 -392.399 1
Cu 288.202 187.312 -392.399 1
Cu 288.202 190.094 -392.399 1
Cu 288.202 192.83 -392.399 1
Cu 288.202 195.512 -392.399 1
Cu 288.202 198.128 -392.399 1
Cu 288.202 200.667 -392.399 1
Cu 288.202 203.12 -392.399 1
Cu 288.202 205.477 -392.399 1
Cu 288.202 207.729 -392.399 1
Cu 287.362 209.867 -392.399 1
Cu 285.261 211.882 -392.399 1
Cu 283.032 213.767 -392.399 1
Cu 280.683 215.514 -392.399 1
Cu 278.225 217.116 -392.399 1
Cu 275.667 218.567 -392.399 1
Cu 273.02 219.86 -392.399 1
Cu 270.292 220.992 -392.399 1
Cu 267.496 221.958 -392.399 1
Cu 264.642 222.753 -392.399 1
Cu 261.742 223.375 -392.399 1
Cu 258.807 223.82 -392.399 1
Cu 255.848 224.089 -392.399 1
Cu 252.878 224.178 -392.399 1
Cu 249.907 224.089 -392.399 1
Cu 246.948 223.82 -392.399 1
Cu 244.013 223.375 -392.399 1
Cu 241.113 222.753 -392.399 1
Cu 238.259 221.958 -392.399 1
Cu 235.463 220.992 -392.399 1
Cu 232.735 219.86 -392.399 1
Cu 230.088 218.567 -392.399 1
Cu 227.53 217.116 -392.399 1
Cu 225.072 215.514 -392.399 1
Cu 222.723 213.767 -392.399 1
Cu 220.494 211.882 -392.399 1
Cu 218.393 209.867 -392.399 1
Cu 217.553 207.729 -392.399 1
Cu 217.553 205.477 -392.399 1
Cu 217.553 203.12 -392.399 1
Cu 217.553 200.667 -392.399 1
Cu 217.553 198.128 -392.399 1
Cu 217.553 195.512 -392.399 1
Cu 217.553 192.83 -392.399 1
Cu 217.553 190.094 -392.399 1
Cu 217.553 187.312 -392.399 1
Cu 217.553 184.497 -392.399 1
Cu 217.553 181.66 -392.399 1
Cu 217.553 178.811 -392.399 1
Cu 217.553 175.963 -392.399 1
Cu 217.553 173.125 -392.399 1
Cu 217.553 170.311 -392.399 1
Cu 217.553 167.529 -392.399 1
Cu 217.553 164.792 -392.399 1
Cu 217.553 162.111 -392.399 1
Cu 217.553 159.495 -392.399 1
Cu 217.553 156.956 -392.399 1
Cu 217.553 154.503 -392.399 1
Cu 217.553 152.146 -392.399 1
Cu 217.553 149.894 -392.399 1
Cu 218.393 147.756 -392.399 1
Cu 220.494 145.741 -392.399 1
Cu 222.723 143.856 -392.399 1
Cu 225.072 142.109 -392.399 1
Cu 227.53 140.507 -392.399 1
Cu 230.088 139.056 -392.399 1
Cu 232.735 137.762 -392.399 1
Cu 235.463 136.631 -392.399 1
Cu 238.259 135.665 -392.399 1
Cu 241.113 134.87 -392.399 1
Cu 244.013 134.248 -392.399 1
Cu 246.948 133.802 -392.399 1
Cu 249.907 133.534 -392.399 1
Cu 252.878 133.445 -392.399 1
Cu 255.848 133.534 -392.399 1
Cu 258.807 133.802 -392.399 1
Cu 261.742 134.248 -392.399 1
Cu 264.642 134.87 -392.399 1
Cu 267.496 135.665 -392.399 1
Cu 270.292 136.631 -392.399 1
Cu 273.02 137.762 -392.399 1
Cu 275.667 139.056 -392.399 1
Cu 278.225 140.507 -392.399 1
Cu 280.683 142.109 -392.399 1
Cu 283.032 143.856 -392.399 1
Cu 285.261 145.741 -392.399 1
Cu 287.362 147.756 -392.399 1
Cu 288.202 149.894 -392.399 1
Cu 288.202 152.146 -392.399 1
Cu 288.202 154.503 -392.399 1
Cu 288.202 156.956 -392.399 1
Cu 288.202 159.495 -392.399 1
Cu 288.202 162.111 -392.399 1
Cu 288.202 164.792 -392.399 1
Cu 288.202 167.529 -392.399 1
Cu 288.202 170.311 -392.399 1
Cu 288.202 173.125 -392.399 1
Cu 288.202 175.963 -392.399 1
Cu 288.202 178.811 -392.399 1
Cu 289.284 178.811 -398.076 1
Cu 289.284 181.747 -398.076 1
Cu 289.284 184.672 -398.076 1
Cu 289.284 187.573 -398.076 1
Cu 289.284 190.439 -398.076 1
Cu 289.284 193.26 -398.076 1
Cu 289.284 196.024 -398.076 1
Cu 289.284 198.719 -398.076 1
Cu 289.284 201.336 -398.076 1
Cu 289.284 203.865 -398.076 1
Cu 289.284 206.294 -398.076 1
Cu 289.284 208.615 -398.076 1
Cu 288.419 210.818 -398.076 1
Cu 286.253 212.895 -398.076 1
Cu 283.955 214.838 -398.076 1
Cu 281.535 216.638 -398.076 1
Cu 279.002 218.289 -398.076 1
Cu 276.366 219.784 -398.076 1
Cu 273.637 221.118 -398.076 1
Cu 270.826 222.284 -398.076 1
Cu 267.944 223.279 -398.076 1
Cu 265.002 224.099 -398.076 1
Cu 262.013 224.74 -398.076 1
Cu 258.988 225.199 -398.076 1
Cu 255.939 225.476 -398.076 1
Cu 252.878 225.568 -398.076 1
Cu 249.816 225.476 -398.076 1
Cu 246.767 225.199 -398.076 1
Cu 243.742 224.74 -398.076 1
Cu 240.753 224.099 -398.076 1
Cu 237.811 223.279 -398.076 1
Cu 234.929 222.284 -398.076 1
Cu 232.118 221.118 -398.076 1
Cu 229.389 219.784 -398.076 1
Cu 226.753 218.289 -398.076 1
Cu 224.22 216.638 -398.076 1
Cu 221.8 214.838 -398.076 1
Cu 219.502 212.895 -398.076 1
Cu 217.336 210.818 -398.076 1
Cu 216.471 208.615 -398.076 1
Cu 216.471 206.294 -398.076 1
Cu 216.471 203.865 -398.076 1
Cu 216.471 201.336 -398.076 1
Cu 216.471 198.719 -398.076 1
Cu 216.471 196.024 -398.076 1
Cu 216.471 193.26 -398.076 1
Cu 216.471 190.439 -398.076 1
Cu 216.471 187.573 -398.076 1
Cu 216.471 184.672 -398.076 1
Cu 216.471 181.747 -398.076 1
Cu 216.471 178.811 -398.076 1
Cu 216.471 175.876 -398.076 1
Cu 216.471 172.951 -398.076 1
Cu 216.471 170.05 -398.076 1
Cu 216.471 167.184 -398.076 1
Cu 216.471 164.363 -398.076 1
Cu 216.471 161.599 -398.076 1
Cu 216.471 158.903 -398.076 1
Cu 216.471 156.286 -398.076 1
Cu 216.471 153.758 -398.076 1
Cu 216.471 151.329 -398.076 1
Cu 216.471 149.008 -398.076 1
Cu 217.336 146.804 -398.076 1
Cu 219.502 144.727 -398.076 1
Cu 221.8 142.785 -398.076 1
Cu 224.22 140.985 -398.076 1
Cu 226.753 139.334 -398.076 1
Cu 229.389 137.838 -398.076 1
Cu 232.118 136.505 -398.076 1
Cu 234.929 135.338 -398.076 1
Cu 237.811 134.343 -398.076 1
Cu 240.753 133.524 -398.076 1
Cu 243.742 132.883 -398.076 1
Cu 246.767 132.424 -398.076 1
Cu 249.816 132.147 -398.076 1
Cu 252.878 132.055 -398.076 1
Cu 255.939 132.147 -398.076 1
Cu 258.988 132.424 -398.076 1
Cu 262.013 132.883 -398.076 1
Cu 265.002 133.524 -398.076 1
Cu 267.944 134.343 -398.076 1
Cu 270.826 135.338 -398.076 1
Cu 273.637 136.505 -398.076 1
Cu 276.366 137.838 -398.076 1
Cu 279.002 139.334 -398.076 1
Cu 281.535 140.985 -398.076 1
Cu 283.955 142.785 -398.076 1
Cu 286.253 144.727 -398.076 1
Cu 288.419 146.804 -398.076 1
Cu 289.284 149.008 -398.076 1
Cu 289.284 151.329 -398.076 1
Cu 289.284 153.758 -398.076 1
Cu 289.284 156.286 -398.076 1
Cu 289.284 158.903 -398.076 1
Cu 289.284 161.599 -398.076 1
Cu 289.284 164.363 -398.076 1
Cu 289.284 167.184 -398.076 1
Cu 289.284 170.05 -398.076 1
Cu 289.284 172.951 -398.076 1
Cu 289.284 175.876 -398.076 1
Cu 289.284 178.811 -398.076 1
Cu 290.444 178.811 -403.772 1
Cu 290.444 181.841 -403.772 1
Cu 290.444 184.858 -403.772 1
Cu 290.444 187.852 -403.772 1
Cu 290.444 190.81 -403.772 1
Cu 290.444 193.72 -403.772 1
Cu 290.444 196.572 -403.772 1
Cu 290.444 199.353 -403.772 1
Cu 290.444 202.054 -403.772 1
Cu 290.444 204.663 -403.772 1
Cu 290.444 207.169 -403.772 1
Cu 290.444 209.564 -403.772 1
Cu 289.551 211.838 -403.772 1
Cu 287.316 213.981 -403.772 1
Cu 284.945 215.985 -403.772 1
Cu 282.448 217.843 -403.772 1
Cu 279.834 219.547 -403.772 1
Cu 277.114 221.089 -403.772 1
Cu 274.298 222.465 -403.772 1
Cu 271.397 223.669 -403.772 1
Cu 268.424 224.696 -403.772 1
Cu 265.389 225.541 -403.772 1
Cu 262.304 226.202 -403.772 1
Cu 259.183 226.677 -403.772 1
Cu 256.036 226.962 -403.772 1
Cu 252.878 227.057 -403.772 1
Cu 249.719 226.962 -403.772 1
Cu 246.572 226.677 -403.772 1
Cu 243.451 226.202 -403.772 1
Cu 240.366 225.541 -403.772 1
Cu 237.331 224.696 -403.772 1
Cu 234.358 223.669 -403.772 1
Cu 231.457 222.465 -403.772 1
Cu 228.641 221.089 -403.772 1
Cu 225.921 219.547 -403.772 1
Cu 223.307 217.843 -403.772 1
Cu 220.81 215.985 -403.772 1
Cu 218.439 213.981 -403.772 1
Cu 216.204 211.838 -403.772 1
Cu 215.311 209.564 -403.772 1
Cu 215.311 207.169 -403.772 1
Cu 215.311 204.663 -403.772 1
Cu 215.311 202.054 -403.772 1
Cu 215.311 199.353 -403.772 1
Cu 215.311 196.572 -403.772 1
Cu 215.311 193.72 -403.772 1
Cu 215.311 190.81 -403.772 1
Cu 215.311 187.852 -403.772 1
Cu 215.311 184.858 -403.772 1
Cu 215.311 181.841 -403.772 1
Cu 215.311 178.811 -403.772 1
Cu 215.311 175.782 -403.772 1
Cu 215.311 172.765 -403.772 1
Cu 215.311 169.771 -403.772 1
Cu 215.311 166.813 -403.772 1
Cu 215.311 163.903 -403.772 1
Cu 215.311 161.051 -403.772 1
Cu 215.311 158.269 -403.772 1
Cu 215.311 155.569 -403.772 1
Cu 215.311 152.96 -403.772 1
Cu 215.311 150.453 -403.772 1
Cu 215.311 148.058 -403.772 1
Cu 216.204 145.785 -403.772 1
Cu 218.439 143.642 -403.772 1
Cu 220.81 141.638 -403.772 1
Cu 223.307 139.78 -403.772 1
Cu 225.921 138.076 -403.772 1
Cu 228.641 136.533 -403.772 1
Cu 231.457 135.157 -403.772 1
Cu 234.358 133.954 -403.772 1
Cu 237.331 132.927 -403.772 1
Cu 240.366 132.082 -403.772 1
Cu 243.451 131.42 -403.772 1
Cu 246.572 130.946 -403.772 1
Cu 249.719 130.661 -403.772 1
Cu 252.878 130.566 -403.772 1
Cu 256.036 130.661 -403.772 1
Cu 259.183 130.946 -403.772 1
Cu 262.304 131.42 -403.772 1
Cu 265.389 132.082 -403.772 1
Cu 268.424 132.927 -403.772 1
Cu 271.397 133.954 -403.772 1
Cu 274.298 135.157 -403.772 1
Cu 277.114 136.533 -403.772 1
Cu 279.834 138.076 -403.772 1
Cu 282.448 139.78 -403.772 1
Cu 284.945 141.638 -403.772 1
Cu 287.316 143.642 -403.772 1
Cu 289.551 145.785 -403.772 1
Cu 290.444 148.058 -403.772 1
Cu 290.444 150.453 -403.772 1
Cu 290.444 152.96 -403.772 1
Cu 290.444 155.569 -403.772 1
Cu 290.444 158.269 -403.772 1
Cu 290.444 161.051 -403.772 1
Cu 290.444 163.903 -403.772 1
Cu 290.444 166.813 -403.772 1
Cu 290.444 169.771 -403.772 1
Cu 290.444 172.765 -403.772 1
Cu 290.444 175.782 -403.772 1
Cu 290.444 178.811 -403.772 1
Cu 291.695 178.811 -409.487 1
Cu 291.695 181.942 -409.487 1
Cu 291.695 185.06 -409.487 1
Cu 291.695 188.153 -409.487 1
Cu 291.695 191.209 -409.487 1
Cu 291.695 194.217 -409.487 1
Cu 291.695 197.163 -409.487 1
Cu 291.695 200.038 -409.487 1
Cu 291.695 202.828 -409.487 1
Cu 291.695 205.524 -409.487 1
Cu 291.695 208.114 -409.487 1
Cu 291.695 210.589 -409.487 1
Cu 290.772 212.938 -409.487 1
Cu 288.463 215.152 -409.487 1
Cu 286.013 217.223 -409.487 1
Cu 283.433 219.143 -409.487 1
Cu 280.732 220.903 -409.487 1
Cu 277.921 222.497 -409.487 1
Cu 275.011 223.919 -409.487 1
Cu 272.014 225.163 -409.487 1
Cu 268.941 226.224 -409.487 1
Cu 265.805 227.098 -409.487 1
Cu 262.618 227.781 -409.487 1
Cu 259.393 228.271 -409.487 1
Cu 256.142 228.565 -409.487 1
Cu 252.878 228.664 -409.487 1
Cu 249.613 228.565 -409.487 1
Cu 246.362 228.271 -409.487 1
Cu 243.137 227.781 -409.487 1
Cu 239.95 227.098 -409.487 1
Cu 236.814 226.224 -409.487 1
Cu 233.741 225.163 -409.487 1
Cu 230.744 223.919 -409.487 1
Cu 227.834 222.497 -409.487 1
Cu 225.023 220.903 -409.487 1
Cu 222.322 219.143 -409.487 1
Cu 219.742 217.223 -409.487 1
Cu 217.292 215.152 -409.487 1
Cu 214.983 212.938 -409.487 1
Cu 214.06 210.589 -409.487 1
Cu 214.06 208.114 -409.487 1
Cu 214.06 205.524 -409.487 1
Cu 214.06 202.828 -409.487 1
Cu 214.06 200.038 -409.487 1
Cu 214.06 197.163 -409.487 1
Cu 214.06 194.217 -409.487 1
Cu 214.06 191.209 -409.487 1
Cu 214.06 188.153 -409.487 1
Cu 214.06 185.06 -409.487 1
Cu 214.06 181.942 -409.487 1
Cu 214.06 178.811 -409.487 1
Cu 214.06 175.681 -409.487 1
Cu 214.06 172.563 -409.487 1
Cu 214.06 169.47 -409.487 1
Cu 214.06 166.414 -409.487 1
Cu 214.06 163.406 -409.487 1
Cu 214.06 160.46 -409.487 1
Cu 214.06 157.585 -409.487 1
Cu 214.06 154.795 -409.487 1
Cu 214.06 152.099 -409.487 1
Cu 214.06 149.509 -409.487 1
Cu 214.06 147.034 -409.487 1
Cu 214.983 144.685 -409.487 1
Cu 217.292 142.471 -409.487 1
Cu 219.742 140.399 -409.487 1
Cu 222.322 138.48 -409.487 1
Cu 225.023 136.72 -409.487 1
Cu 227.834 135.125 -409.487 1
Cu 230.744 133.704 -409.487 1
Cu 233.741 132.46 -409.487 1
Cu 236.814 131.399 -409.487 1
Cu 239.95 130.525 -409.487 1
Cu 243.137 129.842 -409.487 1
Cu 246.362 129.352 -409.487 1
Cu 249.613 129.057 -409.487 1
Cu 252.878 128.959 -409.487 1
Cu 256.142 129.057 -409.487 1
Cu 259.393 129.352 -409.487 1
Cu 262.618 129.842 -409.487 1
Cu 265.805 130.525 -409.487 1
Cu 268.941 131.399 -409.487 1
Cu 272.014 132.46 -409.487 1
Cu 275.011 133.704 -409.487 1
Cu 277.921 135.125 -409.487 1
Cu 280.732 136.72 -409.487 1
Cu 283.433 138.48 -409.487 1
Cu 286.013 140.399 -409.487 1
Cu 288.463 142.471 -409.487 1
Cu 290.772 144.685 -409.487 1
Cu 291.695 147.034 -409.487 1
Cu 291.695 149.509 -409.487 1
Cu 291.695 152.099 -409.487 1
Cu 291.695 154.795 -409.487 1
Cu 291.695 157.585 -409.487 1
Cu 291.695 160.46 -409.487 1
Cu 291.695 163.406 -409.487 1
Cu 291.695 166.414 -409.487 1
Cu 291.695 169.47 -409.487 1
Cu 291.695 172.563 -409.487 1
Cu 291.695 175.681 -409.487 1
Cu 291.695 178.811 -409.487 1
Cu 293.057 178.811 -415.22 1
Cu 293.057 182.051 -415.22 1
Cu 293.057 185.279 -415.22 1
Cu 293.057 188.481 -415.22 1
Cu 293.057 191.644 -415.22 1
Cu 293.057 194.757 -415.22 1
Cu 293.057 197.807 -415.22 1
Cu 293.057 200.782 -415.22 1
Cu 293.057 203.671 -415.22 1
Cu 293.057 206.461 -415.22 1
Cu 293.057 209.142 -415.22 1
Cu 293.057 211.703 -415.22 1
Cu 292.102 214.135 -415.22 1
Cu 289.711 216.427 -415.22 1
Cu 287.176 218.571 -415.22 1
Cu 284.505 220.558 -415.22 1
Cu 281.709 222.38 -415.22 1
Cu 278.8 224.03 -415.22 1
Cu 275.788 225.502 -415.22 1
Cu 272.685 226.789 -415.22 1
Cu 269.505 227.887 -415.22 1
Cu 266.259 228.792 -415.22 1
Cu 262.96 229.499 -415.22 1
Cu 259.621 230.006 -415.22 1
Cu 256.256 230.311 -415.22 1
Cu 252.878 230.413 -415.22 1
Cu 249.499 230.311 -415.22 1
Cu 246.134 230.006 -415.22 1
Cu 242.795 229.499 -415.22 1
Cu 239.496 228.792 -415.22 1
Cu 236.25 227.887 -415.22 1
Cu 233.07 226.789 -415.22 1
Cu 229.967 225.502 -415.22 1
Cu 226.956 224.03 -415.22 1
Cu 224.046 222.38 -415.22 1
Cu 221.25 220.558 -415.22 1
Cu 218.579 218.571 -415.22 1
Cu 216.044 216.427 -415.22 1
Cu 213.653 214.135 -415.22 1
Cu 212.698 211.703 -415.22 1
Cu 212.698 209.142 -415.22 1
Cu 212.698 206.461 -415.22 1
Cu 212.698 203.671 -415.22 1
Cu 212.698 200.782 -415.22 1
Cu 212.698 197.807 -415.22 1
Cu 212.698 194.757 -415.22 1
Cu 212.698 191.644 -415.22 1
Cu 212.698 188.481 -415.22 1
Cu 212.698 185.279 -415.22 1
Cu 212.698 182.051 -415.22 1
Cu 212.698 178.811 -415.22 1
Cu 212.698 175.571 -415.22 1
Cu 212.698 172.344 -415.22 1
Cu 212.698 169.142 -415.22 1
Cu 212.698 165.979 -415.22 1
Cu 212.698 162.866 -415.22 1
Cu 212.698 159.816 -415.22 1
Cu 212.698 156.841 -415.22 1
Cu 212.698 153.952 -415.22 1
Cu 212.698 151.162 -415.22 1
Cu 212.698 148.481 -415.22 1
Cu 212.698 145.919 -415.22 1
Cu 213.653 143.488 -415.22 1
Cu 216.044 141.196 -415.22 1
Cu 218.579 139.052 -415.22 1
Cu 221.25 137.065 -415.22 1
Cu 224.046 135.243 -415.22 1
Cu 226.956 133.593 -415.22 1
Cu 229.967 132.121 -415.22 1
Cu 233.07 130.834 -415.22 1
Cu 236.25 129.736 -415.22 1
Cu 239.496 128.831 -415.22 1
Cu 242.795 128.124 -415.22 1
Cu 246.134 127.617 -415.22 1
Cu 249.499 127.312 -415.22 1
Cu 252.878 127.21 -415.22 1
Cu 256.256 127.312 -415.22 1
Cu 259.621 127.617 -415.22 1
Cu 262.96 128.124 -415.22 1
Cu 266.259 128.831 -415.22 1
Cu 269.505 129.736 -415.22 1
Cu 272.685 130.834 -415.22 1
Cu 275.788 132.121 -415.22 1
Cu 278.8 133.593 -415.22 1
Cu 281.709 135.243 -415.22 1
Cu 284.505 137.065 -415.22 1
Cu 287.176 139.052 -415.22 1
Cu 289.711 141.196 -415.22 1
Cu 292.102 143.488 -415.22 1
Cu 293.057 145.919 -415.22 1
Cu 293.057 148.481 -415.22 1
Cu 293.057 151.162 -415.22 1
Cu 293.057 153.952 -415.22 1
Cu 293.057 156.841 -415.22 1
Cu 293.057 159.816 -415.22 1
Cu 293.057 162.866 -415.22 1
Cu 293.057 165.979 -415.22 1
Cu 293.057 169.142 -415.22 1
Cu 293.057 172.344 -415.22 1
Cu 293.057 175.571 -415.22 1
Cu 293.057 178.811 -415.22 1
Cu 294.557 178.811 -420.972 1
Cu 294.557 182.172 -420.972 1
Cu 294.557 185.52 -420.972 1
Cu 294.557 188.842 -420.972 1
Cu 294.557 192.123 -420.972 1
Cu 294.557 195.352 -420.972 1
Cu 294.557 198.516 -420.972 1
Cu 294.557 201.603 -420.972 1
Cu 294.557 204.599 -420.972 1
Cu 294.557 207.493 -420.972 1
Cu 294.557 210.274 -420.972 1
Cu 294.557 212.932 -420.972 1
Cu 293.566 215.454 -420.972 1
Cu 291.087 217.832 -420.972 1
Cu 288.456 220.056 -420.972 1
Cu 285.686 222.117 -420.972 1
Cu 282.786 224.007 -420.972 1
Cu 279.767 225.718 -420.972 1
Cu 276.643 227.245 -420.972 1
Cu 273.425 228.581 -420.972 1
Cu 270.126 229.72 -420.972 1
Cu 266.759 230.658 -420.972 1
Cu 263.337 231.391 -420.972 1
Cu 259.873 231.917 -420.972 1
Cu 256.382 232.234 -420.972 1
Cu 252.878 232.34 -420.972 1
Cu 249.373 232.234 -420.972 1
Cu 245.882 231.917 -420.972 1
Cu 242.419 231.391 -420.972 1
Cu 238.996 230.658 -420.972 1
Cu 235.629 229.72 -420.972 1
Cu 232.33 228.581 -420.972 1
Cu 229.112 227.245 -420.972 1
Cu 225.988 225.718 -420.972 1
Cu 222.969 224.007 -420.972 1
Cu 220.069 222.117 -420.972 1
Cu 217.299 220.056 -420.972 1
Cu 214.668 217.832 -420.972 1
Cu 212.189 215.454 -420.972 1
Cu 211.198 212.932 -420.972 1
Cu 211.198 210.274 -420.972 1
Cu 211.198 207.493 -420.972 1
Cu 211.198 204.599 -420.972 1
Cu 211.198 201.603 -420.972 1
Cu 211.198 198.516 -420.972 1
Cu 211.198 195.352 -420.972 1
Cu 211.198 192.123 -420.972 1
Cu 211.198 188.842 -420.972 1
Cu 211.198 185.52 -420.972 1
Cu 211.198 182.172 -420.972 1
Cu 211.198 178.811 -420.972 1
Cu 211.198 175.45 -420.972 1
Cu 211.198 172.103 -420.972 1
Cu 211.198 168.781 -420.972 1
Cu 211.198 165.499 -420.972 1
Cu 211.198 162.27 -420.972 1
Cu 211.198 159.106 -420.972 1
Cu 211.198 156.02 -420.972 1
Cu 211.198 153.024 -420.972 1
Cu 211.198 150.13 -420.972 1
Cu 211.198 147.348 -420.972 1
Cu 211.198 144.691 -420.972 1
Cu 212.189 142.169 -420.972 1
Cu 214.668 139.791 -420.972 1
Cu 217.299 137.567 -420.972 1
Cu 220.069 135.506 -420.972 1
Cu 222.969 133.616 -420.972 1
Cu 225.988 131.904 -420.972 1
Cu 229.112 130.378 -420.972 1
Cu 232.33 129.042 -420.972 1
Cu 235.629 127.903 -420.972 1
Cu 238.996 126.965 -420.972 1
Cu 242.419 126.231 -420.972 1
Cu 245.882 125.705 -420.972 1
Cu 249.373 125.389 -420.972 1
Cu 252.878 125.283 -420.972 1
Cu 256.382 125.389 -420.972 1
Cu 259.873 125.705 -420.972 1
Cu 263.337 126.231 -420.972 1
Cu 266.759 126.965 -420.972 1
Cu 270.126 127.903 -420.972 1
Cu 273.425 129.042 -420.972 1
Cu 276.643 130.378 -420.972 1
Cu 279.767 131.904 -420.972 1
Cu 282.786 133.616 -420.972 1
Cu 285.686 135.506 -420.972 1
Cu 288.456 137.567 -420.972 1
Cu 291.087 139.791 -420.972 1
Cu 293.566 142.169 -420.972 1
Cu 294.557 144.691 -420.972 1
Cu 294.557 147.348 -420.972 1
Cu 294.557 150.13 -420.972 1
Cu 294.557 153.024 -420.972 1
Cu 294.557 156.02 -420.972 1
Cu 294.557 159.106 -420.972 1
Cu 294.557 162.27 -420.972 1
Cu 294.557 165.499 -420.972 1
Cu 294.557 168.781 -420.972 1
Cu 294.557 172.103 -420.972 1
Cu 294.557 175.45 -420.972 1
Cu 294.557 178.811 -420.972 1
Cu 296.238 178.811 -426.742 1
Cu 296.238 182.308 -426.742 1
Cu 296.238 185.791 -426.742 1
Cu 296.238 189.246 -426.742 1
Cu 296.238 192.66 -426.742 1
Cu 296.238 196.02 -426.742 1
Cu 296.238 199.311 -426.742 1
Cu 296.238 202.522 -426.742 1
Cu 296.238 205.639 -426.742 1
Cu 296.238 208.65 -426.742 1
Cu 296.238 211.543 -426.742 1
Cu 296.238 214.307 -426.742 1
Cu 295.207 216.932 -426.742 1
Cu 292.627 219.405 -426.742 1
Cu 289.891 221.719 -426.742 1
Cu 287.009 223.863 -426.742 1
Cu 283.992 225.829 -426.742 1
Cu 280.852 227.61 -426.742 1
Cu 277.601 229.198 -426.742 1
Cu 274.254 230.588 -426.742 1
Cu 270.821 231.773 -426.742 1
Cu 267.318 232.749 -426.742 1
Cu 263.758 233.512 -426.742 1
Cu 260.155 234.059 -426.742 1
Cu 256.524 234.388 -426.742 1
Cu 252.878 234.498 -426.742 1
Cu 249.231 234.388 -426.742 1
Cu 245.6 234.059 -426.742 1
Cu 241.997 233.512 -426.742 1
Cu 238.437 232.749 -426.742 1
Cu 234.934 231.773 -426.742 1
Cu 231.501 230.588 -426.742 1
Cu 228.154 229.198 -426.742 1
Cu 224.903 227.61 -426.742 1
Cu 221.763 225.829 -426.742 1
Cu 218.746 223.863 -426.742 1
Cu 215.864 221.719 -426.742 1
Cu 213.128 219.405 -426.742 1
Cu 210.548 216.932 -426.742 1
Cu 209.517 214.307 -426.742 1
Cu 209.517 211.543 -426.742 1
Cu 209.517 208.65 -426.742 1
Cu 209.517 205.639 -426.742 1
Cu 209.517 202.522 -426.742 1
Cu 209.517 199.311 -426.742 1
Cu 209.517 196.02 -426.742 1
Cu 209.517 192.66 -426.742 1
Cu 209.517 189.246 -426.742 1
Cu 209.517 185.791 -426.742 1
Cu 209.517 182.308 -426.742 1
Cu 209.517 178.811 -426.742 1
Cu 209.517 175.315 -426.742 1
Cu 209.517 171.832 -426.742 1
Cu 209.517 168.377 -426.742 1
Cu 209.517 164.963 -426.742 1
Cu 209.517 161.603 -426.742 1
Cu 209.517 158.312 -426.742 1
Cu 209.517 155.101 -426.742 1
Cu 209.517 151.984 -426.742 1
Cu 209.517 148.973 -426.742 1
Cu 209.517 146.08 -426.742 1
Cu 209.517 143.315 -426.742 1
Cu 210.548 140.691 -426.742 1
Cu 213.128 138.218 -426.742 1
Cu 215.864 135.904 -426.742 1
Cu 218.746 133.76 -426.742 1
Cu 221.763 131.794 -426.742 1
Cu 224.903 130.013 -426.742 1
Cu 228.154 128.425 -426.742 1
Cu 231.501 127.035 -426.742 1
Cu 234.934 125.85 -426.742 1
Cu 238.437 124.874 -426.742 1
Cu 241.997 124.111 -426.742 1
Cu 245.6 123.564 -426.742 1
Cu 249.231 123.235 -426.742 1
Cu 252.878 123.125 -426.742 1
Cu 256.524 123.235 -426.742 1
Cu 260.155 123.564 -426.742 1
Cu 263.758 124.111 -426.742 1
Cu 267.318 124.874 -426.742 1
Cu 270.821 125.85 -426.742 1
Cu 274.254 127.035 -426.742 1
Cu 277.601 128.425 -426.742 1
Cu 280.852 130.013 -426.742 1
Cu 283.992 131.794 -426.742 1
Cu 287.009 133.76 -426.742 1
Cu 289.891 135.904 -426.742 1
Cu 292.627 138.218 -426.742 1
Cu 295.207 140.691 -426.742 1
Cu 296.238 143.315 -426.742 1
Cu 296.238 146.08 -426.742 1
Cu 296.238 148.973 -426.742 1
Cu 296.238 151.984 -426.742 1
Cu 296.238 155.101 -426.742 1
Cu 296.238 158.312 -426.742 1
Cu 296.238 161.603 -426.742 1
Cu 296.238 164.963 -426.742 1
Cu 296.238 168.377 -426.742 1
Cu 296.238 171.832 -426.742 1
Cu 296.238 175.315 -426.742 1
Cu 296.238 178.811 -426.742 1
Cu 298.17 178.811 -432.53 1
Cu 298.17 182.464 -432.53 1
Cu 298.17 186.102 -432.53 1
Cu 298.17 189.711 -432.53 1
Cu 298.17 193.277 -432.53 1
Cu 298.17 196.786 -432.53 1
Cu 298.17 200.224 -432.53 1
Cu 298.17 203.578 -432.53 1
Cu 298.17 206.834 -432.53 1
Cu 298.17 209.979 -432.53 1
Cu 298.17 213.002 -432.53 1
Cu 298.17 215.889 -432.53 1
Cu 297.093 218.63 -432.53 1
Cu 294.399 221.214 -432.53 1
Cu 291.54 223.631 -432.53 1
Cu 288.53 225.87 -432.53 1
Cu 285.378 227.924 -432.53 1
Cu 282.098 229.784 -432.53 1
Cu 278.703 231.443 -432.53 1
Cu 275.206 232.895 -432.53 1
Cu 271.621 234.132 -432.53 1
Cu 267.962 235.152 -432.53 1
Cu 264.243 235.949 -432.53 1
Cu 260.48 236.521 -432.53 1
Cu 256.686 236.865 -432.53 1
Cu 252.878 236.979 -432.53 1
Cu 249.069 236.865 -432.53 1
Cu 245.275 236.521 -432.53 1
Cu 241.512 235.949 -432.53 1
Cu 237.793 235.152 -432.53 1
Cu 234.134 234.132 -432.53 1
Cu 230.549 232.895 -432.53 1
Cu 227.052 231.443 -432.53 1
Cu 223.657 229.784 -432.53 1
Cu 220.377 227.924 -432.53 1
Cu 217.225 225.87 -432.53 1
Cu 214.215 223.631 -432.53 1
Cu 211.356 221.214 -432.53 1
Cu 208.662 218.63 -432.53 1
Cu 207.585 215.889 -432.53 1
Cu 207.585 213.002 -432.53 1
Cu 207.585 209.979 -432.53 1
Cu 207.585 206.834 -432.53 1
Cu 207.585 203.578 -432.53 1
Cu 207.585 200.224 -432.53 1
Cu 207.585 196.786 -432.53 1
Cu 207.585 193.277 -432.53 1
Cu 207.585 189.711 -432.53 1
Cu 207.585 186.102 -432.53 1
Cu 207.585 182.464 -432.53 1
Cu 207.585 178.811 -432.53 1
Cu 207.585 175.159 -432.53 1
Cu 207.585 171.521 -432.53 1
Cu 207.585 167.912 -432.53 1
Cu 207.585 164.346 -432.53 1
Cu 207.585 160.837 -432.53 1
Cu 207.585 157.398 -432.53 1
Cu 207.585 154.045 -432.53 1
Cu 207.585 150.789 -432.53 1
Cu 207.585 147.643 -432.53 1
Cu 207.585 144.621 -432.53 1
Cu 207.585 141.734 -432.53 1
Cu 208.662 138.993 -432.53 1
Cu 211.356 136.409 -432.53 1
Cu 214.215 133.992 -432.53 1
Cu 217.225 131.753 -432.53 1
Cu 220.377 129.699 -432.53 1
Cu 223.657 127.838 -432.53 1
Cu 227.052 126.179 -432.53 1
Cu 230.549 124.728 -432.53 1
Cu 234.134 123.49 -432.53 1
Cu 237.793 122.471 -432.53 1
Cu 241.512 121.674 -432.53 1
Cu 245.275 121.102 -432.53 1
Cu 249.069 120.758 -432.53 1
Cu 252.878 120.643 -432.53 1
Cu 256.686 120.758 -432.53 1
Cu 260.48 121.102 -432.53 1
Cu 264.243 121.674 -432.53 1
Cu 267.962 122.471 -432.53 1
Cu 271.621 123.49 -432.53 1
Cu 275.206 124.728 -432.53 1
Cu 278.703 126.179 -432.53 1
Cu 282.098 127.838 -432.53 1
Cu 285.378 129.699 -432.53 1
Cu 288.53 131.753 -432.53 1
Cu 291.54 133.992 -432.53 1
Cu 294.399 136.409 -432.53 1
Cu 297.093 138.993 -432.53 1
Cu 298.17 141.734 -432.53 1
Cu 298.17 144.621 -432.53 1
Cu 298.17 147.643 -432.53 1
Cu 298.17 150.789 -432.53 1
Cu 298.17 154.045 -432.53 1
Cu 298.17 157.398 -432.53 1
Cu 298.17 160.837 -432.53 1
Cu 298.17 164.346 -432.53 1
Cu 298.17 167.912 -432.53 1
Cu 298.17 171.521 -432.53 1
Cu 298.17 175.159 -432.53 1
Cu 298.17 178.811 -432.53 1
Cu 300.49 178.811 -438.335 1
Cu 300.49 182.651 -438.335 1
Cu 300.49 186.475 -438.335 1
Cu 300.49 190.269 -438.335 1
Cu 300.49 194.018 -438.335 1
Cu 300.49 197.707 -438.335 1
Cu 300.49 201.322 -438.335 1
Cu 300.49 204.847 -438.335 1
Cu 300.49 208.27 -438.335 1
Cu 300.49 211.576 -438.335 1
Cu 300.49 214.753 -438.335 1
Cu 300.49 217.789 -438.335 1
Cu 299.358 220.67 -438.335 1
Cu 296.526 223.386 -438.335 1
Cu 293.521 225.927 -438.335 1
Cu 290.356 228.281 -438.335 1
Cu 287.043 230.441 -438.335 1
Cu 283.595 232.396 -438.335 1
Cu 280.026 234.14 -438.335 1
Cu 276.35 235.666 -438.335 1
Cu 272.581 236.967 -438.335 1
Cu 268.735 238.038 -438.335 1
Cu 264.825 238.876 -438.335 1
Cu 260.869 239.477 -438.335 1
Cu 256.881 239.839 -438.335 1
Cu 252.878 239.96 -438.335 1
Cu 248.874 239.839 -438.335 1
Cu 244.886 239.477 -438.335 1
Cu 240.93 238.876 -438.335 1
Cu 237.02 238.038 -438.335 1
Cu 233.174 236.967 -438.335 1
Cu 229.405 235.666 -438.335 1
Cu 225.729 234.14 -438.335 1
Cu 222.16 232.396 -438.335 1
Cu 218.712 230.441 -438.335 1
Cu 215.399 228.281 -438.335 1
Cu 212.234 225.927 -438.335 1
Cu 209.229 223.386 -438.335 1
Cu 206.397 220.67 -438.335 1
Cu 205.265 217.789 -438.335 1
Cu 205.265 214.753 -438.335 1
Cu 205.265 211.576 -438.335 1
Cu 205.265 208.27 -438.335 1
Cu 205.265 204.847 -438.335 1
Cu 205.265 201.322 -438.335 1
Cu 205.265 197.707 -438.335 1
Cu 205.265 194.018 -438.335 1
Cu 205.265 190.269 -438.335 1
Cu 205.265 186.475 -438.335 1
Cu 205.265 182.651 -438.335 1
Cu 205.265 178.811 -438.335 1
Cu 205.265 174.972 -438.335 1
Cu 205.265 171.148 -438.335 1
Cu 205.265 167.353 -438.335 1
Cu 205.265 163.604 -438.335 1
Cu 205.265 159.916 -438.335 1
Cu 205.265 156.301 -438.335 1
Cu 205.265 152.776 -438.335 1
Cu 205.265 149.353 -438.335 1
Cu 205.265 146.047 -438.335 1
Cu 205.265 142.869 -438.335 1
Cu 205.265 139.834 -438.335 1
Cu 206.397 136.953 -438.335 1
Cu 209.229 134.236 -438.335 1
Cu 212.234 131.696 -438.335 1
Cu 215.399 129.341 -438.335 1
Cu 218.712 127.182 -438.335 1
Cu 222.16 125.227 -438.335 1
Cu 225.729 123.483 -438.335 1
Cu 229.405 121.957 -438.335 1
Cu 233.174 120.656 -438.335 1
Cu 237.02 119.584 -438.335 1
Cu 240.93 118.746 -438.335 1
Cu 244.886 118.145 -438.335 1
Cu 248.874 117.784 -438.335 1
Cu 252.878 117.663 -438.335 1
Cu 256.881 117.784 -438.335 1
Cu 260.869 118.145 -438.335 1
Cu 264.825 118.746 -438.335 1
Cu 268.735 119.584 -438.335 1
Cu 272.581 120.656 -438.335 1
Cu 276.35 121.957 -438.335 1
Cu 280.026 123.483 -438.335 1
Cu 283.595 125.227 -438.335 1
Cu 287.043 127.182 -438.335 1
Cu 290.356 129.341 -438.335 1
Cu 293.521 131.696 -438.335 1
Cu 296.526 134.236 -438.335 1
Cu 299.358 136.953 -438.335 1
Cu 300.49 139.834 -438.335 1
Cu 300.49 142.869 -438.335 1
Cu 300.49 146.047 -438.335 1
Cu 300.49 149.353 -438.335 1
Cu 300.49 152.776 -438.335 1
Cu 300.49 156.301 -438.335 1
Cu 300.49 159.916 -438.335 1
Cu 300.49 163.604 -438.335 1
Cu 300.49 167.353 -438.335 1
Cu 300.49 171.148 -438.335 1
Cu 300.49 174.972 -438.335 1
Cu 300.49 178.811 -438.335 1
Cu 303.552 178.811 -444.159 1
Cu 303.552 182.898 -444.159 1
Cu 303.552 186.968 -444.159 1
Cu 303.552 191.006 -444.159 1
Cu 303.552 194.996 -444.159 1
Cu 303.552 198.922 -444.159 1
Cu 303.552 202.769 -444.159 1
Cu 303.552 206.521 -444.159 1
Cu 303.552 210.164 -444.159 1
Cu 303.552 213.683 -444.159 1
Cu 303.552 217.065 -444.159 1
Cu 303.552 220.295 -444.159 1
Cu 302.348 223.362 -444.159 1
Cu 299.333 226.253 -444.159 1
Cu 296.135 228.957 -444.159 1
Cu 292.766 231.463 -444.159 1
Cu 289.24 233.761 -444.159 1
Cu 285.571 235.842 -444.159 1
Cu 281.772 237.698 -444.159 1
Cu 277.86 239.322 -444.159 1
Cu 273.848 240.707 -444.159 1
Cu 269.754 241.847 -444.159 1
Cu 265.594 242.739 -444.159 1
Cu 261.383 243.379 -444.159 1
Cu 257.139 243.764 -444.159 1
Cu 252.878 243.892 -444.159 1
Cu 248.616 243.764 -444.159 1
Cu 244.372 243.379 -444.159 1
Cu 240.161 242.739 -444.159 1
Cu 236.001 241.847 -444.159 1
Cu 231.907 240.707 -444.159 1
Cu 227.895 239.322 -444.159 1
Cu 223.983 237.698 -444.159 1
Cu 220.184 235.842 -444.159 1
Cu 216.515 233.761 -444.159 1
Cu 212.989 231.463 -444.159 1
Cu 209.62 228.957 -444.159 1
Cu 206.422 226.253 -444.159 1
Cu 203.407 223.362 -444.159 1
Cu 202.203 220.295 -444.159 1
Cu 202.203 217.065 -444.159 1
Cu 202.203 213.683 -444.159 1
Cu 202.203 210.164 -444.159 1
Cu 202.203 206.521 -444.159 1
Cu 202.203 202.769 -444.159 1
Cu 202.203 198.922 -444.159 1
Cu 202.203 194.996 -444.159 1
Cu 202.203 191.006 -444.159 1
Cu 202.203 186.968 -444.159 1
Cu 202.203 182.898 -444.159 1
Cu 202.203 178.811 -444.159 1
Cu 202.203 174.725 -444.159 1
Cu 202.203 170.655 -444.159 1
Cu 202.203 166.616 -444.159 1
Cu 202.203 162.626 -444.159 1
Cu 202.203 158.7 -444.159 1
Cu 202.203 154.854 -444.159 1
Cu 202.203 151.101 -444.159 1
Cu 202.203 147.459 -444.159 1
Cu 202.203 143.939 -444.159 1
Cu 202.203 140.558 -444.159 1
Cu 202.203 137.327 -444.159 1
Cu 203.407 134.261 -444.159 1
Cu 206.422 131.37 -444.159 1
Cu 209.62 128.666 -444.159 1
Cu 212.989 126.16 -444.159 1
Cu 216.515 123.862 -444.159 1
Cu 220.184 121.781 -444.159 1
Cu 223.983 119.925 -444.159 1
Cu 227.895 118.301 -444.159 1
Cu 231.907 116.916 -444.159 1
Cu 236.001 115.775 -444.159 1
Cu 240.161 114.883 -444.159 1
Cu 244.372 114.244 -444.159 1
Cu 248.616 113.859 -444.159 1
Cu 252.878 113.731 -444.159 1
Cu 257.139 113.859 -444.159 1
Cu 261.383 114.244 -444.159 1
Cu 265.594 114.883 -444.159 1
Cu 269.754 115.775 -444.159 1
Cu 273.848 116.916 -444.159 1
Cu 277.86 118.301 -444.159 1
Cu 281.772 119.925 -444.159 1
Cu 285.571 121.781 -444.159 1
Cu 289.24 123.862 -444.159 1
Cu 292.766 126.16 -444.159 1
Cu 296.135 128.666 -444.159 1
Cu 299.333 131.37 -444.159 1
Cu 302.348 134.261 -444.159 1
Cu 303.552 137.327 -444.159 1
Cu 303.552 140.558 -444.159 1
Cu 303.552 143.939 -444.159 1
Cu 303.552 147.459 -444.159 1
Cu 303.552 151.101 -444.159 1
Cu 303.552 154.854 -444.159 1
Cu 303.552 158.7 -444.159 1
Cu 303.552 162.626 -444.159 1
Cu 303.552 166.616 -444.159 1
Cu 303.552 170.655 -444.159 1
Cu 303.552 174.725 -444.159 1
Cu 303.552 178.811 -444.159 1
Cu 264.378 178.811 20.2302 1
Cu 264.378 179.739 20.2302 1
Cu 264.378 180.662 20.2302 1
Cu 264.378 181.579 20.2302 1
Cu 264.378 182.484 20.2302 1
Cu 264.378 183.375 20.2302 1
Cu 264.378 184.248 20.2302 1
Cu 264.378 185.1 20.2302 1
Cu 264.378 185.927 20.2302 1
Cu 264.378 186.725 20.2302 1
Cu 264.378 187.493 20.2302 1
Cu 264.378 188.226 20.2302 1
Cu 264.104 188.922 20.2302 1
Cu 263.42 189.578 20.2302 1
Cu 262.694 190.191 20.2302 1
Cu 261.93 190.76 20.2302 1
Cu 261.13 191.281 20.2302 1
Cu 260.297 191.754 20.2302 1
Cu 259.435 192.175 20.2302 1
Cu 258.547 192.544 20.2302 1
Cu 257.637 192.858 20.2302 1
Cu 256.708 193.117 20.2302 1
Cu 255.763 193.319 20.2302 1
Cu 254.808 193.464 20.2302 1
Cu 253.845 193.552 20.2302 1
Cu 252.878 193.581 20.2302 1
Cu 251.91 193.552 20.2302 1
Cu 250.947 193.464 20.2302 1
Cu 249.992 193.319 20.2302 1
Cu 249.048 193.117 20.2302 1
Cu 248.118 192.858 20.2302 1
Cu 247.208 192.544 20.2302 1
Cu 246.32 192.175 20.2302 1
Cu 245.458 191.754 20.2302 1
Cu 244.625 191.281 20.2302 1
Cu 243.825 190.76 20.2302 1
Cu 243.061 190.191 20.2302 1
Cu 242.335 189.578 20.2302 1
Cu 241.651 188.922 20.2302 1
Cu 241.378 188.226 20.2302 1
Cu 241.378 187.493 20.2302 1
Cu 241.378 186.725 20.2302 1
Cu 241.378 185.927 20.2302 1
Cu 241.378 185.1 20.2302 1
Cu 241.378 184.248 20.2302 1
Cu 241.378 183.375 20.2302 1
Cu 241.378 182.484 20.2302 1
Cu 241.378 181.579 20.2302 1
Cu 241.378 180.662 20.2302 1
Cu 241.378 179.739 20.2302 1
Cu 241.378 178.811 20.2302 1
Cu 241.378 177.884 20.2302 1
Cu 241.378 176.96 20.2302 1
Cu 241.378 176.044 20.2302 1
Cu 241.378 175.138 20.2302 1
Cu 241.378 174.247 20.2302 1
Cu 241.378 173.374 20.2302 1
Cu 241.378 172.523 20.2302 1
Cu 241.378 171.696 20.2302 1
Cu 241.378 170.898 20.2302 1
Cu 241.378 170.13 20.2302 1
Cu 241.378 169.397 20.2302 1
Cu 241.651 168.701 20.2302 1
Cu 242.335 168.045 20.2302 1
Cu 243.061 167.431 20.2302 1
Cu 243.825 166.863 20.2302 1
Cu 244.625 166.341 20.2302 1
Cu 245.458 165.869 20.2302 1
Cu 246.32 165.448 20.2302 1
Cu 247.208 165.079 20.2302 1
Cu 248.118 164.765 20.2302 1
Cu 249.048 164.506 20.2302 1
Cu 249.992 164.304 20.2302 1
Cu 250.947 164.159 20.2302 1
Cu 251.91 164.071 20.2302 1
Cu 252.878 164.042 20.2302 1
Cu 253.845 164.071 20.2302 1
Cu 254.808 164.159 20.2302 1
Cu 255.763 164.304 20.2302 1
Cu 256.708 164.506 20.2302 1
Cu 257.637 164.765 20.2302 1
Cu 258.547 165.079 20.2302 1
Cu 259.435 165.448 20.2302 1
Cu 260.297 165.869 20.2302 1
Cu 261.13 166.341 20.2302 1
Cu 261.93 166.863 20.2302 1
Cu 262.694 167.431 20.2302 1
Cu 263.42 168.045 20.2302 1
Cu 264.104 168.701 20.2302 1
Cu 264.378 169.397 20.2302 1
Cu 264.378 170.13 20.2302 1
Cu 264.378 170.898 20.2302 1
Cu 264.378 171.696 20.2302 1
Cu 264.378 172.523 20.2302 1
Cu 264.378 173.374 20.2302 1
Cu 264.378 174.247 20.2302 1
Cu 264.378 175.138 20.2302 1
Cu 264.378 176.044 20.2302 1
Cu 264.378 176.96 20.2302 1
Cu 264.378 177.884 20.2302 1
Cu 264.378 178.811 20.2302 1
Cu 264.377 178.811 21.3876 1
Cu 264.377 179.739 21.3876 1
Cu 264.377 180.662 21.3876 1
Cu 264.377 181.579 21.3876 1
Cu 264.377 182.484 21.3876 1
Cu 264.377 183.375 21.3876 1
Cu 264.377 184.248 21.3876 1
Cu 264.377 185.1 21.3876 1
Cu 264.377 185.927 21.3876 1
Cu 264.377 186.725 21.3876 1
Cu 264.377 187.493 21.3876 1
Cu 264.377 188.226 21.3876 1
Cu 264.104 188.922 21.3876 1
Cu 263.42 189.578 21.3876 1
Cu 262.694 190.191 21.3876 1
Cu 261.93 190.76 21.3876 1
Cu 261.13 191.281 21.3876 1
Cu 260.297 191.754 21.3876 1
Cu 259.435 192.175 21.3876 1
Cu 258.547 192.543 21.3876 1
Cu 257.637 192.858 21.3876 1
Cu 256.708 193.117 21.3876 1
Cu 255.763 193.319 21.3876 1
Cu 254.808 193.464 21.3876 1
Cu 253.845 193.551 21.3876 1
Cu 252.878 193.581 21.3876 1
Cu 251.91 193.551 21.3876 1
Cu 250.947 193.464 21.3876 1
Cu 249.992 193.319 21.3876 1
Cu 249.048 193.117 21.3876 1
Cu 248.118 192.858 21.3876 1
Cu 247.208 192.543 21.3876 1
Cu 246.32 192.175 21.3876 1
Cu 245.458 191.754 21.3876 1
Cu 244.625 191.281 21.3876 1
Cu 243.825 190.76 21.3876 1
Cu 243.061 190.191 21.3876 1
Cu 242.335 189.578 21.3876 1
Cu 241.651 188.922 21.3876 1
Cu 241.378 188.226 21.3876 1
Cu 241.378 187.493 21.3876 1
Cu 241.378 186.725 21.3876 1
Cu 241.378 185.927 21.3876 1
Cu 241.378 185.1 21.3876 1
Cu 241.378 184.248 21.3876 1
Cu 241.378 183.375 21.3876 1
Cu 241.378 182.484 21.3876 1
Cu 241.378 181.579 21.3876 1
Cu 241.378 180.662 21.3876 1
Cu 241.378 179.739 21.3876 1
Cu 241.378 178.811 21.3876 1
Cu 241.378 177.884 21.3876 1
Cu 241.378 176.96 21.3876 1
Cu 241.378 176.044 21.3876 1
Cu 241.378 175.138 21.3876 1
Cu 241.378 174.247 21.3876 1
Cu 241.378 173.374 21.3876 1
Cu 241.378 172.523 21.3876 1
Cu 241.378 171.696 21.3876 1
Cu 241.378 170.898 21.3876 1
Cu 241.378 170.13 21.3876 1
Cu 241.378 169.397 21.3876 1
Cu 241.651 168.701 21.3876 1
Cu 242.335 168.045 21.3876 1
Cu 243.061 167.432 21.3876 1
Cu 243.825 166.863 21.3876 1
Cu 244.625 166.341 21.3876 1
Cu 245.458 165.869 21.3876 1
Cu 246.32 165.448 21.3876 1
Cu 247.208 165.079 21.3876 1
Cu 248.118 164.765 21.3876 1
Cu 249.048 164.506 21.3876 1
Cu 249.992 164.304 21.3876 1
Cu 250.947 164.159 21.3876 1
Cu 251.91 164.071 21.3876 1
Cu 252.878 164.042 21.3876 1
Cu 253.845 164.071 21.3876 1
Cu 254.808 164.159 21.3876 1
Cu 255.763 164.304 21.3876 1
Cu 256.708 164.506 21.3876 1
Cu 257.637 164.765 21.3876 1
Cu 258.547 165.079 21.3876 1
Cu 259.435 165.448 21.3876 1
Cu 260.297 165.869 21.3876 1
Cu 261.13 166.341 21.3876 1
Cu 261.93 166.863 21.3876 1
Cu 262.694 167.432 21.3876 1
Cu 263.42 168.045 21.3876 1
Cu 264.104 168.701 21.3876 1
Cu 264.377 169.397 21.3876 1
Cu 264.377 170.13 21.3876 1
Cu 264.377 170.898 21.3876 1
Cu 264.377 171.696 21.3876 1
Cu 264.377 172.523 21.3876 1
Cu 264.377 173.374 21.3876 1
Cu 264.377 174.247 21.3876 1
Cu 264.377 175.138 21.3876 1
Cu 264.377 176.044 21.3876 1
Cu 264.377 176.96 21.3876 1
Cu 264.377 177.884 21.3876 1
Cu 264.377 178.811 21.3876 1
Cu 264.377 178.811 23.0801 1
Cu 264.377 179.739 23.0801 1
Cu 264.377 180.662 23.0801 1
Cu 264.377 181.579 23.0801 1
Cu 264.377 182.484 23.0801 1
Cu 264.377 183.375 23.0801 1
Cu 264.377 184.248 23.0801 1
Cu 264.377 185.1 23.0801 1
Cu 264.377 185.926 23.0801 1
Cu 264.377 186.725 23.0801 1
Cu 264.377 187.492 23.0801 1
Cu 264.377 188.226 23.0801 1
Cu 264.104 188.922 23.0801 1
Cu 263.42 189.578 23.0801 1
Cu 262.694 190.191 23.0801 1
Cu 261.93 190.76 23.0801 1
Cu 261.13 191.281 23.0801 1
Cu 260.297 191.754 23.0801 1
Cu 259.435 192.175 23.0801 1
Cu 258.547 192.543 23.0801 1
Cu 257.637 192.858 23.0801 1
Cu 256.707 193.117 23.0801 1
Cu 255.763 193.319 23.0801 1
Cu 254.808 193.464 23.0801 1
Cu 253.845 193.551 23.0801 1
Cu 252.878 193.581 23.0801 1
Cu 251.91 193.551 23.0801 1
Cu 250.947 193.464 23.0801 1
Cu 249.992 193.319 23.0801 1
Cu 249.048 193.117 23.0801 1
Cu 248.118 192.858 23.0801 1
Cu 247.208 192.543 23.0801 1
Cu 246.32 192.175 23.0801 1
Cu 245.458 191.754 23.0801 1
Cu 244.625 191.281 23.0801 1
Cu 243.825 190.76 23.0801 1
Cu 243.061 190.191 23.0801 1
Cu 242.335 189.578 23.0801 1
Cu 241.651 188.922 23.0801 1
Cu 241.378 188.226 23.0801 1
Cu 241.378 187.492 23.0801 1
Cu 241.378 186.725 23.0801 1
Cu 241.378 185.926 23.0801 1
Cu 241.378 185.1 23.0801 1
Cu 241.378 184.248 23.0801 1
Cu 241.378 183.375 23.0801 1
Cu 241.378 182.484 23.0801 1
Cu 241.378 181.579 23.0801 1
Cu 241.378 180.662 23.0801 1
Cu 241.378 179.739 23.0801 1
Cu 241.378 178.811 23.0801 1
Cu 241.378 177.884 23.0801 1
Cu 241.378 176.96 23.0801 1
Cu 241.378 176.044 23.0801 1
Cu 241.378 175.138 23.0801 1
Cu 241.378 174.247 23.0801 1
Cu 241.378 173.375 23.0801 1
Cu 241.378 172.523 23.0801 1
Cu 241.378 171.696 23.0801 1
Cu 241.378 170.898 23.0801 1
Cu 241.378 170.13 23.0801 1
Cu 241.378 169.397 23.0801 1
Cu 241.651 168.701 23.0801 1
Cu 242.335 168.045 23.0801 1
Cu 243.061 167.432 23.0801 1
Cu 243.825 166.863 23.0801 1
Cu 244.625 166.341 23.0801 1
Cu 245.458 165.869 23.0801 1
Cu 246.32 165.448 23.0801 1
Cu 247.208 165.079 23.0801 1
Cu 248.118 164.765 23.0801 1
Cu 249.048 164.506 23.0801 1
Cu 249.992 164.304 23.0801 1
Cu 250.947 164.159 23.0801 1
Cu 251.91 164.071 23.0801 1
Cu 252.878 164.042 23.0801 1
Cu 253.845 164.071 23.0801 1
Cu 254.808 164.159 23.0801 1
Cu 255.763 164.304 23.0801 1
Cu 256.707 164.506 23.0801 1
Cu 257.637 164.765 23.0801 1
Cu 258.547 165.079 23.0801 1
Cu 259.435 165.448 23.0801 1
Cu 260.297 165.869 23.0801 1
Cu 261.13 166.341 23.0801 1
Cu 261.93 166.863 23.0801 1
Cu 262.694 167.432 23.0801 1
Cu 263.42 168.045 23.0801 1
Cu 264.104 168.701 23.0801 1
Cu 264.377 169.397 23.0801 1
Cu 264.377 170.13 23.0801 1
Cu 264.377 170.898 23.0801 1
Cu 264.377 171.696 23.0801 1
Cu 264.377 172.523 23.0801 1
Cu 264.377 173.375 23.0801 1
Cu 264.377 174.247 23.0801 1
Cu 264.377 175.138 23.0801 1
Cu 264.377 176.044 23.0801 1
Cu 264.377 176.96 23.0801 1
Cu 264.377 177.884 23.0801 1
Cu 264.377 178.811 23.0801 1
Cu 264.377 178.811 25.0579 1
Cu 264.377 179.739 25.0579 1
Cu 264.377 180.662 25.0579 1
Cu 264.377 181.579 25.0579 1
Cu 264.377 182.484 25.0579 1
Cu 264.377 183.375 25.0579 1
Cu 264.377 184.248 25.0579 1
Cu 264.377 185.1 25.0579 1
Cu 264.377 185.926 25.0579 1
Cu 264.377 186.725 25.0579 1
Cu 264.377 187.492 25.0579 1
Cu 264.377 188.226 25.0579 1
Cu 264.104 188.921 25.0579 1
Cu 263.42 189.578 25.0579 1
Cu 262.694 190.191 25.0579 1
Cu 261.93 190.76 25.0579 1
Cu 261.129 191.281 25.0579 1
Cu 260.297 191.754 25.0579 1
Cu 259.435 192.175 25.0579 1
Cu 258.547 192.543 25.0579 1
Cu 257.636 192.858 25.0579 1
Cu 256.707 193.116 25.0579 1
Cu 255.763 193.319 25.0579 1
Cu 254.808 193.464 25.0579 1
Cu 253.845 193.551 25.0579 1
Cu 252.878 193.58 25.0579 1
Cu 251.911 193.551 25.0579 1
Cu 250.947 193.464 25.0579 1
Cu 249.992 193.319 25.0579 1
Cu 249.048 193.116 25.0579 1
Cu 248.119 192.858 25.0579 1
Cu 247.208 192.543 25.0579 1
Cu 246.32 192.175 25.0579 1
Cu 245.458 191.754 25.0579 1
Cu 244.626 191.281 25.0579 1
Cu 243.825 190.76 25.0579 1
Cu 243.061 190.191 25.0579 1
Cu 242.335 189.578 25.0579 1
Cu 241.651 188.921 25.0579 1
Cu 241.378 188.226 25.0579 1
Cu 241.378 187.492 25.0579 1
Cu 241.378 186.725 25.0579 1
Cu 241.378 185.926 25.0579 1
Cu 241.378 185.1 25.0579 1
Cu 241.378 184.248 25.0579 1
Cu 241.378 183.375 25.0579 1
Cu 241.378 182.484 25.0579 1
Cu 241.378 181.579 25.0579 1
Cu 241.378 180.662 25.0579 1
Cu 241.378 179.739 25.0579 1
Cu 241.378 178.811 25.0579 1
Cu 241.378 177.884 25.0579 1
Cu 241.378 176.96 25.0579 1
Cu 241.378 176.044 25.0579 1
Cu 241.378 175.139 25.0579 1
Cu 241.378 174.248 25.0579 1
Cu 241.378 173.375 25.0579 1
Cu 241.378 172.523 25.0579 1
Cu 241.378 171.696 25.0579 1
Cu 241.378 170.898 25.0579 1
Cu 241.378 170.13 25.0579 1
Cu 241.378 169.397 25.0579 1
Cu 241.651 168.701 25.0579 1
Cu 242.335 168.045 25.0579 1
Cu 243.061 167.432 25.0579 1
Cu 243.825 166.863 25.0579 1
Cu 244.626 166.342 25.0579 1
Cu 245.458 165.869 25.0579 1
Cu 246.32 165.448 25.0579 1
Cu 247.208 165.08 25.0579 1
Cu 248.119 164.765 25.0579 1
Cu 249.048 164.506 25.0579 1
Cu 249.992 164.304 25.0579 1
Cu 250.947 164.159 25.0579 1
Cu 251.911 164.072 25.0579 1
Cu 252.878 164.042 25.0579 1
Cu 253.845 164.072 25.0579 1
Cu 254.808 164.159 25.0579 1
Cu 255.763 164.304 25.0579 1
Cu 256.707 164.506 25.0579 1
Cu 257.636 164.765 25.0579 1
Cu 258.547 165.08 25.0579 1
Cu 259.435 165.448 25.0579 1
Cu 260.297 165.869 25.0579 1
Cu 261.129 166.342 25.0579 1
Cu 261.93 166.863 25.0579 1
Cu 262.694 167.432 25.0579 1
Cu 263.42 168.045 25.0579 1
Cu 264.104 168.701 25.0579 1
Cu 264.377 169.397 25.0579 1
Cu 264.377 170.13 25.0579 1
Cu 264.377 170.898 25.0579 1
Cu 264.377 171.696 25.0579 1
Cu 264.377 172.523 25.0579 1
Cu 264.377 173.375 25.0579 1
Cu 264.377 174.248 25.0579 1
Cu 264.377 175.139 25.0579 1
Cu 264.377 176.044 25.0579 1
Cu 264.377 176.96 25.0579 1
Cu 264.377 177.884 25.0579 1
Cu 264.377 178.811 25.0579 1
Cu 264.377 178.811 27.2474 1
Cu 264.377 179.739 27.2474 1
Cu 264.377 180.662 27.2474 1
Cu 264.377 181.579 27.2474 1
Cu 264.377 182.484 27.2474 1
Cu 264.377 183.375 27.2474 1
Cu 264.377 184.248 27.2474 1
Cu 264.377 185.1 27.2474 1
Cu 264.377 185.926 27.2474 1
Cu 264.377 186.725 27.2474 1
Cu 264.377 187.492 27.2474 1
Cu 264.377 188.225 27.2474 1
Cu 264.104 188.921 27.2474 1
Cu 263.42 189.577 27.2474 1
Cu 262.694 190.191 27.2474 1
Cu 261.929 190.76 27.2474 1
Cu 261.129 191.281 27.2474 1
Cu 260.297 191.753 27.2474 1
Cu 259.435 192.175 27.2474 1
Cu 258.547 192.543 27.2474 1
Cu 257.636 192.857 27.2474 1
Cu 256.707 193.116 27.2474 1
Cu 255.763 193.318 27.2474 1
Cu 254.808 193.464 27.2474 1
Cu 253.844 193.551 27.2474 1
Cu 252.878 193.58 27.2474 1
Cu 251.911 193.551 27.2474 1
Cu 250.947 193.464 27.2474 1
Cu 249.992 193.318 27.2474 1
Cu 249.048 193.116 27.2474 1
Cu 248.119 192.857 27.2474 1
Cu 247.208 192.543 27.2474 1
Cu 246.32 192.175 27.2474 1
Cu 245.458 191.753 27.2474 1
Cu 244.626 191.281 27.2474 1
Cu 243.826 190.76 27.2474 1
Cu 243.061 190.191 27.2474 1
Cu 242.335 189.577 27.2474 1
Cu 241.651 188.921 27.2474 1
Cu 241.378 188.225 27.2474 1
Cu 241.378 187.492 27.2474 1
Cu 241.378 186.725 27.2474 1
Cu 241.378 185.926 27.2474 1
Cu 241.378 185.1 27.2474 1
Cu 241.378 184.248 27.2474 1
Cu 241.378 183.375 27.2474 1
Cu 241.378 182.484 27.2474 1
Cu 241.378 181.579 27.2474 1
Cu 241.378 180.662 27.2474 1
Cu 241.378 179.739 27.2474 1
Cu 241.378 178.811 27.2474 1
Cu 241.378 177.884 27.2474 1
Cu 241.378 176.96 27.2474 1
Cu 241.378 176.044 27.2474 1
Cu 241.378 175.139 27.2474 1
Cu 241.378 174.248 27.2474 1
Cu 241.378 173.375 27.2474 1
Cu 241.378 172.523 27.2474 1
Cu 241.378 171.697 27.2474 1
Cu 241.378 170.898 27.2474 1
Cu 241.378 170.131 27.2474 1
Cu 241.378 169.397 27.2474 1
Cu 241.651 168.702 27.2474 1
Cu 242.335 168.045 27.2474 1
Cu 243.061 167.432 27.2474 1
Cu 243.826 166.863 27.2474 1
Cu 244.626 166.342 27.2474 1
Cu 245.458 165.87 27.2474 1
Cu 246.32 165.448 27.2474 1
Cu 247.208 165.08 27.2474 1
Cu 248.119 164.766 27.2474 1
Cu 249.048 164.507 27.2474 1
Cu 249.992 164.304 27.2474 1
Cu 250.947 164.159 27.2474 1
Cu 251.911 164.072 27.2474 1
Cu 252.878 164.043 27.2474 1
Cu 253.844 164.072 27.2474 1
Cu 254.808 164.159 27.2474 1
Cu 255.763 164.304 27.2474 1
Cu 256.707 164.507 27.2474 1
Cu 257.636 164.766 27.2474 1
Cu 258.547 165.08 27.2474 1
Cu 259.435 165.448 27.2474 1
Cu 260.297 165.87 27.2474 1
Cu 261.129 166.342 27.2474 1
Cu 261.929 166.863 27.2474 1
Cu 262.694 167.432 27.2474 1
Cu 263.42 168.045 27.2474 1
Cu 264.104 168.702 27.2474 1
Cu 264.377 169.397 27.2474 1
Cu 264.377 170.131 27.2474 1
Cu 264.377 170.898 27.2474 1
Cu 264.377 171.697 27.2474 1
Cu 264.377 172.523 27.2474 1
Cu 264.377 173.375 27.2474 1
Cu 264.377 174.248 27.2474 1
Cu 264.377 175.139 27.2474 1
Cu 264.377 176.044 27.2474 1
Cu 264.377 176.96 27.2474 1
Cu 264.377 177.884 27.2474 1
Cu 264.377 178.811 27.2474 1
Cu 264.377 178.811 29.609 1
Cu 264.377 179.739 29.609 1
Cu 264.377 180.662 29.609 1
Cu 264.377 181.579 29.609 1
Cu 264.377 182.484 29.609 1
Cu 264.377 183.375 29.609 1
Cu 264.377 184.248 29.609 1
Cu 264.377 185.099 29.609 1
Cu 264.377 185.926 29.609 1
Cu 264.377 186.725 29.609 1
Cu 264.377 187.492 29.609 1
Cu 264.377 188.225 29.609 1
Cu 264.103 188.921 29.609 1
Cu 263.419 189.577 29.609 1
Cu 262.694 190.191 29.609 1
Cu 261.929 190.759 29.609 1
Cu 261.129 191.281 29.609 1
Cu 260.296 191.753 29.609 1
Cu 259.434 192.174 29.609 1
Cu 258.546 192.543 29.609 1
Cu 257.636 192.857 29.609 1
Cu 256.707 193.116 29.609 1
Cu 255.763 193.318 29.609 1
Cu 254.808 193.463 29.609 1
Cu 253.844 193.55 29.609 1
Cu 252.878 193.58 29.609 1
Cu 251.911 193.55 29.609 1
Cu 250.947 193.463 29.609 1
Cu 249.992 193.318 29.609 1
Cu 249.048 193.116 29.609 1
Cu 248.119 192.857 29.609 1
Cu 247.209 192.543 29.609 1
Cu 246.321 192.174 29.609 1
Cu 245.459 191.753 29.609 1
Cu 244.626 191.281 29.609 1
Cu 243.826 190.759 29.609 1
Cu 243.061 190.191 29.609 1
Cu 242.336 189.577 29.609 1
Cu 241.652 188.921 29.609 1
Cu 241.378 188.225 29.609 1
Cu 241.378 187.492 29.609 1
Cu 241.378 186.725 29.609 1
Cu 241.378 185.926 29.609 1
Cu 241.378 185.099 29.609 1
Cu 241.378 184.248 29.609 1
Cu 241.378 183.375 29.609 1
Cu 241.378 182.484 29.609 1
Cu 241.378 181.579 29.609 1
Cu 241.378 180.662 29.609 1
Cu 241.378 179.739 29.609 1
Cu 241.378 178.811 29.609 1
Cu 241.378 177.884 29.609 1
Cu 241.378 176.96 29.609 1
Cu 241.378 176.044 29.609 1
Cu 241.378 175.139 29.609 1
Cu 241.378 174.248 29.609 1
Cu 241.378 173.375 29.609 1
Cu 241.378 172.523 29.609 1
Cu 241.378 171.697 29.609 1
Cu 241.378 170.898 29.609 1
Cu 241.378 170.131 29.609 1
Cu 241.378 169.398 29.609 1
Cu 241.652 168.702 29.609 1
Cu 242.336 168.046 29.609 1
Cu 243.061 167.432 29.609 1
Cu 243.826 166.864 29.609 1
Cu 244.626 166.342 29.609 1
Cu 245.459 165.87 29.609 1
Cu 246.321 165.449 29.609 1
Cu 247.209 165.08 29.609 1
Cu 248.119 164.766 29.609 1
Cu 249.048 164.507 29.609 1
Cu 249.992 164.305 29.609 1
Cu 250.947 164.16 29.609 1
Cu 251.911 164.072 29.609 1
Cu 252.878 164.043 29.609 1
Cu 253.844 164.072 29.609 1
Cu 254.808 164.16 29.609 1
Cu 255.763 164.305 29.609 1
Cu 256.707 164.507 29.609 1
Cu 257.636 164.766 29.609 1
Cu 258.546 165.08 29.609 1
Cu 259.434 165.449 29.609 1
Cu 260.296 165.87 29.609 1
Cu 261.129 166.342 29.609 1
Cu 261.929 166.864 29.609 1
Cu 262.694 167.432 29.609 1
Cu 263.419 168.046 29.609 1
Cu 264.103 168.702 29.609 1
Cu 264.377 169.398 29.609 1
Cu 264.377 170.131 29.609 1
Cu 264.377 170.898 29.609 1
Cu 264.377 171.697 29.609 1
Cu 264.377 172.523 29.609 1
Cu 264.377 173.375 29.609 1
Cu 264.377 174.248 29.609 1
Cu 264.377 175.139 29.609 1
Cu 264.377 176.044 29.609 1
Cu 264.377 176.96 29.609 1
Cu 264.377 177.884 29.609 1
Cu 264.377 178.811 29.609 1
Cu 264.376 178.811 32.1174 1
Cu 264.376 179.739 32.1174 1
Cu 264.376 180.662 32.1174 1
Cu 264.376 181.579 32.1174 1
Cu 264.376 182.484 32.1174 1
Cu 264.376 183.375 32.1174 1
Cu 264.376 184.248 32.1174 1
Cu 264.376 185.099 32.1174 1
Cu 264.376 185.926 32.1174 1
Cu 264.376 186.724 32.1174 1
Cu 264.376 187.492 32.1174 1
Cu 264.376 188.225 32.1174 1
Cu 264.103 188.921 32.1174 1
Cu 263.419 189.577 32.1174 1
Cu 262.693 190.19 32.1174 1
Cu 261.929 190.759 32.1174 1
Cu 261.129 191.28 32.1174 1
Cu 260.296 191.752 32.1174 1
Cu 259.434 192.174 32.1174 1
Cu 258.546 192.542 32.1174 1
Cu 257.636 192.856 32.1174 1
Cu 256.707 193.115 32.1174 1
Cu 255.763 193.317 32.1174 1
Cu 254.808 193.463 32.1174 1
Cu 253.844 193.55 32.1174 1
Cu 252.878 193.579 32.1174 1
Cu 251.911 193.55 32.1174 1
Cu 250.948 193.463 32.1174 1
Cu 249.992 193.317 32.1174 1
Cu 249.048 193.115 32.1174 1
Cu 248.119 192.856 32.1174 1
Cu 247.209 192.542 32.1174 1
Cu 246.321 192.174 32.1174 1
Cu 245.459 191.752 32.1174 1
Cu 244.626 191.28 32.1174 1
Cu 243.826 190.759 32.1174 1
Cu 243.062 190.19 32.1174 1
Cu 242.336 189.577 32.1174 1
Cu 241.652 188.921 32.1174 1
Cu 241.379 188.225 32.1174 1
Cu 241.379 187.492 32.1174 1
Cu 241.379 186.724 32.1174 1
Cu 241.379 185.926 32.1174 1
Cu 241.379 185.099 32.1174 1
Cu 241.379 184.248 32.1174 1
Cu 241.379 183.375 32.1174 1
Cu 241.379 182.484 32.1174 1
Cu 241.379 181.579 32.1174 1
Cu 241.379 180.662 32.1174 1
Cu 241.379 179.739 32.1174 1
Cu 241.379 178.811 32.1174 1
Cu 241.379 177.884 32.1174 1
Cu 241.379 176.961 32.1174 1
Cu 241.379 176.044 32.1174 1
Cu 241.379 175.139 32.1174 1
Cu 241.379 174.248 32.1174 1
Cu 241.379 173.375 32.1174 1
Cu 241.379 172.524 32.1174 1
Cu 241.379 171.697 32.1174 1
Cu 241.379 170.899 32.1174 1
Cu 241.379 170.131 32.1174 1
Cu 241.379 169.398 32.1174 1
Cu 241.652 168.702 32.1174 1
Cu 242.336 168.046 32.1174 1
Cu 243.062 167.433 32.1174 1
Cu 243.826 166.864 32.1174 1
Cu 244.626 166.343 32.1174 1
Cu 245.459 165.87 32.1174 1
Cu 246.321 165.449 32.1174 1
Cu 247.209 165.081 32.1174 1
Cu 248.119 164.767 32.1174 1
Cu 249.048 164.508 32.1174 1
Cu 249.992 164.305 32.1174 1
Cu 250.948 164.16 32.1174 1
Cu 251.911 164.073 32.1174 1
Cu 252.878 164.044 32.1174 1
Cu 253.844 164.073 32.1174 1
Cu 254.808 164.16 32.1174 1
Cu 255.763 164.305 32.1174 1
Cu 256.707 164.508 32.1174 1
Cu 257.636 164.767 32.1174 1
Cu 258.546 165.081 32.1174 1
Cu 259.434 165.449 32.1174 1
Cu 260.296 165.87 32.1174 1
Cu 261.129 166.343 32.1174 1
Cu 261.929 166.864 32.1174 1
Cu 262.693 167.433 32.1174 1
Cu 263.419 168.046 32.1174 1
Cu 264.103 168.702 32.1174 1
Cu 264.376 169.398 32.1174 1
Cu 264.376 170.131 32.1174 1
Cu 264.376 170.899 32.1174 1
Cu 264.376 171.697 32.1174 1
Cu 264.376 172.524 32.1174 1
Cu 264.376 173.375 32.1174 1
Cu 264.376 174.248 32.1174 1
Cu 264.376 175.139 32.1174 1
Cu 264.376 176.044 32.1174 1
Cu 264.376 176.961 32.1174 1
Cu 264.376 177.884 32.1174 1
Cu 264.376 178.811 32.1174 1
Cu 264.376 178.811 34.755 1
Cu 264.376 179.739 34.755 1
Cu 264.376 180.662 34.755 1
Cu 264.376 181.578 34.755 1
Cu 264.376 182.484 34.755 1
Cu 264.376 183.375 34.755 1
Cu 264.376 184.247 34.755 1
Cu 264.376 185.099 34.755 1
Cu 264.376 185.925 34.755 1
Cu 264.376 186.724 34.755 1
Cu 264.376 187.491 34.755 1
Cu 264.376 188.224 34.755 1
Cu 264.102 188.92 34.755 1
Cu 263.418 189.576 34.755 1
Cu 262.693 190.189 34.755 1
Cu 261.928 190.758 34.755 1
Cu 261.128 191.279 34.755 1
Cu 260.296 191.752 34.755 1
Cu 259.434 192.173 34.755 1
Cu 258.546 192.541 34.755 1
Cu 257.636 192.855 34.755 1
Cu 256.707 193.114 34.755 1
Cu 255.763 193.317 34.755 1
Cu 254.807 193.462 34.755 1
Cu 253.844 193.549 34.755 1
Cu 252.878 193.578 34.755 1
Cu 251.911 193.549 34.755 1
Cu 250.948 193.462 34.755 1
Cu 249.992 193.317 34.755 1
Cu 249.048 193.114 34.755 1
Cu 248.119 192.855 34.755 1
Cu 247.209 192.541 34.755 1
Cu 246.321 192.173 34.755 1
Cu 245.459 191.752 34.755 1
Cu 244.627 191.279 34.755 1
Cu 243.827 190.758 34.755 1
Cu 243.062 190.189 34.755 1
Cu 242.337 189.576 34.755 1
Cu 241.653 188.92 34.755 1
Cu 241.379 188.224 34.755 1
Cu 241.379 187.491 34.755 1
Cu 241.379 186.724 34.755 1
Cu 241.379 185.925 34.755 1
Cu 241.379 185.099 34.755 1
Cu 241.379 184.247 34.755 1
Cu 241.379 183.375 34.755 1
Cu 241.379 182.484 34.755 1
Cu 241.379 181.578 34.755 1
Cu 241.379 180.662 34.755 1
Cu 241.379 179.739 34.755 1
Cu 241.379 178.811 34.755 1
Cu 241.379 177.884 34.755 1
Cu 241.379 176.961 34.755 1
Cu 241.379 176.044 34.755 1
Cu 241.379 175.139 34.755 1
Cu 241.379 174.248 34.755 1
Cu 241.379 173.375 34.755 1
Cu 241.379 172.524 34.755 1
Cu 241.379 171.697 34.755 1
Cu 241.379 170.899 34.755 1
Cu 241.379 170.132 34.755 1
Cu 241.379 169.399 34.755 1
Cu 241.653 168.703 34.755 1
Cu 242.337 168.047 34.755 1
Cu 243.062 167.433 34.755 1
Cu 243.827 166.865 34.755 1
Cu 244.627 166.343 34.755 1
Cu 245.459 165.871 34.755 1
Cu 246.321 165.45 34.755 1
Cu 247.209 165.082 34.755 1
Cu 248.119 164.767 34.755 1
Cu 249.048 164.509 34.755 1
Cu 249.992 164.306 34.755 1
Cu 250.948 164.161 34.755 1
Cu 251.911 164.074 34.755 1
Cu 252.878 164.045 34.755 1
Cu 253.844 164.074 34.755 1
Cu 254.807 164.161 34.755 1
Cu 255.763 164.306 34.755 1
Cu 256.707 164.509 34.755 1
Cu 257.636 164.767 34.755 1
Cu 258.546 165.082 34.755 1
Cu 259.434 165.45 34.755 1
Cu 260.296 165.871 34.755 1
Cu 261.128 166.343 34.755 1
Cu 261.928 166.865 34.755 1
Cu 262.693 167.433 34.755 1
Cu 263.418 168.047 34.755 1
Cu 264.102 168.703 34.755 1
Cu 264.376 169.399 34.755 1
Cu 264.376 170.132 34.755 1
Cu 264.376 170.899 34.755 1
Cu 264.376 171.697 34.755 1
Cu 264.376 172.524 34.755 1
Cu 264.376 173.375 34.755 1
Cu 264.376 174.248 34.755 1
Cu 264.376 175.139 34.755 1
Cu 264.376 176.044 34.755 1
Cu 264.376 176.961 34.755 1
Cu 264.376 177.884 34.755 1
Cu 264.376 178.811 34.755 1
Cu 264.375 178.811 37.5085 1
Cu 264.375 179.739 37.5085 1
Cu 264.375 180.662 37.5085 1
Cu 264.375 181.578 37.5085 1
Cu 264.375 182.484 37.5085 1
Cu 264.375 183.374 37.5085 1
Cu 264.375 184.247 37.5085 1
Cu 264.375 185.098 37.5085 1
Cu 264.375 185.925 37.5085 1
Cu 264.375 186.723 37.5085 1
Cu 264.375 187.491 37.5085 1
Cu 264.375 188.223 37.5085 1
Cu 264.102 188.919 37.5085 1
Cu 263.418 189.575 37.5085 1
Cu 262.692 190.189 37.5085 1
Cu 261.928 190.757 37.5085 1
Cu 261.128 191.279 37.5085 1
Cu 260.295 191.751 37.5085 1
Cu 259.433 192.172 37.5085 1
Cu 258.546 192.54 37.5085 1
Cu 257.635 192.855 37.5085 1
Cu 256.707 193.113 37.5085 1
Cu 255.763 193.316 37.5085 1
Cu 254.807 193.461 37.5085 1
Cu 253.844 193.548 37.5085 1
Cu 252.878 193.577 37.5085 1
Cu 251.911 193.548 37.5085 1
Cu 250.948 193.461 37.5085 1
Cu 249.992 193.316 37.5085 1
Cu 249.048 193.113 37.5085 1
Cu 248.12 192.855 37.5085 1
Cu 247.209 192.54 37.5085 1
Cu 246.322 192.172 37.5085 1
Cu 245.46 191.751 37.5085 1
Cu 244.627 191.279 37.5085 1
Cu 243.827 190.757 37.5085 1
Cu 243.063 190.189 37.5085 1
Cu 242.337 189.575 37.5085 1
Cu 241.653 188.919 37.5085 1
Cu 241.38 188.223 37.5085 1
Cu 241.38 187.491 37.5085 1
Cu 241.38 186.723 37.5085 1
Cu 241.38 185.925 37.5085 1
Cu 241.38 185.098 37.5085 1
Cu 241.38 184.247 37.5085 1
Cu 241.38 183.374 37.5085 1
Cu 241.38 182.484 37.5085 1
Cu 241.38 181.578 37.5085 1
Cu 241.38 180.662 37.5085 1
Cu 241.38 179.739 37.5085 1
Cu 241.38 178.811 37.5085 1
Cu 241.38 177.884 37.5085 1
Cu 241.38 176.961 37.5085 1
Cu 241.38 176.045 37.5085 1
Cu 241.38 175.139 37.5085 1
Cu 241.38 174.249 37.5085 1
Cu 241.38 173.376 37.5085 1
Cu 241.38 172.524 37.5085 1
Cu 241.38 171.698 37.5085 1
Cu 241.38 170.899 37.5085 1
Cu 241.38 170.132 37.5085 1
Cu 241.38 169.399 37.5085 1
Cu 241.653 168.704 37.5085 1
Cu 242.337 168.048 37.5085 1
Cu 243.063 167.434 37.5085 1
Cu 243.827 166.866 37.5085 1
Cu 244.627 166.344 37.5085 1
Cu 245.46 165.872 37.5085 1
Cu 246.322 165.451 37.5085 1
Cu 247.209 165.083 37.5085 1
Cu 248.12 164.768 37.5085 1
Cu 249.048 164.509 37.5085 1
Cu 249.992 164.307 37.5085 1
Cu 250.948 164.162 37.5085 1
Cu 251.911 164.075 37.5085 1
Cu 252.878 164.046 37.5085 1
Cu 253.844 164.075 37.5085 1
Cu 254.807 164.162 37.5085 1
Cu 255.763 164.307 37.5085 1
Cu 256.707 164.509 37.5085 1
Cu 257.635 164.768 37.5085 1
Cu 258.546 165.083 37.5085 1
Cu 259.433 165.451 37.5085 1
Cu 260.295 165.872 37.5085 1
Cu 261.128 166.344 37.5085 1
Cu 261.928 166.866 37.5085 1
Cu 262.692 167.434 37.5085 1
Cu 263.418 168.048 37.5085 1
Cu 264.102 168.704 37.5085 1
Cu 264.375 169.399 37.5085 1
Cu 264.375 170.132 37.5085 1
Cu 264.375 170.899 37.5085 1
Cu 264.375 171.698 37.5085 1
Cu 264.375 172.524 37.5085 1
Cu 264.375 173.376 37.5085 1
Cu 264.375 174.249 37.5085 1
Cu 264.375 175.139 37.5085 1
Cu 264.375 176.045 37.5085 1
Cu 264.375 176.961 37.5085 1
Cu 264.375 177.884 37.5085 1
Cu 264.375 178.811 37.5085 1
Cu 264.374 178.811 40.3674 1
Cu 264.374 179.738 40.3674 1
Cu 264.374 180.662 40.3674 1
Cu 264.374 181.578 40.3674 1
Cu 264.374 182.483 40.3674 1
Cu 264.374 183.374 40.3674 1
Cu 264.374 184.247 40.3674 1
Cu 264.374 185.098 40.3674 1
Cu 264.374 185.924 40.3674 1
Cu 264.374 186.723 40.3674 1
Cu 264.374 187.49 40.3674 1
Cu 264.374 188.223 40.3674 1
Cu 264.101 188.918 40.3674 1
Cu 263.417 189.574 40.3674 1
Cu 262.691 190.188 40.3674 1
Cu 261.927 190.756 40.3674 1
Cu 261.127 191.278 40.3674 1
Cu 260.294 191.75 40.3674 1
Cu 259.433 192.171 40.3674 1
Cu 258.545 192.539 40.3674 1
Cu 257.635 192.853 40.3674 1
Cu 256.706 193.112 40.3674 1
Cu 255.762 193.314 40.3674 1
Cu 254.807 193.46 40.3674 1
Cu 253.844 193.547 40.3674 1
Cu 252.878 193.576 40.3674 1
Cu 251.911 193.547 40.3674 1
Cu 250.948 193.46 40.3674 1
Cu 249.993 193.314 40.3674 1
Cu 249.049 193.112 40.3674 1
Cu 248.12 192.853 40.3674 1
Cu 247.21 192.539 40.3674 1
Cu 246.322 192.171 40.3674 1
Cu 245.461 191.75 40.3674 1
Cu 244.628 191.278 40.3674 1
Cu 243.828 190.756 40.3674 1
Cu 243.064 190.188 40.3674 1
Cu 242.338 189.574 40.3674 1
Cu 241.654 188.918 40.3674 1
Cu 241.381 188.223 40.3674 1
Cu 241.381 187.49 40.3674 1
Cu 241.381 186.723 40.3674 1
Cu 241.381 185.924 40.3674 1
Cu 241.381 185.098 40.3674 1
Cu 241.381 184.247 40.3674 1
Cu 241.381 183.374 40.3674 1
Cu 241.381 182.483 40.3674 1
Cu 241.381 181.578 40.3674 1
Cu 241.381 180.662 40.3674 1
Cu 241.381 179.738 40.3674 1
Cu 241.381 178.811 40.3674 1
Cu 241.381 177.884 40.3674 1
Cu 241.381 176.961 40.3674 1
Cu 241.381 176.045 40.3674 1
Cu 241.381 175.14 40.3674 1
Cu 241.381 174.249 40.3674 1
Cu 241.381 173.376 40.3674 1
Cu 241.381 172.525 40.3674 1
Cu 241.381 171.699 40.3674 1
Cu 241.381 170.9 40.3674 1
Cu 241.381 170.133 40.3674 1
Cu 241.381 169.4 40.3674 1
Cu 241.654 168.704 40.3674 1
Cu 242.338 168.048 40.3674 1
Cu 243.064 167.435 40.3674 1
Cu 243.828 166.867 40.3674 1
Cu 244.628 166.345 40.3674 1
Cu 245.461 165.873 40.3674 1
Cu 246.322 165.452 40.3674 1
Cu 247.21 165.084 40.3674 1
Cu 248.12 164.769 40.3674 1
Cu 249.049 164.511 40.3674 1
Cu 249.993 164.308 40.3674 1
Cu 250.948 164.163 40.3674 1
Cu 251.911 164.076 40.3674 1
Cu 252.878 164.047 40.3674 1
Cu 253.844 164.076 40.3674 1
Cu 254.807 164.163 40.3674 1
Cu 255.762 164.308 40.3674 1
Cu 256.706 164.511 40.3674 1
Cu 257.635 164.769 40.3674 1
Cu 258.545 165.084 40.3674 1
Cu 259.433 165.452 40.3674 1
Cu 260.294 165.873 40.3674 1
Cu 261.127 166.345 40.3674 1
Cu 261.927 166.867 40.3674 1
Cu 262.691 167.435 40.3674 1
Cu 263.417 168.048 40.3674 1
Cu 264.101 168.704 40.3674 1
Cu 264.374 169.4 40.3674 1
Cu 264.374 170.133 40.3674 1
Cu 264.374 170.9 40.3674 1
Cu 264.374 171.699 40.3674 1
Cu 264.374 172.525 40.3674 1
Cu 264.374 173.376 40.3674 1
Cu 264.374 174.249 40.3674 1
Cu 264.374 175.14 40.3674 1
Cu 264.374 176.045 40.3674 1
Cu 264.374 176.961 40.3674 1
Cu 264.374 177.884 40.3674 1
Cu 264.374 178.811 40.3674 1
Cu 264.373 178.811 43.3234 1
Cu 264.373 179.738 43.3234 1
Cu 264.373 180.662 43.3234 1
Cu 264.373 181.578 43.3234 1
Cu 264.373 182.483 43.3234 1
Cu 264.373 183.373 43.3234 1
Cu 264.373 184.246 43.3234 1
Cu 264.373 185.097 43.3234 1
Cu 264.373 185.924 43.3234 1
Cu 264.373 186.722 43.3234 1
Cu 264.373 187.489 43.3234 1
Cu 264.373 188.222 43.3234 1
Cu 264.099 188.917 43.3234 1
Cu 263.416 189.573 43.3234 1
Cu 262.69 190.187 43.3234 1
Cu 261.926 190.755 43.3234 1
Cu 261.126 191.276 43.3234 1
Cu 260.294 191.748 43.3234 1
Cu 259.432 192.169 43.3234 1
Cu 258.545 192.538 43.3234 1
Cu 257.635 192.852 43.3234 1
Cu 256.706 193.111 43.3234 1
Cu 255.762 193.313 43.3234 1
Cu 254.807 193.458 43.3234 1
Cu 253.844 193.545 43.3234 1
Cu 252.878 193.574 43.3234 1
Cu 251.911 193.545 43.3234 1
Cu 250.948 193.458 43.3234 1
Cu 249.993 193.313 43.3234 1
Cu 249.049 193.111 43.3234 1
Cu 248.12 192.852 43.3234 1
Cu 247.21 192.538 43.3234 1
Cu 246.323 192.169 43.3234 1
Cu 245.461 191.748 43.3234 1
Cu 244.629 191.276 43.3234 1
Cu 243.829 190.755 43.3234 1
Cu 243.065 190.187 43.3234 1
Cu 242.339 189.573 43.3234 1
Cu 241.656 188.917 43.3234 1
Cu 241.382 188.222 43.3234 1
Cu 241.382 187.489 43.3234 1
Cu 241.382 186.722 43.3234 1
Cu 241.382 185.924 43.3234 1
Cu 241.382 185.097 43.3234 1
Cu 241.382 184.246 43.3234 1
Cu 241.382 183.373 43.3234 1
Cu 241.382 182.483 43.3234 1
Cu 241.382 181.578 43.3234 1
Cu 241.382 180.662 43.3234 1
Cu 241.382 179.738 43.3234 1
Cu 241.382 178.811 43.3234 1
Cu 241.382 177.884 43.3234 1
Cu 241.382 176.961 43.3234 1
Cu 241.382 176.045 43.3234 1
Cu 241.382 175.14 43.3234 1
Cu 241.382 174.249 43.3234 1
Cu 241.382 173.377 43.3234 1
Cu 241.382 172.526 43.3234 1
Cu 241.382 171.699 43.3234 1
Cu 241.382 170.901 43.3234 1
Cu 241.382 170.134 43.3234 1
Cu 241.382 169.401 43.3234 1
Cu 241.656 168.705 43.3234 1
Cu 242.339 168.05 43.3234 1
Cu 243.065 167.436 43.3234 1
Cu 243.829 166.868 43.3234 1
Cu 244.629 166.347 43.3234 1
Cu 245.461 165.874 43.3234 1
Cu 246.323 165.453 43.3234 1
Cu 247.21 165.085 43.3234 1
Cu 248.12 164.771 43.3234 1
Cu 249.049 164.512 43.3234 1
Cu 249.993 164.31 43.3234 1
Cu 250.948 164.165 43.3234 1
Cu 251.911 164.077 43.3234 1
Cu 252.878 164.048 43.3234 1
Cu 253.844 164.077 43.3234 1
Cu 254.807 164.165 43.3234 1
Cu 255.762 164.31 43.3234 1
Cu 256.706 164.512 43.3234 1
Cu 257.635 164.771 43.3234 1
Cu 258.545 165.085 43.3234 1
Cu 259.432 165.453 43.3234 1
Cu 260.294 165.874 43.3234 1
Cu 261.126 166.347 43.3234 1
Cu 261.926 166.868 43.3234 1
Cu 262.69 167.436 43.3234 1
Cu 263.416 168.05 43.3234 1
Cu 264.099 168.705 43.3234 1
Cu 264.373 169.401 43.3234 1
Cu 264.373 170.134 43.3234 1
Cu 264.373 170.901 43.3234 1
Cu 264.373 171.699 43.3234 1
Cu 264.373 172.526 43.3234 1
Cu 264.373 173.377 43.3234 1
Cu 264.373 174.249 43.3234 1
Cu 264.373 175.14 43.3234 1
Cu 264.373 176.045 43.3234 1
Cu 264.373 176.961 43.3234 1
Cu 264.373 177.884 43.3234 1
Cu 264.373 178.811 43.3234 1
Cu 264.371 178.811 46.3695 1
Cu 264.371 179.738 46.3695 1
Cu 264.371 180.661 46.3695 1
Cu 264.371 181.577 46.3695 1
Cu 264.371 182.482 46.3695 1
Cu 264.371 183.373 46.3695 1
Cu 264.371 184.245 46.3695 1
Cu 264.371 185.096 46.3695 1
Cu 264.371 185.923 46.3695 1
Cu 264.371 186.721 46.3695 1
Cu 264.371 187.488 46.3695 1
Cu 264.371 188.221 46.3695 1
Cu 264.098 188.916 46.3695 1
Cu 263.414 189.572 46.3695 1
Cu 262.689 190.185 46.3695 1
Cu 261.925 190.754 46.3695 1
Cu 261.125 191.275 46.3695 1
Cu 260.293 191.747 46.3695 1
Cu 259.431 192.168 46.3695 1
Cu 258.544 192.536 46.3695 1
Cu 257.634 192.85 46.3695 1
Cu 256.705 193.109 46.3695 1
Cu 255.762 193.311 46.3695 1
Cu 254.807 193.456 46.3695 1
Cu 253.844 193.544 46.3695 1
Cu 252.878 193.573 46.3695 1
Cu 251.911 193.544 46.3695 1
Cu 250.948 193.456 46.3695 1
Cu 249.993 193.311 46.3695 1
Cu 249.05 193.109 46.3695 1
Cu 248.121 192.85 46.3695 1
Cu 247.211 192.536 46.3695 1
Cu 246.324 192.168 46.3695 1
Cu 245.462 191.747 46.3695 1
Cu 244.63 191.275 46.3695 1
Cu 243.83 190.754 46.3695 1
Cu 243.066 190.185 46.3695 1
Cu 242.341 189.572 46.3695 1
Cu 241.657 188.916 46.3695 1
Cu 241.384 188.221 46.3695 1
Cu 241.384 187.488 46.3695 1
Cu 241.384 186.721 46.3695 1
Cu 241.384 185.923 46.3695 1
Cu 241.384 185.096 46.3695 1
Cu 241.384 184.245 46.3695 1
Cu 241.384 183.373 46.3695 1
Cu 241.384 182.482 46.3695 1
Cu 241.384 181.577 46.3695 1
Cu 241.384 180.661 46.3695 1
Cu 241.384 179.738 46.3695 1
Cu 241.384 178.811 46.3695 1
Cu 241.384 177.885 46.3695 1
Cu 241.384 176.961 46.3695 1
Cu 241.384 176.045 46.3695 1
Cu 241.384 175.14 46.3695 1
Cu 241.384 174.25 46.3695 1
Cu 241.384 173.377 46.3695 1
Cu 241.384 172.526 46.3695 1
Cu 241.384 171.7 46.3695 1
Cu 241.384 170.902 46.3695 1
Cu 241.384 170.135 46.3695 1
Cu 241.384 169.402 46.3695 1
Cu 241.657 168.707 46.3695 1
Cu 242.341 168.051 46.3695 1
Cu 243.066 167.438 46.3695 1
Cu 243.83 166.869 46.3695 1
Cu 244.63 166.348 46.3695 1
Cu 245.462 165.876 46.3695 1
Cu 246.324 165.455 46.3695 1
Cu 247.211 165.087 46.3695 1
Cu 248.121 164.773 46.3695 1
Cu 249.05 164.514 46.3695 1
Cu 249.993 164.312 46.3695 1
Cu 250.948 164.166 46.3695 1
Cu 251.911 164.079 46.3695 1
Cu 252.878 164.05 46.3695 1
Cu 253.844 164.079 46.3695 1
Cu 254.807 164.166 46.3695 1
Cu 255.762 164.312 46.3695 1
Cu 256.705 164.514 46.3695 1
Cu 257.634 164.773 46.3695 1
Cu 258.544 165.087 46.3695 1
Cu 259.431 165.455 46.3695 1
Cu 260.293 165.876 46.3695 1
Cu 261.125 166.348 46.3695 1
Cu 261.925 166.869 46.3695 1
Cu 262.689 167.438 46.3695 1
Cu 263.414 168.051 46.3695 1
Cu 264.098 168.707 46.3695 1
Cu 264.371 169.402 46.3695 1
Cu 264.371 170.135 46.3695 1
Cu 264.371 170.902 46.3695 1
Cu 264.371 171.7 46.3695 1
Cu 264.371 172.526 46.3695 1
Cu 264.371 173.377 46.3695 1
Cu 264.371 174.25 46.3695 1
Cu 264.371 175.14 46.3695 1
Cu 264.371 176.045 46.3695 1
Cu 264.371 176.961 46.3695 1
Cu 264.371 177.885 46.3695 1
Cu 264.371 178.811 46.3695 1
Cu 264.37 178.811 49.5 1
Cu 264.37 179.738 49.5 1
Cu 264.37 180.661 49.5 1
Cu 264.37 181.577 49.5 1
Cu 264.37 182.482 49.5 1
Cu 264.37 183.372 49.5 1
Cu 264.37 184.245 49.5 1
Cu 264.37 185.096 49.5 1
Cu 264.37 185.922 49.5 1
Cu 264.37 186.72 49.5 1
Cu 264.37 187.487 49.5 1
Cu 264.37 188.219 49.5 1
Cu 264.097 188.915 49.5 1
Cu 263.413 189.571 49.5 1
Cu 262.688 190.184 49.5 1
Cu 261.924 190.752 49.5 1
Cu 261.124 191.273 49.5 1
Cu 260.292 191.745 49.5 1
Cu 259.43 192.166 49.5 1
Cu 258.543 192.534 49.5 1
Cu 257.633 192.848 49.5 1
Cu 256.705 193.107 49.5 1
Cu 255.761 193.309 49.5 1
Cu 254.806 193.454 49.5 1
Cu 253.844 193.542 49.5 1
Cu 252.878 193.571 49.5 1
Cu 251.911 193.542 49.5 1
Cu 250.949 193.454 49.5 1
Cu 249.994 193.309 49.5 1
Cu 249.05 193.107 49.5 1
Cu 248.122 192.848 49.5 1
Cu 247.212 192.534 49.5 1
Cu 246.325 192.166 49.5 1
Cu 245.463 191.745 49.5 1
Cu 244.631 191.273 49.5 1
Cu 243.831 190.752 49.5 1
Cu 243.067 190.184 49.5 1
Cu 242.342 189.571 49.5 1
Cu 241.658 188.915 49.5 1
Cu 241.385 188.219 49.5 1
Cu 241.385 187.487 49.5 1
Cu 241.385 186.72 49.5 1
Cu 241.385 185.922 49.5 1
Cu 241.385 185.096 49.5 1
Cu 241.385 184.245 49.5 1
Cu 241.385 183.372 49.5 1
Cu 241.385 182.482 49.5 1
Cu 241.385 181.577 49.5 1
Cu 241.385 180.661 49.5 1
Cu 241.385 179.738 49.5 1
Cu 241.385 178.811 49.5 1
Cu 241.385 177.885 49.5 1
Cu 241.385 176.962 49.5 1
Cu 241.385 176.046 49.5 1
Cu 241.385 175.141 49.5 1
Cu 241.385 174.251 49.5 1
Cu 241.385 173.378 49.5 1
Cu 241.385 172.527 49.5 1
Cu 241.385 171.701 49.5 1
Cu 241.385 170.903 49.5 1
Cu 241.385 170.136 49.5 1
Cu 241.385 169.403 49.5 1
Cu 241.658 168.708 49.5 1
Cu 242.342 168.052 49.5 1
Cu 243.067 167.439 49.5 1
Cu 243.831 166.871 49.5 1
Cu 244.631 166.35 49.5 1
Cu 245.463 165.878 49.5 1
Cu 246.325 165.457 49.5 1
Cu 247.212 165.088 49.5 1
Cu 248.122 164.774 49.5 1
Cu 249.05 164.516 49.5 1
Cu 249.994 164.313 49.5 1
Cu 250.949 164.168 49.5 1
Cu 251.911 164.081 49.5 1
Cu 252.878 164.052 49.5 1
Cu 253.844 164.081 49.5 1
Cu 254.806 164.168 49.5 1
Cu 255.761 164.313 49.5 1
Cu 256.705 164.516 49.5 1
Cu 257.633 164.774 49.5 1
Cu 258.543 165.088 49.5 1
Cu 259.43 165.457 49.5 1
Cu 260.292 165.878 49.5 1
Cu 261.124 166.35 49.5 1
Cu 261.924 166.871 49.5 1
Cu 262.688 167.439 49.5 1
Cu 263.413 168.052 49.5 1
Cu 264.097 168.708 49.5 1
Cu 264.37 169.403 49.5 1
Cu 264.37 170.136 49.5 1
Cu 264.37 170.903 49.5 1
Cu 264.37 171.701 49.5 1
Cu 264.37 172.527 49.5 1
Cu 264.37 173.378 49.5 1
Cu 264.37 174.251 49.5 1
Cu 264.37 175.141 49.5 1
Cu 264.37 176.046 49.5 1
Cu 264.37 176.962 49.5 1
Cu 264.37 177.885 49.5 1
Cu 264.37 178.811 49.5 1
Cu 264.368 178.811 52.7098 1
Cu 264.368 179.738 52.7098 1
Cu 264.368 180.661 52.7098 1
Cu 264.368 181.577 52.7098 1
Cu 264.368 182.481 52.7098 1
Cu 264.368 183.372 52.7098 1
Cu 264.368 184.244 52.7098 1
Cu 264.368 185.095 52.7098 1
Cu 264.368 185.921 52.7098 1
Cu 264.368 186.719 52.7098 1
Cu 264.368 187.485 52.7098 1
Cu 264.368 188.218 52.7098 1
Cu 264.095 188.913 52.7098 1
Cu 263.411 189.569 52.7098 1
Cu 262.686 190.182 52.7098 1
Cu 261.922 190.75 52.7098 1
Cu 261.123 191.271 52.7098 1
Cu 260.291 191.743 52.7098 1
Cu 259.429 192.164 52.7098 1
Cu 258.542 192.532 52.7098 1
Cu 257.633 192.846 52.7098 1
Cu 256.704 193.105 52.7098 1
Cu 255.761 193.307 52.7098 1
Cu 254.806 193.452 52.7098 1
Cu 253.844 193.539 52.7098 1
Cu 252.878 193.568 52.7098 1
Cu 251.911 193.539 52.7098 1
Cu 250.949 193.452 52.7098 1
Cu 249.994 193.307 52.7098 1
Cu 249.051 193.105 52.7098 1
Cu 248.122 192.846 52.7098 1
Cu 247.213 192.532 52.7098 1
Cu 246.326 192.164 52.7098 1
Cu 245.464 191.743 52.7098 1
Cu 244.632 191.271 52.7098 1
Cu 243.833 190.75 52.7098 1
Cu 243.069 190.182 52.7098 1
Cu 242.344 189.569 52.7098 1
Cu 241.66 188.913 52.7098 1
Cu 241.387 188.218 52.7098 1
Cu 241.387 187.485 52.7098 1
Cu 241.387 186.719 52.7098 1
Cu 241.387 185.921 52.7098 1
Cu 241.387 185.095 52.7098 1
Cu 241.387 184.244 52.7098 1
Cu 241.387 183.372 52.7098 1
Cu 241.387 182.481 52.7098 1
Cu 241.387 181.577 52.7098 1
Cu 241.387 180.661 52.7098 1
Cu 241.387 179.738 52.7098 1
Cu 241.387 178.811 52.7098 1
Cu 241.387 177.885 52.7098 1
Cu 241.387 176.962 52.7098 1
Cu 241.387 176.046 52.7098 1
Cu 241.387 175.141 52.7098 1
Cu 241.387 174.251 52.7098 1
Cu 241.387 173.379 52.7098 1
Cu 241.387 172.528 52.7098 1
Cu 241.387 171.702 52.7098 1
Cu 241.387 170.904 52.7098 1
Cu 241.387 170.137 52.7098 1
Cu 241.387 169.405 52.7098 1
Cu 241.66 168.709 52.7098 1
Cu 242.344 168.054 52.7098 1
Cu 243.069 167.441 52.7098 1
Cu 243.833 166.873 52.7098 1
Cu 244.632 166.352 52.7098 1
Cu 245.464 165.88 52.7098 1
Cu 246.326 165.459 52.7098 1
Cu 247.213 165.091 52.7098 1
Cu 248.122 164.777 52.7098 1
Cu 249.051 164.518 52.7098 1
Cu 249.994 164.316 52.7098 1
Cu 250.949 164.171 52.7098 1
Cu 251.911 164.083 52.7098 1
Cu 252.878 164.054 52.7098 1
Cu 253.844 164.083 52.7098 1
Cu 254.806 164.171 52.7098 1
Cu 255.761 164.316 52.7098 1
Cu 256.704 164.518 52.7098 1
Cu 257.633 164.777 52.7098 1
Cu 258.542 165.091 52.7098 1
Cu 259.429 165.459 52.7098 1
Cu 260.291 165.88 52.7098 1
Cu 261.123 166.352 52.7098 1
Cu 261.922 166.873 52.7098 1
Cu 262.686 167.441 52.7098 1
Cu 263.411 168.054 52.7098 1
Cu 264.095 168.709 52.7098 1
Cu 264.368 169.405 52.7098 1
Cu 264.368 170.137 52.7098 1
Cu 264.368 170.904 52.7098 1
Cu 264.368 171.702 52.7098 1
Cu 264.368 172.528 52.7098 1
Cu 264.368 173.379 52.7098 1
Cu 264.368 174.251 52.7098 1
Cu 264.368 175.141 52.7098 1
Cu 264.368 176.046 52.7098 1
Cu 264.368 176.962 52.7098 1
Cu 264.368 177.885 52.7098 1
Cu 264.368 178.811 52.7098 1
Cu 264.366 178.811 55.9946 1
Cu 264.366 179.738 55.9946 1
Cu 264.366 180.661 55.9946 1
Cu 264.366 181.576 55.9946 1
Cu 264.366 182.481 55.9946 1
Cu 264.366 183.371 55.9946 1
Cu 264.366 184.243 55.9946 1
Cu 264.366 185.094 55.9946 1
Cu 264.366 185.919 55.9946 1
Cu 264.366 186.717 55.9946 1
Cu 264.366 187.484 55.9946 1
Cu 264.366 188.216 55.9946 1
Cu 264.093 188.912 55.9946 1
Cu 263.409 189.567 55.9946 1
Cu 262.684 190.18 55.9946 1
Cu 261.921 190.748 55.9946 1
Cu 261.121 191.269 55.9946 1
Cu 260.289 191.741 55.9946 1
Cu 259.428 192.162 55.9946 1
Cu 258.541 192.53 55.9946 1
Cu 257.632 192.844 55.9946 1
Cu 256.704 193.102 55.9946 1
Cu 255.76 193.305 55.9946 1
Cu 254.806 193.45 55.9946 1
Cu 253.844 193.537 55.9946 1
Cu 252.878 193.566 55.9946 1
Cu 251.911 193.537 55.9946 1
Cu 250.949 193.45 55.9946 1
Cu 249.995 193.305 55.9946 1
Cu 249.051 193.102 55.9946 1
Cu 248.123 192.844 55.9946 1
Cu 247.214 192.53 55.9946 1
Cu 246.327 192.162 55.9946 1
Cu 245.466 191.741 55.9946 1
Cu 244.634 191.269 55.9946 1
Cu 243.834 190.748 55.9946 1
Cu 243.071 190.18 55.9946 1
Cu 242.346 189.567 55.9946 1
Cu 241.662 188.912 55.9946 1
Cu 241.389 188.216 55.9946 1
Cu 241.389 187.484 55.9946 1
Cu 241.389 186.717 55.9946 1
Cu 241.389 185.919 55.9946 1
Cu 241.389 185.094 55.9946 1
Cu 241.389 184.243 55.9946 1
Cu 241.389 183.371 55.9946 1
Cu 241.389 182.481 55.9946 1
Cu 241.389 181.576 55.9946 1
Cu 241.389 180.661 55.9946 1
Cu 241.389 179.738 55.9946 1
Cu 241.389 178.811 55.9946 1
Cu 241.389 177.885 55.9946 1
Cu 241.389 176.962 55.9946 1
Cu 241.389 176.047 55.9946 1
Cu 241.389 175.142 55.9946 1
Cu 241.389 174.252 55.9946 1
Cu 241.389 173.38 55.9946 1
Cu 241.389 172.529 55.9946 1
Cu 241.389 171.703 55.9946 1
Cu 241.389 170.906 55.9946 1
Cu 241.389 170.139 55.9946 1
Cu 241.389 169.407 55.9946 1
Cu 241.662 168.711 55.9946 1
Cu 242.346 168.056 55.9946 1
Cu 243.071 167.443 55.9946 1
Cu 243.834 166.875 55.9946 1
Cu 244.634 166.354 55.9946 1
Cu 245.466 165.882 55.9946 1
Cu 246.327 165.461 55.9946 1
Cu 247.214 165.093 55.9946 1
Cu 248.123 164.779 55.9946 1
Cu 249.051 164.52 55.9946 1
Cu 249.995 164.318 55.9946 1
Cu 250.949 164.173 55.9946 1
Cu 251.911 164.086 55.9946 1
Cu 252.878 164.057 55.9946 1
Cu 253.844 164.086 55.9946 1
Cu 254.806 164.173 55.9946 1
Cu 255.76 164.318 55.9946 1
Cu 256.704 164.52 55.9946 1
Cu 257.632 164.779 55.9946 1
Cu 258.541 165.093 55.9946 1
Cu 259.428 165.461 55.9946 1
Cu 260.289 165.882 55.9946 1
Cu 261.121 166.354 55.9946 1
Cu 261.921 166.875 55.9946 1
Cu 262.684 167.443 55.9946 1
Cu 263.409 168.056 55.9946 1
Cu 264.093 168.711 55.9946 1
Cu 264.366 169.407 55.9946 1
Cu 264.366 170.139 55.9946 1
Cu 264.366 170.906 55.9946 1
Cu 264.366 171.703 55.9946 1
Cu 264.366 172.529 55.9946 1
Cu 264.366 173.38 55.9946 1
Cu 264.366 174.252 55.9946 1
Cu 264.366 175.142 55.9946 1
Cu 264.366 176.047 55.9946 1
Cu 264.366 176.962 55.9946 1
Cu 264.366 177.885 55.9946 1
Cu 264.366 178.811 55.9946 1
Cu 264.364 178.811 59.3505 1
Cu 264.364 179.738 59.3505 1
Cu 264.364 180.66 59.3505 1
Cu 264.364 181.576 59.3505 1
Cu 264.364 182.48 59.3505 1
Cu 264.364 183.37 59.3505 1
Cu 264.364 184.242 59.3505 1
Cu 264.364 185.092 59.3505 1
Cu 264.364 185.918 59.3505 1
Cu 264.364 186.716 59.3505 1
Cu 264.364 187.482 59.3505 1
Cu 264.364 188.214 59.3505 1
Cu 264.091 188.91 59.3505 1
Cu 263.407 189.565 59.3505 1
Cu 262.683 190.178 59.3505 1
Cu 261.919 190.746 59.3505 1
Cu 261.12 191.267 59.3505 1
Cu 260.288 191.738 59.3505 1
Cu 259.427 192.159 59.3505 1
Cu 258.54 192.527 59.3505 1
Cu 257.631 192.841 59.3505 1
Cu 256.703 193.1 59.3505 1
Cu 255.76 193.302 59.3505 1
Cu 254.805 193.447 59.3505 1
Cu 253.843 193.534 59.3505 1
Cu 252.878 193.563 59.3505 1
Cu 251.912 193.534 59.3505 1
Cu 250.95 193.447 59.3505 1
Cu 249.995 193.302 59.3505 1
Cu 249.052 193.1 59.3505 1
Cu 248.124 192.841 59.3505 1
Cu 247.215 192.527 59.3505 1
Cu 246.328 192.159 59.3505 1
Cu 245.467 191.738 59.3505 1
Cu 244.635 191.267 59.3505 1
Cu 243.836 190.746 59.3505 1
Cu 243.072 190.178 59.3505 1
Cu 242.348 189.565 59.3505 1
Cu 241.664 188.91 59.3505 1
Cu 241.391 188.214 59.3505 1
Cu 241.391 187.482 59.3505 1
Cu 241.391 186.716 59.3505 1
Cu 241.391 185.918 59.3505 1
Cu 241.391 185.092 59.3505 1
Cu 241.391 184.242 59.3505 1
Cu 241.391 183.37 59.3505 1
Cu 241.391 182.48 59.3505 1
Cu 241.391 181.576 59.3505 1
Cu 241.391 180.66 59.3505 1
Cu 241.391 179.738 59.3505 1
Cu 241.391 178.811 59.3505 1
Cu 241.391 177.885 59.3505 1
Cu 241.391 176.963 59.3505 1
Cu 241.391 176.047 59.3505 1
Cu 241.391 175.143 59.3505 1
Cu 241.391 174.253 59.3505 1
Cu 241.391 173.381 59.3505 1
Cu 241.391 172.53 59.3505 1
Cu 241.391 171.705 59.3505 1
Cu 241.391 170.907 59.3505 1
Cu 241.391 170.141 59.3505 1
Cu 241.391 169.408 59.3505 1
Cu 241.664 168.713 59.3505 1
Cu 242.348 168.058 59.3505 1
Cu 243.072 167.445 59.3505 1
Cu 243.836 166.877 59.3505 1
Cu 244.635 166.356 59.3505 1
Cu 245.467 165.884 59.3505 1
Cu 246.328 165.464 59.3505 1
Cu 247.215 165.096 59.3505 1
Cu 248.124 164.782 59.3505 1
Cu 249.052 164.523 59.3505 1
Cu 249.995 164.321 59.3505 1
Cu 250.95 164.176 59.3505 1
Cu 251.912 164.089 59.3505 1
Cu 252.878 164.06 59.3505 1
Cu 253.843 164.089 59.3505 1
Cu 254.805 164.176 59.3505 1
Cu 255.76 164.321 59.3505 1
Cu 256.703 164.523 59.3505 1
Cu 257.631 164.782 59.3505 1
Cu 258.54 165.096 59.3505 1
Cu 259.427 165.464 59.3505 1
Cu 260.288 165.884 59.3505 1
Cu 261.12 166.356 59.3505 1
Cu 261.919 166.877 59.3505 1
Cu 262.683 167.445 59.3505 1
Cu 263.407 168.058 59.3505 1
Cu 264.091 168.713 59.3505 1
Cu 264.364 169.408 59.3505 1
Cu 264.364 170.141 59.3505 1
Cu 264.364 170.907 59.3505 1
Cu 264.364 171.705 59.3505 1
Cu 264.364 172.53 59.3505 1
Cu 264.364 173.381 59.3505 1
Cu 264.364 174.253 59.3505 1
Cu 264.364 175.143 59.3505 1
Cu 264.364 176.047 59.3505 1
Cu 264.364 176.963 59.3505 1
Cu 264.364 177.885 59.3505 1
Cu 264.364 178.811 59.3505 1
Cu 264.361 178.811 62.7744 1
Cu 264.361 179.737 62.7744 1
Cu 264.361 180.66 62.7744 1
Cu 264.361 181.575 62.7744 1
Cu 264.361 182.479 62.7744 1
Cu 264.361 183.369 62.7744 1
Cu 264.361 184.241 62.7744 1
Cu 264.361 185.091 62.7744 1
Cu 264.361 185.916 62.7744 1
Cu 264.361 186.714 62.7744 1
Cu 264.361 187.48 62.7744 1
Cu 264.361 188.212 62.7744 1
Cu 264.088 188.907 62.7744 1
Cu 263.405 189.562 62.7744 1
Cu 262.68 190.175 62.7744 1
Cu 261.917 190.743 62.7744 1
Cu 261.118 191.264 62.7744 1
Cu 260.286 191.735 62.7744 1
Cu 259.426 192.156 62.7744 1
Cu 258.539 192.524 62.7744 1
Cu 257.63 192.838 62.7744 1
Cu 256.702 193.096 62.7744 1
Cu 255.759 193.299 62.7744 1
Cu 254.805 193.443 62.7744 1
Cu 253.843 193.531 62.7744 1
Cu 252.878 193.56 62.7744 1
Cu 251.912 193.531 62.7744 1
Cu 250.95 193.443 62.7744 1
Cu 249.996 193.299 62.7744 1
Cu 249.053 193.096 62.7744 1
Cu 248.125 192.838 62.7744 1
Cu 247.216 192.524 62.7744 1
Cu 246.329 192.156 62.7744 1
Cu 245.469 191.735 62.7744 1
Cu 244.637 191.264 62.7744 1
Cu 243.838 190.743 62.7744 1
Cu 243.075 190.175 62.7744 1
Cu 242.35 189.562 62.7744 1
Cu 241.667 188.907 62.7744 1
Cu 241.394 188.212 62.7744 1
Cu 241.394 187.48 62.7744 1
Cu 241.394 186.714 62.7744 1
Cu 241.394 185.916 62.7744 1
Cu 241.394 185.091 62.7744 1
Cu 241.394 184.241 62.7744 1
Cu 241.394 183.369 62.7744 1
Cu 241.394 182.479 62.7744 1
Cu 241.394 181.575 62.7744 1
Cu 241.394 180.66 62.7744 1
Cu 241.394 179.737 62.7744 1
Cu 241.394 178.811 62.7744 1
Cu 241.394 177.885 62.7744 1
Cu 241.394 176.963 62.7744 1
Cu 241.394 176.048 62.7744 1
Cu 241.394 175.144 62.7744 1
Cu 241.394 174.254 62.7744 1
Cu 241.394 173.382 62.7744 1
Cu 241.394 172.532 62.7744 1
Cu 241.394 171.706 62.7744 1
Cu 241.394 170.909 62.7744 1
Cu 241.394 170.143 62.7744 1
Cu 241.394 169.41 62.7744 1
Cu 241.667 168.715 62.7744 1
Cu 242.35 168.06 62.7744 1
Cu 243.075 167.448 62.7744 1
Cu 243.838 166.88 62.7744 1
Cu 244.637 166.359 62.7744 1
Cu 245.469 165.887 62.7744 1
Cu 246.329 165.467 62.7744 1
Cu 247.216 165.099 62.7744 1
Cu 248.125 164.785 62.7744 1
Cu 249.053 164.526 62.7744 1
Cu 249.996 164.324 62.7744 1
Cu 250.95 164.179 62.7744 1
Cu 251.912 164.092 62.7744 1
Cu 252.878 164.063 62.7744 1
Cu 253.843 164.092 62.7744 1
Cu 254.805 164.179 62.7744 1
Cu 255.759 164.324 62.7744 1
Cu 256.702 164.526 62.7744 1
Cu 257.63 164.785 62.7744 1
Cu 258.539 165.099 62.7744 1
Cu 259.426 165.467 62.7744 1
Cu 260.286 165.887 62.7744 1
Cu 261.118 166.359 62.7744 1
Cu 261.917 166.88 62.7744 1
Cu 262.68 167.448 62.7744 1
Cu 263.405 168.06 62.7744 1
Cu 264.088 168.715 62.7744 1
Cu 264.361 169.41 62.7744 1
Cu 264.361 170.143 62.7744 1
Cu 264.361 170.909 62.7744 1
Cu 264.361 171.706 62.7744 1
Cu 264.361 172.532 62.7744 1
Cu 264.361 173.382 62.7744 1
Cu 264.361 174.254 62.7744 1
Cu 264.361 175.144 62.7744 1
Cu 264.361 176.048 62.7744 1
Cu 264.361 176.963 62.7744 1
Cu 264.361 177.885 62.7744 1
Cu 264.361 178.811 62.7744 1
Cu 264.358 178.811 66.263 1
Cu 264.358 179.737 66.263 1
Cu 264.358 180.659 66.263 1
Cu 264.358 181.574 66.263 1
Cu 264.358 182.478 66.263 1
Cu 264.358 183.368 66.263 1
Cu 264.358 184.239 66.263 1
Cu 264.358 185.089 66.263 1
Cu 264.358 185.915 66.263 1
Cu 264.358 186.712 66.263 1
Cu 264.358 187.478 66.263 1
Cu 264.358 188.21 66.263 1
Cu 264.086 188.905 66.263 1
Cu 263.403 189.56 66.263 1
Cu 262.678 190.172 66.263 1
Cu 261.915 190.74 66.263 1
Cu 261.116 191.261 66.263 1
Cu 260.285 191.732 66.263 1
Cu 259.424 192.153 66.263 1
Cu 258.537 192.521 66.263 1
Cu 257.629 192.835 66.263 1
Cu 256.701 193.093 66.263 1
Cu 255.759 193.295 66.263 1
Cu 254.805 193.44 66.263 1
Cu 253.843 193.527 66.263 1
Cu 252.878 193.556 66.263 1
Cu 251.912 193.527 66.263 1
Cu 250.95 193.44 66.263 1
Cu 249.996 193.295 66.263 1
Cu 249.054 193.093 66.263 1
Cu 248.126 192.835 66.263 1
Cu 247.218 192.521 66.263 1
Cu 246.331 192.153 66.263 1
Cu 245.47 191.732 66.263 1
Cu 244.639 191.261 66.263 1
Cu 243.84 190.74 66.263 1
Cu 243.077 190.172 66.263 1
Cu 242.352 189.56 66.263 1
Cu 241.669 188.905 66.263 1
Cu 241.397 188.21 66.263 1
Cu 241.397 187.478 66.263 1
Cu 241.397 186.712 66.263 1
Cu 241.397 185.915 66.263 1
Cu 241.397 185.089 66.263 1
Cu 241.397 184.239 66.263 1
Cu 241.397 183.368 66.263 1
Cu 241.397 182.478 66.263 1
Cu 241.397 181.574 66.263 1
Cu 241.397 180.659 66.263 1
Cu 241.397 179.737 66.263 1
Cu 241.397 178.811 66.263 1
Cu 241.397 177.886 66.263 1
Cu 241.397 176.963 66.263 1
Cu 241.397 176.049 66.263 1
Cu 241.397 175.145 66.263 1
Cu 241.397 174.255 66.263 1
Cu 241.397 173.383 66.263 1
Cu 241.397 172.533 66.263 1
Cu 241.397 171.708 66.263 1
Cu 241.397 170.911 66.263 1
Cu 241.397 170.145 66.263 1
Cu 241.397 169.413 66.263 1
Cu 241.669 168.718 66.263 1
Cu 242.352 168.063 66.263 1
Cu 243.077 167.45 66.263 1
Cu 243.84 166.883 66.263 1
Cu 244.639 166.362 66.263 1
Cu 245.47 165.89 66.263 1
Cu 246.331 165.47 66.263 1
Cu 247.218 165.102 66.263 1
Cu 248.126 164.788 66.263 1
Cu 249.054 164.53 66.263 1
Cu 249.996 164.328 66.263 1
Cu 250.95 164.183 66.263 1
Cu 251.912 164.096 66.263 1
Cu 252.878 164.067 66.263 1
Cu 253.843 164.096 66.263 1
Cu 254.805 164.183 66.263 1
Cu 255.759 164.328 66.263 1
Cu 256.701 164.53 66.263 1
Cu 257.629 164.788 66.263 1
Cu 258.537 165.102 66.263 1
Cu 259.424 165.47 66.263 1
Cu 260.285 165.89 66.263 1
Cu 261.116 166.362 66.263 1
Cu 261.915 166.883 66.263 1
Cu 262.678 167.45 66.263 1
Cu 263.403 168.063 66.263 1
Cu 264.086 168.718 66.263 1
Cu 264.358 169.413 66.263 1
Cu 264.358 170.145 66.263 1
Cu 264.358 170.911 66.263 1
Cu 264.358 171.708 66.263 1
Cu 264.358 172.533 66.263 1
Cu 264.358 173.383 66.263 1
Cu 264.358 174.255 66.263 1
Cu 264.358 175.145 66.263 1
Cu 264.358 176.049 66.263 1
Cu 264.358 176.963 66.263 1
Cu 264.358 177.886 66.263 1
Cu 264.358 178.811 66.263 1
Cu 264.355 178.811 69.8138 1
Cu 264.355 179.737 69.8138 1
Cu 264.355 180.659 69.8138 1
Cu 264.355 181.574 69.8138 1
Cu 264.355 182.477 69.8138 1
Cu 264.355 183.367 69.8138 1
Cu 264.355 184.238 69.8138 1
Cu 264.355 185.088 69.8138 1
Cu 264.355 185.913 69.8138 1
Cu 264.355 186.71 69.8138 1
Cu 264.355 187.476 69.8138 1
Cu 264.355 188.208 69.8138 1
Cu 264.083 188.902 69.8138 1
Cu 263.4 189.557 69.8138 1
Cu 262.675 190.169 69.8138 1
Cu 261.912 190.737 69.8138 1
Cu 261.114 191.258 69.8138 1
Cu 260.283 191.729 69.8138 1
Cu 259.422 192.149 69.8138 1
Cu 258.536 192.517 69.8138 1
Cu 257.627 192.831 69.8138 1
Cu 256.7 193.089 69.8138 1
Cu 255.758 193.291 69.8138 1
Cu 254.804 193.436 69.8138 1
Cu 253.843 193.523 69.8138 1
Cu 252.878 193.552 69.8138 1
Cu 251.912 193.523 69.8138 1
Cu 250.951 193.436 69.8138 1
Cu 249.997 193.291 69.8138 1
Cu 249.055 193.089 69.8138 1
Cu 248.128 192.831 69.8138 1
Cu 247.219 192.517 69.8138 1
Cu 246.333 192.149 69.8138 1
Cu 245.472 191.729 69.8138 1
Cu 244.641 191.258 69.8138 1
Cu 243.843 190.737 69.8138 1
Cu 243.08 190.169 69.8138 1
Cu 242.355 189.557 69.8138 1
Cu 241.672 188.902 69.8138 1
Cu 241.4 188.208 69.8138 1
Cu 241.4 187.476 69.8138 1
Cu 241.4 186.71 69.8138 1
Cu 241.4 185.913 69.8138 1
Cu 241.4 185.088 69.8138 1
Cu 241.4 184.238 69.8138 1
Cu 241.4 183.367 69.8138 1
Cu 241.4 182.477 69.8138 1
Cu 241.4 181.574 69.8138 1
Cu 241.4 180.659 69.8138 1
Cu 241.4 179.737 69.8138 1
Cu 241.4 178.811 69.8138 1
Cu 241.4 177.886 69.8138 1
Cu 241.4 176.964 69.8138 1
Cu 241.4 176.049 69.8138 1
Cu 241.4 175.145 69.8138 1
Cu 241.4 174.256 69.8138 1
Cu 241.4 173.385 69.8138 1
Cu 241.4 172.535 69.8138 1
Cu 241.4 171.71 69.8138 1
Cu 241.4 170.913 69.8138 1
Cu 241.4 170.147 69.8138 1
Cu 241.4 169.415 69.8138 1
Cu 241.672 168.721 69.8138 1
Cu 242.355 168.066 69.8138 1
Cu 243.08 167.453 69.8138 1
Cu 243.843 166.886 69.8138 1
Cu 244.641 166.365 69.8138 1
Cu 245.472 165.894 69.8138 1
Cu 246.333 165.473 69.8138 1
Cu 247.219 165.106 69.8138 1
Cu 248.128 164.792 69.8138 1
Cu 249.055 164.534 69.8138 1
Cu 249.997 164.332 69.8138 1
Cu 250.951 164.187 69.8138 1
Cu 251.912 164.1 69.8138 1
Cu 252.878 164.071 69.8138 1
Cu 253.843 164.1 69.8138 1
Cu 254.804 164.187 69.8138 1
Cu 255.758 164.332 69.8138 1
Cu 256.7 164.534 69.8138 1
Cu 257.627 164.792 69.8138 1
Cu 258.536 165.106 69.8138 1
Cu 259.422 165.473 69.8138 1
Cu 260.283 165.894 69.8138 1
Cu 261.114 166.365 69.8138 1
Cu 261.912 166.886 69.8138 1
Cu 262.675 167.453 69.8138 1
Cu 263.4 168.066 69.8138 1
Cu 264.083 168.721 69.8138 1
Cu 264.355 169.415 69.8138 1
Cu 264.355 170.147 69.8138 1
Cu 264.355 170.913 69.8138 1
Cu 264.355 171.71 69.8138 1
Cu 264.355 172.535 69.8138 1
Cu 264.355 173.385 69.8138 1
Cu 264.355 174.256 69.8138 1
Cu 264.355 175.145 69.8138 1
Cu 264.355 176.049 69.8138 1
Cu 264.355 176.964 69.8138 1
Cu 264.355 177.886 69.8138 1
Cu 264.355 178.811 69.8138 1
Cu 264.352 178.811 73.4243 1
Cu 264.352 179.737 73.4243 1
Cu 264.352 180.658 73.4243 1
Cu 264.352 181.573 73.4243 1
Cu 264.352 182.476 73.4243 1
Cu 264.352 183.365 73.4243 1
Cu 264.352 184.236 73.4243 1
Cu 264.352 185.086 73.4243 1
Cu 264.352 185.911 73.4243 1
Cu 264.352 186.708 73.4243 1
Cu 264.352 187.473 73.4243 1
Cu 264.352 188.205 73.4243 1
Cu 264.079 188.899 73.4243 1
Cu 263.397 189.554 73.4243 1
Cu 262.673 190.166 73.4243 1
Cu 261.91 190.734 73.4243 1
Cu 261.111 191.254 73.4243 1
Cu 260.28 191.725 73.4243 1
Cu 259.42 192.145 73.4243 1
Cu 258.534 192.513 73.4243 1
Cu 257.626 192.827 73.4243 1
Cu 256.699 193.085 73.4243 1
Cu 255.757 193.287 73.4243 1
Cu 254.803 193.432 73.4243 1
Cu 253.842 193.519 73.4243 1
Cu 252.878 193.548 73.4243 1
Cu 251.913 193.519 73.4243 1
Cu 250.952 193.432 73.4243 1
Cu 249.998 193.287 73.4243 1
Cu 249.056 193.085 73.4243 1
Cu 248.129 192.827 73.4243 1
Cu 247.221 192.513 73.4243 1
Cu 246.335 192.145 73.4243 1
Cu 245.475 191.725 73.4243 1
Cu 244.644 191.254 73.4243 1
Cu 243.845 190.734 73.4243 1
Cu 243.082 190.166 73.4243 1
Cu 242.358 189.554 73.4243 1
Cu 241.676 188.899 73.4243 1
Cu 241.403 188.205 73.4243 1
Cu 241.403 187.473 73.4243 1
Cu 241.403 186.708 73.4243 1
Cu 241.403 185.911 73.4243 1
Cu 241.403 185.086 73.4243 1
Cu 241.403 184.236 73.4243 1
Cu 241.403 183.365 73.4243 1
Cu 241.403 182.476 73.4243 1
Cu 241.403 181.573 73.4243 1
Cu 241.403 180.658 73.4243 1
Cu 241.403 179.737 73.4243 1
Cu 241.403 178.811 73.4243 1
Cu 241.403 177.886 73.4243 1
Cu 241.403 176.964 73.4243 1
Cu 241.403 176.05 73.4243 1
Cu 241.403 175.147 73.4243 1
Cu 241.403 174.258 73.4243 1
Cu 241.403 173.387 73.4243 1
Cu 241.403 172.537 73.4243 1
Cu 241.403 171.712 73.4243 1
Cu 241.403 170.915 73.4243 1
Cu 241.403 170.149 73.4243 1
Cu 241.403 169.418 73.4243 1
Cu 241.676 168.724 73.4243 1
Cu 242.358 168.069 73.4243 1
Cu 243.082 167.457 73.4243 1
Cu 243.845 166.889 73.4243 1
Cu 244.644 166.369 73.4243 1
Cu 245.475 165.898 73.4243 1
Cu 246.335 165.477 73.4243 1
Cu 247.221 165.11 73.4243 1
Cu 248.129 164.796 73.4243 1
Cu 249.056 164.538 73.4243 1
Cu 249.998 164.336 73.4243 1
Cu 250.952 164.191 73.4243 1
Cu 251.913 164.104 73.4243 1
Cu 252.878 164.075 73.4243 1
Cu 253.842 164.104 73.4243 1
Cu 254.803 164.191 73.4243 1
Cu 255.757 164.336 73.4243 1
Cu 256.699 164.538 73.4243 1
Cu 257.626 164.796 73.4243 1
Cu 258.534 165.11 73.4243 1
Cu 259.42 165.477 73.4243 1
Cu 260.28 165.898 73.4243 1
Cu 261.111 166.369 73.4243 1
Cu 261.91 166.889 73.4243 1
Cu 262.673 167.457 73.4243 1
Cu 263.397 168.069 73.4243 1
Cu 264.079 168.724 73.4243 1
Cu 264.352 169.418 73.4243 1
Cu 264.352 170.149 73.4243 1
Cu 264.352 170.915 73.4243 1
Cu 264.352 171.712 73.4243 1
Cu 264.352 172.537 73.4243 1
Cu 264.352 173.387 73.4243 1
Cu 264.352 174.258 73.4243 1
Cu 264.352 175.147 73.4243 1
Cu 264.352 176.05 73.4243 1
Cu 264.352 176.964 73.4243 1
Cu 264.352 177.886 73.4243 1
Cu 264.352 178.811 73.4243 1
Cu 264.348 178.811 77.0923 1
Cu 264.348 179.736 77.0923 1
Cu 264.348 180.658 77.0923 1
Cu 264.348 181.572 77.0923 1
Cu 264.348 182.475 77.0923 1
Cu 264.348 183.364 77.0923 1
Cu 264.348 184.235 77.0923 1
Cu 264.348 185.084 77.0923 1
Cu 264.348 185.909 77.0923 1
Cu 264.348 186.705 77.0923 1
Cu 264.348 187.471 77.0923 1
Cu 264.348 188.202 77.0923 1
Cu 264.076 188.896 77.0923 1
Cu 263.393 189.55 77.0923 1
Cu 262.669 190.163 77.0923 1
Cu 261.907 190.73 77.0923 1
Cu 261.109 191.25 77.0923 1
Cu 260.278 191.721 77.0923 1
Cu 259.418 192.141 77.0923 1
Cu 258.533 192.509 77.0923 1
Cu 257.625 192.822 77.0923 1
Cu 256.698 193.08 77.0923 1
Cu 255.756 193.282 77.0923 1
Cu 254.803 193.427 77.0923 1
Cu 253.842 193.514 77.0923 1
Cu 252.878 193.543 77.0923 1
Cu 251.913 193.514 77.0923 1
Cu 250.952 193.427 77.0923 1
Cu 249.999 193.282 77.0923 1
Cu 249.057 193.08 77.0923 1
Cu 248.13 192.822 77.0923 1
Cu 247.222 192.509 77.0923 1
Cu 246.337 192.141 77.0923 1
Cu 245.477 191.721 77.0923 1
Cu 244.646 191.25 77.0923 1
Cu 243.848 190.73 77.0923 1
Cu 243.086 190.163 77.0923 1
Cu 242.362 189.55 77.0923 1
Cu 241.679 188.896 77.0923 1
Cu 241.407 188.202 77.0923 1
Cu 241.407 187.471 77.0923 1
Cu 241.407 186.705 77.0923 1
Cu 241.407 185.909 77.0923 1
Cu 241.407 185.084 77.0923 1
Cu 241.407 184.235 77.0923 1
Cu 241.407 183.364 77.0923 1
Cu 241.407 182.475 77.0923 1
Cu 241.407 181.572 77.0923 1
Cu 241.407 180.658 77.0923 1
Cu 241.407 179.736 77.0923 1
Cu 241.407 178.811 77.0923 1
Cu 241.407 177.886 77.0923 1
Cu 241.407 176.965 77.0923 1
Cu 241.407 176.051 77.0923 1
Cu 241.407 175.148 77.0923 1
Cu 241.407 174.259 77.0923 1
Cu 241.407 173.388 77.0923 1
Cu 241.407 172.539 77.0923 1
Cu 241.407 171.714 77.0923 1
Cu 241.407 170.918 77.0923 1
Cu 241.407 170.152 77.0923 1
Cu 241.407 169.421 77.0923 1
Cu 241.679 168.727 77.0923 1
Cu 242.362 168.072 77.0923 1
Cu 243.086 167.46 77.0923 1
Cu 243.848 166.893 77.0923 1
Cu 244.646 166.373 77.0923 1
Cu 245.477 165.902 77.0923 1
Cu 246.337 165.482 77.0923 1
Cu 247.222 165.114 77.0923 1
Cu 248.13 164.801 77.0923 1
Cu 249.057 164.542 77.0923 1
Cu 249.999 164.34 77.0923 1
Cu 250.952 164.196 77.0923 1
Cu 251.913 164.109 77.0923 1
Cu 252.878 164.08 77.0923 1
Cu 253.842 164.109 77.0923 1
Cu 254.803 164.196 77.0923 1
Cu 255.756 164.34 77.0923 1
Cu 256.698 164.542 77.0923 1
Cu 257.625 164.801 77.0923 1
Cu 258.533 165.114 77.0923 1
Cu 259.418 165.482 77.0923 1
Cu 260.278 165.902 77.0923 1
Cu 261.109 166.373 77.0923 1
Cu 261.907 166.893 77.0923 1
Cu 262.669 167.46 77.0923 1
Cu 263.393 168.072 77.0923 1
Cu 264.076 168.727 77.0923 1
Cu 264.348 169.421 77.0923 1
Cu 264.348 170.152 77.0923 1
Cu 264.348 170.918 77.0923 1
Cu 264.348 171.714 77.0923 1
Cu 264.348 172.539 77.0923 1
Cu 264.348 173.388 77.0923 1
Cu 264.348 174.259 77.0923 1
Cu 264.348 175.148 77.0923 1
Cu 264.348 176.051 77.0923 1
Cu 264.348 176.965 77.0923 1
Cu 264.348 177.886 77.0923 1
Cu 264.348 178.811 77.0923 1
Cu 264.344 178.811 80.8158 1
Cu 264.344 179.736 80.8158 1
Cu 264.344 180.657 80.8158 1
Cu 264.344 181.571 80.8158 1
Cu 264.344 182.474 80.8158 1
Cu 264.344 183.362 80.8158 1
Cu 264.344 184.233 80.8158 1
Cu 264.344 185.082 80.8158 1
Cu 264.344 185.906 80.8158 1
Cu 264.344 186.702 80.8158 1
Cu 264.344 187.468 80.8158 1
Cu 264.344 188.199 80.8158 1
Cu 264.072 188.893 80.8158 1
Cu 263.39 189.547 80.8158 1
Cu 262.666 190.159 80.8158 1
Cu 261.904 190.726 80.8158 1
Cu 261.106 191.246 80.8158 1
Cu 260.276 191.717 80.8158 1
Cu 259.416 192.137 80.8158 1
Cu 258.531 192.504 80.8158 1
Cu 257.623 192.817 80.8158 1
Cu 256.697 193.076 80.8158 1
Cu 255.755 193.277 80.8158 1
Cu 254.802 193.422 80.8158 1
Cu 253.842 193.509 80.8158 1
Cu 252.878 193.538 80.8158 1
Cu 251.913 193.509 80.8158 1
Cu 250.953 193.422 80.8158 1
Cu 250 193.277 80.8158 1
Cu 249.059 193.076 80.8158 1
Cu 248.132 192.817 80.8158 1
Cu 247.224 192.504 80.8158 1
Cu 246.339 192.137 80.8158 1
Cu 245.479 191.717 80.8158 1
Cu 244.649 191.246 80.8158 1
Cu 243.851 190.726 80.8158 1
Cu 243.089 190.159 80.8158 1
Cu 242.365 189.547 80.8158 1
Cu 241.683 188.893 80.8158 1
Cu 241.411 188.199 80.8158 1
Cu 241.411 187.468 80.8158 1
Cu 241.411 186.702 80.8158 1
Cu 241.411 185.906 80.8158 1
Cu 241.411 185.082 80.8158 1
Cu 241.411 184.233 80.8158 1
Cu 241.411 183.362 80.8158 1
Cu 241.411 182.474 80.8158 1
Cu 241.411 181.571 80.8158 1
Cu 241.411 180.657 80.8158 1
Cu 241.411 179.736 80.8158 1
Cu 241.411 178.811 80.8158 1
Cu 241.411 177.887 80.8158 1
Cu 241.411 176.966 80.8158 1
Cu 241.411 176.052 80.8158 1
Cu 241.411 175.149 80.8158 1
Cu 241.411 174.261 80.8158 1
Cu 241.411 173.39 80.8158 1
Cu 241.411 172.541 80.8158 1
Cu 241.411 171.717 80.8158 1
Cu 241.411 170.92 80.8158 1
Cu 241.411 170.155 80.8158 1
Cu 241.411 169.424 80.8158 1
Cu 241.683 168.73 80.8158 1
Cu 242.365 168.076 80.8158 1
Cu 243.089 167.464 80.8158 1
Cu 243.851 166.897 80.8158 1
Cu 244.649 166.377 80.8158 1
Cu 245.479 165.906 80.8158 1
Cu 246.339 165.486 80.8158 1
Cu 247.224 165.119 80.8158 1
Cu 248.132 164.805 80.8158 1
Cu 249.059 164.547 80.8158 1
Cu 250 164.345 80.8158 1
Cu 250.953 164.201 80.8158 1
Cu 251.913 164.114 80.8158 1
Cu 252.878 164.085 80.8158 1
Cu 253.842 164.114 80.8158 1
Cu 254.802 164.201 80.8158 1
Cu 255.755 164.345 80.8158 1
Cu 256.697 164.547 80.8158 1
Cu 257.623 164.805 80.8158 1
Cu 258.531 165.119 80.8158 1
Cu 259.416 165.486 80.8158 1
Cu 260.276 165.906 80.8158 1
Cu 261.106 166.377 80.8158 1
Cu 261.904 166.897 80.8158 1
Cu 262.666 167.464 80.8158 1
Cu 263.39 168.076 80.8158 1
Cu 264.072 168.73 80.8158 1
Cu 264.344 169.424 80.8158 1
Cu 264.344 170.155 80.8158 1
Cu 264.344 170.92 80.8158 1
Cu 264.344 171.717 80.8158 1
Cu 264.344 172.541 80.8158 1
Cu 264.344 173.39 80.8158 1
Cu 264.344 174.261 80.8158 1
Cu 264.344 175.149 80.8158 1
Cu 264.344 176.052 80.8158 1
Cu 264.344 176.966 80.8158 1
Cu 264.344 177.887 80.8158 1
Cu 264.344 178.811 80.8158 1
Cu 264.34 178.811 84.5928 1
Cu 264.34 179.736 84.5928 1
Cu 264.34 180.656 84.5928 1
Cu 264.34 181.57 84.5928 1
Cu 264.34 182.472 84.5928 1
Cu 264.34 183.361 84.5928 1
Cu 264.34 184.231 84.5928 1
Cu 264.34 185.079 84.5928 1
Cu 264.34 185.903 84.5928 1
Cu 264.34 186.7 84.5928 1
Cu 264.34 187.464 84.5928 1
Cu 264.34 188.195 84.5928 1
Cu 264.068 188.889 84.5928 1
Cu 263.386 189.543 84.5928 1
Cu 262.662 190.154 84.5928 1
Cu 261.9 190.721 84.5928 1
Cu 261.103 191.241 84.5928 1
Cu 260.273 191.712 84.5928 1
Cu 259.414 192.132 84.5928 1
Cu 258.529 192.499 84.5928 1
Cu 257.621 192.812 84.5928 1
Cu 256.695 193.07 84.5928 1
Cu 255.754 193.272 84.5928 1
Cu 254.801 193.417 84.5928 1
Cu 253.841 193.504 84.5928 1
Cu 252.878 193.533 84.5928 1
Cu 251.914 193.504 84.5928 1
Cu 250.954 193.417 84.5928 1
Cu 250.001 193.272 84.5928 1
Cu 249.06 193.07 84.5928 1
Cu 248.134 192.812 84.5928 1
Cu 247.227 192.499 84.5928 1
Cu 246.341 192.132 84.5928 1
Cu 245.482 191.712 84.5928 1
Cu 244.652 191.241 84.5928 1
Cu 243.855 190.721 84.5928 1
Cu 243.093 190.154 84.5928 1
Cu 242.369 189.543 84.5928 1
Cu 241.687 188.889 84.5928 1
Cu 241.415 188.195 84.5928 1
Cu 241.415 187.464 84.5928 1
Cu 241.415 186.7 84.5928 1
Cu 241.415 185.903 84.5928 1
Cu 241.415 185.079 84.5928 1
Cu 241.415 184.231 84.5928 1
Cu 241.415 183.361 84.5928 1
Cu 241.415 182.472 84.5928 1
Cu 241.415 181.57 84.5928 1
Cu 241.415 180.656 84.5928 1
Cu 241.415 179.736 84.5928 1
Cu 241.415 178.811 84.5928 1
Cu 241.415 177.887 84.5928 1
Cu 241.415 176.966 84.5928 1
Cu 241.415 176.053 84.5928 1
Cu 241.415 175.15 84.5928 1
Cu 241.415 174.262 84.5928 1
Cu 241.415 173.392 84.5928 1
Cu 241.415 172.543 84.5928 1
Cu 241.415 171.719 84.5928 1
Cu 241.415 170.923 84.5928 1
Cu 241.415 170.158 84.5928 1
Cu 241.415 169.428 84.5928 1
Cu 241.687 168.734 84.5928 1
Cu 242.369 168.08 84.5928 1
Cu 243.093 167.468 84.5928 1
Cu 243.855 166.902 84.5928 1
Cu 244.652 166.382 84.5928 1
Cu 245.482 165.911 84.5928 1
Cu 246.341 165.491 84.5928 1
Cu 247.227 165.124 84.5928 1
Cu 248.134 164.811 84.5928 1
Cu 249.06 164.553 84.5928 1
Cu 250.001 164.351 84.5928 1
Cu 250.954 164.206 84.5928 1
Cu 251.914 164.119 84.5928 1
Cu 252.878 164.09 84.5928 1
Cu 253.841 164.119 84.5928 1
Cu 254.801 164.206 84.5928 1
Cu 255.754 164.351 84.5928 1
Cu 256.695 164.553 84.5928 1
Cu 257.621 164.811 84.5928 1
Cu 258.529 165.124 84.5928 1
Cu 259.414 165.491 84.5928 1
Cu 260.273 165.911 84.5928 1
Cu 261.103 166.382 84.5928 1
Cu 261.9 166.902 84.5928 1
Cu 262.662 167.468 84.5928 1
Cu 263.386 168.08 84.5928 1
Cu 264.068 168.734 84.5928 1
Cu 264.34 169.428 84.5928 1
Cu 264.34 170.158 84.5928 1
Cu 264.34 170.923 84.5928 1
Cu 264.34 171.719 84.5928 1
Cu 264.34 172.543 84.5928 1
Cu 264.34 173.392 84.5928 1
Cu 264.34 174.262 84.5928 1
Cu 264.34 175.15 84.5928 1
Cu 264.34 176.053 84.5928 1
Cu 264.34 176.966 84.5928 1
Cu 264.34 177.887 84.5928 1
Cu 264.34 178.811 84.5928 1
Cu 264.336 178.811 88.4217 1
Cu 264.336 179.735 88.4217 1
Cu 264.336 180.656 88.4217 1
Cu 264.336 181.569 88.4217 1
Cu 264.336 182.471 88.4217 1
Cu 264.336 183.359 88.4217 1
Cu 264.336 184.229 88.4217 1
Cu 264.336 185.077 88.4217 1
Cu 264.336 185.901 88.4217 1
Cu 264.336 186.696 88.4217 1
Cu 264.336 187.461 88.4217 1
Cu 264.336 188.191 88.4217 1
Cu 264.063 188.885 88.4217 1
Cu 263.382 189.539 88.4217 1
Cu 262.659 190.15 88.4217 1
Cu 261.897 190.716 88.4217 1
Cu 261.1 191.236 88.4217 1
Cu 260.27 191.707 88.4217 1
Cu 259.411 192.126 88.4217 1
Cu 258.526 192.494 88.4217 1
Cu 257.619 192.807 88.4217 1
Cu 256.694 193.065 88.4217 1
Cu 255.753 193.266 88.4217 1
Cu 254.801 193.411 88.4217 1
Cu 253.841 193.498 88.4217 1
Cu 252.878 193.527 88.4217 1
Cu 251.914 193.498 88.4217 1
Cu 250.954 193.411 88.4217 1
Cu 250.002 193.266 88.4217 1
Cu 249.061 193.065 88.4217 1
Cu 248.136 192.807 88.4217 1
Cu 247.229 192.494 88.4217 1
Cu 246.344 192.126 88.4217 1
Cu 245.485 191.707 88.4217 1
Cu 244.655 191.236 88.4217 1
Cu 243.858 190.716 88.4217 1
Cu 243.096 190.15 88.4217 1
Cu 242.373 189.539 88.4217 1
Cu 241.692 188.885 88.4217 1
Cu 241.419 188.191 88.4217 1
Cu 241.419 187.461 88.4217 1
Cu 241.419 186.696 88.4217 1
Cu 241.419 185.901 88.4217 1
Cu 241.419 185.077 88.4217 1
Cu 241.419 184.229 88.4217 1
Cu 241.419 183.359 88.4217 1
Cu 241.419 182.471 88.4217 1
Cu 241.419 181.569 88.4217 1
Cu 241.419 180.656 88.4217 1
Cu 241.419 179.735 88.4217 1
Cu 241.419 178.811 88.4217 1
Cu 241.419 177.887 88.4217 1
Cu 241.419 176.967 88.4217 1
Cu 241.419 176.054 88.4217 1
Cu 241.419 175.152 88.4217 1
Cu 241.419 174.264 88.4217 1
Cu 241.419 173.394 88.4217 1
Cu 241.419 172.546 88.4217 1
Cu 241.419 171.722 88.4217 1
Cu 241.419 170.926 88.4217 1
Cu 241.419 170.162 88.4217 1
Cu 241.419 169.431 88.4217 1
Cu 241.692 168.738 88.4217 1
Cu 242.373 168.084 88.4217 1
Cu 243.096 167.473 88.4217 1
Cu 243.858 166.906 88.4217 1
Cu 244.655 166.387 88.4217 1
Cu 245.485 165.916 88.4217 1
Cu 246.344 165.496 88.4217 1
Cu 247.229 165.129 88.4217 1
Cu 248.136 164.816 88.4217 1
Cu 249.061 164.558 88.4217 1
Cu 250.002 164.357 88.4217 1
Cu 250.954 164.212 88.4217 1
Cu 251.914 164.125 88.4217 1
Cu 252.878 164.096 88.4217 1
Cu 253.841 164.125 88.4217 1
Cu 254.801 164.212 88.4217 1
Cu 255.753 164.357 88.4217 1
Cu 256.694 164.558 88.4217 1
Cu 257.619 164.816 88.4217 1
Cu 258.526 165.129 88.4217 1
Cu 259.411 165.496 88.4217 1
Cu 260.27 165.916 88.4217 1
Cu 261.1 166.387 88.4217 1
Cu 261.897 166.906 88.4217 1
Cu 262.659 167.473 88.4217 1
Cu 263.382 168.084 88.4217 1
Cu 264.063 168.738 88.4217 1
Cu 264.336 169.431 88.4217 1
Cu 264.336 170.162 88.4217 1
Cu 264.336 170.926 88.4217 1
Cu 264.336 171.722 88.4217 1
Cu 264.336 172.546 88.4217 1
Cu 264.336 173.394 88.4217 1
Cu 264.336 174.264 88.4217 1
Cu 264.336 175.152 88.4217 1
Cu 264.336 176.054 88.4217 1
Cu 264.336 176.967 88.4217 1
Cu 264.336 177.887 88.4217 1
Cu 264.336 178.811 88.4217 1
Cu 264.331 178.811 92.3009 1
Cu 264.331 179.735 92.3009 1
Cu 264.331 180.655 92.3009 1
Cu 264.331 181.568 92.3009 1
Cu 264.331 182.469 92.3009 1
Cu 264.331 183.357 92.3009 1
Cu 264.331 184.226 92.3009 1
Cu 264.331 185.074 92.3009 1
Cu 264.331 185.898 92.3009 1
Cu 264.331 186.693 92.3009 1
Cu 264.331 187.457 92.3009 1
Cu 264.331 188.187 92.3009 1
Cu 264.058 188.881 92.3009 1
Cu 263.377 189.534 92.3009 1
Cu 262.654 190.145 92.3009 1
Cu 261.893 190.711 92.3009 1
Cu 261.096 191.231 92.3009 1
Cu 260.267 191.701 92.3009 1
Cu 259.408 192.121 92.3009 1
Cu 258.524 192.488 92.3009 1
Cu 257.617 192.801 92.3009 1
Cu 256.692 193.058 92.3009 1
Cu 255.752 193.26 92.3009 1
Cu 254.8 193.405 92.3009 1
Cu 253.841 193.492 92.3009 1
Cu 252.878 193.521 92.3009 1
Cu 251.914 193.492 92.3009 1
Cu 250.955 193.405 92.3009 1
Cu 250.003 193.26 92.3009 1
Cu 249.063 193.058 92.3009 1
Cu 248.138 192.801 92.3009 1
Cu 247.231 192.488 92.3009 1
Cu 246.347 192.121 92.3009 1
Cu 245.488 191.701 92.3009 1
Cu 244.659 191.231 92.3009 1
Cu 243.862 190.711 92.3009 1
Cu 243.101 190.145 92.3009 1
Cu 242.378 189.534 92.3009 1
Cu 241.697 188.881 92.3009 1
Cu 241.424 188.187 92.3009 1
Cu 241.424 187.457 92.3009 1
Cu 241.424 186.693 92.3009 1
Cu 241.424 185.898 92.3009 1
Cu 241.424 185.074 92.3009 1
Cu 241.424 184.226 92.3009 1
Cu 241.424 183.357 92.3009 1
Cu 241.424 182.469 92.3009 1
Cu 241.424 181.568 92.3009 1
Cu 241.424 180.655 92.3009 1
Cu 241.424 179.735 92.3009 1
Cu 241.424 178.811 92.3009 1
Cu 241.424 177.888 92.3009 1
Cu 241.424 176.968 92.3009 1
Cu 241.424 176.055 92.3009 1
Cu 241.424 175.153 92.3009 1
Cu 241.424 174.266 92.3009 1
Cu 241.424 173.397 92.3009 1
Cu 241.424 172.549 92.3009 1
Cu 241.424 171.725 92.3009 1
Cu 241.424 170.93 92.3009 1
Cu 241.424 170.166 92.3009 1
Cu 241.424 169.435 92.3009 1
Cu 241.697 168.742 92.3009 1
Cu 242.378 168.089 92.3009 1
Cu 243.101 167.478 92.3009 1
Cu 243.862 166.911 92.3009 1
Cu 244.659 166.392 92.3009 1
Cu 245.488 165.922 92.3009 1
Cu 246.347 165.502 92.3009 1
Cu 247.231 165.135 92.3009 1
Cu 248.138 164.822 92.3009 1
Cu 249.063 164.564 92.3009 1
Cu 250.003 164.363 92.3009 1
Cu 250.955 164.218 92.3009 1
Cu 251.914 164.131 92.3009 1
Cu 252.878 164.102 92.3009 1
Cu 253.841 164.131 92.3009 1
Cu 254.8 164.218 92.3009 1
Cu 255.752 164.363 92.3009 1
Cu 256.692 164.564 92.3009 1
Cu 257.617 164.822 92.3009 1
Cu 258.524 165.135 92.3009 1
Cu 259.408 165.502 92.3009 1
Cu 260.267 165.922 92.3009 1
Cu 261.096 166.392 92.3009 1
Cu 261.893 166.911 92.3009 1
Cu 262.654 167.478 92.3009 1
Cu 263.377 168.089 92.3009 1
Cu 264.058 168.742 92.3009 1
Cu 264.331 169.435 92.3009 1
Cu 264.331 170.166 92.3009 1
Cu 264.331 170.93 92.3009 1
Cu 264.331 171.725 92.3009 1
Cu 264.331 172.549 92.3009 1
Cu 264.331 173.397 92.3009 1
Cu 264.331 174.266 92.3009 1
Cu 264.331 175.153 92.3009 1
Cu 264.331 176.055 92.3009 1
Cu 264.331 176.968 92.3009 1
Cu 264.331 177.888 92.3009 1
Cu 264.331 178.811 92.3009 1
Cu 264.325 178.811 96.2289 1
Cu 264.325 179.735 96.2289 1
Cu 264.325 180.654 96.2289 1
Cu 264.325 181.566 96.2289 1
Cu 264.325 182.468 96.2289 1
Cu 264.325 183.355 96.2289 1
Cu 264.325 184.224 96.2289 1
Cu 264.325 185.071 96.2289 1
Cu 264.325 185.894 96.2289 1
Cu 264.325 186.689 96.2289 1
Cu 264.325 187.453 96.2289 1
Cu 264.325 188.183 96.2289 1
Cu 264.053 188.876 96.2289 1
Cu 263.372 189.529 96.2289 1
Cu 262.65 190.14 96.2289 1
Cu 261.889 190.706 96.2289 1
Cu 261.092 191.225 96.2289 1
Cu 260.263 191.695 96.2289 1
Cu 259.405 192.115 96.2289 1
Cu 258.521 192.481 96.2289 1
Cu 257.615 192.794 96.2289 1
Cu 256.69 193.052 96.2289 1
Cu 255.75 193.253 96.2289 1
Cu 254.799 193.398 96.2289 1
Cu 253.84 193.485 96.2289 1
Cu 252.878 193.514 96.2289 1
Cu 251.915 193.485 96.2289 1
Cu 250.956 193.398 96.2289 1
Cu 250.005 193.253 96.2289 1
Cu 249.065 193.052 96.2289 1
Cu 248.14 192.794 96.2289 1
Cu 247.234 192.481 96.2289 1
Cu 246.35 192.115 96.2289 1
Cu 245.492 191.695 96.2289 1
Cu 244.663 191.225 96.2289 1
Cu 243.866 190.706 96.2289 1
Cu 243.105 190.14 96.2289 1
Cu 242.383 189.529 96.2289 1
Cu 241.702 188.876 96.2289 1
Cu 241.43 188.183 96.2289 1
Cu 241.43 187.453 96.2289 1
Cu 241.43 186.689 96.2289 1
Cu 241.43 185.894 96.2289 1
Cu 241.43 185.071 96.2289 1
Cu 241.43 184.224 96.2289 1
Cu 241.43 183.355 96.2289 1
Cu 241.43 182.468 96.2289 1
Cu 241.43 181.566 96.2289 1
Cu 241.43 180.654 96.2289 1
Cu 241.43 179.735 96.2289 1
Cu 241.43 178.811 96.2289 1
Cu 241.43 177.888 96.2289 1
Cu 241.43 176.969 96.2289 1
Cu 241.43 176.056 96.2289 1
Cu 241.43 175.155 96.2289 1
Cu 241.43 174.268 96.2289 1
Cu 241.43 173.399 96.2289 1
Cu 241.43 172.551 96.2289 1
Cu 241.43 171.728 96.2289 1
Cu 241.43 170.933 96.2289 1
Cu 241.43 170.17 96.2289 1
Cu 241.43 169.44 96.2289 1
Cu 241.702 168.747 96.2289 1
Cu 242.383 168.094 96.2289 1
Cu 243.105 167.483 96.2289 1
Cu 243.866 166.917 96.2289 1
Cu 244.663 166.398 96.2289 1
Cu 245.492 165.928 96.2289 1
Cu 246.35 165.508 96.2289 1
Cu 247.234 165.141 96.2289 1
Cu 248.14 164.829 96.2289 1
Cu 249.065 164.571 96.2289 1
Cu 250.005 164.369 96.2289 1
Cu 250.956 164.225 96.2289 1
Cu 251.915 164.138 96.2289 1
Cu 252.878 164.109 96.2289 1
Cu 253.84 164.138 96.2289 1
Cu 254.799 164.225 96.2289 1
Cu 255.75 164.369 96.2289 1
Cu 256.69 164.571 96.2289 1
Cu 257.615 164.829 96.2289 1
Cu 258.521 165.141 96.2289 1
Cu 259.405 165.508 96.2289 1
Cu 260.263 165.928 96.2289 1
Cu 261.092 166.398 96.2289 1
Cu 261.889 166.917 96.2289 1
Cu 262.65 167.483 96.2289 1
Cu 263.372 168.094 96.2289 1
Cu 264.053 168.747 96.2289 1
Cu 264.325 169.44 96.2289 1
Cu 264.325 170.17 96.2289 1
Cu 264.325 170.933 96.2289 1
Cu 264.325 171.728 96.2289 1
Cu 264.325 172.551 96.2289 1
Cu 264.325 173.399 96.2289 1
Cu 264.325 174.268 96.2289 1
Cu 264.325 175.155 96.2289 1
Cu 264.325 176.056 96.2289 1
Cu 264.325 176.969 96.2289 1
Cu 264.325 177.888 96.2289 1
Cu 264.325 178.811 96.2289 1
Cu 264.32 178.811 100.204 1
Cu 264.32 179.734 100.204 1
Cu 264.32 180.653 100.204 1
Cu 264.32 181.565 100.204 1
Cu 264.32 182.466 100.204 1
Cu 264.32 183.352 100.204 1
Cu 264.32 184.221 100.204 1
Cu 264.32 185.068 100.204 1
Cu 264.32 185.891 100.204 1
Cu 264.32 186.686 100.204 1
Cu 264.32 187.449 100.204 1
Cu 264.32 188.179 100.204 1
Cu 264.048 188.871 100.204 1
Cu 263.367 189.524 100.204 1
Cu 262.645 190.134 100.204 1
Cu 261.884 190.7 100.204 1
Cu 261.088 191.219 100.204 1
Cu 260.26 191.689 100.204 1
Cu 259.402 192.108 100.204 1
Cu 258.518 192.475 100.204 1
Cu 257.613 192.787 100.204 1
Cu 256.688 193.045 100.204 1
Cu 255.749 193.246 100.204 1
Cu 254.798 193.391 100.204 1
Cu 253.84 193.478 100.204 1
Cu 252.878 193.507 100.204 1
Cu 251.915 193.478 100.204 1
Cu 250.957 193.391 100.204 1
Cu 250.006 193.246 100.204 1
Cu 249.067 193.045 100.204 1
Cu 248.142 192.787 100.204 1
Cu 247.237 192.475 100.204 1
Cu 246.353 192.108 100.204 1
Cu 245.495 191.689 100.204 1
Cu 244.667 191.219 100.204 1
Cu 243.871 190.7 100.204 1
Cu 243.11 190.134 100.204 1
Cu 242.388 189.524 100.204 1
Cu 241.707 188.871 100.204 1
Cu 241.435 188.179 100.204 1
Cu 241.435 187.449 100.204 1
Cu 241.435 186.686 100.204 1
Cu 241.435 185.891 100.204 1
Cu 241.435 185.068 100.204 1
Cu 241.435 184.221 100.204 1
Cu 241.435 183.352 100.204 1
Cu 241.435 182.466 100.204 1
Cu 241.435 181.565 100.204 1
Cu 241.435 180.653 100.204 1
Cu 241.435 179.734 100.204 1
Cu 241.435 178.811 100.204 1
Cu 241.435 177.889 100.204 1
Cu 241.435 176.97 100.204 1
Cu 241.435 176.058 100.204 1
Cu 241.435 175.157 100.204 1
Cu 241.435 174.27 100.204 1
Cu 241.435 173.402 100.204 1
Cu 241.435 172.554 100.204 1
Cu 241.435 171.732 100.204 1
Cu 241.435 170.937 100.204 1
Cu 241.435 170.174 100.204 1
Cu 241.435 169.444 100.204 1
Cu 241.707 168.752 100.204 1
Cu 242.388 168.099 100.204 1
Cu 243.11 167.489 100.204 1
Cu 243.871 166.923 100.204 1
Cu 244.667 166.404 100.204 1
Cu 245.495 165.934 100.204 1
Cu 246.353 165.515 100.204 1
Cu 247.237 165.148 100.204 1
Cu 248.142 164.835 100.204 1
Cu 249.067 164.578 100.204 1
Cu 250.006 164.376 100.204 1
Cu 250.957 164.232 100.204 1
Cu 251.915 164.145 100.204 1
Cu 252.878 164.116 100.204 1
Cu 253.84 164.145 100.204 1
Cu 254.798 164.232 100.204 1
Cu 255.749 164.376 100.204 1
Cu 256.688 164.578 100.204 1
Cu 257.613 164.835 100.204 1
Cu 258.518 165.148 100.204 1
Cu 259.402 165.515 100.204 1
Cu 260.26 165.934 100.204 1
Cu 261.088 166.404 100.204 1
Cu 261.884 166.923 100.204 1
Cu 262.645 167.489 100.204 1
Cu 263.367 168.099 100.204 1
Cu 264.048 168.752 100.204 1
Cu 264.32 169.444 100.204 1
Cu 264.32 170.174 100.204 1
Cu 264.32 170.937 100.204 1
Cu 264.32 171.732 100.204 1
Cu 264.32 172.554 100.204 1
Cu 264.32 173.402 100.204 1
Cu 264.32 174.27 100.204 1
Cu 264.32 175.157 100.204 1
Cu 264.32 176.058 100.204 1
Cu 264.32 176.97 100.204 1
Cu 264.32 177.889 100.204 1
Cu 264.32 178.811 100.204 1
Cu 264.314 178.811 104.226 1
Cu 264.314 179.734 104.226 1
Cu 264.314 180.652 104.226 1
Cu 264.314 181.564 104.226 1
Cu 264.314 182.464 104.226 1
Cu 264.314 183.35 104.226 1
Cu 264.314 184.218 104.226 1
Cu 264.314 185.065 104.226 1
Cu 264.314 185.887 104.226 1
Cu 264.314 186.681 104.226 1
Cu 264.314 187.445 104.226 1
Cu 264.314 188.174 104.226 1
Cu 264.042 188.866 104.226 1
Cu 263.362 189.518 104.226 1
Cu 262.64 190.128 104.226 1
Cu 261.88 190.694 104.226 1
Cu 261.084 191.213 104.226 1
Cu 260.256 191.682 104.226 1
Cu 259.399 192.101 104.226 1
Cu 258.516 192.468 104.226 1
Cu 257.61 192.78 104.226 1
Cu 256.686 193.038 104.226 1
Cu 255.747 193.239 104.226 1
Cu 254.797 193.383 104.226 1
Cu 253.839 193.47 104.226 1
Cu 252.878 193.499 104.226 1
Cu 251.916 193.47 104.226 1
Cu 250.958 193.383 104.226 1
Cu 250.008 193.239 104.226 1
Cu 249.069 193.038 104.226 1
Cu 248.145 192.78 104.226 1
Cu 247.239 192.468 104.226 1
Cu 246.356 192.101 104.226 1
Cu 245.499 191.682 104.226 1
Cu 244.671 191.213 104.226 1
Cu 243.875 190.694 104.226 1
Cu 243.115 190.128 104.226 1
Cu 242.393 189.518 104.226 1
Cu 241.713 188.866 104.226 1
Cu 241.441 188.174 104.226 1
Cu 241.441 187.445 104.226 1
Cu 241.441 186.681 104.226 1
Cu 241.441 185.887 104.226 1
Cu 241.441 185.065 104.226 1
Cu 241.441 184.218 104.226 1
Cu 241.441 183.35 104.226 1
Cu 241.441 182.464 104.226 1
Cu 241.441 181.564 104.226 1
Cu 241.441 180.652 104.226 1
Cu 241.441 179.734 104.226 1
Cu 241.441 178.811 104.226 1
Cu 241.441 177.889 104.226 1
Cu 241.441 176.971 104.226 1
Cu 241.441 176.059 104.226 1
Cu 241.441 175.159 104.226 1
Cu 241.441 174.273 104.226 1
Cu 241.441 173.405 104.226 1
Cu 241.441 172.558 104.226 1
Cu 241.441 171.736 104.226 1
Cu 241.441 170.941 104.226 1
Cu 241.441 170.178 104.226 1
Cu 241.441 169.449 104.226 1
Cu 241.713 168.757 104.226 1
Cu 242.393 168.105 104.226 1
Cu 243.115 167.494 104.226 1
Cu 243.875 166.929 104.226 1
Cu 244.671 166.41 104.226 1
Cu 245.499 165.941 104.226 1
Cu 246.356 165.522 104.226 1
Cu 247.239 165.155 104.226 1
Cu 248.145 164.843 104.226 1
Cu 249.069 164.585 104.226 1
Cu 250.008 164.384 104.226 1
Cu 250.958 164.24 104.226 1
Cu 251.916 164.153 104.226 1
Cu 252.878 164.124 104.226 1
Cu 253.839 164.153 104.226 1
Cu 254.797 164.24 104.226 1
Cu 255.747 164.384 104.226 1
Cu 256.686 164.585 104.226 1
Cu 257.61 164.843 104.226 1
Cu 258.516 165.155 104.226 1
Cu 259.399 165.522 104.226 1
Cu 260.256 165.941 104.226 1
Cu 261.084 166.41 104.226 1
Cu 261.88 166.929 104.226 1
Cu 262.64 167.494 104.226 1
Cu 263.362 168.105 104.226 1
Cu 264.042 168.757 104.226 1
Cu 264.314 169.449 104.226 1
Cu 264.314 170.178 104.226 1
Cu 264.314 170.941 104.226 1
Cu 264.314 171.736 104.226 1
Cu 264.314 172.558 104.226 1
Cu 264.314 173.405 104.226 1
Cu 264.314 174.273 104.226 1
Cu 264.314 175.159 104.226 1
Cu 264.314 176.059 104.226 1
Cu 264.314 176.971 104.226 1
Cu 264.314 177.889 104.226 1
Cu 264.314 178.811 104.226 1
Cu 264.308 178.811 108.292 1
Cu 264.308 179.733 108.292 1
Cu 264.308 180.651 108.292 1
Cu 264.308 181.562 108.292 1
Cu 264.308 182.462 108.292 1
Cu 264.308 183.348 108.292 1
Cu 264.308 184.215 108.292 1
Cu 264.308 185.062 108.292 1
Cu 264.308 185.883 108.292 1
Cu 264.308 186.677 108.292 1
Cu 264.308 187.44 108.292 1
Cu 264.308 188.168 108.292 1
Cu 264.036 188.86 108.292 1
Cu 263.356 189.512 108.292 1
Cu 262.635 190.122 108.292 1
Cu 261.875 190.687 108.292 1
Cu 261.079 191.206 108.292 1
Cu 260.252 191.675 108.292 1
Cu 259.395 192.094 108.292 1
Cu 258.512 192.46 108.292 1
Cu 257.608 192.772 108.292 1
Cu 256.684 193.03 108.292 1
Cu 255.746 193.231 108.292 1
Cu 254.796 193.375 108.292 1
Cu 253.839 193.462 108.292 1
Cu 252.878 193.491 108.292 1
Cu 251.916 193.462 108.292 1
Cu 250.959 193.375 108.292 1
Cu 250.009 193.231 108.292 1
Cu 249.071 193.03 108.292 1
Cu 248.147 192.772 108.292 1
Cu 247.243 192.46 108.292 1
Cu 246.36 192.094 108.292 1
Cu 245.503 191.675 108.292 1
Cu 244.676 191.206 108.292 1
Cu 243.88 190.687 108.292 1
Cu 243.12 190.122 108.292 1
Cu 242.399 189.512 108.292 1
Cu 241.719 188.86 108.292 1
Cu 241.447 188.168 108.292 1
Cu 241.447 187.44 108.292 1
Cu 241.447 186.677 108.292 1
Cu 241.447 185.883 108.292 1
Cu 241.447 185.062 108.292 1
Cu 241.447 184.215 108.292 1
Cu 241.447 183.348 108.292 1
Cu 241.447 182.462 108.292 1
Cu 241.447 181.562 108.292 1
Cu 241.447 180.651 108.292 1
Cu 241.447 179.733 108.292 1
Cu 241.447 178.811 108.292 1
Cu 241.447 177.89 108.292 1
Cu 241.447 176.972 108.292 1
Cu 241.447 176.061 108.292 1
Cu 241.447 175.161 108.292 1
Cu 241.447 174.275 108.292 1
Cu 241.447 173.408 108.292 1
Cu 241.447 172.561 108.292 1
Cu 241.447 171.739 108.292 1
Cu 241.447 170.946 108.292 1
Cu 241.447 170.183 108.292 1
Cu 241.447 169.454 108.292 1
Cu 241.719 168.763 108.292 1
Cu 242.399 168.111 108.292 1
Cu 243.12 167.501 108.292 1
Cu 243.88 166.935 108.292 1
Cu 244.676 166.417 108.292 1
Cu 245.503 165.948 108.292 1
Cu 246.36 165.529 108.292 1
Cu 247.243 165.163 108.292 1
Cu 248.147 164.85 108.292 1
Cu 249.071 164.593 108.292 1
Cu 250.009 164.392 108.292 1
Cu 250.959 164.248 108.292 1
Cu 251.916 164.161 108.292 1
Cu 252.878 164.132 108.292 1
Cu 253.839 164.161 108.292 1
Cu 254.796 164.248 108.292 1
Cu 255.746 164.392 108.292 1
Cu 256.684 164.593 108.292 1
Cu 257.608 164.85 108.292 1
Cu 258.512 165.163 108.292 1
Cu 259.395 165.529 108.292 1
Cu 260.252 165.948 108.292 1
Cu 261.079 166.417 108.292 1
Cu 261.875 166.935 108.292 1
Cu 262.635 167.501 108.292 1
Cu 263.356 168.111 108.292 1
Cu 264.036 168.763 108.292 1
Cu 264.308 169.454 108.292 1
Cu 264.308 170.183 108.292 1
Cu 264.308 170.946 108.292 1
Cu 264.308 171.739 108.292 1
Cu 264.308 172.561 108.292 1
Cu 264.308 173.408 108.292 1
Cu 264.308 174.275 108.292 1
Cu 264.308 175.161 108.292 1
Cu 264.308 176.061 108.292 1
Cu 264.308 176.972 108.292 1
Cu 264.308 177.89 108.292 1
Cu 264.308 178.811 108.292 1
Cu 264.301 178.811 112.403 1
Cu 264.301 179.733 112.403 1
Cu 264.301 180.65 112.403 1
Cu 264.301 181.56 112.403 1
Cu 264.301 182.46 112.403 1
Cu 264.301 183.345 112.403 1
Cu 264.301 184.212 112.403 1
Cu 264.301 185.058 112.403 1
Cu 264.301 185.879 112.403 1
Cu 264.301 186.672 112.403 1
Cu 264.301 187.435 112.403 1
Cu 264.301 188.163 112.403 1
Cu 264.029 188.854 112.403 1
Cu 263.35 189.506 112.403 1
Cu 262.629 190.116 112.403 1
Cu 261.87 190.68 112.403 1
Cu 261.075 191.198 112.403 1
Cu 260.247 191.668 112.403 1
Cu 259.391 192.086 112.403 1
Cu 258.509 192.452 112.403 1
Cu 257.605 192.764 112.403 1
Cu 256.682 193.021 112.403 1
Cu 255.744 193.222 112.403 1
Cu 254.795 193.367 112.403 1
Cu 253.838 193.453 112.403 1
Cu 252.878 193.482 112.403 1
Cu 251.917 193.453 112.403 1
Cu 250.96 193.367 112.403 1
Cu 250.011 193.222 112.403 1
Cu 249.073 193.021 112.403 1
Cu 248.15 192.764 112.403 1
Cu 247.246 192.452 112.403 1
Cu 246.364 192.086 112.403 1
Cu 245.508 191.668 112.403 1
Cu 244.68 191.198 112.403 1
Cu 243.885 190.68 112.403 1
Cu 243.126 190.116 112.403 1
Cu 242.405 189.506 112.403 1
Cu 241.726 188.854 112.403 1
Cu 241.454 188.163 112.403 1
Cu 241.454 187.435 112.403 1
Cu 241.454 186.672 112.403 1
Cu 241.454 185.879 112.403 1
Cu 241.454 185.058 112.403 1
Cu 241.454 184.212 112.403 1
Cu 241.454 183.345 112.403 1
Cu 241.454 182.46 112.403 1
Cu 241.454 181.56 112.403 1
Cu 241.454 180.65 112.403 1
Cu 241.454 179.733 112.403 1
Cu 241.454 178.811 112.403 1
Cu 241.454 177.89 112.403 1
Cu 241.454 176.973 112.403 1
Cu 241.454 176.062 112.403 1
Cu 241.454 175.163 112.403 1
Cu 241.454 174.278 112.403 1
Cu 241.454 173.411 112.403 1
Cu 241.454 172.565 112.403 1
Cu 241.454 171.744 112.403 1
Cu 241.454 170.95 112.403 1
Cu 241.454 170.188 112.403 1
Cu 241.454 169.46 112.403 1
Cu 241.726 168.768 112.403 1
Cu 242.405 168.117 112.403 1
Cu 243.126 167.507 112.403 1
Cu 243.885 166.942 112.403 1
Cu 244.68 166.424 112.403 1
Cu 245.508 165.955 112.403 1
Cu 246.364 165.537 112.403 1
Cu 247.246 165.171 112.403 1
Cu 248.15 164.859 112.403 1
Cu 249.073 164.601 112.403 1
Cu 250.011 164.4 112.403 1
Cu 250.96 164.256 112.403 1
Cu 251.917 164.169 112.403 1
Cu 252.878 164.141 112.403 1
Cu 253.838 164.169 112.403 1
Cu 254.795 164.256 112.403 1
Cu 255.744 164.4 112.403 1
Cu 256.682 164.601 112.403 1
Cu 257.605 164.859 112.403 1
Cu 258.509 165.171 112.403 1
Cu 259.391 165.537 112.403 1
Cu 260.247 165.955 112.403 1
Cu 261.075 166.424 112.403 1
Cu 261.87 166.942 112.403 1
Cu 262.629 167.507 112.403 1
Cu 263.35 168.117 112.403 1
Cu 264.029 168.768 112.403 1
Cu 264.301 169.46 112.403 1
Cu 264.301 170.188 112.403 1
Cu 264.301 170.95 112.403 1
Cu 264.301 171.744 112.403 1
Cu 264.301 172.565 112.403 1
Cu 264.301 173.411 112.403 1
Cu 264.301 174.278 112.403 1
Cu 264.301 175.163 112.403 1
Cu 264.301 176.062 112.403 1
Cu 264.301 176.973 112.403 1
Cu 264.301 177.89 112.403 1
Cu 264.301 178.811 112.403 1
Cu 264.294 178.811 116.556 1
Cu 264.294 179.732 116.556 1
Cu 264.294 180.649 116.556 1
Cu 264.294 181.559 116.556 1
Cu 264.294 182.458 116.556 1
Cu 264.294 183.342 116.556 1
Cu 264.294 184.209 116.556 1
Cu 264.294 185.054 116.556 1
Cu 264.294 185.875 116.556 1
Cu 264.294 186.668 116.556 1
Cu 264.294 187.429 116.556 1
Cu 264.294 188.157 116.556 1
Cu 264.022 188.848 116.556 1
Cu 263.343 189.499 116.556 1
Cu 262.623 190.109 116.556 1
Cu 261.864 190.673 116.556 1
Cu 261.07 191.191 116.556 1
Cu 260.243 191.66 116.556 1
Cu 259.387 192.078 116.556 1
Cu 258.506 192.444 116.556 1
Cu 257.602 192.756 116.556 1
Cu 256.68 193.013 116.556 1
Cu 255.742 193.213 116.556 1
Cu 254.794 193.358 116.556 1
Cu 253.837 193.444 116.556 1
Cu 252.878 193.473 116.556 1
Cu 251.918 193.444 116.556 1
Cu 250.961 193.358 116.556 1
Cu 250.013 193.213 116.556 1
Cu 249.075 193.013 116.556 1
Cu 248.153 192.756 116.556 1
Cu 247.249 192.444 116.556 1
Cu 246.368 192.078 116.556 1
Cu 245.512 191.66 116.556 1
Cu 244.685 191.191 116.556 1
Cu 243.891 190.673 116.556 1
Cu 243.132 190.109 116.556 1
Cu 242.412 189.499 116.556 1
Cu 241.733 188.848 116.556 1
Cu 241.461 188.157 116.556 1
Cu 241.461 187.429 116.556 1
Cu 241.461 186.668 116.556 1
Cu 241.461 185.875 116.556 1
Cu 241.461 185.054 116.556 1
Cu 241.461 184.209 116.556 1
Cu 241.461 183.342 116.556 1
Cu 241.461 182.458 116.556 1
Cu 241.461 181.559 116.556 1
Cu 241.461 180.649 116.556 1
Cu 241.461 179.732 116.556 1
Cu 241.461 178.811 116.556 1
Cu 241.461 177.891 116.556 1
Cu 241.461 176.974 116.556 1
Cu 241.461 176.064 116.556 1
Cu 241.461 175.165 116.556 1
Cu 241.461 174.281 116.556 1
Cu 241.461 173.414 116.556 1
Cu 241.461 172.569 116.556 1
Cu 241.461 171.748 116.556 1
Cu 241.461 170.955 116.556 1
Cu 241.461 170.193 116.556 1
Cu 241.461 169.466 116.556 1
Cu 241.733 168.775 116.556 1
Cu 242.412 168.123 116.556 1
Cu 243.132 167.514 116.556 1
Cu 243.891 166.95 116.556 1
Cu 244.685 166.432 116.556 1
Cu 245.512 165.963 116.556 1
Cu 246.368 165.545 116.556 1
Cu 247.249 165.179 116.556 1
Cu 248.153 164.867 116.556 1
Cu 249.075 164.61 116.556 1
Cu 250.013 164.409 116.556 1
Cu 250.961 164.265 116.556 1
Cu 251.918 164.179 116.556 1
Cu 252.878 164.15 116.556 1
Cu 253.837 164.179 116.556 1
Cu 254.794 164.265 116.556 1
Cu 255.742 164.409 116.556 1
Cu 256.68 164.61 116.556 1
Cu 257.602 164.867 116.556 1
Cu 258.506 165.179 116.556 1
Cu 259.387 165.545 116.556 1
Cu 260.243 165.963 116.556 1
Cu 261.07 166.432 116.556 1
Cu 261.864 166.95 116.556 1
Cu 262.623 167.514 116.556 1
Cu 263.343 168.123 116.556 1
Cu 264.022 168.775 116.556 1
Cu 264.294 169.466 116.556 1
Cu 264.294 170.193 116.556 1
Cu 264.294 170.955 116.556 1
Cu 264.294 171.748 116.556 1
Cu 264.294 172.569 116.556 1
Cu 264.294 173.414 116.556 1
Cu 264.294 174.281 116.556 1
Cu 264.294 175.165 116.556 1
Cu 264.294 176.064 116.556 1
Cu 264.294 176.974 116.556 1
Cu 264.294 177.891 116.556 1
Cu 264.294 178.811 116.556 1
Cu 264.286 178.811 120.751 1
Cu 264.286 179.731 120.751 1
Cu 264.286 180.648 120.751 1
Cu 264.286 181.557 120.751 1
Cu 264.286 182.455 120.751 1
Cu 264.286 183.339 120.751 1
Cu 264.286 184.205 120.751 1
Cu 264.286 185.05 120.751 1
Cu 264.286 185.87 120.751 1
Cu 264.286 186.662 120.751 1
Cu 264.286 187.424 120.751 1
Cu 264.286 188.151 120.751 1
Cu 264.015 188.842 120.751 1
Cu 263.336 189.492 120.751 1
Cu 262.616 190.101 120.751 1
Cu 261.858 190.665 120.751 1
Cu 261.064 191.183 120.751 1
Cu 260.238 191.651 120.751 1
Cu 259.383 192.069 120.751 1
Cu 258.502 192.435 120.751 1
Cu 257.599 192.746 120.751 1
Cu 256.677 193.003 120.751 1
Cu 255.74 193.204 120.751 1
Cu 254.792 193.348 120.751 1
Cu 253.837 193.435 120.751 1
Cu 252.878 193.464 120.751 1
Cu 251.918 193.435 120.751 1
Cu 250.963 193.348 120.751 1
Cu 250.015 193.204 120.751 1
Cu 249.078 193.003 120.751 1
Cu 248.156 192.746 120.751 1
Cu 247.253 192.435 120.751 1
Cu 246.372 192.069 120.751 1
Cu 245.517 191.651 120.751 1
Cu 244.691 191.183 120.751 1
Cu 243.897 190.665 120.751 1
Cu 243.139 190.101 120.751 1
Cu 242.419 189.492 120.751 1
Cu 241.74 188.842 120.751 1
Cu 241.469 188.151 120.751 1
Cu 241.469 187.424 120.751 1
Cu 241.469 186.662 120.751 1
Cu 241.469 185.87 120.751 1
Cu 241.469 185.05 120.751 1
Cu 241.469 184.205 120.751 1
Cu 241.469 183.339 120.751 1
Cu 241.469 182.455 120.751 1
Cu 241.469 181.557 120.751 1
Cu 241.469 180.648 120.751 1
Cu 241.469 179.731 120.751 1
Cu 241.469 178.811 120.751 1
Cu 241.469 177.891 120.751 1
Cu 241.469 176.975 120.751 1
Cu 241.469 176.066 120.751 1
Cu 241.469 175.168 120.751 1
Cu 241.469 174.284 120.751 1
Cu 241.469 173.418 120.751 1
Cu 241.469 172.573 120.751 1
Cu 241.469 171.753 120.751 1
Cu 241.469 170.96 120.751 1
Cu 241.469 170.199 120.751 1
Cu 241.469 169.472 120.751 1
Cu 241.74 168.781 120.751 1
Cu 242.419 168.13 120.751 1
Cu 243.139 167.522 120.751 1
Cu 243.897 166.958 120.751 1
Cu 244.691 166.44 120.751 1
Cu 245.517 165.972 120.751 1
Cu 246.372 165.554 120.751 1
Cu 247.253 165.188 120.751 1
Cu 248.156 164.876 120.751 1
Cu 249.078 164.62 120.751 1
Cu 250.015 164.419 120.751 1
Cu 250.963 164.275 120.751 1
Cu 251.918 164.188 120.751 1
Cu 252.878 164.159 120.751 1
Cu 253.837 164.188 120.751 1
Cu 254.792 164.275 120.751 1
Cu 255.74 164.419 120.751 1
Cu 256.677 164.62 120.751 1
Cu 257.599 164.876 120.751 1
Cu 258.502 165.188 120.751 1
Cu 259.383 165.554 120.751 1
Cu 260.238 165.972 120.751 1
Cu 261.064 166.44 120.751 1
Cu 261.858 166.958 120.751 1
Cu 262.616 167.522 120.751 1
Cu 263.336 168.13 120.751 1
Cu 264.015 168.781 120.751 1
Cu 264.286 169.472 120.751 1
Cu 264.286 170.199 120.751 1
Cu 264.286 170.96 120.751 1
Cu 264.286 171.753 120.751 1
Cu 264.286 172.573 120.751 1
Cu 264.286 173.418 120.751 1
Cu 264.286 174.284 120.751 1
Cu 264.286 175.168 120.751 1
Cu 264.286 176.066 120.751 1
Cu 264.286 176.975 120.751 1
Cu 264.286 177.891 120.751 1
Cu 264.286 178.811 120.751 1
Cu 264.278 178.811 124.986 1
Cu 264.278 179.731 124.986 1
Cu 264.278 180.647 124.986 1
Cu 264.278 181.555 124.986 1
Cu 264.278 182.453 124.986 1
Cu 264.278 183.336 124.986 1
Cu 264.278 184.202 124.986 1
Cu 264.278 185.046 124.986 1
Cu 264.278 185.865 124.986 1
Cu 264.278 186.657 124.986 1
Cu 264.278 187.418 124.986 1
Cu 264.278 188.145 124.986 1
Cu 264.007 188.835 124.986 1
Cu 263.329 189.485 124.986 1
Cu 262.61 190.093 124.986 1
Cu 261.852 190.657 124.986 1
Cu 261.059 191.174 124.986 1
Cu 260.233 191.642 124.986 1
Cu 259.378 192.06 124.986 1
Cu 258.498 192.425 124.986 1
Cu 257.596 192.737 124.986 1
Cu 256.675 192.993 124.986 1
Cu 255.738 193.194 124.986 1
Cu 254.791 193.338 124.986 1
Cu 253.836 193.425 124.986 1
Cu 252.878 193.453 124.986 1
Cu 251.919 193.425 124.986 1
Cu 250.964 193.338 124.986 1
Cu 250.017 193.194 124.986 1
Cu 249.08 192.993 124.986 1
Cu 248.159 192.737 124.986 1
Cu 247.257 192.425 124.986 1
Cu 246.377 192.06 124.986 1
Cu 245.522 191.642 124.986 1
Cu 244.696 191.174 124.986 1
Cu 243.903 190.657 124.986 1
Cu 243.145 190.093 124.986 1
Cu 242.426 189.485 124.986 1
Cu 241.748 188.835 124.986 1
Cu 241.477 188.145 124.986 1
Cu 241.477 187.418 124.986 1
Cu 241.477 186.657 124.986 1
Cu 241.477 185.865 124.986 1
Cu 241.477 185.046 124.986 1
Cu 241.477 184.202 124.986 1
Cu 241.477 183.336 124.986 1
Cu 241.477 182.453 124.986 1
Cu 241.477 181.555 124.986 1
Cu 241.477 180.647 124.986 1
Cu 241.477 179.731 124.986 1
Cu 241.477 178.811 124.986 1
Cu 241.477 177.892 124.986 1
Cu 241.477 176.976 124.986 1
Cu 241.477 176.068 124.986 1
Cu 241.477 175.17 124.986 1
Cu 241.477 174.287 124.986 1
Cu 241.477 173.421 124.986 1
Cu 241.477 172.577 124.986 1
Cu 241.477 171.758 124.986 1
Cu 241.477 170.966 124.986 1
Cu 241.477 170.205 124.986 1
Cu 241.477 169.478 124.986 1
Cu 241.748 168.788 124.986 1
Cu 242.426 168.138 124.986 1
Cu 243.145 167.529 124.986 1
Cu 243.903 166.966 124.986 1
Cu 244.696 166.449 124.986 1
Cu 245.522 165.98 124.986 1
Cu 246.377 165.563 124.986 1
Cu 247.257 165.198 124.986 1
Cu 248.159 164.886 124.986 1
Cu 249.08 164.629 124.986 1
Cu 250.017 164.429 124.986 1
Cu 250.964 164.285 124.986 1
Cu 251.919 164.198 124.986 1
Cu 252.878 164.169 124.986 1
Cu 253.836 164.198 124.986 1
Cu 254.791 164.285 124.986 1
Cu 255.738 164.429 124.986 1
Cu 256.675 164.629 124.986 1
Cu 257.596 164.886 124.986 1
Cu 258.498 165.198 124.986 1
Cu 259.378 165.563 124.986 1
Cu 260.233 165.98 124.986 1
Cu 261.059 166.449 124.986 1
Cu 261.852 166.966 124.986 1
Cu 262.61 167.529 124.986 1
Cu 263.329 168.138 124.986 1
Cu 264.007 168.788 124.986 1
Cu 264.278 169.478 124.986 1
Cu 264.278 170.205 124.986 1
Cu 264.278 170.966 124.986 1
Cu 264.278 171.758 124.986 1
Cu 264.278 172.577 124.986 1
Cu 264.278 173.421 124.986 1
Cu 264.278 174.287 124.986 1
Cu 264.278 175.17 124.986 1
Cu 264.278 176.068 124.986 1
Cu 264.278 176.976 124.986 1
Cu 264.278 177.892 124.986 1
Cu 264.278 178.811 124.986 1
Cu 264.27 178.811 129.262 1
Cu 264.27 179.73 129.262 1
Cu 264.27 180.645 129.262 1
Cu 264.27 181.553 129.262 1
Cu 264.27 182.45 129.262 1
Cu 264.27 183.333 129.262 1
Cu 264.27 184.198 129.262 1
Cu 264.27 185.041 129.262 1
Cu 264.27 185.86 129.262 1
Cu 264.27 186.651 129.262 1
Cu 264.27 187.412 129.262 1
Cu 264.27 188.138 129.262 1
Cu 263.999 188.827 129.262 1
Cu 263.322 189.477 129.262 1
Cu 262.603 190.085 129.262 1
Cu 261.845 190.648 129.262 1
Cu 261.053 191.165 129.262 1
Cu 260.228 191.633 129.262 1
Cu 259.374 192.05 129.262 1
Cu 258.494 192.415 129.262 1
Cu 257.592 192.727 129.262 1
Cu 256.672 192.983 129.262 1
Cu 255.736 193.184 129.262 1
Cu 254.79 193.327 129.262 1
Cu 253.836 193.414 129.262 1
Cu 252.878 193.443 129.262 1
Cu 251.92 193.414 129.262 1
Cu 250.965 193.327 129.262 1
Cu 250.019 193.184 129.262 1
Cu 249.083 192.983 129.262 1
Cu 248.163 192.727 129.262 1
Cu 247.261 192.415 129.262 1
Cu 246.381 192.05 129.262 1
Cu 245.527 191.633 129.262 1
Cu 244.702 191.165 129.262 1
Cu 243.91 190.648 129.262 1
Cu 243.152 190.085 129.262 1
Cu 242.433 189.477 129.262 1
Cu 241.756 188.827 129.262 1
Cu 241.485 188.138 129.262 1
Cu 241.485 187.412 129.262 1
Cu 241.485 186.651 129.262 1
Cu 241.485 185.86 129.262 1
Cu 241.485 185.041 129.262 1
Cu 241.485 184.198 129.262 1
Cu 241.485 183.333 129.262 1
Cu 241.485 182.45 129.262 1
Cu 241.485 181.553 129.262 1
Cu 241.485 180.645 129.262 1
Cu 241.485 179.73 129.262 1
Cu 241.485 178.811 129.262 1
Cu 241.485 177.893 129.262 1
Cu 241.485 176.978 129.262 1
Cu 241.485 176.07 129.262 1
Cu 241.485 175.173 129.262 1
Cu 241.485 174.29 129.262 1
Cu 241.485 173.425 129.262 1
Cu 241.485 172.582 129.262 1
Cu 241.485 171.763 129.262 1
Cu 241.485 170.971 129.262 1
Cu 241.485 170.211 129.262 1
Cu 241.485 169.485 129.262 1
Cu 241.756 168.795 129.262 1
Cu 242.433 168.146 129.262 1
Cu 243.152 167.538 129.262 1
Cu 243.91 166.974 129.262 1
Cu 244.702 166.458 129.262 1
Cu 245.527 165.99 129.262 1
Cu 246.381 165.572 129.262 1
Cu 247.261 165.207 129.262 1
Cu 248.163 164.896 129.262 1
Cu 249.083 164.64 129.262 1
Cu 250.019 164.439 129.262 1
Cu 250.965 164.295 129.262 1
Cu 251.92 164.209 129.262 1
Cu 252.878 164.18 129.262 1
Cu 253.836 164.209 129.262 1
Cu 254.79 164.295 129.262 1
Cu 255.736 164.439 129.262 1
Cu 256.672 164.64 129.262 1
Cu 257.592 164.896 129.262 1
Cu 258.494 165.207 129.262 1
Cu 259.374 165.572 129.262 1
Cu 260.228 165.99 129.262 1
Cu 261.053 166.458 129.262 1
Cu 261.845 166.974 129.262 1
Cu 262.603 167.538 129.262 1
Cu 263.322 168.146 129.262 1
Cu 263.999 168.795 129.262 1
Cu 264.27 169.485 129.262 1
Cu 264.27 170.211 129.262 1
Cu 264.27 170.971 129.262 1
Cu 264.27 171.763 129.262 1
Cu 264.27 172.582 129.262 1
Cu 264.27 173.425 129.262 1
Cu 264.27 174.29 129.262 1
Cu 264.27 175.173 129.262 1
Cu 264.27 176.07 129.262 1
Cu 264.27 176.978 129.262 1
Cu 264.27 177.893 129.262 1
Cu 264.27 178.811 129.262 1
Cu 264.261 178.811 133.576 1
Cu 264.261 179.729 133.576 1
Cu 264.261 180.644 133.576 1
Cu 264.261 181.551 133.576 1
Cu 264.261 182.447 133.576 1
Cu 264.261 183.329 133.576 1
Cu 264.261 184.193 133.576 1
Cu 264.261 185.036 133.576 1
Cu 264.261 185.855 133.576 1
Cu 264.261 186.645 133.576 1
Cu 264.261 187.405 133.576 1
Cu 264.261 188.131 133.576 1
Cu 263.991 188.82 133.576 1
Cu 263.314 189.469 133.576 1
Cu 262.595 190.077 133.576 1
Cu 261.838 190.639 133.576 1
Cu 261.046 191.156 133.576 1
Cu 260.222 191.623 133.576 1
Cu 259.369 192.04 133.576 1
Cu 258.49 192.405 133.576 1
Cu 257.589 192.716 133.576 1
Cu 256.669 192.972 133.576 1
Cu 255.734 193.173 133.576 1
Cu 254.788 193.316 133.576 1
Cu 253.835 193.403 133.576 1
Cu 252.878 193.432 133.576 1
Cu 251.92 193.403 133.576 1
Cu 250.967 193.316 133.576 1
Cu 250.021 193.173 133.576 1
Cu 249.086 192.972 133.576 1
Cu 248.166 192.716 133.576 1
Cu 247.265 192.405 133.576 1
Cu 246.386 192.04 133.576 1
Cu 245.533 191.623 133.576 1
Cu 244.709 191.156 133.576 1
Cu 243.917 190.639 133.576 1
Cu 243.16 190.077 133.576 1
Cu 242.441 189.469 133.576 1
Cu 241.764 188.82 133.576 1
Cu 241.494 188.131 133.576 1
Cu 241.494 187.405 133.576 1
Cu 241.494 186.645 133.576 1
Cu 241.494 185.855 133.576 1
Cu 241.494 185.036 133.576 1
Cu 241.494 184.193 133.576 1
Cu 241.494 183.329 133.576 1
Cu 241.494 182.447 133.576 1
Cu 241.494 181.551 133.576 1
Cu 241.494 180.644 133.576 1
Cu 241.494 179.729 133.576 1
Cu 241.494 178.811 133.576 1
Cu 241.494 177.893 133.576 1
Cu 241.494 176.979 133.576 1
Cu 241.494 176.072 133.576 1
Cu 241.494 175.175 133.576 1
Cu 241.494 174.293 133.576 1
Cu 241.494 173.429 133.576 1
Cu 241.494 172.586 133.576 1
Cu 241.494 171.768 133.576 1
Cu 241.494 170.977 133.576 1
Cu 241.494 170.218 133.576 1
Cu 241.494 169.492 133.576 1
Cu 241.764 168.803 133.576 1
Cu 242.441 168.154 133.576 1
Cu 243.16 167.546 133.576 1
Cu 243.917 166.983 133.576 1
Cu 244.709 166.467 133.576 1
Cu 245.533 166 133.576 1
Cu 246.386 165.583 133.576 1
Cu 247.265 165.218 133.576 1
Cu 248.166 164.907 133.576 1
Cu 249.086 164.65 133.576 1
Cu 250.021 164.45 133.576 1
Cu 250.967 164.306 133.576 1
Cu 251.92 164.22 133.576 1
Cu 252.878 164.191 133.576 1
Cu 253.835 164.22 133.576 1
Cu 254.788 164.306 133.576 1
Cu 255.734 164.45 133.576 1
Cu 256.669 164.65 133.576 1
Cu 257.589 164.907 133.576 1
Cu 258.49 165.218 133.576 1
Cu 259.369 165.583 133.576 1
Cu 260.222 166 133.576 1
Cu 261.046 166.467 133.576 1
Cu 261.838 166.983 133.576 1
Cu 262.595 167.546 133.576 1
Cu 263.314 168.154 133.576 1
Cu 263.991 168.803 133.576 1
Cu 264.261 169.492 133.576 1
Cu 264.261 170.218 133.576 1
Cu 264.261 170.977 133.576 1
Cu 264.261 171.768 133.576 1
Cu 264.261 172.586 133.576 1
Cu 264.261 173.429 133.576 1
Cu 264.261 174.293 133.576 1
Cu 264.261 175.175 133.576 1
Cu 264.261 176.072 133.576 1
Cu 264.261 176.979 133.576 1
Cu 264.261 177.893 133.576 1
Cu 264.261 178.811 133.576 1
Cu 264.252 178.811 137.929 1
Cu 264.252 179.729 137.929 1
Cu 264.252 180.642 137.929 1
Cu 264.252 181.549 137.929 1
Cu 264.252 182.444 137.929 1
Cu 264.252 183.326 137.929 1
Cu 264.252 184.189 137.929 1
Cu 264.252 185.031 137.929 1
Cu 264.252 185.849 137.929 1
Cu 264.252 186.639 137.929 1
Cu 264.252 187.398 137.929 1
Cu 264.252 188.123 137.929 1
Cu 263.982 188.812 137.929 1
Cu 263.305 189.461 137.929 1
Cu 262.587 190.067 137.929 1
Cu 261.831 190.63 137.929 1
Cu 261.04 191.146 137.929 1
Cu 260.216 191.613 137.929 1
Cu 259.363 192.03 137.929 1
Cu 258.485 192.394 137.929 1
Cu 257.585 192.705 137.929 1
Cu 256.666 192.961 137.929 1
Cu 255.732 193.161 137.929 1
Cu 254.787 193.305 137.929 1
Cu 253.834 193.391 137.929 1
Cu 252.878 193.42 137.929 1
Cu 251.921 193.391 137.929 1
Cu 250.968 193.305 137.929 1
Cu 250.023 193.161 137.929 1
Cu 249.089 192.961 137.929 1
Cu 248.17 192.705 137.929 1
Cu 247.27 192.394 137.929 1
Cu 246.392 192.03 137.929 1
Cu 245.539 191.613 137.929 1
Cu 244.715 191.146 137.929 1
Cu 243.924 190.63 137.929 1
Cu 243.168 190.067 137.929 1
Cu 242.45 189.461 137.929 1
Cu 241.773 188.812 137.929 1
Cu 241.503 188.123 137.929 1
Cu 241.503 187.398 137.929 1
Cu 241.503 186.639 137.929 1
Cu 241.503 185.849 137.929 1
Cu 241.503 185.031 137.929 1
Cu 241.503 184.189 137.929 1
Cu 241.503 183.326 137.929 1
Cu 241.503 182.444 137.929 1
Cu 241.503 181.549 137.929 1
Cu 241.503 180.642 137.929 1
Cu 241.503 179.729 137.929 1
Cu 241.503 178.811 137.929 1
Cu 241.503 177.894 137.929 1
Cu 241.503 176.98 137.929 1
Cu 241.503 176.074 137.929 1
Cu 241.503 175.178 137.929 1
Cu 241.503 174.297 137.929 1
Cu 241.503 173.434 137.929 1
Cu 241.503 172.591 137.929 1
Cu 241.503 171.774 137.929 1
Cu 241.503 170.984 137.929 1
Cu 241.503 170.225 137.929 1
Cu 241.503 169.5 137.929 1
Cu 241.773 168.811 137.929 1
Cu 242.45 168.162 137.929 1
Cu 243.168 167.555 137.929 1
Cu 243.924 166.993 137.929 1
Cu 244.715 166.477 137.929 1
Cu 245.539 166.01 137.929 1
Cu 246.392 165.593 137.929 1
Cu 247.27 165.229 137.929 1
Cu 248.17 164.918 137.929 1
Cu 249.089 164.662 137.929 1
Cu 250.023 164.462 137.929 1
Cu 250.968 164.318 137.929 1
Cu 251.921 164.232 137.929 1
Cu 252.878 164.203 137.929 1
Cu 253.834 164.232 137.929 1
Cu 254.787 164.318 137.929 1
Cu 255.732 164.462 137.929 1
Cu 256.666 164.662 137.929 1
Cu 257.585 164.918 137.929 1
Cu 258.485 165.229 137.929 1
Cu 259.363 165.593 137.929 1
Cu 260.216 166.01 137.929 1
Cu 261.04 166.477 137.929 1
Cu 261.831 166.993 137.929 1
Cu 262.587 167.555 137.929 1
Cu 263.305 168.162 137.929 1
Cu 263.982 168.811 137.929 1
Cu 264.252 169.5 137.929 1
Cu 264.252 170.225 137.929 1
Cu 264.252 170.984 137.929 1
Cu 264.252 171.774 137.929 1
Cu 264.252 172.591 137.929 1
Cu 264.252 173.434 137.929 1
Cu 264.252 174.297 137.929 1
Cu 264.252 175.178 137.929 1
Cu 264.252 176.074 137.929 1
Cu 264.252 176.98 137.929 1
Cu 264.252 177.894 137.929 1
Cu 264.252 178.811 137.929 1
Cu 264.243 178.811 142.319 1
Cu 264.243 179.728 142.319 1
Cu 264.243 180.641 142.319 1
Cu 264.243 181.546 142.319 1
Cu 264.243 182.441 142.319 1
Cu 264.243 183.322 142.319 1
Cu 264.243 184.185 142.319 1
Cu 264.243 185.026 142.319 1
Cu 264.243 185.843 142.319 1
Cu 264.243 186.632 142.319 1
Cu 264.243 187.391 142.319 1
Cu 264.243 188.115 142.319 1
Cu 263.973 188.803 142.319 1
Cu 263.297 189.452 142.319 1
Cu 262.579 190.058 142.319 1
Cu 261.824 190.62 142.319 1
Cu 261.033 191.135 142.319 1
Cu 260.21 191.602 142.319 1
Cu 259.358 192.018 142.319 1
Cu 258.48 192.383 142.319 1
Cu 257.581 192.693 142.319 1
Cu 256.663 192.949 142.319 1
Cu 255.73 193.149 142.319 1
Cu 254.785 193.293 142.319 1
Cu 253.833 193.379 142.319 1
Cu 252.878 193.408 142.319 1
Cu 251.922 193.379 142.319 1
Cu 250.97 193.293 142.319 1
Cu 250.026 193.149 142.319 1
Cu 249.092 192.949 142.319 1
Cu 248.174 192.693 142.319 1
Cu 247.275 192.383 142.319 1
Cu 246.397 192.018 142.319 1
Cu 245.545 191.602 142.319 1
Cu 244.722 191.135 142.319 1
Cu 243.931 190.62 142.319 1
Cu 243.176 190.058 142.319 1
Cu 242.458 189.452 142.319 1
Cu 241.782 188.803 142.319 1
Cu 241.512 188.115 142.319 1
Cu 241.512 187.391 142.319 1
Cu 241.512 186.632 142.319 1
Cu 241.512 185.843 142.319 1
Cu 241.512 185.026 142.319 1
Cu 241.512 184.185 142.319 1
Cu 241.512 183.322 142.319 1
Cu 241.512 182.441 142.319 1
Cu 241.512 181.546 142.319 1
Cu 241.512 180.641 142.319 1
Cu 241.512 179.728 142.319 1
Cu 241.512 178.811 142.319 1
Cu 241.512 177.895 142.319 1
Cu 241.512 176.982 142.319 1
Cu 241.512 176.076 142.319 1
Cu 241.512 175.181 142.319 1
Cu 241.512 174.301 142.319 1
Cu 241.512 173.438 142.319 1
Cu 241.512 172.597 142.319 1
Cu 241.512 171.78 142.319 1
Cu 241.512 170.99 142.319 1
Cu 241.512 170.232 142.319 1
Cu 241.512 169.507 142.319 1
Cu 241.782 168.82 142.319 1
Cu 242.458 168.171 142.319 1
Cu 243.176 167.565 142.319 1
Cu 243.931 167.003 142.319 1
Cu 244.722 166.487 142.319 1
Cu 245.545 166.021 142.319 1
Cu 246.397 165.604 142.319 1
Cu 247.275 165.24 142.319 1
Cu 248.174 164.93 142.319 1
Cu 249.092 164.674 142.319 1
Cu 250.026 164.474 142.319 1
Cu 250.97 164.33 142.319 1
Cu 251.922 164.244 142.319 1
Cu 252.878 164.215 142.319 1
Cu 253.833 164.244 142.319 1
Cu 254.785 164.33 142.319 1
Cu 255.73 164.474 142.319 1
Cu 256.663 164.674 142.319 1
Cu 257.581 164.93 142.319 1
Cu 258.48 165.24 142.319 1
Cu 259.358 165.604 142.319 1
Cu 260.21 166.021 142.319 1
Cu 261.033 166.487 142.319 1
Cu 261.824 167.003 142.319 1
Cu 262.579 167.565 142.319 1
Cu 263.297 168.171 142.319 1
Cu 263.973 168.82 142.319 1
Cu 264.243 169.507 142.319 1
Cu 264.243 170.232 142.319 1
Cu 264.243 170.99 142.319 1
Cu 264.243 171.78 142.319 1
Cu 264.243 172.597 142.319 1
Cu 264.243 173.438 142.319 1
Cu 264.243 174.301 142.319 1
Cu 264.243 175.181 142.319 1
Cu 264.243 176.076 142.319 1
Cu 264.243 176.982 142.319 1
Cu 264.243 177.895 142.319 1
Cu 264.243 178.811 142.319 1
Cu 264.233 178.811 146.746 1
Cu 264.233 179.727 146.746 1
Cu 264.233 180.639 146.746 1
Cu 264.233 181.544 146.746 1
Cu 264.233 182.438 146.746 1
Cu 264.233 183.318 146.746 1
Cu 264.233 184.18 146.746 1
Cu 264.233 185.021 146.746 1
Cu 264.233 185.837 146.746 1
Cu 264.233 186.626 146.746 1
Cu 264.233 187.383 146.746 1
Cu 264.233 188.107 146.746 1
Cu 263.963 188.794 146.746 1
Cu 263.287 189.442 146.746 1
Cu 262.571 190.048 146.746 1
Cu 261.816 190.61 146.746 1
Cu 261.026 191.125 146.746 1
Cu 260.203 191.591 146.746 1
Cu 259.352 192.007 146.746 1
Cu 258.476 192.371 146.746 1
Cu 257.577 192.681 146.746 1
Cu 256.659 192.937 146.746 1
Cu 255.727 193.136 146.746 1
Cu 254.783 193.28 146.746 1
Cu 253.832 193.366 146.746 1
Cu 252.878 193.395 146.746 1
Cu 251.923 193.366 146.746 1
Cu 250.972 193.28 146.746 1
Cu 250.028 193.136 146.746 1
Cu 249.096 192.937 146.746 1
Cu 248.178 192.681 146.746 1
Cu 247.279 192.371 146.746 1
Cu 246.403 192.007 146.746 1
Cu 245.552 191.591 146.746 1
Cu 244.729 191.125 146.746 1
Cu 243.939 190.61 146.746 1
Cu 243.184 190.048 146.746 1
Cu 242.468 189.442 146.746 1
Cu 241.792 188.794 146.746 1
Cu 241.522 188.107 146.746 1
Cu 241.522 187.383 146.746 1
Cu 241.522 186.626 146.746 1
Cu 241.522 185.837 146.746 1
Cu 241.522 185.021 146.746 1
Cu 241.522 184.18 146.746 1
Cu 241.522 183.318 146.746 1
Cu 241.522 182.438 146.746 1
Cu 241.522 181.544 146.746 1
Cu 241.522 180.639 146.746 1
Cu 241.522 179.727 146.746 1
Cu 241.522 178.811 146.746 1
Cu 241.522 177.896 146.746 1
Cu 241.522 176.984 146.746 1
Cu 241.522 176.079 146.746 1
Cu 241.522 175.185 146.746 1
Cu 241.522 174.305 146.746 1
Cu 241.522 173.443 146.746 1
Cu 241.522 172.602 146.746 1
Cu 241.522 171.786 146.746 1
Cu 241.522 170.997 146.746 1
Cu 241.522 170.239 146.746 1
Cu 241.522 169.516 146.746 1
Cu 241.792 168.828 146.746 1
Cu 242.468 168.181 146.746 1
Cu 243.184 167.575 146.746 1
Cu 243.939 167.013 146.746 1
Cu 244.729 166.498 146.746 1
Cu 245.552 166.032 146.746 1
Cu 246.403 165.616 146.746 1
Cu 247.279 165.252 146.746 1
Cu 248.178 164.942 146.746 1
Cu 249.096 164.686 146.746 1
Cu 250.028 164.486 146.746 1
Cu 250.972 164.343 146.746 1
Cu 251.923 164.257 146.746 1
Cu 252.878 164.228 146.746 1
Cu 253.832 164.257 146.746 1
Cu 254.783 164.343 146.746 1
Cu 255.727 164.486 146.746 1
Cu 256.659 164.686 146.746 1
Cu 257.577 164.942 146.746 1
Cu 258.476 165.252 146.746 1
Cu 259.352 165.616 146.746 1
Cu 260.203 166.032 146.746 1
Cu 261.026 166.498 146.746 1
Cu 261.816 167.013 146.746 1
Cu 262.571 167.575 146.746 1
Cu 263.287 168.181 146.746 1
Cu 263.963 168.828 146.746 1
Cu 264.233 169.516 146.746 1
Cu 264.233 170.239 146.746 1
Cu 264.233 170.997 146.746 1
Cu 264.233 171.786 146.746 1
Cu 264.233 172.602 146.746 1
Cu 264.233 173.443 146.746 1
Cu 264.233 174.305 146.746 1
Cu 264.233 175.185 146.746 1
Cu 264.233 176.079 146.746 1
Cu 264.233 176.984 146.746 1
Cu 264.233 177.896 146.746 1
Cu 264.233 178.811 146.746 1
Cu 264.222 178.811 151.21 1
Cu 264.222 179.726 151.21 1
Cu 264.222 180.637 151.21 1
Cu 264.222 181.542 151.21 1
Cu 264.222 182.435 151.21 1
Cu 264.222 183.314 151.21 1
Cu 264.222 184.175 151.21 1
Cu 264.222 185.015 151.21 1
Cu 264.222 185.831 151.21 1
Cu 264.222 186.618 151.21 1
Cu 264.222 187.375 151.21 1
Cu 264.222 188.099 151.21 1
Cu 263.953 188.785 151.21 1
Cu 263.278 189.432 151.21 1
Cu 262.562 190.038 151.21 1
Cu 261.808 190.599 151.21 1
Cu 261.018 191.113 151.21 1
Cu 260.197 191.579 151.21 1
Cu 259.346 191.995 151.21 1
Cu 258.47 192.358 151.21 1
Cu 257.572 192.668 151.21 1
Cu 256.656 192.924 151.21 1
Cu 255.724 193.123 151.21 1
Cu 254.782 193.266 151.21 1
Cu 253.831 193.353 151.21 1
Cu 252.878 193.381 151.21 1
Cu 251.924 193.353 151.21 1
Cu 250.973 193.266 151.21 1
Cu 250.031 193.123 151.21 1
Cu 249.099 192.924 151.21 1
Cu 248.183 192.668 151.21 1
Cu 247.285 192.358 151.21 1
Cu 246.409 191.995 151.21 1
Cu 245.558 191.579 151.21 1
Cu 244.737 191.113 151.21 1
Cu 243.947 190.599 151.21 1
Cu 243.193 190.038 151.21 1
Cu 242.477 189.432 151.21 1
Cu 241.802 188.785 151.21 1
Cu 241.533 188.099 151.21 1
Cu 241.533 187.375 151.21 1
Cu 241.533 186.618 151.21 1
Cu 241.533 185.831 151.21 1
Cu 241.533 185.015 151.21 1
Cu 241.533 184.175 151.21 1
Cu 241.533 183.314 151.21 1
Cu 241.533 182.435 151.21 1
Cu 241.533 181.542 151.21 1
Cu 241.533 180.637 151.21 1
Cu 241.533 179.726 151.21 1
Cu 241.533 178.811 151.21 1
Cu 241.533 177.897 151.21 1
Cu 241.533 176.985 151.21 1
Cu 241.533 176.081 151.21 1
Cu 241.533 175.188 151.21 1
Cu 241.533 174.309 151.21 1
Cu 241.533 173.448 151.21 1
Cu 241.533 172.608 151.21 1
Cu 241.533 171.792 151.21 1
Cu 241.533 171.004 151.21 1
Cu 241.533 170.247 151.21 1
Cu 241.533 169.524 151.21 1
Cu 241.802 168.838 151.21 1
Cu 242.477 168.19 151.21 1
Cu 243.193 167.585 151.21 1
Cu 243.947 167.024 151.21 1
Cu 244.737 166.51 151.21 1
Cu 245.558 166.044 151.21 1
Cu 246.409 165.628 151.21 1
Cu 247.285 165.265 151.21 1
Cu 248.183 164.955 151.21 1
Cu 249.099 164.699 151.21 1
Cu 250.031 164.5 151.21 1
Cu 250.973 164.356 151.21 1
Cu 251.924 164.27 151.21 1
Cu 252.878 164.241 151.21 1
Cu 253.831 164.27 151.21 1
Cu 254.782 164.356 151.21 1
Cu 255.724 164.5 151.21 1
Cu 256.656 164.699 151.21 1
Cu 257.572 164.955 151.21 1
Cu 258.47 165.265 151.21 1
Cu 259.346 165.628 151.21 1
Cu 260.197 166.044 151.21 1
Cu 261.018 166.51 151.21 1
Cu 261.808 167.024 151.21 1
Cu 262.562 167.585 151.21 1
Cu 263.278 168.19 151.21 1
Cu 263.953 168.838 151.21 1
Cu 264.222 169.524 151.21 1
Cu 264.222 170.247 151.21 1
Cu 264.222 171.004 151.21 1
Cu 264.222 171.792 151.21 1
Cu 264.222 172.608 151.21 1
Cu 264.222 173.448 151.21 1
Cu 264.222 174.309 151.21 1
Cu 264.222 175.188 151.21 1
Cu 264.222 176.081 151.21 1
Cu 264.222 176.985 151.21 1
Cu 264.222 177.897 151.21 1
Cu 264.222 178.811 151.21 1
Cu 264.211 178.811 155.708 1
Cu 264.211 179.725 155.708 1
Cu 264.211 180.636 155.708 1
Cu 264.211 181.539 155.708 1
Cu 264.211 182.431 155.708 1
Cu 264.211 183.309 155.708 1
Cu 264.211 184.17 155.708 1
Cu 264.211 185.009 155.708 1
Cu 264.211 185.824 155.708 1
Cu 264.211 186.611 155.708 1
Cu 264.211 187.367 155.708 1
Cu 264.211 188.09 155.708 1
Cu 263.942 188.776 155.708 1
Cu 263.268 189.422 155.708 1
Cu 262.552 190.027 155.708 1
Cu 261.799 190.587 155.708 1
Cu 261.01 191.101 155.708 1
Cu 260.19 191.567 155.708 1
Cu 259.34 191.982 155.708 1
Cu 258.465 192.345 155.708 1
Cu 257.568 192.655 155.708 1
Cu 256.652 192.91 155.708 1
Cu 255.722 193.11 155.708 1
Cu 254.78 193.253 155.708 1
Cu 253.831 193.339 155.708 1
Cu 252.878 193.367 155.708 1
Cu 251.924 193.339 155.708 1
Cu 250.975 193.253 155.708 1
Cu 250.033 193.11 155.708 1
Cu 249.103 192.91 155.708 1
Cu 248.187 192.655 155.708 1
Cu 247.29 192.345 155.708 1
Cu 246.415 191.982 155.708 1
Cu 245.565 191.567 155.708 1
Cu 244.745 191.101 155.708 1
Cu 243.956 190.587 155.708 1
Cu 243.203 190.027 155.708 1
Cu 242.487 189.422 155.708 1
Cu 241.813 188.776 155.708 1
Cu 241.544 188.09 155.708 1
Cu 241.544 187.367 155.708 1
Cu 241.544 186.611 155.708 1
Cu 241.544 185.824 155.708 1
Cu 241.544 185.009 155.708 1
Cu 241.544 184.17 155.708 1
Cu 241.544 183.309 155.708 1
Cu 241.544 182.431 155.708 1
Cu 241.544 181.539 155.708 1
Cu 241.544 180.636 155.708 1
Cu 241.544 179.725 155.708 1
Cu 241.544 178.811 155.708 1
Cu 241.544 177.897 155.708 1
Cu 241.544 176.987 155.708 1
Cu 241.544 176.084 155.708 1
Cu 241.544 175.191 155.708 1
Cu 241.544 174.313 155.708 1
Cu 241.544 173.453 155.708 1
Cu 241.544 172.614 155.708 1
Cu 241.544 171.799 155.708 1
Cu 241.544 171.012 155.708 1
Cu 241.544 170.256 155.708 1
Cu 241.544 169.533 155.708 1
Cu 241.813 168.847 155.708 1
Cu 242.487 168.201 155.708 1
Cu 243.203 167.596 155.708 1
Cu 243.956 167.035 155.708 1
Cu 244.745 166.521 155.708 1
Cu 245.565 166.056 155.708 1
Cu 246.415 165.641 155.708 1
Cu 247.29 165.278 155.708 1
Cu 248.187 164.968 155.708 1
Cu 249.103 164.713 155.708 1
Cu 250.033 164.513 155.708 1
Cu 250.975 164.37 155.708 1
Cu 251.924 164.284 155.708 1
Cu 252.878 164.255 155.708 1
Cu 253.831 164.284 155.708 1
Cu 254.78 164.37 155.708 1
Cu 255.722 164.513 155.708 1
Cu 256.652 164.713 155.708 1
Cu 257.568 164.968 155.708 1
Cu 258.465 165.278 155.708 1
Cu 259.34 165.641 155.708 1
Cu 260.19 166.056 155.708 1
Cu 261.01 166.521 155.708 1
Cu 261.799 167.035 155.708 1
Cu 262.552 167.596 155.708 1
Cu 263.268 168.201 155.708 1
Cu 263.942 168.847 155.708 1
Cu 264.211 169.533 155.708 1
Cu 264.211 170.256 155.708 1
Cu 264.211 171.012 155.708 1
Cu 264.211 171.799 155.708 1
Cu 264.211 172.614 155.708 1
Cu 264.211 173.453 155.708 1
Cu 264.211 174.313 155.708 1
Cu 264.211 175.191 155.708 1
Cu 264.211 176.084 155.708 1
Cu 264.211 176.987 155.708 1
Cu 264.211 177.897 155.708 1
Cu 264.211 178.811 155.708 1
Cu 264.2 178.811 160.241 1
Cu 264.2 179.724 160.241 1
Cu 264.2 180.634 160.241 1
Cu 264.2 181.536 160.241 1
Cu 264.2 182.428 160.241 1
Cu 264.2 183.305 160.241 1
Cu 264.2 184.164 160.241 1
Cu 264.2 185.003 160.241 1
Cu 264.2 185.817 160.241 1
Cu 264.2 186.603 160.241 1
Cu 264.2 187.359 160.241 1
Cu 264.2 188.08 160.241 1
Cu 263.931 188.766 160.241 1
Cu 263.257 189.412 160.241 1
Cu 262.543 190.016 160.241 1
Cu 261.79 190.576 160.241 1
Cu 261.002 191.089 160.241 1
Cu 260.182 191.554 160.241 1
Cu 259.334 191.969 160.241 1
Cu 258.459 192.332 160.241 1
Cu 257.563 192.641 160.241 1
Cu 256.648 192.896 160.241 1
Cu 255.719 193.095 160.241 1
Cu 254.778 193.238 160.241 1
Cu 253.83 193.324 160.241 1
Cu 252.878 193.353 160.241 1
Cu 251.925 193.324 160.241 1
Cu 250.977 193.238 160.241 1
Cu 250.036 193.095 160.241 1
Cu 249.107 192.896 160.241 1
Cu 248.192 192.641 160.241 1
Cu 247.296 192.332 160.241 1
Cu 246.421 191.969 160.241 1
Cu 245.573 191.554 160.241 1
Cu 244.753 191.089 160.241 1
Cu 243.965 190.576 160.241 1
Cu 243.212 190.016 160.241 1
Cu 242.498 189.412 160.241 1
Cu 241.824 188.766 160.241 1
Cu 241.555 188.08 160.241 1
Cu 241.555 187.359 160.241 1
Cu 241.555 186.603 160.241 1
Cu 241.555 185.817 160.241 1
Cu 241.555 185.003 160.241 1
Cu 241.555 184.164 160.241 1
Cu 241.555 183.305 160.241 1
Cu 241.555 182.428 160.241 1
Cu 241.555 181.536 160.241 1
Cu 241.555 180.634 160.241 1
Cu 241.555 179.724 160.241 1
Cu 241.555 178.811 160.241 1
Cu 241.555 177.898 160.241 1
Cu 241.555 176.989 160.241 1
Cu 241.555 176.087 160.241 1
Cu 241.555 175.195 160.241 1
Cu 241.555 174.318 160.241 1
Cu 241.555 173.458 160.241 1
Cu 241.555 172.62 160.241 1
Cu 241.555 171.806 160.241 1
Cu 241.555 171.02 160.241 1
Cu 241.555 170.264 160.241 1
Cu 241.555 169.542 160.241 1
Cu 241.824 168.857 160.241 1
Cu 242.498 168.211 160.241 1
Cu 243.212 167.607 160.241 1
Cu 243.965 167.047 160.241 1
Cu 244.753 166.534 160.241 1
Cu 245.573 166.069 160.241 1
Cu 246.421 165.654 160.241 1
Cu 247.296 165.291 160.241 1
Cu 248.192 164.982 160.241 1
Cu 249.107 164.727 160.241 1
Cu 250.036 164.528 160.241 1
Cu 250.977 164.385 160.241 1
Cu 251.925 164.299 160.241 1
Cu 252.878 164.27 160.241 1
Cu 253.83 164.299 160.241 1
Cu 254.778 164.385 160.241 1
Cu 255.719 164.528 160.241 1
Cu 256.648 164.727 160.241 1
Cu 257.563 164.982 160.241 1
Cu 258.459 165.291 160.241 1
Cu 259.334 165.654 160.241 1
Cu 260.182 166.069 160.241 1
Cu 261.002 166.534 160.241 1
Cu 261.79 167.047 160.241 1
Cu 262.543 167.607 160.241 1
Cu 263.257 168.211 160.241 1
Cu 263.931 168.857 160.241 1
Cu 264.2 169.542 160.241 1
Cu 264.2 170.264 160.241 1
Cu 264.2 171.02 160.241 1
Cu 264.2 171.806 160.241 1
Cu 264.2 172.62 160.241 1
Cu 264.2 173.458 160.241 1
Cu 264.2 174.318 160.241 1
Cu 264.2 175.195 160.241 1
Cu 264.2 176.087 160.241 1
Cu 264.2 176.989 160.241 1
Cu 264.2 177.898 160.241 1
Cu 264.2 178.811 160.241 1
Cu 264.188 178.811 164.808 1
Cu 264.188 179.723 164.808 1
Cu 264.188 180.632 164.808 1
Cu 264.188 181.533 164.808 1
Cu 264.188 182.424 164.808 1
Cu 264.188 183.3 164.808 1
Cu 264.188 184.159 164.808 1
Cu 264.188 184.996 164.808 1
Cu 264.188 185.809 164.808 1
Cu 264.188 186.595 164.808 1
Cu 264.188 187.35 164.808 1
Cu 264.188 188.071 164.808 1
Cu 263.919 188.755 164.808 1
Cu 263.246 189.4 164.808 1
Cu 262.533 190.004 164.808 1
Cu 261.781 190.563 164.808 1
Cu 260.994 191.076 164.808 1
Cu 260.175 191.541 164.808 1
Cu 259.327 191.955 164.808 1
Cu 258.454 192.317 164.808 1
Cu 257.558 192.627 164.808 1
Cu 256.644 192.881 164.808 1
Cu 255.716 193.08 164.808 1
Cu 254.776 193.223 164.808 1
Cu 253.829 193.309 164.808 1
Cu 252.878 193.337 164.808 1
Cu 251.926 193.309 164.808 1
Cu 250.979 193.223 164.808 1
Cu 250.039 193.08 164.808 1
Cu 249.111 192.881 164.808 1
Cu 248.197 192.627 164.808 1
Cu 247.301 192.317 164.808 1
Cu 246.428 191.955 164.808 1
Cu 245.58 191.541 164.808 1
Cu 244.761 191.076 164.808 1
Cu 243.974 190.563 164.808 1
Cu 243.222 190.004 164.808 1
Cu 242.509 189.4 164.808 1
Cu 241.836 188.755 164.808 1
Cu 241.567 188.071 164.808 1
Cu 241.567 187.35 164.808 1
Cu 241.567 186.595 164.808 1
Cu 241.567 185.809 164.808 1
Cu 241.567 184.996 164.808 1
Cu 241.567 184.159 164.808 1
Cu 241.567 183.3 164.808 1
Cu 241.567 182.424 164.808 1
Cu 241.567 181.533 164.808 1
Cu 241.567 180.632 164.808 1
Cu 241.567 179.723 164.808 1
Cu 241.567 178.811 164.808 1
Cu 241.567 177.899 164.808 1
Cu 241.567 176.991 164.808 1
Cu 241.567 176.089 164.808 1
Cu 241.567 175.199 164.808 1
Cu 241.567 174.323 164.808 1
Cu 241.567 173.464 164.808 1
Cu 241.567 172.627 164.808 1
Cu 241.567 171.813 164.808 1
Cu 241.567 171.028 164.808 1
Cu 241.567 170.273 164.808 1
Cu 241.567 169.552 164.808 1
Cu 241.836 168.868 164.808 1
Cu 242.509 168.222 164.808 1
Cu 243.222 167.619 164.808 1
Cu 243.974 167.06 164.808 1
Cu 244.761 166.547 164.808 1
Cu 245.58 166.082 164.808 1
Cu 246.428 165.668 164.808 1
Cu 247.301 165.305 164.808 1
Cu 248.197 164.996 164.808 1
Cu 249.111 164.742 164.808 1
Cu 250.039 164.543 164.808 1
Cu 250.979 164.4 164.808 1
Cu 251.926 164.314 164.808 1
Cu 252.878 164.285 164.808 1
Cu 253.829 164.314 164.808 1
Cu 254.776 164.4 164.808 1
Cu 255.716 164.543 164.808 1
Cu 256.644 164.742 164.808 1
Cu 257.558 164.996 164.808 1
Cu 258.454 165.305 164.808 1
Cu 259.327 165.668 164.808 1
Cu 260.175 166.082 164.808 1
Cu 260.994 166.547 164.808 1
Cu 261.781 167.06 164.808 1
Cu 262.533 167.619 164.808 1
Cu 263.246 168.222 164.808 1
Cu 263.919 168.868 164.808 1
Cu 264.188 169.552 164.808 1
Cu 264.188 170.273 164.808 1
Cu 264.188 171.028 164.808 1
Cu 264.188 171.813 164.808 1
Cu 264.188 172.627 164.808 1
Cu 264.188 173.464 164.808 1
Cu 264.188 174.323 164.808 1
Cu 264.188 175.199 164.808 1
Cu 264.188 176.089 164.808 1
Cu 264.188 176.991 164.808 1
Cu 264.188 177.899 164.808 1
Cu 264.188 178.811 164.808 1
Cu 264.176 178.811 169.409 1
Cu 264.176 179.723 169.409 1
Cu 264.176 180.63 169.409 1
Cu 264.176 181.53 169.409 1
Cu 264.176 182.42 169.409 1
Cu 264.176 183.295 169.409 1
Cu 264.176 184.153 169.409 1
Cu 264.176 184.99 169.409 1
Cu 264.176 185.802 169.409 1
Cu 264.176 186.586 169.409 1
Cu 264.176 187.34 169.409 1
Cu 264.176 188.061 169.409 1
Cu 263.907 188.744 169.409 1
Cu 263.235 189.389 169.409 1
Cu 262.522 189.992 169.409 1
Cu 261.771 190.55 169.409 1
Cu 260.985 191.063 169.409 1
Cu 260.167 191.527 169.409 1
Cu 259.32 191.941 169.409 1
Cu 258.447 192.303 169.409 1
Cu 257.553 192.611 169.409 1
Cu 256.64 192.866 169.409 1
Cu 255.713 193.065 169.409 1
Cu 254.774 193.207 169.409 1
Cu 253.828 193.293 169.409 1
Cu 252.878 193.322 169.409 1
Cu 251.927 193.293 169.409 1
Cu 250.981 193.207 169.409 1
Cu 250.042 193.065 169.409 1
Cu 249.115 192.866 169.409 1
Cu 248.202 192.611 169.409 1
Cu 247.308 192.303 169.409 1
Cu 246.435 191.941 169.409 1
Cu 245.588 191.527 169.409 1
Cu 244.77 191.063 169.409 1
Cu 243.984 190.55 169.409 1
Cu 243.233 189.992 169.409 1
Cu 242.52 189.389 169.409 1
Cu 241.848 188.744 169.409 1
Cu 241.579 188.061 169.409 1
Cu 241.579 187.34 169.409 1
Cu 241.579 186.586 169.409 1
Cu 241.579 185.802 169.409 1
Cu 241.579 184.99 169.409 1
Cu 241.579 184.153 169.409 1
Cu 241.579 183.295 169.409 1
Cu 241.579 182.42 169.409 1
Cu 241.579 181.53 169.409 1
Cu 241.579 180.63 169.409 1
Cu 241.579 179.723 169.409 1
Cu 241.579 178.811 169.409 1
Cu 241.579 177.9 169.409 1
Cu 241.579 176.993 169.409 1
Cu 241.579 176.092 169.409 1
Cu 241.579 175.203 169.409 1
Cu 241.579 174.328 169.409 1
Cu 241.579 173.47 169.409 1
Cu 241.579 172.633 169.409 1
Cu 241.579 171.821 169.409 1
Cu 241.579 171.036 169.409 1
Cu 241.579 170.283 169.409 1
Cu 241.579 169.562 169.409 1
Cu 241.848 168.878 169.409 1
Cu 242.52 168.234 169.409 1
Cu 243.233 167.631 169.409 1
Cu 243.984 167.072 169.409 1
Cu 244.77 166.56 169.409 1
Cu 245.588 166.096 169.409 1
Cu 246.435 165.682 169.409 1
Cu 247.308 165.32 169.409 1
Cu 248.202 165.011 169.409 1
Cu 249.115 164.757 169.409 1
Cu 250.042 164.558 169.409 1
Cu 250.981 164.416 169.409 1
Cu 251.927 164.33 169.409 1
Cu 252.878 164.301 169.409 1
Cu 253.828 164.33 169.409 1
Cu 254.774 164.416 169.409 1
Cu 255.713 164.558 169.409 1
Cu 256.64 164.757 169.409 1
Cu 257.553 165.011 169.409 1
Cu 258.447 165.32 169.409 1
Cu 259.32 165.682 169.409 1
Cu 260.167 166.096 169.409 1
Cu 260.985 166.56 169.409 1
Cu 261.771 167.072 169.409 1
Cu 262.522 167.631 169.409 1
Cu 263.235 168.234 169.409 1
Cu 263.907 168.878 169.409 1
Cu 264.176 169.562 169.409 1
Cu 264.176 170.283 169.409 1
Cu 264.176 171.036 169.409 1
Cu 264.176 171.821 169.409 1
Cu 264.176 172.633 169.409 1
Cu 264.176 173.47 169.409 1
Cu 264.176 174.328 169.409 1
Cu 264.176 175.203 169.409 1
Cu 264.176 176.092 169.409 1
Cu 264.176 176.993 169.409 1
Cu 264.176 177.9 169.409 1
Cu 264.176 178.811 169.409 1
Cu 264.163 178.811 174.043 1
Cu 264.163 179.721 174.043 1
Cu 264.163 180.628 174.043 1
Cu 264.163 181.527 174.043 1
Cu 264.163 182.416 174.043 1
Cu 264.163 183.29 174.043 1
Cu 264.163 184.147 174.043 1
Cu 264.163 184.983 174.043 1
Cu 264.163 185.794 174.043 1
Cu 264.163 186.578 174.043 1
Cu 264.163 187.331 174.043 1
Cu 264.163 188.05 174.043 1
Cu 263.895 188.733 174.043 1
Cu 263.223 189.377 174.043 1
Cu 262.511 189.979 174.043 1
Cu 261.761 190.537 174.043 1
Cu 260.976 191.049 174.043 1
Cu 260.158 191.512 174.043 1
Cu 259.312 191.926 174.043 1
Cu 258.441 192.287 174.043 1
Cu 257.548 192.596 174.043 1
Cu 256.636 192.85 174.043 1
Cu 255.709 193.048 174.043 1
Cu 254.772 193.191 174.043 1
Cu 253.826 193.276 174.043 1
Cu 252.878 193.305 174.043 1
Cu 251.929 193.276 174.043 1
Cu 250.983 193.191 174.043 1
Cu 250.046 193.048 174.043 1
Cu 249.119 192.85 174.043 1
Cu 248.207 192.596 174.043 1
Cu 247.314 192.287 174.043 1
Cu 246.443 191.926 174.043 1
Cu 245.597 191.512 174.043 1
Cu 244.779 191.049 174.043 1
Cu 243.994 190.537 174.043 1
Cu 243.244 189.979 174.043 1
Cu 242.532 189.377 174.043 1
Cu 241.86 188.733 174.043 1
Cu 241.592 188.05 174.043 1
Cu 241.592 187.331 174.043 1
Cu 241.592 186.578 174.043 1
Cu 241.592 185.794 174.043 1
Cu 241.592 184.983 174.043 1
Cu 241.592 184.147 174.043 1
Cu 241.592 183.29 174.043 1
Cu 241.592 182.416 174.043 1
Cu 241.592 181.527 174.043 1
Cu 241.592 180.628 174.043 1
Cu 241.592 179.721 174.043 1
Cu 241.592 178.811 174.043 1
Cu 241.592 177.901 174.043 1
Cu 241.592 176.995 174.043 1
Cu 241.592 176.096 174.043 1
Cu 241.592 175.207 174.043 1
Cu 241.592 174.333 174.043 1
Cu 241.592 173.476 174.043 1
Cu 241.592 172.64 174.043 1
Cu 241.592 171.829 174.043 1
Cu 241.592 171.045 174.043 1
Cu 241.592 170.292 174.043 1
Cu 241.592 169.573 174.043 1
Cu 241.86 168.89 174.043 1
Cu 242.532 168.246 174.043 1
Cu 243.244 167.644 174.043 1
Cu 243.994 167.086 174.043 1
Cu 244.779 166.574 174.043 1
Cu 245.597 166.11 174.043 1
Cu 246.443 165.697 174.043 1
Cu 247.314 165.336 174.043 1
Cu 248.207 165.027 174.043 1
Cu 249.119 164.773 174.043 1
Cu 250.046 164.574 174.043 1
Cu 250.983 164.432 174.043 1
Cu 251.929 164.346 174.043 1
Cu 252.878 164.318 174.043 1
Cu 253.826 164.346 174.043 1
Cu 254.772 164.432 174.043 1
Cu 255.709 164.574 174.043 1
Cu 256.636 164.773 174.043 1
Cu 257.548 165.027 174.043 1
Cu 258.441 165.336 174.043 1
Cu 259.312 165.697 174.043 1
Cu 260.158 166.11 174.043 1
Cu 260.976 166.574 174.043 1
Cu 261.761 167.086 174.043 1
Cu 262.511 167.644 174.043 1
Cu 263.223 168.246 174.043 1
Cu 263.895 168.89 174.043 1
Cu 264.163 169.573 174.043 1
Cu 264.163 170.292 174.043 1
Cu 264.163 171.045 174.043 1
Cu 264.163 171.829 174.043 1
Cu 264.163 172.64 174.043 1
Cu 264.163 173.476 174.043 1
Cu 264.163 174.333 174.043 1
Cu 264.163 175.207 174.043 1
Cu 264.163 176.096 174.043 1
Cu 264.163 176.995 174.043 1
Cu 264.163 177.901 174.043 1
Cu 264.163 178.811 174.043 1
Cu 264.15 178.811 178.709 1
Cu 264.15 179.72 178.709 1
Cu 264.15 180.626 178.709 1
Cu 264.15 181.524 178.709 1
Cu 264.15 182.412 178.709 1
Cu 264.15 183.285 178.709 1
Cu 264.15 184.141 178.709 1
Cu 264.15 184.975 178.709 1
Cu 264.15 185.786 178.709 1
Cu 264.15 186.568 178.709 1
Cu 264.15 187.321 178.709 1
Cu 264.15 188.039 178.709 1
Cu 263.882 188.721 178.709 1
Cu 263.211 189.364 178.709 1
Cu 262.5 189.966 178.709 1
Cu 261.75 190.523 178.709 1
Cu 260.966 191.034 178.709 1
Cu 260.15 191.497 178.709 1
Cu 259.305 191.91 178.709 1
Cu 258.435 192.271 178.709 1
Cu 257.542 192.579 178.709 1
Cu 256.632 192.833 178.709 1
Cu 255.706 193.032 178.709 1
Cu 254.769 193.174 178.709 1
Cu 253.825 193.259 178.709 1
Cu 252.878 193.288 178.709 1
Cu 251.93 193.259 178.709 1
Cu 250.986 193.174 178.709 1
Cu 250.049 193.032 178.709 1
Cu 249.123 192.833 178.709 1
Cu 248.213 192.579 178.709 1
Cu 247.32 192.271 178.709 1
Cu 246.45 191.91 178.709 1
Cu 245.605 191.497 178.709 1
Cu 244.789 191.034 178.709 1
Cu 244.005 190.523 178.709 1
Cu 243.255 189.966 178.709 1
Cu 242.544 189.364 178.709 1
Cu 241.873 188.721 178.709 1
Cu 241.605 188.039 178.709 1
Cu 241.605 187.321 178.709 1
Cu 241.605 186.568 178.709 1
Cu 241.605 185.786 178.709 1
Cu 241.605 184.975 178.709 1
Cu 241.605 184.141 178.709 1
Cu 241.605 183.285 178.709 1
Cu 241.605 182.412 178.709 1
Cu 241.605 181.524 178.709 1
Cu 241.605 180.626 178.709 1
Cu 241.605 179.72 178.709 1
Cu 241.605 178.811 178.709 1
Cu 241.605 177.902 178.709 1
Cu 241.605 176.997 178.709 1
Cu 241.605 176.099 178.709 1
Cu 241.605 175.211 178.709 1
Cu 241.605 174.338 178.709 1
Cu 241.605 173.482 178.709 1
Cu 241.605 172.648 178.709 1
Cu 241.605 171.837 178.709 1
Cu 241.605 171.054 178.709 1
Cu 241.605 170.302 178.709 1
Cu 241.605 169.584 178.709 1
Cu 241.873 168.902 178.709 1
Cu 242.544 168.258 178.709 1
Cu 243.255 167.657 178.709 1
Cu 244.005 167.1 178.709 1
Cu 244.789 166.588 178.709 1
Cu 245.605 166.125 178.709 1
Cu 246.45 165.713 178.709 1
Cu 247.32 165.351 178.709 1
Cu 248.213 165.043 178.709 1
Cu 249.123 164.79 178.709 1
Cu 250.049 164.591 178.709 1
Cu 250.986 164.449 178.709 1
Cu 251.93 164.363 178.709 1
Cu 252.878 164.335 178.709 1
Cu 253.825 164.363 178.709 1
Cu 254.769 164.449 178.709 1
Cu 255.706 164.591 178.709 1
Cu 256.632 164.79 178.709 1
Cu 257.542 165.043 178.709 1
Cu 258.435 165.351 178.709 1
Cu 259.305 165.713 178.709 1
Cu 260.15 166.125 178.709 1
Cu 260.966 166.588 178.709 1
Cu 261.75 167.1 178.709 1
Cu 262.5 167.657 178.709 1
Cu 263.211 168.258 178.709 1
Cu 263.882 168.902 178.709 1
Cu 264.15 169.584 178.709 1
Cu 264.15 170.302 178.709 1
Cu 264.15 171.054 178.709 1
Cu 264.15 171.837 178.709 1
Cu 264.15 172.648 178.709 1
Cu 264.15 173.482 178.709 1
Cu 264.15 174.338 178.709 1
Cu 264.15 175.211 178.709 1
Cu 264.15 176.099 178.709 1
Cu 264.15 176.997 178.709 1
Cu 264.15 177.902 178.709 1
Cu 264.15 178.811 178.709 1
Cu 264.136 178.811 183.408 1
Cu 264.136 179.719 183.408 1
Cu 264.136 180.624 183.408 1
Cu 264.136 181.521 183.408 1
Cu 264.136 182.407 183.408 1
Cu 264.136 183.279 183.408 1
Cu 264.136 184.134 183.408 1
Cu 264.136 184.968 183.408 1
Cu 264.136 185.777 183.408 1
Cu 264.136 186.559 183.408 1
Cu 264.136 187.31 183.408 1
Cu 264.136 188.028 183.408 1
Cu 263.868 188.709 183.408 1
Cu 263.198 189.351 183.408 1
Cu 262.488 189.952 183.408 1
Cu 261.74 190.509 183.408 1
Cu 260.956 191.019 183.408 1
Cu 260.141 191.482 183.408 1
Cu 259.297 191.894 183.408 1
Cu 258.428 192.255 183.408 1
Cu 257.537 192.562 183.408 1
Cu 256.627 192.816 183.408 1
Cu 255.703 193.014 183.408 1
Cu 254.767 193.156 183.408 1
Cu 253.824 193.242 183.408 1
Cu 252.878 193.27 183.408 1
Cu 251.931 193.242 183.408 1
Cu 250.988 193.156 183.408 1
Cu 250.052 193.014 183.408 1
Cu 249.128 192.816 183.408 1
Cu 248.218 192.562 183.408 1
Cu 247.327 192.255 183.408 1
Cu 246.458 191.894 183.408 1
Cu 245.614 191.482 183.408 1
Cu 244.799 191.019 183.408 1
Cu 244.016 190.509 183.408 1
Cu 243.267 189.952 183.408 1
Cu 242.557 189.351 183.408 1
Cu 241.887 188.709 183.408 1
Cu 241.619 188.028 183.408 1
Cu 241.619 187.31 183.408 1
Cu 241.619 186.559 183.408 1
Cu 241.619 185.777 183.408 1
Cu 241.619 184.968 183.408 1
Cu 241.619 184.134 183.408 1
Cu 241.619 183.279 183.408 1
Cu 241.619 182.407 183.408 1
Cu 241.619 181.521 183.408 1
Cu 241.619 180.624 183.408 1
Cu 241.619 179.719 183.408 1
Cu 241.619 178.811 183.408 1
Cu 241.619 177.904 183.408 1
Cu 241.619 176.999 183.408 1
Cu 241.619 176.102 183.408 1
Cu 241.619 175.216 183.408 1
Cu 241.619 174.343 183.408 1
Cu 241.619 173.489 183.408 1
Cu 241.619 172.655 183.408 1
Cu 241.619 171.846 183.408 1
Cu 241.619 171.064 183.408 1
Cu 241.619 170.313 183.408 1
Cu 241.619 169.595 183.408 1
Cu 241.887 168.914 183.408 1
Cu 242.557 168.271 183.408 1
Cu 243.267 167.671 183.408 1
Cu 244.016 167.114 183.408 1
Cu 244.799 166.603 183.408 1
Cu 245.614 166.141 183.408 1
Cu 246.458 165.729 183.408 1
Cu 247.327 165.368 183.408 1
Cu 248.218 165.06 183.408 1
Cu 249.128 164.807 183.408 1
Cu 250.052 164.609 183.408 1
Cu 250.988 164.467 183.408 1
Cu 251.931 164.381 183.408 1
Cu 252.878 164.353 183.408 1
Cu 253.824 164.381 183.408 1
Cu 254.767 164.467 183.408 1
Cu 255.703 164.609 183.408 1
Cu 256.627 164.807 183.408 1
Cu 257.537 165.06 183.408 1
Cu 258.428 165.368 183.408 1
Cu 259.297 165.729 183.408 1
Cu 260.141 166.141 183.408 1
Cu 260.956 166.603 183.408 1
Cu 261.74 167.114 183.408 1
Cu 262.488 167.671 183.408 1
Cu 263.198 168.271 183.408 1
Cu 263.868 168.914 183.408 1
Cu 264.136 169.595 183.408 1
Cu 264.136 170.313 183.408 1
Cu 264.136 171.064 183.408 1
Cu 264.136 171.846 183.408 1
Cu 264.136 172.655 183.408 1
Cu 264.136 173.489 183.408 1
Cu 264.136 174.343 183.408 1
Cu 264.136 175.216 183.408 1
Cu 264.136 176.102 183.408 1
Cu 264.136 176.999 183.408 1
Cu 264.136 177.904 183.408 1
Cu 264.136 178.811 183.408 1
Cu 264.121 178.811 188.137 1
Cu 264.121 179.718 188.137 1
Cu 264.121 180.621 188.137 1
Cu 264.121 181.517 188.137 1
Cu 264.121 182.403 188.137 1
Cu 264.121 183.274 188.137 1
Cu 264.121 184.127 188.137 1
Cu 264.121 184.96 188.137 1
Cu 264.121 185.768 188.137 1
Cu 264.121 186.549 188.137 1
Cu 264.121 187.299 188.137 1
Cu 264.121 188.016 188.137 1
Cu 263.854 188.696 188.137 1
Cu 263.185 189.338 188.137 1
Cu 262.476 189.938 188.137 1
Cu 261.728 190.494 188.137 1
Cu 260.946 191.004 188.137 1
Cu 260.132 191.466 188.137 1
Cu 259.289 191.877 188.137 1
Cu 258.421 192.238 188.137 1
Cu 257.531 192.545 188.137 1
Cu 256.622 192.798 188.137 1
Cu 255.699 192.996 188.137 1
Cu 254.765 193.138 188.137 1
Cu 253.823 193.223 188.137 1
Cu 252.878 193.252 188.137 1
Cu 251.932 193.223 188.137 1
Cu 250.99 193.138 188.137 1
Cu 250.056 192.996 188.137 1
Cu 249.133 192.798 188.137 1
Cu 248.224 192.545 188.137 1
Cu 247.334 192.238 188.137 1
Cu 246.466 191.877 188.137 1
Cu 245.623 191.466 188.137 1
Cu 244.809 191.004 188.137 1
Cu 244.027 190.494 188.137 1
Cu 243.279 189.938 188.137 1
Cu 242.57 189.338 188.137 1
Cu 241.901 188.696 188.137 1
Cu 241.634 188.016 188.137 1
Cu 241.634 187.299 188.137 1
Cu 241.634 186.549 188.137 1
Cu 241.634 185.768 188.137 1
Cu 241.634 184.96 188.137 1
Cu 241.634 184.127 188.137 1
Cu 241.634 183.274 188.137 1
Cu 241.634 182.403 188.137 1
Cu 241.634 181.517 188.137 1
Cu 241.634 180.621 188.137 1
Cu 241.634 179.718 188.137 1
Cu 241.634 178.811 188.137 1
Cu 241.634 177.905 188.137 1
Cu 241.634 177.002 188.137 1
Cu 241.634 176.106 188.137 1
Cu 241.634 175.22 188.137 1
Cu 241.634 174.349 188.137 1
Cu 241.634 173.496 188.137 1
Cu 241.634 172.663 188.137 1
Cu 241.634 171.855 188.137 1
Cu 241.634 171.074 188.137 1
Cu 241.634 170.324 188.137 1
Cu 241.634 169.607 188.137 1
Cu 241.901 168.926 188.137 1
Cu 242.57 168.285 188.137 1
Cu 243.279 167.685 188.137 1
Cu 244.027 167.129 188.137 1
Cu 244.809 166.619 188.137 1
Cu 245.623 166.157 188.137 1
Cu 246.466 165.745 188.137 1
Cu 247.334 165.385 188.137 1
Cu 248.224 165.078 188.137 1
Cu 249.133 164.825 188.137 1
Cu 250.056 164.627 188.137 1
Cu 250.99 164.485 188.137 1
Cu 251.932 164.4 188.137 1
Cu 252.878 164.371 188.137 1
Cu 253.823 164.4 188.137 1
Cu 254.765 164.485 188.137 1
Cu 255.699 164.627 188.137 1
Cu 256.622 164.825 188.137 1
Cu 257.531 165.078 188.137 1
Cu 258.421 165.385 188.137 1
Cu 259.289 165.745 188.137 1
Cu 260.132 166.157 188.137 1
Cu 260.946 166.619 188.137 1
Cu 261.728 167.129 188.137 1
Cu 262.476 167.685 188.137 1
Cu 263.185 168.285 188.137 1
Cu 263.854 168.926 188.137 1
Cu 264.121 169.607 188.137 1
Cu 264.121 170.324 188.137 1
Cu 264.121 171.074 188.137 1
Cu 264.121 171.855 188.137 1
Cu 264.121 172.663 188.137 1
Cu 264.121 173.496 188.137 1
Cu 264.121 174.349 188.137 1
Cu 264.121 175.22 188.137 1
Cu 264.121 176.106 188.137 1
Cu 264.121 177.002 188.137 1
Cu 264.121 177.905 188.137 1
Cu 264.121 178.811 188.137 1
Cu 264.106 178.811 192.898 1
Cu 264.106 179.717 192.898 1
Cu 264.106 180.619 192.898 1
Cu 264.106 181.514 192.898 1
Cu 264.106 182.398 192.898 1
Cu 264.106 183.268 192.898 1
Cu 264.106 184.12 192.898 1
Cu 264.106 184.952 192.898 1
Cu 264.106 185.759 192.898 1
Cu 264.106 186.539 192.898 1
Cu 264.106 187.288 192.898 1
Cu 264.106 188.004 192.898 1
Cu 263.84 188.683 192.898 1
Cu 263.172 189.324 192.898 1
Cu 262.463 189.923 192.898 1
Cu 261.716 190.478 192.898 1
Cu 260.935 190.988 192.898 1
Cu 260.122 191.449 192.898 1
Cu 259.28 191.86 192.898 1
Cu 258.413 192.22 192.898 1
Cu 257.524 192.527 192.898 1
Cu 256.617 192.779 192.898 1
Cu 255.695 192.977 192.898 1
Cu 254.762 193.119 192.898 1
Cu 253.822 193.204 192.898 1
Cu 252.878 193.233 192.898 1
Cu 251.933 193.204 192.898 1
Cu 250.993 193.119 192.898 1
Cu 250.06 192.977 192.898 1
Cu 249.138 192.779 192.898 1
Cu 248.231 192.527 192.898 1
Cu 247.342 192.22 192.898 1
Cu 246.475 191.86 192.898 1
Cu 245.633 191.449 192.898 1
Cu 244.82 190.988 192.898 1
Cu 244.039 190.478 192.898 1
Cu 243.292 189.923 192.898 1
Cu 242.583 189.324 192.898 1
Cu 241.915 188.683 192.898 1
Cu 241.649 188.004 192.898 1
Cu 241.649 187.288 192.898 1
Cu 241.649 186.539 192.898 1
Cu 241.649 185.759 192.898 1
Cu 241.649 184.952 192.898 1
Cu 241.649 184.12 192.898 1
Cu 241.649 183.268 192.898 1
Cu 241.649 182.398 192.898 1
Cu 241.649 181.514 192.898 1
Cu 241.649 180.619 192.898 1
Cu 241.649 179.717 192.898 1
Cu 241.649 178.811 192.898 1
Cu 241.649 177.906 192.898 1
Cu 241.649 177.004 192.898 1
Cu 241.649 176.109 192.898 1
Cu 241.649 175.225 192.898 1
Cu 241.649 174.355 192.898 1
Cu 241.649 173.503 192.898 1
Cu 241.649 172.671 192.898 1
Cu 241.649 171.864 192.898 1
Cu 241.649 171.084 192.898 1
Cu 241.649 170.335 192.898 1
Cu 241.649 169.619 192.898 1
Cu 241.915 168.939 192.898 1
Cu 242.583 168.299 192.898 1
Cu 243.292 167.7 192.898 1
Cu 244.039 167.144 192.898 1
Cu 244.82 166.635 192.898 1
Cu 245.633 166.174 192.898 1
Cu 246.475 165.763 192.898 1
Cu 247.342 165.403 192.898 1
Cu 248.231 165.096 192.898 1
Cu 249.138 164.843 192.898 1
Cu 250.06 164.646 192.898 1
Cu 250.993 164.504 192.898 1
Cu 251.933 164.419 192.898 1
Cu 252.878 164.39 192.898 1
Cu 253.822 164.419 192.898 1
Cu 254.762 164.504 192.898 1
Cu 255.695 164.646 192.898 1
Cu 256.617 164.843 192.898 1
Cu 257.524 165.096 192.898 1
Cu 258.413 165.403 192.898 1
Cu 259.28 165.763 192.898 1
Cu 260.122 166.174 192.898 1
Cu 260.935 166.635 192.898 1
Cu 261.716 167.144 192.898 1
Cu 262.463 167.7 192.898 1
Cu 263.172 168.299 192.898 1
Cu 263.84 168.939 192.898 1
Cu 264.106 169.619 192.898 1
Cu 264.106 170.335 192.898 1
Cu 264.106 171.084 192.898 1
Cu 264.106 171.864 192.898 1
Cu 264.106 172.671 192.898 1
Cu 264.106 173.503 192.898 1
Cu 264.106 174.355 192.898 1
Cu 264.106 175.225 192.898 1
Cu 264.106 176.109 192.898 1
Cu 264.106 177.004 192.898 1
Cu 264.106 177.906 192.898 1
Cu 264.106 178.811 192.898 1
Cu 264.091 178.811 197.689 1
Cu 264.091 179.716 197.689 1
Cu 264.091 180.616 197.689 1
Cu 264.091 181.51 197.689 1
Cu 264.091 182.393 197.689 1
Cu 264.091 183.262 197.689 1
Cu 264.091 184.113 197.689 1
Cu 264.091 184.943 197.689 1
Cu 264.091 185.749 197.689 1
Cu 264.091 186.528 197.689 1
Cu 264.091 187.276 197.689 1
Cu 264.091 187.991 197.689 1
Cu 263.824 188.67 197.689 1
Cu 263.157 189.309 197.689 1
Cu 262.45 189.908 197.689 1
Cu 261.704 190.462 197.689 1
Cu 260.924 190.971 197.689 1
Cu 260.112 191.431 197.689 1
Cu 259.271 191.842 197.689 1
Cu 258.406 192.201 197.689 1
Cu 257.518 192.508 197.689 1
Cu 256.612 192.76 197.689 1
Cu 255.691 192.958 197.689 1
Cu 254.76 193.099 197.689 1
Cu 253.82 193.184 197.689 1
Cu 252.878 193.213 197.689 1
Cu 251.935 193.184 197.689 1
Cu 250.995 193.099 197.689 1
Cu 250.064 192.958 197.689 1
Cu 249.143 192.76 197.689 1
Cu 248.237 192.508 197.689 1
Cu 247.349 192.201 197.689 1
Cu 246.484 191.842 197.689 1
Cu 245.643 191.431 197.689 1
Cu 244.831 190.971 197.689 1
Cu 244.051 190.462 197.689 1
Cu 243.305 189.908 197.689 1
Cu 242.598 189.309 197.689 1
Cu 241.931 188.67 197.689 1
Cu 241.664 187.991 197.689 1
Cu 241.664 187.276 197.689 1
Cu 241.664 186.528 197.689 1
Cu 241.664 185.749 197.689 1
Cu 241.664 184.943 197.689 1
Cu 241.664 184.113 197.689 1
Cu 241.664 183.262 197.689 1
Cu 241.664 182.393 197.689 1
Cu 241.664 181.51 197.689 1
Cu 241.664 180.616 197.689 1
Cu 241.664 179.716 197.689 1
Cu 241.664 178.811 197.689 1
Cu 241.664 177.907 197.689 1
Cu 241.664 177.006 197.689 1
Cu 241.664 176.113 197.689 1
Cu 241.664 175.23 197.689 1
Cu 241.664 174.361 197.689 1
Cu 241.664 173.51 197.689 1
Cu 241.664 172.68 197.689 1
Cu 241.664 171.874 197.689 1
Cu 241.664 171.095 197.689 1
Cu 241.664 170.347 197.689 1
Cu 241.664 169.632 197.689 1
Cu 241.931 168.953 197.689 1
Cu 242.598 168.313 197.689 1
Cu 243.305 167.715 197.689 1
Cu 244.051 167.161 197.689 1
Cu 244.831 166.652 197.689 1
Cu 245.643 166.191 197.689 1
Cu 246.484 165.781 197.689 1
Cu 247.349 165.421 197.689 1
Cu 248.237 165.115 197.689 1
Cu 249.143 164.863 197.689 1
Cu 250.064 164.665 197.689 1
Cu 250.995 164.524 197.689 1
Cu 251.935 164.439 197.689 1
Cu 252.878 164.41 197.689 1
Cu 253.82 164.439 197.689 1
Cu 254.76 164.524 197.689 1
Cu 255.691 164.665 197.689 1
Cu 256.612 164.863 197.689 1
Cu 257.518 165.115 197.689 1
Cu 258.406 165.421 197.689 1
Cu 259.271 165.781 197.689 1
Cu 260.112 166.191 197.689 1
Cu 260.924 166.652 197.689 1
Cu 261.704 167.161 197.689 1
Cu 262.45 167.715 197.689 1
Cu 263.157 168.313 197.689 1
Cu 263.824 168.953 197.689 1
Cu 264.091 169.632 197.689 1
Cu 264.091 170.347 197.689 1
Cu 264.091 171.095 197.689 1
Cu 264.091 171.874 197.689 1
Cu 264.091 172.68 197.689 1
Cu 264.091 173.51 197.689 1
Cu 264.091 174.361 197.689 1
Cu 264.091 175.23 197.689 1
Cu 264.091 176.113 197.689 1
Cu 264.091 177.006 197.689 1
Cu 264.091 177.907 197.689 1
Cu 264.091 178.811 197.689 1
Cu 264.075 178.811 202.51 1
Cu 264.075 179.714 202.51 1
Cu 264.075 180.614 202.51 1
Cu 264.075 181.506 202.51 1
Cu 264.075 182.388 202.51 1
Cu 264.075 183.255 202.51 1
Cu 264.075 184.105 202.51 1
Cu 264.075 184.934 202.51 1
Cu 264.075 185.739 202.51 1
Cu 264.075 186.517 202.51 1
Cu 264.075 187.264 202.51 1
Cu 264.075 187.978 202.51 1
Cu 263.809 188.656 202.51 1
Cu 263.143 189.295 202.51 1
Cu 262.436 189.892 202.51 1
Cu 261.692 190.446 202.51 1
Cu 260.913 190.953 202.51 1
Cu 260.102 191.413 202.51 1
Cu 259.262 191.824 202.51 1
Cu 258.398 192.182 202.51 1
Cu 257.511 192.488 202.51 1
Cu 256.607 192.74 202.51 1
Cu 255.687 192.937 202.51 1
Cu 254.757 193.079 202.51 1
Cu 253.819 193.164 202.51 1
Cu 252.878 193.192 202.51 1
Cu 251.936 193.164 202.51 1
Cu 250.998 193.079 202.51 1
Cu 250.068 192.937 202.51 1
Cu 249.148 192.74 202.51 1
Cu 248.244 192.488 202.51 1
Cu 247.357 192.182 202.51 1
Cu 246.493 191.824 202.51 1
Cu 245.653 191.413 202.51 1
Cu 244.842 190.953 202.51 1
Cu 244.063 190.446 202.51 1
Cu 243.319 189.892 202.51 1
Cu 242.612 189.295 202.51 1
Cu 241.946 188.656 202.51 1
Cu 241.68 187.978 202.51 1
Cu 241.68 187.264 202.51 1
Cu 241.68 186.517 202.51 1
Cu 241.68 185.739 202.51 1
Cu 241.68 184.934 202.51 1
Cu 241.68 184.105 202.51 1
Cu 241.68 183.255 202.51 1
Cu 241.68 182.388 202.51 1
Cu 241.68 181.506 202.51 1
Cu 241.68 180.614 202.51 1
Cu 241.68 179.714 202.51 1
Cu 241.68 178.811 202.51 1
Cu 241.68 177.908 202.51 1
Cu 241.68 177.009 202.51 1
Cu 241.68 176.117 202.51 1
Cu 241.68 175.235 202.51 1
Cu 241.68 174.367 202.51 1
Cu 241.68 173.517 202.51 1
Cu 241.68 172.688 202.51 1
Cu 241.68 171.883 202.51 1
Cu 241.68 171.106 202.51 1
Cu 241.68 170.359 202.51 1
Cu 241.68 169.645 202.51 1
Cu 241.946 168.967 202.51 1
Cu 242.612 168.328 202.51 1
Cu 243.319 167.731 202.51 1
Cu 244.063 167.177 202.51 1
Cu 244.842 166.669 202.51 1
Cu 245.653 166.209 202.51 1
Cu 246.493 165.799 202.51 1
Cu 247.357 165.441 202.51 1
Cu 248.244 165.134 202.51 1
Cu 249.148 164.882 202.51 1
Cu 250.068 164.685 202.51 1
Cu 250.998 164.544 202.51 1
Cu 251.936 164.459 202.51 1
Cu 252.878 164.431 202.51 1
Cu 253.819 164.459 202.51 1
Cu 254.757 164.544 202.51 1
Cu 255.687 164.685 202.51 1
Cu 256.607 164.882 202.51 1
Cu 257.511 165.134 202.51 1
Cu 258.398 165.441 202.51 1
Cu 259.262 165.799 202.51 1
Cu 260.102 166.209 202.51 1
Cu 260.913 166.669 202.51 1
Cu 261.692 167.177 202.51 1
Cu 262.436 167.731 202.51 1
Cu 263.143 168.328 202.51 1
Cu 263.809 168.967 202.51 1
Cu 264.075 169.645 202.51 1
Cu 264.075 170.359 202.51 1
Cu 264.075 171.106 202.51 1
Cu 264.075 171.883 202.51 1
Cu 264.075 172.688 202.51 1
Cu 264.075 173.517 202.51 1
Cu 264.075 174.367 202.51 1
Cu 264.075 175.235 202.51 1
Cu 264.075 176.117 202.51 1
Cu 264.075 177.009 202.51 1
Cu 264.075 177.908 202.51 1
Cu 264.075 178.811 202.51 1
Cu 264.058 178.811 207.361 1
Cu 264.058 179.713 207.361 1
Cu 264.058 180.611 207.361 1
Cu 264.058 181.502 207.361 1
Cu 264.058 182.382 207.361 1
Cu 264.058 183.249 207.361 1
Cu 264.058 184.097 207.361 1
Cu 264.058 184.925 207.361 1
Cu 264.058 185.729 207.361 1
Cu 264.058 186.506 207.361 1
Cu 264.058 187.252 207.361 1
Cu 264.058 187.964 207.361 1
Cu 263.793 188.641 207.361 1
Cu 263.128 189.279 207.361 1
Cu 262.422 189.876 207.361 1
Cu 261.679 190.428 207.361 1
Cu 260.901 190.936 207.361 1
Cu 260.091 191.395 207.361 1
Cu 259.253 191.804 207.361 1
Cu 258.39 192.163 207.361 1
Cu 257.505 192.468 207.361 1
Cu 256.601 192.72 207.361 1
Cu 255.683 192.917 207.361 1
Cu 254.754 193.058 207.361 1
Cu 253.818 193.143 207.361 1
Cu 252.878 193.171 207.361 1
Cu 251.937 193.143 207.361 1
Cu 251.001 193.058 207.361 1
Cu 250.072 192.917 207.361 1
Cu 249.154 192.72 207.361 1
Cu 248.25 192.468 207.361 1
Cu 247.365 192.163 207.361 1
Cu 246.502 191.804 207.361 1
Cu 245.664 191.395 207.361 1
Cu 244.854 190.936 207.361 1
Cu 244.076 190.428 207.361 1
Cu 243.333 189.876 207.361 1
Cu 242.627 189.279 207.361 1
Cu 241.962 188.641 207.361 1
Cu 241.697 187.964 207.361 1
Cu 241.697 187.252 207.361 1
Cu 241.697 186.506 207.361 1
Cu 241.697 185.729 207.361 1
Cu 241.697 184.925 207.361 1
Cu 241.697 184.097 207.361 1
Cu 241.697 183.249 207.361 1
Cu 241.697 182.382 207.361 1
Cu 241.697 181.502 207.361 1
Cu 241.697 180.611 207.361 1
Cu 241.697 179.713 207.361 1
Cu 241.697 178.811 207.361 1
Cu 241.697 177.91 207.361 1
Cu 241.697 177.012 207.361 1
Cu 241.697 176.121 207.361 1
Cu 241.697 175.24 207.361 1
Cu 241.697 174.374 207.361 1
Cu 241.697 173.525 207.361 1
Cu 241.697 172.697 207.361 1
Cu 241.697 171.894 207.361 1
Cu 241.697 171.117 207.361 1
Cu 241.697 170.371 207.361 1
Cu 241.697 169.658 207.361 1
Cu 241.962 168.982 207.361 1
Cu 242.627 168.344 207.361 1
Cu 243.333 167.747 207.361 1
Cu 244.076 167.194 207.361 1
Cu 244.854 166.687 207.361 1
Cu 245.664 166.228 207.361 1
Cu 246.502 165.819 207.361 1
Cu 247.365 165.46 207.361 1
Cu 248.25 165.155 207.361 1
Cu 249.154 164.903 207.361 1
Cu 250.072 164.706 207.361 1
Cu 251.001 164.565 207.361 1
Cu 251.937 164.48 207.361 1
Cu 252.878 164.452 207.361 1
Cu 253.818 164.48 207.361 1
Cu 254.754 164.565 207.361 1
Cu 255.683 164.706 207.361 1
Cu 256.601 164.903 207.361 1
Cu 257.505 165.155 207.361 1
Cu 258.39 165.46 207.361 1
Cu 259.253 165.819 207.361 1
Cu 260.091 166.228 207.361 1
Cu 260.901 166.687 207.361 1
Cu 261.679 167.194 207.361 1
Cu 262.422 167.747 207.361 1
Cu 263.128 168.344 207.361 1
Cu 263.793 168.982 207.361 1
Cu 264.058 169.658 207.361 1
Cu 264.058 170.371 207.361 1
Cu 264.058 171.117 207.361 1
Cu 264.058 171.894 207.361 1
Cu 264.058 172.697 207.361 1
Cu 264.058 173.525 207.361 1
Cu 264.058 174.374 207.361 1
Cu 264.058 175.24 207.361 1
Cu 264.058 176.121 207.361 1
Cu 264.058 177.012 207.361 1
Cu 264.058 177.91 207.361 1
Cu 264.058 178.811 207.361 1
Cu 264.041 178.811 212.241 1
Cu 264.041 179.712 212.241 1
Cu 264.041 180.608 212.241 1
Cu 264.041 181.498 212.241 1
Cu 264.041 182.377 212.241 1
Cu 264.041 183.242 212.241 1
Cu 264.041 184.089 212.241 1
Cu 264.041 184.916 212.241 1
Cu 264.041 185.719 212.241 1
Cu 264.041 186.494 212.241 1
Cu 264.041 187.239 212.241 1
Cu 264.041 187.95 212.241 1
Cu 263.776 188.626 212.241 1
Cu 263.112 189.263 212.241 1
Cu 262.407 189.859 212.241 1
Cu 261.665 190.411 212.241 1
Cu 260.888 190.917 212.241 1
Cu 260.08 191.375 212.241 1
Cu 259.243 191.784 212.241 1
Cu 258.381 192.142 212.241 1
Cu 257.497 192.447 212.241 1
Cu 256.596 192.698 212.241 1
Cu 255.679 192.895 212.241 1
Cu 254.751 193.036 212.241 1
Cu 253.816 193.121 212.241 1
Cu 252.878 193.149 212.241 1
Cu 251.939 193.121 212.241 1
Cu 251.004 193.036 212.241 1
Cu 250.076 192.895 212.241 1
Cu 249.159 192.698 212.241 1
Cu 248.258 192.447 212.241 1
Cu 247.374 192.142 212.241 1
Cu 246.512 191.784 212.241 1
Cu 245.675 191.375 212.241 1
Cu 244.867 190.917 212.241 1
Cu 244.09 190.411 212.241 1
Cu 243.348 189.859 212.241 1
Cu 242.643 189.263 212.241 1
Cu 241.979 188.626 212.241 1
Cu 241.714 187.95 212.241 1
Cu 241.714 187.239 212.241 1
Cu 241.714 186.494 212.241 1
Cu 241.714 185.719 212.241 1
Cu 241.714 184.916 212.241 1
Cu 241.714 184.089 212.241 1
Cu 241.714 183.242 212.241 1
Cu 241.714 182.377 212.241 1
Cu 241.714 181.498 212.241 1
Cu 241.714 180.608 212.241 1
Cu 241.714 179.712 212.241 1
Cu 241.714 178.811 212.241 1
Cu 241.714 177.911 212.241 1
Cu 241.714 177.014 212.241 1
Cu 241.714 176.125 212.241 1
Cu 241.714 175.246 212.241 1
Cu 241.714 174.381 212.241 1
Cu 241.714 173.533 212.241 1
Cu 241.714 172.707 212.241 1
Cu 241.714 171.904 212.241 1
Cu 241.714 171.129 212.241 1
Cu 241.714 170.384 212.241 1
Cu 241.714 169.672 212.241 1
Cu 241.979 168.997 212.241 1
Cu 242.643 168.36 212.241 1
Cu 243.348 167.764 212.241 1
Cu 244.09 167.212 212.241 1
Cu 244.867 166.706 212.241 1
Cu 245.675 166.247 212.241 1
Cu 246.512 165.838 212.241 1
Cu 247.374 165.481 212.241 1
Cu 248.258 165.176 212.241 1
Cu 249.159 164.924 212.241 1
Cu 250.076 164.728 212.241 1
Cu 251.004 164.587 212.241 1
Cu 251.939 164.502 212.241 1
Cu 252.878 164.474 212.241 1
Cu 253.816 164.502 212.241 1
Cu 254.751 164.587 212.241 1
Cu 255.679 164.728 212.241 1
Cu 256.596 164.924 212.241 1
Cu 257.497 165.176 212.241 1
Cu 258.381 165.481 212.241 1
Cu 259.243 165.838 212.241 1
Cu 260.08 166.247 212.241 1
Cu 260.888 166.706 212.241 1
Cu 261.665 167.212 212.241 1
Cu 262.407 167.764 212.241 1
Cu 263.112 168.36 212.241 1
Cu 263.776 168.997 212.241 1
Cu 264.041 169.672 212.241 1
Cu 264.041 170.384 212.241 1
Cu 264.041 171.129 212.241 1
Cu 264.041 171.904 212.241 1
Cu 264.041 172.707 212.241 1
Cu 264.041 173.533 212.241 1
Cu 264.041 174.381 212.241 1
Cu 264.041 175.246 212.241 1
Cu 264.041 176.125 212.241 1
Cu 264.041 177.014 212.241 1
Cu 264.041 177.911 212.241 1
Cu 264.041 178.811 212.241 1
Cu 264.024 178.811 217.15 1
Cu 264.024 179.71 217.15 1
Cu 264.024 180.606 217.15 1
Cu 264.024 181.494 217.15 1
Cu 264.024 182.371 217.15 1
Cu 264.024 183.235 217.15 1
Cu 264.024 184.081 217.15 1
Cu 264.024 184.906 217.15 1
Cu 264.024 185.708 217.15 1
Cu 264.024 186.482 217.15 1
Cu 264.024 187.225 217.15 1
Cu 264.024 187.936 217.15 1
Cu 263.759 188.611 217.15 1
Cu 263.096 189.246 217.15 1
Cu 262.392 189.841 217.15 1
Cu 261.651 190.392 217.15 1
Cu 260.876 190.898 217.15 1
Cu 260.069 191.356 217.15 1
Cu 259.233 191.764 217.15 1
Cu 258.372 192.121 217.15 1
Cu 257.49 192.426 217.15 1
Cu 256.59 192.677 217.15 1
Cu 255.675 192.873 217.15 1
Cu 254.748 193.013 217.15 1
Cu 253.815 193.098 217.15 1
Cu 252.878 193.126 217.15 1
Cu 251.94 193.098 217.15 1
Cu 251.007 193.013 217.15 1
Cu 250.08 192.873 217.15 1
Cu 249.165 192.677 217.15 1
Cu 248.265 192.426 217.15 1
Cu 247.383 192.121 217.15 1
Cu 246.522 191.764 217.15 1
Cu 245.686 191.356 217.15 1
Cu 244.879 190.898 217.15 1
Cu 244.104 190.392 217.15 1
Cu 243.363 189.841 217.15 1
Cu 242.659 189.246 217.15 1
Cu 241.996 188.611 217.15 1
Cu 241.731 187.936 217.15 1
Cu 241.731 187.225 217.15 1
Cu 241.731 186.482 217.15 1
Cu 241.731 185.708 217.15 1
Cu 241.731 184.906 217.15 1
Cu 241.731 184.081 217.15 1
Cu 241.731 183.235 217.15 1
Cu 241.731 182.371 217.15 1
Cu 241.731 181.494 217.15 1
Cu 241.731 180.606 217.15 1
Cu 241.731 179.71 217.15 1
Cu 241.731 178.811 217.15 1
Cu 241.731 177.913 217.15 1
Cu 241.731 177.017 217.15 1
Cu 241.731 176.129 217.15 1
Cu 241.731 175.251 217.15 1
Cu 241.731 174.388 217.15 1
Cu 241.731 173.542 217.15 1
Cu 241.731 172.716 217.15 1
Cu 241.731 171.915 217.15 1
Cu 241.731 171.141 217.15 1
Cu 241.731 170.397 217.15 1
Cu 241.731 169.687 217.15 1
Cu 241.996 169.012 217.15 1
Cu 242.659 168.376 217.15 1
Cu 243.363 167.782 217.15 1
Cu 244.104 167.23 217.15 1
Cu 244.879 166.725 217.15 1
Cu 245.686 166.267 217.15 1
Cu 246.522 165.859 217.15 1
Cu 247.383 165.502 217.15 1
Cu 248.265 165.197 217.15 1
Cu 249.165 164.946 217.15 1
Cu 250.08 164.75 217.15 1
Cu 251.007 164.609 217.15 1
Cu 251.94 164.525 217.15 1
Cu 252.878 164.497 217.15 1
Cu 253.815 164.525 217.15 1
Cu 254.748 164.609 217.15 1
Cu 255.675 164.75 217.15 1
Cu 256.59 164.946 217.15 1
Cu 257.49 165.197 217.15 1
Cu 258.372 165.502 217.15 1
Cu 259.233 165.859 217.15 1
Cu 260.069 166.267 217.15 1
Cu 260.876 166.725 217.15 1
Cu 261.651 167.23 217.15 1
Cu 262.392 167.782 217.15 1
Cu 263.096 168.376 217.15 1
Cu 263.759 169.012 217.15 1
Cu 264.024 169.687 217.15 1
Cu 264.024 170.397 217.15 1
Cu 264.024 171.141 217.15 1
Cu 264.024 171.915 217.15 1
Cu 264.024 172.716 217.15 1
Cu 264.024 173.542 217.15 1
Cu 264.024 174.388 217.15 1
Cu 264.024 175.251 217.15 1
Cu 264.024 176.129 217.15 1
Cu 264.024 177.017 217.15 1
Cu 264.024 177.913 217.15 1
Cu 264.024 178.811 217.15 1
Cu 264.005 178.811 222.087 1
Cu 264.005 179.709 222.087 1
Cu 264.005 180.603 222.087 1
Cu 264.005 181.489 222.087 1
Cu 264.005 182.366 222.087 1
Cu 264.005 183.228 222.087 1
Cu 264.005 184.072 222.087 1
Cu 264.005 184.896 222.087 1
Cu 264.005 185.696 222.087 1
Cu 264.005 186.469 222.087 1
Cu 264.005 187.212 222.087 1
Cu 264.005 187.921 222.087 1
Cu 263.741 188.595 222.087 1
Cu 263.079 189.229 222.087 1
Cu 262.377 189.823 222.087 1
Cu 261.637 190.373 222.087 1
Cu 260.863 190.878 222.087 1
Cu 260.057 191.335 222.087 1
Cu 259.223 191.743 222.087 1
Cu 258.363 192.099 222.087 1
Cu 257.483 192.403 222.087 1
Cu 256.584 192.654 222.087 1
Cu 255.67 192.85 222.087 1
Cu 254.745 192.99 222.087 1
Cu 253.813 193.075 222.087 1
Cu 252.878 193.103 222.087 1
Cu 251.942 193.075 222.087 1
Cu 251.01 192.99 222.087 1
Cu 250.085 192.85 222.087 1
Cu 249.171 192.654 222.087 1
Cu 248.272 192.403 222.087 1
Cu 247.392 192.099 222.087 1
Cu 246.532 191.743 222.087 1
Cu 245.698 191.335 222.087 1
Cu 244.892 190.878 222.087 1
Cu 244.118 190.373 222.087 1
Cu 243.378 189.823 222.087 1
Cu 242.676 189.229 222.087 1
Cu 242.014 188.595 222.087 1
Cu 241.75 187.921 222.087 1
Cu 241.75 187.212 222.087 1
Cu 241.75 186.469 222.087 1
Cu 241.75 185.696 222.087 1
Cu 241.75 184.896 222.087 1
Cu 241.75 184.072 222.087 1
Cu 241.75 183.228 222.087 1
Cu 241.75 182.366 222.087 1
Cu 241.75 181.489 222.087 1
Cu 241.75 180.603 222.087 1
Cu 241.75 179.709 222.087 1
Cu 241.75 178.811 222.087 1
Cu 241.75 177.914 222.087 1
Cu 241.75 177.02 222.087 1
Cu 241.75 176.133 222.087 1
Cu 241.75 175.257 222.087 1
Cu 241.75 174.395 222.087 1
Cu 241.75 173.55 222.087 1
Cu 241.75 172.726 222.087 1
Cu 241.75 171.926 222.087 1
Cu 241.75 171.154 222.087 1
Cu 241.75 170.411 222.087 1
Cu 241.75 169.702 222.087 1
Cu 242.014 169.028 222.087 1
Cu 242.676 168.393 222.087 1
Cu 243.378 167.8 222.087 1
Cu 244.118 167.249 222.087 1
Cu 244.892 166.745 222.087 1
Cu 245.698 166.288 222.087 1
Cu 246.532 165.88 222.087 1
Cu 247.392 165.524 222.087 1
Cu 248.272 165.219 222.087 1
Cu 249.171 164.969 222.087 1
Cu 250.085 164.773 222.087 1
Cu 251.01 164.633 222.087 1
Cu 251.942 164.548 222.087 1
Cu 252.878 164.52 222.087 1
Cu 253.813 164.548 222.087 1
Cu 254.745 164.633 222.087 1
Cu 255.67 164.773 222.087 1
Cu 256.584 164.969 222.087 1
Cu 257.483 165.219 222.087 1
Cu 258.363 165.524 222.087 1
Cu 259.223 165.88 222.087 1
Cu 260.057 166.288 222.087 1
Cu 260.863 166.745 222.087 1
Cu 261.637 167.249 222.087 1
Cu 262.377 167.8 222.087 1
Cu 263.079 168.393 222.087 1
Cu 263.741 169.028 222.087 1
Cu 264.005 169.702 222.087 1
Cu 264.005 170.411 222.087 1
Cu 264.005 171.154 222.087 1
Cu 264.005 171.926 222.087 1
Cu 264.005 172.726 222.087 1
Cu 264.005 173.55 222.087 1
Cu 264.005 174.395 222.087 1
Cu 264.005 175.257 222.087 1
Cu 264.005 176.133 222.087 1
Cu 264.005 177.02 222.087 1
Cu 264.005 177.914 222.087 1
Cu 264.005 178.811 222.087 1
Cu 263.987 178.811 227.052 1
Cu 263.987 179.707 227.052 1
Cu 263.987 180.6 227.052 1
Cu 263.987 181.485 227.052 1
Cu 263.987 182.359 227.052 1
Cu 263.987 183.22 227.052 1
Cu 263.987 184.063 227.052 1
Cu 263.987 184.886 227.052 1
Cu 263.987 185.685 227.052 1
Cu 263.987 186.456 227.052 1
Cu 263.987 187.197 227.052 1
Cu 263.987 187.906 227.052 1
Cu 263.722 188.578 227.052 1
Cu 263.062 189.212 227.052 1
Cu 262.361 189.804 227.052 1
Cu 261.622 190.354 227.052 1
Cu 260.849 190.858 227.052 1
Cu 260.045 191.314 227.052 1
Cu 259.212 191.721 227.052 1
Cu 258.354 192.077 227.052 1
Cu 257.475 192.38 227.052 1
Cu 256.577 192.63 227.052 1
Cu 255.665 192.826 227.052 1
Cu 254.742 192.966 227.052 1
Cu 253.812 193.05 227.052 1
Cu 252.878 193.079 227.052 1
Cu 251.943 193.05 227.052 1
Cu 251.013 192.966 227.052 1
Cu 250.09 192.826 227.052 1
Cu 249.178 192.63 227.052 1
Cu 248.28 192.38 227.052 1
Cu 247.401 192.077 227.052 1
Cu 246.543 191.721 227.052 1
Cu 245.71 191.314 227.052 1
Cu 244.906 190.858 227.052 1
Cu 244.133 190.354 227.052 1
Cu 243.394 189.804 227.052 1
Cu 242.693 189.212 227.052 1
Cu 242.033 188.578 227.052 1
Cu 241.768 187.906 227.052 1
Cu 241.768 187.197 227.052 1
Cu 241.768 186.456 227.052 1
Cu 241.768 185.685 227.052 1
Cu 241.768 184.886 227.052 1
Cu 241.768 184.063 227.052 1
Cu 241.768 183.22 227.052 1
Cu 241.768 182.359 227.052 1
Cu 241.768 181.485 227.052 1
Cu 241.768 180.6 227.052 1
Cu 241.768 179.707 227.052 1
Cu 241.768 178.811 227.052 1
Cu 241.768 177.916 227.052 1
Cu 241.768 177.023 227.052 1
Cu 241.768 176.138 227.052 1
Cu 241.768 175.263 227.052 1
Cu 241.768 174.403 227.052 1
Cu 241.768 173.559 227.052 1
Cu 241.768 172.737 227.052 1
Cu 241.768 171.938 227.052 1
Cu 241.768 171.167 227.052 1
Cu 241.768 170.425 227.052 1
Cu 241.768 169.717 227.052 1
Cu 242.033 169.045 227.052 1
Cu 242.693 168.411 227.052 1
Cu 243.394 167.818 227.052 1
Cu 244.133 167.269 227.052 1
Cu 244.906 166.765 227.052 1
Cu 245.71 166.309 227.052 1
Cu 246.543 165.902 227.052 1
Cu 247.401 165.546 227.052 1
Cu 248.28 165.243 227.052 1
Cu 249.178 164.992 227.052 1
Cu 250.09 164.797 227.052 1
Cu 251.013 164.657 227.052 1
Cu 251.943 164.572 227.052 1
Cu 252.878 164.544 227.052 1
Cu 253.812 164.572 227.052 1
Cu 254.742 164.657 227.052 1
Cu 255.665 164.797 227.052 1
Cu 256.577 164.992 227.052 1
Cu 257.475 165.243 227.052 1
Cu 258.354 165.546 227.052 1
Cu 259.212 165.902 227.052 1
Cu 260.045 166.309 227.052 1
Cu 260.849 166.765 227.052 1
Cu 261.622 167.269 227.052 1
Cu 262.361 167.818 227.052 1
Cu 263.062 168.411 227.052 1
Cu 263.722 169.045 227.052 1
Cu 263.987 169.717 227.052 1
Cu 263.987 170.425 227.052 1
Cu 263.987 171.167 227.052 1
Cu 263.987 171.938 227.052 1
Cu 263.987 172.737 227.052 1
Cu 263.987 173.559 227.052 1
Cu 263.987 174.403 227.052 1
Cu 263.987 175.263 227.052 1
Cu 263.987 176.138 227.052 1
Cu 263.987 177.023 227.052 1
Cu 263.987 177.916 227.052 1
Cu 263.987 178.811 227.052 1
Cu 263.967 178.811 232.045 1
Cu 263.967 179.706 232.045 1
Cu 263.967 180.596 232.045 1
Cu 263.967 181.48 232.045 1
Cu 263.967 182.353 232.045 1
Cu 263.967 183.212 232.045 1
Cu 263.967 184.054 232.045 1
Cu 263.967 184.875 232.045 1
Cu 263.967 185.673 232.045 1
Cu 263.967 186.443 232.045 1
Cu 263.967 187.183 232.045 1
Cu 263.967 187.89 232.045 1
Cu 263.703 188.561 232.045 1
Cu 263.044 189.193 232.045 1
Cu 262.344 189.785 232.045 1
Cu 261.607 190.334 232.045 1
Cu 260.835 190.836 232.045 1
Cu 260.032 191.292 232.045 1
Cu 259.201 191.698 232.045 1
Cu 258.345 192.053 232.045 1
Cu 257.467 192.357 232.045 1
Cu 256.571 192.606 232.045 1
Cu 255.66 192.801 232.045 1
Cu 254.739 192.941 232.045 1
Cu 253.81 193.025 232.045 1
Cu 252.878 193.054 232.045 1
Cu 251.945 193.025 232.045 1
Cu 251.016 192.941 232.045 1
Cu 250.095 192.801 232.045 1
Cu 249.184 192.606 232.045 1
Cu 248.288 192.357 232.045 1
Cu 247.41 192.053 232.045 1
Cu 246.554 191.698 232.045 1
Cu 245.723 191.292 232.045 1
Cu 244.92 190.836 232.045 1
Cu 244.148 190.334 232.045 1
Cu 243.411 189.785 232.045 1
Cu 242.711 189.193 232.045 1
Cu 242.052 188.561 232.045 1
Cu 241.788 187.89 232.045 1
Cu 241.788 187.183 232.045 1
Cu 241.788 186.443 232.045 1
Cu 241.788 185.673 232.045 1
Cu 241.788 184.875 232.045 1
Cu 241.788 184.054 232.045 1
Cu 241.788 183.212 232.045 1
Cu 241.788 182.353 232.045 1
Cu 241.788 181.48 232.045 1
Cu 241.788 180.596 232.045 1
Cu 241.788 179.706 232.045 1
Cu 241.788 178.811 232.045 1
Cu 241.788 177.917 232.045 1
Cu 241.788 177.026 232.045 1
Cu 241.788 176.143 232.045 1
Cu 241.788 175.27 232.045 1
Cu 241.788 174.41 232.045 1
Cu 241.788 173.569 232.045 1
Cu 241.788 172.747 232.045 1
Cu 241.788 171.95 232.045 1
Cu 241.788 171.18 232.045 1
Cu 241.788 170.44 232.045 1
Cu 241.788 169.733 232.045 1
Cu 242.052 169.062 232.045 1
Cu 242.711 168.429 232.045 1
Cu 243.411 167.838 232.045 1
Cu 244.148 167.289 232.045 1
Cu 244.92 166.786 232.045 1
Cu 245.723 166.331 232.045 1
Cu 246.554 165.925 232.045 1
Cu 247.41 165.569 232.045 1
Cu 248.288 165.266 232.045 1
Cu 249.184 165.017 232.045 1
Cu 250.095 164.822 232.045 1
Cu 251.016 164.682 232.045 1
Cu 251.945 164.597 232.045 1
Cu 252.878 164.569 232.045 1
Cu 253.81 164.597 232.045 1
Cu 254.739 164.682 232.045 1
Cu 255.66 164.822 232.045 1
Cu 256.571 165.017 232.045 1
Cu 257.467 165.266 232.045 1
Cu 258.345 165.569 232.045 1
Cu 259.201 165.925 232.045 1
Cu 260.032 166.331 232.045 1
Cu 260.835 166.786 232.045 1
Cu 261.607 167.289 232.045 1
Cu 262.344 167.838 232.045 1
Cu 263.044 168.429 232.045 1
Cu 263.703 169.062 232.045 1
Cu 263.967 169.733 232.045 1
Cu 263.967 170.44 232.045 1
Cu 263.967 171.18 232.045 1
Cu 263.967 171.95 232.045 1
Cu 263.967 172.747 232.045 1
Cu 263.967 173.569 232.045 1
Cu 263.967 174.41 232.045 1
Cu 263.967 175.27 232.045 1
Cu 263.967 176.143 232.045 1
Cu 263.967 177.026 232.045 1
Cu 263.967 177.917 232.045 1
Cu 263.967 178.811 232.045 1
Cu 263.947 178.811 237.065 1
Cu 263.947 179.704 237.065 1
Cu 263.947 180.593 237.065 1
Cu 263.947 181.475 237.065 1
Cu 263.947 182.347 237.065 1
Cu 263.947 183.205 237.065 1
Cu 263.947 184.045 237.065 1
Cu 263.947 184.864 237.065 1
Cu 263.947 185.66 237.065 1
Cu 263.947 186.429 237.065 1
Cu 263.947 187.168 237.065 1
Cu 263.947 187.873 237.065 1
Cu 263.684 188.543 237.065 1
Cu 263.025 189.175 237.065 1
Cu 262.327 189.765 237.065 1
Cu 261.591 190.313 237.065 1
Cu 260.821 190.815 237.065 1
Cu 260.019 191.269 237.065 1
Cu 259.189 191.675 237.065 1
Cu 258.335 192.029 237.065 1
Cu 257.458 192.332 237.065 1
Cu 256.564 192.581 237.065 1
Cu 255.655 192.776 237.065 1
Cu 254.735 192.916 237.065 1
Cu 253.808 193 237.065 1
Cu 252.878 193.028 237.065 1
Cu 251.947 193 237.065 1
Cu 251.02 192.916 237.065 1
Cu 250.1 192.776 237.065 1
Cu 249.191 192.581 237.065 1
Cu 248.297 192.332 237.065 1
Cu 247.42 192.029 237.065 1
Cu 246.566 191.675 237.065 1
Cu 245.736 191.269 237.065 1
Cu 244.934 190.815 237.065 1
Cu 244.164 190.313 237.065 1
Cu 243.428 189.765 237.065 1
Cu 242.73 189.175 237.065 1
Cu 242.071 188.543 237.065 1
Cu 241.808 187.873 237.065 1
Cu 241.808 187.168 237.065 1
Cu 241.808 186.429 237.065 1
Cu 241.808 185.66 237.065 1
Cu 241.808 184.864 237.065 1
Cu 241.808 184.045 237.065 1
Cu 241.808 183.205 237.065 1
Cu 241.808 182.347 237.065 1
Cu 241.808 181.475 237.065 1
Cu 241.808 180.593 237.065 1
Cu 241.808 179.704 237.065 1
Cu 241.808 178.811 237.065 1
Cu 241.808 177.919 237.065 1
Cu 241.808 177.03 237.065 1
Cu 241.808 176.148 237.065 1
Cu 241.808 175.276 237.065 1
Cu 241.808 174.418 237.065 1
Cu 241.808 173.578 237.065 1
Cu 241.808 172.758 237.065 1
Cu 241.808 171.963 237.065 1
Cu 241.808 171.194 237.065 1
Cu 241.808 170.455 237.065 1
Cu 241.808 169.75 237.065 1
Cu 242.071 169.08 237.065 1
Cu 242.73 168.448 237.065 1
Cu 243.428 167.857 237.065 1
Cu 244.164 167.31 237.065 1
Cu 244.934 166.808 237.065 1
Cu 245.736 166.353 237.065 1
Cu 246.566 165.948 237.065 1
Cu 247.42 165.593 237.065 1
Cu 248.297 165.291 237.065 1
Cu 249.191 165.042 237.065 1
Cu 250.1 164.847 237.065 1
Cu 251.02 164.707 237.065 1
Cu 251.947 164.623 237.065 1
Cu 252.878 164.595 237.065 1
Cu 253.808 164.623 237.065 1
Cu 254.735 164.707 237.065 1
Cu 255.655 164.847 237.065 1
Cu 256.564 165.042 237.065 1
Cu 257.458 165.291 237.065 1
Cu 258.335 165.593 237.065 1
Cu 259.189 165.948 237.065 1
Cu 260.019 166.353 237.065 1
Cu 260.821 166.808 237.065 1
Cu 261.591 167.31 237.065 1
Cu 262.327 167.857 237.065 1
Cu 263.025 168.448 237.065 1
Cu 263.684 169.08 237.065 1
Cu 263.947 169.75 237.065 1
Cu 263.947 170.455 237.065 1
Cu 263.947 171.194 237.065 1
Cu 263.947 171.963 237.065 1
Cu 263.947 172.758 237.065 1
Cu 263.947 173.578 237.065 1
Cu 263.947 174.418 237.065 1
Cu 263.947 175.276 237.065 1
Cu 263.947 176.148 237.065 1
Cu 263.947 177.03 237.065 1
Cu 263.947 177.919 237.065 1
Cu 263.947 178.811 237.065 1
Cu 263.926 178.811 242.112 1
Cu 263.926 179.702 242.112 1
Cu 263.926 180.59 242.112 1
Cu 263.926 181.47 242.112 1
Cu 263.926 182.34 242.112 1
Cu 263.926 183.196 242.112 1
Cu 263.926 184.035 242.112 1
Cu 263.926 184.853 242.112 1
Cu 263.926 185.647 242.112 1
Cu 263.926 186.415 242.112 1
Cu 263.926 187.152 242.112 1
Cu 263.926 187.856 242.112 1
Cu 263.664 188.525 242.112 1
Cu 263.006 189.155 242.112 1
Cu 262.309 189.745 242.112 1
Cu 261.575 190.291 242.112 1
Cu 260.806 190.792 242.112 1
Cu 260.006 191.246 242.112 1
Cu 259.178 191.651 242.112 1
Cu 258.324 192.005 242.112 1
Cu 257.45 192.307 242.112 1
Cu 256.557 192.555 242.112 1
Cu 255.65 192.75 242.112 1
Cu 254.732 192.889 242.112 1
Cu 253.807 192.973 242.112 1
Cu 252.878 193.001 242.112 1
Cu 251.948 192.973 242.112 1
Cu 251.023 192.889 242.112 1
Cu 250.105 192.75 242.112 1
Cu 249.198 192.555 242.112 1
Cu 248.305 192.307 242.112 1
Cu 247.431 192.005 242.112 1
Cu 246.577 191.651 242.112 1
Cu 245.749 191.246 242.112 1
Cu 244.949 190.792 242.112 1
Cu 244.18 190.291 242.112 1
Cu 243.446 189.745 242.112 1
Cu 242.749 189.155 242.112 1
Cu 242.091 188.525 242.112 1
Cu 241.829 187.856 242.112 1
Cu 241.829 187.152 242.112 1
Cu 241.829 186.415 242.112 1
Cu 241.829 185.647 242.112 1
Cu 241.829 184.853 242.112 1
Cu 241.829 184.035 242.112 1
Cu 241.829 183.196 242.112 1
Cu 241.829 182.34 242.112 1
Cu 241.829 181.47 242.112 1
Cu 241.829 180.59 242.112 1
Cu 241.829 179.702 242.112 1
Cu 241.829 178.811 242.112 1
Cu 241.829 177.92 242.112 1
Cu 241.829 177.033 242.112 1
Cu 241.829 176.152 242.112 1
Cu 241.829 175.283 242.112 1
Cu 241.829 174.427 242.112 1
Cu 241.829 173.588 242.112 1
Cu 241.829 172.77 242.112 1
Cu 241.829 171.975 242.112 1
Cu 241.829 171.208 242.112 1
Cu 241.829 170.471 242.112 1
Cu 241.829 169.766 242.112 1
Cu 242.091 169.098 242.112 1
Cu 242.749 168.467 242.112 1
Cu 243.446 167.878 242.112 1
Cu 244.18 167.332 242.112 1
Cu 244.949 166.831 242.112 1
Cu 245.749 166.377 242.112 1
Cu 246.577 165.972 242.112 1
Cu 247.431 165.618 242.112 1
Cu 248.305 165.316 242.112 1
Cu 249.198 165.067 242.112 1
Cu 250.105 164.873 242.112 1
Cu 251.023 164.733 242.112 1
Cu 251.948 164.65 242.112 1
Cu 252.878 164.622 242.112 1
Cu 253.807 164.65 242.112 1
Cu 254.732 164.733 242.112 1
Cu 255.65 164.873 242.112 1
Cu 256.557 165.067 242.112 1
Cu 257.45 165.316 242.112 1
Cu 258.324 165.618 242.112 1
Cu 259.178 165.972 242.112 1
Cu 260.006 166.377 242.112 1
Cu 260.806 166.831 242.112 1
Cu 261.575 167.332 242.112 1
Cu 262.309 167.878 242.112 1
Cu 263.006 168.467 242.112 1
Cu 263.664 169.098 242.112 1
Cu 263.926 169.766 242.112 1
Cu 263.926 170.471 242.112 1
Cu 263.926 171.208 242.112 1
Cu 263.926 171.975 242.112 1
Cu 263.926 172.77 242.112 1
Cu 263.926 173.588 242.112 1
Cu 263.926 174.427 242.112 1
Cu 263.926 175.283 242.112 1
Cu 263.926 176.152 242.112 1
Cu 263.926 177.033 242.112 1
Cu 263.926 177.92 242.112 1
Cu 263.926 178.811 242.112 1
Cu 263.905 178.811 247.186 1
Cu 263.905 179.701 247.186 1
Cu 263.905 180.586 247.186 1
Cu 263.905 181.465 247.186 1
Cu 263.905 182.333 247.186 1
Cu 263.905 183.188 247.186 1
Cu 263.905 184.025 247.186 1
Cu 263.905 184.841 247.186 1
Cu 263.905 185.634 247.186 1
Cu 263.905 186.4 247.186 1
Cu 263.905 187.136 247.186 1
Cu 263.905 187.839 247.186 1
Cu 263.643 188.506 247.186 1
Cu 262.987 189.135 247.186 1
Cu 262.291 189.724 247.186 1
Cu 261.558 190.269 247.186 1
Cu 260.791 190.769 247.186 1
Cu 259.992 191.222 247.186 1
Cu 259.165 191.626 247.186 1
Cu 258.314 191.979 247.186 1
Cu 257.441 192.281 247.186 1
Cu 256.55 192.529 247.186 1
Cu 255.645 192.723 247.186 1
Cu 254.728 192.862 247.186 1
Cu 253.805 192.946 247.186 1
Cu 252.878 192.974 247.186 1
Cu 251.95 192.946 247.186 1
Cu 251.027 192.862 247.186 1
Cu 250.11 192.723 247.186 1
Cu 249.205 192.529 247.186 1
Cu 248.314 192.281 247.186 1
Cu 247.441 191.979 247.186 1
Cu 246.59 191.626 247.186 1
Cu 245.763 191.222 247.186 1
Cu 244.964 190.769 247.186 1
Cu 244.197 190.269 247.186 1
Cu 243.464 189.724 247.186 1
Cu 242.768 189.135 247.186 1
Cu 242.112 188.506 247.186 1
Cu 241.85 187.839 247.186 1
Cu 241.85 187.136 247.186 1
Cu 241.85 186.4 247.186 1
Cu 241.85 185.634 247.186 1
Cu 241.85 184.841 247.186 1
Cu 241.85 184.025 247.186 1
Cu 241.85 183.188 247.186 1
Cu 241.85 182.333 247.186 1
Cu 241.85 181.465 247.186 1
Cu 241.85 180.586 247.186 1
Cu 241.85 179.701 247.186 1
Cu 241.85 178.811 247.186 1
Cu 241.85 177.922 247.186 1
Cu 241.85 177.036 247.186 1
Cu 241.85 176.158 247.186 1
Cu 241.85 175.289 247.186 1
Cu 241.85 174.435 247.186 1
Cu 241.85 173.598 247.186 1
Cu 241.85 172.781 247.186 1
Cu 241.85 171.989 247.186 1
Cu 241.85 171.223 247.186 1
Cu 241.85 170.487 247.186 1
Cu 241.85 169.784 247.186 1
Cu 242.112 169.117 247.186 1
Cu 242.768 168.487 247.186 1
Cu 243.464 167.899 247.186 1
Cu 244.197 167.354 247.186 1
Cu 244.964 166.854 247.186 1
Cu 245.763 166.401 247.186 1
Cu 246.59 165.997 247.186 1
Cu 247.441 165.643 247.186 1
Cu 248.314 165.342 247.186 1
Cu 249.205 165.094 247.186 1
Cu 250.11 164.9 247.186 1
Cu 251.027 164.761 247.186 1
Cu 251.95 164.677 247.186 1
Cu 252.878 164.649 247.186 1
Cu 253.805 164.677 247.186 1
Cu 254.728 164.761 247.186 1
Cu 255.645 164.9 247.186 1
Cu 256.55 165.094 247.186 1
Cu 257.441 165.342 247.186 1
Cu 258.314 165.643 247.186 1
Cu 259.165 165.997 247.186 1
Cu 259.992 166.401 247.186 1
Cu 260.791 166.854 247.186 1
Cu 261.558 167.354 247.186 1
Cu 262.291 167.899 247.186 1
Cu 262.987 168.487 247.186 1
Cu 263.643 169.117 247.186 1
Cu 263.905 169.784 247.186 1
Cu 263.905 170.487 247.186 1
Cu 263.905 171.223 247.186 1
Cu 263.905 171.989 247.186 1
Cu 263.905 172.781 247.186 1
Cu 263.905 173.598 247.186 1
Cu 263.905 174.435 247.186 1
Cu 263.905 175.289 247.186 1
Cu 263.905 176.158 247.186 1
Cu 263.905 177.036 247.186 1
Cu 263.905 177.922 247.186 1
Cu 263.905 178.811 247.186 1
Cu 263.883 178.811 252.286 1
Cu 263.883 179.699 252.286 1
Cu 263.883 180.583 252.286 1
Cu 263.883 181.46 252.286 1
Cu 263.883 182.326 252.286 1
Cu 263.883 183.179 252.286 1
Cu 263.883 184.015 252.286 1
Cu 263.883 184.829 252.286 1
Cu 263.883 185.621 252.286 1
Cu 263.883 186.385 252.286 1
Cu 263.883 187.119 252.286 1
Cu 263.883 187.821 252.286 1
Cu 263.621 188.487 252.286 1
Cu 262.967 189.115 252.286 1
Cu 262.272 189.702 252.286 1
Cu 261.541 190.246 252.286 1
Cu 260.775 190.745 252.286 1
Cu 259.978 191.197 252.286 1
Cu 259.153 191.6 252.286 1
Cu 258.303 191.953 252.286 1
Cu 257.432 192.254 252.286 1
Cu 256.543 192.502 252.286 1
Cu 255.639 192.695 252.286 1
Cu 254.725 192.834 252.286 1
Cu 253.803 192.918 252.286 1
Cu 252.878 192.946 252.286 1
Cu 251.952 192.918 252.286 1
Cu 251.03 192.834 252.286 1
Cu 250.116 192.695 252.286 1
Cu 249.212 192.502 252.286 1
Cu 248.323 192.254 252.286 1
Cu 247.452 191.953 252.286 1
Cu 246.602 191.6 252.286 1
Cu 245.777 191.197 252.286 1
Cu 244.98 190.745 252.286 1
Cu 244.214 190.246 252.286 1
Cu 243.483 189.702 252.286 1
Cu 242.788 189.115 252.286 1
Cu 242.134 188.487 252.286 1
Cu 241.872 187.821 252.286 1
Cu 241.872 187.119 252.286 1
Cu 241.872 186.385 252.286 1
Cu 241.872 185.621 252.286 1
Cu 241.872 184.829 252.286 1
Cu 241.872 184.015 252.286 1
Cu 241.872 183.179 252.286 1
Cu 241.872 182.326 252.286 1
Cu 241.872 181.46 252.286 1
Cu 241.872 180.583 252.286 1
Cu 241.872 179.699 252.286 1
Cu 241.872 178.811 252.286 1
Cu 241.872 177.924 252.286 1
Cu 241.872 177.04 252.286 1
Cu 241.872 176.163 252.286 1
Cu 241.872 175.296 252.286 1
Cu 241.872 174.444 252.286 1
Cu 241.872 173.608 252.286 1
Cu 241.872 172.793 252.286 1
Cu 241.872 172.002 252.286 1
Cu 241.872 171.238 252.286 1
Cu 241.872 170.503 252.286 1
Cu 241.872 169.802 252.286 1
Cu 242.134 169.136 252.286 1
Cu 242.788 168.508 252.286 1
Cu 243.483 167.921 252.286 1
Cu 244.214 167.377 252.286 1
Cu 244.98 166.877 252.286 1
Cu 245.777 166.425 252.286 1
Cu 246.602 166.022 252.286 1
Cu 247.452 165.67 252.286 1
Cu 248.323 165.369 252.286 1
Cu 249.212 165.121 252.286 1
Cu 250.116 164.928 252.286 1
Cu 251.03 164.789 252.286 1
Cu 251.952 164.705 252.286 1
Cu 252.878 164.677 252.286 1
Cu 253.803 164.705 252.286 1
Cu 254.725 164.789 252.286 1
Cu 255.639 164.928 252.286 1
Cu 256.543 165.121 252.286 1
Cu 257.432 165.369 252.286 1
Cu 258.303 165.67 252.286 1
Cu 259.153 166.022 252.286 1
Cu 259.978 166.425 252.286 1
Cu 260.775 166.877 252.286 1
Cu 261.541 167.377 252.286 1
Cu 262.272 167.921 252.286 1
Cu 262.967 168.508 252.286 1
Cu 263.621 169.136 252.286 1
Cu 263.883 169.802 252.286 1
Cu 263.883 170.503 252.286 1
Cu 263.883 171.238 252.286 1
Cu 263.883 172.002 252.286 1
Cu 263.883 172.793 252.286 1
Cu 263.883 173.608 252.286 1
Cu 263.883 174.444 252.286 1
Cu 263.883 175.296 252.286 1
Cu 263.883 176.163 252.286 1
Cu 263.883 177.04 252.286 1
Cu 263.883 177.924 252.286 1
Cu 263.883 178.811 252.286 1
Cu 263.86 178.811 257.412 1
Cu 263.86 179.697 257.412 1
Cu 263.86 180.579 257.412 1
Cu 263.86 181.454 257.412 1
Cu 263.86 182.319 257.412 1
Cu 263.86 183.17 257.412 1
Cu 263.86 184.004 257.412 1
Cu 263.86 184.817 257.412 1
Cu 263.86 185.607 257.412 1
Cu 263.86 186.369 257.412 1
Cu 263.86 187.102 257.412 1
Cu 263.86 187.802 257.412 1
Cu 263.599 188.467 257.412 1
Cu 262.946 189.094 257.412 1
Cu 262.253 189.68 257.412 1
Cu 261.523 190.223 257.412 1
Cu 260.759 190.721 257.412 1
Cu 259.963 191.172 257.412 1
Cu 259.14 191.574 257.412 1
Cu 258.292 191.926 257.412 1
Cu 257.423 192.226 257.412 1
Cu 256.535 192.473 257.412 1
Cu 255.634 192.667 257.412 1
Cu 254.721 192.805 257.412 1
Cu 253.801 192.889 257.412 1
Cu 252.878 192.917 257.412 1
Cu 251.954 192.889 257.412 1
Cu 251.034 192.805 257.412 1
Cu 250.121 192.667 257.412 1
Cu 249.22 192.473 257.412 1
Cu 248.332 192.226 257.412 1
Cu 247.463 191.926 257.412 1
Cu 246.615 191.574 257.412 1
Cu 245.792 191.172 257.412 1
Cu 244.996 190.721 257.412 1
Cu 244.232 190.223 257.412 1
Cu 243.502 189.68 257.412 1
Cu 242.809 189.094 257.412 1
Cu 242.156 188.467 257.412 1
Cu 241.895 187.802 257.412 1
Cu 241.895 187.102 257.412 1
Cu 241.895 186.369 257.412 1
Cu 241.895 185.607 257.412 1
Cu 241.895 184.817 257.412 1
Cu 241.895 184.004 257.412 1
Cu 241.895 183.17 257.412 1
Cu 241.895 182.319 257.412 1
Cu 241.895 181.454 257.412 1
Cu 241.895 180.579 257.412 1
Cu 241.895 179.697 257.412 1
Cu 241.895 178.811 257.412 1
Cu 241.895 177.926 257.412 1
Cu 241.895 177.044 257.412 1
Cu 241.895 176.168 257.412 1
Cu 241.895 175.304 257.412 1
Cu 241.895 174.453 257.412 1
Cu 241.895 173.619 257.412 1
Cu 241.895 172.806 257.412 1
Cu 241.895 172.016 257.412 1
Cu 241.895 171.253 257.412 1
Cu 241.895 170.521 257.412 1
Cu 241.895 169.82 257.412 1
Cu 242.156 169.156 257.412 1
Cu 242.809 168.529 257.412 1
Cu 243.502 167.943 257.412 1
Cu 244.232 167.4 257.412 1
Cu 244.996 166.902 257.412 1
Cu 245.792 166.451 257.412 1
Cu 246.615 166.049 257.412 1
Cu 247.463 165.697 257.412 1
Cu 248.332 165.397 257.412 1
Cu 249.22 165.149 257.412 1
Cu 250.121 164.956 257.412 1
Cu 251.034 164.817 257.412 1
Cu 251.954 164.734 257.412 1
Cu 252.878 164.706 257.412 1
Cu 253.801 164.734 257.412 1
Cu 254.721 164.817 257.412 1
Cu 255.634 164.956 257.412 1
Cu 256.535 165.149 257.412 1
Cu 257.423 165.397 257.412 1
Cu 258.292 165.697 257.412 1
Cu 259.14 166.049 257.412 1
Cu 259.963 166.451 257.412 1
Cu 260.759 166.902 257.412 1
Cu 261.523 167.4 257.412 1
Cu 262.253 167.943 257.412 1
Cu 262.946 168.529 257.412 1
Cu 263.599 169.156 257.412 1
Cu 263.86 169.82 257.412 1
Cu 263.86 170.521 257.412 1
Cu 263.86 171.253 257.412 1
Cu 263.86 172.016 257.412 1
Cu 263.86 172.806 257.412 1
Cu 263.86 173.619 257.412 1
Cu 263.86 174.453 257.412 1
Cu 263.86 175.304 257.412 1
Cu 263.86 176.168 257.412 1
Cu 263.86 177.044 257.412 1
Cu 263.86 177.926 257.412 1
Cu 263.86 178.811 257.412 1
Cu 263.837 178.811 262.563 1
Cu 263.837 179.695 262.563 1
Cu 263.837 180.576 262.563 1
Cu 263.837 181.449 262.563 1
Cu 263.837 182.312 262.563 1
Cu 263.837 183.161 262.563 1
Cu 263.837 183.993 262.563 1
Cu 263.837 184.804 262.563 1
Cu 263.837 185.592 262.563 1
Cu 263.837 186.353 262.563 1
Cu 263.837 187.085 262.563 1
Cu 263.837 187.783 262.563 1
Cu 263.577 188.447 262.563 1
Cu 262.925 189.072 262.563 1
Cu 262.233 189.657 262.563 1
Cu 261.505 190.199 262.563 1
Cu 260.742 190.696 262.563 1
Cu 259.948 191.146 262.563 1
Cu 259.127 191.547 262.563 1
Cu 258.281 191.898 262.563 1
Cu 257.413 192.198 262.563 1
Cu 256.528 192.445 262.563 1
Cu 255.628 192.637 262.563 1
Cu 254.717 192.776 262.563 1
Cu 253.799 192.859 262.563 1
Cu 252.878 192.887 262.563 1
Cu 251.956 192.859 262.563 1
Cu 251.038 192.776 262.563 1
Cu 250.127 192.637 262.563 1
Cu 249.227 192.445 262.563 1
Cu 248.342 192.198 262.563 1
Cu 247.474 191.898 262.563 1
Cu 246.628 191.547 262.563 1
Cu 245.807 191.146 262.563 1
Cu 245.013 190.696 262.563 1
Cu 244.251 190.199 262.563 1
Cu 243.522 189.657 262.563 1
Cu 242.83 189.072 262.563 1
Cu 242.178 188.447 262.563 1
Cu 241.918 187.783 262.563 1
Cu 241.918 187.085 262.563 1
Cu 241.918 186.353 262.563 1
Cu 241.918 185.592 262.563 1
Cu 241.918 184.804 262.563 1
Cu 241.918 183.993 262.563 1
Cu 241.918 183.161 262.563 1
Cu 241.918 182.312 262.563 1
Cu 241.918 181.449 262.563 1
Cu 241.918 180.576 262.563 1
Cu 241.918 179.695 262.563 1
Cu 241.918 178.811 262.563 1
Cu 241.918 177.928 262.563 1
Cu 241.918 177.047 262.563 1
Cu 241.918 176.174 262.563 1
Cu 241.918 175.311 262.563 1
Cu 241.918 174.462 262.563 1
Cu 241.918 173.63 262.563 1
Cu 241.918 172.818 262.563 1
Cu 241.918 172.031 262.563 1
Cu 241.918 171.269 262.563 1
Cu 241.918 170.538 262.563 1
Cu 241.918 169.839 262.563 1
Cu 242.178 169.176 262.563 1
Cu 242.83 168.551 262.563 1
Cu 243.522 167.966 262.563 1
Cu 244.251 167.424 262.563 1
Cu 245.013 166.927 262.563 1
Cu 245.807 166.477 262.563 1
Cu 246.628 166.076 262.563 1
Cu 247.474 165.724 262.563 1
Cu 248.342 165.425 262.563 1
Cu 249.227 165.178 262.563 1
Cu 250.127 164.985 262.563 1
Cu 251.038 164.847 262.563 1
Cu 251.956 164.764 262.563 1
Cu 252.878 164.736 262.563 1
Cu 253.799 164.764 262.563 1
Cu 254.717 164.847 262.563 1
Cu 255.628 164.985 262.563 1
Cu 256.528 165.178 262.563 1
Cu 257.413 165.425 262.563 1
Cu 258.281 165.724 262.563 1
Cu 259.127 166.076 262.563 1
Cu 259.948 166.477 262.563 1
Cu 260.742 166.927 262.563 1
Cu 261.505 167.424 262.563 1
Cu 262.233 167.966 262.563 1
Cu 262.925 168.551 262.563 1
Cu 263.577 169.176 262.563 1
Cu 263.837 169.839 262.563 1
Cu 263.837 170.538 262.563 1
Cu 263.837 171.269 262.563 1
Cu 263.837 172.031 262.563 1
Cu 263.837 172.818 262.563 1
Cu 263.837 173.63 262.563 1
Cu 263.837 174.462 262.563 1
Cu 263.837 175.311 262.563 1
Cu 263.837 176.174 262.563 1
Cu 263.837 177.047 262.563 1
Cu 263.837 177.928 262.563 1
Cu 263.837 178.811 262.563 1
Cu 263.813 178.811 267.74 1
Cu 263.813 179.693 267.74 1
Cu 263.813 180.572 267.74 1
Cu 263.813 181.443 267.74 1
Cu 263.813 182.304 267.74 1
Cu 263.813 183.151 267.74 1
Cu 263.813 183.982 267.74 1
Cu 263.813 184.791 267.74 1
Cu 263.813 185.577 267.74 1
Cu 263.813 186.337 267.74 1
Cu 263.813 187.067 267.74 1
Cu 263.813 187.764 267.74 1
Cu 263.553 188.426 267.74 1
Cu 262.903 189.049 267.74 1
Cu 262.213 189.633 267.74 1
Cu 261.486 190.174 267.74 1
Cu 260.725 190.67 267.74 1
Cu 259.933 191.119 267.74 1
Cu 259.113 191.519 267.74 1
Cu 258.269 191.87 267.74 1
Cu 257.403 192.169 267.74 1
Cu 256.52 192.415 267.74 1
Cu 255.622 192.607 267.74 1
Cu 254.713 192.745 267.74 1
Cu 253.797 192.828 267.74 1
Cu 252.878 192.856 267.74 1
Cu 251.958 192.828 267.74 1
Cu 251.042 192.745 267.74 1
Cu 250.133 192.607 267.74 1
Cu 249.235 192.415 267.74 1
Cu 248.352 192.169 267.74 1
Cu 247.486 191.87 267.74 1
Cu 246.642 191.519 267.74 1
Cu 245.822 191.119 267.74 1
Cu 245.03 190.67 267.74 1
Cu 244.269 190.174 267.74 1
Cu 243.542 189.633 267.74 1
Cu 242.852 189.049 267.74 1
Cu 242.202 188.426 267.74 1
Cu 241.942 187.764 267.74 1
Cu 241.942 187.067 267.74 1
Cu 241.942 186.337 267.74 1
Cu 241.942 185.577 267.74 1
Cu 241.942 184.791 267.74 1
Cu 241.942 183.982 267.74 1
Cu 241.942 183.151 267.74 1
Cu 241.942 182.304 267.74 1
Cu 241.942 181.443 267.74 1
Cu 241.942 180.572 267.74 1
Cu 241.942 179.693 267.74 1
Cu 241.942 178.811 267.74 1
Cu 241.942 177.93 267.74 1
Cu 241.942 177.051 267.74 1
Cu 241.942 176.18 267.74 1
Cu 241.942 175.319 267.74 1
Cu 241.942 174.471 267.74 1
Cu 241.942 173.641 267.74 1
Cu 241.942 172.831 267.74 1
Cu 241.942 172.045 267.74 1
Cu 241.942 171.286 267.74 1
Cu 241.942 170.556 267.74 1
Cu 241.942 169.859 267.74 1
Cu 242.202 169.197 267.74 1
Cu 242.852 168.573 267.74 1
Cu 243.542 167.99 267.74 1
Cu 244.269 167.449 267.74 1
Cu 245.03 166.953 267.74 1
Cu 245.822 166.504 267.74 1
Cu 246.642 166.103 267.74 1
Cu 247.486 165.753 267.74 1
Cu 248.352 165.454 267.74 1
Cu 249.235 165.208 267.74 1
Cu 250.133 165.016 267.74 1
Cu 251.042 164.878 267.74 1
Cu 251.958 164.795 267.74 1
Cu 252.878 164.767 267.74 1
Cu 253.797 164.795 267.74 1
Cu 254.713 164.878 267.74 1
Cu 255.622 165.016 267.74 1
Cu 256.52 165.208 267.74 1
Cu 257.403 165.454 267.74 1
Cu 258.269 165.753 267.74 1
Cu 259.113 166.103 267.74 1
Cu 259.933 166.504 267.74 1
Cu 260.725 166.953 267.74 1
Cu 261.486 167.449 267.74 1
Cu 262.213 167.99 267.74 1
Cu 262.903 168.573 267.74 1
Cu 263.553 169.197 267.74 1
Cu 263.813 169.859 267.74 1
Cu 263.813 170.556 267.74 1
Cu 263.813 171.286 267.74 1
Cu 263.813 172.045 267.74 1
Cu 263.813 172.831 267.74 1
Cu 263.813 173.641 267.74 1
Cu 263.813 174.471 267.74 1
Cu 263.813 175.319 267.74 1
Cu 263.813 176.18 267.74 1
Cu 263.813 177.051 267.74 1
Cu 263.813 177.93 267.74 1
Cu 263.813 178.811 267.74 1
Cu 263.789 178.811 272.943 1
Cu 263.789 179.691 272.943 1
Cu 263.789 180.568 272.943 1
Cu 263.789 181.437 272.943 1
Cu 263.789 182.296 272.943 1
Cu 263.789 183.142 272.943 1
Cu 263.789 183.97 272.943 1
Cu 263.789 184.778 272.943 1
Cu 263.789 185.562 272.943 1
Cu 263.789 186.32 272.943 1
Cu 263.789 187.048 272.943 1
Cu 263.789 187.744 272.943 1
Cu 263.529 188.404 272.943 1
Cu 262.88 189.026 272.943 1
Cu 262.192 189.609 272.943 1
Cu 261.466 190.148 272.943 1
Cu 260.707 190.643 272.943 1
Cu 259.917 191.091 272.943 1
Cu 259.099 191.491 272.943 1
Cu 258.257 191.84 272.943 1
Cu 257.393 192.139 272.943 1
Cu 256.511 192.384 272.943 1
Cu 255.616 192.576 272.943 1
Cu 254.709 192.714 272.943 1
Cu 253.795 192.797 272.943 1
Cu 252.878 192.824 272.943 1
Cu 251.96 192.797 272.943 1
Cu 251.046 192.714 272.943 1
Cu 250.139 192.576 272.943 1
Cu 249.244 192.384 272.943 1
Cu 248.362 192.139 272.943 1
Cu 247.498 191.84 272.943 1
Cu 246.656 191.491 272.943 1
Cu 245.838 191.091 272.943 1
Cu 245.048 190.643 272.943 1
Cu 244.289 190.148 272.943 1
Cu 243.563 189.609 272.943 1
Cu 242.875 189.026 272.943 1
Cu 242.226 188.404 272.943 1
Cu 241.966 187.744 272.943 1
Cu 241.966 187.048 272.943 1
Cu 241.966 186.32 272.943 1
Cu 241.966 185.562 272.943 1
Cu 241.966 184.778 272.943 1
Cu 241.966 183.97 272.943 1
Cu 241.966 183.142 272.943 1
Cu 241.966 182.296 272.943 1
Cu 241.966 181.437 272.943 1
Cu 241.966 180.568 272.943 1
Cu 241.966 179.691 272.943 1
Cu 241.966 178.811 272.943 1
Cu 241.966 177.932 272.943 1
Cu 241.966 177.055 272.943 1
Cu 241.966 176.186 272.943 1
Cu 241.966 175.327 272.943 1
Cu 241.966 174.481 272.943 1
Cu 241.966 173.653 272.943 1
Cu 241.966 172.845 272.943 1
Cu 241.966 172.061 272.943 1
Cu 241.966 171.303 272.943 1
Cu 241.966 170.575 272.943 1
Cu 241.966 169.879 272.943 1
Cu 242.226 169.219 272.943 1
Cu 242.875 168.596 272.943 1
Cu 243.563 168.014 272.943 1
Cu 244.289 167.475 272.943 1
Cu 245.048 166.98 272.943 1
Cu 245.838 166.532 272.943 1
Cu 246.656 166.132 272.943 1
Cu 247.498 165.782 272.943 1
Cu 248.362 165.484 272.943 1
Cu 249.244 165.239 272.943 1
Cu 250.139 165.047 272.943 1
Cu 251.046 164.909 272.943 1
Cu 251.96 164.826 272.943 1
Cu 252.878 164.798 272.943 1
Cu 253.795 164.826 272.943 1
Cu 254.709 164.909 272.943 1
Cu 255.616 165.047 272.943 1
Cu 256.511 165.239 272.943 1
Cu 257.393 165.484 272.943 1
Cu 258.257 165.782 272.943 1
Cu 259.099 166.132 272.943 1
Cu 259.917 166.532 272.943 1
Cu 260.707 166.98 272.943 1
Cu 261.466 167.475 272.943 1
Cu 262.192 168.014 272.943 1
Cu 262.88 168.596 272.943 1
Cu 263.529 169.219 272.943 1
Cu 263.789 169.879 272.943 1
Cu 263.789 170.575 272.943 1
Cu 263.789 171.303 272.943 1
Cu 263.789 172.061 272.943 1
Cu 263.789 172.845 272.943 1
Cu 263.789 173.653 272.943 1
Cu 263.789 174.481 272.943 1
Cu 263.789 175.327 272.943 1
Cu 263.789 176.186 272.943 1
Cu 263.789 177.055 272.943 1
Cu 263.789 177.932 272.943 1
Cu 263.789 178.811 272.943 1
Cu 263.763 178.811 278.17 1
Cu 263.763 179.689 278.17 1
Cu 263.763 180.564 278.17 1
Cu 263.763 181.431 278.17 1
Cu 263.763 182.288 278.17 1
Cu 263.763 183.132 278.17 1
Cu 263.763 183.958 278.17 1
Cu 263.763 184.764 278.17 1
Cu 263.763 185.547 278.17 1
Cu 263.763 186.303 278.17 1
Cu 263.763 187.029 278.17 1
Cu 263.763 187.723 278.17 1
Cu 263.505 188.382 278.17 1
Cu 262.857 189.003 278.17 1
Cu 262.17 189.584 278.17 1
Cu 261.446 190.122 278.17 1
Cu 260.689 190.616 278.17 1
Cu 259.901 191.063 278.17 1
Cu 259.085 191.461 278.17 1
Cu 258.244 191.81 278.17 1
Cu 257.382 192.108 278.17 1
Cu 256.503 192.353 278.17 1
Cu 255.609 192.544 278.17 1
Cu 254.705 192.682 278.17 1
Cu 253.793 192.764 278.17 1
Cu 252.878 192.792 278.17 1
Cu 251.962 192.764 278.17 1
Cu 251.05 192.682 278.17 1
Cu 250.146 192.544 278.17 1
Cu 249.252 192.353 278.17 1
Cu 248.373 192.108 278.17 1
Cu 247.511 191.81 278.17 1
Cu 246.67 191.461 278.17 1
Cu 245.854 191.063 278.17 1
Cu 245.066 190.616 278.17 1
Cu 244.309 190.122 278.17 1
Cu 243.585 189.584 278.17 1
Cu 242.898 189.003 278.17 1
Cu 242.25 188.382 278.17 1
Cu 241.992 187.723 278.17 1
Cu 241.992 187.029 278.17 1
Cu 241.992 186.303 278.17 1
Cu 241.992 185.547 278.17 1
Cu 241.992 184.764 278.17 1
Cu 241.992 183.958 278.17 1
Cu 241.992 183.132 278.17 1
Cu 241.992 182.288 278.17 1
Cu 241.992 181.431 278.17 1
Cu 241.992 180.564 278.17 1
Cu 241.992 179.689 278.17 1
Cu 241.992 178.811 278.17 1
Cu 241.992 177.934 278.17 1
Cu 241.992 177.059 278.17 1
Cu 241.992 176.192 278.17 1
Cu 241.992 175.335 278.17 1
Cu 241.992 174.491 278.17 1
Cu 241.992 173.665 278.17 1
Cu 241.992 172.859 278.17 1
Cu 241.992 172.076 278.17 1
Cu 241.992 171.32 278.17 1
Cu 241.992 170.594 278.17 1
Cu 241.992 169.9 278.17 1
Cu 242.25 169.241 278.17 1
Cu 242.898 168.62 278.17 1
Cu 243.585 168.039 278.17 1
Cu 244.309 167.501 278.17 1
Cu 245.066 167.007 278.17 1
Cu 245.854 166.56 278.17 1
Cu 246.67 166.161 278.17 1
Cu 247.511 165.813 278.17 1
Cu 248.373 165.515 278.17 1
Cu 249.252 165.27 278.17 1
Cu 250.146 165.079 278.17 1
Cu 251.05 164.941 278.17 1
Cu 251.962 164.858 278.17 1
Cu 252.878 164.831 278.17 1
Cu 253.793 164.858 278.17 1
Cu 254.705 164.941 278.17 1
Cu 255.609 165.079 278.17 1
Cu 256.503 165.27 278.17 1
Cu 257.382 165.515 278.17 1
Cu 258.244 165.813 278.17 1
Cu 259.085 166.161 278.17 1
Cu 259.901 166.56 278.17 1
Cu 260.689 167.007 278.17 1
Cu 261.446 167.501 278.17 1
Cu 262.17 168.039 278.17 1
Cu 262.857 168.62 278.17 1
Cu 263.505 169.241 278.17 1
Cu 263.763 169.9 278.17 1
Cu 263.763 170.594 278.17 1
Cu 263.763 171.32 278.17 1
Cu 263.763 172.076 278.17 1
Cu 263.763 172.859 278.17 1
Cu 263.763 173.665 278.17 1
Cu 263.763 174.491 278.17 1
Cu 263.763 175.335 278.17 1
Cu 263.763 176.192 278.17 1
Cu 263.763 177.059 278.17 1
Cu 263.763 177.934 278.17 1
Cu 263.763 178.811 278.17 1
Cu 263.737 178.811 283.421 1
Cu 263.737 179.687 283.421 1
Cu 263.737 180.559 283.421 1
Cu 263.737 181.425 283.421 1
Cu 263.737 182.28 283.421 1
Cu 263.737 183.121 283.421 1
Cu 263.737 183.946 283.421 1
Cu 263.737 184.75 283.421 1
Cu 263.737 185.53 283.421 1
Cu 263.737 186.285 283.421 1
Cu 263.737 187.009 283.421 1
Cu 263.737 187.702 283.421 1
Cu 263.479 188.359 283.421 1
Cu 262.833 188.978 283.421 1
Cu 262.148 189.558 283.421 1
Cu 261.426 190.095 283.421 1
Cu 260.67 190.587 283.421 1
Cu 259.884 191.033 283.421 1
Cu 259.07 191.431 283.421 1
Cu 258.231 191.779 283.421 1
Cu 257.372 192.076 283.421 1
Cu 256.494 192.32 283.421 1
Cu 255.603 192.511 283.421 1
Cu 254.7 192.649 283.421 1
Cu 253.791 192.731 283.421 1
Cu 252.878 192.759 283.421 1
Cu 251.964 192.731 283.421 1
Cu 251.055 192.649 283.421 1
Cu 250.152 192.511 283.421 1
Cu 249.261 192.32 283.421 1
Cu 248.383 192.076 283.421 1
Cu 247.524 191.779 283.421 1
Cu 246.685 191.431 283.421 1
Cu 245.871 191.033 283.421 1
Cu 245.085 190.587 283.421 1
Cu 244.329 190.095 283.421 1
Cu 243.607 189.558 283.421 1
Cu 242.922 188.978 283.421 1
Cu 242.276 188.359 283.421 1
Cu 242.018 187.702 283.421 1
Cu 242.018 187.009 283.421 1
Cu 242.018 186.285 283.421 1
Cu 242.018 185.53 283.421 1
Cu 242.018 184.75 283.421 1
Cu 242.018 183.946 283.421 1
Cu 242.018 183.121 283.421 1
Cu 242.018 182.28 283.421 1
Cu 242.018 181.425 283.421 1
Cu 242.018 180.559 283.421 1
Cu 242.018 179.687 283.421 1
Cu 242.018 178.811 283.421 1
Cu 242.018 177.936 283.421 1
Cu 242.018 177.063 283.421 1
Cu 242.018 176.198 283.421 1
Cu 242.018 175.343 283.421 1
Cu 242.018 174.502 283.421 1
Cu 242.018 173.677 283.421 1
Cu 242.018 172.873 283.421 1
Cu 242.018 172.092 283.421 1
Cu 242.018 171.338 283.421 1
Cu 242.018 170.613 283.421 1
Cu 242.018 169.921 283.421 1
Cu 242.276 169.264 283.421 1
Cu 242.922 168.644 283.421 1
Cu 243.607 168.065 283.421 1
Cu 244.329 167.528 283.421 1
Cu 245.085 167.035 283.421 1
Cu 245.871 166.589 283.421 1
Cu 246.685 166.192 283.421 1
Cu 247.524 165.844 283.421 1
Cu 248.383 165.547 283.421 1
Cu 249.261 165.302 283.421 1
Cu 250.152 165.111 283.421 1
Cu 251.055 164.974 283.421 1
Cu 251.964 164.892 283.421 1
Cu 252.878 164.864 283.421 1
Cu 253.791 164.892 283.421 1
Cu 254.7 164.974 283.421 1
Cu 255.603 165.111 283.421 1
Cu 256.494 165.302 283.421 1
Cu 257.372 165.547 283.421 1
Cu 258.231 165.844 283.421 1
Cu 259.07 166.192 283.421 1
Cu 259.884 166.589 283.421 1
Cu 260.67 167.035 283.421 1
Cu 261.426 167.528 283.421 1
Cu 262.148 168.065 283.421 1
Cu 262.833 168.644 283.421 1
Cu 263.479 169.264 283.421 1
Cu 263.737 169.921 283.421 1
Cu 263.737 170.613 283.421 1
Cu 263.737 171.338 283.421 1
Cu 263.737 172.092 283.421 1
Cu 263.737 172.873 283.421 1
Cu 263.737 173.677 283.421 1
Cu 263.737 174.502 283.421 1
Cu 263.737 175.343 283.421 1
Cu 263.737 176.198 283.421 1
Cu 263.737 177.063 283.421 1
Cu 263.737 177.936 283.421 1
Cu 263.737 178.811 283.421 1
Cu 263.711 178.811 288.697 1
Cu 263.711 179.685 288.697 1
Cu 263.711 180.555 288.697 1
Cu 263.711 181.418 288.697 1
Cu 263.711 182.271 288.697 1
Cu 263.711 183.111 288.697 1
Cu 263.711 183.933 288.697 1
Cu 263.711 184.735 288.697 1
Cu 263.711 185.514 288.697 1
Cu 263.711 186.266 288.697 1
Cu 263.711 186.989 288.697 1
Cu 263.711 187.68 288.697 1
Cu 263.453 188.335 288.697 1
Cu 262.809 188.953 288.697 1
Cu 262.125 189.531 288.697 1
Cu 261.405 190.067 288.697 1
Cu 260.651 190.558 288.697 1
Cu 259.867 191.003 288.697 1
Cu 259.055 191.4 288.697 1
Cu 258.218 191.747 288.697 1
Cu 257.361 192.043 288.697 1
Cu 256.485 192.287 288.697 1
Cu 255.596 192.478 288.697 1
Cu 254.696 192.614 288.697 1
Cu 253.788 192.697 288.697 1
Cu 252.878 192.724 288.697 1
Cu 251.967 192.697 288.697 1
Cu 251.059 192.614 288.697 1
Cu 250.159 192.478 288.697 1
Cu 249.27 192.287 288.697 1
Cu 248.394 192.043 288.697 1
Cu 247.537 191.747 288.697 1
Cu 246.7 191.4 288.697 1
Cu 245.888 191.003 288.697 1
Cu 245.104 190.558 288.697 1
Cu 244.35 190.067 288.697 1
Cu 243.63 189.531 288.697 1
Cu 242.946 188.953 288.697 1
Cu 242.302 188.335 288.697 1
Cu 242.044 187.68 288.697 1
Cu 242.044 186.989 288.697 1
Cu 242.044 186.266 288.697 1
Cu 242.044 185.514 288.697 1
Cu 242.044 184.735 288.697 1
Cu 242.044 183.933 288.697 1
Cu 242.044 183.111 288.697 1
Cu 242.044 182.271 288.697 1
Cu 242.044 181.418 288.697 1
Cu 242.044 180.555 288.697 1
Cu 242.044 179.685 288.697 1
Cu 242.044 178.811 288.697 1
Cu 242.044 177.938 288.697 1
Cu 242.044 177.068 288.697 1
Cu 242.044 176.204 288.697 1
Cu 242.044 175.351 288.697 1
Cu 242.044 174.512 288.697 1
Cu 242.044 173.69 288.697 1
Cu 242.044 172.888 288.697 1
Cu 242.044 172.109 288.697 1
Cu 242.044 171.357 288.697 1
Cu 242.044 170.634 288.697 1
Cu 242.044 169.943 288.697 1
Cu 242.302 169.287 288.697 1
Cu 242.946 168.669 288.697 1
Cu 243.63 168.091 288.697 1
Cu 244.35 167.556 288.697 1
Cu 245.104 167.064 288.697 1
Cu 245.888 166.62 288.697 1
Cu 246.7 166.223 288.697 1
Cu 247.537 165.876 288.697 1
Cu 248.394 165.58 288.697 1
Cu 249.27 165.336 288.697 1
Cu 250.159 165.145 288.697 1
Cu 251.059 165.008 288.697 1
Cu 251.967 164.926 288.697 1
Cu 252.878 164.899 288.697 1
Cu 253.788 164.926 288.697 1
Cu 254.696 165.008 288.697 1
Cu 255.596 165.145 288.697 1
Cu 256.485 165.336 288.697 1
Cu 257.361 165.58 288.697 1
Cu 258.218 165.876 288.697 1
Cu 259.055 166.223 288.697 1
Cu 259.867 166.62 288.697 1
Cu 260.651 167.064 288.697 1
Cu 261.405 167.556 288.697 1
Cu 262.125 168.091 288.697 1
Cu 262.809 168.669 288.697 1
Cu 263.453 169.287 288.697 1
Cu 263.711 169.943 288.697 1
Cu 263.711 170.634 288.697 1
Cu 263.711 171.357 288.697 1
Cu 263.711 172.109 288.697 1
Cu 263.711 172.888 288.697 1
Cu 263.711 173.69 288.697 1
Cu 263.711 174.512 288.697 1
Cu 263.711 175.351 288.697 1
Cu 263.711 176.204 288.697 1
Cu 263.711 177.068 288.697 1
Cu 263.711 177.938 288.697 1
Cu 263.711 178.811 288.697 1
Cu 263.683 178.811 293.997 1
Cu 263.683 179.683 293.997 1
Cu 263.683 180.551 293.997 1
Cu 263.683 181.412 293.997 1
Cu 263.683 182.263 293.997 1
Cu 263.683 183.1 293.997 1
Cu 263.683 183.92 293.997 1
Cu 263.683 184.72 293.997 1
Cu 263.683 185.497 293.997 1
Cu 263.683 186.247 293.997 1
Cu 263.683 186.968 293.997 1
Cu 263.683 187.657 293.997 1
Cu 263.426 188.311 293.997 1
Cu 262.783 188.928 293.997 1
Cu 262.102 189.504 293.997 1
Cu 261.383 190.039 293.997 1
Cu 260.631 190.529 293.997 1
Cu 259.849 190.972 293.997 1
Cu 259.039 191.368 293.997 1
Cu 258.205 191.714 293.997 1
Cu 257.349 192.01 293.997 1
Cu 256.476 192.253 293.997 1
Cu 255.589 192.443 293.997 1
Cu 254.691 192.58 293.997 1
Cu 253.786 192.662 293.997 1
Cu 252.878 192.689 293.997 1
Cu 251.969 192.662 293.997 1
Cu 251.064 192.58 293.997 1
Cu 250.166 192.443 293.997 1
Cu 249.279 192.253 293.997 1
Cu 248.406 192.01 293.997 1
Cu 247.55 191.714 293.997 1
Cu 246.716 191.368 293.997 1
Cu 245.906 190.972 293.997 1
Cu 245.124 190.529 293.997 1
Cu 244.372 190.039 293.997 1
Cu 243.653 189.504 293.997 1
Cu 242.972 188.928 293.997 1
Cu 242.329 188.311 293.997 1
Cu 242.072 187.657 293.997 1
Cu 242.072 186.968 293.997 1
Cu 242.072 186.247 293.997 1
Cu 242.072 185.497 293.997 1
Cu 242.072 184.72 293.997 1
Cu 242.072 183.92 293.997 1
Cu 242.072 183.1 293.997 1
Cu 242.072 182.263 293.997 1
Cu 242.072 181.412 293.997 1
Cu 242.072 180.551 293.997 1
Cu 242.072 179.683 293.997 1
Cu 242.072 178.811 293.997 1
Cu 242.072 177.94 293.997 1
Cu 242.072 177.072 293.997 1
Cu 242.072 176.211 293.997 1
Cu 242.072 175.36 293.997 1
Cu 242.072 174.523 293.997 1
Cu 242.072 173.703 293.997 1
Cu 242.072 172.903 293.997 1
Cu 242.072 172.126 293.997 1
Cu 242.072 171.375 293.997 1
Cu 242.072 170.654 293.997 1
Cu 242.072 169.966 293.997 1
Cu 242.329 169.312 293.997 1
Cu 242.972 168.695 293.997 1
Cu 243.653 168.119 293.997 1
Cu 244.372 167.584 293.997 1
Cu 245.124 167.094 293.997 1
Cu 245.906 166.65 293.997 1
Cu 246.716 166.255 293.997 1
Cu 247.55 165.908 293.997 1
Cu 248.406 165.613 293.997 1
Cu 249.279 165.37 293.997 1
Cu 250.166 165.18 293.997 1
Cu 251.064 165.043 293.997 1
Cu 251.969 164.961 293.997 1
Cu 252.878 164.934 293.997 1
Cu 253.786 164.961 293.997 1
Cu 254.691 165.043 293.997 1
Cu 255.589 165.18 293.997 1
Cu 256.476 165.37 293.997 1
Cu 257.349 165.613 293.997 1
Cu 258.205 165.908 293.997 1
Cu 259.039 166.255 293.997 1
Cu 259.849 166.65 293.997 1
Cu 260.631 167.094 293.997 1
Cu 261.383 167.584 293.997 1
Cu 262.102 168.119 293.997 1
Cu 262.783 168.695 293.997 1
Cu 263.426 169.312 293.997 1
Cu 263.683 169.966 293.997 1
Cu 263.683 170.654 293.997 1
Cu 263.683 171.375 293.997 1
Cu 263.683 172.126 293.997 1
Cu 263.683 172.903 293.997 1
Cu 263.683 173.703 293.997 1
Cu 263.683 174.523 293.997 1
Cu 263.683 175.36 293.997 1
Cu 263.683 176.211 293.997 1
Cu 263.683 177.072 293.997 1
Cu 263.683 177.94 293.997 1
Cu 263.683 178.811 293.997 1
Cu 263.655 178.811 299.321 1
Cu 263.655 179.681 299.321 1
Cu 263.655 180.546 299.321 1
Cu 263.655 181.405 299.321 1
Cu 263.655 182.254 299.321 1
Cu 263.655 183.089 299.321 1
Cu 263.655 183.907 299.321 1
Cu 263.655 184.705 299.321 1
Cu 263.655 185.48 299.321 1
Cu 263.655 186.228 299.321 1
Cu 263.655 186.947 299.321 1
Cu 263.655 187.634 299.321 1
Cu 263.399 188.286 299.321 1
Cu 262.758 188.901 299.321 1
Cu 262.078 189.476 299.321 1
Cu 261.361 190.009 299.321 1
Cu 260.611 190.498 299.321 1
Cu 259.831 190.941 299.321 1
Cu 259.023 191.335 299.321 1
Cu 258.191 191.681 299.321 1
Cu 257.338 191.975 299.321 1
Cu 256.467 192.218 299.321 1
Cu 255.582 192.408 299.321 1
Cu 254.686 192.544 299.321 1
Cu 253.784 192.625 299.321 1
Cu 252.878 192.653 299.321 1
Cu 251.971 192.625 299.321 1
Cu 251.069 192.544 299.321 1
Cu 250.173 192.408 299.321 1
Cu 249.288 192.218 299.321 1
Cu 248.417 191.975 299.321 1
Cu 247.564 191.681 299.321 1
Cu 246.732 191.335 299.321 1
Cu 245.924 190.941 299.321 1
Cu 245.144 190.498 299.321 1
Cu 244.394 190.009 299.321 1
Cu 243.677 189.476 299.321 1
Cu 242.997 188.901 299.321 1
Cu 242.356 188.286 299.321 1
Cu 242.1 187.634 299.321 1
Cu 242.1 186.947 299.321 1
Cu 242.1 186.228 299.321 1
Cu 242.1 185.48 299.321 1
Cu 242.1 184.705 299.321 1
Cu 242.1 183.907 299.321 1
Cu 242.1 183.089 299.321 1
Cu 242.1 182.254 299.321 1
Cu 242.1 181.405 299.321 1
Cu 242.1 180.546 299.321 1
Cu 242.1 179.681 299.321 1
Cu 242.1 178.811 299.321 1
Cu 242.1 177.942 299.321 1
Cu 242.1 177.077 299.321 1
Cu 242.1 176.218 299.321 1
Cu 242.1 175.369 299.321 1
Cu 242.1 174.534 299.321 1
Cu 242.1 173.716 299.321 1
Cu 242.1 172.918 299.321 1
Cu 242.1 172.143 299.321 1
Cu 242.1 171.395 299.321 1
Cu 242.1 170.676 299.321 1
Cu 242.1 169.989 299.321 1
Cu 242.356 169.336 299.321 1
Cu 242.997 168.721 299.321 1
Cu 243.677 168.146 299.321 1
Cu 244.394 167.614 299.321 1
Cu 245.144 167.125 299.321 1
Cu 245.924 166.682 299.321 1
Cu 246.732 166.287 299.321 1
Cu 247.564 165.942 299.321 1
Cu 248.417 165.647 299.321 1
Cu 249.288 165.405 299.321 1
Cu 250.173 165.215 299.321 1
Cu 251.069 165.079 299.321 1
Cu 251.971 164.997 299.321 1
Cu 252.878 164.97 299.321 1
Cu 253.784 164.997 299.321 1
Cu 254.686 165.079 299.321 1
Cu 255.582 165.215 299.321 1
Cu 256.467 165.405 299.321 1
Cu 257.338 165.647 299.321 1
Cu 258.191 165.942 299.321 1
Cu 259.023 166.287 299.321 1
Cu 259.831 166.682 299.321 1
Cu 260.611 167.125 299.321 1
Cu 261.361 167.614 299.321 1
Cu 262.078 168.146 299.321 1
Cu 262.758 168.721 299.321 1
Cu 263.399 169.336 299.321 1
Cu 263.655 169.989 299.321 1
Cu 263.655 170.676 299.321 1
Cu 263.655 171.395 299.321 1
Cu 263.655 172.143 299.321 1
Cu 263.655 172.918 299.321 1
Cu 263.655 173.716 299.321 1
Cu 263.655 174.534 299.321 1
Cu 263.655 175.369 299.321 1
Cu 263.655 176.218 299.321 1
Cu 263.655 177.077 299.321 1
Cu 263.655 177.942 299.321 1
Cu 263.655 178.811 299.321 1
Cu 263.626 178.811 304.668 1
Cu 263.626 179.678 304.668 1
Cu 263.626 180.542 304.668 1
Cu 263.626 181.398 304.668 1
Cu 263.626 182.244 304.668 1
Cu 263.626 183.077 304.668 1
Cu 263.626 183.893 304.668 1
Cu 263.626 184.689 304.668 1
Cu 263.626 185.462 304.668 1
Cu 263.626 186.208 304.668 1
Cu 263.626 186.925 304.668 1
Cu 263.626 187.611 304.668 1
Cu 263.371 188.261 304.668 1
Cu 262.731 188.874 304.668 1
Cu 262.053 189.448 304.668 1
Cu 261.338 189.979 304.668 1
Cu 260.59 190.467 304.668 1
Cu 259.812 190.908 304.668 1
Cu 259.006 191.302 304.668 1
Cu 258.176 191.646 304.668 1
Cu 257.326 191.94 304.668 1
Cu 256.457 192.182 304.668 1
Cu 255.575 192.371 304.668 1
Cu 254.682 192.507 304.668 1
Cu 253.781 192.588 304.668 1
Cu 252.878 192.616 304.668 1
Cu 251.974 192.588 304.668 1
Cu 251.073 192.507 304.668 1
Cu 250.18 192.371 304.668 1
Cu 249.298 192.182 304.668 1
Cu 248.429 191.94 304.668 1
Cu 247.579 191.646 304.668 1
Cu 246.749 191.302 304.668 1
Cu 245.943 190.908 304.668 1
Cu 245.165 190.467 304.668 1
Cu 244.417 189.979 304.668 1
Cu 243.702 189.448 304.668 1
Cu 243.024 188.874 304.668 1
Cu 242.384 188.261 304.668 1
Cu 242.129 187.611 304.668 1
Cu 242.129 186.925 304.668 1
Cu 242.129 186.208 304.668 1
Cu 242.129 185.462 304.668 1
Cu 242.129 184.689 304.668 1
Cu 242.129 183.893 304.668 1
Cu 242.129 183.077 304.668 1
Cu 242.129 182.244 304.668 1
Cu 242.129 181.398 304.668 1
Cu 242.129 180.542 304.668 1
Cu 242.129 179.678 304.668 1
Cu 242.129 178.811 304.668 1
Cu 242.129 177.945 304.668 1
Cu 242.129 177.081 304.668 1
Cu 242.129 176.225 304.668 1
Cu 242.129 175.378 304.668 1
Cu 242.129 174.546 304.668 1
Cu 242.129 173.73 304.668 1
Cu 242.129 172.934 304.668 1
Cu 242.129 172.161 304.668 1
Cu 242.129 171.415 304.668 1
Cu 242.129 170.697 304.668 1
Cu 242.129 170.012 304.668 1
Cu 242.384 169.362 304.668 1
Cu 243.024 168.749 304.668 1
Cu 243.702 168.175 304.668 1
Cu 244.417 167.644 304.668 1
Cu 245.165 167.156 304.668 1
Cu 245.943 166.715 304.668 1
Cu 246.749 166.321 304.668 1
Cu 247.579 165.977 304.668 1
Cu 248.429 165.683 304.668 1
Cu 249.298 165.441 304.668 1
Cu 250.18 165.252 304.668 1
Cu 251.073 165.116 304.668 1
Cu 251.974 165.034 304.668 1
Cu 252.878 165.007 304.668 1
Cu 253.781 165.034 304.668 1
Cu 254.682 165.116 304.668 1
Cu 255.575 165.252 304.668 1
Cu 256.457 165.441 304.668 1
Cu 257.326 165.683 304.668 1
Cu 258.176 165.977 304.668 1
Cu 259.006 166.321 304.668 1
Cu 259.812 166.715 304.668 1
Cu 260.59 167.156 304.668 1
Cu 261.338 167.644 304.668 1
Cu 262.053 168.175 304.668 1
Cu 262.731 168.749 304.668 1
Cu 263.371 169.362 304.668 1
Cu 263.626 170.012 304.668 1
Cu 263.626 170.697 304.668 1
Cu 263.626 171.415 304.668 1
Cu 263.626 172.161 304.668 1
Cu 263.626 172.934 304.668 1
Cu 263.626 173.73 304.668 1
Cu 263.626 174.546 304.668 1
Cu 263.626 175.378 304.668 1
Cu 263.626 176.225 304.668 1
Cu 263.626 177.081 304.668 1
Cu 263.626 177.945 304.668 1
Cu 263.626 178.811 304.668 1
Cu 263.596 178.811 310.039 1
Cu 263.596 179.676 310.039 1
Cu 263.596 180.537 310.039 1
Cu 263.596 181.391 310.039 1
Cu 263.596 182.235 310.039 1
Cu 263.596 183.065 310.039 1
Cu 263.596 183.879 310.039 1
Cu 263.596 184.673 310.039 1
Cu 263.596 185.443 310.039 1
Cu 263.596 186.188 310.039 1
Cu 263.596 186.903 310.039 1
Cu 263.596 187.586 310.039 1
Cu 263.342 188.235 310.039 1
Cu 262.704 188.846 310.039 1
Cu 262.027 189.418 310.039 1
Cu 261.315 189.948 310.039 1
Cu 260.569 190.434 310.039 1
Cu 259.793 190.875 310.039 1
Cu 258.989 191.267 310.039 1
Cu 258.162 191.611 310.039 1
Cu 257.313 191.904 310.039 1
Cu 256.447 192.145 310.039 1
Cu 255.567 192.334 310.039 1
Cu 254.677 192.469 310.039 1
Cu 253.779 192.55 310.039 1
Cu 252.878 192.577 310.039 1
Cu 251.976 192.55 310.039 1
Cu 251.078 192.469 310.039 1
Cu 250.188 192.334 310.039 1
Cu 249.308 192.145 310.039 1
Cu 248.442 191.904 310.039 1
Cu 247.593 191.611 310.039 1
Cu 246.766 191.267 310.039 1
Cu 245.962 190.875 310.039 1
Cu 245.186 190.434 310.039 1
Cu 244.44 189.948 310.039 1
Cu 243.728 189.418 310.039 1
Cu 243.051 188.846 310.039 1
Cu 242.413 188.235 310.039 1
Cu 242.159 187.586 310.039 1
Cu 242.159 186.903 310.039 1
Cu 242.159 186.188 310.039 1
Cu 242.159 185.443 310.039 1
Cu 242.159 184.673 310.039 1
Cu 242.159 183.879 310.039 1
Cu 242.159 183.065 310.039 1
Cu 242.159 182.235 310.039 1
Cu 242.159 181.391 310.039 1
Cu 242.159 180.537 310.039 1
Cu 242.159 179.676 310.039 1
Cu 242.159 178.811 310.039 1
Cu 242.159 177.947 310.039 1
Cu 242.159 177.086 310.039 1
Cu 242.159 176.232 310.039 1
Cu 242.159 175.388 310.039 1
Cu 242.159 174.557 310.039 1
Cu 242.159 173.744 310.039 1
Cu 242.159 172.95 310.039 1
Cu 242.159 172.18 310.039 1
Cu 242.159 171.435 310.039 1
Cu 242.159 170.72 310.039 1
Cu 242.159 170.037 310.039 1
Cu 242.413 169.388 310.039 1
Cu 243.051 168.776 310.039 1
Cu 243.728 168.204 310.039 1
Cu 244.44 167.674 310.039 1
Cu 245.186 167.188 310.039 1
Cu 245.962 166.748 310.039 1
Cu 246.766 166.355 310.039 1
Cu 247.593 166.012 310.039 1
Cu 248.442 165.719 310.039 1
Cu 249.308 165.478 310.039 1
Cu 250.188 165.289 310.039 1
Cu 251.078 165.154 310.039 1
Cu 251.976 165.072 310.039 1
Cu 252.878 165.045 310.039 1
Cu 253.779 165.072 310.039 1
Cu 254.677 165.154 310.039 1
Cu 255.567 165.289 310.039 1
Cu 256.447 165.478 310.039 1
Cu 257.313 165.719 310.039 1
Cu 258.162 166.012 310.039 1
Cu 258.989 166.355 310.039 1
Cu 259.793 166.748 310.039 1
Cu 260.569 167.188 310.039 1
Cu 261.315 167.674 310.039 1
Cu 262.027 168.204 310.039 1
Cu 262.704 168.776 310.039 1
Cu 263.342 169.388 310.039 1
Cu 263.596 170.037 310.039 1
Cu 263.596 170.72 310.039 1
Cu 263.596 171.435 310.039 1
Cu 263.596 172.18 310.039 1
Cu 263.596 172.95 310.039 1
Cu 263.596 173.744 310.039 1
Cu 263.596 174.557 310.039 1
Cu 263.596 175.388 310.039 1
Cu 263.596 176.232 310.039 1
Cu 263.596 177.086 310.039 1
Cu 263.596 177.947 310.039 1
Cu 263.596 178.811 310.039 1
Cu 263.566 178.811 315.433 1
Cu 263.566 179.673 315.433 1
Cu 263.566 180.532 315.433 1
Cu 263.566 181.384 315.433 1
Cu 263.566 182.225 315.433 1
Cu 263.566 183.053 315.433 1
Cu 263.566 183.865 315.433 1
Cu 263.566 184.656 315.433 1
Cu 263.566 185.424 315.433 1
Cu 263.566 186.167 315.433 1
Cu 263.566 186.88 315.433 1
Cu 263.566 187.561 315.433 1
Cu 263.312 188.208 315.433 1
Cu 262.676 188.818 315.433 1
Cu 262.001 189.388 315.433 1
Cu 261.291 189.917 315.433 1
Cu 260.547 190.401 315.433 1
Cu 259.773 190.84 315.433 1
Cu 258.972 191.232 315.433 1
Cu 258.147 191.574 315.433 1
Cu 257.301 191.867 315.433 1
Cu 256.437 192.107 315.433 1
Cu 255.56 192.295 315.433 1
Cu 254.672 192.43 315.433 1
Cu 253.776 192.511 315.433 1
Cu 252.878 192.538 315.433 1
Cu 251.979 192.511 315.433 1
Cu 251.084 192.43 315.433 1
Cu 250.195 192.295 315.433 1
Cu 249.318 192.107 315.433 1
Cu 248.454 191.867 315.433 1
Cu 247.608 191.574 315.433 1
Cu 246.783 191.232 315.433 1
Cu 245.982 190.84 315.433 1
Cu 245.208 190.401 315.433 1
Cu 244.464 189.917 315.433 1
Cu 243.754 189.388 315.433 1
Cu 243.079 188.818 315.433 1
Cu 242.443 188.208 315.433 1
Cu 242.189 187.561 315.433 1
Cu 242.189 186.88 315.433 1
Cu 242.189 186.167 315.433 1
Cu 242.189 185.424 315.433 1
Cu 242.189 184.656 315.433 1
Cu 242.189 183.865 315.433 1
Cu 242.189 183.053 315.433 1
Cu 242.189 182.225 315.433 1
Cu 242.189 181.384 315.433 1
Cu 242.189 180.532 315.433 1
Cu 242.189 179.673 315.433 1
Cu 242.189 178.811 315.433 1
Cu 242.189 177.949 315.433 1
Cu 242.189 177.091 315.433 1
Cu 242.189 176.239 315.433 1
Cu 242.189 175.398 315.433 1
Cu 242.189 174.57 315.433 1
Cu 242.189 173.758 315.433 1
Cu 242.189 172.967 315.433 1
Cu 242.189 172.198 315.433 1
Cu 242.189 171.456 315.433 1
Cu 242.189 170.743 315.433 1
Cu 242.189 170.062 315.433 1
Cu 242.443 169.415 315.433 1
Cu 243.079 168.805 315.433 1
Cu 243.754 168.235 315.433 1
Cu 244.464 167.706 315.433 1
Cu 245.208 167.221 315.433 1
Cu 245.982 166.782 315.433 1
Cu 246.783 166.391 315.433 1
Cu 247.608 166.048 315.433 1
Cu 248.454 165.756 315.433 1
Cu 249.318 165.516 315.433 1
Cu 250.195 165.328 315.433 1
Cu 251.084 165.193 315.433 1
Cu 251.979 165.112 315.433 1
Cu 252.878 165.084 315.433 1
Cu 253.776 165.112 315.433 1
Cu 254.672 165.193 315.433 1
Cu 255.56 165.328 315.433 1
Cu 256.437 165.516 315.433 1
Cu 257.301 165.756 315.433 1
Cu 258.147 166.048 315.433 1
Cu 258.972 166.391 315.433 1
Cu 259.773 166.782 315.433 1
Cu 260.547 167.221 315.433 1
Cu 261.291 167.706 315.433 1
Cu 262.001 168.235 315.433 1
Cu 262.676 168.805 315.433 1
Cu 263.312 169.415 315.433 1
Cu 263.566 170.062 315.433 1
Cu 263.566 170.743 315.433 1
Cu 263.566 171.456 315.433 1
Cu 263.566 172.198 315.433 1
Cu 263.566 172.967 315.433 1
Cu 263.566 173.758 315.433 1
Cu 263.566 174.57 315.433 1
Cu 263.566 175.398 315.433 1
Cu 263.566 176.239 315.433 1
Cu 263.566 177.091 315.433 1
Cu 263.566 177.949 315.433 1
Cu 263.566 178.811 315.433 1
Cu 263.535 178.811 320.849 1
Cu 263.535 179.671 320.849 1
Cu 263.535 180.527 320.849 1
Cu 263.535 181.376 320.849 1
Cu 263.535 182.215 320.849 1
Cu 263.535 183.041 320.849 1
Cu 263.535 183.85 320.849 1
Cu 263.535 184.639 320.849 1
Cu 263.535 185.405 320.849 1
Cu 263.535 186.145 320.849 1
Cu 263.535 186.856 320.849 1
Cu 263.535 187.536 320.849 1
Cu 263.281 188.181 320.849 1
Cu 262.647 188.789 320.849 1
Cu 261.975 189.357 320.849 1
Cu 261.266 189.884 320.849 1
Cu 260.525 190.368 320.849 1
Cu 259.753 190.805 320.849 1
Cu 258.954 191.196 320.849 1
Cu 258.131 191.537 320.849 1
Cu 257.288 191.828 320.849 1
Cu 256.427 192.068 320.849 1
Cu 255.552 192.256 320.849 1
Cu 254.666 192.39 320.849 1
Cu 253.774 192.471 320.849 1
Cu 252.878 192.498 320.849 1
Cu 251.981 192.471 320.849 1
Cu 251.089 192.39 320.849 1
Cu 250.203 192.256 320.849 1
Cu 249.328 192.068 320.849 1
Cu 248.467 191.828 320.849 1
Cu 247.624 191.537 320.849 1
Cu 246.801 191.196 320.849 1
Cu 246.002 190.805 320.849 1
Cu 245.23 190.368 320.849 1
Cu 244.489 189.884 320.849 1
Cu 243.78 189.357 320.849 1
Cu 243.108 188.789 320.849 1
Cu 242.474 188.181 320.849 1
Cu 242.22 187.536 320.849 1
Cu 242.22 186.856 320.849 1
Cu 242.22 186.145 320.849 1
Cu 242.22 185.405 320.849 1
Cu 242.22 184.639 320.849 1
Cu 242.22 183.85 320.849 1
Cu 242.22 183.041 320.849 1
Cu 242.22 182.215 320.849 1
Cu 242.22 181.376 320.849 1
Cu 242.22 180.527 320.849 1
Cu 242.22 179.671 320.849 1
Cu 242.22 178.811 320.849 1
Cu 242.22 177.952 320.849 1
Cu 242.22 177.096 320.849 1
Cu 242.22 176.247 320.849 1
Cu 242.22 175.408 320.849 1
Cu 242.22 174.582 320.849 1
Cu 242.22 173.773 320.849 1
Cu 242.22 172.984 320.849 1
Cu 242.22 172.218 320.849 1
Cu 242.22 171.478 320.849 1
Cu 242.22 170.766 320.849 1
Cu 242.22 170.087 320.849 1
Cu 242.474 169.442 320.849 1
Cu 243.108 168.834 320.849 1
Cu 243.78 168.266 320.849 1
Cu 244.489 167.739 320.849 1
Cu 245.23 167.255 320.849 1
Cu 246.002 166.818 320.849 1
Cu 246.801 166.427 320.849 1
Cu 247.624 166.086 320.849 1
Cu 248.467 165.794 320.849 1
Cu 249.328 165.555 320.849 1
Cu 250.203 165.367 320.849 1
Cu 251.089 165.232 320.849 1
Cu 251.981 165.152 320.849 1
Cu 252.878 165.125 320.849 1
Cu 253.774 165.152 320.849 1
Cu 254.666 165.232 320.849 1
Cu 255.552 165.367 320.849 1
Cu 256.427 165.555 320.849 1
Cu 257.288 165.794 320.849 1
Cu 258.131 166.086 320.849 1
Cu 258.954 166.427 320.849 1
Cu 259.753 166.818 320.849 1
Cu 260.525 167.255 320.849 1
Cu 261.266 167.739 320.849 1
Cu 261.975 168.266 320.849 1
Cu 262.647 168.834 320.849 1
Cu 263.281 169.442 320.849 1
Cu 263.535 170.087 320.849 1
Cu 263.535 170.766 320.849 1
Cu 263.535 171.478 320.849 1
Cu 263.535 172.218 320.849 1
Cu 263.535 172.984 320.849 1
Cu 263.535 173.773 320.849 1
Cu 263.535 174.582 320.849 1
Cu 263.535 175.408 320.849 1
Cu 263.535 176.247 320.849 1
Cu 263.535 177.096 320.849 1
Cu 263.535 177.952 320.849 1
Cu 263.535 178.811 320.849 1
Cu 263.503 178.811 326.288 1
Cu 263.503 179.668 326.288 1
Cu 263.503 180.522 326.288 1
Cu 263.503 181.368 326.288 1
Cu 263.503 182.205 326.288 1
Cu 263.503 183.028 326.288 1
Cu 263.503 183.835 326.288 1
Cu 263.503 184.621 326.288 1
Cu 263.503 185.385 326.288 1
Cu 263.503 186.123 326.288 1
Cu 263.503 186.832 326.288 1
Cu 263.503 187.509 326.288 1
Cu 263.25 188.153 326.288 1
Cu 262.618 188.759 326.288 1
Cu 261.947 189.326 326.288 1
Cu 261.241 189.851 326.288 1
Cu 260.502 190.333 326.288 1
Cu 259.732 190.769 326.288 1
Cu 258.936 191.158 326.288 1
Cu 258.116 191.499 326.288 1
Cu 257.275 191.789 326.288 1
Cu 256.416 192.028 326.288 1
Cu 255.544 192.215 326.288 1
Cu 254.661 192.349 326.288 1
Cu 253.771 192.43 326.288 1
Cu 252.878 192.457 326.288 1
Cu 251.984 192.43 326.288 1
Cu 251.094 192.349 326.288 1
Cu 250.211 192.215 326.288 1
Cu 249.339 192.028 326.288 1
Cu 248.48 191.789 326.288 1
Cu 247.639 191.499 326.288 1
Cu 246.819 191.158 326.288 1
Cu 246.023 190.769 326.288 1
Cu 245.253 190.333 326.288 1
Cu 244.514 189.851 326.288 1
Cu 243.808 189.326 326.288 1
Cu 243.137 188.759 326.288 1
Cu 242.505 188.153 326.288 1
Cu 242.252 187.509 326.288 1
Cu 242.252 186.832 326.288 1
Cu 242.252 186.123 326.288 1
Cu 242.252 185.385 326.288 1
Cu 242.252 184.621 326.288 1
Cu 242.252 183.835 326.288 1
Cu 242.252 183.028 326.288 1
Cu 242.252 182.205 326.288 1
Cu 242.252 181.368 326.288 1
Cu 242.252 180.522 326.288 1
Cu 242.252 179.668 326.288 1
Cu 242.252 178.811 326.288 1
Cu 242.252 177.955 326.288 1
Cu 242.252 177.101 326.288 1
Cu 242.252 176.254 326.288 1
Cu 242.252 175.418 326.288 1
Cu 242.252 174.595 326.288 1
Cu 242.252 173.788 326.288 1
Cu 242.252 173.001 326.288 1
Cu 242.252 172.238 326.288 1
Cu 242.252 171.5 326.288 1
Cu 242.252 170.791 326.288 1
Cu 242.252 170.113 326.288 1
Cu 242.505 169.47 326.288 1
Cu 243.137 168.864 326.288 1
Cu 243.808 168.297 326.288 1
Cu 244.514 167.772 326.288 1
Cu 245.253 167.29 326.288 1
Cu 246.023 166.854 326.288 1
Cu 246.819 166.464 326.288 1
Cu 247.639 166.124 326.288 1
Cu 248.48 165.834 326.288 1
Cu 249.339 165.594 326.288 1
Cu 250.211 165.407 326.288 1
Cu 251.094 165.273 326.288 1
Cu 251.984 165.193 326.288 1
Cu 252.878 165.166 326.288 1
Cu 253.771 165.193 326.288 1
Cu 254.661 165.273 326.288 1
Cu 255.544 165.407 326.288 1
Cu 256.416 165.594 326.288 1
Cu 257.275 165.834 326.288 1
Cu 258.116 166.124 326.288 1
Cu 258.936 166.464 326.288 1
Cu 259.732 166.854 326.288 1
Cu 260.502 167.29 326.288 1
Cu 261.241 167.772 326.288 1
Cu 261.947 168.297 326.288 1
Cu 262.618 168.864 326.288 1
Cu 263.25 169.47 326.288 1
Cu 263.503 170.113 326.288 1
Cu 263.503 170.791 326.288 1
Cu 263.503 171.5 326.288 1
Cu 263.503 172.238 326.288 1
Cu 263.503 173.001 326.288 1
Cu 263.503 173.788 326.288 1
Cu 263.503 174.595 326.288 1
Cu 263.503 175.418 326.288 1
Cu 263.503 176.254 326.288 1
Cu 263.503 177.101 326.288 1
Cu 263.503 177.955 326.288 1
Cu 263.503 178.811 326.288 1
Cu 263.47 178.811 331.75 1
Cu 263.47 179.666 331.75 1
Cu 263.47 180.516 331.75 1
Cu 263.47 181.36 331.75 1
Cu 263.47 182.194 331.75 1
Cu 263.47 183.015 331.75 1
Cu 263.47 183.819 331.75 1
Cu 263.47 184.603 331.75 1
Cu 263.47 185.365 331.75 1
Cu 263.47 186.101 331.75 1
Cu 263.47 186.807 331.75 1
Cu 263.47 187.483 331.75 1
Cu 263.218 188.124 331.75 1
Cu 262.588 188.728 331.75 1
Cu 261.919 189.293 331.75 1
Cu 261.215 189.817 331.75 1
Cu 260.478 190.297 331.75 1
Cu 259.711 190.732 331.75 1
Cu 258.917 191.12 331.75 1
Cu 258.099 191.46 331.75 1
Cu 257.261 191.749 331.75 1
Cu 256.405 191.988 331.75 1
Cu 255.536 192.174 331.75 1
Cu 254.655 192.308 331.75 1
Cu 253.768 192.388 331.75 1
Cu 252.878 192.415 331.75 1
Cu 251.987 192.388 331.75 1
Cu 251.1 192.308 331.75 1
Cu 250.219 192.174 331.75 1
Cu 249.35 191.988 331.75 1
Cu 248.494 191.749 331.75 1
Cu 247.656 191.46 331.75 1
Cu 246.838 191.12 331.75 1
Cu 246.044 190.732 331.75 1
Cu 245.277 190.297 331.75 1
Cu 244.54 189.817 331.75 1
Cu 243.836 189.293 331.75 1
Cu 243.167 188.728 331.75 1
Cu 242.537 188.124 331.75 1
Cu 242.285 187.483 331.75 1
Cu 242.285 186.807 331.75 1
Cu 242.285 186.101 331.75 1
Cu 242.285 185.365 331.75 1
Cu 242.285 184.603 331.75 1
Cu 242.285 183.819 331.75 1
Cu 242.285 183.015 331.75 1
Cu 242.285 182.194 331.75 1
Cu 242.285 181.36 331.75 1
Cu 242.285 180.516 331.75 1
Cu 242.285 179.666 331.75 1
Cu 242.285 178.811 331.75 1
Cu 242.285 177.957 331.75 1
Cu 242.285 177.106 331.75 1
Cu 242.285 176.262 331.75 1
Cu 242.285 175.428 331.75 1
Cu 242.285 174.608 331.75 1
Cu 242.285 173.804 331.75 1
Cu 242.285 173.019 331.75 1
Cu 242.285 172.258 331.75 1
Cu 242.285 171.522 331.75 1
Cu 242.285 170.815 331.75 1
Cu 242.285 170.14 331.75 1
Cu 242.537 169.499 331.75 1
Cu 243.167 168.895 331.75 1
Cu 243.836 168.33 331.75 1
Cu 244.54 167.806 331.75 1
Cu 245.277 167.326 331.75 1
Cu 246.044 166.891 331.75 1
Cu 246.838 166.503 331.75 1
Cu 247.656 166.163 331.75 1
Cu 248.494 165.874 331.75 1
Cu 249.35 165.635 331.75 1
Cu 250.219 165.449 331.75 1
Cu 251.1 165.315 331.75 1
Cu 251.987 165.235 331.75 1
Cu 252.878 165.208 331.75 1
Cu 253.768 165.235 331.75 1
Cu 254.655 165.315 331.75 1
Cu 255.536 165.449 331.75 1
Cu 256.405 165.635 331.75 1
Cu 257.261 165.874 331.75 1
Cu 258.099 166.163 331.75 1
Cu 258.917 166.503 331.75 1
Cu 259.711 166.891 331.75 1
Cu 260.478 167.326 331.75 1
Cu 261.215 167.806 331.75 1
Cu 261.919 168.33 331.75 1
Cu 262.588 168.895 331.75 1
Cu 263.218 169.499 331.75 1
Cu 263.47 170.14 331.75 1
Cu 263.47 170.815 331.75 1
Cu 263.47 171.522 331.75 1
Cu 263.47 172.258 331.75 1
Cu 263.47 173.019 331.75 1
Cu 263.47 173.804 331.75 1
Cu 263.47 174.608 331.75 1
Cu 263.47 175.428 331.75 1
Cu 263.47 176.262 331.75 1
Cu 263.47 177.106 331.75 1
Cu 263.47 177.957 331.75 1
Cu 263.47 178.811 331.75 1
Cu 263.436 178.811 337.233 1
Cu 263.436 179.663 337.233 1
Cu 263.436 180.511 337.233 1
Cu 263.436 181.352 337.233 1
Cu 263.436 182.184 337.233 1
Cu 263.436 183.002 337.233 1
Cu 263.436 183.803 337.233 1
Cu 263.436 184.585 337.233 1
Cu 263.436 185.344 337.233 1
Cu 263.436 186.077 337.233 1
Cu 263.436 186.782 337.233 1
Cu 263.436 187.455 337.233 1
Cu 263.185 188.094 337.233 1
Cu 262.557 188.696 337.233 1
Cu 261.891 189.26 337.233 1
Cu 261.189 189.782 337.233 1
Cu 260.454 190.261 337.233 1
Cu 259.69 190.694 337.233 1
Cu 258.898 191.081 337.233 1
Cu 258.083 191.419 337.233 1
Cu 257.247 191.708 337.233 1
Cu 256.394 191.946 337.233 1
Cu 255.527 192.131 337.233 1
Cu 254.65 192.265 337.233 1
Cu 253.765 192.345 337.233 1
Cu 252.878 192.372 337.233 1
Cu 251.99 192.345 337.233 1
Cu 251.105 192.265 337.233 1
Cu 250.228 192.131 337.233 1
Cu 249.361 191.946 337.233 1
Cu 248.508 191.708 337.233 1
Cu 247.672 191.419 337.233 1
Cu 246.857 191.081 337.233 1
Cu 246.066 190.694 337.233 1
Cu 245.301 190.261 337.233 1
Cu 244.566 189.782 337.233 1
Cu 243.864 189.26 337.233 1
Cu 243.198 188.696 337.233 1
Cu 242.57 188.094 337.233 1
Cu 242.319 187.455 337.233 1
Cu 242.319 186.782 337.233 1
Cu 242.319 186.077 337.233 1
Cu 242.319 185.344 337.233 1
Cu 242.319 184.585 337.233 1
Cu 242.319 183.803 337.233 1
Cu 242.319 183.002 337.233 1
Cu 242.319 182.184 337.233 1
Cu 242.319 181.352 337.233 1
Cu 242.319 180.511 337.233 1
Cu 242.319 179.663 337.233 1
Cu 242.319 178.811 337.233 1
Cu 242.319 177.96 337.233 1
Cu 242.319 177.112 337.233 1
Cu 242.319 176.27 337.233 1
Cu 242.319 175.439 337.233 1
Cu 242.319 174.621 337.233 1
Cu 242.319 173.82 337.233 1
Cu 242.319 173.038 337.233 1
Cu 242.319 172.279 337.233 1
Cu 242.319 171.545 337.233 1
Cu 242.319 170.841 337.233 1
Cu 242.319 170.168 337.233 1
Cu 242.57 169.529 337.233 1
Cu 243.198 168.926 337.233 1
Cu 243.864 168.363 337.233 1
Cu 244.566 167.841 337.233 1
Cu 245.301 167.362 337.233 1
Cu 246.066 166.928 337.233 1
Cu 246.857 166.542 337.233 1
Cu 247.672 166.203 337.233 1
Cu 248.508 165.915 337.233 1
Cu 249.361 165.677 337.233 1
Cu 250.228 165.491 337.233 1
Cu 251.105 165.358 337.233 1
Cu 251.99 165.278 337.233 1
Cu 252.878 165.251 337.233 1
Cu 253.765 165.278 337.233 1
Cu 254.65 165.358 337.233 1
Cu 255.527 165.491 337.233 1
Cu 256.394 165.677 337.233 1
Cu 257.247 165.915 337.233 1
Cu 258.083 166.203 337.233 1
Cu 258.898 166.542 337.233 1
Cu 259.69 166.928 337.233 1
Cu 260.454 167.362 337.233 1
Cu 261.189 167.841 337.233 1
Cu 261.891 168.363 337.233 1
Cu 262.557 168.926 337.233 1
Cu 263.185 169.529 337.233 1
Cu 263.436 170.168 337.233 1
Cu 263.436 170.841 337.233 1
Cu 263.436 171.545 337.233 1
Cu 263.436 172.279 337.233 1
Cu 263.436 173.038 337.233 1
Cu 263.436 173.82 337.233 1
Cu 263.436 174.621 337.233 1
Cu 263.436 175.439 337.233 1
Cu 263.436 176.27 337.233 1
Cu 263.436 177.112 337.233 1
Cu 263.436 177.96 337.233 1
Cu 263.436 178.811 337.233 1
Cu 263.402 178.811 342.739 1
Cu 263.402 179.66 342.739 1
Cu 263.402 180.505 342.739 1
Cu 263.402 181.344 342.739 1
Cu 263.402 182.173 342.739 1
Cu 263.402 182.988 342.739 1
Cu 263.402 183.787 342.739 1
Cu 263.402 184.566 342.739 1
Cu 263.402 185.323 342.739 1
Cu 263.402 186.054 342.739 1
Cu 263.402 186.756 342.739 1
Cu 263.402 187.427 342.739 1
Cu 263.151 188.064 342.739 1
Cu 262.525 188.664 342.739 1
Cu 261.861 189.226 342.739 1
Cu 261.162 189.746 342.739 1
Cu 260.429 190.223 342.739 1
Cu 259.667 190.656 342.739 1
Cu 258.878 191.041 342.739 1
Cu 258.066 191.378 342.739 1
Cu 257.233 191.666 342.739 1
Cu 256.382 191.903 342.739 1
Cu 255.518 192.088 342.739 1
Cu 254.644 192.221 342.739 1
Cu 253.762 192.301 342.739 1
Cu 252.878 192.327 342.739 1
Cu 251.993 192.301 342.739 1
Cu 251.111 192.221 342.739 1
Cu 250.237 192.088 342.739 1
Cu 249.373 191.903 342.739 1
Cu 248.522 191.666 342.739 1
Cu 247.689 191.378 342.739 1
Cu 246.877 191.041 342.739 1
Cu 246.088 190.656 342.739 1
Cu 245.326 190.223 342.739 1
Cu 244.593 189.746 342.739 1
Cu 243.894 189.226 342.739 1
Cu 243.23 188.664 342.739 1
Cu 242.604 188.064 342.739 1
Cu 242.353 187.427 342.739 1
Cu 242.353 186.756 342.739 1
Cu 242.353 186.054 342.739 1
Cu 242.353 185.323 342.739 1
Cu 242.353 184.566 342.739 1
Cu 242.353 183.787 342.739 1
Cu 242.353 182.988 342.739 1
Cu 242.353 182.173 342.739 1
Cu 242.353 181.344 342.739 1
Cu 242.353 180.505 342.739 1
Cu 242.353 179.66 342.739 1
Cu 242.353 178.811 342.739 1
Cu 242.353 177.963 342.739 1
Cu 242.353 177.117 342.739 1
Cu 242.353 176.279 342.739 1
Cu 242.353 175.45 342.739 1
Cu 242.353 174.635 342.739 1
Cu 242.353 173.836 342.739 1
Cu 242.353 173.057 342.739 1
Cu 242.353 172.3 342.739 1
Cu 242.353 171.569 342.739 1
Cu 242.353 170.867 342.739 1
Cu 242.353 170.196 342.739 1
Cu 242.604 169.559 342.739 1
Cu 243.23 168.959 342.739 1
Cu 243.894 168.397 342.739 1
Cu 244.593 167.877 342.739 1
Cu 245.326 167.4 342.739 1
Cu 246.088 166.967 342.739 1
Cu 246.877 166.582 342.739 1
Cu 247.689 166.245 342.739 1
Cu 248.522 165.957 342.739 1
Cu 249.373 165.72 342.739 1
Cu 250.237 165.535 342.739 1
Cu 251.111 165.402 342.739 1
Cu 251.993 165.322 342.739 1
Cu 252.878 165.295 342.739 1
Cu 253.762 165.322 342.739 1
Cu 254.644 165.402 342.739 1
Cu 255.518 165.535 342.739 1
Cu 256.382 165.72 342.739 1
Cu 257.233 165.957 342.739 1
Cu 258.066 166.245 342.739 1
Cu 258.878 166.582 342.739 1
Cu 259.667 166.967 342.739 1
Cu 260.429 167.4 342.739 1
Cu 261.162 167.877 342.739 1
Cu 261.861 168.397 342.739 1
Cu 262.525 168.959 342.739 1
Cu 263.151 169.559 342.739 1
Cu 263.402 170.196 342.739 1
Cu 263.402 170.867 342.739 1
Cu 263.402 171.569 342.739 1
Cu 263.402 172.3 342.739 1
Cu 263.402 173.057 342.739 1
Cu 263.402 173.836 342.739 1
Cu 263.402 174.635 342.739 1
Cu 263.402 175.45 342.739 1
Cu 263.402 176.279 342.739 1
Cu 263.402 177.117 342.739 1
Cu 263.402 177.963 342.739 1
Cu 263.402 178.811 342.739 1
Cu 263.366 178.811 348.267 1
Cu 263.366 179.657 348.267 1
Cu 263.366 180.5 348.267 1
Cu 263.366 181.336 348.267 1
Cu 263.366 182.161 348.267 1
Cu 263.366 182.974 348.267 1
Cu 263.366 183.77 348.267 1
Cu 263.366 184.547 348.267 1
Cu 263.366 185.301 348.267 1
Cu 263.366 186.029 348.267 1
Cu 263.366 186.729 348.267 1
Cu 263.366 187.398 348.267 1
Cu 263.117 188.033 348.267 1
Cu 262.493 188.631 348.267 1
Cu 261.831 189.191 348.267 1
Cu 261.134 189.709 348.267 1
Cu 260.404 190.185 348.267 1
Cu 259.644 190.616 348.267 1
Cu 258.858 191 348.267 1
Cu 258.048 191.336 348.267 1
Cu 257.218 191.623 348.267 1
Cu 256.371 191.859 348.267 1
Cu 255.51 192.043 348.267 1
Cu 254.638 192.176 348.267 1
Cu 253.759 192.255 348.267 1
Cu 252.878 192.282 348.267 1
Cu 251.996 192.255 348.267 1
Cu 251.117 192.176 348.267 1
Cu 250.245 192.043 348.267 1
Cu 249.384 191.859 348.267 1
Cu 248.537 191.623 348.267 1
Cu 247.707 191.336 348.267 1
Cu 246.897 191 348.267 1
Cu 246.111 190.616 348.267 1
Cu 245.351 190.185 348.267 1
Cu 244.621 189.709 348.267 1
Cu 243.924 189.191 348.267 1
Cu 243.262 188.631 348.267 1
Cu 242.638 188.033 348.267 1
Cu 242.389 187.398 348.267 1
Cu 242.389 186.729 348.267 1
Cu 242.389 186.029 348.267 1
Cu 242.389 185.301 348.267 1
Cu 242.389 184.547 348.267 1
Cu 242.389 183.77 348.267 1
Cu 242.389 182.974 348.267 1
Cu 242.389 182.161 348.267 1
Cu 242.389 181.336 348.267 1
Cu 242.389 180.5 348.267 1
Cu 242.389 179.657 348.267 1
Cu 242.389 178.811 348.267 1
Cu 242.389 177.966 348.267 1
Cu 242.389 177.123 348.267 1
Cu 242.389 176.287 348.267 1
Cu 242.389 175.461 348.267 1
Cu 242.389 174.649 348.267 1
Cu 242.389 173.853 348.267 1
Cu 242.389 173.076 348.267 1
Cu 242.389 172.322 348.267 1
Cu 242.389 171.594 348.267 1
Cu 242.389 170.894 348.267 1
Cu 242.389 170.225 348.267 1
Cu 242.638 169.59 348.267 1
Cu 243.262 168.992 348.267 1
Cu 243.924 168.432 348.267 1
Cu 244.621 167.914 348.267 1
Cu 245.351 167.438 348.267 1
Cu 246.111 167.007 348.267 1
Cu 246.897 166.623 348.267 1
Cu 247.707 166.287 348.267 1
Cu 248.537 166 348.267 1
Cu 249.384 165.764 348.267 1
Cu 250.245 165.579 348.267 1
Cu 251.117 165.447 348.267 1
Cu 251.996 165.367 348.267 1
Cu 252.878 165.341 348.267 1
Cu 253.759 165.367 348.267 1
Cu 254.638 165.447 348.267 1
Cu 255.51 165.579 348.267 1
Cu 256.371 165.764 348.267 1
Cu 257.218 166 348.267 1
Cu 258.048 166.287 348.267 1
Cu 258.858 166.623 348.267 1
Cu 259.644 167.007 348.267 1
Cu 260.404 167.438 348.267 1
Cu 261.134 167.914 348.267 1
Cu 261.831 168.432 348.267 1
Cu 262.493 168.992 348.267 1
Cu 263.117 169.59 348.267 1
Cu 263.366 170.225 348.267 1
Cu 263.366 170.894 348.267 1
Cu 263.366 171.594 348.267 1
Cu 263.366 172.322 348.267 1
Cu 263.366 173.076 348.267 1
Cu 263.366 173.853 348.267 1
Cu 263.366 174.649 348.267 1
Cu 263.366 175.461 348.267 1
Cu 263.366 176.287 348.267 1
Cu 263.366 177.123 348.267 1
Cu 263.366 177.966 348.267 1
Cu 263.366 178.811 348.267 1
Cu 263.33 178.811 353.816 1
Cu 263.33 179.654 353.816 1
Cu 263.33 180.494 353.816 1
Cu 263.33 181.327 353.816 1
Cu 263.33 182.15 353.816 1
Cu 263.33 182.96 353.816 1
Cu 263.33 183.753 353.816 1
Cu 263.33 184.527 353.816 1
Cu 263.33 185.278 353.816 1
Cu 263.33 186.004 353.816 1
Cu 263.33 186.702 353.816 1
Cu 263.33 187.368 353.816 1
Cu 263.082 188.001 353.816 1
Cu 262.46 188.597 353.816 1
Cu 261.8 189.155 353.816 1
Cu 261.105 189.672 353.816 1
Cu 260.378 190.146 353.816 1
Cu 259.621 190.575 353.816 1
Cu 258.838 190.958 353.816 1
Cu 258.03 191.293 353.816 1
Cu 257.203 191.578 353.816 1
Cu 256.359 191.814 353.816 1
Cu 255.5 191.998 353.816 1
Cu 254.632 192.13 353.816 1
Cu 253.756 192.209 353.816 1
Cu 252.878 192.235 353.816 1
Cu 251.999 192.209 353.816 1
Cu 251.123 192.13 353.816 1
Cu 250.255 191.998 353.816 1
Cu 249.396 191.814 353.816 1
Cu 248.552 191.578 353.816 1
Cu 247.725 191.293 353.816 1
Cu 246.917 190.958 353.816 1
Cu 246.134 190.575 353.816 1
Cu 245.377 190.146 353.816 1
Cu 244.65 189.672 353.816 1
Cu 243.955 189.155 353.816 1
Cu 243.295 188.597 353.816 1
Cu 242.673 188.001 353.816 1
Cu 242.425 187.368 353.816 1
Cu 242.425 186.702 353.816 1
Cu 242.425 186.004 353.816 1
Cu 242.425 185.278 353.816 1
Cu 242.425 184.527 353.816 1
Cu 242.425 183.753 353.816 1
Cu 242.425 182.96 353.816 1
Cu 242.425 182.15 353.816 1
Cu 242.425 181.327 353.816 1
Cu 242.425 180.494 353.816 1
Cu 242.425 179.654 353.816 1
Cu 242.425 178.811 353.816 1
Cu 242.425 177.969 353.816 1
Cu 242.425 177.129 353.816 1
Cu 242.425 176.296 353.816 1
Cu 242.425 175.473 353.816 1
Cu 242.425 174.663 353.816 1
Cu 242.425 173.87 353.816 1
Cu 242.425 173.096 353.816 1
Cu 242.425 172.344 353.816 1
Cu 242.425 171.618 353.816 1
Cu 242.425 170.921 353.816 1
Cu 242.425 170.255 353.816 1
Cu 242.673 169.622 353.816 1
Cu 243.295 169.026 353.816 1
Cu 243.955 168.468 353.816 1
Cu 244.65 167.951 353.816 1
Cu 245.377 167.477 353.816 1
Cu 246.134 167.048 353.816 1
Cu 246.917 166.665 353.816 1
Cu 247.725 166.33 353.816 1
Cu 248.552 166.044 353.816 1
Cu 249.396 165.809 353.816 1
Cu 250.255 165.625 353.816 1
Cu 251.123 165.493 353.816 1
Cu 251.999 165.414 353.816 1
Cu 252.878 165.387 353.816 1
Cu 253.756 165.414 353.816 1
Cu 254.632 165.493 353.816 1
Cu 255.5 165.625 353.816 1
Cu 256.359 165.809 353.816 1
Cu 257.203 166.044 353.816 1
Cu 258.03 166.33 353.816 1
Cu 258.838 166.665 353.816 1
Cu 259.621 167.048 353.816 1
Cu 260.378 167.477 353.816 1
Cu 261.105 167.951 353.816 1
Cu 261.8 168.468 353.816 1
Cu 262.46 169.026 353.816 1
Cu 263.082 169.622 353.816 1
Cu 263.33 170.255 353.816 1
Cu 263.33 170.921 353.816 1
Cu 263.33 171.618 353.816 1
Cu 263.33 172.344 353.816 1
Cu 263.33 173.096 353.816 1
Cu 263.33 173.87 353.816 1
Cu 263.33 174.663 353.816 1
Cu 263.33 175.473 353.816 1
Cu 263.33 176.296 353.816 1
Cu 263.33 177.129 353.816 1
Cu 263.33 177.969 353.816 1
Cu 263.33 178.811 353.816 1
Cu 263.293 178.811 359.386 1
Cu 263.293 179.651 359.386 1
Cu 263.293 180.488 359.386 1
Cu 263.293 181.318 359.386 1
Cu 263.293 182.138 359.386 1
Cu 263.293 182.945 359.386 1
Cu 263.293 183.736 359.386 1
Cu 263.293 184.507 359.386 1
Cu 263.293 185.255 359.386 1
Cu 263.293 185.979 359.386 1
Cu 263.293 186.674 359.386 1
Cu 263.293 187.338 359.386 1
Cu 263.045 187.968 359.386 1
Cu 262.426 188.562 359.386 1
Cu 261.768 189.118 359.386 1
Cu 261.076 189.633 359.386 1
Cu 260.351 190.105 359.386 1
Cu 259.597 190.533 359.386 1
Cu 258.816 190.915 359.386 1
Cu 258.012 191.248 359.386 1
Cu 257.188 191.533 359.386 1
Cu 256.346 191.767 359.386 1
Cu 255.491 191.951 359.386 1
Cu 254.626 192.082 359.386 1
Cu 253.753 192.161 359.386 1
Cu 252.878 192.188 359.386 1
Cu 252.002 192.161 359.386 1
Cu 251.129 192.082 359.386 1
Cu 250.264 191.951 359.386 1
Cu 249.409 191.767 359.386 1
Cu 248.567 191.533 359.386 1
Cu 247.743 191.248 359.386 1
Cu 246.939 190.915 359.386 1
Cu 246.158 190.533 359.386 1
Cu 245.404 190.105 359.386 1
Cu 244.679 189.633 359.386 1
Cu 243.987 189.118 359.386 1
Cu 243.329 188.562 359.386 1
Cu 242.71 187.968 359.386 1
Cu 242.462 187.338 359.386 1
Cu 242.462 186.674 359.386 1
Cu 242.462 185.979 359.386 1
Cu 242.462 185.255 359.386 1
Cu 242.462 184.507 359.386 1
Cu 242.462 183.736 359.386 1
Cu 242.462 182.945 359.386 1
Cu 242.462 182.138 359.386 1
Cu 242.462 181.318 359.386 1
Cu 242.462 180.488 359.386 1
Cu 242.462 179.651 359.386 1
Cu 242.462 178.811 359.386 1
Cu 242.462 177.971 359.386 1
Cu 242.462 177.135 359.386 1
Cu 242.462 176.305 359.386 1
Cu 242.462 175.485 359.386 1
Cu 242.462 174.678 359.386 1
Cu 242.462 173.887 359.386 1
Cu 242.462 173.116 359.386 1
Cu 242.462 172.367 359.386 1
Cu 242.462 171.644 359.386 1
Cu 242.462 170.949 359.386 1
Cu 242.462 170.285 359.386 1
Cu 242.71 169.655 359.386 1
Cu 243.329 169.06 359.386 1
Cu 243.987 168.505 359.386 1
Cu 244.679 167.99 359.386 1
Cu 245.404 167.517 359.386 1
Cu 246.158 167.09 359.386 1
Cu 246.939 166.708 359.386 1
Cu 247.743 166.374 359.386 1
Cu 248.567 166.09 359.386 1
Cu 249.409 165.855 359.386 1
Cu 250.264 165.672 359.386 1
Cu 251.129 165.541 359.386 1
Cu 252.002 165.461 359.386 1
Cu 252.878 165.435 359.386 1
Cu 253.753 165.461 359.386 1
Cu 254.626 165.541 359.386 1
Cu 255.491 165.672 359.386 1
Cu 256.346 165.855 359.386 1
Cu 257.188 166.09 359.386 1
Cu 258.012 166.374 359.386 1
Cu 258.816 166.708 359.386 1
Cu 259.597 167.09 359.386 1
Cu 260.351 167.517 359.386 1
Cu 261.076 167.99 359.386 1
Cu 261.768 168.505 359.386 1
Cu 262.426 169.06 359.386 1
Cu 263.045 169.655 359.386 1
Cu 263.293 170.285 359.386 1
Cu 263.293 170.949 359.386 1
Cu 263.293 171.644 359.386 1
Cu 263.293 172.367 359.386 1
Cu 263.293 173.116 359.386 1
Cu 263.293 173.887 359.386 1
Cu 263.293 174.678 359.386 1
Cu 263.293 175.485 359.386 1
Cu 263.293 176.305 359.386 1
Cu 263.293 177.135 359.386 1
Cu 263.293 177.971 359.386 1
Cu 263.293 178.811 359.386 1
Cu 263.255 178.811 364.978 1
Cu 263.255 179.648 364.978 1
Cu 263.255 180.482 364.978 1
Cu 263.255 181.309 364.978 1
Cu 263.255 182.126 364.978 1
Cu 263.255 182.93 364.978 1
Cu 263.255 183.718 364.978 1
Cu 263.255 184.486 364.978 1
Cu 263.255 185.232 364.978 1
Cu 263.255 185.953 364.978 1
Cu 263.255 186.645 364.978 1
Cu 263.255 187.307 364.978 1
Cu 263.008 187.935 364.978 1
Cu 262.391 188.527 364.978 1
Cu 261.736 189.08 364.978 1
Cu 261.046 189.594 364.978 1
Cu 260.324 190.064 364.978 1
Cu 259.573 190.49 364.978 1
Cu 258.795 190.871 364.978 1
Cu 257.993 191.203 364.978 1
Cu 257.172 191.487 364.978 1
Cu 256.334 191.72 364.978 1
Cu 255.482 191.903 364.978 1
Cu 254.619 192.034 364.978 1
Cu 253.75 192.113 364.978 1
Cu 252.878 192.139 364.978 1
Cu 252.005 192.113 364.978 1
Cu 251.136 192.034 364.978 1
Cu 250.273 191.903 364.978 1
Cu 249.421 191.72 364.978 1
Cu 248.583 191.487 364.978 1
Cu 247.762 191.203 364.978 1
Cu 246.96 190.871 364.978 1
Cu 246.182 190.49 364.978 1
Cu 245.431 190.064 364.978 1
Cu 244.709 189.594 364.978 1
Cu 244.019 189.08 364.978 1
Cu 243.364 188.527 364.978 1
Cu 242.747 187.935 364.978 1
Cu 242.5 187.307 364.978 1
Cu 242.5 186.645 364.978 1
Cu 242.5 185.953 364.978 1
Cu 242.5 185.232 364.978 1
Cu 242.5 184.486 364.978 1
Cu 242.5 183.718 364.978 1
Cu 242.5 182.93 364.978 1
Cu 242.5 182.126 364.978 1
Cu 242.5 181.309 364.978 1
Cu 242.5 180.482 364.978 1
Cu 242.5 179.648 364.978 1
Cu 242.5 178.811 364.978 1
Cu 242.5 177.975 364.978 1
Cu 242.5 177.141 364.978 1
Cu 242.5 176.314 364.978 1
Cu 242.5 175.497 364.978 1
Cu 242.5 174.693 364.978 1
Cu 242.5 173.905 364.978 1
Cu 242.5 173.137 364.978 1
Cu 242.5 172.391 364.978 1
Cu 242.5 171.67 364.978 1
Cu 242.5 170.978 364.978 1
Cu 242.5 170.316 364.978 1
Cu 242.747 169.688 364.978 1
Cu 243.364 169.096 364.978 1
Cu 244.019 168.542 364.978 1
Cu 244.709 168.029 364.978 1
Cu 245.431 167.559 364.978 1
Cu 246.182 167.132 364.978 1
Cu 246.96 166.752 364.978 1
Cu 247.762 166.42 364.978 1
Cu 248.583 166.136 364.978 1
Cu 249.421 165.903 364.978 1
Cu 250.273 165.72 364.978 1
Cu 251.136 165.589 364.978 1
Cu 252.005 165.51 364.978 1
Cu 252.878 165.484 364.978 1
Cu 253.75 165.51 364.978 1
Cu 254.619 165.589 364.978 1
Cu 255.482 165.72 364.978 1
Cu 256.334 165.903 364.978 1
Cu 257.172 166.136 364.978 1
Cu 257.993 166.42 364.978 1
Cu 258.795 166.752 364.978 1
Cu 259.573 167.132 364.978 1
Cu 260.324 167.559 364.978 1
Cu 261.046 168.029 364.978 1
Cu 261.736 168.542 364.978 1
Cu 262.391 169.096 364.978 1
Cu 263.008 169.688 364.978 1
Cu 263.255 170.316 364.978 1
Cu 263.255 170.978 364.978 1
Cu 263.255 171.67 364.978 1
Cu 263.255 172.391 364.978 1
Cu 263.255 173.137 364.978 1
Cu 263.255 173.905 364.978 1
Cu 263.255 174.693 364.978 1
Cu 263.255 175.497 364.978 1
Cu 263.255 176.314 364.978 1
Cu 263.255 177.141 364.978 1
Cu 263.255 177.975 364.978 1
Cu 263.255 178.811 364.978 1
Cu 263.216 178.811 370.59 1
Cu 263.216 179.645 370.59 1
Cu 263.216 180.476 370.59 1
Cu 263.216 181.299 370.59 1
Cu 263.216 182.113 370.59 1
Cu 263.216 182.914 370.59 1
Cu 263.216 183.699 370.59 1
Cu 263.216 184.465 370.59 1
Cu 263.216 185.208 370.59 1
Cu 263.216 185.926 370.59 1
Cu 263.216 186.616 370.59 1
Cu 263.216 187.275 370.59 1
Cu 262.97 187.901 370.59 1
Cu 262.355 188.49 370.59 1
Cu 261.703 189.042 370.59 1
Cu 261.016 189.553 370.59 1
Cu 260.296 190.022 370.59 1
Cu 259.547 190.447 370.59 1
Cu 258.773 190.825 370.59 1
Cu 257.974 191.157 370.59 1
Cu 257.156 191.439 370.59 1
Cu 256.321 191.672 370.59 1
Cu 255.472 191.854 370.59 1
Cu 254.613 191.984 370.59 1
Cu 253.747 192.063 370.59 1
Cu 252.878 192.089 370.59 1
Cu 252.008 192.063 370.59 1
Cu 251.142 191.984 370.59 1
Cu 250.283 191.854 370.59 1
Cu 249.434 191.672 370.59 1
Cu 248.599 191.439 370.59 1
Cu 247.781 191.157 370.59 1
Cu 246.982 190.825 370.59 1
Cu 246.208 190.447 370.59 1
Cu 245.459 190.022 370.59 1
Cu 244.739 189.553 370.59 1
Cu 244.052 189.042 370.59 1
Cu 243.4 188.49 370.59 1
Cu 242.785 187.901 370.59 1
Cu 242.539 187.275 370.59 1
Cu 242.539 186.616 370.59 1
Cu 242.539 185.926 370.59 1
Cu 242.539 185.208 370.59 1
Cu 242.539 184.465 370.59 1
Cu 242.539 183.699 370.59 1
Cu 242.539 182.914 370.59 1
Cu 242.539 182.113 370.59 1
Cu 242.539 181.299 370.59 1
Cu 242.539 180.476 370.59 1
Cu 242.539 179.645 370.59 1
Cu 242.539 178.811 370.59 1
Cu 242.539 177.978 370.59 1
Cu 242.539 177.147 370.59 1
Cu 242.539 176.323 370.59 1
Cu 242.539 175.509 370.59 1
Cu 242.539 174.708 370.59 1
Cu 242.539 173.924 370.59 1
Cu 242.539 173.158 370.59 1
Cu 242.539 172.415 370.59 1
Cu 242.539 171.697 370.59 1
Cu 242.539 171.007 370.59 1
Cu 242.539 170.348 370.59 1
Cu 242.785 169.722 370.59 1
Cu 243.4 169.132 370.59 1
Cu 244.052 168.581 370.59 1
Cu 244.739 168.07 370.59 1
Cu 245.459 167.601 370.59 1
Cu 246.208 167.176 370.59 1
Cu 246.982 166.798 370.59 1
Cu 247.781 166.466 370.59 1
Cu 248.599 166.184 370.59 1
Cu 249.434 165.951 370.59 1
Cu 250.283 165.769 370.59 1
Cu 251.142 165.639 370.59 1
Cu 252.008 165.56 370.59 1
Cu 252.878 165.534 370.59 1
Cu 253.747 165.56 370.59 1
Cu 254.613 165.639 370.59 1
Cu 255.472 165.769 370.59 1
Cu 256.321 165.951 370.59 1
Cu 257.156 166.184 370.59 1
Cu 257.974 166.466 370.59 1
Cu 258.773 166.798 370.59 1
Cu 259.547 167.176 370.59 1
Cu 260.296 167.601 370.59 1
Cu 261.016 168.07 370.59 1
Cu 261.703 168.581 370.59 1
Cu 262.355 169.132 370.59 1
Cu 262.97 169.722 370.59 1
Cu 263.216 170.348 370.59 1
Cu 263.216 171.007 370.59 1
Cu 263.216 171.697 370.59 1
Cu 263.216 172.415 370.59 1
Cu 263.216 173.158 370.59 1
Cu 263.216 173.924 370.59 1
Cu 263.216 174.708 370.59 1
Cu 263.216 175.509 370.59 1
Cu 263.216 176.323 370.59 1
Cu 263.216 177.147 370.59 1
Cu 263.216 177.978 370.59 1
Cu 263.216 178.811 370.59 1
Cu 263.176 178.811 376.224 1
Cu 263.176 179.642 376.224 1
Cu 263.176 180.469 376.224 1
Cu 263.176 181.29 376.224 1
Cu 263.176 182.101 376.224 1
Cu 263.176 182.899 376.224 1
Cu 263.176 183.68 376.224 1
Cu 263.176 184.443 376.224 1
Cu 263.176 185.183 376.224 1
Cu 263.176 185.898 376.224 1
Cu 263.176 186.586 376.224 1
Cu 263.176 187.242 376.224 1
Cu 262.931 187.865 376.224 1
Cu 262.319 188.453 376.224 1
Cu 261.669 189.002 376.224 1
Cu 260.984 189.512 376.224 1
Cu 260.268 189.979 376.224 1
Cu 259.522 190.402 376.224 1
Cu 258.75 190.779 376.224 1
Cu 257.955 191.109 376.224 1
Cu 257.139 191.39 376.224 1
Cu 256.307 191.622 376.224 1
Cu 255.462 191.803 376.224 1
Cu 254.606 191.933 376.224 1
Cu 253.744 192.012 376.224 1
Cu 252.878 192.038 376.224 1
Cu 252.012 192.012 376.224 1
Cu 251.149 191.933 376.224 1
Cu 250.293 191.803 376.224 1
Cu 249.448 191.622 376.224 1
Cu 248.616 191.39 376.224 1
Cu 247.8 191.109 376.224 1
Cu 247.005 190.779 376.224 1
Cu 246.233 190.402 376.224 1
Cu 245.487 189.979 376.224 1
Cu 244.771 189.512 376.224 1
Cu 244.086 189.002 376.224 1
Cu 243.436 188.453 376.224 1
Cu 242.824 187.865 376.224 1
Cu 242.579 187.242 376.224 1
Cu 242.579 186.586 376.224 1
Cu 242.579 185.898 376.224 1
Cu 242.579 185.183 376.224 1
Cu 242.579 184.443 376.224 1
Cu 242.579 183.68 376.224 1
Cu 242.579 182.899 376.224 1
Cu 242.579 182.101 376.224 1
Cu 242.579 181.29 376.224 1
Cu 242.579 180.469 376.224 1
Cu 242.579 179.642 376.224 1
Cu 242.579 178.811 376.224 1
Cu 242.579 177.981 376.224 1
Cu 242.579 177.154 376.224 1
Cu 242.579 176.333 376.224 1
Cu 242.579 175.522 376.224 1
Cu 242.579 174.724 376.224 1
Cu 242.579 173.942 376.224 1
Cu 242.579 173.18 376.224 1
Cu 242.579 172.44 376.224 1
Cu 242.579 171.724 376.224 1
Cu 242.579 171.037 376.224 1
Cu 242.579 170.381 376.224 1
Cu 242.824 169.757 376.224 1
Cu 243.436 169.17 376.224 1
Cu 244.086 168.62 376.224 1
Cu 244.771 168.111 376.224 1
Cu 245.487 167.644 376.224 1
Cu 246.233 167.221 376.224 1
Cu 247.005 166.844 376.224 1
Cu 247.8 166.514 376.224 1
Cu 248.616 166.232 376.224 1
Cu 249.448 166.001 376.224 1
Cu 250.293 165.819 376.224 1
Cu 251.149 165.689 376.224 1
Cu 252.012 165.611 376.224 1
Cu 252.878 165.585 376.224 1
Cu 253.744 165.611 376.224 1
Cu 254.606 165.689 376.224 1
Cu 255.462 165.819 376.224 1
Cu 256.307 166.001 376.224 1
Cu 257.139 166.232 376.224 1
Cu 257.955 166.514 376.224 1
Cu 258.75 166.844 376.224 1
Cu 259.522 167.221 376.224 1
Cu 260.268 167.644 376.224 1
Cu 260.984 168.111 376.224 1
Cu 261.669 168.62 376.224 1
Cu 262.319 169.17 376.224 1
Cu 262.931 169.757 376.224 1
Cu 263.176 170.381 376.224 1
Cu 263.176 171.037 376.224 1
Cu 263.176 171.724 376.224 1
Cu 263.176 172.44 376.224 1
Cu 263.176 173.18 376.224 1
Cu 263.176 173.942 376.224 1
Cu 263.176 174.724 376.224 1
Cu 263.176 175.522 376.224 1
Cu 263.176 176.333 376.224 1
Cu 263.176 177.154 376.224 1
Cu 263.176 177.981 376.224 1
Cu 263.176 178.811 376.224 1
Cu 263.135 178.811 381.878 1
Cu 263.135 179.639 381.878 1
Cu 263.135 180.463 381.878 1
Cu 263.135 181.28 381.878 1
Cu 263.135 182.088 381.878 1
Cu 263.135 182.882 381.878 1
Cu 263.135 183.661 381.878 1
Cu 263.135 184.421 381.878 1
Cu 263.135 185.158 381.878 1
Cu 263.135 185.87 381.878 1
Cu 263.135 186.555 381.878 1
Cu 263.135 187.209 381.878 1
Cu 262.892 187.83 381.878 1
Cu 262.281 188.415 381.878 1
Cu 261.634 188.962 381.878 1
Cu 260.952 189.469 381.878 1
Cu 260.238 189.935 381.878 1
Cu 259.495 190.356 381.878 1
Cu 258.727 190.732 381.878 1
Cu 257.935 191.06 381.878 1
Cu 257.123 191.341 381.878 1
Cu 256.294 191.572 381.878 1
Cu 255.452 191.752 381.878 1
Cu 254.599 191.882 381.878 1
Cu 253.74 191.959 381.878 1
Cu 252.878 191.985 381.878 1
Cu 252.015 191.959 381.878 1
Cu 251.156 191.882 381.878 1
Cu 250.303 191.752 381.878 1
Cu 249.461 191.572 381.878 1
Cu 248.632 191.341 381.878 1
Cu 247.82 191.06 381.878 1
Cu 247.028 190.732 381.878 1
Cu 246.26 190.356 381.878 1
Cu 245.517 189.935 381.878 1
Cu 244.803 189.469 381.878 1
Cu 244.121 188.962 381.878 1
Cu 243.474 188.415 381.878 1
Cu 242.863 187.83 381.878 1
Cu 242.62 187.209 381.878 1
Cu 242.62 186.555 381.878 1
Cu 242.62 185.87 381.878 1
Cu 242.62 185.158 381.878 1
Cu 242.62 184.421 381.878 1
Cu 242.62 183.661 381.878 1
Cu 242.62 182.882 381.878 1
Cu 242.62 182.088 381.878 1
Cu 242.62 181.28 381.878 1
Cu 242.62 180.463 381.878 1
Cu 242.62 179.639 381.878 1
Cu 242.62 178.811 381.878 1
Cu 242.62 177.984 381.878 1
Cu 242.62 177.16 381.878 1
Cu 242.62 176.343 381.878 1
Cu 242.62 175.535 381.878 1
Cu 242.62 174.74 381.878 1
Cu 242.62 173.962 381.878 1
Cu 242.62 173.202 381.878 1
Cu 242.62 172.465 381.878 1
Cu 242.62 171.752 381.878 1
Cu 242.62 171.068 381.878 1
Cu 242.62 170.414 381.878 1
Cu 242.863 169.793 381.878 1
Cu 243.474 169.208 381.878 1
Cu 244.121 168.661 381.878 1
Cu 244.803 168.153 381.878 1
Cu 245.517 167.688 381.878 1
Cu 246.26 167.267 381.878 1
Cu 247.028 166.891 381.878 1
Cu 247.82 166.563 381.878 1
Cu 248.632 166.282 381.878 1
Cu 249.461 166.051 381.878 1
Cu 250.303 165.871 381.878 1
Cu 251.156 165.741 381.878 1
Cu 252.015 165.663 381.878 1
Cu 252.878 165.637 381.878 1
Cu 253.74 165.663 381.878 1
Cu 254.599 165.741 381.878 1
Cu 255.452 165.871 381.878 1
Cu 256.294 166.051 381.878 1
Cu 257.123 166.282 381.878 1
Cu 257.935 166.563 381.878 1
Cu 258.727 166.891 381.878 1
Cu 259.495 167.267 381.878 1
Cu 260.238 167.688 381.878 1
Cu 260.952 168.153 381.878 1
Cu 261.634 168.661 381.878 1
Cu 262.281 169.208 381.878 1
Cu 262.892 169.793 381.878 1
Cu 263.135 170.414 381.878 1
Cu 263.135 171.068 381.878 1
Cu 263.135 171.752 381.878 1
Cu 263.135 172.465 381.878 1
Cu 263.135 173.202 381.878 1
Cu 263.135 173.962 381.878 1
Cu 263.135 174.74 381.878 1
Cu 263.135 175.535 381.878 1
Cu 263.135 176.343 381.878 1
Cu 263.135 177.16 381.878 1
Cu 263.135 177.984 381.878 1
Cu 263.135 178.811 381.878 1
Cu 263.094 178.811 387.552 1
Cu 263.094 179.635 387.552 1
Cu 263.094 180.456 387.552 1
Cu 263.094 181.27 387.552 1
Cu 263.094 182.074 387.552 1
Cu 263.094 182.866 387.552 1
Cu 263.094 183.641 387.552 1
Cu 263.094 184.398 387.552 1
Cu 263.094 185.132 387.552 1
Cu 263.094 185.842 387.552 1
Cu 263.094 186.523 387.552 1
Cu 263.094 187.175 387.552 1
Cu 262.851 187.793 387.552 1
Cu 262.243 188.376 387.552 1
Cu 261.598 188.921 387.552 1
Cu 260.919 189.426 387.552 1
Cu 260.208 189.889 387.552 1
Cu 259.469 190.309 387.552 1
Cu 258.703 190.683 387.552 1
Cu 257.914 191.01 387.552 1
Cu 257.105 191.29 387.552 1
Cu 256.28 191.52 387.552 1
Cu 255.441 191.699 387.552 1
Cu 254.592 191.828 387.552 1
Cu 253.737 191.906 387.552 1
Cu 252.878 191.932 387.552 1
Cu 252.018 191.906 387.552 1
Cu 251.163 191.828 387.552 1
Cu 250.314 191.699 387.552 1
Cu 249.475 191.52 387.552 1
Cu 248.65 191.29 387.552 1
Cu 247.841 191.01 387.552 1
Cu 247.052 190.683 387.552 1
Cu 246.286 190.309 387.552 1
Cu 245.547 189.889 387.552 1
Cu 244.836 189.426 387.552 1
Cu 244.157 188.921 387.552 1
Cu 243.512 188.376 387.552 1
Cu 242.904 187.793 387.552 1
Cu 242.661 187.175 387.552 1
Cu 242.661 186.523 387.552 1
Cu 242.661 185.842 387.552 1
Cu 242.661 185.132 387.552 1
Cu 242.661 184.398 387.552 1
Cu 242.661 183.641 387.552 1
Cu 242.661 182.866 387.552 1
Cu 242.661 182.074 387.552 1
Cu 242.661 181.27 387.552 1
Cu 242.661 180.456 387.552 1
Cu 242.661 179.635 387.552 1
Cu 242.661 178.811 387.552 1
Cu 242.661 177.988 387.552 1
Cu 242.661 177.167 387.552 1
Cu 242.661 176.353 387.552 1
Cu 242.661 175.548 387.552 1
Cu 242.661 174.757 387.552 1
Cu 242.661 173.981 387.552 1
Cu 242.661 173.225 387.552 1
Cu 242.661 172.491 387.552 1
Cu 242.661 171.781 387.552 1
Cu 242.661 171.099 387.552 1
Cu 242.661 170.448 387.552 1
Cu 242.904 169.83 387.552 1
Cu 243.512 169.247 387.552 1
Cu 244.157 168.702 387.552 1
Cu 244.836 168.197 387.552 1
Cu 245.547 167.734 387.552 1
Cu 246.286 167.314 387.552 1
Cu 247.052 166.94 387.552 1
Cu 247.841 166.612 387.552 1
Cu 248.65 166.333 387.552 1
Cu 249.475 166.103 387.552 1
Cu 250.314 165.923 387.552 1
Cu 251.163 165.794 387.552 1
Cu 252.018 165.717 387.552 1
Cu 252.878 165.691 387.552 1
Cu 253.737 165.717 387.552 1
Cu 254.592 165.794 387.552 1
Cu 255.441 165.923 387.552 1
Cu 256.28 166.103 387.552 1
Cu 257.105 166.333 387.552 1
Cu 257.914 166.612 387.552 1
Cu 258.703 166.94 387.552 1
Cu 259.469 167.314 387.552 1
Cu 260.208 167.734 387.552 1
Cu 260.919 168.197 387.552 1
Cu 261.598 168.702 387.552 1
Cu 262.243 169.247 387.552 1
Cu 262.851 169.83 387.552 1
Cu 263.094 170.448 387.552 1
Cu 263.094 171.099 387.552 1
Cu 263.094 171.781 387.552 1
Cu 263.094 172.491 387.552 1
Cu 263.094 173.225 387.552 1
Cu 263.094 173.981 387.552 1
Cu 263.094 174.757 387.552 1
Cu 263.094 175.548 387.552 1
Cu 263.094 176.353 387.552 1
Cu 263.094 177.167 387.552 1
Cu 263.094 177.988 387.552 1
Cu 263.094 178.811 387.552 1
Cu 263.051 178.811 393.247 1
Cu 263.051 179.632 393.247 1
Cu 263.051 180.449 393.247 1
Cu 263.051 181.26 393.247 1
Cu 263.051 182.061 393.247 1
Cu 263.051 182.849 393.247 1
Cu 263.051 183.621 393.247 1
Cu 263.051 184.374 393.247 1
Cu 263.051 185.106 393.247 1
Cu 263.051 185.812 393.247 1
Cu 263.051 186.491 393.247 1
Cu 263.051 187.14 393.247 1
Cu 262.809 187.755 393.247 1
Cu 262.204 188.336 393.247 1
Cu 261.562 188.879 393.247 1
Cu 260.886 189.382 393.247 1
Cu 260.178 189.843 393.247 1
Cu 259.441 190.261 393.247 1
Cu 258.678 190.633 393.247 1
Cu 257.893 190.959 393.247 1
Cu 257.088 191.237 393.247 1
Cu 256.266 191.466 393.247 1
Cu 255.43 191.645 393.247 1
Cu 254.585 191.774 393.247 1
Cu 253.733 191.851 393.247 1
Cu 252.878 191.877 393.247 1
Cu 252.022 191.851 393.247 1
Cu 251.17 191.774 393.247 1
Cu 250.325 191.645 393.247 1
Cu 249.489 191.466 393.247 1
Cu 248.667 191.237 393.247 1
Cu 247.862 190.959 393.247 1
Cu 247.077 190.633 393.247 1
Cu 246.314 190.261 393.247 1
Cu 245.577 189.843 393.247 1
Cu 244.869 189.382 393.247 1
Cu 244.193 188.879 393.247 1
Cu 243.551 188.336 393.247 1
Cu 242.946 187.755 393.247 1
Cu 242.704 187.14 393.247 1
Cu 242.704 186.491 393.247 1
Cu 242.704 185.812 393.247 1
Cu 242.704 185.106 393.247 1
Cu 242.704 184.374 393.247 1
Cu 242.704 183.621 393.247 1
Cu 242.704 182.849 393.247 1
Cu 242.704 182.061 393.247 1
Cu 242.704 181.26 393.247 1
Cu 242.704 180.449 393.247 1
Cu 242.704 179.632 393.247 1
Cu 242.704 178.811 393.247 1
Cu 242.704 177.991 393.247 1
Cu 242.704 177.174 393.247 1
Cu 242.704 176.363 393.247 1
Cu 242.704 175.562 393.247 1
Cu 242.704 174.774 393.247 1
Cu 242.704 174.002 393.247 1
Cu 242.704 173.248 393.247 1
Cu 242.704 172.517 393.247 1
Cu 242.704 171.811 393.247 1
Cu 242.704 171.132 393.247 1
Cu 242.704 170.483 393.247 1
Cu 242.946 169.867 393.247 1
Cu 243.551 169.287 393.247 1
Cu 244.193 168.744 393.247 1
Cu 244.869 168.241 393.247 1
Cu 245.577 167.78 393.247 1
Cu 246.314 167.362 393.247 1
Cu 247.077 166.989 393.247 1
Cu 247.862 166.663 393.247 1
Cu 248.667 166.385 393.247 1
Cu 249.489 166.156 393.247 1
Cu 250.325 165.977 393.247 1
Cu 251.17 165.849 393.247 1
Cu 252.022 165.772 393.247 1
Cu 252.878 165.746 393.247 1
Cu 253.733 165.772 393.247 1
Cu 254.585 165.849 393.247 1
Cu 255.43 165.977 393.247 1
Cu 256.266 166.156 393.247 1
Cu 257.088 166.385 393.247 1
Cu 257.893 166.663 393.247 1
Cu 258.678 166.989 393.247 1
Cu 259.441 167.362 393.247 1
Cu 260.178 167.78 393.247 1
Cu 260.886 168.241 393.247 1
Cu 261.562 168.744 393.247 1
Cu 262.204 169.287 393.247 1
Cu 262.809 169.867 393.247 1
Cu 263.051 170.483 393.247 1
Cu 263.051 171.132 393.247 1
Cu 263.051 171.811 393.247 1
Cu 263.051 172.517 393.247 1
Cu 263.051 173.248 393.247 1
Cu 263.051 174.002 393.247 1
Cu 263.051 174.774 393.247 1
Cu 263.051 175.562 393.247 1
Cu 263.051 176.363 393.247 1
Cu 263.051 177.174 393.247 1
Cu 263.051 177.991 393.247 1
Cu 263.051 178.811 393.247 1
Cu 263.007 178.811 398.962 1
Cu 263.007 179.628 398.962 1
Cu 263.007 180.442 398.962 1
Cu 263.007 181.249 398.962 1
Cu 263.007 182.047 398.962 1
Cu 263.007 182.832 398.962 1
Cu 263.007 183.6 398.962 1
Cu 263.007 184.351 398.962 1
Cu 263.007 185.079 398.962 1
Cu 263.007 185.782 398.962 1
Cu 263.007 186.458 398.962 1
Cu 263.007 187.104 398.962 1
Cu 262.766 187.717 398.962 1
Cu 262.164 188.295 398.962 1
Cu 261.525 188.835 398.962 1
Cu 260.851 189.336 398.962 1
Cu 260.146 189.796 398.962 1
Cu 259.413 190.212 398.962 1
Cu 258.653 190.583 398.962 1
Cu 257.871 190.907 398.962 1
Cu 257.069 191.184 398.962 1
Cu 256.251 191.412 398.962 1
Cu 255.419 191.59 398.962 1
Cu 254.578 191.718 398.962 1
Cu 253.729 191.795 398.962 1
Cu 252.878 191.821 398.962 1
Cu 252.026 191.795 398.962 1
Cu 251.177 191.718 398.962 1
Cu 250.336 191.59 398.962 1
Cu 249.504 191.412 398.962 1
Cu 248.686 191.184 398.962 1
Cu 247.884 190.907 398.962 1
Cu 247.102 190.583 398.962 1
Cu 246.342 190.212 398.962 1
Cu 245.609 189.796 398.962 1
Cu 244.904 189.336 398.962 1
Cu 244.231 188.835 398.962 1
Cu 243.591 188.295 398.962 1
Cu 242.989 187.717 398.962 1
Cu 242.748 187.104 398.962 1
Cu 242.748 186.458 398.962 1
Cu 242.748 185.782 398.962 1
Cu 242.748 185.079 398.962 1
Cu 242.748 184.351 398.962 1
Cu 242.748 183.6 398.962 1
Cu 242.748 182.832 398.962 1
Cu 242.748 182.047 398.962 1
Cu 242.748 181.249 398.962 1
Cu 242.748 180.442 398.962 1
Cu 242.748 179.628 398.962 1
Cu 242.748 178.811 398.962 1
Cu 242.748 177.995 398.962 1
Cu 242.748 177.181 398.962 1
Cu 242.748 176.374 398.962 1
Cu 242.748 175.576 398.962 1
Cu 242.748 174.791 398.962 1
Cu 242.748 174.022 398.962 1
Cu 242.748 173.272 398.962 1
Cu 242.748 172.544 398.962 1
Cu 242.748 171.841 398.962 1
Cu 242.748 171.165 398.962 1
Cu 242.748 170.519 398.962 1
Cu 242.989 169.906 398.962 1
Cu 243.591 169.328 398.962 1
Cu 244.231 168.788 398.962 1
Cu 244.904 168.287 398.962 1
Cu 245.609 167.827 398.962 1
Cu 246.342 167.411 398.962 1
Cu 247.102 167.04 398.962 1
Cu 247.884 166.716 398.962 1
Cu 248.686 166.439 398.962 1
Cu 249.504 166.211 398.962 1
Cu 250.336 166.032 398.962 1
Cu 251.177 165.905 398.962 1
Cu 252.026 165.828 398.962 1
Cu 252.878 165.802 398.962 1
Cu 253.729 165.828 398.962 1
Cu 254.578 165.905 398.962 1
Cu 255.419 166.032 398.962 1
Cu 256.251 166.211 398.962 1
Cu 257.069 166.439 398.962 1
Cu 257.871 166.716 398.962 1
Cu 258.653 167.04 398.962 1
Cu 259.413 167.411 398.962 1
Cu 260.146 167.827 398.962 1
Cu 260.851 168.287 398.962 1
Cu 261.525 168.788 398.962 1
Cu 262.164 169.328 398.962 1
Cu 262.766 169.906 398.962 1
Cu 263.007 170.519 398.962 1
Cu 263.007 171.165 398.962 1
Cu 263.007 171.841 398.962 1
Cu 263.007 172.544 398.962 1
Cu 263.007 173.272 398.962 1
Cu 263.007 174.022 398.962 1
Cu 263.007 174.791 398.962 1
Cu 263.007 175.576 398.962 1
Cu 263.007 176.374 398.962 1
Cu 263.007 177.181 398.962 1
Cu 263.007 177.995 398.962 1
Cu 263.007 178.811 398.962 1
Cu 262.962 178.811 404.697 1
Cu 262.962 179.625 404.697 1
Cu 262.962 180.435 404.697 1
Cu 262.962 181.238 404.697 1
Cu 262.962 182.032 404.697 1
Cu 262.962 182.814 404.697 1
Cu 262.962 183.579 404.697 1
Cu 262.962 184.326 404.697 1
Cu 262.962 185.051 404.697 1
Cu 262.962 185.751 404.697 1
Cu 262.962 186.424 404.697 1
Cu 262.962 187.067 404.697 1
Cu 262.723 187.678 404.697 1
Cu 262.123 188.253 404.697 1
Cu 261.486 188.791 404.697 1
Cu 260.816 189.29 404.697 1
Cu 260.114 189.747 404.697 1
Cu 259.384 190.161 404.697 1
Cu 258.628 190.531 404.697 1
Cu 257.849 190.854 404.697 1
Cu 257.051 191.129 404.697 1
Cu 256.236 191.356 404.697 1
Cu 255.408 191.534 404.697 1
Cu 254.57 191.661 404.697 1
Cu 253.726 191.738 404.697 1
Cu 252.878 191.763 404.697 1
Cu 252.029 191.738 404.697 1
Cu 251.185 191.661 404.697 1
Cu 250.347 191.534 404.697 1
Cu 249.519 191.356 404.697 1
Cu 248.704 191.129 404.697 1
Cu 247.906 190.854 404.697 1
Cu 247.127 190.531 404.697 1
Cu 246.371 190.161 404.697 1
Cu 245.641 189.747 404.697 1
Cu 244.939 189.29 404.697 1
Cu 244.269 188.791 404.697 1
Cu 243.632 188.253 404.697 1
Cu 243.032 187.678 404.697 1
Cu 242.793 187.067 404.697 1
Cu 242.793 186.424 404.697 1
Cu 242.793 185.751 404.697 1
Cu 242.793 185.051 404.697 1
Cu 242.793 184.326 404.697 1
Cu 242.793 183.579 404.697 1
Cu 242.793 182.814 404.697 1
Cu 242.793 182.032 404.697 1
Cu 242.793 181.238 404.697 1
Cu 242.793 180.435 404.697 1
Cu 242.793 179.625 404.697 1
Cu 242.793 178.811 404.697 1
Cu 242.793 177.998 404.697 1
Cu 242.793 177.188 404.697 1
Cu 242.793 176.384 404.697 1
Cu 242.793 175.59 404.697 1
Cu 242.793 174.809 404.697 1
Cu 242.793 174.043 404.697 1
Cu 242.793 173.297 404.697 1
Cu 242.793 172.572 404.697 1
Cu 242.793 171.871 404.697 1
Cu 242.793 171.198 404.697 1
Cu 242.793 170.556 404.697 1
Cu 243.032 169.945 404.697 1
Cu 243.632 169.37 404.697 1
Cu 244.269 168.832 404.697 1
Cu 244.939 168.333 404.697 1
Cu 245.641 167.876 404.697 1
Cu 246.371 167.462 404.697 1
Cu 247.127 167.092 404.697 1
Cu 247.906 166.769 404.697 1
Cu 248.704 166.493 404.697 1
Cu 249.519 166.266 404.697 1
Cu 250.347 166.089 404.697 1
Cu 251.185 165.962 404.697 1
Cu 252.029 165.885 404.697 1
Cu 252.878 165.86 404.697 1
Cu 253.726 165.885 404.697 1
Cu 254.57 165.962 404.697 1
Cu 255.408 166.089 404.697 1
Cu 256.236 166.266 404.697 1
Cu 257.051 166.493 404.697 1
Cu 257.849 166.769 404.697 1
Cu 258.628 167.092 404.697 1
Cu 259.384 167.462 404.697 1
Cu 260.114 167.876 404.697 1
Cu 260.816 168.333 404.697 1
Cu 261.486 168.832 404.697 1
Cu 262.123 169.37 404.697 1
Cu 262.723 169.945 404.697 1
Cu 262.962 170.556 404.697 1
Cu 262.962 171.198 404.697 1
Cu 262.962 171.871 404.697 1
Cu 262.962 172.572 404.697 1
Cu 262.962 173.297 404.697 1
Cu 262.962 174.043 404.697 1
Cu 262.962 174.809 404.697 1
Cu 262.962 175.59 404.697 1
Cu 262.962 176.384 404.697 1
Cu 262.962 177.188 404.697 1
Cu 262.962 177.998 404.697 1
Cu 262.962 178.811 404.697 1
Cu 262.917 178.811 410.452 1
Cu 262.917 179.621 410.452 1
Cu 262.917 180.427 410.452 1
Cu 262.917 181.227 410.452 1
Cu 262.917 182.018 410.452 1
Cu 262.917 182.796 410.452 1
Cu 262.917 183.558 410.452 1
Cu 262.917 184.301 410.452 1
Cu 262.917 185.023 410.452 1
Cu 262.917 185.72 410.452 1
Cu 262.917 186.39 410.452 1
Cu 262.917 187.03 410.452 1
Cu 262.678 187.637 410.452 1
Cu 262.081 188.21 410.452 1
Cu 261.447 188.746 410.452 1
Cu 260.78 189.242 410.452 1
Cu 260.081 189.697 410.452 1
Cu 259.354 190.11 410.452 1
Cu 258.602 190.477 410.452 1
Cu 257.827 190.799 410.452 1
Cu 257.032 191.073 410.452 1
Cu 256.221 191.299 410.452 1
Cu 255.397 191.476 410.452 1
Cu 254.563 191.603 410.452 1
Cu 253.722 191.679 410.452 1
Cu 252.878 191.704 410.452 1
Cu 252.033 191.679 410.452 1
Cu 251.192 191.603 410.452 1
Cu 250.358 191.476 410.452 1
Cu 249.534 191.299 410.452 1
Cu 248.723 191.073 410.452 1
Cu 247.928 190.799 410.452 1
Cu 247.153 190.477 410.452 1
Cu 246.401 190.11 410.452 1
Cu 245.674 189.697 410.452 1
Cu 244.975 189.242 410.452 1
Cu 244.308 188.746 410.452 1
Cu 243.674 188.21 410.452 1
Cu 243.077 187.637 410.452 1
Cu 242.838 187.03 410.452 1
Cu 242.838 186.39 410.452 1
Cu 242.838 185.72 410.452 1
Cu 242.838 185.023 410.452 1
Cu 242.838 184.301 410.452 1
Cu 242.838 183.558 410.452 1
Cu 242.838 182.796 410.452 1
Cu 242.838 182.018 410.452 1
Cu 242.838 181.227 410.452 1
Cu 242.838 180.427 410.452 1
Cu 242.838 179.621 410.452 1
Cu 242.838 178.811 410.452 1
Cu 242.838 178.002 410.452 1
Cu 242.838 177.195 410.452 1
Cu 242.838 176.395 410.452 1
Cu 242.838 175.605 410.452 1
Cu 242.838 174.827 410.452 1
Cu 242.838 174.065 410.452 1
Cu 242.838 173.322 410.452 1
Cu 242.838 172.6 410.452 1
Cu 242.838 171.903 410.452 1
Cu 242.838 171.233 410.452 1
Cu 242.838 170.593 410.452 1
Cu 243.077 169.985 410.452 1
Cu 243.674 169.413 410.452 1
Cu 244.308 168.877 410.452 1
Cu 244.975 168.381 410.452 1
Cu 245.674 167.925 410.452 1
Cu 246.401 167.513 410.452 1
Cu 247.153 167.145 410.452 1
Cu 247.928 166.824 410.452 1
Cu 248.723 166.549 410.452 1
Cu 249.534 166.323 410.452 1
Cu 250.358 166.147 410.452 1
Cu 251.192 166.02 410.452 1
Cu 252.033 165.944 410.452 1
Cu 252.878 165.918 410.452 1
Cu 253.722 165.944 410.452 1
Cu 254.563 166.02 410.452 1
Cu 255.397 166.147 410.452 1
Cu 256.221 166.323 410.452 1
Cu 257.032 166.549 410.452 1
Cu 257.827 166.824 410.452 1
Cu 258.602 167.145 410.452 1
Cu 259.354 167.513 410.452 1
Cu 260.081 167.925 410.452 1
Cu 260.78 168.381 410.452 1
Cu 261.447 168.877 410.452 1
Cu 262.081 169.413 410.452 1
Cu 262.678 169.985 410.452 1
Cu 262.917 170.593 410.452 1
Cu 262.917 171.233 410.452 1
Cu 262.917 171.903 410.452 1
Cu 262.917 172.6 410.452 1
Cu 262.917 173.322 410.452 1
Cu 262.917 174.065 410.452 1
Cu 262.917 174.827 410.452 1
Cu 262.917 175.605 410.452 1
Cu 262.917 176.395 410.452 1
Cu 262.917 177.195 410.452 1
Cu 262.917 178.002 410.452 1
Cu 262.917 178.811 410.452 1
Cu 262.87 178.811 416.226 1
Cu 262.87 179.617 416.226 1
Cu 262.87 180.42 416.226 1
Cu 262.87 181.216 416.226 1
Cu 262.87 182.003 416.226 1
Cu 262.87 182.777 416.226 1
Cu 262.87 183.536 416.226 1
Cu 262.87 184.275 416.226 1
Cu 262.87 184.994 416.226 1
Cu 262.87 185.688 416.226 1
Cu 262.87 186.354 416.226 1
Cu 262.87 186.991 416.226 1
Cu 262.632 187.596 416.226 1
Cu 262.038 188.166 416.226 1
Cu 261.407 188.699 416.226 1
Cu 260.743 189.193 416.226 1
Cu 260.048 189.647 416.226 1
Cu 259.324 190.057 416.226 1
Cu 258.575 190.423 416.226 1
Cu 257.804 190.743 416.226 1
Cu 257.013 191.016 416.226 1
Cu 256.205 191.241 416.226 1
Cu 255.385 191.417 416.226 1
Cu 254.555 191.543 416.226 1
Cu 253.718 191.619 416.226 1
Cu 252.878 191.644 416.226 1
Cu 252.037 191.619 416.226 1
Cu 251.2 191.543 416.226 1
Cu 250.37 191.417 416.226 1
Cu 249.55 191.241 416.226 1
Cu 248.742 191.016 416.226 1
Cu 247.951 190.743 416.226 1
Cu 247.18 190.423 416.226 1
Cu 246.431 190.057 416.226 1
Cu 245.707 189.647 416.226 1
Cu 245.012 189.193 416.226 1
Cu 244.348 188.699 416.226 1
Cu 243.717 188.166 416.226 1
Cu 243.123 187.596 416.226 1
Cu 242.885 186.991 416.226 1
Cu 242.885 186.354 416.226 1
Cu 242.885 185.688 416.226 1
Cu 242.885 184.994 416.226 1
Cu 242.885 184.275 416.226 1
Cu 242.885 183.536 416.226 1
Cu 242.885 182.777 416.226 1
Cu 242.885 182.003 416.226 1
Cu 242.885 181.216 416.226 1
Cu 242.885 180.42 416.226 1
Cu 242.885 179.617 416.226 1
Cu 242.885 178.811 416.226 1
Cu 242.885 178.006 416.226 1
Cu 242.885 177.203 416.226 1
Cu 242.885 176.407 416.226 1
Cu 242.885 175.62 416.226 1
Cu 242.885 174.846 416.226 1
Cu 242.885 174.087 416.226 1
Cu 242.885 173.347 416.226 1
Cu 242.885 172.629 416.226 1
Cu 242.885 171.935 416.226 1
Cu 242.885 171.268 416.226 1
Cu 242.885 170.631 416.226 1
Cu 243.123 170.027 416.226 1
Cu 243.717 169.457 416.226 1
Cu 244.348 168.923 416.226 1
Cu 245.012 168.429 416.226 1
Cu 245.707 167.976 416.226 1
Cu 246.431 167.566 416.226 1
Cu 247.18 167.2 416.226 1
Cu 247.951 166.88 416.226 1
Cu 248.742 166.607 416.226 1
Cu 249.55 166.382 416.226 1
Cu 250.37 166.206 416.226 1
Cu 251.2 166.08 416.226 1
Cu 252.037 166.004 416.226 1
Cu 252.878 165.978 416.226 1
Cu 253.718 166.004 416.226 1
Cu 254.555 166.08 416.226 1
Cu 255.385 166.206 416.226 1
Cu 256.205 166.382 416.226 1
Cu 257.013 166.607 416.226 1
Cu 257.804 166.88 416.226 1
Cu 258.575 167.2 416.226 1
Cu 259.324 167.566 416.226 1
Cu 260.048 167.976 416.226 1
Cu 260.743 168.429 416.226 1
Cu 261.407 168.923 416.226 1
Cu 262.038 169.457 416.226 1
Cu 262.632 170.027 416.226 1
Cu 262.87 170.631 416.226 1
Cu 262.87 171.268 416.226 1
Cu 262.87 171.935 416.226 1
Cu 262.87 172.629 416.226 1
Cu 262.87 173.347 416.226 1
Cu 262.87 174.087 416.226 1
Cu 262.87 174.846 416.226 1
Cu 262.87 175.62 416.226 1
Cu 262.87 176.407 416.226 1
Cu 262.87 177.203 416.226 1
Cu 262.87 178.006 416.226 1
Cu 262.87 178.811 416.226 1
Cu 262.822 178.811 422.02 1
Cu 262.822 179.613 422.02 1
Cu 262.822 180.412 422.02 1
Cu 262.822 181.205 422.02 1
Cu 262.822 181.988 422.02 1
Cu 262.822 182.758 422.02 1
Cu 262.822 183.513 422.02 1
Cu 262.822 184.249 422.02 1
Cu 262.822 184.964 422.02 1
Cu 262.822 185.655 422.02 1
Cu 262.822 186.318 422.02 1
Cu 262.822 186.952 422.02 1
Cu 262.586 187.554 422.02 1
Cu 261.994 188.121 422.02 1
Cu 261.366 188.652 422.02 1
Cu 260.705 189.144 422.02 1
Cu 260.013 189.595 422.02 1
Cu 259.293 190.003 422.02 1
Cu 258.548 190.367 422.02 1
Cu 257.78 190.686 422.02 1
Cu 256.993 190.958 422.02 1
Cu 256.189 191.182 422.02 1
Cu 255.373 191.357 422.02 1
Cu 254.547 191.482 422.02 1
Cu 253.714 191.558 422.02 1
Cu 252.878 191.583 422.02 1
Cu 252.041 191.558 422.02 1
Cu 251.208 191.482 422.02 1
Cu 250.382 191.357 422.02 1
Cu 249.566 191.182 422.02 1
Cu 248.762 190.958 422.02 1
Cu 247.975 190.686 422.02 1
Cu 247.207 190.367 422.02 1
Cu 246.462 190.003 422.02 1
Cu 245.742 189.595 422.02 1
Cu 245.05 189.144 422.02 1
Cu 244.389 188.652 422.02 1
Cu 243.761 188.121 422.02 1
Cu 243.17 187.554 422.02 1
Cu 242.933 186.952 422.02 1
Cu 242.933 186.318 422.02 1
Cu 242.933 185.655 422.02 1
Cu 242.933 184.964 422.02 1
Cu 242.933 184.249 422.02 1
Cu 242.933 183.513 422.02 1
Cu 242.933 182.758 422.02 1
Cu 242.933 181.988 422.02 1
Cu 242.933 181.205 422.02 1
Cu 242.933 180.412 422.02 1
Cu 242.933 179.613 422.02 1
Cu 242.933 178.811 422.02 1
Cu 242.933 178.009 422.02 1
Cu 242.933 177.211 422.02 1
Cu 242.933 176.418 422.02 1
Cu 242.933 175.635 422.02 1
Cu 242.933 174.865 422.02 1
Cu 242.933 174.11 422.02 1
Cu 242.933 173.374 422.02 1
Cu 242.933 172.659 422.02 1
Cu 242.933 171.968 422.02 1
Cu 242.933 171.305 422.02 1
Cu 242.933 170.671 422.02 1
Cu 243.17 170.069 422.02 1
Cu 243.761 169.501 422.02 1
Cu 244.389 168.971 422.02 1
Cu 245.05 168.479 422.02 1
Cu 245.742 168.028 422.02 1
Cu 246.462 167.62 422.02 1
Cu 247.207 167.255 422.02 1
Cu 247.975 166.937 422.02 1
Cu 248.762 166.665 422.02 1
Cu 249.566 166.441 422.02 1
Cu 250.382 166.266 422.02 1
Cu 251.208 166.141 422.02 1
Cu 252.041 166.065 422.02 1
Cu 252.878 166.04 422.02 1
Cu 253.714 166.065 422.02 1
Cu 254.547 166.141 422.02 1
Cu 255.373 166.266 422.02 1
Cu 256.189 166.441 422.02 1
Cu 256.993 166.665 422.02 1
Cu 257.78 166.937 422.02 1
Cu 258.548 167.255 422.02 1
Cu 259.293 167.62 422.02 1
Cu 260.013 168.028 422.02 1
Cu 260.705 168.479 422.02 1
Cu 261.366 168.971 422.02 1
Cu 261.994 169.501 422.02 1
Cu 262.586 170.069 422.02 1
Cu 262.822 170.671 422.02 1
Cu 262.822 171.305 422.02 1
Cu 262.822 171.968 422.02 1
Cu 262.822 172.659 422.02 1
Cu 262.822 173.374 422.02 1
Cu 262.822 174.11 422.02 1
Cu 262.822 174.865 422.02 1
Cu 262.822 175.635 422.02 1
Cu 262.822 176.418 422.02 1
Cu 262.822 177.211 422.02 1
Cu 262.822 178.009 422.02 1
Cu 262.822 178.811 422.02 1
Cu 262.773 178.811 427.834 1
Cu 262.773 179.609 427.834 1
Cu 262.773 180.404 427.834 1
Cu 262.773 181.193 427.834 1
Cu 262.773 181.972 427.834 1
Cu 262.773 182.739 427.834 1
Cu 262.773 183.49 427.834 1
Cu 262.773 184.222 427.834 1
Cu 262.773 184.934 427.834 1
Cu 262.773 185.621 427.834 1
Cu 262.773 186.281 427.834 1
Cu 262.773 186.912 427.834 1
Cu 262.538 187.511 427.834 1
Cu 261.949 188.075 427.834 1
Cu 261.325 188.603 427.834 1
Cu 260.667 189.093 427.834 1
Cu 259.978 189.542 427.834 1
Cu 259.262 189.948 427.834 1
Cu 258.52 190.31 427.834 1
Cu 257.756 190.627 427.834 1
Cu 256.973 190.898 427.834 1
Cu 256.173 191.121 427.834 1
Cu 255.361 191.295 427.834 1
Cu 254.538 191.42 427.834 1
Cu 253.71 191.495 427.834 1
Cu 252.878 191.52 427.834 1
Cu 252.045 191.495 427.834 1
Cu 251.217 191.42 427.834 1
Cu 250.394 191.295 427.834 1
Cu 249.582 191.121 427.834 1
Cu 248.782 190.898 427.834 1
Cu 247.999 190.627 427.834 1
Cu 247.235 190.31 427.834 1
Cu 246.493 189.948 427.834 1
Cu 245.777 189.542 427.834 1
Cu 245.088 189.093 427.834 1
Cu 244.43 188.603 427.834 1
Cu 243.806 188.075 427.834 1
Cu 243.217 187.511 427.834 1
Cu 242.982 186.912 427.834 1
Cu 242.982 186.281 427.834 1
Cu 242.982 185.621 427.834 1
Cu 242.982 184.934 427.834 1
Cu 242.982 184.222 427.834 1
Cu 242.982 183.49 427.834 1
Cu 242.982 182.739 427.834 1
Cu 242.982 181.972 427.834 1
Cu 242.982 181.193 427.834 1
Cu 242.982 180.404 427.834 1
Cu 242.982 179.609 427.834 1
Cu 242.982 178.811 427.834 1
Cu 242.982 178.013 427.834 1
Cu 242.982 177.219 427.834 1
Cu 242.982 176.43 427.834 1
Cu 242.982 175.651 427.834 1
Cu 242.982 174.884 427.834 1
Cu 242.982 174.133 427.834 1
Cu 242.982 173.4 427.834 1
Cu 242.982 172.689 427.834 1
Cu 242.982 172.002 427.834 1
Cu 242.982 171.342 427.834 1
Cu 242.982 170.711 427.834 1
Cu 243.217 170.112 427.834 1
Cu 243.806 169.547 427.834 1
Cu 244.43 169.019 427.834 1
Cu 245.088 168.53 427.834 1
Cu 245.777 168.081 427.834 1
Cu 246.493 167.675 427.834 1
Cu 247.235 167.312 427.834 1
Cu 247.999 166.995 427.834 1
Cu 248.782 166.725 427.834 1
Cu 249.582 166.502 427.834 1
Cu 250.394 166.328 427.834 1
Cu 251.217 166.203 427.834 1
Cu 252.045 166.128 427.834 1
Cu 252.878 166.103 427.834 1
Cu 253.71 166.128 427.834 1
Cu 254.538 166.203 427.834 1
Cu 255.361 166.328 427.834 1
Cu 256.173 166.502 427.834 1
Cu 256.973 166.725 427.834 1
Cu 257.756 166.995 427.834 1
Cu 258.52 167.312 427.834 1
Cu 259.262 167.675 427.834 1
Cu 259.978 168.081 427.834 1
Cu 260.667 168.53 427.834 1
Cu 261.325 169.019 427.834 1
Cu 261.949 169.547 427.834 1
Cu 262.538 170.112 427.834 1
Cu 262.773 170.711 427.834 1
Cu 262.773 171.342 427.834 1
Cu 262.773 172.002 427.834 1
Cu 262.773 172.689 427.834 1
Cu 262.773 173.4 427.834 1
Cu 262.773 174.133 427.834 1
Cu 262.773 174.884 427.834 1
Cu 262.773 175.651 427.834 1
Cu 262.773 176.43 427.834 1
Cu 262.773 177.219 427.834 1
Cu 262.773 178.013 427.834 1
Cu 262.773 178.811 427.834 1
Cu 262.723 178.811 433.666 1
Cu 262.723 179.605 433.666 1
Cu 262.723 180.396 433.666 1
Cu 262.723 181.181 433.666 1
Cu 262.723 181.956 433.666 1
Cu 262.723 182.719 433.666 1
Cu 262.723 183.466 433.666 1
Cu 262.723 184.195 433.666 1
Cu 262.723 184.903 433.666 1
Cu 262.723 185.586 433.666 1
Cu 262.723 186.243 433.666 1
Cu 262.723 186.871 433.666 1
Cu 262.489 187.467 433.666 1
Cu 261.903 188.029 433.666 1
Cu 261.282 188.554 433.666 1
Cu 260.627 189.041 433.666 1
Cu 259.942 189.487 433.666 1
Cu 259.229 189.892 433.666 1
Cu 258.491 190.252 433.666 1
Cu 257.731 190.568 433.666 1
Cu 256.952 190.837 433.666 1
Cu 256.156 191.058 433.666 1
Cu 255.348 191.232 433.666 1
Cu 254.53 191.356 433.666 1
Cu 253.705 191.431 433.666 1
Cu 252.878 191.455 433.666 1
Cu 252.05 191.431 433.666 1
Cu 251.225 191.356 433.666 1
Cu 250.407 191.232 433.666 1
Cu 249.599 191.058 433.666 1
Cu 248.803 190.837 433.666 1
Cu 248.024 190.568 433.666 1
Cu 247.264 190.252 433.666 1
Cu 246.526 189.892 433.666 1
Cu 245.813 189.487 433.666 1
Cu 245.128 189.041 433.666 1
Cu 244.473 188.554 433.666 1
Cu 243.852 188.029 433.666 1
Cu 243.266 187.467 433.666 1
Cu 243.032 186.871 433.666 1
Cu 243.032 186.243 433.666 1
Cu 243.032 185.586 433.666 1
Cu 243.032 184.903 433.666 1
Cu 243.032 184.195 433.666 1
Cu 243.032 183.466 433.666 1
Cu 243.032 182.719 433.666 1
Cu 243.032 181.956 433.666 1
Cu 243.032 181.181 433.666 1
Cu 243.032 180.396 433.666 1
Cu 243.032 179.605 433.666 1
Cu 243.032 178.811 433.666 1
Cu 243.032 178.017 433.666 1
Cu 243.032 177.227 433.666 1
Cu 243.032 176.442 433.666 1
Cu 243.032 175.667 433.666 1
Cu 243.032 174.904 433.666 1
Cu 243.032 174.157 433.666 1
Cu 243.032 173.428 433.666 1
Cu 243.032 172.72 433.666 1
Cu 243.032 172.036 433.666 1
Cu 243.032 171.379 433.666 1
Cu 243.032 170.752 433.666 1
Cu 243.266 170.156 433.666 1
Cu 243.852 169.594 433.666 1
Cu 244.473 169.069 433.666 1
Cu 245.128 168.582 433.666 1
Cu 245.813 168.136 433.666 1
Cu 246.526 167.731 433.666 1
Cu 247.264 167.371 433.666 1
Cu 248.024 167.055 433.666 1
Cu 248.803 166.786 433.666 1
Cu 249.599 166.565 433.666 1
Cu 250.407 166.391 433.666 1
Cu 251.225 166.267 433.666 1
Cu 252.05 166.192 433.666 1
Cu 252.878 166.167 433.666 1
Cu 253.705 166.192 433.666 1
Cu 254.53 166.267 433.666 1
Cu 255.348 166.391 433.666 1
Cu 256.156 166.565 433.666 1
Cu 256.952 166.786 433.666 1
Cu 257.731 167.055 433.666 1
Cu 258.491 167.371 433.666 1
Cu 259.229 167.731 433.666 1
Cu 259.942 168.136 433.666 1
Cu 260.627 168.582 433.666 1
Cu 261.282 169.069 433.666 1
Cu 261.903 169.594 433.666 1
Cu 262.489 170.156 433.666 1
Cu 262.723 170.752 433.666 1
Cu 262.723 171.379 433.666 1
Cu 262.723 172.036 433.666 1
Cu 262.723 172.72 433.666 1
Cu 262.723 173.428 433.666 1
Cu 262.723 174.157 433.666 1
Cu 262.723 174.904 433.666 1
Cu 262.723 175.667 433.666 1
Cu 262.723 176.442 433.666 1
Cu 262.723 177.227 433.666 1
Cu 262.723 178.017 433.666 1
Cu 262.723 178.811 433.666 1
Cu 262.671 178.811 439.518 1
Cu 262.671 179.601 439.518 1
Cu 262.671 180.388 439.518 1
Cu 262.671 181.168 439.518 1
Cu 262.671 181.939 439.518 1
Cu 262.671 182.698 439.518 1
Cu 262.671 183.442 439.518 1
Cu 262.671 184.167 439.518 1
Cu 262.671 184.871 439.518 1
Cu 262.671 185.551 439.518 1
Cu 262.671 186.205 439.518 1
Cu 262.671 186.829 439.518 1
Cu 262.439 187.422 439.518 1
Cu 261.856 187.981 439.518 1
Cu 261.238 188.503 439.518 1
Cu 260.587 188.987 439.518 1
Cu 259.905 189.432 439.518 1
Cu 259.196 189.834 439.518 1
Cu 258.462 190.193 439.518 1
Cu 257.706 190.506 439.518 1
Cu 256.931 190.774 439.518 1
Cu 256.139 190.994 439.518 1
Cu 255.335 191.167 439.518 1
Cu 254.521 191.29 439.518 1
Cu 253.701 191.365 439.518 1
Cu 252.878 191.39 439.518 1
Cu 252.054 191.365 439.518 1
Cu 251.234 191.29 439.518 1
Cu 250.42 191.167 439.518 1
Cu 249.616 190.994 439.518 1
Cu 248.824 190.774 439.518 1
Cu 248.049 190.506 439.518 1
Cu 247.293 190.193 439.518 1
Cu 246.559 189.834 439.518 1
Cu 245.85 189.432 439.518 1
Cu 245.168 188.987 439.518 1
Cu 244.517 188.503 439.518 1
Cu 243.899 187.981 439.518 1
Cu 243.316 187.422 439.518 1
Cu 243.084 186.829 439.518 1
Cu 243.084 186.205 439.518 1
Cu 243.084 185.551 439.518 1
Cu 243.084 184.871 439.518 1
Cu 243.084 184.167 439.518 1
Cu 243.084 183.442 439.518 1
Cu 243.084 182.698 439.518 1
Cu 243.084 181.939 439.518 1
Cu 243.084 181.168 439.518 1
Cu 243.084 180.388 439.518 1
Cu 243.084 179.601 439.518 1
Cu 243.084 178.811 439.518 1
Cu 243.084 178.022 439.518 1
Cu 243.084 177.235 439.518 1
Cu 243.084 176.454 439.518 1
Cu 243.084 175.683 439.518 1
Cu 243.084 174.925 439.518 1
Cu 243.084 174.181 439.518 1
Cu 243.084 173.456 439.518 1
Cu 243.084 172.752 439.518 1
Cu 243.084 172.072 439.518 1
Cu 243.084 171.418 439.518 1
Cu 243.084 170.794 439.518 1
Cu 243.316 170.201 439.518 1
Cu 243.899 169.642 439.518 1
Cu 244.517 169.12 439.518 1
Cu 245.168 168.635 439.518 1
Cu 245.85 168.191 439.518 1
Cu 246.559 167.789 439.518 1
Cu 247.293 167.43 439.518 1
Cu 248.049 167.116 439.518 1
Cu 248.824 166.849 439.518 1
Cu 249.616 166.628 439.518 1
Cu 250.42 166.456 439.518 1
Cu 251.234 166.332 439.518 1
Cu 252.054 166.258 439.518 1
Cu 252.878 166.233 439.518 1
Cu 253.701 166.258 439.518 1
Cu 254.521 166.332 439.518 1
Cu 255.335 166.456 439.518 1
Cu 256.139 166.628 439.518 1
Cu 256.931 166.849 439.518 1
Cu 257.706 167.116 439.518 1
Cu 258.462 167.43 439.518 1
Cu 259.196 167.789 439.518 1
Cu 259.905 168.191 439.518 1
Cu 260.587 168.635 439.518 1
Cu 261.238 169.12 439.518 1
Cu 261.856 169.642 439.518 1
Cu 262.439 170.201 439.518 1
Cu 262.671 170.794 439.518 1
Cu 262.671 171.418 439.518 1
Cu 262.671 172.072 439.518 1
Cu 262.671 172.752 439.518 1
Cu 262.671 173.456 439.518 1
Cu 262.671 174.181 439.518 1
Cu 262.671 174.925 439.518 1
Cu 262.671 175.683 439.518 1
Cu 262.671 176.454 439.518 1
Cu 262.671 177.235 439.518 1
Cu 262.671 178.022 439.518 1
Cu 262.671 178.811 439.518 1
Cu 262.619 178.811 445.388 1
Cu 262.619 179.597 445.388 1
Cu 262.619 180.379 445.388 1
Cu 262.619 181.156 445.388 1
Cu 262.619 181.923 445.388 1
Cu 262.619 182.677 445.388 1
Cu 262.619 183.417 445.388 1
Cu 262.619 184.138 445.388 1
Cu 262.619 184.839 445.388 1
Cu 262.619 185.515 445.388 1
Cu 262.619 186.165 445.388 1
Cu 262.619 186.786 445.388 1
Cu 262.387 187.376 445.388 1
Cu 261.808 187.931 445.388 1
Cu 261.193 188.451 445.388 1
Cu 260.546 188.933 445.388 1
Cu 259.868 189.375 445.388 1
Cu 259.162 189.775 445.388 1
Cu 258.432 190.132 445.388 1
Cu 257.68 190.444 445.388 1
Cu 256.909 190.71 445.388 1
Cu 256.122 190.929 445.388 1
Cu 255.322 191.101 445.388 1
Cu 254.513 191.224 445.388 1
Cu 253.697 191.298 445.388 1
Cu 252.878 191.322 445.388 1
Cu 252.058 191.298 445.388 1
Cu 251.242 191.224 445.388 1
Cu 250.433 191.101 445.388 1
Cu 249.633 190.929 445.388 1
Cu 248.846 190.71 445.388 1
Cu 248.075 190.444 445.388 1
Cu 247.323 190.132 445.388 1
Cu 246.593 189.775 445.388 1
Cu 245.887 189.375 445.388 1
Cu 245.209 188.933 445.388 1
Cu 244.562 188.451 445.388 1
Cu 243.947 187.931 445.388 1
Cu 243.368 187.376 445.388 1
Cu 243.136 186.786 445.388 1
Cu 243.136 186.165 445.388 1
Cu 243.136 185.515 445.388 1
Cu 243.136 184.839 445.388 1
Cu 243.136 184.138 445.388 1
Cu 243.136 183.417 445.388 1
Cu 243.136 182.677 445.388 1
Cu 243.136 181.923 445.388 1
Cu 243.136 181.156 445.388 1
Cu 243.136 180.379 445.388 1
Cu 243.136 179.597 445.388 1
Cu 243.136 178.811 445.388 1
Cu 243.136 178.026 445.388 1
Cu 243.136 177.243 445.388 1
Cu 243.136 176.467 445.388 1
Cu 243.136 175.7 445.388 1
Cu 243.136 174.945 445.388 1
Cu 243.136 174.206 445.388 1
Cu 243.136 173.485 445.388 1
Cu 243.136 172.784 445.388 1
Cu 243.136 172.108 445.388 1
Cu 243.136 171.458 445.388 1
Cu 243.136 170.837 445.388 1
Cu 243.368 170.247 445.388 1
Cu 243.947 169.691 445.388 1
Cu 244.562 169.172 445.388 1
Cu 245.209 168.69 445.388 1
Cu 245.887 168.248 445.388 1
Cu 246.593 167.848 445.388 1
Cu 247.323 167.491 445.388 1
Cu 248.075 167.179 445.388 1
Cu 248.846 166.913 445.388 1
Cu 249.633 166.694 445.388 1
Cu 250.433 166.522 445.388 1
Cu 251.242 166.399 445.388 1
Cu 252.058 166.325 445.388 1
Cu 252.878 166.3 445.388 1
Cu 253.697 166.325 445.388 1
Cu 254.513 166.399 445.388 1
Cu 255.322 166.522 445.388 1
Cu 256.122 166.694 445.388 1
Cu 256.909 166.913 445.388 1
Cu 257.68 167.179 445.388 1
Cu 258.432 167.491 445.388 1
Cu 259.162 167.848 445.388 1
Cu 259.868 168.248 445.388 1
Cu 260.546 168.69 445.388 1
Cu 261.193 169.172 445.388 1
Cu 261.808 169.691 445.388 1
Cu 262.387 170.247 445.388 1
Cu 262.619 170.837 445.388 1
Cu 262.619 171.458 445.388 1
Cu 262.619 172.108 445.388 1
Cu 262.619 172.784 445.388 1
Cu 262.619 173.485 445.388 1
Cu 262.619 174.206 445.388 1
Cu 262.619 174.945 445.388 1
Cu 262.619 175.7 445.388 1
Cu 262.619 176.467 445.388 1
Cu 262.619 177.243 445.388 1
Cu 262.619 178.026 445.388 1
Cu 262.619 178.811 445.388 1
Cu 262.565 178.811 451.277 1
Cu 262.565 179.593 451.277 1
Cu 262.565 180.371 451.277 1
Cu 262.565 181.143 451.277 1
Cu 262.565 181.906 451.277 1
Cu 262.565 182.656 451.277 1
Cu 262.565 183.392 451.277 1
Cu 262.565 184.109 451.277 1
Cu 262.565 184.805 451.277 1
Cu 262.565 185.478 451.277 1
Cu 262.565 186.125 451.277 1
Cu 262.565 186.742 451.277 1
Cu 262.335 187.329 451.277 1
Cu 261.759 187.881 451.277 1
Cu 261.147 188.398 451.277 1
Cu 260.503 188.877 451.277 1
Cu 259.829 189.317 451.277 1
Cu 259.128 189.714 451.277 1
Cu 258.402 190.069 451.277 1
Cu 257.654 190.38 451.277 1
Cu 256.887 190.644 451.277 1
Cu 256.104 190.863 451.277 1
Cu 255.309 191.033 451.277 1
Cu 254.504 191.155 451.277 1
Cu 253.692 191.229 451.277 1
Cu 252.878 191.253 451.277 1
Cu 252.063 191.229 451.277 1
Cu 251.251 191.155 451.277 1
Cu 250.446 191.033 451.277 1
Cu 249.651 190.863 451.277 1
Cu 248.868 190.644 451.277 1
Cu 248.101 190.38 451.277 1
Cu 247.353 190.069 451.277 1
Cu 246.627 189.714 451.277 1
Cu 245.926 189.317 451.277 1
Cu 245.252 188.877 451.277 1
Cu 244.608 188.398 451.277 1
Cu 243.996 187.881 451.277 1
Cu 243.42 187.329 451.277 1
Cu 243.19 186.742 451.277 1
Cu 243.19 186.125 451.277 1
Cu 243.19 185.478 451.277 1
Cu 243.19 184.805 451.277 1
Cu 243.19 184.109 451.277 1
Cu 243.19 183.392 451.277 1
Cu 243.19 182.656 451.277 1
Cu 243.19 181.906 451.277 1
Cu 243.19 181.143 451.277 1
Cu 243.19 180.371 451.277 1
Cu 243.19 179.593 451.277 1
Cu 243.19 178.811 451.277 1
Cu 243.19 178.03 451.277 1
Cu 243.19 177.252 451.277 1
Cu 243.19 176.48 451.277 1
Cu 243.19 175.717 451.277 1
Cu 243.19 174.967 451.277 1
Cu 243.19 174.231 451.277 1
Cu 243.19 173.514 451.277 1
Cu 243.19 172.817 451.277 1
Cu 243.19 172.145 451.277 1
Cu 243.19 171.498 451.277 1
Cu 243.19 170.881 451.277 1
Cu 243.42 170.294 451.277 1
Cu 243.996 169.742 451.277 1
Cu 244.608 169.225 451.277 1
Cu 245.252 168.746 451.277 1
Cu 245.926 168.306 451.277 1
Cu 246.627 167.908 451.277 1
Cu 247.353 167.554 451.277 1
Cu 248.101 167.243 451.277 1
Cu 248.868 166.978 451.277 1
Cu 249.651 166.76 451.277 1
Cu 250.446 166.59 451.277 1
Cu 251.251 166.467 451.277 1
Cu 252.063 166.394 451.277 1
Cu 252.878 166.369 451.277 1
Cu 253.692 166.394 451.277 1
Cu 254.504 166.467 451.277 1
Cu 255.309 166.59 451.277 1
Cu 256.104 166.76 451.277 1
Cu 256.887 166.978 451.277 1
Cu 257.654 167.243 451.277 1
Cu 258.402 167.554 451.277 1
Cu 259.128 167.908 451.277 1
Cu 259.829 168.306 451.277 1
Cu 260.503 168.746 451.277 1
Cu 261.147 169.225 451.277 1
Cu 261.759 169.742 451.277 1
Cu 262.335 170.294 451.277 1
Cu 262.565 170.881 451.277 1
Cu 262.565 171.498 451.277 1
Cu 262.565 172.145 451.277 1
Cu 262.565 172.817 451.277 1
Cu 262.565 173.514 451.277 1
Cu 262.565 174.231 451.277 1
Cu 262.565 174.967 451.277 1
Cu 262.565 175.717 451.277 1
Cu 262.565 176.48 451.277 1
Cu 262.565 177.252 451.277 1
Cu 262.565 178.03 451.277 1
Cu 262.565 178.811 451.277 1
Cu 262.511 178.811 457.185 1
Cu 262.511 179.588 457.185 1
Cu 262.511 180.362 457.185 1
Cu 262.511 181.13 457.185 1
Cu 262.511 181.888 457.185 1
Cu 262.511 182.634 457.185 1
Cu 262.511 183.366 457.185 1
Cu 262.511 184.079 457.185 1
Cu 262.511 184.771 457.185 1
Cu 262.511 185.44 457.185 1
Cu 262.511 186.083 457.185 1
Cu 262.511 186.697 457.185 1
Cu 262.282 187.28 457.185 1
Cu 261.709 187.83 457.185 1
Cu 261.101 188.344 457.185 1
Cu 260.46 188.82 457.185 1
Cu 259.79 189.257 457.185 1
Cu 259.092 189.653 457.185 1
Cu 258.37 190.006 457.185 1
Cu 257.627 190.314 457.185 1
Cu 256.864 190.577 457.185 1
Cu 256.086 190.794 457.185 1
Cu 255.295 190.964 457.185 1
Cu 254.494 191.085 457.185 1
Cu 253.688 191.159 457.185 1
Cu 252.878 191.183 457.185 1
Cu 252.067 191.159 457.185 1
Cu 251.261 191.085 457.185 1
Cu 250.46 190.964 457.185 1
Cu 249.669 190.794 457.185 1
Cu 248.891 190.577 457.185 1
Cu 248.129 190.314 457.185 1
Cu 247.385 190.006 457.185 1
Cu 246.663 189.653 457.185 1
Cu 245.965 189.257 457.185 1
Cu 245.295 188.82 457.185 1
Cu 244.654 188.344 457.185 1
Cu 244.046 187.83 457.185 1
Cu 243.473 187.28 457.185 1
Cu 243.244 186.697 457.185 1
Cu 243.244 186.083 457.185 1
Cu 243.244 185.44 457.185 1
Cu 243.244 184.771 457.185 1
Cu 243.244 184.079 457.185 1
Cu 243.244 183.366 457.185 1
Cu 243.244 182.634 457.185 1
Cu 243.244 181.888 457.185 1
Cu 243.244 181.13 457.185 1
Cu 243.244 180.362 457.185 1
Cu 243.244 179.588 457.185 1
Cu 243.244 178.811 457.185 1
Cu 243.244 178.035 457.185 1
Cu 243.244 177.261 457.185 1
Cu 243.244 176.493 457.185 1
Cu 243.244 175.735 457.185 1
Cu 243.244 174.988 457.185 1
Cu 243.244 174.257 457.185 1
Cu 243.244 173.544 457.185 1
Cu 243.244 172.851 457.185 1
Cu 243.244 172.182 457.185 1
Cu 243.244 171.54 457.185 1
Cu 243.244 170.925 457.185 1
Cu 243.473 170.342 457.185 1
Cu 244.046 169.793 457.185 1
Cu 244.654 169.279 457.185 1
Cu 245.295 168.803 457.185 1
Cu 245.965 168.366 457.185 1
Cu 246.663 167.97 457.185 1
Cu 247.385 167.617 457.185 1
Cu 248.129 167.309 457.185 1
Cu 248.891 167.045 457.185 1
Cu 249.669 166.828 457.185 1
Cu 250.46 166.659 457.185 1
Cu 251.261 166.537 457.185 1
Cu 252.067 166.464 457.185 1
Cu 252.878 166.44 457.185 1
Cu 253.688 166.464 457.185 1
Cu 254.494 166.537 457.185 1
Cu 255.295 166.659 457.185 1
Cu 256.086 166.828 457.185 1
Cu 256.864 167.045 457.185 1
Cu 257.627 167.309 457.185 1
Cu 258.37 167.617 457.185 1
Cu 259.092 167.97 457.185 1
Cu 259.79 168.366 457.185 1
Cu 260.46 168.803 457.185 1
Cu 261.101 169.279 457.185 1
Cu 261.709 169.793 457.185 1
Cu 262.282 170.342 457.185 1
Cu 262.511 170.925 457.185 1
Cu 262.511 171.54 457.185 1
Cu 262.511 172.182 457.185 1
Cu 262.511 172.851 457.185 1
Cu 262.511 173.544 457.185 1
Cu 262.511 174.257 457.185 1
Cu 262.511 174.988 457.185 1
Cu 262.511 175.735 457.185 1
Cu 262.511 176.493 457.185 1
Cu 262.511 177.261 457.185 1
Cu 262.511 178.035 457.185 1
Cu 262.511 178.811 457.185 1
Cu 262.454 178.811 463.111 1
Cu 262.454 179.584 463.111 1
Cu 262.454 180.353 463.111 1
Cu 262.454 181.116 463.111 1
Cu 262.454 181.87 463.111 1
Cu 262.454 182.612 463.111 1
Cu 262.454 183.339 463.111 1
Cu 262.454 184.048 463.111 1
Cu 262.454 184.737 463.111 1
Cu 262.454 185.402 463.111 1
Cu 262.454 186.041 463.111 1
Cu 262.454 186.651 463.111 1
Cu 262.227 187.231 463.111 1
Cu 261.657 187.777 463.111 1
Cu 261.053 188.288 463.111 1
Cu 260.416 188.762 463.111 1
Cu 259.75 189.196 463.111 1
Cu 259.056 189.59 463.111 1
Cu 258.338 189.94 463.111 1
Cu 257.599 190.247 463.111 1
Cu 256.841 190.509 463.111 1
Cu 256.067 190.725 463.111 1
Cu 255.281 190.893 463.111 1
Cu 254.485 191.014 463.111 1
Cu 253.683 191.087 463.111 1
Cu 252.878 191.111 463.111 1
Cu 252.072 191.087 463.111 1
Cu 251.27 191.014 463.111 1
Cu 250.474 190.893 463.111 1
Cu 249.688 190.725 463.111 1
Cu 248.914 190.509 463.111 1
Cu 248.156 190.247 463.111 1
Cu 247.417 189.94 463.111 1
Cu 246.699 189.59 463.111 1
Cu 246.005 189.196 463.111 1
Cu 245.339 188.762 463.111 1
Cu 244.702 188.288 463.111 1
Cu 244.098 187.777 463.111 1
Cu 243.528 187.231 463.111 1
Cu 243.301 186.651 463.111 1
Cu 243.301 186.041 463.111 1
Cu 243.301 185.402 463.111 1
Cu 243.301 184.737 463.111 1
Cu 243.301 184.048 463.111 1
Cu 243.301 183.339 463.111 1
Cu 243.301 182.612 463.111 1
Cu 243.301 181.87 463.111 1
Cu 243.301 181.116 463.111 1
Cu 243.301 180.353 463.111 1
Cu 243.301 179.584 463.111 1
Cu 243.301 178.811 463.111 1
Cu 243.301 178.039 463.111 1
Cu 243.301 177.27 463.111 1
Cu 243.301 176.507 463.111 1
Cu 243.301 175.753 463.111 1
Cu 243.301 175.011 463.111 1
Cu 243.301 174.284 463.111 1
Cu 243.301 173.575 463.111 1
Cu 243.301 172.886 463.111 1
Cu 243.301 172.221 463.111 1
Cu 243.301 171.582 463.111 1
Cu 243.301 170.971 463.111 1
Cu 243.528 170.392 463.111 1
Cu 244.098 169.845 463.111 1
Cu 244.702 169.334 463.111 1
Cu 245.339 168.861 463.111 1
Cu 246.005 168.427 463.111 1
Cu 246.699 168.033 463.111 1
Cu 247.417 167.682 463.111 1
Cu 248.156 167.376 463.111 1
Cu 248.914 167.114 463.111 1
Cu 249.688 166.898 463.111 1
Cu 250.474 166.73 463.111 1
Cu 251.27 166.609 463.111 1
Cu 252.072 166.536 463.111 1
Cu 252.878 166.512 463.111 1
Cu 253.683 166.536 463.111 1
Cu 254.485 166.609 463.111 1
Cu 255.281 166.73 463.111 1
Cu 256.067 166.898 463.111 1
Cu 256.841 167.114 463.111 1
Cu 257.599 167.376 463.111 1
Cu 258.338 167.682 463.111 1
Cu 259.056 168.033 463.111 1
Cu 259.75 168.427 463.111 1
Cu 260.416 168.861 463.111 1
Cu 261.053 169.334 463.111 1
Cu 261.657 169.845 463.111 1
Cu 262.227 170.392 463.111 1
Cu 262.454 170.971 463.111 1
Cu 262.454 171.582 463.111 1
Cu 262.454 172.221 463.111 1
Cu 262.454 172.886 463.111 1
Cu 262.454 173.575 463.111 1
Cu 262.454 174.284 463.111 1
Cu 262.454 175.011 463.111 1
Cu 262.454 175.753 463.111 1
Cu 262.454 176.507 463.111 1
Cu 262.454 177.27 463.111 1
Cu 262.454 178.039 463.111 1
Cu 262.454 178.811 463.111 1
Cu 261.838 178.811 469 1
Cu 261.838 179.534 469 1
Cu 261.838 180.254 469 1
Cu 261.838 180.968 469 1
Cu 261.838 181.673 469 1
Cu 261.838 182.368 469 1
Cu 261.838 183.048 469 1
Cu 261.838 183.711 469 1
Cu 261.838 184.355 469 1
Cu 261.838 184.978 469 1
Cu 261.838 185.576 469 1
Cu 261.838 186.147 469 1
Cu 261.625 186.689 469 1
Cu 261.092 187.2 469 1
Cu 260.527 187.678 469 1
Cu 259.931 188.122 469 1
Cu 259.307 188.528 469 1
Cu 258.659 188.896 469 1
Cu 257.987 189.224 469 1
Cu 257.295 189.511 469 1
Cu 256.586 189.756 469 1
Cu 255.862 189.958 469 1
Cu 255.126 190.116 469 1
Cu 254.382 190.229 469 1
Cu 253.631 190.297 469 1
Cu 252.878 190.319 469 1
Cu 252.124 190.297 469 1
Cu 251.374 190.229 469 1
Cu 250.629 190.116 469 1
Cu 249.893 189.958 469 1
Cu 249.169 189.756 469 1
Cu 248.46 189.511 469 1
Cu 247.768 189.224 469 1
Cu 247.096 188.896 469 1
Cu 246.448 188.528 469 1
Cu 245.824 188.122 469 1
Cu 245.228 187.678 469 1
Cu 244.663 187.2 469 1
Cu 244.13 186.689 469 1
Cu 243.917 186.147 469 1
Cu 243.917 185.576 469 1
Cu 243.917 184.978 469 1
Cu 243.917 184.355 469 1
Cu 243.917 183.711 469 1
Cu 243.917 183.048 469 1
Cu 243.917 182.368 469 1
Cu 243.917 181.673 469 1
Cu 243.917 180.968 469 1
Cu 243.917 180.254 469 1
Cu 243.917 179.534 469 1
Cu 243.917 178.811 469 1
Cu 243.917 178.089 469 1
Cu 243.917 177.369 469 1
Cu 243.917 176.655 469 1
Cu 243.917 175.949 469 1
Cu 243.917 175.255 469 1
Cu 243.917 174.575 469 1
Cu 243.917 173.912 469 1
Cu 243.917 173.267 469 1
Cu 243.917 172.645 469 1
Cu 243.917 172.047 469 1
Cu 243.917 171.476 469 1
Cu 244.13 170.934 469 1
Cu 244.663 170.422 469 1
Cu 245.228 169.944 469 1
Cu 245.824 169.501 469 1
Cu 246.448 169.095 469 1
Cu 247.096 168.727 469 1
Cu 247.768 168.399 469 1
Cu 248.46 168.112 469 1
Cu 249.169 167.867 469 1
Cu 249.893 167.665 469 1
Cu 250.629 167.507 469 1
Cu 251.374 167.394 469 1
Cu 252.124 167.326 469 1
Cu 252.878 167.303 469 1
Cu 253.631 167.326 469 1
Cu 254.382 167.394 469 1
Cu 255.126 167.507 469 1
Cu 255.862 167.665 469 1
Cu 256.586 167.867 469 1
Cu 257.295 168.112 469 1
Cu 257.987 168.399 469 1
Cu 258.659 168.727 469 1
Cu 259.307 169.095 469 1
Cu 259.931 169.501 469 1
Cu 260.527 169.944 469 1
Cu 261.092 170.422 469 1
Cu 261.625 170.934 469 1
Cu 261.838 171.476 469 1
Cu 261.838 172.047 469 1
Cu 261.838 172.645 469 1
Cu 261.838 173.267 469 1
Cu 261.838 173.912 469 1
Cu 261.838 174.575 469 1
Cu 261.838 175.255 469 1
Cu 261.838 175.949 469 1
Cu 261.838 176.655 469 1
Cu 261.838 177.369 469 1
Cu 261.838 178.089 469 1
Cu 261.838 178.811 469 1
Cu 261.658 178.811 471.394 1
Cu 261.658 179.519 471.394 1
Cu 261.658 180.225 471.394 1
Cu 261.658 180.924 471.394 1
Cu 261.658 181.616 471.394 1
Cu 261.658 182.296 471.394 1
Cu 261.658 182.963 471.394 1
Cu 261.658 183.613 471.394 1
Cu 261.658 184.244 471.394 1
Cu 261.658 184.854 471.394 1
Cu 261.658 185.44 471.394 1
Cu 261.658 185.999 471.394 1
Cu 261.449 186.531 471.394 1
Cu 260.927 187.032 471.394 1
Cu 260.373 187.5 471.394 1
Cu 259.789 187.934 471.394 1
Cu 259.178 188.333 471.394 1
Cu 258.542 188.693 471.394 1
Cu 257.884 189.015 471.394 1
Cu 257.206 189.296 471.394 1
Cu 256.511 189.536 471.394 1
Cu 255.802 189.734 471.394 1
Cu 255.081 189.888 471.394 1
Cu 254.351 189.999 471.394 1
Cu 253.616 190.066 471.394 1
Cu 252.878 190.088 471.394 1
Cu 252.139 190.066 471.394 1
Cu 251.404 189.999 471.394 1
Cu 250.674 189.888 471.394 1
Cu 249.953 189.734 471.394 1
Cu 249.244 189.536 471.394 1
Cu 248.549 189.296 471.394 1
Cu 247.871 189.015 471.394 1
Cu 247.213 188.693 471.394 1
Cu 246.577 188.333 471.394 1
Cu 245.966 187.934 471.394 1
Cu 245.382 187.5 471.394 1
Cu 244.828 187.032 471.394 1
Cu 244.306 186.531 471.394 1
Cu 244.097 185.999 471.394 1
Cu 244.097 185.44 471.394 1
Cu 244.097 184.854 471.394 1
Cu 244.097 184.244 471.394 1
Cu 244.097 183.613 471.394 1
Cu 244.097 182.963 471.394 1
Cu 244.097 182.296 471.394 1
Cu 244.097 181.616 471.394 1
Cu 244.097 180.924 471.394 1
Cu 244.097 180.225 471.394 1
Cu 244.097 179.519 471.394 1
Cu 244.097 178.811 471.394 1
Cu 244.097 178.103 471.394 1
Cu 244.097 177.398 471.394 1
Cu 244.097 176.698 471.394 1
Cu 244.097 176.007 471.394 1
Cu 244.097 175.327 471.394 1
Cu 244.097 174.66 471.394 1
Cu 244.097 174.01 471.394 1
Cu 244.097 173.379 471.394 1
Cu 244.097 172.769 471.394 1
Cu 244.097 172.183 471.394 1
Cu 244.097 171.623 471.394 1
Cu 244.306 171.092 471.394 1
Cu 244.828 170.591 471.394 1
Cu 245.382 170.123 471.394 1
Cu 245.966 169.688 471.394 1
Cu 246.577 169.29 471.394 1
Cu 247.213 168.93 471.394 1
Cu 247.871 168.608 471.394 1
Cu 248.549 168.327 471.394 1
Cu 249.244 168.087 471.394 1
Cu 249.953 167.889 471.394 1
Cu 250.674 167.735 471.394 1
Cu 251.404 167.624 471.394 1
Cu 252.139 167.557 471.394 1
Cu 252.878 167.535 471.394 1
Cu 253.616 167.557 471.394 1
Cu 254.351 167.624 471.394 1
Cu 255.081 167.735 471.394 1
Cu 255.802 167.889 471.394 1
Cu 256.511 168.087 471.394 1
Cu 257.206 168.327 471.394 1
Cu 257.884 168.608 471.394 1
Cu 258.542 168.93 471.394 1
Cu 259.178 169.29 471.394 1
Cu 259.789 169.688 471.394 1
Cu 260.373 170.123 471.394 1
Cu 260.927 170.591 471.394 1
Cu 261.449 171.092 471.394 1
Cu 261.658 171.623 471.394 1
Cu 261.658 172.183 471.394 1
Cu 261.658 172.769 471.394 1
Cu 261.658 173.379 471.394 1
Cu 261.658 174.01 471.394 1
Cu 261.658 174.66 471.394 1
Cu 261.658 175.327 471.394 1
Cu 261.658 176.007 471.394 1
Cu 261.658 176.698 471.394 1
Cu 261.658 177.398 471.394 1
Cu 261.658 178.103 471.394 1
Cu 261.658 178.811 471.394 1
Cu 261.354 178.811 472.89 1
Cu 261.354 179.495 472.89 1
Cu 261.354 180.176 472.89 1
Cu 261.354 180.851 472.89 1
Cu 261.354 181.519 472.89 1
Cu 261.354 182.176 472.89 1
Cu 261.354 182.819 472.89 1
Cu 261.354 183.447 472.89 1
Cu 261.354 184.056 472.89 1
Cu 261.354 184.645 472.89 1
Cu 261.354 185.21 472.89 1
Cu 261.354 185.751 472.89 1
Cu 261.153 186.264 472.89 1
Cu 260.649 186.747 472.89 1
Cu 260.114 187.2 472.89 1
Cu 259.55 187.619 472.89 1
Cu 258.96 188.003 472.89 1
Cu 258.346 188.351 472.89 1
Cu 257.711 188.662 472.89 1
Cu 257.057 188.934 472.89 1
Cu 256.386 189.165 472.89 1
Cu 255.701 189.356 472.89 1
Cu 255.005 189.505 472.89 1
Cu 254.3 189.612 472.89 1
Cu 253.59 189.677 472.89 1
Cu 252.878 189.698 472.89 1
Cu 252.165 189.677 472.89 1
Cu 251.455 189.612 472.89 1
Cu 250.75 189.505 472.89 1
Cu 250.054 189.356 472.89 1
Cu 249.37 189.165 472.89 1
Cu 248.699 188.934 472.89 1
Cu 248.044 188.662 472.89 1
Cu 247.409 188.351 472.89 1
Cu 246.795 188.003 472.89 1
Cu 246.205 187.619 472.89 1
Cu 245.641 187.2 472.89 1
Cu 245.106 186.747 472.89 1
Cu 244.602 186.264 472.89 1
Cu 244.401 185.751 472.89 1
Cu 244.401 185.21 472.89 1
Cu 244.401 184.645 472.89 1
Cu 244.401 184.056 472.89 1
Cu 244.401 183.447 472.89 1
Cu 244.401 182.819 472.89 1
Cu 244.401 182.176 472.89 1
Cu 244.401 181.519 472.89 1
Cu 244.401 180.851 472.89 1
Cu 244.401 180.176 472.89 1
Cu 244.401 179.495 472.89 1
Cu 244.401 178.811 472.89 1
Cu 244.401 178.128 472.89 1
Cu 244.401 177.447 472.89 1
Cu 244.401 176.771 472.89 1
Cu 244.401 176.104 472.89 1
Cu 244.401 175.447 472.89 1
Cu 244.401 174.804 472.89 1
Cu 244.401 174.176 472.89 1
Cu 244.401 173.567 472.89 1
Cu 244.401 172.978 472.89 1
Cu 244.401 172.412 472.89 1
Cu 244.401 171.872 472.89 1
Cu 244.602 171.359 472.89 1
Cu 245.106 170.875 472.89 1
Cu 245.641 170.423 472.89 1
Cu 246.205 170.004 472.89 1
Cu 246.795 169.619 472.89 1
Cu 247.409 169.271 472.89 1
Cu 248.044 168.961 472.89 1
Cu 248.699 168.689 472.89 1
Cu 249.37 168.458 472.89 1
Cu 250.054 168.267 472.89 1
Cu 250.75 168.118 472.89 1
Cu 251.455 168.011 472.89 1
Cu 252.165 167.946 472.89 1
Cu 252.878 167.925 472.89 1
Cu 253.59 167.946 472.89 1
Cu 254.3 168.011 472.89 1
Cu 255.005 168.118 472.89 1
Cu 255.701 168.267 472.89 1
Cu 256.386 168.458 472.89 1
Cu 257.057 168.689 472.89 1
Cu 257.711 168.961 472.89 1
Cu 258.346 169.271 472.89 1
Cu 258.96 169.619 472.89 1
Cu 259.55 170.004 472.89 1
Cu 260.114 170.423 472.89 1
Cu 260.649 170.875 472.89 1
Cu 261.153 171.359 472.89 1
Cu 261.354 171.872 472.89 1
Cu 261.354 172.412 472.89 1
Cu 261.354 172.978 472.89 1
Cu 261.354 173.567 472.89 1
Cu 261.354 174.176 472.89 1
Cu 261.354 174.804 472.89 1
Cu 261.354 175.447 472.89 1
Cu 261.354 176.104 472.89 1
Cu 261.354 176.771 472.89 1
Cu 261.354 177.447 472.89 1
Cu 261.354 178.128 472.89 1
Cu 261.354 178.811 472.89 1
Cu 260.965 178.811 474.166 1
Cu 260.965 179.464 474.166 1
Cu 260.965 180.113 474.166 1
Cu 260.965 180.758 474.166 1
Cu 260.965 181.395 474.166 1
Cu 260.965 182.021 474.166 1
Cu 260.965 182.635 474.166 1
Cu 260.965 183.234 474.166 1
Cu 260.965 183.815 474.166 1
Cu 260.965 184.377 474.166 1
Cu 260.965 184.917 474.166 1
Cu 260.965 185.432 474.166 1
Cu 260.773 185.922 474.166 1
Cu 260.292 186.383 474.166 1
Cu 259.781 186.815 474.166 1
Cu 259.244 187.215 474.166 1
Cu 258.681 187.581 474.166 1
Cu 258.095 187.914 474.166 1
Cu 257.489 188.21 474.166 1
Cu 256.865 188.469 474.166 1
Cu 256.224 188.69 474.166 1
Cu 255.571 188.872 474.166 1
Cu 254.907 189.014 474.166 1
Cu 254.235 189.116 474.166 1
Cu 253.558 189.178 474.166 1
Cu 252.878 189.198 474.166 1
Cu 252.197 189.178 474.166 1
Cu 251.52 189.116 474.166 1
Cu 250.848 189.014 474.166 1
Cu 250.184 188.872 474.166 1
Cu 249.531 188.69 474.166 1
Cu 248.89 188.469 474.166 1
Cu 248.266 188.21 474.166 1
Cu 247.66 187.914 474.166 1
Cu 247.074 187.581 474.166 1
Cu 246.511 187.215 474.166 1
Cu 245.974 186.815 474.166 1
Cu 245.463 186.383 474.166 1
Cu 244.982 185.922 474.166 1
Cu 244.79 185.432 474.166 1
Cu 244.79 184.917 474.166 1
Cu 244.79 184.377 474.166 1
Cu 244.79 183.815 474.166 1
Cu 244.79 183.234 474.166 1
Cu 244.79 182.635 474.166 1
Cu 244.79 182.021 474.166 1
Cu 244.79 181.395 474.166 1
Cu 244.79 180.758 474.166 1
Cu 244.79 180.113 474.166 1
Cu 244.79 179.464 474.166 1
Cu 244.79 178.811 474.166 1
Cu 244.79 178.159 474.166 1
Cu 244.79 177.51 474.166 1
Cu 244.79 176.865 474.166 1
Cu 244.79 176.228 474.166 1
Cu 244.79 175.602 474.166 1
Cu 244.79 174.988 474.166 1
Cu 244.79 174.389 474.166 1
Cu 244.79 173.807 474.166 1
Cu 244.79 173.246 474.166 1
Cu 244.79 172.706 474.166 1
Cu 244.79 172.191 474.166 1
Cu 244.982 171.701 474.166 1
Cu 245.463 171.24 474.166 1
Cu 245.974 170.808 474.166 1
Cu 246.511 170.408 474.166 1
Cu 247.074 170.041 474.166 1
Cu 247.66 169.709 474.166 1
Cu 248.266 169.413 474.166 1
Cu 248.89 169.154 474.166 1
Cu 249.531 168.933 474.166 1
Cu 250.184 168.751 474.166 1
Cu 250.848 168.608 474.166 1
Cu 251.52 168.506 474.166 1
Cu 252.197 168.445 474.166 1
Cu 252.878 168.424 474.166 1
Cu 253.558 168.445 474.166 1
Cu 254.235 168.506 474.166 1
Cu 254.907 168.608 474.166 1
Cu 255.571 168.751 474.166 1
Cu 256.224 168.933 474.166 1
Cu 256.865 169.154 474.166 1
Cu 257.489 169.413 474.166 1
Cu 258.095 169.709 474.166 1
Cu 258.681 170.041 474.166 1
Cu 259.244 170.408 474.166 1
Cu 259.781 170.808 474.166 1
Cu 260.292 171.24 474.166 1
Cu 260.773 171.701 474.166 1
Cu 260.965 172.191 474.166 1
Cu 260.965 172.706 474.166 1
Cu 260.965 173.246 474.166 1
Cu 260.965 173.807 474.166 1
Cu 260.965 174.389 474.166 1
Cu 260.965 174.988 474.166 1
Cu 260.965 175.602 474.166 1
Cu 260.965 176.228 474.166 1
Cu 260.965 176.865 474.166 1
Cu 260.965 177.51 474.166 1
Cu 260.965 178.159 474.166 1
Cu 260.965 178.811 474.166 1
Cu 260.495 178.811 475.319 1
Cu 260.495 179.426 475.319 1
Cu 260.495 180.038 475.319 1
Cu 260.495 180.645 475.319 1
Cu 260.495 181.244 475.319 1
Cu 260.495 181.835 475.319 1
Cu 260.495 182.413 475.319 1
Cu 260.495 182.977 475.319 1
Cu 260.495 183.525 475.319 1
Cu 260.495 184.054 475.319 1
Cu 260.495 184.562 475.319 1
Cu 260.495 185.048 475.319 1
Cu 260.314 185.509 475.319 1
Cu 259.861 185.943 475.319 1
Cu 259.38 186.35 475.319 1
Cu 258.874 186.726 475.319 1
Cu 258.344 187.072 475.319 1
Cu 257.792 187.385 475.319 1
Cu 257.221 187.664 475.319 1
Cu 256.633 187.908 475.319 1
Cu 256.03 188.116 475.319 1
Cu 255.415 188.287 475.319 1
Cu 254.789 188.422 475.319 1
Cu 254.156 188.518 475.319 1
Cu 253.518 188.576 475.319 1
Cu 252.878 188.595 475.319 1
Cu 252.237 188.576 475.319 1
Cu 251.599 188.518 475.319 1
Cu 250.966 188.422 475.319 1
Cu 250.34 188.287 475.319 1
Cu 249.725 188.116 475.319 1
Cu 249.122 187.908 475.319 1
Cu 248.534 187.664 475.319 1
Cu 247.963 187.385 475.319 1
Cu 247.411 187.072 475.319 1
Cu 246.881 186.726 475.319 1
Cu 246.375 186.35 475.319 1
Cu 245.894 185.943 475.319 1
Cu 245.441 185.509 475.319 1
Cu 245.26 185.048 475.319 1
Cu 245.26 184.562 475.319 1
Cu 245.26 184.054 475.319 1
Cu 245.26 183.525 475.319 1
Cu 245.26 182.977 475.319 1
Cu 245.26 182.413 475.319 1
Cu 245.26 181.835 475.319 1
Cu 245.26 181.244 475.319 1
Cu 245.26 180.645 475.319 1
Cu 245.26 180.038 475.319 1
Cu 245.26 179.426 475.319 1
Cu 245.26 178.811 475.319 1
Cu 245.26 178.197 475.319 1
Cu 245.26 177.585 475.319 1
Cu 245.26 176.978 475.319 1
Cu 245.26 176.378 475.319 1
Cu 245.26 175.788 475.319 1
Cu 245.26 175.21 475.319 1
Cu 245.26 174.646 475.319 1
Cu 245.26 174.098 475.319 1
Cu 245.26 173.569 475.319 1
Cu 245.26 173.061 475.319 1
Cu 245.26 172.575 475.319 1
Cu 245.441 172.114 475.319 1
Cu 245.894 171.68 475.319 1
Cu 246.375 171.273 475.319 1
Cu 246.881 170.896 475.319 1
Cu 247.411 170.551 475.319 1
Cu 247.963 170.238 475.319 1
Cu 248.534 169.959 475.319 1
Cu 249.122 169.715 475.319 1
Cu 249.725 169.507 475.319 1
Cu 250.34 169.335 475.319 1
Cu 250.966 169.201 475.319 1
Cu 251.599 169.105 475.319 1
Cu 252.237 169.047 475.319 1
Cu 252.878 169.028 475.319 1
Cu 253.518 169.047 475.319 1
Cu 254.156 169.105 475.319 1
Cu 254.789 169.201 475.319 1
Cu 255.415 169.335 475.319 1
Cu 256.03 169.507 475.319 1
Cu 256.633 169.715 475.319 1
Cu 257.221 169.959 475.319 1
Cu 257.792 170.238 475.319 1
Cu 258.344 170.551 475.319 1
Cu 258.874 170.896 475.319 1
Cu 259.38 171.273 475.319 1
Cu 259.861 171.68 475.319 1
Cu 260.314 172.114 475.319 1
Cu 260.495 172.575 475.319 1
Cu 260.495 173.061 475.319 1
Cu 260.495 173.569 475.319 1
Cu 260.495 174.098 475.319 1
Cu 260.495 174.646 475.319 1
Cu 260.495 175.21 475.319 1
Cu 260.495 175.788 475.319 1
Cu 260.495 176.378 475.319 1
Cu 260.495 176.978 475.319 1
Cu 260.495 177.585 475.319 1
Cu 260.495 178.197 475.319 1
Cu 260.495 178.811 475.319 1
Cu 259.939 178.811 476.387 1
Cu 259.939 179.381 476.387 1
Cu 259.939 179.948 476.387 1
Cu 259.939 180.511 476.387 1
Cu 259.939 181.067 476.387 1
Cu 259.939 181.614 476.387 1
Cu 259.939 182.15 476.387 1
Cu 259.939 182.673 476.387 1
Cu 259.939 183.181 476.387 1
Cu 259.939 183.671 476.387 1
Cu 259.939 184.142 476.387 1
Cu 259.939 184.592 476.387 1
Cu 259.771 185.02 476.387 1
Cu 259.351 185.423 476.387 1
Cu 258.906 185.799 476.387 1
Cu 258.436 186.149 476.387 1
Cu 257.945 186.469 476.387 1
Cu 257.433 186.759 476.387 1
Cu 256.904 187.017 476.387 1
Cu 256.359 187.244 476.387 1
Cu 255.8 187.437 476.387 1
Cu 255.229 187.596 476.387 1
Cu 254.65 187.72 476.387 1
Cu 254.063 187.809 476.387 1
Cu 253.471 187.863 476.387 1
Cu 252.878 187.881 476.387 1
Cu 252.284 187.863 476.387 1
Cu 251.692 187.809 476.387 1
Cu 251.105 187.72 476.387 1
Cu 250.526 187.596 476.387 1
Cu 249.955 187.437 476.387 1
Cu 249.396 187.244 476.387 1
Cu 248.851 187.017 476.387 1
Cu 248.322 186.759 476.387 1
Cu 247.81 186.469 476.387 1
Cu 247.319 186.149 476.387 1
Cu 246.849 185.799 476.387 1
Cu 246.404 185.423 476.387 1
Cu 245.984 185.02 476.387 1
Cu 245.816 184.592 476.387 1
Cu 245.816 184.142 476.387 1
Cu 245.816 183.671 476.387 1
Cu 245.816 183.181 476.387 1
Cu 245.816 182.673 476.387 1
Cu 245.816 182.15 476.387 1
Cu 245.816 181.614 476.387 1
Cu 245.816 181.067 476.387 1
Cu 245.816 180.511 476.387 1
Cu 245.816 179.948 476.387 1
Cu 245.816 179.381 476.387 1
Cu 245.816 178.811 476.387 1
Cu 245.816 178.242 476.387 1
Cu 245.816 177.675 476.387 1
Cu 245.816 177.112 476.387 1
Cu 245.816 176.556 476.387 1
Cu 245.816 176.009 476.387 1
Cu 245.816 175.473 476.387 1
Cu 245.816 174.95 476.387 1
Cu 245.816 174.442 476.387 1
Cu 245.816 173.952 476.387 1
Cu 245.816 173.481 476.387 1
Cu 245.816 173.03 476.387 1
Cu 245.984 172.603 476.387 1
Cu 246.404 172.2 476.387 1
Cu 246.849 171.823 476.387 1
Cu 247.319 171.474 476.387 1
Cu 247.81 171.154 476.387 1
Cu 248.322 170.864 476.387 1
Cu 248.851 170.605 476.387 1
Cu 249.396 170.379 476.387 1
Cu 249.955 170.186 476.387 1
Cu 250.526 170.027 476.387 1
Cu 251.105 169.903 476.387 1
Cu 251.692 169.814 476.387 1
Cu 252.284 169.76 476.387 1
Cu 252.878 169.742 476.387 1
Cu 253.471 169.76 476.387 1
Cu 254.063 169.814 476.387 1
Cu 254.65 169.903 476.387 1
Cu 255.229 170.027 476.387 1
Cu 255.8 170.186 476.387 1
Cu 256.359 170.379 476.387 1
Cu 256.904 170.605 476.387 1
Cu 257.433 170.864 476.387 1
Cu 257.945 171.154 476.387 1
Cu 258.436 171.474 476.387 1
Cu 258.906 171.823 476.387 1
Cu 259.351 172.2 476.387 1
Cu 259.771 172.603 476.387 1
Cu 259.939 173.03 476.387 1
Cu 259.939 173.481 476.387 1
Cu 259.939 173.952 476.387 1
Cu 259.939 174.442 476.387 1
Cu 259.939 174.95 476.387 1
Cu 259.939 175.473 476.387 1
Cu 259.939 176.009 476.387 1
Cu 259.939 176.556 476.387 1
Cu 259.939 177.112 476.387 1
Cu 259.939 177.675 476.387 1
Cu 259.939 178.242 476.387 1
Cu 259.939 178.811 476.387 1
Cu 259.282 178.811 477.392 1
Cu 259.282 179.328 477.392 1
Cu 259.282 179.842 477.392 1
Cu 259.282 180.353 477.392 1
Cu 259.282 180.857 477.392 1
Cu 259.282 181.353 477.392 1
Cu 259.282 181.839 477.392 1
Cu 259.282 182.314 477.392 1
Cu 259.282 182.774 477.392 1
Cu 259.282 183.219 477.392 1
Cu 259.282 183.646 477.392 1
Cu 259.282 184.055 477.392 1
Cu 259.13 184.442 477.392 1
Cu 258.749 184.808 477.392 1
Cu 258.345 185.149 477.392 1
Cu 257.919 185.466 477.392 1
Cu 257.473 185.756 477.392 1
Cu 257.01 186.019 477.392 1
Cu 256.529 186.254 477.392 1
Cu 256.035 186.459 477.392 1
Cu 255.528 186.634 477.392 1
Cu 255.011 186.778 477.392 1
Cu 254.485 186.891 477.392 1
Cu 253.953 186.972 477.392 1
Cu 253.416 187.021 477.392 1
Cu 252.878 187.037 477.392 1
Cu 252.339 187.021 477.392 1
Cu 251.803 186.972 477.392 1
Cu 251.27 186.891 477.392 1
Cu 250.744 186.778 477.392 1
Cu 250.227 186.634 477.392 1
Cu 249.72 186.459 477.392 1
Cu 249.226 186.254 477.392 1
Cu 248.745 186.019 477.392 1
Cu 248.282 185.756 477.392 1
Cu 247.836 185.466 477.392 1
Cu 247.41 185.149 477.392 1
Cu 247.006 184.808 477.392 1
Cu 246.625 184.442 477.392 1
Cu 246.473 184.055 477.392 1
Cu 246.473 183.646 477.392 1
Cu 246.473 183.219 477.392 1
Cu 246.473 182.774 477.392 1
Cu 246.473 182.314 477.392 1
Cu 246.473 181.839 477.392 1
Cu 246.473 181.353 477.392 1
Cu 246.473 180.857 477.392 1
Cu 246.473 180.353 477.392 1
Cu 246.473 179.842 477.392 1
Cu 246.473 179.328 477.392 1
Cu 246.473 178.811 477.392 1
Cu 246.473 178.295 477.392 1
Cu 246.473 177.78 477.392 1
Cu 246.473 177.27 477.392 1
Cu 246.473 176.766 477.392 1
Cu 246.473 176.27 477.392 1
Cu 246.473 175.783 477.392 1
Cu 246.473 175.309 477.392 1
Cu 246.473 174.849 477.392 1
Cu 246.473 174.404 477.392 1
Cu 246.473 173.977 477.392 1
Cu 246.473 173.568 477.392 1
Cu 246.625 173.181 477.392 1
Cu 247.006 172.815 477.392 1
Cu 247.41 172.474 477.392 1
Cu 247.836 172.157 477.392 1
Cu 248.282 171.866 477.392 1
Cu 248.745 171.603 477.392 1
Cu 249.226 171.369 477.392 1
Cu 249.72 171.164 477.392 1
Cu 250.227 170.989 477.392 1
Cu 250.744 170.844 477.392 1
Cu 251.27 170.732 477.392 1
Cu 251.803 170.651 477.392 1
Cu 252.339 170.602 477.392 1
Cu 252.878 170.586 477.392 1
Cu 253.416 170.602 477.392 1
Cu 253.953 170.651 477.392 1
Cu 254.485 170.732 477.392 1
Cu 255.011 170.844 477.392 1
Cu 255.528 170.989 477.392 1
Cu 256.035 171.164 477.392 1
Cu 256.529 171.369 477.392 1
Cu 257.01 171.603 477.392 1
Cu 257.473 171.866 477.392 1
Cu 257.919 172.157 477.392 1
Cu 258.345 172.474 477.392 1
Cu 258.749 172.815 477.392 1
Cu 259.13 173.181 477.392 1
Cu 259.282 173.568 477.392 1
Cu 259.282 173.977 477.392 1
Cu 259.282 174.404 477.392 1
Cu 259.282 174.849 477.392 1
Cu 259.282 175.309 477.392 1
Cu 259.282 175.783 477.392 1
Cu 259.282 176.27 477.392 1
Cu 259.282 176.766 477.392 1
Cu 259.282 177.27 477.392 1
Cu 259.282 177.78 477.392 1
Cu 259.282 178.295 477.392 1
Cu 259.282 178.811 477.392 1
Cu 258.495 178.811 478.349 1
Cu 258.495 179.264 478.349 1
Cu 258.495 179.716 478.349 1
Cu 258.495 180.163 478.349 1
Cu 258.495 180.606 478.349 1
Cu 258.495 181.041 478.349 1
Cu 258.495 181.467 478.349 1
Cu 258.495 181.883 478.349 1
Cu 258.495 182.287 478.349 1
Cu 258.495 182.677 478.349 1
Cu 258.495 183.052 478.349 1
Cu 258.495 183.41 478.349 1
Cu 258.362 183.75 478.349 1
Cu 258.028 184.071 478.349 1
Cu 257.673 184.371 478.349 1
Cu 257.3 184.648 478.349 1
Cu 256.909 184.903 478.349 1
Cu 256.502 185.134 478.349 1
Cu 256.081 185.34 478.349 1
Cu 255.647 185.52 478.349 1
Cu 255.202 185.673 478.349 1
Cu 254.749 185.8 478.349 1
Cu 254.287 185.899 478.349 1
Cu 253.82 185.969 478.349 1
Cu 253.35 186.012 478.349 1
Cu 252.878 186.026 478.349 1
Cu 252.405 186.012 478.349 1
Cu 251.935 185.969 478.349 1
Cu 251.468 185.899 478.349 1
Cu 251.007 185.8 478.349 1
Cu 250.553 185.673 478.349 1
Cu 250.108 185.52 478.349 1
Cu 249.674 185.34 478.349 1
Cu 249.253 185.134 478.349 1
Cu 248.846 184.903 478.349 1
Cu 248.455 184.648 478.349 1
Cu 248.082 184.371 478.349 1
Cu 247.727 184.071 478.349 1
Cu 247.393 183.75 478.349 1
Cu 247.26 183.41 478.349 1
Cu 247.26 183.052 478.349 1
Cu 247.26 182.677 478.349 1
Cu 247.26 182.287 478.349 1
Cu 247.26 181.883 478.349 1
Cu 247.26 181.467 478.349 1
Cu 247.26 181.041 478.349 1
Cu 247.26 180.606 478.349 1
Cu 247.26 180.163 478.349 1
Cu 247.26 179.716 478.349 1
Cu 247.26 179.264 478.349 1
Cu 247.26 178.811 478.349 1
Cu 247.26 178.358 478.349 1
Cu 247.26 177.907 478.349 1
Cu 247.26 177.459 478.349 1
Cu 247.26 177.017 478.349 1
Cu 247.26 176.582 478.349 1
Cu 247.26 176.155 478.349 1
Cu 247.26 175.739 478.349 1
Cu 247.26 175.336 478.349 1
Cu 247.26 174.945 478.349 1
Cu 247.26 174.571 478.349 1
Cu 247.26 174.212 478.349 1
Cu 247.393 173.872 478.349 1
Cu 247.727 173.552 478.349 1
Cu 248.082 173.252 478.349 1
Cu 248.455 172.974 478.349 1
Cu 248.846 172.72 478.349 1
Cu 249.253 172.489 478.349 1
Cu 249.674 172.283 478.349 1
Cu 250.108 172.103 478.349 1
Cu 250.553 171.95 478.349 1
Cu 251.007 171.823 478.349 1
Cu 251.468 171.724 478.349 1
Cu 251.935 171.653 478.349 1
Cu 252.405 171.611 478.349 1
Cu 252.878 171.596 478.349 1
Cu 253.35 171.611 478.349 1
Cu 253.82 171.653 478.349 1
Cu 254.287 171.724 478.349 1
Cu 254.749 171.823 478.349 1
Cu 255.202 171.95 478.349 1
Cu 255.647 172.103 478.349 1
Cu 256.081 172.283 478.349 1
Cu 256.502 172.489 478.349 1
Cu 256.909 172.72 478.349 1
Cu 257.3 172.974 478.349 1
Cu 257.673 173.252 478.349 1
Cu 258.028 173.552 478.349 1
Cu 258.362 173.872 478.349 1
Cu 258.495 174.212 478.349 1
Cu 258.495 174.571 478.349 1
Cu 258.495 174.945 478.349 1
Cu 258.495 175.336 478.349 1
Cu 258.495 175.739 478.349 1
Cu 258.495 176.155 478.349 1
Cu 258.495 176.582 478.349 1
Cu 258.495 177.017 478.349 1
Cu 258.495 177.459 478.349 1
Cu 258.495 177.907 478.349 1
Cu 258.495 178.358 478.349 1
Cu 258.495 178.811 478.349 1
Cu 257.519 178.811 479.265 1
Cu 257.519 179.186 479.265 1
Cu 257.519 179.559 479.265 1
Cu 257.519 179.928 479.265 1
Cu 257.519 180.294 479.265 1
Cu 257.519 180.653 479.265 1
Cu 257.519 181.006 479.265 1
Cu 257.519 181.349 479.265 1
Cu 257.519 181.683 479.265 1
Cu 257.519 182.005 479.265 1
Cu 257.519 182.315 479.265 1
Cu 257.519 182.611 479.265 1
Cu 257.409 182.892 479.265 1
Cu 257.133 183.157 479.265 1
Cu 256.84 183.404 479.265 1
Cu 256.531 183.634 479.265 1
Cu 256.208 183.844 479.265 1
Cu 255.872 184.035 479.265 1
Cu 255.524 184.205 479.265 1
Cu 255.166 184.354 479.265 1
Cu 254.798 184.481 479.265 1
Cu 254.423 184.585 479.265 1
Cu 254.042 184.667 479.265 1
Cu 253.657 184.725 479.265 1
Cu 253.268 184.761 479.265 1
Cu 252.878 184.772 479.265 1
Cu 252.487 184.761 479.265 1
Cu 252.098 184.725 479.265 1
Cu 251.713 184.667 479.265 1
Cu 251.332 184.585 479.265 1
Cu 250.957 184.481 479.265 1
Cu 250.589 184.354 479.265 1
Cu 250.231 184.205 479.265 1
Cu 249.883 184.035 479.265 1
Cu 249.547 183.844 479.265 1
Cu 249.224 183.634 479.265 1
Cu 248.915 183.404 479.265 1
Cu 248.622 183.157 479.265 1
Cu 248.346 182.892 479.265 1
Cu 248.236 182.611 479.265 1
Cu 248.236 182.315 479.265 1
Cu 248.236 182.005 479.265 1
Cu 248.236 181.683 479.265 1
Cu 248.236 181.349 479.265 1
Cu 248.236 181.006 479.265 1
Cu 248.236 180.653 479.265 1
Cu 248.236 180.294 479.265 1
Cu 248.236 179.928 479.265 1
Cu 248.236 179.559 479.265 1
Cu 248.236 179.186 479.265 1
Cu 248.236 178.811 479.265 1
Cu 248.236 178.437 479.265 1
Cu 248.236 178.064 479.265 1
Cu 248.236 177.694 479.265 1
Cu 248.236 177.329 479.265 1
Cu 248.236 176.969 479.265 1
Cu 248.236 176.617 479.265 1
Cu 248.236 176.273 479.265 1
Cu 248.236 175.94 479.265 1
Cu 248.236 175.617 479.265 1
Cu 248.236 175.308 479.265 1
Cu 248.236 175.012 479.265 1
Cu 248.346 174.731 479.265 1
Cu 248.622 174.466 479.265 1
Cu 248.915 174.218 479.265 1
Cu 249.224 173.989 479.265 1
Cu 249.547 173.778 479.265 1
Cu 249.883 173.588 479.265 1
Cu 250.231 173.418 479.265 1
Cu 250.589 173.269 479.265 1
Cu 250.957 173.142 479.265 1
Cu 251.332 173.038 479.265 1
Cu 251.713 172.956 479.265 1
Cu 252.098 172.897 479.265 1
Cu 252.487 172.862 479.265 1
Cu 252.878 172.85 479.265 1
Cu 253.268 172.862 479.265 1
Cu 253.657 172.897 479.265 1
Cu 254.042 172.956 479.265 1
Cu 254.423 173.038 479.265 1
Cu 254.798 173.142 479.265 1
Cu 255.166 173.269 479.265 1
Cu 255.524 173.418 479.265 1
Cu 255.872 173.588 479.265 1
Cu 256.208 173.778 479.265 1
Cu 256.531 173.989 479.265 1
Cu 256.84 174.218 479.265 1
Cu 257.133 174.466 479.265 1
Cu 257.409 174.731 479.265 1
Cu 257.519 175.012 479.265 1
Cu 257.519 175.308 479.265 1
Cu 257.519 175.617 479.265 1
Cu 257.519 175.94 479.265 1
Cu 257.519 176.273 479.265 1
Cu 257.519 176.617 479.265 1
Cu 257.519 176.969 479.265 1
Cu 257.519 177.329 479.265 1
Cu 257.519 177.694 479.265 1
Cu 257.519 178.064 479.265 1
Cu 257.519 178.437 479.265 1
Cu 257.519 178.811 479.265 1
Cu 256.196 178.811 480.147 1
Cu 256.196 179.079 480.147 1
Cu 256.196 179.346 480.147 1
Cu 256.196 179.61 480.147 1
Cu 256.196 179.871 480.147 1
Cu 256.196 180.128 480.147 1
Cu 256.196 180.38 480.147 1
Cu 256.196 180.626 480.147 1
Cu 256.196 180.864 480.147 1
Cu 256.196 181.095 480.147 1
Cu 256.196 181.316 480.147 1
Cu 256.196 181.528 480.147 1
Cu 256.117 181.729 480.147 1
Cu 255.92 181.918 480.147 1
Cu 255.71 182.095 480.147 1
Cu 255.49 182.259 480.147 1
Cu 255.259 182.41 480.147 1
Cu 255.018 182.546 480.147 1
Cu 254.77 182.668 480.147 1
Cu 254.513 182.774 480.147 1
Cu 254.251 182.865 480.147 1
Cu 253.983 182.939 480.147 1
Cu 253.71 182.998 480.147 1
Cu 253.434 183.04 480.147 1
Cu 253.157 183.065 480.147 1
Cu 252.878 183.073 480.147 1
Cu 252.598 183.065 480.147 1
Cu 252.321 183.04 480.147 1
Cu 252.045 182.998 480.147 1
Cu 251.772 182.939 480.147 1
Cu 251.504 182.865 480.147 1
Cu 251.242 182.774 480.147 1
Cu 250.985 182.668 480.147 1
Cu 250.737 182.546 480.147 1
Cu 250.496 182.41 480.147 1
Cu 250.265 182.259 480.147 1
Cu 250.045 182.095 480.147 1
Cu 249.835 181.918 480.147 1
Cu 249.638 181.729 480.147 1
Cu 249.559 181.528 480.147 1
Cu 249.559 181.316 480.147 1
Cu 249.559 181.095 480.147 1
Cu 249.559 180.864 480.147 1
Cu 249.559 180.626 480.147 1
Cu 249.559 180.38 480.147 1
Cu 249.559 180.128 480.147 1
Cu 249.559 179.871 480.147 1
Cu 249.559 179.61 480.147 1
Cu 249.559 179.346 480.147 1
Cu 249.559 179.079 480.147 1
Cu 249.559 178.811 480.147 1
Cu 249.559 178.544 480.147 1
Cu 249.559 178.277 480.147 1
Cu 249.559 178.013 480.147 1
Cu 249.559 177.752 480.147 1
Cu 249.559 177.494 480.147 1
Cu 249.559 177.243 480.147 1
Cu 249.559 176.997 480.147 1
Cu 249.559 176.758 480.147 1
Cu 249.559 176.528 480.147 1
Cu 249.559 176.306 480.147 1
Cu 249.559 176.095 480.147 1
Cu 249.638 175.894 480.147 1
Cu 249.835 175.705 480.147 1
Cu 250.045 175.528 480.147 1
Cu 250.265 175.364 480.147 1
Cu 250.496 175.213 480.147 1
Cu 250.737 175.077 480.147 1
Cu 250.985 174.955 480.147 1
Cu 251.242 174.849 480.147 1
Cu 251.504 174.758 480.147 1
Cu 251.772 174.684 480.147 1
Cu 252.045 174.625 480.147 1
Cu 252.321 174.583 480.147 1
Cu 252.598 174.558 480.147 1
Cu 252.878 174.55 480.147 1
Cu 253.157 174.558 480.147 1
Cu 253.434 174.583 480.147 1
Cu 253.71 174.625 480.147 1
Cu 253.983 174.684 480.147 1
Cu 254.251 174.758 480.147 1
Cu 254.513 174.849 480.147 1
Cu 254.77 174.955 480.147 1
Cu 255.018 175.077 480.147 1
Cu 255.259 175.213 480.147 1
Cu 255.49 175.364 480.147 1
Cu 255.71 175.528 480.147 1
Cu 255.92 175.705 480.147 1
Cu 256.117 175.894 480.147 1
Cu 256.196 176.095 480.147 1
Cu 256.196 176.306 480.147 1
Cu 256.196 176.528 480.147 1
Cu 256.196 176.758 480.147 1
Cu 256.196 176.997 480.147 1
Cu 256.196 177.243 480.147 1
Cu 256.196 177.494 480.147 1
Cu 256.196 177.752 480.147 1
Cu 256.196 178.013 480.147 1
Cu 256.196 178.277 480.147 1
Cu 256.196 178.544 480.147 1
Cu 256.196 178.811 480.147 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 252.878 178.811 481 1
Cu 311.047 144.497 -450 1
Cu 311.047 155.601 -450 1
Cu 311.047 167.307 -450 1
Cu 311.047 179.312 -450 1
Cu 311.047 191.304 -450 1
Cu 311.047 202.972 -450 1
Cu 311.047 214.013 -450 1
Cu 311.047 224.139 -450 1
Cu 306.405 233.088 -450 1
Cu 296.62 240.629 -450 1
Cu 285.699 246.564 -450 1
Cu 273.926 250.739 -450 1
Cu 261.606 253.048 -450 1
Cu 249.059 253.428 -450 1
Cu 236.612 251.871 -450 1
Cu 224.587 248.418 -450 1
Cu 213.297 243.156 -450 1
Cu 203.034 236.224 -450 1
Cu 194.708 227.802 -450 1
Cu 194.708 218.107 -450 1
Cu 194.708 207.392 -450 1
Cu 194.708 195.935 -450 1
Cu 194.708 184.033 -450 1
Cu 194.708 171.995 -450 1
Cu 194.708 160.135 -450 1
Cu 194.708 148.759 -450 1
Cu 194.708 138.164 -450 1
Cu 195.173 128.625 -450 1
Cu 204.327 120.388 -450 1
Cu 214.742 113.668 -450 1
Cu 226.148 108.64 -450 1
Cu 238.247 105.434 -450 1
Cu 250.726 104.133 -450 1
Cu 263.261 104.771 -450 1
Cu 275.527 107.332 -450 1
Cu 287.204 111.749 -450 1
Cu 297.99 117.907 -450 1
Cu 307.605 125.646 -450 1
Cu 311.047 134.766 -450 1
Cu 172.306 121.237 -450 1
Cu 172.306 111.636 -450 1
Cu 179.5 102.946 -450 1
Cu 189.19 95.2827 -450 1
Cu 199.742 88.7514 -450 1
Cu 211.014 83.4403 -450 1
Cu 222.854 79.4214 -450 1
Cu 235.1 76.7489 -450 1
Cu 247.587 75.4592 -450 1
Cu 260.146 75.5698 -450 1
Cu 272.606 77.0791 -450 1
Cu 284.799 79.9667 -450 1
Cu 296.559 84.1934 -450 1
Cu 307.728 89.702 -450 1
Cu 318.154 96.4179 -450 1
Cu 327.695 104.25 -450 1
Cu 333.449 113.092 -450 1
Cu 333.449 122.825 -450 1
Cu 333.449 133.316 -450 1
Cu 333.449 144.424 -450 1
Cu 333.449 155.998 -450 1
Cu 333.449 167.88 -450 1
Cu 333.449 179.911 -450 1
Cu 333.449 191.927 -450 1
Cu 333.449 203.765 -450 1
Cu 333.449 215.265 -450 1
Cu 333.449 226.271 -450 1
Cu 333.449 236.634 -450 1
Cu 333.449 246.214 -450 1
Cu 326.026 254.88 -450 1
Cu 316.313 262.516 -450 1
Cu 305.741 269.018 -450 1
Cu 294.453 274.298 -450 1
Cu 282.602 278.284 -450 1
Cu 270.347 280.923 -450 1
Cu 257.857 282.178 -450 1
Cu 245.298 282.032 -450 1
Cu 232.843 280.489 -450 1
Cu 220.658 277.567 -450 1
Cu 208.911 273.308 -450 1
Cu 197.759 267.768 -450 1
Cu 187.353 261.024 -450 1
Cu 177.836 253.165 -450 1
Cu 172.306 244.299 -450 1
Cu 172.306 234.546 -450 1
Cu 172.306 224.037 -450 1
Cu 172.306 212.916 -450 1
Cu 172.306 201.333 -450 1
Cu 172.306 189.445 -450 1
Cu 172.306 177.413 -450 1
Cu 172.306 165.4 -450 1
Cu 172.306 153.568 -450 1
Cu 172.306 142.078 -450 1
Cu 172.306 131.086 -450 1
Cu 205.03 302.842 -450 1
Cu 193.459 298.152 -450 1
Cu 182.382 292.472 -450 1
Cu 171.889 285.848 -450 1
Cu 162.068 278.336 -450 1
Cu 153.001 269.998 -450 1
Cu 149.904 260.904 -450 1
Cu 149.904 251.128 -450 1
Cu 149.904 240.752 -450 1
Cu 149.904 229.862 -450 1
Cu 149.904 218.549 -450 1
Cu 149.904 206.906 -450 1
Cu 149.904 195.03 -450 1
Cu 149.904 183.019 -450 1
Cu 149.904 170.973 -450 1
Cu 149.904 158.992 -450 1
Cu 149.904 147.176 -450 1
Cu 149.904 135.622 -450 1
Cu 149.904 124.426 -450 1
Cu 149.904 113.682 -450 1
Cu 149.904 103.479 -450 1
Cu 149.904 93.9003 -450 1
Cu 155.652 85.0264 -450 1
Cu 164.955 76.9307 -450 1
Cu 174.987 69.6805 -450 1
Cu 185.666 63.3359 -450 1
Cu 196.902 57.9495 -450 1
Cu 208.603 53.5661 -450 1
Cu 220.672 50.222 -450 1
Cu 233.007 47.9449 -450 1
Cu 245.508 46.7538 -450 1
Cu 258.069 46.6586 -450 1
Cu 270.588 47.66 -450 1
Cu 282.959 49.7497 -450 1
Cu 295.081 52.9104 -450 1
Cu 306.853 57.1159 -450 1
Cu 318.177 62.3312 -450 1
Cu 328.959 68.5131 -450 1
Cu 339.109 75.6103 -450 1
Cu 348.545 83.5639 -450 1
Cu 355.851 92.3078 -450 1
Cu 355.851 101.77 -450 1
Cu 355.851 111.871 -450 1
Cu 355.851 122.527 -450 1
Cu 355.851 133.651 -450 1
Cu 355.851 145.149 -450 1
Cu 355.851 156.927 -450 1
Cu 355.851 168.886 -450 1
Cu 355.851 180.928 -450 1
Cu 355.851 192.952 -450 1
Cu 355.851 204.859 -450 1
Cu 355.851 216.55 -450 1
Cu 355.851 227.927 -450 1
Cu 355.851 238.897 -450 1
Cu 355.851 249.368 -450 1
Cu 355.851 259.254 -450 1
Cu 354.245 268.472 -450 1
Cu 345.317 276.947 -450 1
Cu 335.621 284.607 -450 1
Cu 325.239 291.389 -450 1
Cu 314.256 297.236 -450 1
Cu 302.764 302.101 -450 1
Cu 290.858 305.943 -450 1
Cu 278.636 308.73 -450 1
Cu 266.201 310.439 -450 1
Cu 253.656 311.056 -450 1
Cu 241.104 310.575 -450 1
Cu 228.649 309.001 -450 1
Cu 216.396 306.346 -450 1
Cu 127.503 102.182 -450 1
Cu 127.503 91.8076 -450 1
Cu 127.503 81.9202 -450 1
Cu 127.503 72.5754 -450 1
Cu 135.344 63.8254 -450 1
Cu 144.639 55.7191 -450 1
Cu 154.539 48.3021 -450 1
Cu 164.991 41.6158 -450 1
Cu 175.934 35.6977 -450 1
Cu 187.308 30.5808 -450 1
Cu 199.049 26.2939 -450 1
Cu 211.092 22.8609 -450 1
Cu 223.369 20.3012 -450 1
Cu 235.81 18.6289 -450 1
Cu 248.348 17.8535 -450 1
Cu 260.911 17.9793 -450 1
Cu 273.428 19.0055 -450 1
Cu 285.831 20.9266 -450 1
Cu 298.049 23.7316 -450 1
Cu 310.015 27.405 -450 1
Cu 321.66 31.9261 -450 1
Cu 332.92 37.2695 -450 1
Cu 343.732 43.4055 -450 1
Cu 354.036 50.2996 -450 1
Cu 363.773 57.9133 -450 1
Cu 372.889 66.2039 -450 1
Cu 378.252 75.1249 -450 1
Cu 378.252 84.6265 -450 1
Cu 378.252 94.6555 -450 1
Cu 378.252 105.156 -450 1
Cu 378.252 116.068 -450 1
Cu 378.252 127.332 -450 1
Cu 378.252 138.884 -450 1
Cu 378.252 150.66 -450 1
Cu 378.252 162.593 -450 1
Cu 378.252 174.617 -450 1
Cu 378.252 186.665 -450 1
Cu 378.252 198.668 -450 1
Cu 378.252 210.561 -450 1
Cu 378.252 222.275 -450 1
Cu 378.252 233.746 -450 1
Cu 378.252 244.91 -450 1
Cu 378.252 255.704 -450 1
Cu 378.252 266.067 -450 1
Cu 378.252 275.941 -450 1
Cu 378.252 285.272 -450 1
Cu 370.188 294.007 -450 1
Cu 360.878 302.096 -450 1
Cu 350.963 309.496 -450 1
Cu 340.498 316.163 -450 1
Cu 329.544 322.062 -450 1
Cu 318.16 327.159 -450 1
Cu 306.41 331.425 -450 1
Cu 294.361 334.836 -450 1
Cu 282.079 337.374 -450 1
Cu 269.634 339.024 -450 1
Cu 257.095 339.777 -450 1
Cu 244.533 339.629 -450 1
Cu 232.017 338.58 -450 1
Cu 219.618 336.637 -450 1
Cu 207.405 333.81 -450 1
Cu 195.447 330.116 -450 1
Cu 183.811 325.574 -450 1
Cu 172.561 320.21 -450 1
Cu 161.761 314.055 -450 1
Cu 151.47 307.143 -450 1
Cu 141.748 299.512 -450 1
Cu 132.648 291.205 -450 1
Cu 127.503 282.269 -450 1
Cu 127.503 272.753 -450 1
Cu 127.503 262.712 -450 1
Cu 127.503 252.201 -450 1
Cu 127.503 241.279 -450 1
Cu 127.503 230.007 -450 1
Cu 127.503 218.449 -450 1
Cu 127.503 206.668 -450 1
Cu 127.503 194.732 -450 1
Cu 127.503 182.707 -450 1
Cu 127.503 170.659 -450 1
Cu 127.503 158.658 -450 1
Cu 127.503 146.769 -450 1
Cu 127.503 135.06 -450 1
Cu 127.503 123.595 -450 1
Cu 127.503 112.44 -450 1
Cu 240.617 -10.6105 -450 1
Cu 253.175 -10.9749 -450 1
Cu 265.733 -10.5743 -450 1
Cu 278.238 -9.41031 -450 1
Cu 290.641 -7.48768 -450 1
Cu 302.893 -4.81414 -450 1
Cu 314.942 -1.40046 -450 1
Cu 326.741 2.7396 -450 1
Cu 338.243 7.58934 -450 1
Cu 349.4 13.1292 -450 1
Cu 360.169 19.3369 -450 1
Cu 370.505 26.1874 -450 1
Cu 380.367 33.6531 -450 1
Cu 389.715 41.7039 -450 1
Cu 398.511 50.3073 -450 1
Cu 400.654 59.4286 -450 1
Cu 400.654 69.0312 -450 1
Cu 400.654 79.0762 -450 1
Cu 400.654 89.5233 -450 1
Cu 400.654 100.33 -450 1
Cu 400.654 111.453 -450 1
Cu 400.654 122.848 -450 1
Cu 400.654 134.469 -450 1
Cu 400.654 146.268 -450 1
Cu 400.654 158.198 -450 1
Cu 400.654 170.211 -450 1
Cu 400.654 182.259 -450 1
Cu 400.654 194.293 -450 1
Cu 400.654 206.265 -450 1
Cu 400.654 218.126 -450 1
Cu 400.654 229.829 -450 1
Cu 400.654 241.326 -450 1
Cu 400.654 252.571 -450 1
Cu 400.654 263.518 -450 1
Cu 400.654 274.124 -450 1
Cu 400.654 284.347 -450 1
Cu 400.654 294.143 -450 1
Cu 400.654 303.475 -450 1
Cu 393.547 312.304 -450 1
Cu 384.431 320.596 -450 1
Cu 374.784 328.315 -450 1
Cu 364.646 335.433 -450 1
Cu 354.057 341.918 -450 1
Cu 343.06 347.747 -450 1
Cu 331.7 352.894 -450 1
Cu 320.023 357.34 -450 1
Cu 308.074 361.067 -450 1
Cu 295.904 364.058 -450 1
Cu 283.559 366.303 -450 1
Cu 271.091 367.792 -450 1
Cu 258.55 368.52 -450 1
Cu 245.986 368.483 -450 1
Cu 233.449 367.681 -450 1
Cu 220.991 366.118 -450 1
Cu 208.662 363.8 -450 1
Cu 196.51 360.737 -450 1
Cu 184.586 356.94 -450 1
Cu 172.937 352.425 -450 1
Cu 161.611 347.211 -450 1
Cu 150.652 341.317 -450 1
Cu 140.105 334.769 -450 1
Cu 130.013 327.592 -450 1
Cu 120.416 319.815 -450 1
Cu 111.353 311.47 -450 1
Cu 105.101 302.591 -450 1
Cu 105.101 293.212 -450 1
Cu 105.101 283.372 -450 1
Cu 105.101 273.111 -450 1
Cu 105.101 262.47 -450 1
Cu 105.101 251.491 -450 1
Cu 105.101 240.22 -450 1
Cu 105.101 228.701 -450 1
Cu 105.101 216.981 -450 1
Cu 105.101 205.107 -450 1
Cu 105.101 193.127 -450 1
Cu 105.101 181.09 -450 1
Cu 105.101 169.043 -450 1
Cu 105.101 157.036 -450 1
Cu 105.101 145.116 -450 1
Cu 105.101 133.332 -450 1
Cu 105.101 121.732 -450 1
Cu 105.101 110.361 -450 1
Cu 105.101 99.2668 -450 1
Cu 105.101 88.4929 -450 1
Cu 105.101 78.083 -450 1
Cu 105.101 68.0792 -450 1
Cu 105.101 58.5217 -450 1
Cu 108.072 49.449 -450 1
Cu 116.924 40.8977 -450 1
Cu 126.324 32.9024 -450 1
Cu 136.233 25.4951 -450 1
Cu 146.613 18.7059 -450 1
Cu 157.421 12.5619 -450 1
Cu 168.614 7.08807 -450 1
Cu 180.147 2.30639 -450 1
Cu 191.972 -1.76385 -450 1
Cu 204.043 -5.10625 -450 1
Cu 216.311 -7.70733 -450 1
Cu 228.727 -9.55662 -450 1
Cu 305.28 -33.889 -450 1
Cu 317.424 -30.7961 -450 1
Cu 329.372 -27.0661 -450 1
Cu 341.087 -22.7104 -450 1
Cu 352.534 -17.7421 -450 1
Cu 363.678 -12.1763 -450 1
Cu 374.485 -6.03 -450 1
Cu 384.923 0.678137 -450 1
Cu 394.959 7.92773 -450 1
Cu 404.563 15.6967 -450 1
Cu 413.707 23.9616 -450 1
Cu 422.361 32.6971 -450 1
Cu 423.055 41.8767 -450 1
Cu 423.055 51.4726 -450 1
Cu 423.055 61.4555 -450 1
Cu 423.055 71.7951 -450 1
Cu 423.055 82.4601 -450 1
Cu 423.055 93.4179 -450 1
Cu 423.055 104.635 -450 1
Cu 423.055 116.078 -450 1
Cu 423.055 127.712 -450 1
Cu 423.055 139.5 -450 1
Cu 423.055 151.409 -450 1
Cu 423.055 163.4 -450 1
Cu 423.055 175.439 -450 1
Cu 423.055 187.488 -450 1
Cu 423.055 199.51 -450 1
Cu 423.055 211.469 -450 1
Cu 423.055 223.329 -450 1
Cu 423.055 235.054 -450 1
Cu 423.055 246.608 -450 1
Cu 423.055 257.956 -450 1
Cu 423.055 269.063 -450 1
Cu 423.055 279.896 -450 1
Cu 423.055 290.422 -450 1
Cu 423.055 300.608 -450 1
Cu 423.055 310.424 -450 1
Cu 423.055 319.841 -450 1
Cu 418.613 328.828 -450 1
Cu 409.74 337.359 -450 1
Cu 400.39 345.409 -450 1
Cu 390.592 352.952 -450 1
Cu 380.375 359.966 -450 1
Cu 369.771 366.429 -450 1
Cu 358.811 372.322 -450 1
Cu 347.529 377.627 -450 1
Cu 335.96 382.327 -450 1
Cu 324.138 386.409 -450 1
Cu 312.099 389.86 -450 1
Cu 299.881 392.669 -450 1
Cu 287.52 394.828 -450 1
Cu 275.053 396.331 -450 1
Cu 262.519 397.172 -450 1
Cu 249.955 397.35 -450 1
Cu 237.401 396.863 -450 1
Cu 224.893 395.714 -450 1
Cu 212.471 393.905 -450 1
Cu 200.171 391.443 -450 1
Cu 188.032 388.334 -450 1
Cu 176.09 384.588 -450 1
Cu 164.381 380.217 -450 1
Cu 152.941 375.234 -450 1
Cu 141.805 369.653 -450 1
Cu 131.006 363.493 -450 1
Cu 120.578 356.771 -450 1
Cu 110.552 349.508 -450 1
Cu 100.959 341.727 -450 1
Cu 91.8273 333.45 -450 1
Cu 83.1853 324.703 -450 1
Cu 82.6997 315.513 -450 1
Cu 82.6997 305.907 -450 1
Cu 82.6997 295.915 -450 1
Cu 82.6997 285.567 -450 1
Cu 82.6997 274.894 -450 1
Cu 82.6997 263.929 -450 1
Cu 82.6997 252.706 -450 1
Cu 82.6997 241.258 -450 1
Cu 82.6997 229.62 -450 1
Cu 82.6997 217.828 -450 1
Cu 82.6997 205.917 -450 1
Cu 82.6997 193.924 -450 1
Cu 82.6997 181.885 -450 1
Cu 82.6997 169.836 -450 1
Cu 82.6997 157.815 -450 1
Cu 82.6997 145.858 -450 1
Cu 82.6997 134 -450 1
Cu 82.6997 122.279 -450 1
Cu 82.6997 110.73 -450 1
Cu 82.6997 99.388 -450 1
Cu 82.6997 88.2871 -450 1
Cu 82.6997 77.4615 -450 1
Cu 82.6997 66.9438 -450 1
Cu 82.6997 56.7663 -450 1
Cu 82.6997 46.9597 -450 1
Cu 82.6997 37.5538 -450 1
Cu 87.3564 28.5774 -450 1
Cu 96.2416 20.0575 -450 1
Cu 105.603 12.0203 -450 1
Cu 115.412 4.49001 -450 1
Cu 125.639 -2.5104 -450 1
Cu 136.252 -8.95966 -450 1
Cu 147.22 -14.8382 -450 1
Cu 158.51 -20.1281 -450 1
Cu 170.086 -24.8133 -450 1
Cu 181.913 -28.8795 -450 1
Cu 193.957 -32.3145 -450 1
Cu 206.179 -35.1077 -450 1
Cu 218.544 -37.2506 -450 1
Cu 231.013 -38.7369 -450 1
Cu 243.548 -39.5618 -450 1
Cu 256.112 -39.723 -450 1
Cu 268.665 -39.22 -450 1
Cu 281.171 -38.0542 -450 1
Cu 293.591 -36.2292 -450 1
Cu 60.2981 275.079 -450 1
Cu 60.2981 263.868 -450 1
Cu 60.2981 252.456 -450 1
Cu 60.2981 240.868 -450 1
Cu 60.2981 229.134 -450 1
Cu 60.2981 217.279 -450 1
Cu 60.2981 205.334 -450 1
Cu 60.2981 193.326 -450 1
Cu 60.2981 181.283 -450 1
Cu 60.2981 169.234 -450 1
Cu 60.2981 157.208 -450 1
Cu 60.2981 145.233 -450 1
Cu 60.2981 133.338 -450 1
Cu 60.2981 121.551 -450 1
Cu 60.2981 109.9 -450 1
Cu 60.2981 98.4128 -450 1
Cu 60.2981 87.1161 -450 1
Cu 60.2981 76.037 -450 1
Cu 60.2981 65.2019 -450 1
Cu 60.2981 54.6365 -450 1
Cu 60.2981 44.3659 -450 1
Cu 60.2981 34.4144 -450 1
Cu 60.2981 24.8056 -450 1
Cu 60.2981 15.5624 -450 1
Cu 67.6591 6.70673 -450 1
Cu 76.62 -1.74043 -450 1
Cu 85.9991 -9.75901 -450 1
Cu 95.7745 -17.33 -450 1
Cu 105.923 -24.4354 -450 1
Cu 116.42 -31.0583 -450 1
Cu 127.241 -37.183 -450 1
Cu 138.36 -42.7951 -450 1
Cu 149.751 -47.8811 -450 1
Cu 161.387 -52.429 -450 1
Cu 173.24 -56.4281 -450 1
Cu 185.282 -59.8687 -450 1
Cu 197.484 -62.7428 -450 1
Cu 209.818 -65.0434 -450 1
Cu 222.254 -66.7653 -450 1
Cu 234.763 -67.9042 -450 1
Cu 247.315 -68.4575 -450 1
Cu 259.88 -68.4238 -450 1
Cu 272.429 -67.8033 -450 1
Cu 284.931 -66.5974 -450 1
Cu 297.357 -64.8089 -450 1
Cu 309.677 -62.4422 -450 1
Cu 321.863 -59.5028 -450 1
Cu 333.885 -55.9977 -450 1
Cu 345.714 -51.9352 -450 1
Cu 357.323 -47.325 -450 1
Cu 368.684 -42.178 -450 1
Cu 379.771 -36.5065 -450 1
Cu 390.556 -30.3238 -450 1
Cu 401.014 -23.6448 -450 1
Cu 411.121 -16.4851 -450 1
Cu 420.852 -8.8619 -450 1
Cu 430.184 -0.79319 -450 1
Cu 439.096 7.70185 -450 1
Cu 445.457 16.6031 -450 1
Cu 445.457 25.8893 -450 1
Cu 445.457 35.5385 -450 1
Cu 445.457 45.5279 -450 1
Cu 445.457 55.8336 -450 1
Cu 445.457 66.4312 -450 1
Cu 445.457 77.2956 -450 1
Cu 445.457 88.4009 -450 1
Cu 445.457 99.7208 -450 1
Cu 445.457 111.229 -450 1
Cu 445.457 122.897 -450 1
Cu 445.457 134.697 -450 1
Cu 445.457 146.603 -450 1
Cu 445.457 158.585 -450 1
Cu 445.457 170.615 -450 1
Cu 445.457 182.665 -450 1
Cu 445.457 194.705 -450 1
Cu 445.457 206.707 -450 1
Cu 445.457 218.644 -450 1
Cu 445.457 230.486 -450 1
Cu 445.457 242.205 -450 1
Cu 445.457 253.774 -450 1
Cu 445.457 265.164 -450 1
Cu 445.457 276.35 -450 1
Cu 445.457 287.304 -450 1
Cu 445.457 298.001 -450 1
Cu 445.457 308.415 -450 1
Cu 445.457 318.521 -450 1
Cu 445.457 328.296 -450 1
Cu 445.457 337.715 -450 1
Cu 442.201 346.758 -450 1
Cu 433.447 355.402 -450 1
Cu 424.263 363.626 -450 1
Cu 414.673 371.412 -450 1
Cu 404.699 378.741 -450 1
Cu 394.365 385.595 -450 1
Cu 383.695 391.959 -450 1
Cu 372.714 397.816 -450 1
Cu 361.449 403.154 -450 1
Cu 349.926 407.959 -450 1
Cu 338.173 412.22 -450 1
Cu 326.217 415.927 -450 1
Cu 314.087 419.071 -450 1
Cu 301.812 421.645 -450 1
Cu 289.421 423.642 -450 1
Cu 276.943 425.059 -450 1
Cu 264.408 425.891 -450 1
Cu 251.845 426.136 -450 1
Cu 239.285 425.794 -450 1
Cu 226.757 424.866 -450 1
Cu 214.291 423.354 -450 1
Cu 201.917 421.261 -450 1
Cu 189.664 418.593 -450 1
Cu 177.561 415.356 -450 1
Cu 165.636 411.557 -450 1
Cu 153.919 407.206 -450 1
Cu 142.437 402.313 -450 1
Cu 131.216 396.889 -450 1
Cu 120.285 390.947 -450 1
Cu 109.668 384.502 -450 1
Cu 99.3912 377.569 -450 1
Cu 89.4787 370.164 -450 1
Cu 79.9541 362.304 -450 1
Cu 70.84 354.009 -450 1
Cu 62.158 345.299 -450 1
Cu 60.2981 336.193 -450 1
Cu 60.2981 326.713 -450 1
Cu 60.2981 316.883 -450 1
Cu 60.2981 306.724 -450 1
Cu 60.2981 296.262 -450 1
Cu 60.2981 285.521 -450 1
Cu 110.714 418.899 -450 1
Cu 99.9252 412.721 -450 1
Cu 89.428 406.098 -450 1
Cu 79.2421 399.042 -450 1
Cu 69.387 391.567 -450 1
Cu 59.8814 383.686 -450 1
Cu 50.7434 375.415 -450 1
Cu 41.9905 366.769 -450 1
Cu 37.8965 357.765 -450 1
Cu 37.8965 348.421 -450 1
Cu 37.8965 338.753 -450 1
Cu 37.8965 328.781 -450 1
Cu 37.8965 318.523 -450 1
Cu 37.8965 307.999 -450 1
Cu 37.8965 297.229 -450 1
Cu 37.8965 286.233 -450 1
Cu 37.8965 275.032 -450 1
Cu 37.8965 263.649 -450 1
Cu 37.8965 252.104 -450 1
Cu 37.8965 240.419 -450 1
Cu 37.8965 228.616 -450 1
Cu 37.8965 216.719 -450 1
Cu 37.8965 204.75 -450 1
Cu 37.8965 192.731 -450 1
Cu 37.8965 180.686 -450 1
Cu 37.8965 168.637 -450 1
Cu 37.8965 156.608 -450 1
Cu 37.8965 144.621 -450 1
Cu 37.8965 132.699 -450 1
Cu 37.8965 120.864 -450 1
Cu 37.8965 109.141 -450 1
Cu 37.8965 97.5496 -450 1
Cu 37.8965 86.1133 -450 1
Cu 37.8965 74.8536 -450 1
Cu 37.8965 63.7919 -450 1
Cu 37.8965 52.9494 -450 1
Cu 37.8965 42.3465 -450 1
Cu 37.8965 32.0036 -450 1
Cu 37.8965 21.9404 -450 1
Cu 37.8965 12.176 -450 1
Cu 37.8965 2.729 -450 1
Cu 39.3485 -6.38258 -450 1
Cu 47.9782 -15.1414 -450 1
Cu 56.9982 -23.5308 -450 1
Cu 66.3913 -31.5347 -450 1
Cu 76.1397 -39.1379 -450 1
Cu 86.2247 -46.326 -450 1
Cu 96.6272 -53.0852 -450 1
Cu 107.327 -59.4027 -450 1
Cu 118.305 -65.2664 -450 1
Cu 129.538 -70.6652 -450 1
Cu 141.007 -75.5887 -450 1
Cu 152.689 -80.0277 -450 1
Cu 164.561 -83.9736 -450 1
Cu 176.602 -87.4189 -450 1
Cu 188.788 -90.3571 -450 1
Cu 201.097 -92.7826 -450 1
Cu 213.503 -94.6907 -450 1
Cu 225.985 -96.0779 -450 1
Cu 238.518 -96.9414 -450 1
Cu 251.079 -97.2796 -450 1
Cu 263.643 -97.0919 -450 1
Cu 276.186 -96.3786 -450 1
Cu 288.685 -95.1412 -450 1
Cu 301.116 -93.3819 -450 1
Cu 313.454 -91.1041 -450 1
Cu 325.678 -88.3122 -450 1
Cu 337.763 -85.0114 -450 1
Cu 349.686 -81.2081 -450 1
Cu 361.424 -76.9095 -450 1
Cu 372.956 -72.1237 -450 1
Cu 384.26 -66.86 -450 1
Cu 395.312 -61.1283 -450 1
Cu 406.094 -54.9395 -450 1
Cu 416.584 -48.3055 -450 1
Cu 426.762 -41.2388 -450 1
Cu 436.608 -33.753 -450 1
Cu 446.105 -25.8622 -450 1
Cu 455.234 -17.5816 -450 1
Cu 463.977 -8.92692 -450 1
Cu 467.859 0.0854103 -450 1
Cu 467.859 9.43819 -450 1
Cu 467.859 19.1136 -450 1
Cu 467.859 29.0932 -450 1
Cu 467.859 39.358 -450 1
Cu 467.859 49.8885 -450 1
Cu 467.859 60.6645 -450 1
Cu 467.859 71.6656 -450 1
Cu 467.859 82.8708 -450 1
Cu 467.859 94.2587 -450 1
Cu 467.859 105.808 -450 1
Cu 467.859 117.496 -450 1
Cu 467.859 129.301 -450 1
Cu 467.859 141.2 -450 1
Cu 467.859 153.171 -450 1
Cu 467.859 165.19 -450 1
Cu 467.859 177.236 -450 1
Cu 467.859 189.285 -450 1
Cu 467.859 201.313 -450 1
Cu 467.859 213.299 -450 1
Cu 467.859 225.219 -450 1
Cu 467.859 237.051 -450 1
Cu 467.859 248.772 -450 1
Cu 467.859 260.359 -450 1
Cu 467.859 271.791 -450 1
Cu 467.859 283.046 -450 1
Cu 467.859 294.103 -450 1
Cu 467.859 304.94 -450 1
Cu 467.859 315.536 -450 1
Cu 467.859 325.872 -450 1
Cu 467.859 335.928 -450 1
Cu 467.859 345.685 -450 1
Cu 467.859 355.124 -450 1
Cu 466.197 364.227 -450 1
Cu 457.558 372.977 -450 1
Cu 448.528 381.357 -450 1
Cu 439.126 389.351 -450 1
Cu 429.369 396.944 -450 1
Cu 419.276 404.122 -450 1
Cu 408.866 410.87 -450 1
Cu 398.158 417.177 -450 1
Cu 387.174 423.029 -450 1
Cu 375.935 428.416 -450 1
Cu 364.46 433.328 -450 1
Cu 352.774 437.754 -450 1
Cu 340.897 441.688 -450 1
Cu 328.852 445.121 -450 1
Cu 316.663 448.046 -450 1
Cu 304.352 450.459 -450 1
Cu 291.943 452.354 -450 1
Cu 279.459 453.728 -450 1
Cu 266.925 454.579 -450 1
Cu 254.364 454.904 -450 1
Cu 241.801 454.703 -450 1
Cu 229.258 453.977 -450 1
Cu 216.761 452.727 -450 1
Cu 204.332 450.954 -450 1
Cu 191.996 448.664 -450 1
Cu 179.775 445.859 -450 1
Cu 167.694 442.546 -450 1
Cu 155.776 438.73 -450 1
Cu 144.042 434.419 -450 1
Cu 132.515 429.622 -450 1
Cu 121.218 424.346 -450 1
Cu 310.247 -121.05 -450 1
Cu 322.559 -118.641 -450 1
Cu 334.762 -115.768 -450 1
Cu 346.837 -112.434 -450 1
Cu 358.766 -108.646 -450 1
Cu 370.529 -104.408 -450 1
Cu 382.108 -99.7283 -450 1
Cu 393.485 -94.6131 -450 1
Cu 404.643 -89.0706 -450 1
Cu 415.563 -83.1097 -450 1
Cu 426.23 -76.7395 -450 1
Cu 436.625 -69.9701 -450 1
Cu 446.733 -62.8119 -450 1
Cu 456.539 -55.2763 -450 1
Cu 466.026 -47.375 -450 1
Cu 475.181 -39.1202 -450 1
Cu 483.988 -30.525 -450 1
Cu 490.26 -21.6027 -450 1
Cu 490.26 -12.3673 -450 1
Cu 490.26 -2.83325 -450 1
Cu 490.26 6.98464 -450 1
Cu 490.26 17.071 -450 1
Cu 490.26 27.41 -450 1
Cu 490.26 37.9856 -450 1
Cu 490.26 48.7812 -450 1
Cu 490.26 59.7799 -450 1
Cu 490.26 70.9646 -450 1
Cu 490.26 82.3179 -450 1
Cu 490.26 93.8218 -450 1
Cu 490.26 105.459 -450 1
Cu 490.26 117.21 -450 1
Cu 490.26 129.058 -450 1
Cu 490.26 140.983 -450 1
Cu 490.26 152.967 -450 1
Cu 490.26 164.992 -450 1
Cu 490.26 177.039 -450 1
Cu 490.26 189.088 -450 1
Cu 490.26 201.121 -450 1
Cu 490.26 213.119 -450 1
Cu 490.26 225.064 -450 1
Cu 490.26 236.936 -450 1
Cu 490.26 248.718 -450 1
Cu 490.26 260.39 -450 1
Cu 490.26 271.935 -450 1
Cu 490.26 283.334 -450 1
Cu 490.26 294.571 -450 1
Cu 490.26 305.626 -450 1
Cu 490.26 316.483 -450 1
Cu 490.26 327.125 -450 1
Cu 490.26 337.535 -450 1
Cu 490.26 347.698 -450 1
Cu 490.26 357.596 -450 1
Cu 490.26 367.215 -450 1
Cu 490.26 376.54 -450 1
Cu 486.511 385.556 -450 1
Cu 477.809 394.249 -450 1
Cu 468.755 402.605 -450 1
Cu 459.364 410.612 -450 1
Cu 449.651 418.256 -450 1
Cu 439.63 425.527 -450 1
Cu 429.317 432.412 -450 1
Cu 418.729 438.9 -450 1
Cu 407.881 444.983 -450 1
Cu 396.792 450.649 -450 1
Cu 385.477 455.891 -450 1
Cu 373.956 460.7 -450 1
Cu 362.245 465.068 -450 1
Cu 350.363 468.99 -450 1
Cu 338.329 472.457 -450 1
Cu 326.162 475.467 -450 1
Cu 313.88 478.012 -450 1
Cu 301.502 480.09 -450 1
Cu 289.049 481.698 -450 1
Cu 276.539 482.832 -450 1
Cu 263.993 483.491 -450 1
Cu 251.429 483.675 -450 1
Cu 238.867 483.382 -450 1
Cu 226.327 482.613 -450 1
Cu 213.828 481.369 -450 1
Cu 201.391 479.653 -450 1
Cu 189.034 477.466 -450 1
Cu 176.777 474.814 -450 1
Cu 164.638 471.698 -450 1
Cu 152.638 468.125 -450 1
Cu 140.794 464.1 -450 1
Cu 129.125 459.63 -450 1
Cu 117.65 454.72 -450 1
Cu 106.385 449.38 -450 1
Cu 95.3502 443.617 -450 1
Cu 84.561 437.44 -450 1
Cu 74.0348 430.859 -450 1
Cu 63.788 423.884 -450 1
Cu 53.8366 416.526 -450 1
Cu 44.1962 408.797 -450 1
Cu 34.8819 400.709 -450 1
Cu 25.9081 392.274 -450 1
Cu 17.2889 383.505 -450 1
Cu 15.4949 374.417 -450 1
Cu 15.4949 365.023 -450 1
Cu 15.4949 355.338 -450 1
Cu 15.4949 345.377 -450 1
Cu 15.4949 335.156 -450 1
Cu 15.4949 324.691 -450 1
Cu 15.4949 313.998 -450 1
Cu 15.4949 303.093 -450 1
Cu 15.4949 291.995 -450 1
Cu 15.4949 280.72 -450 1
Cu 15.4949 269.285 -450 1
Cu 15.4949 257.709 -450 1
Cu 15.4949 246.01 -450 1
Cu 15.4949 234.206 -450 1
Cu 15.4949 222.315 -450 1
Cu 15.4949 210.356 -450 1
Cu 15.4949 198.348 -450 1
Cu 15.4949 186.31 -450 1
Cu 15.4949 174.26 -450 1
Cu 15.4949 162.217 -450 1
Cu 15.4949 150.199 -450 1
Cu 15.4949 138.227 -450 1
Cu 15.4949 126.318 -450 1
Cu 15.4949 114.491 -450 1
Cu 15.4949 102.764 -450 1
Cu 15.4949 91.1566 -450 1
Cu 15.4949 79.6858 -450 1
Cu 15.4949 68.3699 -450 1
Cu 15.4949 57.2265 -450 1
Cu 15.4949 46.2731 -450 1
Cu 15.4949 35.5267 -450 1
Cu 15.4949 25.0042 -450 1
Cu 15.4949 14.7221 -450 1
Cu 15.4949 4.69626 -450 1
Cu 15.4949 -5.05753 -450 1
Cu 15.4949 -14.524 -450 1
Cu 15.4949 -23.6885 -450 1
Cu 23.7668 -32.5366 -450 1
Cu 32.6551 -41.0545 -450 1
Cu 41.8875 -49.2288 -450 1
Cu 51.4495 -57.0469 -450 1
Cu 61.3262 -64.4965 -450 1
Cu 71.5022 -71.566 -450 1
Cu 81.9616 -78.2442 -450 1
Cu 92.688 -84.5209 -450 1
Cu 103.665 -90.3862 -450 1
Cu 114.874 -95.8308 -450 1
Cu 126.3 -100.846 -450 1
Cu 137.923 -105.425 -450 1
Cu 149.726 -109.56 -450 1
Cu 161.69 -113.244 -450 1
Cu 173.796 -116.471 -450 1
Cu 186.026 -119.238 -450 1
Cu 198.361 -121.539 -450 1
Cu 210.78 -123.37 -450 1
Cu 223.265 -124.729 -450 1
Cu 235.797 -125.615 -450 1
Cu 248.355 -126.024 -450 1
Cu 260.921 -125.957 -450 1
Cu 273.473 -125.414 -450 1
Cu 285.994 -124.396 -450 1
Cu 298.463 -122.904 -450 1
Cu 512.662 376.418 -450 1
Cu 512.662 385.997 -450 1
Cu 512.662 395.306 -450 1
Cu 509.263 404.332 -450 1
Cu 500.603 413.064 -450 1
Cu 491.62 421.491 -450 1
Cu 482.326 429.601 -450 1
Cu 472.733 437.383 -450 1
Cu 462.852 444.829 -450 1
Cu 452.698 451.927 -450 1
Cu 442.283 458.669 -450 1
Cu 431.621 465.046 -450 1
Cu 420.726 471.049 -450 1
Cu 409.611 476.672 -450 1
Cu 398.293 481.905 -450 1
Cu 386.784 486.744 -450 1
Cu 375.101 491.18 -450 1
Cu 363.259 495.21 -450 1
Cu 351.272 498.826 -450 1
Cu 339.157 502.025 -450 1
Cu 326.93 504.802 -450 1
Cu 314.606 507.154 -450 1
Cu 302.201 509.078 -450 1
Cu 289.733 510.57 -450 1
Cu 277.216 511.63 -450 1
Cu 264.667 512.256 -450 1
Cu 252.103 512.447 -450 1
Cu 239.54 512.202 -450 1
Cu 226.994 511.523 -450 1
Cu 214.482 510.41 -450 1
Cu 202.02 508.864 -450 1
Cu 189.625 506.887 -450 1
Cu 177.312 504.482 -450 1
Cu 165.097 501.653 -450 1
Cu 152.997 498.402 -450 1
Cu 141.028 494.735 -450 1
Cu 129.204 490.655 -450 1
Cu 117.542 486.169 -450 1
Cu 106.056 481.281 -450 1
Cu 94.7617 475.999 -450 1
Cu 83.6737 470.33 -450 1
Cu 72.8065 464.28 -450 1
Cu 62.1742 457.857 -450 1
Cu 51.7906 451.071 -450 1
Cu 41.6694 443.929 -450 1
Cu 31.8237 436.442 -450 1
Cu 22.2664 428.618 -450 1
Cu 13.0099 420.468 -450 1
Cu 4.06639 412.004 -450 1
Cu -4.55257 403.235 -450 1
Cu -6.90666 394.173 -450 1
Cu -6.90666 384.83 -450 1
Cu -6.90666 375.219 -450 1
Cu -6.90666 365.351 -450 1
Cu -6.90666 355.24 -450 1
Cu -6.90666 344.899 -450 1
Cu -6.90666 334.341 -450 1
Cu -6.90666 323.581 -450 1
Cu -6.90666 312.631 -450 1
Cu -6.90666 301.507 -450 1
Cu -6.90666 290.223 -450 1
Cu -6.90666 278.793 -450 1
Cu -6.90666 267.233 -450 1
Cu -6.90666 255.558 -450 1
Cu -6.90666 243.782 -450 1
Cu -6.90666 231.922 -450 1
Cu -6.90666 219.992 -450 1
Cu -6.90666 208.009 -450 1
Cu -6.90666 195.988 -450 1
Cu -6.90666 183.944 -450 1
Cu -6.90666 171.894 -450 1
Cu -6.90666 159.852 -450 1
Cu -6.90666 147.836 -450 1
Cu -6.90666 135.859 -450 1
Cu -6.90666 123.939 -450 1
Cu -6.90666 112.09 -450 1
Cu -6.90666 100.329 -450 1
Cu -6.90666 88.6696 -450 1
Cu -6.90666 77.128 -450 1
Cu -6.90666 65.719 -450 1
Cu -6.90666 54.4576 -450 1
Cu -6.90666 43.3584 -450 1
Cu -6.90666 32.4359 -450 1
Cu -6.90666 21.7043 -450 1
Cu -6.90666 11.1777 -450 1
Cu -6.90666 0.8698 -450 1
Cu -6.90666 -9.20598 -450 1
Cu -6.90666 -19.0365 -450 1
Cu -6.90666 -28.6089 -450 1
Cu -6.90666 -37.9107 -450 1
Cu -3.2967 -46.9298 -450 1
Cu 5.37106 -55.6544 -450 1
Cu 14.3617 -64.0731 -450 1
Cu 23.6635 -72.1749 -450 1
Cu 33.2643 -79.9494 -450 1
Cu 43.1517 -87.3862 -450 1
Cu 53.3126 -94.4758 -450 1
Cu 63.7338 -101.209 -450 1
Cu 74.4019 -107.577 -450 1
Cu 85.3027 -113.571 -450 1
Cu 96.4222 -119.184 -450 1
Cu 107.746 -124.408 -450 1
Cu 119.259 -129.236 -450 1
Cu 130.946 -133.663 -450 1
Cu 142.792 -137.682 -450 1
Cu 154.782 -141.288 -450 1
Cu 166.9 -144.476 -450 1
Cu 179.13 -147.243 -450 1
Cu 191.456 -149.584 -450 1
Cu 203.862 -151.497 -450 1
Cu 216.333 -152.979 -450 1
Cu 228.851 -154.028 -450 1
Cu 241.4 -154.643 -450 1
Cu 253.964 -154.823 -450 1
Cu 266.527 -154.568 -450 1
Cu 279.072 -153.878 -450 1
Cu 291.583 -152.754 -450 1
Cu 304.043 -151.197 -450 1
Cu 316.437 -149.21 -450 1
Cu 328.748 -146.795 -450 1
Cu 340.96 -143.955 -450 1
Cu 353.056 -140.694 -450 1
Cu 365.023 -137.016 -450 1
Cu 376.842 -132.926 -450 1
Cu 388.501 -128.429 -450 1
Cu 399.982 -123.532 -450 1
Cu 411.271 -118.24 -450 1
Cu 422.354 -112.561 -450 1
Cu 433.215 -106.502 -450 1
Cu 443.842 -100.07 -450 1
Cu 454.219 -93.2749 -450 1
Cu 464.333 -86.1245 -450 1
Cu 474.172 -78.6286 -450 1
Cu 483.722 -70.7967 -450 1
Cu 492.971 -62.6393 -450 1
Cu 501.907 -54.1669 -450 1
Cu 510.517 -45.3905 -450 1
Cu 512.662 -36.3217 -450 1
Cu 512.662 -26.9722 -450 1
Cu 512.662 -17.3543 -450 1
Cu 512.662 -7.48043 -450 1
Cu 512.662 2.63645 -450 1
Cu 512.662 12.9832 -450 1
Cu 512.662 23.5462 -450 1
Cu 512.662 34.3118 -450 1
Cu 512.662 45.2659 -450 1
Cu 512.662 56.3942 -450 1
Cu 512.662 67.6822 -450 1
Cu 512.662 79.1152 -450 1
Cu 512.662 90.6783 -450 1
Cu 512.662 102.356 -450 1
Cu 512.662 114.134 -450 1
Cu 512.662 125.996 -450 1
Cu 512.662 137.927 -450 1
Cu 512.662 149.912 -450 1
Cu 512.662 161.934 -450 1
Cu 512.662 173.978 -450 1
Cu 512.662 186.028 -450 1
Cu 512.662 198.069 -450 1
Cu 512.662 210.085 -450 1
Cu 512.662 222.06 -450 1
Cu 512.662 233.979 -450 1
Cu 512.662 245.825 -450 1
Cu 512.662 257.585 -450 1
Cu 512.662 269.241 -450 1
Cu 512.662 280.78 -450 1
Cu 512.662 292.185 -450 1
Cu 512.662 303.443 -450 1
Cu 512.662 314.538 -450 1
Cu 512.662 325.456 -450 1
Cu 512.662 336.182 -450 1
Cu 512.662 346.704 -450 1
Cu 512.662 357.006 -450 1
Cu 512.662 367.076 -450 1
Cu 335.509 -174.825 -450 1
Cu 347.723 -171.995 -450 1
Cu 359.833 -168.777 -450 1
Cu 371.824 -165.175 -450 1
Cu 383.684 -161.192 -450 1
Cu 395.399 -156.834 -450 1
Cu 406.956 -152.104 -450 1
Cu 418.343 -147.008 -450 1
Cu 429.547 -141.553 -450 1
Cu 440.556 -135.742 -450 1
Cu 451.358 -129.585 -450 1
Cu 461.94 -123.086 -450 1
Cu 472.29 -116.253 -450 1
Cu 482.398 -109.094 -450 1
Cu 492.253 -101.617 -450 1
Cu 501.842 -93.8301 -450 1
Cu 511.157 -85.7414 -450 1
Cu 520.186 -77.3602 -450 1
Cu 528.919 -68.6958 -450 1
Cu 535.063 -59.7577 -450 1
Cu 535.063 -50.5559 -450 1
Cu 535.063 -41.1004 -450 1
Cu 535.063 -31.4018 -450 1
Cu 535.063 -21.4707 -450 1
Cu 535.063 -11.3183 -450 1
Cu 535.063 -0.955551 -450 1
Cu 535.063 9.60592 -450 1
Cu 535.063 20.3545 -450 1
Cu 535.063 31.2782 -450 1
Cu 535.063 42.3651 -450 1
Cu 535.063 53.6028 -450 1
Cu 535.063 64.979 -450 1
Cu 535.063 76.481 -450 1
Cu 535.063 88.0962 -450 1
Cu 535.063 99.8117 -450 1
Cu 535.063 111.615 -450 1
Cu 535.063 123.492 -450 1
Cu 535.063 135.43 -450 1
Cu 535.063 147.416 -450 1
Cu 535.063 159.437 -450 1
Cu 535.063 171.48 -450 1
Cu 535.063 183.53 -450 1
Cu 535.063 195.575 -450 1
Cu 535.063 207.602 -450 1
Cu 535.063 219.597 -450 1
Cu 535.063 231.547 -450 1
Cu 535.063 243.438 -450 1
Cu 535.063 255.258 -450 1
Cu 535.063 266.994 -450 1
Cu 535.063 278.632 -450 1
Cu 535.063 290.16 -450 1
Cu 535.063 301.564 -450 1
Cu 535.063 312.833 -450 1
Cu 535.063 323.954 -450 1
Cu 535.063 334.914 -450 1
Cu 535.063 345.701 -450 1
Cu 535.063 356.304 -450 1
Cu 535.063 366.711 -450 1
Cu 535.063 376.91 -450 1
Cu 535.063 386.89 -450 1
Cu 535.063 396.64 -450 1
Cu 535.063 406.149 -450 1
Cu 535.063 415.407 -450 1
Cu 530.773 424.403 -450 1
Cu 522.105 433.128 -450 1
Cu 513.14 441.571 -450 1
Cu 503.886 449.724 -450 1
Cu 494.355 457.577 -450 1
Cu 484.557 465.122 -450 1
Cu 474.503 472.351 -450 1
Cu 464.204 479.255 -450 1
Cu 453.672 485.827 -450 1
Cu 442.917 492.059 -450 1
Cu 431.952 497.945 -450 1
Cu 420.789 503.478 -450 1
Cu 409.441 508.652 -450 1
Cu 397.919 513.462 -450 1
Cu 386.237 517.901 -450 1
Cu 374.408 521.966 -450 1
Cu 362.444 525.651 -450 1
Cu 350.359 528.953 -450 1
Cu 338.166 531.867 -450 1
Cu 325.879 534.391 -450 1
Cu 313.511 536.522 -450 1
Cu 301.076 538.258 -450 1
Cu 288.588 539.596 -450 1
Cu 276.061 540.535 -450 1
Cu 263.508 541.074 -450 1
Cu 250.943 541.213 -450 1
Cu 238.38 540.951 -450 1
Cu 225.833 540.288 -450 1
Cu 213.316 539.226 -450 1
Cu 200.843 537.766 -450 1
Cu 188.427 535.908 -450 1
Cu 176.083 533.656 -450 1
Cu 163.824 531.011 -450 1
Cu 151.663 527.977 -450 1
Cu 139.613 524.557 -450 1
Cu 127.69 520.754 -450 1
Cu 115.904 516.574 -450 1
Cu 104.27 512.02 -450 1
Cu 92.8006 507.098 -450 1
Cu 81.5079 501.812 -450 1
Cu 70.4047 496.17 -450 1
Cu 59.5032 490.176 -450 1
Cu 48.8156 483.839 -450 1
Cu 38.3536 477.164 -450 1
Cu 28.1288 470.159 -450 1
Cu 18.1525 462.832 -450 1
Cu 8.43568 455.191 -450 1
Cu -1.01084 447.245 -450 1
Cu -10.1766 439.001 -450 1
Cu -19.0516 430.47 -450 1
Cu -27.6259 421.661 -450 1
Cu -29.3082 412.583 -450 1
Cu -29.3082 403.247 -450 1
Cu -29.3082 393.663 -450 1
Cu -29.3082 383.841 -450 1
Cu -29.3082 373.792 -450 1
Cu -29.3082 363.528 -450 1
Cu -29.3082 353.059 -450 1
Cu -29.3082 342.398 -450 1
Cu -29.3082 331.556 -450 1
Cu -29.3082 320.545 -450 1
Cu -29.3082 309.378 -450 1
Cu -29.3082 298.066 -450 1
Cu -29.3082 286.622 -450 1
Cu -29.3082 275.059 -450 1
Cu -29.3082 263.39 -450 1
Cu -29.3082 251.627 -450 1
Cu -29.3082 239.783 -450 1
Cu -29.3082 227.872 -450 1
Cu -29.3082 215.907 -450 1
Cu -29.3082 203.901 -450 1
Cu -29.3082 191.867 -450 1
Cu -29.3082 179.819 -450 1
Cu -29.3082 167.77 -450 1
Cu -29.3082 155.732 -450 1
Cu -29.3082 143.721 -450 1
Cu -29.3082 131.748 -450 1
Cu -29.3082 119.827 -450 1
Cu -29.3082 107.971 -450 1
Cu -29.3082 96.1939 -450 1
Cu -29.3082 84.508 -450 1
Cu -29.3082 72.9263 -450 1
Cu -29.3082 61.4616 -450 1
Cu -29.3082 50.1268 -450 1
Cu -29.3082 38.9342 -450 1
Cu -29.3082 27.8962 -450 1
Cu -29.3082 17.0251 -450 1
Cu -29.3082 6.33295 -450 1
Cu -29.3082 -4.16854 -450 1
Cu -29.3082 -14.4677 -450 1
Cu -29.3082 -24.5532 -450 1
Cu -29.3082 -34.4138 -450 1
Cu -29.3082 -44.0387 -450 1
Cu -29.3082 -53.4171 -450 1
Cu -29.0297 -62.5388 -450 1
Cu -20.5066 -71.3937 -450 1
Cu -11.6812 -79.9719 -450 1
Cu -2.56335 -88.264 -450 1
Cu 6.83695 -96.2607 -450 1
Cu 16.5093 -103.953 -450 1
Cu 26.443 -111.333 -450 1
Cu 36.627 -118.393 -450 1
Cu 47.0502 -125.123 -450 1
Cu 57.7009 -131.518 -450 1
Cu 68.5674 -137.569 -450 1
Cu 79.6377 -143.271 -450 1
Cu 90.8996 -148.616 -450 1
Cu 102.341 -153.6 -450 1
Cu 113.948 -158.216 -450 1
Cu 125.709 -162.459 -450 1
Cu 137.611 -166.325 -450 1
Cu 149.64 -169.809 -450 1
Cu 161.783 -172.908 -450 1
Cu 174.027 -175.618 -450 1
Cu 186.358 -177.936 -450 1
Cu 198.762 -179.86 -450 1
Cu 211.227 -181.387 -450 1
Cu 223.737 -182.516 -450 1
Cu 236.28 -183.245 -450 1
Cu 248.841 -183.574 -450 1
Cu 261.407 -183.503 -450 1
Cu 273.963 -183.03 -450 1
Cu 286.496 -182.158 -450 1
Cu 298.991 -180.887 -450 1
Cu 311.436 -179.217 -450 1
Cu 323.816 -177.152 -450 1
Cu 460.867 -157.691 -450 1
Cu 471.577 -151.387 -450 1
Cu 482.079 -144.77 -450 1
Cu 492.364 -137.846 -450 1
Cu 502.421 -130.622 -450 1
Cu 512.241 -123.103 -450 1
Cu 521.816 -115.299 -450 1
Cu 531.135 -107.215 -450 1
Cu 540.19 -98.8593 -450 1
Cu 548.972 -90.2405 -450 1
Cu 557.465 -81.3663 -450 1
Cu 557.465 -72.2452 -450 1
Cu 557.465 -62.8859 -450 1
Cu 557.465 -53.2971 -450 1
Cu 557.465 -43.4881 -450 1
Cu 557.465 -33.4682 -450 1
Cu 557.465 -23.2467 -450 1
Cu 557.465 -12.8335 -450 1
Cu 557.465 -2.23848 -450 1
Cu 557.465 8.52841 -450 1
Cu 557.465 19.4569 -450 1
Cu 557.465 30.5366 -450 1
Cu 557.465 41.757 -450 1
Cu 557.465 53.1075 -450 1
Cu 557.465 64.5773 -450 1
Cu 557.465 76.1555 -450 1
Cu 557.465 87.8312 -450 1
Cu 557.465 99.5931 -450 1
Cu 557.465 111.43 -450 1
Cu 557.465 123.331 -450 1
Cu 557.465 135.285 -450 1
Cu 557.465 147.28 -450 1
Cu 557.465 159.305 -450 1
Cu 557.465 171.349 -450 1
Cu 557.465 183.399 -450 1
Cu 557.465 195.445 -450 1
Cu 557.465 207.476 -450 1
Cu 557.465 219.479 -450 1
Cu 557.465 231.444 -450 1
Cu 557.465 243.358 -450 1
Cu 557.465 255.212 -450 1
Cu 557.465 266.993 -450 1
Cu 557.465 278.69 -450 1
Cu 557.465 290.292 -450 1
Cu 557.465 301.789 -450 1
Cu 557.465 313.169 -450 1
Cu 557.465 324.422 -450 1
Cu 557.465 335.536 -450 1
Cu 557.465 346.501 -450 1
Cu 557.465 357.308 -450 1
Cu 557.465 367.945 -450 1
Cu 557.465 378.402 -450 1
Cu 557.465 388.67 -450 1
Cu 557.465 398.739 -450 1
Cu 557.465 408.599 -450 1
Cu 557.465 418.241 -450 1
Cu 557.465 427.656 -450 1
Cu 557.465 436.835 -450 1
Cu 551.026 445.769 -450 1
Cu 542.31 454.449 -450 1
Cu 533.319 462.868 -450 1
Cu 524.062 471.018 -450 1
Cu 514.548 478.89 -450 1
Cu 504.786 486.477 -450 1
Cu 494.784 493.772 -450 1
Cu 484.553 500.769 -450 1
Cu 474.102 507.459 -450 1
Cu 463.441 513.838 -450 1
Cu 452.58 519.899 -450 1
Cu 441.53 525.637 -450 1
Cu 430.3 531.045 -450 1
Cu 418.903 536.119 -450 1
Cu 407.347 540.853 -450 1
Cu 395.645 545.245 -450 1
Cu 383.808 549.288 -450 1
Cu 371.846 552.98 -450 1
Cu 359.772 556.317 -450 1
Cu 347.596 559.295 -450 1
Cu 335.33 561.913 -450 1
Cu 322.986 564.166 -450 1
Cu 310.575 566.054 -450 1
Cu 298.11 567.575 -450 1
Cu 285.601 568.727 -450 1
Cu 273.062 569.508 -450 1
Cu 260.503 569.919 -450 1
Cu 247.938 569.959 -450 1
Cu 235.376 569.627 -450 1
Cu 222.832 568.925 -450 1
Cu 210.316 567.852 -450 1
Cu 197.84 566.41 -450 1
Cu 185.417 564.601 -450 1
Cu 173.058 562.425 -450 1
Cu 160.774 559.885 -450 1
Cu 148.578 556.984 -450 1
Cu 136.481 553.723 -450 1
Cu 124.494 550.107 -450 1
Cu 112.629 546.138 -450 1
Cu 100.897 541.821 -450 1
Cu 89.3096 537.159 -450 1
Cu 77.8772 532.158 -450 1
Cu 66.611 526.821 -450 1
Cu 55.5215 521.153 -450 1
Cu 44.6193 515.161 -450 1
Cu 33.9147 508.849 -450 1
Cu 23.418 502.225 -450 1
Cu 13.139 495.293 -450 1
Cu 3.0875 488.061 -450 1
Cu -6.72692 480.536 -450 1
Cu -16.295 472.724 -450 1
Cu -25.6076 464.633 -450 1
Cu -34.6559 456.271 -450 1
Cu -43.4313 447.646 -450 1
Cu -51.7098 438.766 -450 1
Cu -51.7098 429.639 -450 1
Cu -51.7098 420.273 -450 1
Cu -51.7098 410.679 -450 1
Cu -51.7098 400.865 -450 1
Cu -51.7098 390.84 -450 1
Cu -51.7098 380.613 -450 1
Cu -51.7098 370.195 -450 1
Cu -51.7098 359.596 -450 1
Cu -51.7098 348.825 -450 1
Cu -51.7098 337.893 -450 1
Cu -51.7098 326.809 -450 1
Cu -51.7098 315.586 -450 1
Cu -51.7098 304.232 -450 1
Cu -51.7098 292.759 -450 1
Cu -51.7098 281.179 -450 1
Cu -51.7098 269.501 -450 1
Cu -51.7098 257.737 -450 1
Cu -51.7098 245.898 -450 1
Cu -51.7098 233.995 -450 1
Cu -51.7098 222.04 -450 1
Cu -51.7098 210.044 -450 1
Cu -51.7098 198.019 -450 1
Cu -51.7098 185.975 -450 1
Cu -51.7098 173.924 -450 1
Cu -51.7098 161.878 -450 1
Cu -51.7098 149.849 -450 1
Cu -51.7098 137.846 -450 1
Cu -51.7098 125.883 -450 1
Cu -51.7098 113.969 -450 1
Cu -51.7098 102.118 -450 1
Cu -51.7098 90.3386 -450 1
Cu -51.7098 78.6435 -450 1
Cu -51.7098 67.0436 -450 1
Cu -51.7098 55.5497 -450 1
Cu -51.7098 44.1728 -450 1
Cu -51.7098 32.9236 -450 1
Cu -51.7098 21.813 -450 1
Cu -51.7098 10.8513 -450 1
Cu -51.7098 0.0489853 -450 1
Cu -51.7098 -10.5837 -450 1
Cu -51.7098 -21.0366 -450 1
Cu -51.7098 -31.2998 -450 1
Cu -51.7098 -41.3636 -450 1
Cu -51.7098 -51.2185 -450 1
Cu -51.7098 -60.8551 -450 1
Cu -51.7098 -70.2643 -450 1
Cu -51.7098 -79.437 -450 1
Cu -45.058 -88.3647 -450 1
Cu -36.3351 -97.0388 -450 1
Cu -27.3377 -105.451 -450 1
Cu -18.0743 -113.594 -450 1
Cu -8.55384 -121.459 -450 1
Cu 1.21474 -129.039 -450 1
Cu 11.2221 -136.327 -450 1
Cu 21.4589 -143.316 -450 1
Cu 31.9153 -149.999 -450 1
Cu 42.5813 -156.37 -450 1
Cu 53.447 -162.423 -450 1
Cu 64.5019 -168.152 -450 1
Cu 75.7356 -173.552 -450 1
Cu 87.1374 -178.618 -450 1
Cu 98.6964 -183.344 -450 1
Cu 110.402 -187.726 -450 1
Cu 122.242 -191.761 -450 1
Cu 134.207 -195.444 -450 1
Cu 146.284 -198.772 -450 1
Cu 158.463 -201.742 -450 1
Cu 170.731 -204.35 -450 1
Cu 183.077 -206.595 -450 1
Cu 195.489 -208.474 -450 1
Cu 207.955 -209.985 -450 1
Cu 220.465 -211.128 -450 1
Cu 233.005 -211.9 -450 1
Cu 245.564 -212.302 -450 1
Cu 258.129 -212.332 -450 1
Cu 270.69 -211.992 -450 1
Cu 283.234 -211.28 -450 1
Cu 295.749 -210.198 -450 1
Cu 308.224 -208.747 -450 1
Cu 320.646 -206.928 -450 1
Cu 333.003 -204.743 -450 1
Cu 345.285 -202.195 -450 1
Cu 357.479 -199.284 -450 1
Cu 369.573 -196.015 -450 1
Cu 381.557 -192.39 -450 1
Cu 393.419 -188.413 -450 1
Cu 405.147 -184.087 -450 1
Cu 416.731 -179.417 -450 1
Cu 428.16 -174.406 -450 1
Cu 439.422 -169.061 -450 1
Cu 450.506 -163.386 -450 1
Cu 283.692 -240.094 -450 1
Cu 296.213 -239.073 -450 1
Cu 308.698 -237.709 -450 1
Cu 321.137 -236.001 -450 1
Cu 333.52 -233.952 -450 1
Cu 345.837 -231.563 -450 1
Cu 358.077 -228.836 -450 1
Cu 370.23 -225.774 -450 1
Cu 382.287 -222.378 -450 1
Cu 394.237 -218.652 -450 1
Cu 406.071 -214.599 -450 1
Cu 417.779 -210.221 -450 1
Cu 429.35 -205.524 -450 1
Cu 440.777 -200.51 -450 1
Cu 452.049 -195.183 -450 1
Cu 463.156 -189.549 -450 1
Cu 474.091 -183.611 -450 1
Cu 484.844 -177.375 -450 1
Cu 495.405 -170.845 -450 1
Cu 505.767 -164.028 -450 1
Cu 515.92 -156.928 -450 1
Cu 525.857 -149.552 -450 1
Cu 535.569 -141.905 -450 1
Cu 545.049 -133.994 -450 1
Cu 554.287 -125.826 -450 1
Cu 563.278 -117.407 -450 1
Cu 572.013 -108.744 -450 1
Cu 579.866 -99.8438 -450 1
Cu 579.866 -90.7145 -450 1
Cu 579.866 -81.3632 -450 1
Cu 579.866 -71.7977 -450 1
Cu 579.866 -62.0258 -450 1
Cu 579.866 -52.0556 -450 1
Cu 579.866 -41.8953 -450 1
Cu 579.866 -31.5533 -450 1
Cu 579.866 -21.038 -450 1
Cu 579.866 -10.3582 -450 1
Cu 579.866 0.477424 -450 1
Cu 579.866 11.4599 -450 1
Cu 579.866 22.5801 -450 1
Cu 579.866 33.8291 -450 1
Cu 579.866 45.1974 -450 1
Cu 579.866 56.6757 -450 1
Cu 579.866 68.2546 -450 1
Cu 579.866 79.9245 -450 1
Cu 579.866 91.6759 -450 1
Cu 579.866 103.499 -450 1
Cu 579.866 115.384 -450 1
Cu 579.866 127.322 -450 1
Cu 579.866 139.301 -450 1
Cu 579.866 151.314 -450 1
Cu 579.866 163.349 -450 1
Cu 579.866 175.396 -450 1
Cu 579.866 187.447 -450 1
Cu 579.866 199.49 -450 1
Cu 579.866 211.516 -450 1
Cu 579.866 223.516 -450 1
Cu 579.866 235.478 -450 1
Cu 579.866 247.394 -450 1
Cu 579.866 259.254 -450 1
Cu 579.866 271.047 -450 1
Cu 579.866 282.764 -450 1
Cu 579.866 294.396 -450 1
Cu 579.866 305.932 -450 1
Cu 579.866 317.364 -450 1
Cu 579.866 328.682 -450 1
Cu 579.866 339.876 -450 1
Cu 579.866 350.938 -450 1
Cu 579.866 361.858 -450 1
Cu 579.866 372.627 -450 1
Cu 579.866 383.237 -450 1
Cu 579.866 393.678 -450 1
Cu 579.866 403.942 -450 1
Cu 579.866 414.021 -450 1
Cu 579.866 423.907 -450 1
Cu 579.866 433.59 -450 1
Cu 579.866 443.064 -450 1
Cu 579.866 452.32 -450 1
Cu 576.848 461.351 -450 1
Cu 568.261 470.149 -450 1
Cu 559.414 478.707 -450 1
Cu 550.315 487.019 -450 1
Cu 540.971 495.076 -450 1
Cu 531.39 502.873 -450 1
Cu 521.58 510.403 -450 1
Cu 511.548 517.661 -450 1
Cu 501.303 524.639 -450 1
Cu 490.854 531.332 -450 1
Cu 480.208 537.735 -450 1
Cu 469.376 543.843 -450 1
Cu 458.365 549.65 -450 1
Cu 447.185 555.151 -450 1
Cu 435.845 560.343 -450 1
Cu 424.355 565.221 -450 1
Cu 412.723 569.78 -450 1
Cu 400.959 574.017 -450 1
Cu 389.074 577.929 -450 1
Cu 377.076 581.513 -450 1
Cu 364.977 584.764 -450 1
Cu 352.784 587.682 -450 1
Cu 340.51 590.263 -450 1
Cu 328.164 592.505 -450 1
Cu 315.755 594.406 -450 1
Cu 303.295 595.965 -450 1
Cu 290.793 597.18 -450 1
Cu 278.26 598.052 -450 1
Cu 265.706 598.577 -450 1
Cu 253.141 598.757 -450 1
Cu 240.576 598.592 -450 1
Cu 228.022 598.081 -450 1
Cu 215.488 597.224 -450 1
Cu 202.984 596.023 -450 1
Cu 190.522 594.478 -450 1
Cu 178.111 592.591 -450 1
Cu 165.762 590.364 -450 1
Cu 153.484 587.797 -450 1
Cu 141.288 584.894 -450 1
Cu 129.184 581.656 -450 1
Cu 117.182 578.086 -450 1
Cu 105.292 574.188 -450 1
Cu 93.5233 569.964 -450 1
Cu 81.8857 565.419 -450 1
Cu 70.389 560.554 -450 1
Cu 59.0425 555.376 -450 1
Cu 47.8556 549.887 -450 1
Cu 36.8376 544.093 -450 1
Cu 25.9975 537.998 -450 1
Cu 15.3441 531.607 -450 1
Cu 4.88641 524.925 -450 1
Cu -5.3671 517.959 -450 1
Cu -15.408 510.714 -450 1
Cu -25.2279 503.195 -450 1
Cu -34.8188 495.409 -450 1
Cu -44.1728 487.362 -450 1
Cu -53.2823 479.061 -450 1
Cu -62.1396 470.513 -450 1
Cu -70.7375 461.725 -450 1
Cu -74.1114 452.703 -450 1
Cu -74.1114 443.457 -450 1
Cu -74.1114 433.992 -450 1
Cu -74.1114 424.317 -450 1
Cu -74.1114 414.44 -450 1
Cu -74.1114 404.369 -450 1
Cu -74.1114 394.113 -450 1
Cu -74.1114 383.678 -450 1
Cu -74.1114 373.076 -450 1
Cu -74.1114 362.313 -450 1
Cu -74.1114 351.399 -450 1
Cu -74.1114 340.343 -450 1
Cu -74.1114 329.154 -450 1
Cu -74.1114 317.842 -450 1
Cu -74.1114 306.414 -450 1
Cu -74.1114 294.882 -450 1
Cu -74.1114 283.254 -450 1
Cu -74.1114 271.54 -450 1
Cu -74.1114 259.75 -450 1
Cu -74.1114 247.893 -450 1
Cu -74.1114 235.98 -450 1
Cu -74.1114 224.019 -450 1
Cu -74.1114 212.021 -450 1
Cu -74.1114 199.995 -450 1
Cu -74.1114 187.952 -450 1
Cu -74.1114 175.902 -450 1
Cu -74.1114 163.854 -450 1
Cu -74.1114 151.818 -450 1
Cu -74.1114 139.805 -450 1
Cu -74.1114 127.824 -450 1
Cu -74.1114 115.884 -450 1
Cu -74.1114 103.997 -450 1
Cu -74.1114 92.1707 -450 1
Cu -74.1114 80.4162 -450 1
Cu -74.1114 68.7426 -450 1
Cu -74.1114 57.1597 -450 1
Cu -74.1114 45.677 -450 1
Cu -74.1114 34.3039 -450 1
Cu -74.1114 23.0497 -450 1
Cu -74.1114 11.9239 -450 1
Cu -74.1114 0.935462 -450 1
Cu -74.1114 -9.90649 -450 1
Cu -74.1114 -20.593 -450 1
Cu -74.1114 -31.1154 -450 1
Cu -74.1114 -41.4649 -450 1
Cu -74.1114 -51.633 -450 1
Cu -74.1114 -61.6113 -450 1
Cu -74.1114 -71.3917 -450 1
Cu -74.1114 -80.966 -450 1
Cu -74.1114 -90.3264 -450 1
Cu -74.1114 -99.4652 -450 1
Cu -66.6188 -108.375 -450 1
Cu -57.8947 -117.048 -450 1
Cu -48.9148 -125.478 -450 1
Cu -39.6863 -133.657 -450 1
Cu -30.2169 -141.578 -450 1
Cu -20.5144 -149.236 -450 1
Cu -10.5867 -156.624 -450 1
Cu -0.442165 -163.735 -450 1
Cu 9.91101 -170.565 -450 1
Cu 20.4643 -177.106 -450 1
Cu 31.2089 -183.355 -450 1
Cu 42.1361 -189.306 -450 1
Cu 53.2368 -194.953 -450 1
Cu 64.5019 -200.292 -450 1
Cu 75.9221 -205.32 -450 1
Cu 87.488 -210.031 -450 1
Cu 99.1901 -214.422 -450 1
Cu 111.019 -218.489 -450 1
Cu 122.964 -222.228 -450 1
Cu 135.017 -225.638 -450 1
Cu 147.166 -228.715 -450 1
Cu 159.403 -231.456 -450 1
Cu 171.716 -233.859 -450 1
Cu 184.097 -235.922 -450 1
Cu 196.534 -237.644 -450 1
Cu 209.017 -239.023 -450 1
Cu 221.537 -240.058 -450 1
Cu 234.082 -240.748 -450 1
Cu 246.643 -241.092 -450 1
Cu 259.209 -241.091 -450 1
Cu 271.769 -240.744 -450 1
Cu -96.513 189.872 -450 1
Cu -96.513 177.822 -450 1
Cu -96.513 165.772 -450 1
Cu -96.513 153.733 -450 1
Cu -96.513 141.711 -450 1
Cu -96.513 129.716 -450 1
Cu -96.513 117.756 -450 1
Cu -96.513 105.84 -450 1
Cu -96.513 93.9775 -450 1
Cu -96.513 82.1757 -450 1
Cu -96.513 70.4436 -450 1
Cu -96.513 58.7897 -450 1
Cu -96.513 47.2224 -450 1
Cu -96.513 35.7499 -450 1
Cu -96.513 24.3806 -450 1
Cu -96.513 13.1228 -450 1
Cu -96.513 1.98438 -450 1
Cu -96.513 -9.02646 -450 1
Cu -96.513 -19.9018 -450 1
Cu -96.513 -30.6339 -450 1
Cu -96.513 -41.2149 -450 1
Cu -96.513 -51.6371 -450 1
Cu -96.513 -61.8932 -450 1
Cu -96.513 -71.9757 -450 1
Cu -96.513 -81.8773 -450 1
Cu -96.513 -91.5908 -450 1
Cu -96.513 -101.109 -450 1
Cu -96.513 -110.426 -450 1
Cu -96.513 -119.534 -450 1
Cu -88.1379 -128.427 -450 1
Cu -79.4117 -137.098 -450 1
Cu -70.4458 -145.542 -450 1
Cu -61.2468 -153.751 -450 1
Cu -51.8212 -161.721 -450 1
Cu -42.1758 -169.445 -450 1
Cu -32.3176 -176.917 -450 1
Cu -22.2537 -184.134 -450 1
Cu -11.9913 -191.088 -450 1
Cu -1.53796 -197.776 -450 1
Cu 9.09891 -204.192 -450 1
Cu 19.9116 -210.332 -450 1
Cu 30.8923 -216.191 -450 1
Cu 42.0332 -221.765 -450 1
Cu 53.3261 -227.05 -450 1
Cu 64.7629 -232.043 -450 1
Cu 76.3354 -236.739 -450 1
Cu 88.0352 -241.136 -450 1
Cu 99.854 -245.23 -450 1
Cu 111.783 -249.017 -450 1
Cu 123.814 -252.497 -450 1
Cu 135.938 -255.665 -450 1
Cu 148.146 -258.52 -450 1
Cu 160.43 -261.059 -450 1
Cu 172.78 -263.281 -450 1
Cu 185.189 -265.185 -450 1
Cu 197.646 -266.768 -450 1
Cu 210.143 -268.029 -450 1
Cu 222.671 -268.969 -450 1
Cu 235.22 -269.585 -450 1
Cu 247.782 -269.878 -450 1
Cu 260.348 -269.848 -450 1
Cu 272.909 -269.493 -450 1
Cu 285.455 -268.816 -450 1
Cu 297.978 -267.815 -450 1
Cu 310.468 -266.493 -450 1
Cu 322.916 -264.849 -450 1
Cu 335.314 -262.886 -450 1
Cu 347.653 -260.603 -450 1
Cu 359.923 -258.004 -450 1
Cu 372.116 -255.09 -450 1
Cu 384.223 -251.863 -450 1
Cu 396.235 -248.325 -450 1
Cu 408.144 -244.479 -450 1
Cu 419.941 -240.328 -450 1
Cu 431.618 -235.874 -450 1
Cu 443.165 -231.122 -450 1
Cu 454.575 -226.074 -450 1
Cu 465.84 -220.733 -450 1
Cu 476.951 -215.105 -450 1
Cu 487.901 -209.192 -450 1
Cu 498.681 -203 -450 1
Cu 509.284 -196.532 -450 1
Cu 519.701 -189.794 -450 1
Cu 529.927 -182.789 -450 1
Cu 539.952 -175.524 -450 1
Cu 549.771 -168.003 -450 1
Cu 559.375 -160.232 -450 1
Cu 568.759 -152.217 -450 1
Cu 577.914 -143.963 -450 1
Cu 586.835 -135.476 -450 1
Cu 595.515 -126.762 -450 1
Cu 602.268 -117.828 -450 1
Cu 602.268 -108.68 -450 1
Cu 602.268 -99.325 -450 1
Cu 602.268 -89.7691 -450 1
Cu 602.268 -80.0194 -450 1
Cu 602.268 -70.0831 -450 1
Cu 602.268 -59.9672 -450 1
Cu 602.268 -49.6791 -450 1
Cu 602.268 -39.2263 -450 1
Cu 602.268 -28.6161 -450 1
Cu 602.268 -17.8564 -450 1
Cu 602.268 -6.95482 -450 1
Cu 602.268 4.08075 -450 1
Cu 602.268 15.2423 -450 1
Cu 602.268 26.5219 -450 1
Cu 602.268 37.9113 -450 1
Cu 602.268 49.4023 -450 1
Cu 602.268 60.9867 -450 1
Cu 602.268 72.6561 -450 1
Cu 602.268 84.402 -450 1
Cu 602.268 96.216 -450 1
Cu 602.268 108.09 -450 1
Cu 602.268 120.014 -450 1
Cu 602.268 131.981 -450 1
Cu 602.268 143.982 -450 1
Cu 602.268 156.008 -450 1
Cu 602.268 168.05 -450 1
Cu 602.268 180.1 -450 1
Cu 602.268 192.149 -450 1
Cu 602.268 204.189 -450 1
Cu 602.268 216.21 -450 1
Cu 602.268 228.204 -450 1
Cu 602.268 240.163 -450 1
Cu 602.268 252.077 -450 1
Cu 602.268 263.939 -450 1
Cu 602.268 275.739 -450 1
Cu 602.268 287.469 -450 1
Cu 602.268 299.121 -450 1
Cu 602.268 310.686 -450 1
Cu 602.268 322.156 -450 1
Cu 602.268 333.523 -450 1
Cu 602.268 344.778 -450 1
Cu 602.268 355.913 -450 1
Cu 602.268 366.921 -450 1
Cu 602.268 377.793 -450 1
Cu 602.268 388.521 -450 1
Cu 602.268 399.098 -450 1
Cu 602.268 409.517 -450 1
Cu 602.268 419.768 -450 1
Cu 602.268 429.847 -450 1
Cu 602.268 439.744 -450 1
Cu 602.268 449.452 -450 1
Cu 602.268 458.966 -450 1
Cu 602.268 468.277 -450 1
Cu 602.166 477.38 -450 1
Cu 593.679 486.268 -450 1
Cu 584.947 494.933 -450 1
Cu 575.975 503.371 -450 1
Cu 566.771 511.575 -450 1
Cu 557.339 519.538 -450 1
Cu 547.689 527.256 -450 1
Cu 537.825 534.722 -450 1
Cu 527.756 541.932 -450 1
Cu 517.489 548.88 -450 1
Cu 507.031 555.561 -450 1
Cu 496.39 561.97 -450 1
Cu 485.573 568.103 -450 1
Cu 474.588 573.956 -450 1
Cu 463.443 579.523 -450 1
Cu 452.147 584.801 -450 1
Cu 440.706 589.786 -450 1
Cu 429.131 594.475 -450 1
Cu 417.428 598.864 -450 1
Cu 405.606 602.95 -450 1
Cu 393.674 606.73 -450 1
Cu 381.641 610.202 -450 1
Cu 369.515 613.362 -450 1
Cu 357.305 616.209 -450 1
Cu 345.019 618.741 -450 1
Cu 332.667 620.955 -450 1
Cu 320.258 622.851 -450 1
Cu 307.799 624.426 -450 1
Cu 295.302 625.679 -450 1
Cu 282.773 626.611 -450 1
Cu 270.223 627.219 -450 1
Cu 257.661 627.504 -450 1
Cu 245.095 627.465 -450 1
Cu 232.534 627.103 -450 1
Cu 219.989 626.418 -450 1
Cu 207.467 625.409 -450 1
Cu 194.978 624.079 -450 1
Cu 182.53 622.427 -450 1
Cu 170.134 620.456 -450 1
Cu 157.797 618.165 -450 1
Cu 145.528 615.558 -450 1
Cu 133.337 612.636 -450 1
Cu 121.232 609.401 -450 1
Cu 109.223 605.856 -450 1
Cu 97.3164 602.002 -450 1
Cu 85.5224 597.844 -450 1
Cu 73.8491 593.383 -450 1
Cu 62.3049 588.623 -450 1
Cu 50.8982 583.567 -450 1
Cu 39.6372 578.22 -450 1
Cu 28.5299 572.584 -450 1
Cu 17.5845 566.665 -450 1
Cu 6.80873 560.465 -450 1
Cu -3.78954 553.991 -450 1
Cu -14.2027 547.246 -450 1
Cu -24.4232 540.235 -450 1
Cu -34.4437 532.963 -450 1
Cu -44.257 525.436 -450 1
Cu -53.8559 517.659 -450 1
Cu -63.2337 509.638 -450 1
Cu -72.3834 501.378 -450 1
Cu -81.2985 492.885 -450 1
Cu -89.9727 484.166 -450 1
Cu -96.513 475.227 -450 1
Cu -96.513 466.073 -450 1
Cu -96.513 456.713 -450 1
Cu -96.513 447.152 -450 1
Cu -96.513 437.398 -450 1
Cu -96.513 427.457 -450 1
Cu -96.513 417.337 -450 1
Cu -96.513 407.044 -450 1
Cu -96.513 396.588 -450 1
Cu -96.513 385.974 -450 1
Cu -96.513 375.21 -450 1
Cu -96.513 364.305 -450 1
Cu -96.513 353.266 -450 1
Cu -96.513 342.102 -450 1
Cu -96.513 330.819 -450 1
Cu -96.513 319.427 -450 1
Cu -96.513 307.934 -450 1
Cu -96.513 296.347 -450 1
Cu -96.513 284.676 -450 1
Cu -96.513 272.928 -450 1
Cu -96.513 261.113 -450 1
Cu -96.513 249.238 -450 1
Cu -96.513 237.312 -450 1
Cu -96.513 225.344 -450 1
Cu -96.513 213.343 -450 1
Cu -96.513 201.316 -450 1
Cu -118.915 392.109 -450 1
Cu -118.915 381.26 -450 1
Cu -118.915 370.283 -450 1
Cu -118.915 359.183 -450 1
Cu -118.915 347.969 -450 1
Cu -118.915 336.647 -450 1
Cu -118.915 325.224 -450 1
Cu -118.915 313.708 -450 1
Cu -118.915 302.106 -450 1
Cu -118.915 290.425 -450 1
Cu -118.915 278.674 -450 1
Cu -118.915 266.859 -450 1
Cu -118.915 254.987 -450 1
Cu -118.915 243.068 -450 1
Cu -118.915 231.107 -450 1
Cu -118.915 219.113 -450 1
Cu -118.915 207.093 -450 1
Cu -118.915 195.055 -450 1
Cu -118.915 183.007 -450 1
Cu -118.915 170.957 -450 1
Cu -118.915 158.911 -450 1
Cu -118.915 146.878 -450 1
Cu -118.915 134.865 -450 1
Cu -118.915 122.881 -450 1
Cu -118.915 110.931 -450 1
Cu -118.915 99.0256 -450 1
Cu -118.915 87.1705 -450 1
Cu -118.915 75.3739 -450 1
Cu -118.915 63.6431 -450 1
Cu -118.915 51.9857 -450 1
Cu -118.915 40.4091 -450 1
Cu -118.915 28.9206 -450 1
Cu -118.915 17.5276 -450 1
Cu -118.915 6.23731 -450 1
Cu -118.915 -4.94304 -450 1
Cu -118.915 -16.0063 -450 1
Cu -118.915 -26.9456 -450 1
Cu -118.915 -37.7537 -450 1
Cu -118.915 -48.4239 -450 1
Cu -118.915 -58.9494 -450 1
Cu -118.915 -69.3234 -450 1
Cu -118.915 -79.5394 -450 1
Cu -118.915 -89.5908 -450 1
Cu -118.915 -99.4713 -450 1
Cu -118.915 -109.174 -450 1
Cu -118.915 -118.694 -450 1
Cu -118.915 -128.025 -450 1
Cu -118.915 -137.159 -450 1
Cu -111.982 -146.093 -450 1
Cu -103.316 -154.82 -450 1
Cu -94.4235 -163.334 -450 1
Cu -85.3093 -171.63 -450 1
Cu -75.9798 -179.703 -450 1
Cu -66.4407 -187.547 -450 1
Cu -56.6983 -195.159 -450 1
Cu -46.7587 -202.532 -450 1
Cu -36.6282 -209.662 -450 1
Cu -26.3134 -216.544 -450 1
Cu -15.8207 -223.175 -450 1
Cu -5.15683 -229.55 -450 1
Cu 5.67137 -235.665 -450 1
Cu 16.657 -241.516 -450 1
Cu 27.7932 -247.099 -450 1
Cu 39.0727 -252.41 -450 1
Cu 50.4883 -257.447 -450 1
Cu 62.0329 -262.206 -450 1
Cu 73.6991 -266.685 -450 1
Cu 85.4794 -270.879 -450 1
Cu 97.3663 -274.787 -450 1
Cu 109.352 -278.406 -450 1
Cu 121.43 -281.734 -450 1
Cu 133.591 -284.769 -450 1
Cu 145.828 -287.508 -450 1
Cu 158.133 -289.95 -450 1
Cu 170.499 -292.094 -450 1
Cu 182.917 -293.938 -450 1
Cu 195.38 -295.48 -450 1
Cu 207.879 -296.721 -450 1
Cu 220.407 -297.658 -450 1
Cu 232.955 -298.292 -450 1
Cu 245.517 -298.623 -450 1
Cu 258.083 -298.649 -450 1
Cu 270.645 -298.371 -450 1
Cu 283.197 -297.789 -450 1
Cu 295.729 -296.903 -450 1
Cu 308.234 -295.714 -450 1
Cu 320.703 -294.224 -450 1
Cu 333.129 -292.432 -450 1
Cu 345.505 -290.339 -450 1
Cu 357.821 -287.948 -450 1
Cu 370.07 -285.26 -450 1
Cu 382.245 -282.276 -450 1
Cu 394.337 -278.998 -450 1
Cu 406.339 -275.429 -450 1
Cu 418.244 -271.57 -450 1
Cu 430.043 -267.425 -450 1
Cu 441.729 -262.995 -450 1
Cu 453.295 -258.284 -450 1
Cu 464.733 -253.294 -450 1
Cu 476.037 -248.029 -450 1
Cu 487.198 -242.493 -450 1
Cu 498.21 -236.687 -450 1
Cu 509.066 -230.618 -450 1
Cu 519.758 -224.287 -450 1
Cu 530.281 -217.7 -450 1
Cu 540.627 -210.86 -450 1
Cu 550.789 -203.772 -450 1
Cu 560.762 -196.441 -450 1
Cu 570.539 -188.87 -450 1
Cu 580.113 -181.065 -450 1
Cu 589.479 -173.031 -450 1
Cu 598.63 -164.772 -450 1
Cu 607.562 -156.295 -450 1
Cu 616.267 -147.605 -450 1
Cu 624.67 -138.706 -450 1
Cu 624.67 -129.606 -450 1
Cu 624.67 -120.309 -450 1
Cu 624.67 -110.821 -450 1
Cu 624.67 -101.149 -450 1
Cu 624.67 -91.2982 -450 1
Cu 624.67 -81.2756 -450 1
Cu 624.67 -71.0874 -450 1
Cu 624.67 -60.74 -450 1
Cu 624.67 -50.2401 -450 1
Cu 624.67 -39.5942 -450 1
Cu 624.67 -28.8092 -450 1
Cu 624.67 -17.892 -450 1
Cu 624.67 -6.84949 -450 1
Cu 624.67 4.31129 -450 1
Cu 624.67 15.5832 -450 1
Cu 624.67 26.9591 -450 1
Cu 624.67 38.4317 -450 1
Cu 624.67 49.9937 -450 1
Cu 624.67 61.6378 -450 1
Cu 624.67 73.3566 -450 1
Cu 624.67 85.1424 -450 1
Cu 624.67 96.988 -450 1
Cu 624.67 108.886 -450 1
Cu 624.67 120.828 -450 1
Cu 624.67 132.807 -450 1
Cu 624.67 144.815 -450 1
Cu 624.67 156.846 -450 1
Cu 624.67 168.89 -450 1
Cu 624.67 180.94 -450 1
Cu 624.67 192.989 -450 1
Cu 624.67 205.029 -450 1
Cu 624.67 217.052 -450 1
Cu 624.67 229.051 -450 1
Cu 624.67 241.018 -450 1
Cu 624.67 252.946 -450 1
Cu 624.67 264.826 -450 1
Cu 624.67 276.651 -450 1
Cu 624.67 288.414 -450 1
Cu 624.67 300.107 -450 1
Cu 624.67 311.723 -450 1
Cu 624.67 323.255 -450 1
Cu 624.67 334.694 -450 1
Cu 624.67 346.034 -450 1
Cu 624.67 357.267 -450 1
Cu 624.67 368.387 -450 1
Cu 624.67 379.386 -450 1
Cu 624.67 390.258 -450 1
Cu 624.67 400.994 -450 1
Cu 624.67 411.589 -450 1
Cu 624.67 422.036 -450 1
Cu 624.67 432.328 -450 1
Cu 624.67 442.458 -450 1
Cu 624.67 452.421 -450 1
Cu 624.67 462.209 -450 1
Cu 624.67 471.817 -450 1
Cu 624.67 481.238 -450 1
Cu 624.67 490.466 -450 1
Cu 621.774 499.496 -450 1
Cu 613.218 508.322 -450 1
Cu 604.432 516.938 -450 1
Cu 595.422 525.338 -450 1
Cu 586.194 533.518 -450 1
Cu 576.754 541.471 -450 1
Cu 567.108 549.194 -450 1
Cu 557.261 556.681 -450 1
Cu 547.22 563.927 -450 1
Cu 536.992 570.928 -450 1
Cu 526.583 577.679 -450 1
Cu 516 584.176 -450 1
Cu 505.249 590.415 -450 1
Cu 494.337 596.391 -450 1
Cu 483.272 602.102 -450 1
Cu 472.06 607.543 -450 1
Cu 460.708 612.711 -450 1
Cu 449.223 617.603 -450 1
Cu 437.614 622.215 -450 1
Cu 425.887 626.544 -450 1
Cu 414.05 630.589 -450 1
Cu 402.11 634.346 -450 1
Cu 390.075 637.812 -450 1
Cu 377.953 640.986 -450 1
Cu 365.751 643.866 -450 1
Cu 353.477 646.45 -450 1
Cu 341.139 648.735 -450 1
Cu 328.745 650.722 -450 1
Cu 316.302 652.408 -450 1
Cu 303.82 653.792 -450 1
Cu 291.304 654.873 -450 1
Cu 278.765 655.652 -450 1
Cu 266.208 656.126 -450 1
Cu 253.643 656.297 -450 1
Cu 241.078 656.163 -450 1
Cu 228.52 655.726 -450 1
Cu 215.978 654.984 -450 1
Cu 203.459 653.94 -450 1
Cu 190.972 652.592 -450 1
Cu 178.524 650.943 -450 1
Cu 166.124 648.994 -450 1
Cu 153.779 646.744 -450 1
Cu 141.497 644.197 -450 1
Cu 129.285 641.353 -450 1
Cu 117.153 638.215 -450 1
Cu 105.107 634.784 -450 1
Cu 93.1553 631.062 -450 1
Cu 81.3052 627.053 -450 1
Cu 69.5643 622.758 -450 1
Cu 57.9403 618.18 -450 1
Cu 46.4404 613.322 -450 1
Cu 35.072 608.188 -450 1
Cu 23.8423 602.78 -450 1
Cu 12.7585 597.102 -450 1
Cu 1.82772 591.158 -450 1
Cu -8.94321 584.95 -450 1
Cu -19.5474 578.485 -450 1
Cu -29.978 571.764 -450 1
Cu -40.2285 564.794 -450 1
Cu -50.2922 557.577 -450 1
Cu -60.1629 550.12 -450 1
Cu -69.8342 542.425 -450 1
Cu -79.2999 534.499 -450 1
Cu -88.554 526.347 -450 1
Cu -97.5907 517.973 -450 1
Cu -106.404 509.383 -450 1
Cu -114.989 500.583 -450 1
Cu -118.915 491.578 -450 1
Cu -118.915 482.373 -450 1
Cu -118.915 472.975 -450 1
Cu -118.915 463.39 -450 1
Cu -118.915 453.624 -450 1
Cu -118.915 443.682 -450 1
Cu -118.915 433.572 -450 1
Cu -118.915 423.299 -450 1
Cu -118.915 412.871 -450 1
Cu -118.915 402.293 -450 1
Cu 647.071 9.71244 -450 1
Cu 647.071 21.1183 -450 1
Cu 647.071 32.6135 -450 1
Cu 647.071 44.1915 -450 1
Cu 647.071 55.8458 -450 1
Cu 647.071 67.5697 -450 1
Cu 647.071 79.3568 -450 1
Cu 647.071 91.2001 -450 1
Cu 647.071 103.093 -450 1
Cu 647.071 115.029 -450 1
Cu 647.071 127.001 -450 1
Cu 647.071 139.002 -450 1
Cu 647.071 151.026 -450 1
Cu 647.071 163.066 -450 1
Cu 647.071 175.115 -450 1
Cu 647.071 187.165 -450 1
Cu 647.071 199.211 -450 1
Cu 647.071 211.246 -450 1
Cu 647.071 223.262 -450 1
Cu 647.071 235.253 -450 1
Cu 647.071 247.212 -450 1
Cu 647.071 259.132 -450 1
Cu 647.071 271.006 -450 1
Cu 647.071 282.829 -450 1
Cu 647.071 294.592 -450 1
Cu 647.071 306.29 -450 1
Cu 647.071 317.916 -450 1
Cu 647.071 329.462 -450 1
Cu 647.071 340.924 -450 1
Cu 647.071 352.293 -450 1
Cu 647.071 363.565 -450 1
Cu 647.071 374.731 -450 1
Cu 647.071 385.787 -450 1
Cu 647.071 396.725 -450 1
Cu 647.071 407.54 -450 1
Cu 647.071 418.225 -450 1
Cu 647.071 428.775 -450 1
Cu 647.071 439.183 -450 1
Cu 647.071 449.443 -450 1
Cu 647.071 459.55 -450 1
Cu 647.071 469.498 -450 1
Cu 647.071 479.281 -450 1
Cu 647.071 488.894 -450 1
Cu 647.071 498.331 -450 1
Cu 647.071 507.588 -450 1
Cu 646.032 516.658 -450 1
Cu 637.535 525.536 -450 1
Cu 628.821 534.218 -450 1
Cu 619.893 542.699 -450 1
Cu 610.757 550.973 -450 1
Cu 601.419 559.037 -450 1
Cu 591.883 566.885 -450 1
Cu 582.155 574.514 -450 1
Cu 572.241 581.918 -450 1
Cu 562.145 589.093 -450 1
Cu 551.874 596.036 -450 1
Cu 541.434 602.743 -450 1
Cu 530.831 609.21 -450 1
Cu 520.069 615.432 -450 1
Cu 509.157 621.408 -450 1
Cu 498.099 627.132 -450 1
Cu 486.902 632.603 -450 1
Cu 475.573 637.816 -450 1
Cu 464.118 642.769 -450 1
Cu 452.542 647.46 -450 1
Cu 440.854 651.885 -450 1
Cu 429.059 656.041 -450 1
Cu 417.164 659.928 -450 1
Cu 405.177 663.541 -450 1
Cu 393.103 666.881 -450 1
Cu 380.949 669.943 -450 1
Cu 368.723 672.727 -450 1
Cu 356.431 675.232 -450 1
Cu 344.081 677.455 -450 1
Cu 168.969 678.631 -450 1
Cu 156.587 676.575 -450 1
Cu 144.26 674.236 -450 1
Cu 131.995 671.616 -450 1
Cu 119.798 668.717 -450 1
Cu 107.676 665.54 -450 1
Cu 95.6366 662.088 -450 1
Cu 83.6863 658.362 -450 1
Cu 71.8319 654.364 -450 1
Cu 60.08 650.097 -450 1
Cu 48.4374 645.562 -450 1
Cu 36.9107 640.764 -450 1
Cu 25.5063 635.703 -450 1
Cu 14.2307 630.384 -450 1
Cu 3.0904 624.808 -450 1
Cu -7.90839 618.98 -450 1
Cu -18.7594 612.903 -450 1
Cu -29.4565 606.579 -450 1
Cu -39.9937 600.013 -450 1
Cu -50.3648 593.209 -450 1
Cu -60.5642 586.17 -450 1
Cu -70.586 578.9 -450 1
Cu -80.4244 571.403 -450 1
Cu -90.0741 563.683 -450 1
Cu -99.5293 555.746 -450 1
Cu -108.785 547.595 -450 1
Cu -117.836 539.235 -450 1
Cu -126.676 530.671 -450 1
Cu -135.302 521.908 -450 1
Cu -141.316 512.95 -450 1
Cu -141.316 503.803 -450 1
Cu -141.316 494.471 -450 1
Cu -141.316 484.961 -450 1
Cu -141.316 475.277 -450 1
Cu -141.316 465.426 -450 1
Cu -141.316 455.412 -450 1
Cu -141.316 445.241 -450 1
Cu -141.316 434.919 -450 1
Cu -141.316 424.452 -450 1
Cu -141.316 413.846 -450 1
Cu -141.316 403.107 -450 1
Cu -141.316 392.24 -450 1
Cu -141.316 381.253 -450 1
Cu -141.316 370.151 -450 1
Cu -141.316 358.941 -450 1
Cu -141.316 347.628 -450 1
Cu -141.316 336.22 -450 1
Cu -141.316 324.723 -450 1
Cu -141.316 313.143 -450 1
Cu -141.316 301.487 -450 1
Cu -141.316 289.761 -450 1
Cu -141.316 277.973 -450 1
Cu -141.316 266.128 -450 1
Cu -141.316 254.234 -450 1
Cu -141.316 242.297 -450 1
Cu -141.316 230.324 -450 1
Cu -141.316 218.322 -450 1
Cu -141.316 206.298 -450 1
Cu -141.316 194.258 -450 1
Cu -141.316 182.209 -450 1
Cu -141.316 170.158 -450 1
Cu -141.316 158.112 -450 1
Cu -141.316 146.078 -450 1
Cu -141.316 134.063 -450 1
Cu -141.316 122.073 -450 1
Cu -141.316 110.115 -450 1
Cu -141.316 98.1956 -450 1
Cu -141.316 86.3222 -450 1
Cu -141.316 74.5012 -450 1
Cu -141.316 62.7394 -450 1
Cu -141.316 51.0432 -450 1
Cu -141.316 39.4195 -450 1
Cu -141.316 27.8748 -450 1
Cu -141.316 16.4156 -450 1
Cu -141.316 5.04837 -450 1
Cu -141.316 -6.22037 -450 1
Cu -141.316 -17.3843 -450 1
Cu -141.316 -28.437 -450 1
Cu -141.316 -39.3723 -450 1
Cu -141.316 -50.1839 -450 1
Cu -141.316 -60.8659 -450 1
Cu -141.316 -71.412 -450 1
Cu -141.316 -81.8163 -450 1
Cu -141.316 -92.0729 -450 1
Cu -141.316 -102.176 -450 1
Cu -141.316 -112.12 -450 1
Cu -141.316 -121.899 -450 1
Cu -141.316 -131.508 -450 1
Cu -141.316 -140.941 -450 1
Cu -141.316 -150.192 -450 1
Cu -140.069 -159.258 -450 1
Cu -131.567 -168.131 -450 1
Cu -122.847 -176.808 -450 1
Cu -113.914 -185.284 -450 1
Cu -104.773 -193.553 -450 1
Cu -95.4296 -201.612 -450 1
Cu -85.8889 -209.455 -450 1
Cu -76.1563 -217.077 -450 1
Cu -66.2372 -224.476 -450 1
Cu -56.1372 -231.646 -450 1
Cu -45.8622 -238.583 -450 1
Cu -35.4179 -245.284 -450 1
Cu -24.8103 -251.744 -450 1
Cu -14.0453 -257.961 -450 1
Cu -3.12905 -263.93 -450 1
Cu 7.93224 -269.648 -450 1
Cu 19.1323 -275.112 -450 1
Cu 30.4649 -280.319 -450 1
Cu 41.9234 -285.266 -450 1
Cu 53.5015 -289.95 -450 1
Cu 65.1926 -294.368 -450 1
Cu 76.99 -298.518 -450 1
Cu 88.887 -302.398 -450 1
Cu 100.877 -306.005 -450 1
Cu 112.953 -309.337 -450 1
Cu 125.109 -312.393 -450 1
Cu 137.336 -315.17 -450 1
Cu 149.63 -317.667 -450 1
Cu 161.981 -319.884 -450 1
Cu 337.094 -320.961 -450 1
Cu 349.474 -318.897 -450 1
Cu 361.8 -316.551 -450 1
Cu 374.064 -313.924 -450 1
Cu 386.259 -311.019 -450 1
Cu 398.379 -307.835 -450 1
Cu 410.416 -304.376 -450 1
Cu 422.364 -300.643 -450 1
Cu 434.216 -296.639 -450 1
Cu 445.965 -292.365 -450 1
Cu 457.605 -287.824 -450 1
Cu 469.129 -283.018 -450 1
Cu 480.53 -277.951 -450 1
Cu 491.803 -272.625 -450 1
Cu 502.939 -267.044 -450 1
Cu 513.935 -261.209 -450 1
Cu 524.782 -255.126 -450 1
Cu 535.475 -248.796 -450 1
Cu 546.008 -242.225 -450 1
Cu 556.375 -235.414 -450 1
Cu 566.57 -228.369 -450 1
Cu 576.587 -221.093 -450 1
Cu 586.421 -213.591 -450 1
Cu 596.066 -205.866 -450 1
Cu 605.517 -197.924 -450 1
Cu 614.767 -189.767 -450 1
Cu 623.813 -181.402 -450 1
Cu 632.648 -172.833 -450 1
Cu 641.268 -164.065 -450 1
Cu 647.071 -155.102 -450 1
Cu 647.071 -145.95 -450 1
Cu 647.071 -136.615 -450 1
Cu 647.071 -127.1 -450 1
Cu 647.071 -117.412 -450 1
Cu 647.071 -107.556 -450 1
Cu 647.071 -97.5382 -450 1
Cu 647.071 -87.3636 -450 1
Cu 647.071 -77.0381 -450 1
Cu 647.071 -66.5677 -450 1
Cu 647.071 -55.9583 -450 1
Cu 647.071 -45.2158 -450 1
Cu 647.071 -34.3464 -450 1
Cu 647.071 -23.3562 -450 1
Cu 647.071 -12.2514 -450 1
Cu 647.071 -1.03838 -450 1
Cu 496.119 -302.685 -450 1
Cu 507.366 -297.309 -450 1
Cu 518.483 -291.691 -450 1
Cu 529.465 -285.835 -450 1
Cu 540.308 -279.743 -450 1
Cu 551.004 -273.419 -450 1
Cu 561.549 -266.865 -450 1
Cu 571.938 -260.085 -450 1
Cu 582.165 -253.082 -450 1
Cu 592.224 -245.86 -450 1
Cu 602.112 -238.423 -450 1
Cu 611.822 -230.774 -450 1
Cu 621.35 -222.917 -450 1
Cu 630.692 -214.857 -450 1
Cu 639.841 -206.596 -450 1
Cu 648.795 -198.141 -450 1
Cu 657.547 -189.494 -450 1
Cu 666.094 -180.66 -450 1
Cu 669.473 -171.643 -450 1
Cu 669.473 -162.449 -450 1
Cu 669.473 -153.082 -450 1
Cu 669.473 -143.547 -450 1
Cu 669.473 -133.848 -450 1
Cu 669.473 -123.99 -450 1
Cu 669.473 -113.978 -450 1
Cu 669.473 -103.819 -450 1
Cu 669.473 -93.5153 -450 1
Cu 669.473 -83.0738 -450 1
Cu 669.473 -72.4995 -450 1
Cu 669.473 -61.7978 -450 1
Cu 669.473 -50.9739 -450 1
Cu 669.473 -40.0335 -450 1
Cu 669.473 -28.982 -450 1
Cu 669.473 -17.8251 -450 1
Cu 669.473 -6.56848 -450 1
Cu 669.473 4.78221 -450 1
Cu 669.473 16.2212 -450 1
Cu 669.473 27.7427 -450 1
Cu 669.473 39.3408 -450 1
Cu 669.473 51.0096 -450 1
Cu 669.473 62.7433 -450 1
Cu 669.473 74.5359 -450 1
Cu 669.473 86.3814 -450 1
Cu 669.473 98.2738 -450 1
Cu 669.473 110.207 -450 1
Cu 669.473 122.175 -450 1
Cu 669.473 134.172 -450 1
Cu 669.473 146.191 -450 1
Cu 669.473 158.227 -450 1
Cu 669.473 170.274 -450 1
Cu 669.473 182.324 -450 1
Cu 669.473 194.373 -450 1
Cu 669.473 206.414 -450 1
Cu 669.473 218.441 -450 1
Cu 669.473 230.448 -450 1
Cu 669.473 242.429 -450 1
Cu 669.473 254.378 -450 1
Cu 669.473 266.288 -450 1
Cu 669.473 278.154 -450 1
Cu 669.473 289.969 -450 1
Cu 669.473 301.728 -450 1
Cu 669.473 313.425 -450 1
Cu 669.473 325.053 -450 1
Cu 669.473 336.607 -450 1
Cu 669.473 348.081 -450 1
Cu 669.473 359.469 -450 1
Cu 669.473 370.766 -450 1
Cu 669.473 381.965 -450 1
Cu 669.473 393.061 -450 1
Cu 669.473 404.049 -450 1
Cu 669.473 414.922 -450 1
Cu 669.473 425.675 -450 1
Cu 669.473 436.303 -450 1
Cu 669.473 446.801 -450 1
Cu 669.473 457.162 -450 1
Cu 669.473 467.382 -450 1
Cu 669.473 477.456 -450 1
Cu 669.473 487.379 -450 1
Cu 669.473 497.145 -450 1
Cu 669.473 506.749 -450 1
Cu 669.473 516.187 -450 1
Cu 669.473 525.454 -450 1
Cu 669.473 534.545 -450 1
Cu 661.136 543.455 -450 1
Cu 652.469 552.181 -450 1
Cu 643.599 560.717 -450 1
Cu 634.531 569.059 -450 1
Cu 625.269 577.204 -450 1
Cu 615.818 585.146 -450 1
Cu 606.183 592.882 -450 1
Cu 596.369 600.408 -450 1
Cu 586.38 607.72 -450 1
Cu 576.222 614.814 -450 1
Cu 565.901 621.688 -450 1
Cu 555.42 628.336 -450 1
Cu 544.786 634.757 -450 1
Cu 534.004 640.946 -450 1
Cu 523.079 646.901 -450 1
Cu 512.017 652.619 -450 1
Cu 500.824 658.096 -450 1
Cu 489.505 663.329 -450 1
Cu 478.066 668.317 -450 1
Cu 466.513 673.057 -450 1
Cu 454.851 677.546 -450 1
Cu 49.6416 677.074 -450 1
Cu 37.9913 672.558 -450 1
Cu 26.45 667.791 -450 1
Cu 15.0235 662.777 -450 1
Cu 3.71771 657.517 -450 1
Cu -7.46168 652.014 -450 1
Cu -18.509 646.27 -450 1
Cu -29.4186 640.29 -450 1
Cu -40.185 634.076 -450 1
Cu -50.8028 627.63 -450 1
Cu -61.2664 620.957 -450 1
Cu -71.5707 614.06 -450 1
Cu -81.7104 606.942 -450 1
Cu -91.6804 599.606 -450 1
Cu -101.476 592.058 -450 1
Cu -111.091 584.299 -450 1
Cu -120.522 576.335 -450 1
Cu -129.763 568.169 -450 1
Cu -138.81 559.806 -450 1
Cu -147.659 551.249 -450 1
Cu -156.304 542.503 -450 1
Cu -163.718 533.573 -450 1
Cu -163.718 524.463 -450 1
Cu -163.718 515.177 -450 1
Cu -163.718 505.721 -450 1
Cu -163.718 496.099 -450 1
Cu -163.718 486.316 -450 1
Cu -163.718 476.377 -450 1
Cu -163.718 466.287 -450 1
Cu -163.718 456.051 -450 1
Cu -163.718 445.675 -450 1
Cu -163.718 435.163 -450 1
Cu -163.718 424.521 -450 1
Cu -163.718 413.755 -450 1
Cu -163.718 402.869 -450 1
Cu -163.718 391.87 -450 1
Cu -163.718 380.762 -450 1
Cu -163.718 369.552 -450 1
Cu -163.718 358.246 -450 1
Cu -163.718 346.848 -450 1
Cu -163.718 335.365 -450 1
Cu -163.718 323.802 -450 1
Cu -163.718 312.166 -450 1
Cu -163.718 300.463 -450 1
Cu -163.718 288.697 -450 1
Cu -163.718 276.876 -450 1
Cu -163.718 265.005 -450 1
Cu -163.718 253.091 -450 1
Cu -163.718 241.139 -450 1
Cu -163.718 229.155 -450 1
Cu -163.718 217.145 -450 1
Cu -163.718 205.116 -450 1
Cu -163.718 193.074 -450 1
Cu -163.718 181.025 -450 1
Cu -163.718 168.974 -450 1
Cu -163.718 156.929 -450 1
Cu -163.718 144.894 -450 1
Cu -163.718 132.877 -450 1
Cu -163.718 120.883 -450 1
Cu -163.718 108.918 -450 1
Cu -163.718 96.9892 -450 1
Cu -163.718 85.1016 -450 1
Cu -163.718 73.2616 -450 1
Cu -163.718 61.475 -450 1
Cu -163.718 49.748 -450 1
Cu -163.718 38.0865 -450 1
Cu -163.718 26.4964 -450 1
Cu -163.718 14.9836 -450 1
Cu -163.718 3.55382 -450 1
Cu -163.718 -7.787 -450 1
Cu -163.718 -19.0332 -450 1
Cu -163.718 -30.1789 -450 1
Cu -163.718 -41.2187 -450 1
Cu -163.718 -52.1468 -450 1
Cu -163.718 -62.9578 -450 1
Cu -163.718 -73.6461 -450 1
Cu -163.718 -84.2063 -450 1
Cu -163.718 -94.6331 -450 1
Cu -163.718 -104.921 -450 1
Cu -163.718 -115.065 -450 1
Cu -163.718 -125.06 -450 1
Cu -163.718 -134.901 -450 1
Cu -163.718 -144.583 -450 1
Cu -163.718 -154.101 -450 1
Cu -163.718 -163.449 -450 1
Cu -163.718 -172.624 -450 1
Cu -159.428 -181.621 -450 1
Cu -150.858 -190.435 -450 1
Cu -142.084 -199.062 -450 1
Cu -133.109 -207.497 -450 1
Cu -123.939 -215.736 -450 1
Cu -114.577 -223.774 -450 1
Cu -105.029 -231.609 -450 1
Cu -95.2991 -239.235 -450 1
Cu -85.3927 -246.65 -450 1
Cu -75.3148 -253.848 -450 1
Cu -65.0704 -260.827 -450 1
Cu -54.6646 -267.583 -450 1
Cu -44.1029 -274.112 -450 1
Cu -33.3904 -280.412 -450 1
Cu -22.5328 -286.478 -450 1
Cu -11.5354 -292.309 -450 1
Cu -0.40388 -297.9 -450 1
Cu 10.8561 -303.25 -450 1
Cu 22.2389 -308.355 -450 1
Cu 33.7388 -313.213 -450 1
Cu 45.3498 -317.822 -450 1
Cu 462.241 -317.112 -450 1
Cu 473.835 -312.465 -450 1
Cu 485.317 -307.568 -450 1
Cu 530.7 -318.059 -450 1
Cu 541.71 -312.251 -450 1
Cu 552.589 -306.219 -450 1
Cu 563.33 -299.965 -450 1
Cu 573.93 -293.492 -450 1
Cu 584.383 -286.803 -450 1
Cu 594.684 -279.902 -450 1
Cu 604.83 -272.791 -450 1
Cu 614.814 -265.474 -450 1
Cu 624.634 -257.954 -450 1
Cu 634.283 -250.234 -450 1
Cu 643.758 -242.319 -450 1
Cu 653.054 -234.211 -450 1
Cu 662.168 -225.914 -450 1
Cu 671.095 -217.432 -450 1
Cu 679.83 -208.769 -450 1
Cu 688.371 -199.93 -450 1
Cu 691.874 -190.917 -450 1
Cu 691.874 -181.735 -450 1
Cu 691.874 -172.388 -450 1
Cu 691.874 -162.882 -450 1
Cu 691.874 -153.219 -450 1
Cu 691.874 -143.404 -450 1
Cu 691.874 -133.442 -450 1
Cu 691.874 -123.337 -450 1
Cu 691.874 -113.095 -450 1
Cu 691.874 -102.719 -450 1
Cu 691.874 -92.2139 -450 1
Cu 691.874 -81.5854 -450 1
Cu 691.874 -70.838 -450 1
Cu 691.874 -59.9765 -450 1
Cu 691.874 -49.0059 -450 1
Cu 691.874 -37.9313 -450 1
Cu 691.874 -26.7576 -450 1
Cu 691.874 -15.4899 -450 1
Cu 691.874 -4.13356 -450 1
Cu 691.874 7.30641 -450 1
Cu 691.874 18.8247 -450 1
Cu 691.874 30.4161 -450 1
Cu 691.874 42.0754 -450 1
Cu 691.874 53.797 -450 1
Cu 691.874 65.5758 -450 1
Cu 691.874 77.4064 -450 1
Cu 691.874 89.2832 -450 1
Cu 691.874 101.201 -450 1
Cu 691.874 113.154 -450 1
Cu 691.874 125.137 -450 1
Cu 691.874 137.145 -450 1
Cu 691.874 149.172 -450 1
Cu 691.874 161.212 -450 1
Cu 691.874 173.261 -450 1
Cu 691.874 185.312 -450 1
Cu 691.874 197.359 -450 1
Cu 691.874 209.399 -450 1
Cu 691.874 221.424 -450 1
Cu 691.874 233.43 -450 1
Cu 691.874 245.411 -450 1
Cu 691.874 257.362 -450 1
Cu 691.874 269.277 -450 1
Cu 691.874 281.15 -450 1
Cu 691.874 292.977 -450 1
Cu 691.874 304.751 -450 1
Cu 691.874 316.468 -450 1
Cu 691.874 328.122 -450 1
Cu 691.874 339.708 -450 1
Cu 691.874 351.221 -450 1
Cu 691.874 362.654 -450 1
Cu 691.874 374.004 -450 1
Cu 691.874 385.264 -450 1
Cu 691.874 396.43 -450 1
Cu 691.874 407.497 -450 1
Cu 691.874 418.459 -450 1
Cu 691.874 429.312 -450 1
Cu 691.874 440.05 -450 1
Cu 691.874 450.669 -450 1
Cu 691.874 461.164 -450 1
Cu 691.874 471.529 -450 1
Cu 691.874 481.761 -450 1
Cu 691.874 491.855 -450 1
Cu 691.874 501.805 -450 1
Cu 691.874 511.608 -450 1
Cu 691.874 521.259 -450 1
Cu 691.874 530.754 -450 1
Cu 691.874 540.087 -450 1
Cu 691.874 549.256 -450 1
Cu 687.705 558.255 -450 1
Cu 679.149 567.081 -450 1
Cu 670.398 575.73 -450 1
Cu 661.457 584.197 -450 1
Cu 652.329 592.479 -450 1
Cu 643.018 600.572 -450 1
Cu 633.529 608.473 -450 1
Cu 623.866 616.177 -450 1
Cu 614.034 623.681 -450 1
Cu 604.036 630.982 -450 1
Cu 593.878 638.076 -450 1
Cu 583.565 644.961 -450 1
Cu 573.1 651.632 -450 1
Cu 562.489 658.088 -450 1
Cu 551.737 664.325 -450 1
Cu 540.848 670.34 -450 1
Cu 529.827 676.13 -450 1
Cu -25.22 675.54 -450 1
Cu -36.2271 669.727 -450 1
Cu -47.1022 663.689 -450 1
Cu -57.8402 657.429 -450 1
Cu -68.4362 650.951 -450 1
Cu -78.8855 644.257 -450 1
Cu -89.1832 637.351 -450 1
Cu -99.3246 630.235 -450 1
Cu -109.305 622.913 -450 1
Cu -119.12 615.388 -450 1
Cu -128.765 607.663 -450 1
Cu -138.236 599.742 -450 1
Cu -147.528 591.63 -450 1
Cu -156.637 583.328 -450 1
Cu -165.559 574.842 -450 1
Cu -174.29 566.175 -450 1
Cu -182.825 557.331 -450 1
Cu -186.119 548.314 -450 1
Cu -186.119 539.128 -450 1
Cu -186.119 529.777 -450 1
Cu -186.119 520.266 -450 1
Cu -186.119 510.599 -450 1
Cu -186.119 500.781 -450 1
Cu -186.119 490.815 -450 1
Cu -186.119 480.707 -450 1
Cu -186.119 470.461 -450 1
Cu -186.119 460.082 -450 1
Cu -186.119 449.574 -450 1
Cu -186.119 438.943 -450 1
Cu -186.119 428.193 -450 1
Cu -186.119 417.328 -450 1
Cu -186.119 406.355 -450 1
Cu -186.119 395.278 -450 1
Cu -186.119 384.102 -450 1
Cu -186.119 372.832 -450 1
Cu -186.119 361.473 -450 1
Cu -186.119 350.031 -450 1
Cu -186.119 338.511 -450 1
Cu -186.119 326.918 -450 1
Cu -186.119 315.257 -450 1
Cu -186.119 303.534 -450 1
Cu -186.119 291.754 -450 1
Cu -186.119 279.922 -450 1
Cu -186.119 268.044 -450 1
Cu -186.119 256.125 -450 1
Cu -186.119 244.171 -450 1
Cu -186.119 232.188 -450 1
Cu -186.119 220.179 -450 1
Cu -186.119 208.152 -450 1
Cu -186.119 196.111 -450 1
Cu -186.119 184.063 -450 1
Cu -186.119 172.012 -450 1
Cu -186.119 159.964 -450 1
Cu -186.119 147.925 -450 1
Cu -186.119 135.9 -450 1
Cu -186.119 123.895 -450 1
Cu -186.119 111.914 -450 1
Cu -186.119 99.9644 -450 1
Cu -186.119 88.0507 -450 1
Cu -186.119 76.1783 -450 1
Cu -186.119 64.3529 -450 1
Cu -186.119 52.5798 -450 1
Cu -186.119 40.8643 -450 1
Cu -186.119 29.2119 -450 1
Cu -186.119 17.6278 -450 1
Cu -186.119 6.11735 -450 1
Cu -186.119 -5.3142 -450 1
Cu -186.119 -16.6616 -450 1
Cu -186.119 -27.9197 -450 1
Cu -186.119 -39.0834 -450 1
Cu -186.119 -50.1475 -450 1
Cu -186.119 -61.1071 -450 1
Cu -186.119 -71.957 -450 1
Cu -186.119 -82.6923 -450 1
Cu -186.119 -93.3082 -450 1
Cu -186.119 -103.8 -450 1
Cu -186.119 -114.162 -450 1
Cu -186.119 -124.391 -450 1
Cu -186.119 -134.481 -450 1
Cu -186.119 -144.428 -450 1
Cu -186.119 -154.227 -450 1
Cu -186.119 -163.874 -450 1
Cu -186.119 -173.364 -450 1
Cu -186.119 -182.694 -450 1
Cu -186.119 -191.858 -450 1
Cu -181.74 -200.854 -450 1
Cu -173.179 -209.675 -450 1
Cu -164.424 -218.319 -450 1
Cu -155.477 -226.782 -450 1
Cu -146.345 -235.059 -450 1
Cu -137.029 -243.148 -450 1
Cu -127.536 -251.043 -450 1
Cu -117.869 -258.743 -450 1
Cu -108.032 -266.242 -450 1
Cu -98.031 -273.538 -450 1
Cu -87.8692 -280.627 -450 1
Cu -77.5518 -287.506 -450 1
Cu -67.0834 -294.173 -450 1
Cu -56.4689 -300.623 -450 1
Cu -45.713 -306.854 -450 1
Cu -34.8207 -312.863 -450 1
Cu -23.7969 -318.648 -450 1
Cu 591.055 674.751 -450 1
Cu -85.7905 674.443 -450 1
Cu -96.2305 667.736 -450 1
Cu -106.526 660.827 -450 1
Cu -116.673 653.718 -450 1
Cu -126.667 646.413 -450 1
Cu -136.504 638.914 -450 1
Cu -146.18 631.225 -450 1
Cu -155.691 623.349 -450 1
Cu -165.033 615.289 -450 1
Cu -174.203 607.049 -450 1
Cu -183.195 598.632 -450 1
Cu -192.007 590.04 -450 1
Cu -200.636 581.279 -450 1
Cu -208.521 572.352 -450 1
Cu -208.521 563.261 -450 1
Cu -208.521 554.012 -450 1
Cu -208.521 544.607 -450 1
Cu -208.521 535.051 -450 1
Cu -208.521 525.348 -450 1
Cu -208.521 515.502 -450 1
Cu -208.521 505.516 -450 1
Cu -208.521 495.395 -450 1
Cu -208.521 485.143 -450 1
Cu -208.521 474.765 -450 1
Cu -208.521 464.264 -450 1
Cu -208.521 453.645 -450 1
Cu -208.521 442.912 -450 1
Cu -208.521 432.07 -450 1
Cu -208.521 421.123 -450 1
Cu -208.521 410.077 -450 1
Cu -208.521 398.934 -450 1
Cu -208.521 387.701 -450 1
Cu -208.521 376.381 -450 1
Cu -208.521 364.979 -450 1
Cu -208.521 353.5 -450 1
Cu -208.521 341.949 -450 1
Cu -208.521 330.331 -450 1
Cu -208.521 318.65 -450 1
Cu -208.521 306.911 -450 1
Cu -208.521 295.119 -450 1
Cu -208.521 283.279 -450 1
Cu -208.521 271.396 -450 1
Cu -208.521 259.475 -450 1
Cu -208.521 247.52 -450 1
Cu -208.521 235.537 -450 1
Cu -208.521 223.53 -450 1
Cu -208.521 211.505 -450 1
Cu -208.521 199.466 -450 1
Cu -208.521 187.419 -450 1
Cu -208.521 175.368 -450 1
Cu -208.521 163.319 -450 1
Cu -208.521 151.276 -450 1
Cu -208.521 139.244 -450 1
Cu -208.521 127.229 -450 1
Cu -208.521 115.235 -450 1
Cu -208.521 103.267 -450 1
Cu -208.521 91.331 -450 1
Cu -208.521 79.4308 -450 1
Cu -208.521 67.5717 -450 1
Cu -208.521 55.7587 -450 1
Cu -208.521 43.9965 -450 1
Cu -208.521 32.2901 -450 1
Cu -208.521 20.6443 -450 1
Cu -208.521 9.06389 -450 1
Cu -208.521 -2.4463 -450 1
Cu -208.521 -13.8815 -450 1
Cu -208.521 -25.2371 -450 1
Cu -208.521 -36.5082 -450 1
Cu -208.521 -47.6903 -450 1
Cu -208.521 -58.7787 -450 1
Cu -208.521 -69.7688 -450 1
Cu -208.521 -80.6561 -450 1
Cu -208.521 -91.4362 -450 1
Cu -208.521 -102.104 -450 1
Cu -208.521 -112.656 -450 1
Cu -208.521 -123.088 -450 1
Cu -208.521 -133.395 -450 1
Cu -208.521 -143.572 -450 1
Cu -208.521 -153.616 -450 1
Cu -208.521 -163.523 -450 1
Cu -208.521 -173.288 -450 1
Cu -208.521 -182.908 -450 1
Cu -208.521 -192.378 -450 1
Cu -208.521 -201.694 -450 1
Cu -208.521 -210.853 -450 1
Cu -204.276 -219.851 -450 1
Cu -195.728 -228.684 -450 1
Cu -186.994 -237.348 -450 1
Cu -178.078 -245.841 -450 1
Cu -168.984 -254.157 -450 1
Cu -159.716 -262.295 -450 1
Cu -150.276 -270.25 -450 1
Cu -140.671 -278.019 -450 1
Cu -130.902 -285.6 -450 1
Cu -120.975 -292.988 -450 1
Cu -110.893 -300.182 -450 1
Cu -100.66 -307.177 -450 1
Cu -90.2818 -313.971 -450 1
Cu -79.7613 -320.561 -450 1
Cu 586.535 -319.936 -450 1
Cu 597.042 -313.326 -450 1
Cu 607.407 -306.512 -450 1
Cu 617.625 -299.498 -450 1
Cu 627.692 -292.285 -450 1
Cu 637.605 -284.878 -450 1
Cu 647.358 -277.279 -450 1
Cu 656.948 -269.492 -450 1
Cu 666.371 -261.519 -450 1
Cu 675.622 -253.364 -450 1
Cu 684.699 -245.03 -450 1
Cu 693.598 -236.521 -450 1
Cu 702.314 -227.841 -450 1
Cu 710.844 -218.992 -450 1
Cu 714.276 -209.978 -450 1
Cu 714.276 -200.804 -450 1
Cu 714.276 -191.472 -450 1
Cu 714.276 -181.988 -450 1
Cu 714.276 -172.354 -450 1
Cu 714.276 -162.575 -450 1
Cu 714.276 -152.655 -450 1
Cu 714.276 -142.598 -450 1
Cu 714.276 -132.408 -450 1
Cu 714.276 -122.089 -450 1
Cu 714.276 -111.646 -450 1
Cu 714.276 -101.082 -450 1
Cu 714.276 -90.4029 -450 1
Cu 714.276 -79.6124 -450 1
Cu 714.276 -68.715 -450 1
Cu 714.276 -57.7152 -450 1
Cu 714.276 -46.6175 -450 1
Cu 714.276 -35.4267 -450 1
Cu 714.276 -24.1472 -450 1
Cu 714.276 -12.7838 -450 1
Cu 714.276 -1.34114 -450 1
Cu 714.276 10.176 -450 1
Cu 714.276 21.7629 -450 1
Cu 714.276 33.4148 -450 1
Cu 714.276 45.1268 -450 1
Cu 714.276 56.8941 -450 1
Cu 714.276 68.7118 -450 1
Cu 714.276 80.575 -450 1
Cu 714.276 92.4789 -450 1
Cu 714.276 104.418 -450 1
Cu 714.276 116.389 -450 1
Cu 714.276 128.385 -450 1
Cu 714.276 140.402 -450 1
Cu 714.276 152.435 -450 1
Cu 714.276 164.479 -450 1
Cu 714.276 176.528 -450 1
Cu 714.276 188.579 -450 1
Cu 714.276 200.626 -450 1
Cu 714.276 212.663 -450 1
Cu 714.276 224.687 -450 1
Cu 714.276 236.692 -450 1
Cu 714.276 248.672 -450 1
Cu 714.276 260.624 -450 1
Cu 714.276 272.542 -450 1
Cu 714.276 284.421 -450 1
Cu 714.276 296.257 -450 1
Cu 714.276 308.044 -450 1
Cu 714.276 319.777 -450 1
Cu 714.276 331.453 -450 1
Cu 714.276 343.065 -450 1
Cu 714.276 354.609 -450 1
Cu 714.276 366.08 -450 1
Cu 714.276 377.474 -450 1
Cu 714.276 388.786 -450 1
Cu 714.276 400.011 -450 1
Cu 714.276 411.145 -450 1
Cu 714.276 422.182 -450 1
Cu 714.276 433.119 -450 1
Cu 714.276 443.95 -450 1
Cu 714.276 454.672 -450 1
Cu 714.276 465.28 -450 1
Cu 714.276 475.769 -450 1
Cu 714.276 486.136 -450 1
Cu 714.276 496.375 -450 1
Cu 714.276 506.483 -450 1
Cu 714.276 516.456 -450 1
Cu 714.276 526.289 -450 1
Cu 714.276 535.978 -450 1
Cu 714.276 545.519 -450 1
Cu 714.276 554.909 -450 1
Cu 714.276 564.144 -450 1
Cu 714.027 573.218 -450 1
Cu 705.568 582.13 -450 1
Cu 696.922 590.875 -450 1
Cu 688.092 599.45 -450 1
Cu 679.082 607.85 -450 1
Cu 669.896 616.073 -450 1
Cu 660.538 624.116 -450 1
Cu 651.011 631.974 -450 1
Cu 641.319 639.644 -450 1
Cu 631.467 647.125 -450 1
Cu 621.458 654.411 -450 1
Cu 611.296 661.501 -450 1
Cu 600.986 668.391 -450 1
Cu 725.866 603.44 -450 1
Cu 717.19 612.157 -450 1
Cu 708.338 620.712 -450 1
Cu 699.316 629.1 -450 1
Cu 690.126 637.318 -450 1
Cu 680.771 645.365 -450 1
Cu 671.255 653.235 -450 1
Cu 661.582 660.928 -450 1
Cu 651.755 668.438 -450 1
Cu 641.778 675.765 -450 1
Cu -132.118 678.554 -450 1
Cu -142.152 671.299 -450 1
Cu -152.037 663.859 -450 1
Cu -161.77 656.237 -450 1
Cu -171.348 648.435 -450 1
Cu -180.765 640.457 -450 1
Cu -190.02 632.304 -450 1
Cu -199.108 623.982 -450 1
Cu -208.026 615.491 -450 1
Cu -216.77 606.837 -450 1
Cu -225.338 598.021 -450 1
Cu -230.922 589.048 -450 1
Cu -230.922 579.921 -450 1
Cu -230.922 570.642 -450 1
Cu -230.922 561.216 -450 1
Cu -230.922 551.647 -450 1
Cu -230.922 541.937 -450 1
Cu -230.922 532.09 -450 1
Cu -230.922 522.111 -450 1
Cu -230.922 512.002 -450 1
Cu -230.922 501.768 -450 1
Cu -230.922 491.413 -450 1
Cu -230.922 480.94 -450 1
Cu -230.922 470.353 -450 1
Cu -230.922 459.657 -450 1
Cu -230.922 448.855 -450 1
Cu -230.922 437.951 -450 1
Cu -230.922 426.95 -450 1
Cu -230.922 415.856 -450 1
Cu -230.922 404.672 -450 1
Cu -230.922 393.404 -450 1
Cu -230.922 382.055 -450 1
Cu -230.922 370.629 -450 1
Cu -230.922 359.131 -450 1
Cu -230.922 347.566 -450 1
Cu -230.922 335.936 -450 1
Cu -230.922 324.248 -450 1
Cu -230.922 312.505 -450 1
Cu -230.922 300.712 -450 1
Cu -230.922 288.873 -450 1
Cu -230.922 276.992 -450 1
Cu -230.922 265.075 -450 1
Cu -230.922 253.125 -450 1
Cu -230.922 241.147 -450 1
Cu -230.922 229.146 -450 1
Cu -230.922 217.126 -450 1
Cu -230.922 205.091 -450 1
Cu -230.922 193.046 -450 1
Cu -230.922 180.996 -450 1
Cu -230.922 168.946 -450 1
Cu -230.922 156.899 -450 1
Cu -230.922 144.86 -450 1
Cu -230.922 132.834 -450 1
Cu -230.922 120.825 -450 1
Cu -230.922 108.838 -450 1
Cu -230.922 96.8779 -450 1
Cu -230.922 84.9482 -450 1
Cu -230.922 73.0537 -450 1
Cu -230.922 61.1991 -450 1
Cu -230.922 49.3887 -450 1
Cu -230.922 37.627 -450 1
Cu -230.922 25.9184 -450 1
Cu -230.922 14.2673 -450 1
Cu -230.922 2.67808 -450 1
Cu -230.922 -8.84486 -450 1
Cu -230.922 -20.2972 -450 1
Cu -230.922 -31.6746 -450 1
Cu -230.922 -42.9729 -450 1
Cu -230.922 -54.1878 -450 1
Cu -230.922 -65.3149 -450 1
Cu -230.922 -76.3503 -450 1
Cu -230.922 -87.2897 -450 1
Cu -230.922 -98.1289 -450 1
Cu -230.922 -108.864 -450 1
Cu -230.922 -119.491 -450 1
Cu -230.922 -130.006 -450 1
Cu -230.922 -140.404 -450 1
Cu -230.922 -150.682 -450 1
Cu -230.922 -160.837 -450 1
Cu -230.922 -170.864 -450 1
Cu -230.922 -180.759 -450 1
Cu -230.922 -190.519 -450 1
Cu -230.922 -200.14 -450 1
Cu -230.922 -209.618 -450 1
Cu -230.922 -218.95 -450 1
Cu -230.922 -228.133 -450 1
Cu -228.401 -237.163 -450 1
Cu -219.898 -246.036 -450 1
Cu -211.217 -254.749 -450 1
Cu -202.362 -263.299 -450 1
Cu -193.335 -271.683 -450 1
Cu -184.14 -279.897 -450 1
Cu -174.781 -287.939 -450 1
Cu -165.262 -295.806 -450 1
Cu -155.585 -303.493 -450 1
Cu -145.754 -311 -450 1
Cu -135.773 -318.322 -450 1
Cu 638.123 -320.753 -450 1
Cu 648.154 -313.494 -450 1
Cu 658.036 -306.05 -450 1
Cu 667.765 -298.423 -450 1
Cu 677.338 -290.616 -450 1
Cu 686.752 -282.634 -450 1
Cu 696.002 -274.477 -450 1
Cu 705.086 -266.15 -450 1
Cu 714 -257.656 -450 1
Cu 722.74 -248.997 -450 1
Cu 731.303 -240.178 -450 1
Cu 736.677 -231.201 -450 1
Cu 736.677 -222.069 -450 1
Cu 736.677 -212.787 -450 1
Cu 736.677 -203.358 -450 1
Cu 736.677 -193.784 -450 1
Cu 736.677 -184.071 -450 1
Cu 736.677 -174.221 -450 1
Cu 736.677 -164.239 -450 1
Cu 736.677 -154.127 -450 1
Cu 736.677 -143.89 -450 1
Cu 736.677 -133.531 -450 1
Cu 736.677 -123.056 -450 1
Cu 736.677 -112.466 -450 1
Cu 736.677 -101.767 -450 1
Cu 736.677 -90.9627 -450 1
Cu 736.677 -80.0567 -450 1
Cu 736.677 -69.0533 -450 1
Cu 736.677 -57.9566 -450 1
Cu 736.677 -46.7709 -450 1
Cu 736.677 -35.5004 -450 1
Cu 736.677 -24.1492 -450 1
Cu 736.677 -12.7217 -450 1
Cu 736.677 -1.22211 -450 1
Cu 736.677 10.3452 -450 1
Cu 736.677 21.9759 -450 1
Cu 736.677 33.6655 -450 1
Cu 736.677 45.4098 -450 1
Cu 736.677 57.2042 -450 1
Cu 736.677 69.0444 -450 1
Cu 736.677 80.9259 -450 1
Cu 736.677 92.8442 -450 1
Cu 736.677 104.795 -450 1
Cu 736.677 116.773 -450 1
Cu 736.677 128.775 -450 1
Cu 736.677 140.796 -450 1
Cu 736.677 152.831 -450 1
Cu 736.677 164.876 -450 1
Cu 736.677 176.925 -450 1
Cu 736.677 188.976 -450 1
Cu 736.677 201.023 -450 1
Cu 736.677 213.062 -450 1
Cu 736.677 225.087 -450 1
Cu 736.677 237.095 -450 1
Cu 736.677 249.082 -450 1
Cu 736.677 261.041 -450 1
Cu 736.677 272.97 -450 1
Cu 736.677 284.864 -450 1
Cu 736.677 296.717 -450 1
Cu 736.677 308.527 -450 1
Cu 736.677 320.287 -450 1
Cu 736.677 331.994 -450 1
Cu 736.677 343.644 -450 1
Cu 736.677 355.232 -450 1
Cu 736.677 366.753 -450 1
Cu 736.677 378.203 -450 1
Cu 736.677 389.579 -450 1
Cu 736.677 400.875 -450 1
Cu 736.677 412.088 -450 1
Cu 736.677 423.213 -450 1
Cu 736.677 434.246 -450 1
Cu 736.677 445.183 -450 1
Cu 736.677 456.02 -450 1
Cu 736.677 466.752 -450 1
Cu 736.677 477.376 -450 1
Cu 736.677 487.888 -450 1
Cu 736.677 498.283 -450 1
Cu 736.677 508.559 -450 1
Cu 736.677 518.71 -450 1
Cu 736.677 528.734 -450 1
Cu 736.677 538.626 -450 1
Cu 736.677 548.382 -450 1
Cu 736.677 557.999 -450 1
Cu 736.677 567.474 -450 1
Cu 736.677 576.803 -450 1
Cu 736.677 585.982 -450 1
Cu 733.947 595.008 -450 1
Cu 749.502 621.318 -450 1
Cu 740.864 630.07 -450 1
Cu 732.058 638.667 -450 1
Cu 723.087 647.106 -450 1
Cu 713.955 655.384 -450 1
Cu 704.664 663.498 -450 1
Cu 695.218 671.446 -450 1
Cu -182.762 676.907 -450 1
Cu -192.315 669.077 -450 1
Cu -201.715 661.079 -450 1
Cu -210.958 652.916 -450 1
Cu -220.042 644.589 -450 1
Cu -228.964 636.102 -450 1
Cu -237.72 627.458 -450 1
Cu -246.307 618.66 -450 1
Cu -239.235 -268.307 -450 1
Cu -230.508 -276.978 -450 1
Cu -221.615 -285.493 -450 1
Cu -212.559 -293.848 -450 1
Cu -203.343 -302.04 -450 1
Cu -193.971 -310.067 -450 1
Cu -184.445 -317.927 -450 1
Cu 693.55 -315.196 -450 1
Cu 703.023 -307.278 -450 1
Cu 712.341 -299.192 -450 1
Cu 721.501 -290.943 -450 1
Cu 730.5 -282.532 -450 1
Cu 739.335 -273.962 -450 1
Cu 748.003 -265.237 -450 1
Cu 740.409 -313.404 -450 1
Cu 749.443 -305.028 -450 1
Cu 752.865 659.399 -450 1
Cu 743.891 667.834 -450 1
Cu 734.762 676.116 -450 1
Cu -234.881 670.821 -450 1
Cu -243.911 662.441 -450 1
Cu -246.889 -301.987 -450 1
Cu -237.911 -310.419 -450 1
Cu -228.778 -318.696 -450 1


==> anc/supplementary/110/tall_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable        cut equal 0.51
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region          mycube block 0 ${border} 0 ${border} 0 $z
create_box      1 mycube

variable        xcut1 equal ${center}-${R}+${cut}
variable        xcut2 equal ${center}+${R}-${cut}

region          cyl cylinder z ${center} ${center} $R 0 $z
region          cut1 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side in
region          cut2 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side in
region          wire intersect 3 cyl cut1 cut2

create_atoms    1 region wire

region          cut3 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side out
region          cut4 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side out

region          adatomregion intersect 2 cyl cut3
create_atoms    1 random 1 ${seed1} adatomregion

region          adatomregion2 intersect 2 cyl cut4
create_atoms    1 random 1 ${seed3} adatomregion2

variable        xcut5 equal ${center}-${S}+${cut}
variable        xcut6 equal ${center}+${S}-${cut}
region          cut5 plane ${xcut5} 0.0 0.0 1.0 0.0 0.0 side out
region          cut6 plane ${xcut6} 0.0 0.0 -1.0 0.0 0.0 side out

region          shell cylinder z ${center} ${center} $S 0 $z side out
region          surfaceregion union 3 shell cut5 cut6
group           surface region surfaceregion

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 110607

dump mydump all atom 1106070 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style    custom step cpuremain time temp press etotal pe vol c_aveclimb

fix  fem all femocs in.fem 0

run 110607000


==> anc/supplementary/110/tall_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 450.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 1106070
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 6 6        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 35                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0          # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/110/tall_top/extension.xyz <==
29646
comment
Cu 264.378 178.811 0 1
Cu 264.378 179.739 0 1
Cu 264.378 180.662 0 1
Cu 264.378 181.579 0 1
Cu 264.378 182.484 0 1
Cu 264.378 183.375 0 1
Cu 264.378 184.248 0 1
Cu 264.378 185.1 0 1
Cu 264.378 185.927 0 1
Cu 264.378 186.725 0 1
Cu 264.378 187.493 0 1
Cu 264.378 188.226 0 1
Cu 264.104 188.922 0 1
Cu 263.42 189.578 0 1
Cu 262.694 190.191 0 1
Cu 261.93 190.76 0 1
Cu 261.13 191.281 0 1
Cu 260.297 191.754 0 1
Cu 259.435 192.175 0 1
Cu 258.547 192.544 0 1
Cu 257.637 192.858 0 1
Cu 256.708 193.117 0 1
Cu 255.763 193.319 0 1
Cu 254.808 193.464 0 1
Cu 253.845 193.552 0 1
Cu 252.878 193.581 0 1
Cu 251.91 193.552 0 1
Cu 250.947 193.464 0 1
Cu 249.992 193.319 0 1
Cu 249.048 193.117 0 1
Cu 248.118 192.858 0 1
Cu 247.208 192.544 0 1
Cu 246.32 192.175 0 1
Cu 245.458 191.754 0 1
Cu 244.625 191.281 0 1
Cu 243.825 190.76 0 1
Cu 243.061 190.191 0 1
Cu 242.335 189.578 0 1
Cu 241.651 188.922 0 1
Cu 241.378 188.226 0 1
Cu 241.378 187.493 0 1
Cu 241.378 186.725 0 1
Cu 241.378 185.927 0 1
Cu 241.378 185.1 0 1
Cu 241.378 184.248 0 1
Cu 241.378 183.375 0 1
Cu 241.378 182.484 0 1
Cu 241.378 181.579 0 1
Cu 241.378 180.662 0 1
Cu 241.378 179.739 0 1
Cu 241.378 178.811 0 1
Cu 241.378 177.884 0 1
Cu 241.378 176.96 0 1
Cu 241.378 176.044 0 1
Cu 241.378 175.138 0 1
Cu 241.378 174.247 0 1
Cu 241.378 173.374 0 1
Cu 241.378 172.523 0 1
Cu 241.378 171.696 0 1
Cu 241.378 170.898 0 1
Cu 241.378 170.13 0 1
Cu 241.378 169.397 0 1
Cu 241.651 168.701 0 1
Cu 242.335 168.045 0 1
Cu 243.061 167.431 0 1
Cu 243.825 166.863 0 1
Cu 244.625 166.341 0 1
Cu 245.458 165.869 0 1
Cu 246.32 165.448 0 1
Cu 247.208 165.079 0 1
Cu 248.118 164.765 0 1
Cu 249.048 164.506 0 1
Cu 249.992 164.304 0 1
Cu 250.947 164.159 0 1
Cu 251.91 164.071 0 1
Cu 252.878 164.042 0 1
Cu 253.845 164.071 0 1
Cu 254.808 164.159 0 1
Cu 255.763 164.304 0 1
Cu 256.708 164.506 0 1
Cu 257.637 164.765 0 1
Cu 258.547 165.079 0 1
Cu 259.435 165.448 0 1
Cu 260.297 165.869 0 1
Cu 261.13 166.341 0 1
Cu 261.93 166.863 0 1
Cu 262.694 167.431 0 1
Cu 263.42 168.045 0 1
Cu 264.104 168.701 0 1
Cu 264.378 169.397 0 1
Cu 264.378 170.13 0 1
Cu 264.378 170.898 0 1
Cu 264.378 171.696 0 1
Cu 264.378 172.523 0 1
Cu 264.378 173.374 0 1
Cu 264.378 174.247 0 1
Cu 264.378 175.138 0 1
Cu 264.378 176.044 0 1
Cu 264.378 176.96 0 1
Cu 264.378 177.884 0 1
Cu 264.378 178.811 0 1
Cu 264.378 178.811 -3.61661 1
Cu 264.378 179.739 -3.61661 1
Cu 264.378 180.663 -3.61661 1
Cu 264.378 181.579 -3.61661 1
Cu 264.378 182.484 -3.61661 1
Cu 264.378 183.376 -3.61661 1
Cu 264.378 184.249 -3.61661 1
Cu 264.378 185.1 -3.61661 1
Cu 264.378 185.927 -3.61661 1
Cu 264.378 186.725 -3.61661 1
Cu 264.378 187.493 -3.61661 1
Cu 264.378 188.226 -3.61661 1
Cu 264.105 188.922 -3.61661 1
Cu 263.42 189.578 -3.61661 1
Cu 262.695 190.192 -3.61661 1
Cu 261.93 190.76 -3.61661 1
Cu 261.13 191.282 -3.61661 1
Cu 260.297 191.754 -3.61661 1
Cu 259.435 192.175 -3.61661 1
Cu 258.547 192.544 -3.61661 1
Cu 257.637 192.858 -3.61661 1
Cu 256.708 193.117 -3.61661 1
Cu 255.763 193.32 -3.61661 1
Cu 254.808 193.465 -3.61661 1
Cu 253.845 193.552 -3.61661 1
Cu 252.878 193.581 -3.61661 1
Cu 251.91 193.552 -3.61661 1
Cu 250.947 193.465 -3.61661 1
Cu 249.992 193.32 -3.61661 1
Cu 249.047 193.117 -3.61661 1
Cu 248.118 192.858 -3.61661 1
Cu 247.208 192.544 -3.61661 1
Cu 246.32 192.175 -3.61661 1
Cu 245.458 191.754 -3.61661 1
Cu 244.625 191.282 -3.61661 1
Cu 243.825 190.76 -3.61661 1
Cu 243.06 190.192 -3.61661 1
Cu 242.335 189.578 -3.61661 1
Cu 241.651 188.922 -3.61661 1
Cu 241.377 188.226 -3.61661 1
Cu 241.377 187.493 -3.61661 1
Cu 241.377 186.725 -3.61661 1
Cu 241.377 185.927 -3.61661 1
Cu 241.377 185.1 -3.61661 1
Cu 241.377 184.249 -3.61661 1
Cu 241.377 183.376 -3.61661 1
Cu 241.377 182.484 -3.61661 1
Cu 241.377 181.579 -3.61661 1
Cu 241.377 180.663 -3.61661 1
Cu 241.377 179.739 -3.61661 1
Cu 241.377 178.811 -3.61661 1
Cu 241.377 177.884 -3.61661 1
Cu 241.377 176.96 -3.61661 1
Cu 241.377 176.044 -3.61661 1
Cu 241.377 175.138 -3.61661 1
Cu 241.377 174.247 -3.61661 1
Cu 241.377 173.374 -3.61661 1
Cu 241.377 172.523 -3.61661 1
Cu 241.377 171.696 -3.61661 1
Cu 241.377 170.897 -3.61661 1
Cu 241.377 170.13 -3.61661 1
Cu 241.377 169.397 -3.61661 1
Cu 241.651 168.701 -3.61661 1
Cu 242.335 168.045 -3.61661 1
Cu 243.06 167.431 -3.61661 1
Cu 243.825 166.862 -3.61661 1
Cu 244.625 166.341 -3.61661 1
Cu 245.458 165.869 -3.61661 1
Cu 246.32 165.447 -3.61661 1
Cu 247.208 165.079 -3.61661 1
Cu 248.118 164.765 -3.61661 1
Cu 249.047 164.506 -3.61661 1
Cu 249.992 164.303 -3.61661 1
Cu 250.947 164.158 -3.61661 1
Cu 251.91 164.071 -3.61661 1
Cu 252.878 164.042 -3.61661 1
Cu 253.845 164.071 -3.61661 1
Cu 254.808 164.158 -3.61661 1
Cu 255.763 164.303 -3.61661 1
Cu 256.708 164.506 -3.61661 1
Cu 257.637 164.765 -3.61661 1
Cu 258.547 165.079 -3.61661 1
Cu 259.435 165.447 -3.61661 1
Cu 260.297 165.869 -3.61661 1
Cu 261.13 166.341 -3.61661 1
Cu 261.93 166.862 -3.61661 1
Cu 262.695 167.431 -3.61661 1
Cu 263.42 168.045 -3.61661 1
Cu 264.105 168.701 -3.61661 1
Cu 264.378 169.397 -3.61661 1
Cu 264.378 170.13 -3.61661 1
Cu 264.378 170.897 -3.61661 1
Cu 264.378 171.696 -3.61661 1
Cu 264.378 172.523 -3.61661 1
Cu 264.378 173.374 -3.61661 1
Cu 264.378 174.247 -3.61661 1
Cu 264.378 175.138 -3.61661 1
Cu 264.378 176.044 -3.61661 1
Cu 264.378 176.96 -3.61661 1
Cu 264.378 177.884 -3.61661 1
Cu 264.378 178.811 -3.61661 1
Cu 264.379 178.811 -7.75237 1
Cu 264.379 179.739 -7.75237 1
Cu 264.379 180.663 -7.75237 1
Cu 264.379 181.579 -7.75237 1
Cu 264.379 182.485 -7.75237 1
Cu 264.379 183.376 -7.75237 1
Cu 264.379 184.249 -7.75237 1
Cu 264.379 185.101 -7.75237 1
Cu 264.379 185.928 -7.75237 1
Cu 264.379 186.726 -7.75237 1
Cu 264.379 187.494 -7.75237 1
Cu 264.379 188.227 -7.75237 1
Cu 264.106 188.923 -7.75237 1
Cu 263.422 189.579 -7.75237 1
Cu 262.696 190.193 -7.75237 1
Cu 261.931 190.762 -7.75237 1
Cu 261.131 191.283 -7.75237 1
Cu 260.298 191.756 -7.75237 1
Cu 259.436 192.177 -7.75237 1
Cu 258.548 192.546 -7.75237 1
Cu 257.637 192.86 -7.75237 1
Cu 256.708 193.119 -7.75237 1
Cu 255.764 193.321 -7.75237 1
Cu 254.808 193.466 -7.75237 1
Cu 253.845 193.554 -7.75237 1
Cu 252.878 193.583 -7.75237 1
Cu 251.91 193.554 -7.75237 1
Cu 250.947 193.466 -7.75237 1
Cu 249.991 193.321 -7.75237 1
Cu 249.047 193.119 -7.75237 1
Cu 248.118 192.86 -7.75237 1
Cu 247.207 192.546 -7.75237 1
Cu 246.319 192.177 -7.75237 1
Cu 245.457 191.756 -7.75237 1
Cu 244.624 191.283 -7.75237 1
Cu 243.824 190.762 -7.75237 1
Cu 243.059 190.193 -7.75237 1
Cu 242.333 189.579 -7.75237 1
Cu 241.649 188.923 -7.75237 1
Cu 241.376 188.227 -7.75237 1
Cu 241.376 187.494 -7.75237 1
Cu 241.376 186.726 -7.75237 1
Cu 241.376 185.928 -7.75237 1
Cu 241.376 185.101 -7.75237 1
Cu 241.376 184.249 -7.75237 1
Cu 241.376 183.376 -7.75237 1
Cu 241.376 182.485 -7.75237 1
Cu 241.376 181.579 -7.75237 1
Cu 241.376 180.663 -7.75237 1
Cu 241.376 179.739 -7.75237 1
Cu 241.376 178.811 -7.75237 1
Cu 241.376 177.884 -7.75237 1
Cu 241.376 176.96 -7.75237 1
Cu 241.376 176.043 -7.75237 1
Cu 241.376 175.138 -7.75237 1
Cu 241.376 174.247 -7.75237 1
Cu 241.376 173.374 -7.75237 1
Cu 241.376 172.522 -7.75237 1
Cu 241.376 171.695 -7.75237 1
Cu 241.376 170.896 -7.75237 1
Cu 241.376 170.129 -7.75237 1
Cu 241.376 169.396 -7.75237 1
Cu 241.649 168.7 -7.75237 1
Cu 242.333 168.043 -7.75237 1
Cu 243.059 167.43 -7.75237 1
Cu 243.824 166.861 -7.75237 1
Cu 244.624 166.339 -7.75237 1
Cu 245.457 165.867 -7.75237 1
Cu 246.319 165.446 -7.75237 1
Cu 247.207 165.077 -7.75237 1
Cu 248.118 164.763 -7.75237 1
Cu 249.047 164.504 -7.75237 1
Cu 249.991 164.302 -7.75237 1
Cu 250.947 164.156 -7.75237 1
Cu 251.91 164.069 -7.75237 1
Cu 252.878 164.04 -7.75237 1
Cu 253.845 164.069 -7.75237 1
Cu 254.808 164.156 -7.75237 1
Cu 255.764 164.302 -7.75237 1
Cu 256.708 164.504 -7.75237 1
Cu 257.637 164.763 -7.75237 1
Cu 258.548 165.077 -7.75237 1
Cu 259.436 165.446 -7.75237 1
Cu 260.298 165.867 -7.75237 1
Cu 261.131 166.339 -7.75237 1
Cu 261.931 166.861 -7.75237 1
Cu 262.696 167.43 -7.75237 1
Cu 263.422 168.043 -7.75237 1
Cu 264.106 168.7 -7.75237 1
Cu 264.379 169.396 -7.75237 1
Cu 264.379 170.129 -7.75237 1
Cu 264.379 170.896 -7.75237 1
Cu 264.379 171.695 -7.75237 1
Cu 264.379 172.522 -7.75237 1
Cu 264.379 173.374 -7.75237 1
Cu 264.379 174.247 -7.75237 1
Cu 264.379 175.138 -7.75237 1
Cu 264.379 176.043 -7.75237 1
Cu 264.379 176.96 -7.75237 1
Cu 264.379 177.884 -7.75237 1
Cu 264.379 178.811 -7.75237 1
Cu 264.382 178.811 -12.1097 1
Cu 264.382 179.739 -12.1097 1
Cu 264.382 180.663 -12.1097 1
Cu 264.382 181.58 -12.1097 1
Cu 264.382 182.486 -12.1097 1
Cu 264.382 183.377 -12.1097 1
Cu 264.382 184.25 -12.1097 1
Cu 264.382 185.102 -12.1097 1
Cu 264.382 185.929 -12.1097 1
Cu 264.382 186.728 -12.1097 1
Cu 264.382 187.496 -12.1097 1
Cu 264.382 188.229 -12.1097 1
Cu 264.108 188.925 -12.1097 1
Cu 263.424 189.582 -12.1097 1
Cu 262.698 190.196 -12.1097 1
Cu 261.933 190.764 -12.1097 1
Cu 261.133 191.286 -12.1097 1
Cu 260.3 191.759 -12.1097 1
Cu 259.437 192.18 -12.1097 1
Cu 258.549 192.549 -12.1097 1
Cu 257.638 192.863 -12.1097 1
Cu 256.709 193.122 -12.1097 1
Cu 255.764 193.324 -12.1097 1
Cu 254.808 193.47 -12.1097 1
Cu 253.845 193.557 -12.1097 1
Cu 252.878 193.586 -12.1097 1
Cu 251.91 193.557 -12.1097 1
Cu 250.947 193.47 -12.1097 1
Cu 249.991 193.324 -12.1097 1
Cu 249.046 193.122 -12.1097 1
Cu 248.117 192.863 -12.1097 1
Cu 247.206 192.549 -12.1097 1
Cu 246.318 192.18 -12.1097 1
Cu 245.455 191.759 -12.1097 1
Cu 244.622 191.286 -12.1097 1
Cu 243.822 190.764 -12.1097 1
Cu 243.057 190.196 -12.1097 1
Cu 242.331 189.582 -12.1097 1
Cu 241.647 188.925 -12.1097 1
Cu 241.373 188.229 -12.1097 1
Cu 241.373 187.496 -12.1097 1
Cu 241.373 186.728 -12.1097 1
Cu 241.373 185.929 -12.1097 1
Cu 241.373 185.102 -12.1097 1
Cu 241.373 184.25 -12.1097 1
Cu 241.373 183.377 -12.1097 1
Cu 241.373 182.486 -12.1097 1
Cu 241.373 181.58 -12.1097 1
Cu 241.373 180.663 -12.1097 1
Cu 241.373 179.739 -12.1097 1
Cu 241.373 178.811 -12.1097 1
Cu 241.373 177.884 -12.1097 1
Cu 241.373 176.96 -12.1097 1
Cu 241.373 176.043 -12.1097 1
Cu 241.373 175.137 -12.1097 1
Cu 241.373 174.246 -12.1097 1
Cu 241.373 173.372 -12.1097 1
Cu 241.373 172.521 -12.1097 1
Cu 241.373 171.694 -12.1097 1
Cu 241.373 170.895 -12.1097 1
Cu 241.373 170.127 -12.1097 1
Cu 241.373 169.394 -12.1097 1
Cu 241.647 168.697 -12.1097 1
Cu 242.331 168.041 -12.1097 1
Cu 243.057 167.427 -12.1097 1
Cu 243.822 166.858 -12.1097 1
Cu 244.622 166.337 -12.1097 1
Cu 245.455 165.864 -12.1097 1
Cu 246.318 165.443 -12.1097 1
Cu 247.206 165.074 -12.1097 1
Cu 248.117 164.76 -12.1097 1
Cu 249.046 164.501 -12.1097 1
Cu 249.991 164.298 -12.1097 1
Cu 250.947 164.153 -12.1097 1
Cu 251.91 164.066 -12.1097 1
Cu 252.878 164.037 -12.1097 1
Cu 253.845 164.066 -12.1097 1
Cu 254.808 164.153 -12.1097 1
Cu 255.764 164.298 -12.1097 1
Cu 256.709 164.501 -12.1097 1
Cu 257.638 164.76 -12.1097 1
Cu 258.549 165.074 -12.1097 1
Cu 259.437 165.443 -12.1097 1
Cu 260.3 165.864 -12.1097 1
Cu 261.133 166.337 -12.1097 1
Cu 261.933 166.858 -12.1097 1
Cu 262.698 167.427 -12.1097 1
Cu 263.424 168.041 -12.1097 1
Cu 264.108 168.697 -12.1097 1
Cu 264.382 169.394 -12.1097 1
Cu 264.382 170.127 -12.1097 1
Cu 264.382 170.895 -12.1097 1
Cu 264.382 171.694 -12.1097 1
Cu 264.382 172.521 -12.1097 1
Cu 264.382 173.372 -12.1097 1
Cu 264.382 174.246 -12.1097 1
Cu 264.382 175.137 -12.1097 1
Cu 264.382 176.043 -12.1097 1
Cu 264.382 176.96 -12.1097 1
Cu 264.382 177.884 -12.1097 1
Cu 264.382 178.811 -12.1097 1
Cu 264.386 178.811 -16.6176 1
Cu 264.386 179.739 -16.6176 1
Cu 264.386 180.664 -16.6176 1
Cu 264.386 181.581 -16.6176 1
Cu 264.386 182.487 -16.6176 1
Cu 264.386 183.379 -16.6176 1
Cu 264.386 184.252 -16.6176 1
Cu 264.386 185.104 -16.6176 1
Cu 264.386 185.932 -16.6176 1
Cu 264.386 186.731 -16.6176 1
Cu 264.386 187.499 -16.6176 1
Cu 264.386 188.232 -16.6176 1
Cu 264.112 188.929 -16.6176 1
Cu 263.427 189.585 -16.6176 1
Cu 262.701 190.199 -16.6176 1
Cu 261.936 190.768 -16.6176 1
Cu 261.135 191.29 -16.6176 1
Cu 260.302 191.763 -16.6176 1
Cu 259.439 192.184 -16.6176 1
Cu 258.551 192.553 -16.6176 1
Cu 257.64 192.868 -16.6176 1
Cu 256.71 193.127 -16.6176 1
Cu 255.765 193.329 -16.6176 1
Cu 254.809 193.474 -16.6176 1
Cu 253.845 193.562 -16.6176 1
Cu 252.878 193.591 -16.6176 1
Cu 251.91 193.562 -16.6176 1
Cu 250.946 193.474 -16.6176 1
Cu 249.99 193.329 -16.6176 1
Cu 249.045 193.127 -16.6176 1
Cu 248.115 192.868 -16.6176 1
Cu 247.204 192.553 -16.6176 1
Cu 246.316 192.184 -16.6176 1
Cu 245.453 191.763 -16.6176 1
Cu 244.62 191.29 -16.6176 1
Cu 243.819 190.768 -16.6176 1
Cu 243.054 190.199 -16.6176 1
Cu 242.328 189.585 -16.6176 1
Cu 241.643 188.929 -16.6176 1
Cu 241.369 188.232 -16.6176 1
Cu 241.369 187.499 -16.6176 1
Cu 241.369 186.731 -16.6176 1
Cu 241.369 185.932 -16.6176 1
Cu 241.369 185.104 -16.6176 1
Cu 241.369 184.252 -16.6176 1
Cu 241.369 183.379 -16.6176 1
Cu 241.369 182.487 -16.6176 1
Cu 241.369 181.581 -16.6176 1
Cu 241.369 180.664 -16.6176 1
Cu 241.369 179.739 -16.6176 1
Cu 241.369 178.811 -16.6176 1
Cu 241.369 177.883 -16.6176 1
Cu 241.369 176.959 -16.6176 1
Cu 241.369 176.042 -16.6176 1
Cu 241.369 175.136 -16.6176 1
Cu 241.369 174.244 -16.6176 1
Cu 241.369 173.371 -16.6176 1
Cu 241.369 172.519 -16.6176 1
Cu 241.369 171.691 -16.6176 1
Cu 241.369 170.892 -16.6176 1
Cu 241.369 170.124 -16.6176 1
Cu 241.369 169.391 -16.6176 1
Cu 241.643 168.694 -16.6176 1
Cu 242.328 168.038 -16.6176 1
Cu 243.054 167.424 -16.6176 1
Cu 243.819 166.854 -16.6176 1
Cu 244.62 166.333 -16.6176 1
Cu 245.453 165.86 -16.6176 1
Cu 246.316 165.438 -16.6176 1
Cu 247.204 165.07 -16.6176 1
Cu 248.115 164.755 -16.6176 1
Cu 249.045 164.496 -16.6176 1
Cu 249.99 164.294 -16.6176 1
Cu 250.946 164.148 -16.6176 1
Cu 251.91 164.061 -16.6176 1
Cu 252.878 164.032 -16.6176 1
Cu 253.845 164.061 -16.6176 1
Cu 254.809 164.148 -16.6176 1
Cu 255.765 164.294 -16.6176 1
Cu 256.71 164.496 -16.6176 1
Cu 257.64 164.755 -16.6176 1
Cu 258.551 165.07 -16.6176 1
Cu 259.439 165.438 -16.6176 1
Cu 260.302 165.86 -16.6176 1
Cu 261.135 166.333 -16.6176 1
Cu 261.936 166.854 -16.6176 1
Cu 262.701 167.424 -16.6176 1
Cu 263.427 168.038 -16.6176 1
Cu 264.112 168.694 -16.6176 1
Cu 264.386 169.391 -16.6176 1
Cu 264.386 170.124 -16.6176 1
Cu 264.386 170.892 -16.6176 1
Cu 264.386 171.691 -16.6176 1
Cu 264.386 172.519 -16.6176 1
Cu 264.386 173.371 -16.6176 1
Cu 264.386 174.244 -16.6176 1
Cu 264.386 175.136 -16.6176 1
Cu 264.386 176.042 -16.6176 1
Cu 264.386 176.959 -16.6176 1
Cu 264.386 177.883 -16.6176 1
Cu 264.386 178.811 -16.6176 1
Cu 264.391 178.811 -21.2407 1
Cu 264.391 179.74 -21.2407 1
Cu 264.391 180.665 -21.2407 1
Cu 264.391 181.582 -21.2407 1
Cu 264.391 182.489 -21.2407 1
Cu 264.391 183.381 -21.2407 1
Cu 264.391 184.255 -21.2407 1
Cu 264.391 185.107 -21.2407 1
Cu 264.391 185.935 -21.2407 1
Cu 264.391 186.734 -21.2407 1
Cu 264.391 187.502 -21.2407 1
Cu 264.391 188.236 -21.2407 1
Cu 264.117 188.933 -21.2407 1
Cu 263.432 189.59 -21.2407 1
Cu 262.705 190.204 -21.2407 1
Cu 261.94 190.774 -21.2407 1
Cu 261.139 191.296 -21.2407 1
Cu 260.305 191.769 -21.2407 1
Cu 259.442 192.19 -21.2407 1
Cu 258.553 192.559 -21.2407 1
Cu 257.642 192.874 -21.2407 1
Cu 256.712 193.133 -21.2407 1
Cu 255.767 193.336 -21.2407 1
Cu 254.81 193.481 -21.2407 1
Cu 253.846 193.568 -21.2407 1
Cu 252.878 193.598 -21.2407 1
Cu 251.909 193.568 -21.2407 1
Cu 250.945 193.481 -21.2407 1
Cu 249.988 193.336 -21.2407 1
Cu 249.043 193.133 -21.2407 1
Cu 248.113 192.874 -21.2407 1
Cu 247.202 192.559 -21.2407 1
Cu 246.313 192.19 -21.2407 1
Cu 245.45 191.769 -21.2407 1
Cu 244.616 191.296 -21.2407 1
Cu 243.815 190.774 -21.2407 1
Cu 243.05 190.204 -21.2407 1
Cu 242.323 189.59 -21.2407 1
Cu 241.638 188.933 -21.2407 1
Cu 241.364 188.236 -21.2407 1
Cu 241.364 187.502 -21.2407 1
Cu 241.364 186.734 -21.2407 1
Cu 241.364 185.935 -21.2407 1
Cu 241.364 185.107 -21.2407 1
Cu 241.364 184.255 -21.2407 1
Cu 241.364 183.381 -21.2407 1
Cu 241.364 182.489 -21.2407 1
Cu 241.364 181.582 -21.2407 1
Cu 241.364 180.665 -21.2407 1
Cu 241.364 179.74 -21.2407 1
Cu 241.364 178.811 -21.2407 1
Cu 241.364 177.883 -21.2407 1
Cu 241.364 176.958 -21.2407 1
Cu 241.364 176.041 -21.2407 1
Cu 241.364 175.134 -21.2407 1
Cu 241.364 174.242 -21.2407 1
Cu 241.364 173.368 -21.2407 1
Cu 241.364 172.516 -21.2407 1
Cu 241.364 171.688 -21.2407 1
Cu 241.364 170.889 -21.2407 1
Cu 241.364 170.12 -21.2407 1
Cu 241.364 169.386 -21.2407 1
Cu 241.638 168.69 -21.2407 1
Cu 242.323 168.033 -21.2407 1
Cu 243.05 167.419 -21.2407 1
Cu 243.815 166.849 -21.2407 1
Cu 244.616 166.327 -21.2407 1
Cu 245.45 165.854 -21.2407 1
Cu 246.313 165.433 -21.2407 1
Cu 247.202 165.064 -21.2407 1
Cu 248.113 164.749 -21.2407 1
Cu 249.043 164.49 -21.2407 1
Cu 249.988 164.287 -21.2407 1
Cu 250.945 164.142 -21.2407 1
Cu 251.909 164.054 -21.2407 1
Cu 252.878 164.025 -21.2407 1
Cu 253.846 164.054 -21.2407 1
Cu 254.81 164.142 -21.2407 1
Cu 255.767 164.287 -21.2407 1
Cu 256.712 164.49 -21.2407 1
Cu 257.642 164.749 -21.2407 1
Cu 258.553 165.064 -21.2407 1
Cu 259.442 165.433 -21.2407 1
Cu 260.305 165.854 -21.2407 1
Cu 261.139 166.327 -21.2407 1
Cu 261.94 166.849 -21.2407 1
Cu 262.705 167.419 -21.2407 1
Cu 263.432 168.033 -21.2407 1
Cu 264.117 168.69 -21.2407 1
Cu 264.391 169.386 -21.2407 1
Cu 264.391 170.12 -21.2407 1
Cu 264.391 170.889 -21.2407 1
Cu 264.391 171.688 -21.2407 1
Cu 264.391 172.516 -21.2407 1
Cu 264.391 173.368 -21.2407 1
Cu 264.391 174.242 -21.2407 1
Cu 264.391 175.134 -21.2407 1
Cu 264.391 176.041 -21.2407 1
Cu 264.391 176.958 -21.2407 1
Cu 264.391 177.883 -21.2407 1
Cu 264.391 178.811 -21.2407 1
Cu 264.397 178.811 -25.9578 1
Cu 264.397 179.74 -25.9578 1
Cu 264.397 180.666 -25.9578 1
Cu 264.397 181.584 -25.9578 1
Cu 264.397 182.491 -25.9578 1
Cu 264.397 183.383 -25.9578 1
Cu 264.397 184.258 -25.9578 1
Cu 264.397 185.111 -25.9578 1
Cu 264.397 185.939 -25.9578 1
Cu 264.397 186.739 -25.9578 1
Cu 264.397 187.507 -25.9578 1
Cu 264.397 188.242 -25.9578 1
Cu 264.123 188.939 -25.9578 1
Cu 263.438 189.596 -25.9578 1
Cu 262.711 190.211 -25.9578 1
Cu 261.945 190.78 -25.9578 1
Cu 261.144 191.303 -25.9578 1
Cu 260.31 191.776 -25.9578 1
Cu 259.446 192.198 -25.9578 1
Cu 258.557 192.567 -25.9578 1
Cu 257.645 192.882 -25.9578 1
Cu 256.714 193.141 -25.9578 1
Cu 255.768 193.344 -25.9578 1
Cu 254.811 193.489 -25.9578 1
Cu 253.846 193.577 -25.9578 1
Cu 252.878 193.606 -25.9578 1
Cu 251.909 193.577 -25.9578 1
Cu 250.944 193.489 -25.9578 1
Cu 249.987 193.344 -25.9578 1
Cu 249.041 193.141 -25.9578 1
Cu 248.11 192.882 -25.9578 1
Cu 247.198 192.567 -25.9578 1
Cu 246.309 192.198 -25.9578 1
Cu 245.446 191.776 -25.9578 1
Cu 244.611 191.303 -25.9578 1
Cu 243.81 190.78 -25.9578 1
Cu 243.044 190.211 -25.9578 1
Cu 242.317 189.596 -25.9578 1
Cu 241.632 188.939 -25.9578 1
Cu 241.358 188.242 -25.9578 1
Cu 241.358 187.507 -25.9578 1
Cu 241.358 186.739 -25.9578 1
Cu 241.358 185.939 -25.9578 1
Cu 241.358 185.111 -25.9578 1
Cu 241.358 184.258 -25.9578 1
Cu 241.358 183.383 -25.9578 1
Cu 241.358 182.491 -25.9578 1
Cu 241.358 181.584 -25.9578 1
Cu 241.358 180.666 -25.9578 1
Cu 241.358 179.74 -25.9578 1
Cu 241.358 178.811 -25.9578 1
Cu 241.358 177.882 -25.9578 1
Cu 241.358 176.957 -25.9578 1
Cu 241.358 176.039 -25.9578 1
Cu 241.358 175.132 -25.9578 1
Cu 241.358 174.24 -25.9578 1
Cu 241.358 173.365 -25.9578 1
Cu 241.358 172.512 -25.9578 1
Cu 241.358 171.684 -25.9578 1
Cu 241.358 170.884 -25.9578 1
Cu 241.358 170.115 -25.9578 1
Cu 241.358 169.381 -25.9578 1
Cu 241.632 168.684 -25.9578 1
Cu 242.317 168.027 -25.9578 1
Cu 243.044 167.412 -25.9578 1
Cu 243.81 166.842 -25.9578 1
Cu 244.611 166.32 -25.9578 1
Cu 245.446 165.847 -25.9578 1
Cu 246.309 165.425 -25.9578 1
Cu 247.198 165.056 -25.9578 1
Cu 248.11 164.741 -25.9578 1
Cu 249.041 164.482 -25.9578 1
Cu 249.987 164.279 -25.9578 1
Cu 250.944 164.134 -25.9578 1
Cu 251.909 164.046 -25.9578 1
Cu 252.878 164.017 -25.9578 1
Cu 253.846 164.046 -25.9578 1
Cu 254.811 164.134 -25.9578 1
Cu 255.768 164.279 -25.9578 1
Cu 256.714 164.482 -25.9578 1
Cu 257.645 164.741 -25.9578 1
Cu 258.557 165.056 -25.9578 1
Cu 259.446 165.425 -25.9578 1
Cu 260.31 165.847 -25.9578 1
Cu 261.144 166.32 -25.9578 1
Cu 261.945 166.842 -25.9578 1
Cu 262.711 167.412 -25.9578 1
Cu 263.438 168.027 -25.9578 1
Cu 264.123 168.684 -25.9578 1
Cu 264.397 169.381 -25.9578 1
Cu 264.397 170.115 -25.9578 1
Cu 264.397 170.884 -25.9578 1
Cu 264.397 171.684 -25.9578 1
Cu 264.397 172.512 -25.9578 1
Cu 264.397 173.365 -25.9578 1
Cu 264.397 174.24 -25.9578 1
Cu 264.397 175.132 -25.9578 1
Cu 264.397 176.039 -25.9578 1
Cu 264.397 176.957 -25.9578 1
Cu 264.397 177.882 -25.9578 1
Cu 264.397 178.811 -25.9578 1
Cu 264.405 178.811 -30.7546 1
Cu 264.405 179.741 -30.7546 1
Cu 264.405 180.667 -30.7546 1
Cu 264.405 181.586 -30.7546 1
Cu 264.405 182.493 -30.7546 1
Cu 264.405 183.386 -30.7546 1
Cu 264.405 184.261 -30.7546 1
Cu 264.405 185.115 -30.7546 1
Cu 264.405 185.944 -30.7546 1
Cu 264.405 186.744 -30.7546 1
Cu 264.405 187.513 -30.7546 1
Cu 264.405 188.248 -30.7546 1
Cu 264.131 188.946 -30.7546 1
Cu 263.445 189.604 -30.7546 1
Cu 262.718 190.219 -30.7546 1
Cu 261.951 190.789 -30.7546 1
Cu 261.149 191.311 -30.7546 1
Cu 260.315 191.785 -30.7546 1
Cu 259.451 192.207 -30.7546 1
Cu 258.56 192.576 -30.7546 1
Cu 257.648 192.891 -30.7546 1
Cu 256.717 193.151 -30.7546 1
Cu 255.77 193.354 -30.7546 1
Cu 254.812 193.499 -30.7546 1
Cu 253.847 193.587 -30.7546 1
Cu 252.878 193.616 -30.7546 1
Cu 251.908 193.587 -30.7546 1
Cu 250.943 193.499 -30.7546 1
Cu 249.985 193.354 -30.7546 1
Cu 249.038 193.151 -30.7546 1
Cu 248.107 192.891 -30.7546 1
Cu 247.195 192.576 -30.7546 1
Cu 246.305 192.207 -30.7546 1
Cu 245.44 191.785 -30.7546 1
Cu 244.606 191.311 -30.7546 1
Cu 243.804 190.789 -30.7546 1
Cu 243.037 190.219 -30.7546 1
Cu 242.31 189.604 -30.7546 1
Cu 241.624 188.946 -30.7546 1
Cu 241.35 188.248 -30.7546 1
Cu 241.35 187.513 -30.7546 1
Cu 241.35 186.744 -30.7546 1
Cu 241.35 185.944 -30.7546 1
Cu 241.35 185.115 -30.7546 1
Cu 241.35 184.261 -30.7546 1
Cu 241.35 183.386 -30.7546 1
Cu 241.35 182.493 -30.7546 1
Cu 241.35 181.586 -30.7546 1
Cu 241.35 180.667 -30.7546 1
Cu 241.35 179.741 -30.7546 1
Cu 241.35 178.811 -30.7546 1
Cu 241.35 177.882 -30.7546 1
Cu 241.35 176.956 -30.7546 1
Cu 241.35 176.037 -30.7546 1
Cu 241.35 175.13 -30.7546 1
Cu 241.35 174.237 -30.7546 1
Cu 241.35 173.361 -30.7546 1
Cu 241.35 172.508 -30.7546 1
Cu 241.35 171.679 -30.7546 1
Cu 241.35 170.879 -30.7546 1
Cu 241.35 170.109 -30.7546 1
Cu 241.35 169.375 -30.7546 1
Cu 241.624 168.677 -30.7546 1
Cu 242.31 168.019 -30.7546 1
Cu 243.037 167.404 -30.7546 1
Cu 243.804 166.834 -30.7546 1
Cu 244.606 166.311 -30.7546 1
Cu 245.44 165.838 -30.7546 1
Cu 246.305 165.416 -30.7546 1
Cu 247.195 165.046 -30.7546 1
Cu 248.107 164.731 -30.7546 1
Cu 249.038 164.472 -30.7546 1
Cu 249.985 164.269 -30.7546 1
Cu 250.943 164.124 -30.7546 1
Cu 251.908 164.036 -30.7546 1
Cu 252.878 164.007 -30.7546 1
Cu 253.847 164.036 -30.7546 1
Cu 254.812 164.124 -30.7546 1
Cu 255.77 164.269 -30.7546 1
Cu 256.717 164.472 -30.7546 1
Cu 257.648 164.731 -30.7546 1
Cu 258.56 165.046 -30.7546 1
Cu 259.451 165.416 -30.7546 1
Cu 260.315 165.838 -30.7546 1
Cu 261.149 166.311 -30.7546 1
Cu 261.951 166.834 -30.7546 1
Cu 262.718 167.404 -30.7546 1
Cu 263.445 168.019 -30.7546 1
Cu 264.131 168.677 -30.7546 1
Cu 264.405 169.375 -30.7546 1
Cu 264.405 170.109 -30.7546 1
Cu 264.405 170.879 -30.7546 1
Cu 264.405 171.679 -30.7546 1
Cu 264.405 172.508 -30.7546 1
Cu 264.405 173.361 -30.7546 1
Cu 264.405 174.237 -30.7546 1
Cu 264.405 175.13 -30.7546 1
Cu 264.405 176.037 -30.7546 1
Cu 264.405 176.956 -30.7546 1
Cu 264.405 177.882 -30.7546 1
Cu 264.405 178.811 -30.7546 1
Cu 264.414 178.811 -35.6206 1
Cu 264.414 179.742 -35.6206 1
Cu 264.414 180.668 -35.6206 1
Cu 264.414 181.588 -35.6206 1
Cu 264.414 182.496 -35.6206 1
Cu 264.414 183.39 -35.6206 1
Cu 264.414 184.266 -35.6206 1
Cu 264.414 185.12 -35.6206 1
Cu 264.414 185.949 -35.6206 1
Cu 264.414 186.751 -35.6206 1
Cu 264.414 187.52 -35.6206 1
Cu 264.414 188.256 -35.6206 1
Cu 264.14 188.954 -35.6206 1
Cu 263.454 189.612 -35.6206 1
Cu 262.726 190.228 -35.6206 1
Cu 261.959 190.798 -35.6206 1
Cu 261.156 191.322 -35.6206 1
Cu 260.321 191.795 -35.6206 1
Cu 259.456 192.218 -35.6206 1
Cu 258.565 192.588 -35.6206 1
Cu 257.652 192.903 -35.6206 1
Cu 256.72 193.163 -35.6206 1
Cu 255.773 193.366 -35.6206 1
Cu 254.814 193.511 -35.6206 1
Cu 253.848 193.599 -35.6206 1
Cu 252.878 193.628 -35.6206 1
Cu 251.907 193.599 -35.6206 1
Cu 250.941 193.511 -35.6206 1
Cu 249.982 193.366 -35.6206 1
Cu 249.035 193.163 -35.6206 1
Cu 248.103 192.903 -35.6206 1
Cu 247.19 192.588 -35.6206 1
Cu 246.299 192.218 -35.6206 1
Cu 245.434 191.795 -35.6206 1
Cu 244.599 191.322 -35.6206 1
Cu 243.796 190.798 -35.6206 1
Cu 243.029 190.228 -35.6206 1
Cu 242.301 189.612 -35.6206 1
Cu 241.615 188.954 -35.6206 1
Cu 241.341 188.256 -35.6206 1
Cu 241.341 187.52 -35.6206 1
Cu 241.341 186.751 -35.6206 1
Cu 241.341 185.949 -35.6206 1
Cu 241.341 185.12 -35.6206 1
Cu 241.341 184.266 -35.6206 1
Cu 241.341 183.39 -35.6206 1
Cu 241.341 182.496 -35.6206 1
Cu 241.341 181.588 -35.6206 1
Cu 241.341 180.668 -35.6206 1
Cu 241.341 179.742 -35.6206 1
Cu 241.341 178.811 -35.6206 1
Cu 241.341 177.881 -35.6206 1
Cu 241.341 176.954 -35.6206 1
Cu 241.341 176.035 -35.6206 1
Cu 241.341 175.127 -35.6206 1
Cu 241.341 174.233 -35.6206 1
Cu 241.341 173.357 -35.6206 1
Cu 241.341 172.503 -35.6206 1
Cu 241.341 171.673 -35.6206 1
Cu 241.341 170.872 -35.6206 1
Cu 241.341 170.102 -35.6206 1
Cu 241.341 169.367 -35.6206 1
Cu 241.615 168.669 -35.6206 1
Cu 242.301 168.01 -35.6206 1
Cu 243.029 167.395 -35.6206 1
Cu 243.796 166.824 -35.6206 1
Cu 244.599 166.301 -35.6206 1
Cu 245.434 165.827 -35.6206 1
Cu 246.299 165.405 -35.6206 1
Cu 247.19 165.035 -35.6206 1
Cu 248.103 164.72 -35.6206 1
Cu 249.035 164.46 -35.6206 1
Cu 249.982 164.257 -35.6206 1
Cu 250.941 164.112 -35.6206 1
Cu 251.907 164.024 -35.6206 1
Cu 252.878 163.995 -35.6206 1
Cu 253.848 164.024 -35.6206 1
Cu 254.814 164.112 -35.6206 1
Cu 255.773 164.257 -35.6206 1
Cu 256.72 164.46 -35.6206 1
Cu 257.652 164.72 -35.6206 1
Cu 258.565 165.035 -35.6206 1
Cu 259.456 165.405 -35.6206 1
Cu 260.321 165.827 -35.6206 1
Cu 261.156 166.301 -35.6206 1
Cu 261.959 166.824 -35.6206 1
Cu 262.726 167.395 -35.6206 1
Cu 263.454 168.01 -35.6206 1
Cu 264.14 168.669 -35.6206 1
Cu 264.414 169.367 -35.6206 1
Cu 264.414 170.102 -35.6206 1
Cu 264.414 170.872 -35.6206 1
Cu 264.414 171.673 -35.6206 1
Cu 264.414 172.503 -35.6206 1
Cu 264.414 173.357 -35.6206 1
Cu 264.414 174.233 -35.6206 1
Cu 264.414 175.127 -35.6206 1
Cu 264.414 176.035 -35.6206 1
Cu 264.414 176.954 -35.6206 1
Cu 264.414 177.881 -35.6206 1
Cu 264.414 178.811 -35.6206 1
Cu 264.425 178.811 -40.5479 1
Cu 264.425 179.743 -40.5479 1
Cu 264.425 180.67 -40.5479 1
Cu 264.425 181.59 -40.5479 1
Cu 264.425 182.5 -40.5479 1
Cu 264.425 183.394 -40.5479 1
Cu 264.425 184.271 -40.5479 1
Cu 264.425 185.126 -40.5479 1
Cu 264.425 185.956 -40.5479 1
Cu 264.425 186.758 -40.5479 1
Cu 264.425 187.529 -40.5479 1
Cu 264.425 188.265 -40.5479 1
Cu 264.151 188.964 -40.5479 1
Cu 263.464 189.623 -40.5479 1
Cu 262.735 190.239 -40.5479 1
Cu 261.968 190.81 -40.5479 1
Cu 261.164 191.333 -40.5479 1
Cu 260.328 191.808 -40.5479 1
Cu 259.462 192.231 -40.5479 1
Cu 258.57 192.601 -40.5479 1
Cu 257.656 192.916 -40.5479 1
Cu 256.723 193.176 -40.5479 1
Cu 255.775 193.379 -40.5479 1
Cu 254.816 193.525 -40.5479 1
Cu 253.849 193.613 -40.5479 1
Cu 252.878 193.642 -40.5479 1
Cu 251.906 193.613 -40.5479 1
Cu 250.939 193.525 -40.5479 1
Cu 249.98 193.379 -40.5479 1
Cu 249.032 193.176 -40.5479 1
Cu 248.099 192.916 -40.5479 1
Cu 247.185 192.601 -40.5479 1
Cu 246.293 192.231 -40.5479 1
Cu 245.427 191.808 -40.5479 1
Cu 244.591 191.333 -40.5479 1
Cu 243.788 190.81 -40.5479 1
Cu 243.02 190.239 -40.5479 1
Cu 242.291 189.623 -40.5479 1
Cu 241.604 188.964 -40.5479 1
Cu 241.33 188.265 -40.5479 1
Cu 241.33 187.529 -40.5479 1
Cu 241.33 186.758 -40.5479 1
Cu 241.33 185.956 -40.5479 1
Cu 241.33 185.126 -40.5479 1
Cu 241.33 184.271 -40.5479 1
Cu 241.33 183.394 -40.5479 1
Cu 241.33 182.5 -40.5479 1
Cu 241.33 181.59 -40.5479 1
Cu 241.33 180.67 -40.5479 1
Cu 241.33 179.743 -40.5479 1
Cu 241.33 178.811 -40.5479 1
Cu 241.33 177.88 -40.5479 1
Cu 241.33 176.953 -40.5479 1
Cu 241.33 176.032 -40.5479 1
Cu 241.33 175.123 -40.5479 1
Cu 241.33 174.228 -40.5479 1
Cu 241.33 173.352 -40.5479 1
Cu 241.33 172.497 -40.5479 1
Cu 241.33 171.667 -40.5479 1
Cu 241.33 170.865 -40.5479 1
Cu 241.33 170.094 -40.5479 1
Cu 241.33 169.358 -40.5479 1
Cu 241.604 168.659 -40.5479 1
Cu 242.291 168 -40.5479 1
Cu 243.02 167.384 -40.5479 1
Cu 243.788 166.813 -40.5479 1
Cu 244.591 166.289 -40.5479 1
Cu 245.427 165.815 -40.5479 1
Cu 246.293 165.392 -40.5479 1
Cu 247.185 165.022 -40.5479 1
Cu 248.099 164.707 -40.5479 1
Cu 249.032 164.447 -40.5479 1
Cu 249.98 164.243 -40.5479 1
Cu 250.939 164.098 -40.5479 1
Cu 251.906 164.01 -40.5479 1
Cu 252.878 163.981 -40.5479 1
Cu 253.849 164.01 -40.5479 1
Cu 254.816 164.098 -40.5479 1
Cu 255.775 164.243 -40.5479 1
Cu 256.723 164.447 -40.5479 1
Cu 257.656 164.707 -40.5479 1
Cu 258.57 165.022 -40.5479 1
Cu 259.462 165.392 -40.5479 1
Cu 260.328 165.815 -40.5479 1
Cu 261.164 166.289 -40.5479 1
Cu 261.968 166.813 -40.5479 1
Cu 262.735 167.384 -40.5479 1
Cu 263.464 168 -40.5479 1
Cu 264.151 168.659 -40.5479 1
Cu 264.425 169.358 -40.5479 1
Cu 264.425 170.094 -40.5479 1
Cu 264.425 170.865 -40.5479 1
Cu 264.425 171.667 -40.5479 1
Cu 264.425 172.497 -40.5479 1
Cu 264.425 173.352 -40.5479 1
Cu 264.425 174.228 -40.5479 1
Cu 264.425 175.123 -40.5479 1
Cu 264.425 176.032 -40.5479 1
Cu 264.425 176.953 -40.5479 1
Cu 264.425 177.88 -40.5479 1
Cu 264.425 178.811 -40.5479 1
Cu 264.438 178.811 -45.5304 1
Cu 264.438 179.744 -45.5304 1
Cu 264.438 180.672 -45.5304 1
Cu 264.438 181.593 -45.5304 1
Cu 264.438 182.504 -45.5304 1
Cu 264.438 183.399 -45.5304 1
Cu 264.438 184.277 -45.5304 1
Cu 264.438 185.133 -45.5304 1
Cu 264.438 185.964 -45.5304 1
Cu 264.438 186.767 -45.5304 1
Cu 264.438 187.538 -45.5304 1
Cu 264.438 188.275 -45.5304 1
Cu 264.163 188.975 -45.5304 1
Cu 263.475 189.634 -45.5304 1
Cu 262.746 190.251 -45.5304 1
Cu 261.977 190.823 -45.5304 1
Cu 261.173 191.347 -45.5304 1
Cu 260.336 191.822 -45.5304 1
Cu 259.469 192.245 -45.5304 1
Cu 258.577 192.616 -45.5304 1
Cu 257.662 192.932 -45.5304 1
Cu 256.728 193.192 -45.5304 1
Cu 255.778 193.395 -45.5304 1
Cu 254.818 193.541 -45.5304 1
Cu 253.85 193.629 -45.5304 1
Cu 252.878 193.658 -45.5304 1
Cu 251.905 193.629 -45.5304 1
Cu 250.937 193.541 -45.5304 1
Cu 249.977 193.395 -45.5304 1
Cu 249.027 193.192 -45.5304 1
Cu 248.093 192.932 -45.5304 1
Cu 247.178 192.616 -45.5304 1
Cu 246.286 192.245 -45.5304 1
Cu 245.419 191.822 -45.5304 1
Cu 244.582 191.347 -45.5304 1
Cu 243.778 190.823 -45.5304 1
Cu 243.009 190.251 -45.5304 1
Cu 242.28 189.634 -45.5304 1
Cu 241.592 188.975 -45.5304 1
Cu 241.317 188.275 -45.5304 1
Cu 241.317 187.538 -45.5304 1
Cu 241.317 186.767 -45.5304 1
Cu 241.317 185.964 -45.5304 1
Cu 241.317 185.133 -45.5304 1
Cu 241.317 184.277 -45.5304 1
Cu 241.317 183.399 -45.5304 1
Cu 241.317 182.504 -45.5304 1
Cu 241.317 181.593 -45.5304 1
Cu 241.317 180.672 -45.5304 1
Cu 241.317 179.744 -45.5304 1
Cu 241.317 178.811 -45.5304 1
Cu 241.317 177.879 -45.5304 1
Cu 241.317 176.951 -45.5304 1
Cu 241.317 176.029 -45.5304 1
Cu 241.317 175.119 -45.5304 1
Cu 241.317 174.223 -45.5304 1
Cu 241.317 173.346 -45.5304 1
Cu 241.317 172.49 -45.5304 1
Cu 241.317 171.659 -45.5304 1
Cu 241.317 170.856 -45.5304 1
Cu 241.317 170.085 -45.5304 1
Cu 241.317 169.348 -45.5304 1
Cu 241.592 168.648 -45.5304 1
Cu 242.28 167.989 -45.5304 1
Cu 243.009 167.372 -45.5304 1
Cu 243.778 166.8 -45.5304 1
Cu 244.582 166.276 -45.5304 1
Cu 245.419 165.801 -45.5304 1
Cu 246.286 165.378 -45.5304 1
Cu 247.178 165.007 -45.5304 1
Cu 248.093 164.691 -45.5304 1
Cu 249.027 164.431 -45.5304 1
Cu 249.977 164.228 -45.5304 1
Cu 250.937 164.082 -45.5304 1
Cu 251.905 163.994 -45.5304 1
Cu 252.878 163.965 -45.5304 1
Cu 253.85 163.994 -45.5304 1
Cu 254.818 164.082 -45.5304 1
Cu 255.778 164.228 -45.5304 1
Cu 256.728 164.431 -45.5304 1
Cu 257.662 164.691 -45.5304 1
Cu 258.577 165.007 -45.5304 1
Cu 259.469 165.378 -45.5304 1
Cu 260.336 165.801 -45.5304 1
Cu 261.173 166.276 -45.5304 1
Cu 261.977 166.8 -45.5304 1
Cu 262.746 167.372 -45.5304 1
Cu 263.475 167.989 -45.5304 1
Cu 264.163 168.648 -45.5304 1
Cu 264.438 169.348 -45.5304 1
Cu 264.438 170.085 -45.5304 1
Cu 264.438 170.856 -45.5304 1
Cu 264.438 171.659 -45.5304 1
Cu 264.438 172.49 -45.5304 1
Cu 264.438 173.346 -45.5304 1
Cu 264.438 174.223 -45.5304 1
Cu 264.438 175.119 -45.5304 1
Cu 264.438 176.029 -45.5304 1
Cu 264.438 176.951 -45.5304 1
Cu 264.438 177.879 -45.5304 1
Cu 264.438 178.811 -45.5304 1
Cu 264.452 178.811 -50.5631 1
Cu 264.452 179.745 -50.5631 1
Cu 264.452 180.674 -50.5631 1
Cu 264.452 181.597 -50.5631 1
Cu 264.452 182.508 -50.5631 1
Cu 264.452 183.405 -50.5631 1
Cu 264.452 184.284 -50.5631 1
Cu 264.452 185.141 -50.5631 1
Cu 264.452 185.973 -50.5631 1
Cu 264.452 186.776 -50.5631 1
Cu 264.452 187.549 -50.5631 1
Cu 264.452 188.287 -50.5631 1
Cu 264.177 188.987 -50.5631 1
Cu 263.488 189.647 -50.5631 1
Cu 262.758 190.265 -50.5631 1
Cu 261.988 190.837 -50.5631 1
Cu 261.183 191.362 -50.5631 1
Cu 260.345 191.838 -50.5631 1
Cu 259.477 192.262 -50.5631 1
Cu 258.584 192.632 -50.5631 1
Cu 257.667 192.949 -50.5631 1
Cu 256.732 193.209 -50.5631 1
Cu 255.782 193.413 -50.5631 1
Cu 254.82 193.559 -50.5631 1
Cu 253.851 193.647 -50.5631 1
Cu 252.878 193.676 -50.5631 1
Cu 251.904 193.647 -50.5631 1
Cu 250.935 193.559 -50.5631 1
Cu 249.973 193.413 -50.5631 1
Cu 249.023 193.209 -50.5631 1
Cu 248.088 192.949 -50.5631 1
Cu 247.171 192.632 -50.5631 1
Cu 246.278 192.262 -50.5631 1
Cu 245.41 191.838 -50.5631 1
Cu 244.572 191.362 -50.5631 1
Cu 243.767 190.837 -50.5631 1
Cu 242.997 190.265 -50.5631 1
Cu 242.267 189.647 -50.5631 1
Cu 241.578 188.987 -50.5631 1
Cu 241.303 188.287 -50.5631 1
Cu 241.303 187.549 -50.5631 1
Cu 241.303 186.776 -50.5631 1
Cu 241.303 185.973 -50.5631 1
Cu 241.303 185.141 -50.5631 1
Cu 241.303 184.284 -50.5631 1
Cu 241.303 183.405 -50.5631 1
Cu 241.303 182.508 -50.5631 1
Cu 241.303 181.597 -50.5631 1
Cu 241.303 180.674 -50.5631 1
Cu 241.303 179.745 -50.5631 1
Cu 241.303 178.811 -50.5631 1
Cu 241.303 177.878 -50.5631 1
Cu 241.303 176.948 -50.5631 1
Cu 241.303 176.026 -50.5631 1
Cu 241.303 175.115 -50.5631 1
Cu 241.303 174.218 -50.5631 1
Cu 241.303 173.339 -50.5631 1
Cu 241.303 172.482 -50.5631 1
Cu 241.303 171.65 -50.5631 1
Cu 241.303 170.846 -50.5631 1
Cu 241.303 170.074 -50.5631 1
Cu 241.303 169.336 -50.5631 1
Cu 241.578 168.636 -50.5631 1
Cu 242.267 167.975 -50.5631 1
Cu 242.997 167.358 -50.5631 1
Cu 243.767 166.785 -50.5631 1
Cu 244.572 166.261 -50.5631 1
Cu 245.41 165.785 -50.5631 1
Cu 246.278 165.361 -50.5631 1
Cu 247.171 164.99 -50.5631 1
Cu 248.088 164.674 -50.5631 1
Cu 249.023 164.414 -50.5631 1
Cu 249.973 164.21 -50.5631 1
Cu 250.935 164.064 -50.5631 1
Cu 251.904 163.976 -50.5631 1
Cu 252.878 163.947 -50.5631 1
Cu 253.851 163.976 -50.5631 1
Cu 254.82 164.064 -50.5631 1
Cu 255.782 164.21 -50.5631 1
Cu 256.732 164.414 -50.5631 1
Cu 257.667 164.674 -50.5631 1
Cu 258.584 164.99 -50.5631 1
Cu 259.477 165.361 -50.5631 1
Cu 260.345 165.785 -50.5631 1
Cu 261.183 166.261 -50.5631 1
Cu 261.988 166.785 -50.5631 1
Cu 262.758 167.358 -50.5631 1
Cu 263.488 167.975 -50.5631 1
Cu 264.177 168.636 -50.5631 1
Cu 264.452 169.336 -50.5631 1
Cu 264.452 170.074 -50.5631 1
Cu 264.452 170.846 -50.5631 1
Cu 264.452 171.65 -50.5631 1
Cu 264.452 172.482 -50.5631 1
Cu 264.452 173.339 -50.5631 1
Cu 264.452 174.218 -50.5631 1
Cu 264.452 175.115 -50.5631 1
Cu 264.452 176.026 -50.5631 1
Cu 264.452 176.948 -50.5631 1
Cu 264.452 177.878 -50.5631 1
Cu 264.452 178.811 -50.5631 1
Cu 264.468 178.811 -55.6418 1
Cu 264.468 179.746 -55.6418 1
Cu 264.468 180.677 -55.6418 1
Cu 264.468 181.601 -55.6418 1
Cu 264.468 182.513 -55.6418 1
Cu 264.468 183.411 -55.6418 1
Cu 264.468 184.291 -55.6418 1
Cu 264.468 185.149 -55.6418 1
Cu 264.468 185.982 -55.6418 1
Cu 264.468 186.787 -55.6418 1
Cu 264.468 187.561 -55.6418 1
Cu 264.468 188.3 -55.6418 1
Cu 264.192 189.001 -55.6418 1
Cu 263.503 189.662 -55.6418 1
Cu 262.771 190.281 -55.6418 1
Cu 262.001 190.854 -55.6418 1
Cu 261.194 191.379 -55.6418 1
Cu 260.355 191.855 -55.6418 1
Cu 259.486 192.28 -55.6418 1
Cu 258.591 192.651 -55.6418 1
Cu 257.674 192.968 -55.6418 1
Cu 256.738 193.229 -55.6418 1
Cu 255.786 193.433 -55.6418 1
Cu 254.823 193.579 -55.6418 1
Cu 253.852 193.667 -55.6418 1
Cu 252.878 193.696 -55.6418 1
Cu 251.903 193.667 -55.6418 1
Cu 250.932 193.579 -55.6418 1
Cu 249.969 193.433 -55.6418 1
Cu 249.017 193.229 -55.6418 1
Cu 248.081 192.968 -55.6418 1
Cu 247.164 192.651 -55.6418 1
Cu 246.269 192.28 -55.6418 1
Cu 245.4 191.855 -55.6418 1
Cu 244.561 191.379 -55.6418 1
Cu 243.754 190.854 -55.6418 1
Cu 242.984 190.281 -55.6418 1
Cu 242.252 189.662 -55.6418 1
Cu 241.563 189.001 -55.6418 1
Cu 241.287 188.3 -55.6418 1
Cu 241.287 187.561 -55.6418 1
Cu 241.287 186.787 -55.6418 1
Cu 241.287 185.982 -55.6418 1
Cu 241.287 185.149 -55.6418 1
Cu 241.287 184.291 -55.6418 1
Cu 241.287 183.411 -55.6418 1
Cu 241.287 182.513 -55.6418 1
Cu 241.287 181.601 -55.6418 1
Cu 241.287 180.677 -55.6418 1
Cu 241.287 179.746 -55.6418 1
Cu 241.287 178.811 -55.6418 1
Cu 241.287 177.877 -55.6418 1
Cu 241.287 176.946 -55.6418 1
Cu 241.287 176.022 -55.6418 1
Cu 241.287 175.11 -55.6418 1
Cu 241.287 174.212 -55.6418 1
Cu 241.287 173.332 -55.6418 1
Cu 241.287 172.474 -55.6418 1
Cu 241.287 171.64 -55.6418 1
Cu 241.287 170.836 -55.6418 1
Cu 241.287 170.062 -55.6418 1
Cu 241.287 169.323 -55.6418 1
Cu 241.563 168.622 -55.6418 1
Cu 242.252 167.961 -55.6418 1
Cu 242.984 167.342 -55.6418 1
Cu 243.754 166.769 -55.6418 1
Cu 244.561 166.243 -55.6418 1
Cu 245.4 165.767 -55.6418 1
Cu 246.269 165.343 -55.6418 1
Cu 247.164 164.972 -55.6418 1
Cu 248.081 164.655 -55.6418 1
Cu 249.017 164.394 -55.6418 1
Cu 249.969 164.19 -55.6418 1
Cu 250.932 164.044 -55.6418 1
Cu 251.903 163.956 -55.6418 1
Cu 252.878 163.926 -55.6418 1
Cu 253.852 163.956 -55.6418 1
Cu 254.823 164.044 -55.6418 1
Cu 255.786 164.19 -55.6418 1
Cu 256.738 164.394 -55.6418 1
Cu 257.674 164.655 -55.6418 1
Cu 258.591 164.972 -55.6418 1
Cu 259.486 165.343 -55.6418 1
Cu 260.355 165.767 -55.6418 1
Cu 261.194 166.243 -55.6418 1
Cu 262.001 166.769 -55.6418 1
Cu 262.771 167.342 -55.6418 1
Cu 263.503 167.961 -55.6418 1
Cu 264.192 168.622 -55.6418 1
Cu 264.468 169.323 -55.6418 1
Cu 264.468 170.062 -55.6418 1
Cu 264.468 170.836 -55.6418 1
Cu 264.468 171.64 -55.6418 1
Cu 264.468 172.474 -55.6418 1
Cu 264.468 173.332 -55.6418 1
Cu 264.468 174.212 -55.6418 1
Cu 264.468 175.11 -55.6418 1
Cu 264.468 176.022 -55.6418 1
Cu 264.468 176.946 -55.6418 1
Cu 264.468 177.877 -55.6418 1
Cu 264.468 178.811 -55.6418 1
Cu 264.485 178.811 -60.763 1
Cu 264.485 179.747 -60.763 1
Cu 264.485 180.68 -60.763 1
Cu 264.485 181.605 -60.763 1
Cu 264.485 182.519 -60.763 1
Cu 264.485 183.418 -60.763 1
Cu 264.485 184.299 -60.763 1
Cu 264.485 185.159 -60.763 1
Cu 264.485 185.993 -60.763 1
Cu 264.485 186.799 -60.763 1
Cu 264.485 187.574 -60.763 1
Cu 264.485 188.314 -60.763 1
Cu 264.209 189.016 -60.763 1
Cu 263.519 189.678 -60.763 1
Cu 262.786 190.298 -60.763 1
Cu 262.015 190.872 -60.763 1
Cu 261.207 191.398 -60.763 1
Cu 260.366 191.875 -60.763 1
Cu 259.496 192.3 -60.763 1
Cu 258.6 192.672 -60.763 1
Cu 257.681 192.989 -60.763 1
Cu 256.743 193.25 -60.763 1
Cu 255.79 193.455 -60.763 1
Cu 254.826 193.601 -60.763 1
Cu 253.854 193.689 -60.763 1
Cu 252.878 193.719 -60.763 1
Cu 251.901 193.689 -60.763 1
Cu 250.929 193.601 -60.763 1
Cu 249.965 193.455 -60.763 1
Cu 249.012 193.25 -60.763 1
Cu 248.074 192.989 -60.763 1
Cu 247.155 192.672 -60.763 1
Cu 246.259 192.3 -60.763 1
Cu 245.389 191.875 -60.763 1
Cu 244.548 191.398 -60.763 1
Cu 243.741 190.872 -60.763 1
Cu 242.969 190.298 -60.763 1
Cu 242.236 189.678 -60.763 1
Cu 241.546 189.016 -60.763 1
Cu 241.27 188.314 -60.763 1
Cu 241.27 187.574 -60.763 1
Cu 241.27 186.799 -60.763 1
Cu 241.27 185.993 -60.763 1
Cu 241.27 185.159 -60.763 1
Cu 241.27 184.299 -60.763 1
Cu 241.27 183.418 -60.763 1
Cu 241.27 182.519 -60.763 1
Cu 241.27 181.605 -60.763 1
Cu 241.27 180.68 -60.763 1
Cu 241.27 179.747 -60.763 1
Cu 241.27 178.811 -60.763 1
Cu 241.27 177.875 -60.763 1
Cu 241.27 176.943 -60.763 1
Cu 241.27 176.018 -60.763 1
Cu 241.27 175.104 -60.763 1
Cu 241.27 174.205 -60.763 1
Cu 241.27 173.324 -60.763 1
Cu 241.27 172.464 -60.763 1
Cu 241.27 171.63 -60.763 1
Cu 241.27 170.824 -60.763 1
Cu 241.27 170.049 -60.763 1
Cu 241.27 169.309 -60.763 1
Cu 241.546 168.607 -60.763 1
Cu 242.236 167.944 -60.763 1
Cu 242.969 167.325 -60.763 1
Cu 243.741 166.751 -60.763 1
Cu 244.548 166.225 -60.763 1
Cu 245.389 165.748 -60.763 1
Cu 246.259 165.323 -60.763 1
Cu 247.155 164.951 -60.763 1
Cu 248.074 164.634 -60.763 1
Cu 249.012 164.372 -60.763 1
Cu 249.965 164.168 -60.763 1
Cu 250.929 164.022 -60.763 1
Cu 251.901 163.933 -60.763 1
Cu 252.878 163.904 -60.763 1
Cu 253.854 163.933 -60.763 1
Cu 254.826 164.022 -60.763 1
Cu 255.79 164.168 -60.763 1
Cu 256.743 164.372 -60.763 1
Cu 257.681 164.634 -60.763 1
Cu 258.6 164.951 -60.763 1
Cu 259.496 165.323 -60.763 1
Cu 260.366 165.748 -60.763 1
Cu 261.207 166.225 -60.763 1
Cu 262.015 166.751 -60.763 1
Cu 262.786 167.325 -60.763 1
Cu 263.519 167.944 -60.763 1
Cu 264.209 168.607 -60.763 1
Cu 264.485 169.309 -60.763 1
Cu 264.485 170.049 -60.763 1
Cu 264.485 170.824 -60.763 1
Cu 264.485 171.63 -60.763 1
Cu 264.485 172.464 -60.763 1
Cu 264.485 173.324 -60.763 1
Cu 264.485 174.205 -60.763 1
Cu 264.485 175.104 -60.763 1
Cu 264.485 176.018 -60.763 1
Cu 264.485 176.943 -60.763 1
Cu 264.485 177.875 -60.763 1
Cu 264.485 178.811 -60.763 1
Cu 264.504 178.811 -65.9238 1
Cu 264.504 179.749 -65.9238 1
Cu 264.504 180.683 -65.9238 1
Cu 264.504 181.609 -65.9238 1
Cu 264.504 182.525 -65.9238 1
Cu 264.504 183.426 -65.9238 1
Cu 264.504 184.308 -65.9238 1
Cu 264.504 185.169 -65.9238 1
Cu 264.504 186.005 -65.9238 1
Cu 264.504 186.812 -65.9238 1
Cu 264.504 187.588 -65.9238 1
Cu 264.504 188.329 -65.9238 1
Cu 264.228 189.033 -65.9238 1
Cu 263.536 189.696 -65.9238 1
Cu 262.802 190.317 -65.9238 1
Cu 262.03 190.892 -65.9238 1
Cu 261.221 191.419 -65.9238 1
Cu 260.379 191.896 -65.9238 1
Cu 259.507 192.322 -65.9238 1
Cu 258.609 192.695 -65.9238 1
Cu 257.689 193.013 -65.9238 1
Cu 256.75 193.274 -65.9238 1
Cu 255.795 193.479 -65.9238 1
Cu 254.829 193.626 -65.9238 1
Cu 253.855 193.714 -65.9238 1
Cu 252.878 193.743 -65.9238 1
Cu 251.9 193.714 -65.9238 1
Cu 250.926 193.626 -65.9238 1
Cu 249.96 193.479 -65.9238 1
Cu 249.005 193.274 -65.9238 1
Cu 248.066 193.013 -65.9238 1
Cu 247.146 192.695 -65.9238 1
Cu 246.248 192.322 -65.9238 1
Cu 245.376 191.896 -65.9238 1
Cu 244.535 191.419 -65.9238 1
Cu 243.725 190.892 -65.9238 1
Cu 242.953 190.317 -65.9238 1
Cu 242.219 189.696 -65.9238 1
Cu 241.527 189.033 -65.9238 1
Cu 241.251 188.329 -65.9238 1
Cu 241.251 187.588 -65.9238 1
Cu 241.251 186.812 -65.9238 1
Cu 241.251 186.005 -65.9238 1
Cu 241.251 185.169 -65.9238 1
Cu 241.251 184.308 -65.9238 1
Cu 241.251 183.426 -65.9238 1
Cu 241.251 182.525 -65.9238 1
Cu 241.251 181.609 -65.9238 1
Cu 241.251 180.683 -65.9238 1
Cu 241.251 179.749 -65.9238 1
Cu 241.251 178.811 -65.9238 1
Cu 241.251 177.874 -65.9238 1
Cu 241.251 176.94 -65.9238 1
Cu 241.251 176.013 -65.9238 1
Cu 241.251 175.098 -65.9238 1
Cu 241.251 174.197 -65.9238 1
Cu 241.251 173.315 -65.9238 1
Cu 241.251 172.454 -65.9238 1
Cu 241.251 171.618 -65.9238 1
Cu 241.251 170.81 -65.9238 1
Cu 241.251 170.035 -65.9238 1
Cu 241.251 169.293 -65.9238 1
Cu 241.527 168.59 -65.9238 1
Cu 242.219 167.926 -65.9238 1
Cu 242.953 167.306 -65.9238 1
Cu 243.725 166.731 -65.9238 1
Cu 244.535 166.204 -65.9238 1
Cu 245.376 165.726 -65.9238 1
Cu 246.248 165.301 -65.9238 1
Cu 247.146 164.928 -65.9238 1
Cu 248.066 164.61 -65.9238 1
Cu 249.005 164.349 -65.9238 1
Cu 249.96 164.144 -65.9238 1
Cu 250.926 163.997 -65.9238 1
Cu 251.9 163.909 -65.9238 1
Cu 252.878 163.879 -65.9238 1
Cu 253.855 163.909 -65.9238 1
Cu 254.829 163.997 -65.9238 1
Cu 255.795 164.144 -65.9238 1
Cu 256.75 164.349 -65.9238 1
Cu 257.689 164.61 -65.9238 1
Cu 258.609 164.928 -65.9238 1
Cu 259.507 165.301 -65.9238 1
Cu 260.379 165.726 -65.9238 1
Cu 261.221 166.204 -65.9238 1
Cu 262.03 166.731 -65.9238 1
Cu 262.802 167.306 -65.9238 1
Cu 263.536 167.926 -65.9238 1
Cu 264.228 168.59 -65.9238 1
Cu 264.504 169.293 -65.9238 1
Cu 264.504 170.035 -65.9238 1
Cu 264.504 170.81 -65.9238 1
Cu 264.504 171.618 -65.9238 1
Cu 264.504 172.454 -65.9238 1
Cu 264.504 173.315 -65.9238 1
Cu 264.504 174.197 -65.9238 1
Cu 264.504 175.098 -65.9238 1
Cu 264.504 176.013 -65.9238 1
Cu 264.504 176.94 -65.9238 1
Cu 264.504 177.874 -65.9238 1
Cu 264.504 178.811 -65.9238 1
Cu 264.525 178.811 -71.1217 1
Cu 264.525 179.751 -71.1217 1
Cu 264.525 180.686 -71.1217 1
Cu 264.525 181.614 -71.1217 1
Cu 264.525 182.531 -71.1217 1
Cu 264.525 183.434 -71.1217 1
Cu 264.525 184.318 -71.1217 1
Cu 264.525 185.18 -71.1217 1
Cu 264.525 186.018 -71.1217 1
Cu 264.525 186.827 -71.1217 1
Cu 264.525 187.604 -71.1217 1
Cu 264.525 188.346 -71.1217 1
Cu 264.248 189.051 -71.1217 1
Cu 263.555 189.716 -71.1217 1
Cu 262.82 190.337 -71.1217 1
Cu 262.046 190.913 -71.1217 1
Cu 261.235 191.441 -71.1217 1
Cu 260.392 191.92 -71.1217 1
Cu 259.519 192.346 -71.1217 1
Cu 258.62 192.72 -71.1217 1
Cu 257.698 193.038 -71.1217 1
Cu 256.757 193.3 -71.1217 1
Cu 255.8 193.505 -71.1217 1
Cu 254.832 193.652 -71.1217 1
Cu 253.857 193.741 -71.1217 1
Cu 252.878 193.77 -71.1217 1
Cu 251.898 193.741 -71.1217 1
Cu 250.923 193.652 -71.1217 1
Cu 249.955 193.505 -71.1217 1
Cu 248.998 193.3 -71.1217 1
Cu 248.057 193.038 -71.1217 1
Cu 247.135 192.72 -71.1217 1
Cu 246.236 192.346 -71.1217 1
Cu 245.363 191.92 -71.1217 1
Cu 244.52 191.441 -71.1217 1
Cu 243.709 190.913 -71.1217 1
Cu 242.935 190.337 -71.1217 1
Cu 242.2 189.716 -71.1217 1
Cu 241.507 189.051 -71.1217 1
Cu 241.23 188.346 -71.1217 1
Cu 241.23 187.604 -71.1217 1
Cu 241.23 186.827 -71.1217 1
Cu 241.23 186.018 -71.1217 1
Cu 241.23 185.18 -71.1217 1
Cu 241.23 184.318 -71.1217 1
Cu 241.23 183.434 -71.1217 1
Cu 241.23 182.531 -71.1217 1
Cu 241.23 181.614 -71.1217 1
Cu 241.23 180.686 -71.1217 1
Cu 241.23 179.751 -71.1217 1
Cu 241.23 178.811 -71.1217 1
Cu 241.23 177.872 -71.1217 1
Cu 241.23 176.937 -71.1217 1
Cu 241.23 176.008 -71.1217 1
Cu 241.23 175.091 -71.1217 1
Cu 241.23 174.189 -71.1217 1
Cu 241.23 173.305 -71.1217 1
Cu 241.23 172.442 -71.1217 1
Cu 241.23 171.605 -71.1217 1
Cu 241.23 170.796 -71.1217 1
Cu 241.23 170.019 -71.1217 1
Cu 241.23 169.276 -71.1217 1
Cu 241.507 168.572 -71.1217 1
Cu 242.2 167.907 -71.1217 1
Cu 242.935 167.286 -71.1217 1
Cu 243.709 166.71 -71.1217 1
Cu 244.52 166.181 -71.1217 1
Cu 245.363 165.703 -71.1217 1
Cu 246.236 165.276 -71.1217 1
Cu 247.135 164.903 -71.1217 1
Cu 248.057 164.585 -71.1217 1
Cu 248.998 164.323 -71.1217 1
Cu 249.955 164.118 -71.1217 1
Cu 250.923 163.971 -71.1217 1
Cu 251.898 163.882 -71.1217 1
Cu 252.878 163.853 -71.1217 1
Cu 253.857 163.882 -71.1217 1
Cu 254.832 163.971 -71.1217 1
Cu 255.8 164.118 -71.1217 1
Cu 256.757 164.323 -71.1217 1
Cu 257.698 164.585 -71.1217 1
Cu 258.62 164.903 -71.1217 1
Cu 259.519 165.276 -71.1217 1
Cu 260.392 165.703 -71.1217 1
Cu 261.235 166.181 -71.1217 1
Cu 262.046 166.71 -71.1217 1
Cu 262.82 167.286 -71.1217 1
Cu 263.555 167.907 -71.1217 1
Cu 264.248 168.572 -71.1217 1
Cu 264.525 169.276 -71.1217 1
Cu 264.525 170.019 -71.1217 1
Cu 264.525 170.796 -71.1217 1
Cu 264.525 171.605 -71.1217 1
Cu 264.525 172.442 -71.1217 1
Cu 264.525 173.305 -71.1217 1
Cu 264.525 174.189 -71.1217 1
Cu 264.525 175.091 -71.1217 1
Cu 264.525 176.008 -71.1217 1
Cu 264.525 176.937 -71.1217 1
Cu 264.525 177.872 -71.1217 1
Cu 264.525 178.811 -71.1217 1
Cu 264.548 178.811 -76.3543 1
Cu 264.548 179.752 -76.3543 1
Cu 264.548 180.69 -76.3543 1
Cu 264.548 181.62 -76.3543 1
Cu 264.548 182.539 -76.3543 1
Cu 264.548 183.443 -76.3543 1
Cu 264.548 184.329 -76.3543 1
Cu 264.548 185.193 -76.3543 1
Cu 264.548 186.032 -76.3543 1
Cu 264.548 186.842 -76.3543 1
Cu 264.548 187.621 -76.3543 1
Cu 264.548 188.365 -76.3543 1
Cu 264.27 189.071 -76.3543 1
Cu 263.576 189.737 -76.3543 1
Cu 262.839 190.36 -76.3543 1
Cu 262.064 190.937 -76.3543 1
Cu 261.252 191.466 -76.3543 1
Cu 260.407 191.945 -76.3543 1
Cu 259.532 192.373 -76.3543 1
Cu 258.631 192.747 -76.3543 1
Cu 257.707 193.065 -76.3543 1
Cu 256.764 193.328 -76.3543 1
Cu 255.806 193.534 -76.3543 1
Cu 254.836 193.681 -76.3543 1
Cu 253.859 193.769 -76.3543 1
Cu 252.878 193.799 -76.3543 1
Cu 251.896 193.769 -76.3543 1
Cu 250.919 193.681 -76.3543 1
Cu 249.949 193.534 -76.3543 1
Cu 248.991 193.328 -76.3543 1
Cu 248.048 193.065 -76.3543 1
Cu 247.124 192.747 -76.3543 1
Cu 246.223 192.373 -76.3543 1
Cu 245.348 191.945 -76.3543 1
Cu 244.503 191.466 -76.3543 1
Cu 243.691 190.937 -76.3543 1
Cu 242.916 190.36 -76.3543 1
Cu 242.179 189.737 -76.3543 1
Cu 241.485 189.071 -76.3543 1
Cu 241.208 188.365 -76.3543 1
Cu 241.208 187.621 -76.3543 1
Cu 241.208 186.842 -76.3543 1
Cu 241.208 186.032 -76.3543 1
Cu 241.208 185.193 -76.3543 1
Cu 241.208 184.329 -76.3543 1
Cu 241.208 183.443 -76.3543 1
Cu 241.208 182.539 -76.3543 1
Cu 241.208 181.62 -76.3543 1
Cu 241.208 180.69 -76.3543 1
Cu 241.208 179.752 -76.3543 1
Cu 241.208 178.811 -76.3543 1
Cu 241.208 177.87 -76.3543 1
Cu 241.208 176.933 -76.3543 1
Cu 241.208 176.003 -76.3543 1
Cu 241.208 175.084 -76.3543 1
Cu 241.208 174.18 -76.3543 1
Cu 241.208 173.294 -76.3543 1
Cu 241.208 172.43 -76.3543 1
Cu 241.208 171.591 -76.3543 1
Cu 241.208 170.781 -76.3543 1
Cu 241.208 170.002 -76.3543 1
Cu 241.208 169.258 -76.3543 1
Cu 241.485 168.552 -76.3543 1
Cu 242.179 167.886 -76.3543 1
Cu 242.916 167.263 -76.3543 1
Cu 243.691 166.686 -76.3543 1
Cu 244.503 166.157 -76.3543 1
Cu 245.348 165.678 -76.3543 1
Cu 246.223 165.25 -76.3543 1
Cu 247.124 164.876 -76.3543 1
Cu 248.048 164.557 -76.3543 1
Cu 248.991 164.295 -76.3543 1
Cu 249.949 164.089 -76.3543 1
Cu 250.919 163.942 -76.3543 1
Cu 251.896 163.853 -76.3543 1
Cu 252.878 163.824 -76.3543 1
Cu 253.859 163.853 -76.3543 1
Cu 254.836 163.942 -76.3543 1
Cu 255.806 164.089 -76.3543 1
Cu 256.764 164.295 -76.3543 1
Cu 257.707 164.557 -76.3543 1
Cu 258.631 164.876 -76.3543 1
Cu 259.532 165.25 -76.3543 1
Cu 260.407 165.678 -76.3543 1
Cu 261.252 166.157 -76.3543 1
Cu 262.064 166.686 -76.3543 1
Cu 262.839 167.263 -76.3543 1
Cu 263.576 167.886 -76.3543 1
Cu 264.27 168.552 -76.3543 1
Cu 264.548 169.258 -76.3543 1
Cu 264.548 170.002 -76.3543 1
Cu 264.548 170.781 -76.3543 1
Cu 264.548 171.591 -76.3543 1
Cu 264.548 172.43 -76.3543 1
Cu 264.548 173.294 -76.3543 1
Cu 264.548 174.18 -76.3543 1
Cu 264.548 175.084 -76.3543 1
Cu 264.548 176.003 -76.3543 1
Cu 264.548 176.933 -76.3543 1
Cu 264.548 177.87 -76.3543 1
Cu 264.548 178.811 -76.3543 1
Cu 264.572 178.811 -81.6198 1
Cu 264.572 179.754 -81.6198 1
Cu 264.572 180.694 -81.6198 1
Cu 264.572 181.626 -81.6198 1
Cu 264.572 182.546 -81.6198 1
Cu 264.572 183.452 -81.6198 1
Cu 264.572 184.34 -81.6198 1
Cu 264.572 185.206 -81.6198 1
Cu 264.572 186.047 -81.6198 1
Cu 264.572 186.859 -81.6198 1
Cu 264.572 187.639 -81.6198 1
Cu 264.572 188.385 -81.6198 1
Cu 264.294 189.092 -81.6198 1
Cu 263.598 189.76 -81.6198 1
Cu 262.86 190.384 -81.6198 1
Cu 262.083 190.962 -81.6198 1
Cu 261.269 191.492 -81.6198 1
Cu 260.422 191.972 -81.6198 1
Cu 259.546 192.401 -81.6198 1
Cu 258.643 192.776 -81.6198 1
Cu 257.717 193.095 -81.6198 1
Cu 256.772 193.358 -81.6198 1
Cu 255.812 193.564 -81.6198 1
Cu 254.84 193.712 -81.6198 1
Cu 253.861 193.801 -81.6198 1
Cu 252.878 193.83 -81.6198 1
Cu 251.894 193.801 -81.6198 1
Cu 250.915 193.712 -81.6198 1
Cu 249.943 193.564 -81.6198 1
Cu 248.983 193.358 -81.6198 1
Cu 248.038 193.095 -81.6198 1
Cu 247.112 192.776 -81.6198 1
Cu 246.209 192.401 -81.6198 1
Cu 245.333 191.972 -81.6198 1
Cu 244.486 191.492 -81.6198 1
Cu 243.672 190.962 -81.6198 1
Cu 242.895 190.384 -81.6198 1
Cu 242.157 189.76 -81.6198 1
Cu 241.461 189.092 -81.6198 1
Cu 241.183 188.385 -81.6198 1
Cu 241.183 187.639 -81.6198 1
Cu 241.183 186.859 -81.6198 1
Cu 241.183 186.047 -81.6198 1
Cu 241.183 185.206 -81.6198 1
Cu 241.183 184.34 -81.6198 1
Cu 241.183 183.452 -81.6198 1
Cu 241.183 182.546 -81.6198 1
Cu 241.183 181.626 -81.6198 1
Cu 241.183 180.694 -81.6198 1
Cu 241.183 179.754 -81.6198 1
Cu 241.183 178.811 -81.6198 1
Cu 241.183 177.868 -81.6198 1
Cu 241.183 176.929 -81.6198 1
Cu 241.183 175.997 -81.6198 1
Cu 241.183 175.076 -81.6198 1
Cu 241.183 174.17 -81.6198 1
Cu 241.183 173.283 -81.6198 1
Cu 241.183 172.417 -81.6198 1
Cu 241.183 171.576 -81.6198 1
Cu 241.183 170.764 -81.6198 1
Cu 241.183 169.984 -81.6198 1
Cu 241.183 169.238 -81.6198 1
Cu 241.461 168.53 -81.6198 1
Cu 242.157 167.863 -81.6198 1
Cu 242.895 167.239 -81.6198 1
Cu 243.672 166.661 -81.6198 1
Cu 244.486 166.131 -81.6198 1
Cu 245.333 165.65 -81.6198 1
Cu 246.209 165.222 -81.6198 1
Cu 247.112 164.847 -81.6198 1
Cu 248.038 164.528 -81.6198 1
Cu 248.983 164.264 -81.6198 1
Cu 249.943 164.059 -81.6198 1
Cu 250.915 163.911 -81.6198 1
Cu 251.894 163.822 -81.6198 1
Cu 252.878 163.793 -81.6198 1
Cu 253.861 163.822 -81.6198 1
Cu 254.84 163.911 -81.6198 1
Cu 255.812 164.059 -81.6198 1
Cu 256.772 164.264 -81.6198 1
Cu 257.717 164.528 -81.6198 1
Cu 258.643 164.847 -81.6198 1
Cu 259.546 165.222 -81.6198 1
Cu 260.422 165.65 -81.6198 1
Cu 261.269 166.131 -81.6198 1
Cu 262.083 166.661 -81.6198 1
Cu 262.86 167.239 -81.6198 1
Cu 263.598 167.863 -81.6198 1
Cu 264.294 168.53 -81.6198 1
Cu 264.572 169.238 -81.6198 1
Cu 264.572 169.984 -81.6198 1
Cu 264.572 170.764 -81.6198 1
Cu 264.572 171.576 -81.6198 1
Cu 264.572 172.417 -81.6198 1
Cu 264.572 173.283 -81.6198 1
Cu 264.572 174.17 -81.6198 1
Cu 264.572 175.076 -81.6198 1
Cu 264.572 175.997 -81.6198 1
Cu 264.572 176.929 -81.6198 1
Cu 264.572 177.868 -81.6198 1
Cu 264.572 178.811 -81.6198 1
Cu 264.598 178.811 -86.9163 1
Cu 264.598 179.757 -86.9163 1
Cu 264.598 180.698 -86.9163 1
Cu 264.598 181.632 -86.9163 1
Cu 264.598 182.555 -86.9163 1
Cu 264.598 183.463 -86.9163 1
Cu 264.598 184.353 -86.9163 1
Cu 264.598 185.22 -86.9163 1
Cu 264.598 186.063 -86.9163 1
Cu 264.598 186.877 -86.9163 1
Cu 264.598 187.659 -86.9163 1
Cu 264.598 188.406 -86.9163 1
Cu 264.319 189.115 -86.9163 1
Cu 263.622 189.784 -86.9163 1
Cu 262.882 190.409 -86.9163 1
Cu 262.103 190.989 -86.9163 1
Cu 261.288 191.52 -86.9163 1
Cu 260.439 192.002 -86.9163 1
Cu 259.56 192.431 -86.9163 1
Cu 258.656 192.807 -86.9163 1
Cu 257.728 193.127 -86.9163 1
Cu 256.781 193.391 -86.9163 1
Cu 255.819 193.597 -86.9163 1
Cu 254.845 193.745 -86.9163 1
Cu 253.863 193.834 -86.9163 1
Cu 252.878 193.864 -86.9163 1
Cu 251.892 193.834 -86.9163 1
Cu 250.91 193.745 -86.9163 1
Cu 249.936 193.597 -86.9163 1
Cu 248.974 193.391 -86.9163 1
Cu 248.027 193.127 -86.9163 1
Cu 247.099 192.807 -86.9163 1
Cu 246.195 192.431 -86.9163 1
Cu 245.316 192.002 -86.9163 1
Cu 244.467 191.52 -86.9163 1
Cu 243.652 190.989 -86.9163 1
Cu 242.873 190.409 -86.9163 1
Cu 242.133 189.784 -86.9163 1
Cu 241.436 189.115 -86.9163 1
Cu 241.157 188.406 -86.9163 1
Cu 241.157 187.659 -86.9163 1
Cu 241.157 186.877 -86.9163 1
Cu 241.157 186.063 -86.9163 1
Cu 241.157 185.22 -86.9163 1
Cu 241.157 184.353 -86.9163 1
Cu 241.157 183.463 -86.9163 1
Cu 241.157 182.555 -86.9163 1
Cu 241.157 181.632 -86.9163 1
Cu 241.157 180.698 -86.9163 1
Cu 241.157 179.757 -86.9163 1
Cu 241.157 178.811 -86.9163 1
Cu 241.157 177.866 -86.9163 1
Cu 241.157 176.925 -86.9163 1
Cu 241.157 175.991 -86.9163 1
Cu 241.157 175.068 -86.9163 1
Cu 241.157 174.16 -86.9163 1
Cu 241.157 173.27 -86.9163 1
Cu 241.157 172.402 -86.9163 1
Cu 241.157 171.56 -86.9163 1
Cu 241.157 170.746 -86.9163 1
Cu 241.157 169.964 -86.9163 1
Cu 241.157 169.217 -86.9163 1
Cu 241.436 168.507 -86.9163 1
Cu 242.133 167.839 -86.9163 1
Cu 242.873 167.213 -86.9163 1
Cu 243.652 166.634 -86.9163 1
Cu 244.467 166.102 -86.9163 1
Cu 245.316 165.621 -86.9163 1
Cu 246.195 165.192 -86.9163 1
Cu 247.099 164.816 -86.9163 1
Cu 248.027 164.496 -86.9163 1
Cu 248.974 164.232 -86.9163 1
Cu 249.936 164.026 -86.9163 1
Cu 250.91 163.878 -86.9163 1
Cu 251.892 163.789 -86.9163 1
Cu 252.878 163.759 -86.9163 1
Cu 253.863 163.789 -86.9163 1
Cu 254.845 163.878 -86.9163 1
Cu 255.819 164.026 -86.9163 1
Cu 256.781 164.232 -86.9163 1
Cu 257.728 164.496 -86.9163 1
Cu 258.656 164.816 -86.9163 1
Cu 259.56 165.192 -86.9163 1
Cu 260.439 165.621 -86.9163 1
Cu 261.288 166.102 -86.9163 1
Cu 262.103 166.634 -86.9163 1
Cu 262.882 167.213 -86.9163 1
Cu 263.622 167.839 -86.9163 1
Cu 264.319 168.507 -86.9163 1
Cu 264.598 169.217 -86.9163 1
Cu 264.598 169.964 -86.9163 1
Cu 264.598 170.746 -86.9163 1
Cu 264.598 171.56 -86.9163 1
Cu 264.598 172.402 -86.9163 1
Cu 264.598 173.27 -86.9163 1
Cu 264.598 174.16 -86.9163 1
Cu 264.598 175.068 -86.9163 1
Cu 264.598 175.991 -86.9163 1
Cu 264.598 176.925 -86.9163 1
Cu 264.598 177.866 -86.9163 1
Cu 264.598 178.811 -86.9163 1
Cu 264.626 178.811 -92.2424 1
Cu 264.626 179.759 -92.2424 1
Cu 264.626 180.702 -92.2424 1
Cu 264.626 181.639 -92.2424 1
Cu 264.626 182.564 -92.2424 1
Cu 264.626 183.474 -92.2424 1
Cu 264.626 184.366 -92.2424 1
Cu 264.626 185.236 -92.2424 1
Cu 264.626 186.08 -92.2424 1
Cu 264.626 186.896 -92.2424 1
Cu 264.626 187.68 -92.2424 1
Cu 264.626 188.429 -92.2424 1
Cu 264.347 189.14 -92.2424 1
Cu 263.648 189.81 -92.2424 1
Cu 262.906 190.437 -92.2424 1
Cu 262.125 191.018 -92.2424 1
Cu 261.308 191.551 -92.2424 1
Cu 260.457 192.033 -92.2424 1
Cu 259.576 192.464 -92.2424 1
Cu 258.669 192.84 -92.2424 1
Cu 257.739 193.161 -92.2424 1
Cu 256.79 193.426 -92.2424 1
Cu 255.826 193.632 -92.2424 1
Cu 254.849 193.781 -92.2424 1
Cu 253.865 193.87 -92.2424 1
Cu 252.878 193.9 -92.2424 1
Cu 251.89 193.87 -92.2424 1
Cu 250.906 193.781 -92.2424 1
Cu 249.929 193.632 -92.2424 1
Cu 248.965 193.426 -92.2424 1
Cu 248.016 193.161 -92.2424 1
Cu 247.086 192.84 -92.2424 1
Cu 246.179 192.464 -92.2424 1
Cu 245.298 192.033 -92.2424 1
Cu 244.447 191.551 -92.2424 1
Cu 243.63 191.018 -92.2424 1
Cu 242.849 190.437 -92.2424 1
Cu 242.107 189.81 -92.2424 1
Cu 241.408 189.14 -92.2424 1
Cu 241.129 188.429 -92.2424 1
Cu 241.129 187.68 -92.2424 1
Cu 241.129 186.896 -92.2424 1
Cu 241.129 186.08 -92.2424 1
Cu 241.129 185.236 -92.2424 1
Cu 241.129 184.366 -92.2424 1
Cu 241.129 183.474 -92.2424 1
Cu 241.129 182.564 -92.2424 1
Cu 241.129 181.639 -92.2424 1
Cu 241.129 180.702 -92.2424 1
Cu 241.129 179.759 -92.2424 1
Cu 241.129 178.811 -92.2424 1
Cu 241.129 177.864 -92.2424 1
Cu 241.129 176.92 -92.2424 1
Cu 241.129 175.984 -92.2424 1
Cu 241.129 175.059 -92.2424 1
Cu 241.129 174.149 -92.2424 1
Cu 241.129 173.257 -92.2424 1
Cu 241.129 172.387 -92.2424 1
Cu 241.129 171.543 -92.2424 1
Cu 241.129 170.727 -92.2424 1
Cu 241.129 169.943 -92.2424 1
Cu 241.129 169.194 -92.2424 1
Cu 241.408 168.483 -92.2424 1
Cu 242.107 167.813 -92.2424 1
Cu 242.849 167.186 -92.2424 1
Cu 243.63 166.605 -92.2424 1
Cu 244.447 166.072 -92.2424 1
Cu 245.298 165.59 -92.2424 1
Cu 246.179 165.159 -92.2424 1
Cu 247.086 164.783 -92.2424 1
Cu 248.016 164.462 -92.2424 1
Cu 248.965 164.197 -92.2424 1
Cu 249.929 163.99 -92.2424 1
Cu 250.906 163.842 -92.2424 1
Cu 251.89 163.753 -92.2424 1
Cu 252.878 163.723 -92.2424 1
Cu 253.865 163.753 -92.2424 1
Cu 254.849 163.842 -92.2424 1
Cu 255.826 163.99 -92.2424 1
Cu 256.79 164.197 -92.2424 1
Cu 257.739 164.462 -92.2424 1
Cu 258.669 164.783 -92.2424 1
Cu 259.576 165.159 -92.2424 1
Cu 260.457 165.59 -92.2424 1
Cu 261.308 166.072 -92.2424 1
Cu 262.125 166.605 -92.2424 1
Cu 262.906 167.186 -92.2424 1
Cu 263.648 167.813 -92.2424 1
Cu 264.347 168.483 -92.2424 1
Cu 264.626 169.194 -92.2424 1
Cu 264.626 169.943 -92.2424 1
Cu 264.626 170.727 -92.2424 1
Cu 264.626 171.543 -92.2424 1
Cu 264.626 172.387 -92.2424 1
Cu 264.626 173.257 -92.2424 1
Cu 264.626 174.149 -92.2424 1
Cu 264.626 175.059 -92.2424 1
Cu 264.626 175.984 -92.2424 1
Cu 264.626 176.92 -92.2424 1
Cu 264.626 177.864 -92.2424 1
Cu 264.626 178.811 -92.2424 1
Cu 264.656 178.811 -97.5966 1
Cu 264.656 179.761 -97.5966 1
Cu 264.656 180.707 -97.5966 1
Cu 264.656 181.646 -97.5966 1
Cu 264.656 182.573 -97.5966 1
Cu 264.656 183.486 -97.5966 1
Cu 264.656 184.38 -97.5966 1
Cu 264.656 185.252 -97.5966 1
Cu 264.656 186.099 -97.5966 1
Cu 264.656 186.917 -97.5966 1
Cu 264.656 187.702 -97.5966 1
Cu 264.656 188.453 -97.5966 1
Cu 264.376 189.166 -97.5966 1
Cu 263.675 189.838 -97.5966 1
Cu 262.932 190.466 -97.5966 1
Cu 262.149 191.049 -97.5966 1
Cu 261.329 191.583 -97.5966 1
Cu 260.476 192.067 -97.5966 1
Cu 259.593 192.498 -97.5966 1
Cu 258.684 192.876 -97.5966 1
Cu 257.752 193.197 -97.5966 1
Cu 256.8 193.463 -97.5966 1
Cu 255.833 193.67 -97.5966 1
Cu 254.854 193.819 -97.5966 1
Cu 253.868 193.908 -97.5966 1
Cu 252.878 193.938 -97.5966 1
Cu 251.887 193.908 -97.5966 1
Cu 250.901 193.819 -97.5966 1
Cu 249.922 193.67 -97.5966 1
Cu 248.955 193.463 -97.5966 1
Cu 248.003 193.197 -97.5966 1
Cu 247.071 192.876 -97.5966 1
Cu 246.162 192.498 -97.5966 1
Cu 245.279 192.067 -97.5966 1
Cu 244.426 191.583 -97.5966 1
Cu 243.606 191.049 -97.5966 1
Cu 242.823 190.466 -97.5966 1
Cu 242.08 189.838 -97.5966 1
Cu 241.379 189.166 -97.5966 1
Cu 241.099 188.453 -97.5966 1
Cu 241.099 187.702 -97.5966 1
Cu 241.099 186.917 -97.5966 1
Cu 241.099 186.099 -97.5966 1
Cu 241.099 185.252 -97.5966 1
Cu 241.099 184.38 -97.5966 1
Cu 241.099 183.486 -97.5966 1
Cu 241.099 182.573 -97.5966 1
Cu 241.099 181.646 -97.5966 1
Cu 241.099 180.707 -97.5966 1
Cu 241.099 179.761 -97.5966 1
Cu 241.099 178.811 -97.5966 1
Cu 241.099 177.862 -97.5966 1
Cu 241.099 176.916 -97.5966 1
Cu 241.099 175.977 -97.5966 1
Cu 241.099 175.05 -97.5966 1
Cu 241.099 174.137 -97.5966 1
Cu 241.099 173.243 -97.5966 1
Cu 241.099 172.371 -97.5966 1
Cu 241.099 171.524 -97.5966 1
Cu 241.099 170.706 -97.5966 1
Cu 241.099 169.92 -97.5966 1
Cu 241.099 169.169 -97.5966 1
Cu 241.379 168.457 -97.5966 1
Cu 242.08 167.785 -97.5966 1
Cu 242.823 167.156 -97.5966 1
Cu 243.606 166.574 -97.5966 1
Cu 244.426 166.04 -97.5966 1
Cu 245.279 165.556 -97.5966 1
Cu 246.162 165.125 -97.5966 1
Cu 247.071 164.747 -97.5966 1
Cu 248.003 164.425 -97.5966 1
Cu 248.955 164.16 -97.5966 1
Cu 249.922 163.953 -97.5966 1
Cu 250.901 163.804 -97.5966 1
Cu 251.887 163.715 -97.5966 1
Cu 252.878 163.685 -97.5966 1
Cu 253.868 163.715 -97.5966 1
Cu 254.854 163.804 -97.5966 1
Cu 255.833 163.953 -97.5966 1
Cu 256.8 164.16 -97.5966 1
Cu 257.752 164.425 -97.5966 1
Cu 258.684 164.747 -97.5966 1
Cu 259.593 165.125 -97.5966 1
Cu 260.476 165.556 -97.5966 1
Cu 261.329 166.04 -97.5966 1
Cu 262.149 166.574 -97.5966 1
Cu 262.932 167.156 -97.5966 1
Cu 263.675 167.785 -97.5966 1
Cu 264.376 168.457 -97.5966 1
Cu 264.656 169.169 -97.5966 1
Cu 264.656 169.92 -97.5966 1
Cu 264.656 170.706 -97.5966 1
Cu 264.656 171.524 -97.5966 1
Cu 264.656 172.371 -97.5966 1
Cu 264.656 173.243 -97.5966 1
Cu 264.656 174.137 -97.5966 1
Cu 264.656 175.05 -97.5966 1
Cu 264.656 175.977 -97.5966 1
Cu 264.656 176.916 -97.5966 1
Cu 264.656 177.862 -97.5966 1
Cu 264.656 178.811 -97.5966 1
Cu 264.687 178.811 -102.978 1
Cu 264.687 179.764 -102.978 1
Cu 264.687 180.712 -102.978 1
Cu 264.687 181.653 -102.978 1
Cu 264.687 182.583 -102.978 1
Cu 264.687 183.498 -102.978 1
Cu 264.687 184.395 -102.978 1
Cu 264.687 185.269 -102.978 1
Cu 264.687 186.118 -102.978 1
Cu 264.687 186.938 -102.978 1
Cu 264.687 187.726 -102.978 1
Cu 264.687 188.479 -102.978 1
Cu 264.406 189.194 -102.978 1
Cu 263.704 189.868 -102.978 1
Cu 262.959 190.498 -102.978 1
Cu 262.174 191.082 -102.978 1
Cu 261.352 191.617 -102.978 1
Cu 260.497 192.102 -102.978 1
Cu 259.611 192.535 -102.978 1
Cu 258.7 192.913 -102.978 1
Cu 257.765 193.236 -102.978 1
Cu 256.811 193.502 -102.978 1
Cu 255.841 193.71 -102.978 1
Cu 254.86 193.859 -102.978 1
Cu 253.871 193.948 -102.978 1
Cu 252.878 193.978 -102.978 1
Cu 251.884 193.948 -102.978 1
Cu 250.895 193.859 -102.978 1
Cu 249.914 193.71 -102.978 1
Cu 248.944 193.502 -102.978 1
Cu 247.99 193.236 -102.978 1
Cu 247.055 192.913 -102.978 1
Cu 246.144 192.535 -102.978 1
Cu 245.258 192.102 -102.978 1
Cu 244.403 191.617 -102.978 1
Cu 243.581 191.082 -102.978 1
Cu 242.796 190.498 -102.978 1
Cu 242.051 189.868 -102.978 1
Cu 241.349 189.194 -102.978 1
Cu 241.068 188.479 -102.978 1
Cu 241.068 187.726 -102.978 1
Cu 241.068 186.938 -102.978 1
Cu 241.068 186.118 -102.978 1
Cu 241.068 185.269 -102.978 1
Cu 241.068 184.395 -102.978 1
Cu 241.068 183.498 -102.978 1
Cu 241.068 182.583 -102.978 1
Cu 241.068 181.653 -102.978 1
Cu 241.068 180.712 -102.978 1
Cu 241.068 179.764 -102.978 1
Cu 241.068 178.811 -102.978 1
Cu 241.068 177.859 -102.978 1
Cu 241.068 176.91 -102.978 1
Cu 241.068 175.969 -102.978 1
Cu 241.068 175.04 -102.978 1
Cu 241.068 174.125 -102.978 1
Cu 241.068 173.228 -102.978 1
Cu 241.068 172.354 -102.978 1
Cu 241.068 171.505 -102.978 1
Cu 241.068 170.685 -102.978 1
Cu 241.068 169.896 -102.978 1
Cu 241.068 169.144 -102.978 1
Cu 241.349 168.429 -102.978 1
Cu 242.051 167.755 -102.978 1
Cu 242.796 167.125 -102.978 1
Cu 243.581 166.541 -102.978 1
Cu 244.403 166.005 -102.978 1
Cu 245.258 165.52 -102.978 1
Cu 246.144 165.088 -102.978 1
Cu 247.055 164.709 -102.978 1
Cu 247.99 164.387 -102.978 1
Cu 248.944 164.121 -102.978 1
Cu 249.914 163.913 -102.978 1
Cu 250.895 163.764 -102.978 1
Cu 251.884 163.674 -102.978 1
Cu 252.878 163.644 -102.978 1
Cu 253.871 163.674 -102.978 1
Cu 254.86 163.764 -102.978 1
Cu 255.841 163.913 -102.978 1
Cu 256.811 164.121 -102.978 1
Cu 257.765 164.387 -102.978 1
Cu 258.7 164.709 -102.978 1
Cu 259.611 165.088 -102.978 1
Cu 260.497 165.52 -102.978 1
Cu 261.352 166.005 -102.978 1
Cu 262.174 166.541 -102.978 1
Cu 262.959 167.125 -102.978 1
Cu 263.704 167.755 -102.978 1
Cu 264.406 168.429 -102.978 1
Cu 264.687 169.144 -102.978 1
Cu 264.687 169.896 -102.978 1
Cu 264.687 170.685 -102.978 1
Cu 264.687 171.505 -102.978 1
Cu 264.687 172.354 -102.978 1
Cu 264.687 173.228 -102.978 1
Cu 264.687 174.125 -102.978 1
Cu 264.687 175.04 -102.978 1
Cu 264.687 175.969 -102.978 1
Cu 264.687 176.91 -102.978 1
Cu 264.687 177.859 -102.978 1
Cu 264.687 178.811 -102.978 1
Cu 264.721 178.811 -108.384 1
Cu 264.721 179.766 -108.384 1
Cu 264.721 180.718 -108.384 1
Cu 264.721 181.661 -108.384 1
Cu 264.721 182.594 -108.384 1
Cu 264.721 183.512 -108.384 1
Cu 264.721 184.411 -108.384 1
Cu 264.721 185.288 -108.384 1
Cu 264.721 186.139 -108.384 1
Cu 264.721 186.961 -108.384 1
Cu 264.721 187.752 -108.384 1
Cu 264.721 188.507 -108.384 1
Cu 264.439 189.223 -108.384 1
Cu 263.735 189.899 -108.384 1
Cu 262.987 190.531 -108.384 1
Cu 262.2 191.117 -108.384 1
Cu 261.376 191.654 -108.384 1
Cu 260.518 192.14 -108.384 1
Cu 259.63 192.574 -108.384 1
Cu 258.716 192.953 -108.384 1
Cu 257.779 193.277 -108.384 1
Cu 256.822 193.544 -108.384 1
Cu 255.849 193.752 -108.384 1
Cu 254.865 193.901 -108.384 1
Cu 253.873 193.991 -108.384 1
Cu 252.878 194.021 -108.384 1
Cu 251.882 193.991 -108.384 1
Cu 250.89 193.901 -108.384 1
Cu 249.906 193.752 -108.384 1
Cu 248.933 193.544 -108.384 1
Cu 247.976 193.277 -108.384 1
Cu 247.039 192.953 -108.384 1
Cu 246.125 192.574 -108.384 1
Cu 245.237 192.14 -108.384 1
Cu 244.379 191.654 -108.384 1
Cu 243.555 191.117 -108.384 1
Cu 242.768 190.531 -108.384 1
Cu 242.02 189.899 -108.384 1
Cu 241.316 189.223 -108.384 1
Cu 241.034 188.507 -108.384 1
Cu 241.034 187.752 -108.384 1
Cu 241.034 186.961 -108.384 1
Cu 241.034 186.139 -108.384 1
Cu 241.034 185.288 -108.384 1
Cu 241.034 184.411 -108.384 1
Cu 241.034 183.512 -108.384 1
Cu 241.034 182.594 -108.384 1
Cu 241.034 181.661 -108.384 1
Cu 241.034 180.718 -108.384 1
Cu 241.034 179.766 -108.384 1
Cu 241.034 178.811 -108.384 1
Cu 241.034 177.856 -108.384 1
Cu 241.034 176.905 -108.384 1
Cu 241.034 175.961 -108.384 1
Cu 241.034 175.029 -108.384 1
Cu 241.034 174.111 -108.384 1
Cu 241.034 173.212 -108.384 1
Cu 241.034 172.335 -108.384 1
Cu 241.034 171.484 -108.384 1
Cu 241.034 170.661 -108.384 1
Cu 241.034 169.871 -108.384 1
Cu 241.034 169.116 -108.384 1
Cu 241.316 168.399 -108.384 1
Cu 242.02 167.724 -108.384 1
Cu 242.768 167.092 -108.384 1
Cu 243.555 166.506 -108.384 1
Cu 244.379 165.969 -108.384 1
Cu 245.237 165.483 -108.384 1
Cu 246.125 165.049 -108.384 1
Cu 247.039 164.669 -108.384 1
Cu 247.976 164.346 -108.384 1
Cu 248.933 164.079 -108.384 1
Cu 249.906 163.871 -108.384 1
Cu 250.89 163.721 -108.384 1
Cu 251.882 163.631 -108.384 1
Cu 252.878 163.601 -108.384 1
Cu 253.873 163.631 -108.384 1
Cu 254.865 163.721 -108.384 1
Cu 255.849 163.871 -108.384 1
Cu 256.822 164.079 -108.384 1
Cu 257.779 164.346 -108.384 1
Cu 258.716 164.669 -108.384 1
Cu 259.63 165.049 -108.384 1
Cu 260.518 165.483 -108.384 1
Cu 261.376 165.969 -108.384 1
Cu 262.2 166.506 -108.384 1
Cu 262.987 167.092 -108.384 1
Cu 263.735 167.724 -108.384 1
Cu 264.439 168.399 -108.384 1
Cu 264.721 169.116 -108.384 1
Cu 264.721 169.871 -108.384 1
Cu 264.721 170.661 -108.384 1
Cu 264.721 171.484 -108.384 1
Cu 264.721 172.335 -108.384 1
Cu 264.721 173.212 -108.384 1
Cu 264.721 174.111 -108.384 1
Cu 264.721 175.029 -108.384 1
Cu 264.721 175.961 -108.384 1
Cu 264.721 176.905 -108.384 1
Cu 264.721 177.856 -108.384 1
Cu 264.721 178.811 -108.384 1
Cu 264.756 178.811 -113.816 1
Cu 264.756 179.769 -113.816 1
Cu 264.756 180.723 -113.816 1
Cu 264.756 181.67 -113.816 1
Cu 264.756 182.605 -113.816 1
Cu 264.756 183.526 -113.816 1
Cu 264.756 184.427 -113.816 1
Cu 264.756 185.307 -113.816 1
Cu 264.756 186.161 -113.816 1
Cu 264.756 186.986 -113.816 1
Cu 264.756 187.778 -113.816 1
Cu 264.756 188.536 -113.816 1
Cu 264.474 189.254 -113.816 1
Cu 263.767 189.932 -113.816 1
Cu 263.017 190.566 -113.816 1
Cu 262.228 191.153 -113.816 1
Cu 261.401 191.692 -113.816 1
Cu 260.541 192.18 -113.816 1
Cu 259.651 192.615 -113.816 1
Cu 258.734 192.996 -113.816 1
Cu 257.793 193.32 -113.816 1
Cu 256.834 193.588 -113.816 1
Cu 255.858 193.797 -113.816 1
Cu 254.871 193.947 -113.816 1
Cu 253.876 194.037 -113.816 1
Cu 252.878 194.067 -113.816 1
Cu 251.879 194.037 -113.816 1
Cu 250.884 193.947 -113.816 1
Cu 249.897 193.797 -113.816 1
Cu 248.921 193.588 -113.816 1
Cu 247.962 193.32 -113.816 1
Cu 247.021 192.996 -113.816 1
Cu 246.104 192.615 -113.816 1
Cu 245.214 192.18 -113.816 1
Cu 244.354 191.692 -113.816 1
Cu 243.527 191.153 -113.816 1
Cu 242.738 190.566 -113.816 1
Cu 241.988 189.932 -113.816 1
Cu 241.281 189.254 -113.816 1
Cu 240.999 188.536 -113.816 1
Cu 240.999 187.778 -113.816 1
Cu 240.999 186.986 -113.816 1
Cu 240.999 186.161 -113.816 1
Cu 240.999 185.307 -113.816 1
Cu 240.999 184.427 -113.816 1
Cu 240.999 183.526 -113.816 1
Cu 240.999 182.605 -113.816 1
Cu 240.999 181.67 -113.816 1
Cu 240.999 180.723 -113.816 1
Cu 240.999 179.769 -113.816 1
Cu 240.999 178.811 -113.816 1
Cu 240.999 177.854 -113.816 1
Cu 240.999 176.899 -113.816 1
Cu 240.999 175.953 -113.816 1
Cu 240.999 175.018 -113.816 1
Cu 240.999 174.097 -113.816 1
Cu 240.999 173.195 -113.816 1
Cu 240.999 172.316 -113.816 1
Cu 240.999 171.462 -113.816 1
Cu 240.999 170.637 -113.816 1
Cu 240.999 169.844 -113.816 1
Cu 240.999 169.087 -113.816 1
Cu 241.281 168.368 -113.816 1
Cu 241.988 167.691 -113.816 1
Cu 242.738 167.057 -113.816 1
Cu 243.527 166.469 -113.816 1
Cu 244.354 165.931 -113.816 1
Cu 245.214 165.443 -113.816 1
Cu 246.104 165.008 -113.816 1
Cu 247.021 164.627 -113.816 1
Cu 247.962 164.303 -113.816 1
Cu 248.921 164.035 -113.816 1
Cu 249.897 163.826 -113.816 1
Cu 250.884 163.676 -113.816 1
Cu 251.879 163.586 -113.816 1
Cu 252.878 163.556 -113.816 1
Cu 253.876 163.586 -113.816 1
Cu 254.871 163.676 -113.816 1
Cu 255.858 163.826 -113.816 1
Cu 256.834 164.035 -113.816 1
Cu 257.793 164.303 -113.816 1
Cu 258.734 164.627 -113.816 1
Cu 259.651 165.008 -113.816 1
Cu 260.541 165.443 -113.816 1
Cu 261.401 165.931 -113.816 1
Cu 262.228 166.469 -113.816 1
Cu 263.017 167.057 -113.816 1
Cu 263.767 167.691 -113.816 1
Cu 264.474 168.368 -113.816 1
Cu 264.756 169.087 -113.816 1
Cu 264.756 169.844 -113.816 1
Cu 264.756 170.637 -113.816 1
Cu 264.756 171.462 -113.816 1
Cu 264.756 172.316 -113.816 1
Cu 264.756 173.195 -113.816 1
Cu 264.756 174.097 -113.816 1
Cu 264.756 175.018 -113.816 1
Cu 264.756 175.953 -113.816 1
Cu 264.756 176.899 -113.816 1
Cu 264.756 177.854 -113.816 1
Cu 264.756 178.811 -113.816 1
Cu 264.793 178.811 -119.271 1
Cu 264.793 179.772 -119.271 1
Cu 264.793 180.729 -119.271 1
Cu 264.793 181.679 -119.271 1
Cu 264.793 182.617 -119.271 1
Cu 264.793 183.54 -119.271 1
Cu 264.793 184.445 -119.271 1
Cu 264.793 185.327 -119.271 1
Cu 264.793 186.184 -119.271 1
Cu 264.793 187.011 -119.271 1
Cu 264.793 187.807 -119.271 1
Cu 264.793 188.566 -119.271 1
Cu 264.51 189.287 -119.271 1
Cu 263.801 189.967 -119.271 1
Cu 263.049 190.603 -119.271 1
Cu 262.257 191.192 -119.271 1
Cu 261.428 191.732 -119.271 1
Cu 260.565 192.222 -119.271 1
Cu 259.672 192.658 -119.271 1
Cu 258.752 193.04 -119.271 1
Cu 257.809 193.366 -119.271 1
Cu 256.846 193.634 -119.271 1
Cu 255.868 193.844 -119.271 1
Cu 254.878 193.994 -119.271 1
Cu 253.879 194.085 -119.271 1
Cu 252.878 194.115 -119.271 1
Cu 251.876 194.085 -119.271 1
Cu 250.877 193.994 -119.271 1
Cu 249.887 193.844 -119.271 1
Cu 248.909 193.634 -119.271 1
Cu 247.946 193.366 -119.271 1
Cu 247.003 193.04 -119.271 1
Cu 246.083 192.658 -119.271 1
Cu 245.19 192.222 -119.271 1
Cu 244.327 191.732 -119.271 1
Cu 243.498 191.192 -119.271 1
Cu 242.706 190.603 -119.271 1
Cu 241.954 189.967 -119.271 1
Cu 241.245 189.287 -119.271 1
Cu 240.962 188.566 -119.271 1
Cu 240.962 187.807 -119.271 1
Cu 240.962 187.011 -119.271 1
Cu 240.962 186.184 -119.271 1
Cu 240.962 185.327 -119.271 1
Cu 240.962 184.445 -119.271 1
Cu 240.962 183.54 -119.271 1
Cu 240.962 182.617 -119.271 1
Cu 240.962 181.679 -119.271 1
Cu 240.962 180.729 -119.271 1
Cu 240.962 179.772 -119.271 1
Cu 240.962 178.811 -119.271 1
Cu 240.962 177.85 -119.271 1
Cu 240.962 176.893 -119.271 1
Cu 240.962 175.944 -119.271 1
Cu 240.962 175.006 -119.271 1
Cu 240.962 174.082 -119.271 1
Cu 240.962 173.178 -119.271 1
Cu 240.962 172.296 -119.271 1
Cu 240.962 171.439 -119.271 1
Cu 240.962 170.611 -119.271 1
Cu 240.962 169.816 -119.271 1
Cu 240.962 169.057 -119.271 1
Cu 241.245 168.335 -119.271 1
Cu 241.954 167.656 -119.271 1
Cu 242.706 167.02 -119.271 1
Cu 243.498 166.431 -119.271 1
Cu 244.327 165.89 -119.271 1
Cu 245.19 165.401 -119.271 1
Cu 246.083 164.964 -119.271 1
Cu 247.003 164.583 -119.271 1
Cu 247.946 164.257 -119.271 1
Cu 248.909 163.989 -119.271 1
Cu 249.887 163.779 -119.271 1
Cu 250.877 163.629 -119.271 1
Cu 251.876 163.538 -119.271 1
Cu 252.878 163.508 -119.271 1
Cu 253.879 163.538 -119.271 1
Cu 254.878 163.629 -119.271 1
Cu 255.868 163.779 -119.271 1
Cu 256.846 163.989 -119.271 1
Cu 257.809 164.257 -119.271 1
Cu 258.752 164.583 -119.271 1
Cu 259.672 164.964 -119.271 1
Cu 260.565 165.401 -119.271 1
Cu 261.428 165.89 -119.271 1
Cu 262.257 166.431 -119.271 1
Cu 263.049 167.02 -119.271 1
Cu 263.801 167.656 -119.271 1
Cu 264.51 168.335 -119.271 1
Cu 264.793 169.057 -119.271 1
Cu 264.793 169.816 -119.271 1
Cu 264.793 170.611 -119.271 1
Cu 264.793 171.439 -119.271 1
Cu 264.793 172.296 -119.271 1
Cu 264.793 173.178 -119.271 1
Cu 264.793 174.082 -119.271 1
Cu 264.793 175.006 -119.271 1
Cu 264.793 175.944 -119.271 1
Cu 264.793 176.893 -119.271 1
Cu 264.793 177.85 -119.271 1
Cu 264.793 178.811 -119.271 1
Cu 264.833 178.811 -124.749 1
Cu 264.833 179.775 -124.749 1
Cu 264.833 180.736 -124.749 1
Cu 264.833 181.688 -124.749 1
Cu 264.833 182.63 -124.749 1
Cu 264.833 183.556 -124.749 1
Cu 264.833 184.464 -124.749 1
Cu 264.833 185.349 -124.749 1
Cu 264.833 186.208 -124.749 1
Cu 264.833 187.038 -124.749 1
Cu 264.833 187.836 -124.749 1
Cu 264.833 188.598 -124.749 1
Cu 264.549 189.322 -124.749 1
Cu 263.837 190.004 -124.749 1
Cu 263.083 190.642 -124.749 1
Cu 262.288 191.233 -124.749 1
Cu 261.456 191.775 -124.749 1
Cu 260.591 192.266 -124.749 1
Cu 259.694 192.704 -124.749 1
Cu 258.771 193.087 -124.749 1
Cu 257.825 193.414 -124.749 1
Cu 256.859 193.683 -124.749 1
Cu 255.878 193.893 -124.749 1
Cu 254.884 194.044 -124.749 1
Cu 253.883 194.135 -124.749 1
Cu 252.878 194.165 -124.749 1
Cu 251.872 194.135 -124.749 1
Cu 250.871 194.044 -124.749 1
Cu 249.877 193.893 -124.749 1
Cu 248.896 193.683 -124.749 1
Cu 247.93 193.414 -124.749 1
Cu 246.984 193.087 -124.749 1
Cu 246.061 192.704 -124.749 1
Cu 245.164 192.266 -124.749 1
Cu 244.299 191.775 -124.749 1
Cu 243.467 191.233 -124.749 1
Cu 242.672 190.642 -124.749 1
Cu 241.918 190.004 -124.749 1
Cu 241.207 189.322 -124.749 1
Cu 240.922 188.598 -124.749 1
Cu 240.922 187.836 -124.749 1
Cu 240.922 187.038 -124.749 1
Cu 240.922 186.208 -124.749 1
Cu 240.922 185.349 -124.749 1
Cu 240.922 184.464 -124.749 1
Cu 240.922 183.556 -124.749 1
Cu 240.922 182.63 -124.749 1
Cu 240.922 181.688 -124.749 1
Cu 240.922 180.736 -124.749 1
Cu 240.922 179.775 -124.749 1
Cu 240.922 178.811 -124.749 1
Cu 240.922 177.847 -124.749 1
Cu 240.922 176.887 -124.749 1
Cu 240.922 175.934 -124.749 1
Cu 240.922 174.993 -124.749 1
Cu 240.922 174.067 -124.749 1
Cu 240.922 173.159 -124.749 1
Cu 240.922 172.274 -124.749 1
Cu 240.922 171.415 -124.749 1
Cu 240.922 170.584 -124.749 1
Cu 240.922 169.787 -124.749 1
Cu 240.922 169.024 -124.749 1
Cu 241.207 168.301 -124.749 1
Cu 241.918 167.619 -124.749 1
Cu 242.672 166.981 -124.749 1
Cu 243.467 166.39 -124.749 1
Cu 244.299 165.848 -124.749 1
Cu 245.164 165.357 -124.749 1
Cu 246.061 164.919 -124.749 1
Cu 246.984 164.536 -124.749 1
Cu 247.93 164.209 -124.749 1
Cu 248.896 163.94 -124.749 1
Cu 249.877 163.73 -124.749 1
Cu 250.871 163.579 -124.749 1
Cu 251.872 163.488 -124.749 1
Cu 252.878 163.458 -124.749 1
Cu 253.883 163.488 -124.749 1
Cu 254.884 163.579 -124.749 1
Cu 255.878 163.73 -124.749 1
Cu 256.859 163.94 -124.749 1
Cu 257.825 164.209 -124.749 1
Cu 258.771 164.536 -124.749 1
Cu 259.694 164.919 -124.749 1
Cu 260.591 165.357 -124.749 1
Cu 261.456 165.848 -124.749 1
Cu 262.288 166.39 -124.749 1
Cu 263.083 166.981 -124.749 1
Cu 263.837 167.619 -124.749 1
Cu 264.549 168.301 -124.749 1
Cu 264.833 169.024 -124.749 1
Cu 264.833 169.787 -124.749 1
Cu 264.833 170.584 -124.749 1
Cu 264.833 171.415 -124.749 1
Cu 264.833 172.274 -124.749 1
Cu 264.833 173.159 -124.749 1
Cu 264.833 174.067 -124.749 1
Cu 264.833 174.993 -124.749 1
Cu 264.833 175.934 -124.749 1
Cu 264.833 176.887 -124.749 1
Cu 264.833 177.847 -124.749 1
Cu 264.833 178.811 -124.749 1
Cu 264.874 178.811 -130.248 1
Cu 264.874 179.779 -130.248 1
Cu 264.874 180.742 -130.248 1
Cu 264.874 181.698 -130.248 1
Cu 264.874 182.643 -130.248 1
Cu 264.874 183.572 -130.248 1
Cu 264.874 184.483 -130.248 1
Cu 264.874 185.371 -130.248 1
Cu 264.874 186.234 -130.248 1
Cu 264.874 187.067 -130.248 1
Cu 264.874 187.867 -130.248 1
Cu 264.874 188.632 -130.248 1
Cu 264.589 189.358 -130.248 1
Cu 263.875 190.042 -130.248 1
Cu 263.118 190.683 -130.248 1
Cu 262.321 191.276 -130.248 1
Cu 261.486 191.82 -130.248 1
Cu 260.617 192.312 -130.248 1
Cu 259.718 192.752 -130.248 1
Cu 258.792 193.136 -130.248 1
Cu 257.842 193.464 -130.248 1
Cu 256.873 193.734 -130.248 1
Cu 255.888 193.945 -130.248 1
Cu 254.891 194.097 -130.248 1
Cu 253.886 194.188 -130.248 1
Cu 252.878 194.218 -130.248 1
Cu 251.869 194.188 -130.248 1
Cu 250.864 194.097 -130.248 1
Cu 249.867 193.945 -130.248 1
Cu 248.882 193.734 -130.248 1
Cu 247.913 193.464 -130.248 1
Cu 246.963 193.136 -130.248 1
Cu 246.037 192.752 -130.248 1
Cu 245.138 192.312 -130.248 1
Cu 244.269 191.82 -130.248 1
Cu 243.434 191.276 -130.248 1
Cu 242.637 190.683 -130.248 1
Cu 241.88 190.042 -130.248 1
Cu 241.166 189.358 -130.248 1
Cu 240.881 188.632 -130.248 1
Cu 240.881 187.867 -130.248 1
Cu 240.881 187.067 -130.248 1
Cu 240.881 186.234 -130.248 1
Cu 240.881 185.371 -130.248 1
Cu 240.881 184.483 -130.248 1
Cu 240.881 183.572 -130.248 1
Cu 240.881 182.643 -130.248 1
Cu 240.881 181.698 -130.248 1
Cu 240.881 180.742 -130.248 1
Cu 240.881 179.779 -130.248 1
Cu 240.881 178.811 -130.248 1
Cu 240.881 177.844 -130.248 1
Cu 240.881 176.88 -130.248 1
Cu 240.881 175.924 -130.248 1
Cu 240.881 174.98 -130.248 1
Cu 240.881 174.05 -130.248 1
Cu 240.881 173.14 -130.248 1
Cu 240.881 172.251 -130.248 1
Cu 240.881 171.389 -130.248 1
Cu 240.881 170.556 -130.248 1
Cu 240.881 169.756 -130.248 1
Cu 240.881 168.991 -130.248 1
Cu 241.166 168.265 -130.248 1
Cu 241.88 167.58 -130.248 1
Cu 242.637 166.94 -130.248 1
Cu 243.434 166.347 -130.248 1
Cu 244.269 165.803 -130.248 1
Cu 245.138 165.31 -130.248 1
Cu 246.037 164.871 -130.248 1
Cu 246.963 164.487 -130.248 1
Cu 247.913 164.159 -130.248 1
Cu 248.882 163.889 -130.248 1
Cu 249.867 163.677 -130.248 1
Cu 250.864 163.526 -130.248 1
Cu 251.869 163.435 -130.248 1
Cu 252.878 163.405 -130.248 1
Cu 253.886 163.435 -130.248 1
Cu 254.891 163.526 -130.248 1
Cu 255.888 163.677 -130.248 1
Cu 256.873 163.889 -130.248 1
Cu 257.842 164.159 -130.248 1
Cu 258.792 164.487 -130.248 1
Cu 259.718 164.871 -130.248 1
Cu 260.617 165.31 -130.248 1
Cu 261.486 165.803 -130.248 1
Cu 262.321 166.347 -130.248 1
Cu 263.118 166.94 -130.248 1
Cu 263.875 167.58 -130.248 1
Cu 264.589 168.265 -130.248 1
Cu 264.874 168.991 -130.248 1
Cu 264.874 169.756 -130.248 1
Cu 264.874 170.556 -130.248 1
Cu 264.874 171.389 -130.248 1
Cu 264.874 172.251 -130.248 1
Cu 264.874 173.14 -130.248 1
Cu 264.874 174.05 -130.248 1
Cu 264.874 174.98 -130.248 1
Cu 264.874 175.924 -130.248 1
Cu 264.874 176.88 -130.248 1
Cu 264.874 177.844 -130.248 1
Cu 264.874 178.811 -130.248 1
Cu 264.917 178.811 -135.769 1
Cu 264.917 179.782 -135.769 1
Cu 264.917 180.749 -135.769 1
Cu 264.917 181.709 -135.769 1
Cu 264.917 182.657 -135.769 1
Cu 264.917 183.59 -135.769 1
Cu 264.917 184.503 -135.769 1
Cu 264.917 185.395 -135.769 1
Cu 264.917 186.26 -135.769 1
Cu 264.917 187.097 -135.769 1
Cu 264.917 187.9 -135.769 1
Cu 264.917 188.667 -135.769 1
Cu 264.631 189.396 -135.769 1
Cu 263.915 190.083 -135.769 1
Cu 263.155 190.725 -135.769 1
Cu 262.355 191.321 -135.769 1
Cu 261.517 191.867 -135.769 1
Cu 260.645 192.361 -135.769 1
Cu 259.743 192.802 -135.769 1
Cu 258.813 193.188 -135.769 1
Cu 257.86 193.517 -135.769 1
Cu 256.887 193.788 -135.769 1
Cu 255.899 194 -135.769 1
Cu 254.898 194.152 -135.769 1
Cu 253.89 194.243 -135.769 1
Cu 252.878 194.274 -135.769 1
Cu 251.865 194.243 -135.769 1
Cu 250.857 194.152 -135.769 1
Cu 249.856 194 -135.769 1
Cu 248.868 193.788 -135.769 1
Cu 247.895 193.517 -135.769 1
Cu 246.942 193.188 -135.769 1
Cu 246.012 192.802 -135.769 1
Cu 245.11 192.361 -135.769 1
Cu 244.238 191.867 -135.769 1
Cu 243.4 191.321 -135.769 1
Cu 242.6 190.725 -135.769 1
Cu 241.84 190.083 -135.769 1
Cu 241.124 189.396 -135.769 1
Cu 240.838 188.667 -135.769 1
Cu 240.838 187.9 -135.769 1
Cu 240.838 187.097 -135.769 1
Cu 240.838 186.26 -135.769 1
Cu 240.838 185.395 -135.769 1
Cu 240.838 184.503 -135.769 1
Cu 240.838 183.59 -135.769 1
Cu 240.838 182.657 -135.769 1
Cu 240.838 181.709 -135.769 1
Cu 240.838 180.749 -135.769 1
Cu 240.838 179.782 -135.769 1
Cu 240.838 178.811 -135.769 1
Cu 240.838 177.841 -135.769 1
Cu 240.838 176.873 -135.769 1
Cu 240.838 175.914 -135.769 1
Cu 240.838 174.966 -135.769 1
Cu 240.838 174.033 -135.769 1
Cu 240.838 173.119 -135.769 1
Cu 240.838 172.228 -135.769 1
Cu 240.838 171.362 -135.769 1
Cu 240.838 170.526 -135.769 1
Cu 240.838 169.723 -135.769 1
Cu 240.838 168.955 -135.769 1
Cu 241.124 168.227 -135.769 1
Cu 241.84 167.54 -135.769 1
Cu 242.6 166.897 -135.769 1
Cu 243.4 166.302 -135.769 1
Cu 244.238 165.756 -135.769 1
Cu 245.11 165.262 -135.769 1
Cu 246.012 164.821 -135.769 1
Cu 246.942 164.435 -135.769 1
Cu 247.895 164.106 -135.769 1
Cu 248.868 163.835 -135.769 1
Cu 249.856 163.623 -135.769 1
Cu 250.857 163.471 -135.769 1
Cu 251.865 163.38 -135.769 1
Cu 252.878 163.349 -135.769 1
Cu 253.89 163.38 -135.769 1
Cu 254.898 163.471 -135.769 1
Cu 255.899 163.623 -135.769 1
Cu 256.887 163.835 -135.769 1
Cu 257.86 164.106 -135.769 1
Cu 258.813 164.435 -135.769 1
Cu 259.743 164.821 -135.769 1
Cu 260.645 165.262 -135.769 1
Cu 261.517 165.756 -135.769 1
Cu 262.355 166.302 -135.769 1
Cu 263.155 166.897 -135.769 1
Cu 263.915 167.54 -135.769 1
Cu 264.631 168.227 -135.769 1
Cu 264.917 168.955 -135.769 1
Cu 264.917 169.723 -135.769 1
Cu 264.917 170.526 -135.769 1
Cu 264.917 171.362 -135.769 1
Cu 264.917 172.228 -135.769 1
Cu 264.917 173.119 -135.769 1
Cu 264.917 174.033 -135.769 1
Cu 264.917 174.966 -135.769 1
Cu 264.917 175.914 -135.769 1
Cu 264.917 176.873 -135.769 1
Cu 264.917 177.841 -135.769 1
Cu 264.917 178.811 -135.769 1
Cu 264.962 178.811 -141.311 1
Cu 264.962 179.786 -141.311 1
Cu 264.962 180.757 -141.311 1
Cu 264.962 181.72 -141.311 1
Cu 264.962 182.671 -141.311 1
Cu 264.962 183.607 -141.311 1
Cu 264.962 184.525 -141.311 1
Cu 264.962 185.42 -141.311 1
Cu 264.962 186.288 -141.311 1
Cu 264.962 187.128 -141.311 1
Cu 264.962 187.934 -141.311 1
Cu 264.962 188.704 -141.311 1
Cu 264.675 189.436 -141.311 1
Cu 263.956 190.125 -141.311 1
Cu 263.194 190.77 -141.311 1
Cu 262.39 191.368 -141.311 1
Cu 261.549 191.916 -141.311 1
Cu 260.674 192.412 -141.311 1
Cu 259.768 192.855 -141.311 1
Cu 258.835 193.242 -141.311 1
Cu 257.879 193.572 -141.311 1
Cu 256.902 193.844 -141.311 1
Cu 255.91 194.057 -141.311 1
Cu 254.906 194.209 -141.311 1
Cu 253.894 194.301 -141.311 1
Cu 252.878 194.332 -141.311 1
Cu 251.861 194.301 -141.311 1
Cu 250.849 194.209 -141.311 1
Cu 249.845 194.057 -141.311 1
Cu 248.853 193.844 -141.311 1
Cu 247.876 193.572 -141.311 1
Cu 246.92 193.242 -141.311 1
Cu 245.987 192.855 -141.311 1
Cu 245.081 192.412 -141.311 1
Cu 244.206 191.916 -141.311 1
Cu 243.365 191.368 -141.311 1
Cu 242.561 190.77 -141.311 1
Cu 241.799 190.125 -141.311 1
Cu 241.08 189.436 -141.311 1
Cu 240.793 188.704 -141.311 1
Cu 240.793 187.934 -141.311 1
Cu 240.793 187.128 -141.311 1
Cu 240.793 186.288 -141.311 1
Cu 240.793 185.42 -141.311 1
Cu 240.793 184.525 -141.311 1
Cu 240.793 183.607 -141.311 1
Cu 240.793 182.671 -141.311 1
Cu 240.793 181.72 -141.311 1
Cu 240.793 180.757 -141.311 1
Cu 240.793 179.786 -141.311 1
Cu 240.793 178.811 -141.311 1
Cu 240.793 177.837 -141.311 1
Cu 240.793 176.866 -141.311 1
Cu 240.793 175.903 -141.311 1
Cu 240.793 174.952 -141.311 1
Cu 240.793 174.015 -141.311 1
Cu 240.793 173.098 -141.311 1
Cu 240.793 172.203 -141.311 1
Cu 240.793 171.334 -141.311 1
Cu 240.793 170.495 -141.311 1
Cu 240.793 169.689 -141.311 1
Cu 240.793 168.918 -141.311 1
Cu 241.08 168.187 -141.311 1
Cu 241.799 167.497 -141.311 1
Cu 242.561 166.853 -141.311 1
Cu 243.365 166.255 -141.311 1
Cu 244.206 165.707 -141.311 1
Cu 245.081 165.211 -141.311 1
Cu 245.987 164.768 -141.311 1
Cu 246.92 164.381 -141.311 1
Cu 247.876 164.051 -141.311 1
Cu 248.853 163.779 -141.311 1
Cu 249.845 163.566 -141.311 1
Cu 250.849 163.413 -141.311 1
Cu 251.861 163.322 -141.311 1
Cu 252.878 163.291 -141.311 1
Cu 253.894 163.322 -141.311 1
Cu 254.906 163.413 -141.311 1
Cu 255.91 163.566 -141.311 1
Cu 256.902 163.779 -141.311 1
Cu 257.879 164.051 -141.311 1
Cu 258.835 164.381 -141.311 1
Cu 259.768 164.768 -141.311 1
Cu 260.674 165.211 -141.311 1
Cu 261.549 165.707 -141.311 1
Cu 262.39 166.255 -141.311 1
Cu 263.194 166.853 -141.311 1
Cu 263.956 167.497 -141.311 1
Cu 264.675 168.187 -141.311 1
Cu 264.962 168.918 -141.311 1
Cu 264.962 169.689 -141.311 1
Cu 264.962 170.495 -141.311 1
Cu 264.962 171.334 -141.311 1
Cu 264.962 172.203 -141.311 1
Cu 264.962 173.098 -141.311 1
Cu 264.962 174.015 -141.311 1
Cu 264.962 174.952 -141.311 1
Cu 264.962 175.903 -141.311 1
Cu 264.962 176.866 -141.311 1
Cu 264.962 177.837 -141.311 1
Cu 264.962 178.811 -141.311 1
Cu 265.01 178.811 -146.872 1
Cu 265.01 179.79 -146.872 1
Cu 265.01 180.764 -146.872 1
Cu 265.01 181.731 -146.872 1
Cu 265.01 182.686 -146.872 1
Cu 265.01 183.626 -146.872 1
Cu 265.01 184.547 -146.872 1
Cu 265.01 185.446 -146.872 1
Cu 265.01 186.318 -146.872 1
Cu 265.01 187.16 -146.872 1
Cu 265.01 187.97 -146.872 1
Cu 265.01 188.743 -146.872 1
Cu 264.721 189.477 -146.872 1
Cu 264 190.17 -146.872 1
Cu 263.234 190.817 -146.872 1
Cu 262.427 191.417 -146.872 1
Cu 261.583 191.967 -146.872 1
Cu 260.705 192.465 -146.872 1
Cu 259.795 192.91 -146.872 1
Cu 258.859 193.298 -146.872 1
Cu 257.898 193.63 -146.872 1
Cu 256.918 193.903 -146.872 1
Cu 255.922 194.117 -146.872 1
Cu 254.914 194.27 -146.872 1
Cu 253.898 194.362 -146.872 1
Cu 252.878 194.393 -146.872 1
Cu 251.857 194.362 -146.872 1
Cu 250.841 194.27 -146.872 1
Cu 249.833 194.117 -146.872 1
Cu 248.837 193.903 -146.872 1
Cu 247.857 193.63 -146.872 1
Cu 246.896 193.298 -146.872 1
Cu 245.96 192.91 -146.872 1
Cu 245.05 192.465 -146.872 1
Cu 244.172 191.967 -146.872 1
Cu 243.328 191.417 -146.872 1
Cu 242.521 190.817 -146.872 1
Cu 241.755 190.17 -146.872 1
Cu 241.034 189.477 -146.872 1
Cu 240.745 188.743 -146.872 1
Cu 240.745 187.97 -146.872 1
Cu 240.745 187.16 -146.872 1
Cu 240.745 186.318 -146.872 1
Cu 240.745 185.446 -146.872 1
Cu 240.745 184.547 -146.872 1
Cu 240.745 183.626 -146.872 1
Cu 240.745 182.686 -146.872 1
Cu 240.745 181.731 -146.872 1
Cu 240.745 180.764 -146.872 1
Cu 240.745 179.79 -146.872 1
Cu 240.745 178.811 -146.872 1
Cu 240.745 177.833 -146.872 1
Cu 240.745 176.859 -146.872 1
Cu 240.745 175.892 -146.872 1
Cu 240.745 174.937 -146.872 1
Cu 240.745 173.997 -146.872 1
Cu 240.745 173.076 -146.872 1
Cu 240.745 172.177 -146.872 1
Cu 240.745 171.305 -146.872 1
Cu 240.745 170.463 -146.872 1
Cu 240.745 169.653 -146.872 1
Cu 240.745 168.88 -146.872 1
Cu 241.034 168.145 -146.872 1
Cu 241.755 167.453 -146.872 1
Cu 242.521 166.806 -146.872 1
Cu 243.328 166.206 -146.872 1
Cu 244.172 165.656 -146.872 1
Cu 245.05 165.158 -146.872 1
Cu 245.96 164.713 -146.872 1
Cu 246.896 164.324 -146.872 1
Cu 247.857 163.993 -146.872 1
Cu 248.837 163.72 -146.872 1
Cu 249.833 163.506 -146.872 1
Cu 250.841 163.353 -146.872 1
Cu 251.857 163.261 -146.872 1
Cu 252.878 163.23 -146.872 1
Cu 253.898 163.261 -146.872 1
Cu 254.914 163.353 -146.872 1
Cu 255.922 163.506 -146.872 1
Cu 256.918 163.72 -146.872 1
Cu 257.898 163.993 -146.872 1
Cu 258.859 164.324 -146.872 1
Cu 259.795 164.713 -146.872 1
Cu 260.705 165.158 -146.872 1
Cu 261.583 165.656 -146.872 1
Cu 262.427 166.206 -146.872 1
Cu 263.234 166.806 -146.872 1
Cu 264 167.453 -146.872 1
Cu 264.721 168.145 -146.872 1
Cu 265.01 168.88 -146.872 1
Cu 265.01 169.653 -146.872 1
Cu 265.01 170.463 -146.872 1
Cu 265.01 171.305 -146.872 1
Cu 265.01 172.177 -146.872 1
Cu 265.01 173.076 -146.872 1
Cu 265.01 173.997 -146.872 1
Cu 265.01 174.937 -146.872 1
Cu 265.01 175.892 -146.872 1
Cu 265.01 176.859 -146.872 1
Cu 265.01 177.833 -146.872 1
Cu 265.01 178.811 -146.872 1
Cu 265.059 178.811 -152.453 1
Cu 265.059 179.794 -152.453 1
Cu 265.059 180.772 -152.453 1
Cu 265.059 181.743 -152.453 1
Cu 265.059 182.702 -152.453 1
Cu 265.059 183.646 -152.453 1
Cu 265.059 184.571 -152.453 1
Cu 265.059 185.472 -152.453 1
Cu 265.059 186.348 -152.453 1
Cu 265.059 187.194 -152.453 1
Cu 265.059 188.007 -152.453 1
Cu 265.059 188.784 -152.453 1
Cu 264.769 189.521 -152.453 1
Cu 264.045 190.216 -152.453 1
Cu 263.276 190.866 -152.453 1
Cu 262.466 191.468 -152.453 1
Cu 261.619 192.02 -152.453 1
Cu 260.737 192.521 -152.453 1
Cu 259.823 192.967 -152.453 1
Cu 258.883 193.357 -152.453 1
Cu 257.919 193.69 -152.453 1
Cu 256.934 193.964 -152.453 1
Cu 255.934 194.179 -152.453 1
Cu 254.922 194.333 -152.453 1
Cu 253.902 194.425 -152.453 1
Cu 252.878 194.456 -152.453 1
Cu 251.853 194.425 -152.453 1
Cu 250.833 194.333 -152.453 1
Cu 249.821 194.179 -152.453 1
Cu 248.821 193.964 -152.453 1
Cu 247.836 193.69 -152.453 1
Cu 246.872 193.357 -152.453 1
Cu 245.932 192.967 -152.453 1
Cu 245.018 192.521 -152.453 1
Cu 244.136 192.02 -152.453 1
Cu 243.289 191.468 -152.453 1
Cu 242.479 190.866 -152.453 1
Cu 241.71 190.216 -152.453 1
Cu 240.986 189.521 -152.453 1
Cu 240.696 188.784 -152.453 1
Cu 240.696 188.007 -152.453 1
Cu 240.696 187.194 -152.453 1
Cu 240.696 186.348 -152.453 1
Cu 240.696 185.472 -152.453 1
Cu 240.696 184.571 -152.453 1
Cu 240.696 183.646 -152.453 1
Cu 240.696 182.702 -152.453 1
Cu 240.696 181.743 -152.453 1
Cu 240.696 180.772 -152.453 1
Cu 240.696 179.794 -152.453 1
Cu 240.696 178.811 -152.453 1
Cu 240.696 177.829 -152.453 1
Cu 240.696 176.851 -152.453 1
Cu 240.696 175.88 -152.453 1
Cu 240.696 174.921 -152.453 1
Cu 240.696 173.977 -152.453 1
Cu 240.696 173.052 -152.453 1
Cu 240.696 172.15 -152.453 1
Cu 240.696 171.275 -152.453 1
Cu 240.696 170.429 -152.453 1
Cu 240.696 169.616 -152.453 1
Cu 240.696 168.839 -152.453 1
Cu 240.986 168.102 -152.453 1
Cu 241.71 167.407 -152.453 1
Cu 242.479 166.757 -152.453 1
Cu 243.289 166.155 -152.453 1
Cu 244.136 165.602 -152.453 1
Cu 245.018 165.102 -152.453 1
Cu 245.932 164.656 -152.453 1
Cu 246.872 164.266 -152.453 1
Cu 247.836 163.933 -152.453 1
Cu 248.821 163.658 -152.453 1
Cu 249.821 163.444 -152.453 1
Cu 250.833 163.29 -152.453 1
Cu 251.853 163.198 -152.453 1
Cu 252.878 163.167 -152.453 1
Cu 253.902 163.198 -152.453 1
Cu 254.922 163.29 -152.453 1
Cu 255.934 163.444 -152.453 1
Cu 256.934 163.658 -152.453 1
Cu 257.919 163.933 -152.453 1
Cu 258.883 164.266 -152.453 1
Cu 259.823 164.656 -152.453 1
Cu 260.737 165.102 -152.453 1
Cu 261.619 165.602 -152.453 1
Cu 262.466 166.155 -152.453 1
Cu 263.276 166.757 -152.453 1
Cu 264.045 167.407 -152.453 1
Cu 264.769 168.102 -152.453 1
Cu 265.059 168.839 -152.453 1
Cu 265.059 169.616 -152.453 1
Cu 265.059 170.429 -152.453 1
Cu 265.059 171.275 -152.453 1
Cu 265.059 172.15 -152.453 1
Cu 265.059 173.052 -152.453 1
Cu 265.059 173.977 -152.453 1
Cu 265.059 174.921 -152.453 1
Cu 265.059 175.88 -152.453 1
Cu 265.059 176.851 -152.453 1
Cu 265.059 177.829 -152.453 1
Cu 265.059 178.811 -152.453 1
Cu 265.11 178.811 -158.052 1
Cu 265.11 179.798 -158.052 1
Cu 265.11 180.78 -158.052 1
Cu 265.11 181.755 -158.052 1
Cu 265.11 182.718 -158.052 1
Cu 265.11 183.666 -158.052 1
Cu 265.11 184.595 -158.052 1
Cu 265.11 185.501 -158.052 1
Cu 265.11 186.38 -158.052 1
Cu 265.11 187.229 -158.052 1
Cu 265.11 188.046 -158.052 1
Cu 265.11 188.826 -158.052 1
Cu 264.82 189.566 -158.052 1
Cu 264.092 190.264 -158.052 1
Cu 263.32 190.917 -158.052 1
Cu 262.507 191.521 -158.052 1
Cu 261.656 192.076 -158.052 1
Cu 260.77 192.579 -158.052 1
Cu 259.853 193.027 -158.052 1
Cu 258.908 193.419 -158.052 1
Cu 257.94 193.753 -158.052 1
Cu 256.952 194.028 -158.052 1
Cu 255.947 194.244 -158.052 1
Cu 254.931 194.398 -158.052 1
Cu 253.906 194.491 -158.052 1
Cu 252.878 194.522 -158.052 1
Cu 251.849 194.491 -158.052 1
Cu 250.824 194.398 -158.052 1
Cu 249.808 194.244 -158.052 1
Cu 248.803 194.028 -158.052 1
Cu 247.815 193.753 -158.052 1
Cu 246.847 193.419 -158.052 1
Cu 245.902 193.027 -158.052 1
Cu 244.985 192.579 -158.052 1
Cu 244.1 192.076 -158.052 1
Cu 243.248 191.521 -158.052 1
Cu 242.435 190.917 -158.052 1
Cu 241.663 190.264 -158.052 1
Cu 240.935 189.566 -158.052 1
Cu 240.645 188.826 -158.052 1
Cu 240.645 188.046 -158.052 1
Cu 240.645 187.229 -158.052 1
Cu 240.645 186.38 -158.052 1
Cu 240.645 185.501 -158.052 1
Cu 240.645 184.595 -158.052 1
Cu 240.645 183.666 -158.052 1
Cu 240.645 182.718 -158.052 1
Cu 240.645 181.755 -158.052 1
Cu 240.645 180.78 -158.052 1
Cu 240.645 179.798 -158.052 1
Cu 240.645 178.811 -158.052 1
Cu 240.645 177.825 -158.052 1
Cu 240.645 176.842 -158.052 1
Cu 240.645 175.868 -158.052 1
Cu 240.645 174.904 -158.052 1
Cu 240.645 173.957 -158.052 1
Cu 240.645 173.028 -158.052 1
Cu 240.645 172.122 -158.052 1
Cu 240.645 171.243 -158.052 1
Cu 240.645 170.393 -158.052 1
Cu 240.645 169.577 -158.052 1
Cu 240.645 168.797 -158.052 1
Cu 240.935 168.057 -158.052 1
Cu 241.663 167.359 -158.052 1
Cu 242.435 166.706 -158.052 1
Cu 243.248 166.101 -158.052 1
Cu 244.1 165.547 -158.052 1
Cu 244.985 165.044 -158.052 1
Cu 245.902 164.596 -158.052 1
Cu 246.847 164.204 -158.052 1
Cu 247.815 163.87 -158.052 1
Cu 248.803 163.595 -158.052 1
Cu 249.808 163.379 -158.052 1
Cu 250.824 163.225 -158.052 1
Cu 251.849 163.132 -158.052 1
Cu 252.878 163.101 -158.052 1
Cu 253.906 163.132 -158.052 1
Cu 254.931 163.225 -158.052 1
Cu 255.947 163.379 -158.052 1
Cu 256.952 163.595 -158.052 1
Cu 257.94 163.87 -158.052 1
Cu 258.908 164.204 -158.052 1
Cu 259.853 164.596 -158.052 1
Cu 260.77 165.044 -158.052 1
Cu 261.656 165.547 -158.052 1
Cu 262.507 166.101 -158.052 1
Cu 263.32 166.706 -158.052 1
Cu 264.092 167.359 -158.052 1
Cu 264.82 168.057 -158.052 1
Cu 265.11 168.797 -158.052 1
Cu 265.11 169.577 -158.052 1
Cu 265.11 170.393 -158.052 1
Cu 265.11 171.243 -158.052 1
Cu 265.11 172.122 -158.052 1
Cu 265.11 173.028 -158.052 1
Cu 265.11 173.957 -158.052 1
Cu 265.11 174.904 -158.052 1
Cu 265.11 175.868 -158.052 1
Cu 265.11 176.842 -158.052 1
Cu 265.11 177.825 -158.052 1
Cu 265.11 178.811 -158.052 1
Cu 265.164 178.811 -163.669 1
Cu 265.164 179.802 -163.669 1
Cu 265.164 180.789 -163.669 1
Cu 265.164 181.768 -163.669 1
Cu 265.164 182.736 -163.669 1
Cu 265.164 183.687 -163.669 1
Cu 265.164 184.62 -163.669 1
Cu 265.164 185.53 -163.669 1
Cu 265.164 186.413 -163.669 1
Cu 265.164 187.266 -163.669 1
Cu 265.164 188.086 -163.669 1
Cu 265.164 188.869 -163.669 1
Cu 264.872 189.613 -163.669 1
Cu 264.141 190.314 -163.669 1
Cu 263.366 190.969 -163.669 1
Cu 262.549 191.577 -163.669 1
Cu 261.694 192.134 -163.669 1
Cu 260.804 192.639 -163.669 1
Cu 259.883 193.089 -163.669 1
Cu 258.935 193.482 -163.669 1
Cu 257.962 193.818 -163.669 1
Cu 256.969 194.095 -163.669 1
Cu 255.961 194.311 -163.669 1
Cu 254.94 194.466 -163.669 1
Cu 253.911 194.559 -163.669 1
Cu 252.878 194.591 -163.669 1
Cu 251.844 194.559 -163.669 1
Cu 250.815 194.466 -163.669 1
Cu 249.794 194.311 -163.669 1
Cu 248.786 194.095 -163.669 1
Cu 247.793 193.818 -163.669 1
Cu 246.82 193.482 -163.669 1
Cu 245.872 193.089 -163.669 1
Cu 244.951 192.639 -163.669 1
Cu 244.061 192.134 -163.669 1
Cu 243.206 191.577 -163.669 1
Cu 242.389 190.969 -163.669 1
Cu 241.614 190.314 -163.669 1
Cu 240.883 189.613 -163.669 1
Cu 240.591 188.869 -163.669 1
Cu 240.591 188.086 -163.669 1
Cu 240.591 187.266 -163.669 1
Cu 240.591 186.413 -163.669 1
Cu 240.591 185.53 -163.669 1
Cu 240.591 184.62 -163.669 1
Cu 240.591 183.687 -163.669 1
Cu 240.591 182.736 -163.669 1
Cu 240.591 181.768 -163.669 1
Cu 240.591 180.789 -163.669 1
Cu 240.591 179.802 -163.669 1
Cu 240.591 178.811 -163.669 1
Cu 240.591 177.821 -163.669 1
Cu 240.591 176.834 -163.669 1
Cu 240.591 175.855 -163.669 1
Cu 240.591 174.887 -163.669 1
Cu 240.591 173.935 -163.669 1
Cu 240.591 173.003 -163.669 1
Cu 240.591 172.093 -163.669 1
Cu 240.591 171.21 -163.669 1
Cu 240.591 170.357 -163.669 1
Cu 240.591 169.537 -163.669 1
Cu 240.591 168.753 -163.669 1
Cu 240.883 168.01 -163.669 1
Cu 241.614 167.309 -163.669 1
Cu 242.389 166.653 -163.669 1
Cu 243.206 166.046 -163.669 1
Cu 244.061 165.489 -163.669 1
Cu 244.951 164.984 -163.669 1
Cu 245.872 164.534 -163.669 1
Cu 246.82 164.14 -163.669 1
Cu 247.793 163.805 -163.669 1
Cu 248.786 163.528 -163.669 1
Cu 249.794 163.312 -163.669 1
Cu 250.815 163.157 -163.669 1
Cu 251.844 163.063 -163.669 1
Cu 252.878 163.032 -163.669 1
Cu 253.911 163.063 -163.669 1
Cu 254.94 163.157 -163.669 1
Cu 255.961 163.312 -163.669 1
Cu 256.969 163.528 -163.669 1
Cu 257.962 163.805 -163.669 1
Cu 258.935 164.14 -163.669 1
Cu 259.883 164.534 -163.669 1
Cu 260.804 164.984 -163.669 1
Cu 261.694 165.489 -163.669 1
Cu 262.549 166.046 -163.669 1
Cu 263.366 166.653 -163.669 1
Cu 264.141 167.309 -163.669 1
Cu 264.872 168.01 -163.669 1
Cu 265.164 168.753 -163.669 1
Cu 265.164 169.537 -163.669 1
Cu 265.164 170.357 -163.669 1
Cu 265.164 171.21 -163.669 1
Cu 265.164 172.093 -163.669 1
Cu 265.164 173.003 -163.669 1
Cu 265.164 173.935 -163.669 1
Cu 265.164 174.887 -163.669 1
Cu 265.164 175.855 -163.669 1
Cu 265.164 176.834 -163.669 1
Cu 265.164 177.821 -163.669 1
Cu 265.164 178.811 -163.669 1
Cu 265.219 178.811 -169.304 1
Cu 265.219 179.807 -169.304 1
Cu 265.219 180.798 -169.304 1
Cu 265.219 181.781 -169.304 1
Cu 265.219 182.753 -169.304 1
Cu 265.219 183.709 -169.304 1
Cu 265.219 184.646 -169.304 1
Cu 265.219 185.56 -169.304 1
Cu 265.219 186.447 -169.304 1
Cu 265.219 187.305 -169.304 1
Cu 265.219 188.128 -169.304 1
Cu 265.219 188.915 -169.304 1
Cu 264.926 189.662 -169.304 1
Cu 264.192 190.366 -169.304 1
Cu 263.413 191.024 -169.304 1
Cu 262.593 191.635 -169.304 1
Cu 261.734 192.194 -169.304 1
Cu 260.84 192.701 -169.304 1
Cu 259.915 193.153 -169.304 1
Cu 258.962 193.549 -169.304 1
Cu 257.985 193.886 -169.304 1
Cu 256.988 194.164 -169.304 1
Cu 255.975 194.381 -169.304 1
Cu 254.949 194.537 -169.304 1
Cu 253.915 194.631 -169.304 1
Cu 252.878 194.662 -169.304 1
Cu 251.84 194.631 -169.304 1
Cu 250.806 194.537 -169.304 1
Cu 249.78 194.381 -169.304 1
Cu 248.767 194.164 -169.304 1
Cu 247.77 193.886 -169.304 1
Cu 246.793 193.549 -169.304 1
Cu 245.84 193.153 -169.304 1
Cu 244.915 192.701 -169.304 1
Cu 244.021 192.194 -169.304 1
Cu 243.162 191.635 -169.304 1
Cu 242.342 191.024 -169.304 1
Cu 241.563 190.366 -169.304 1
Cu 240.829 189.662 -169.304 1
Cu 240.536 188.915 -169.304 1
Cu 240.536 188.128 -169.304 1
Cu 240.536 187.305 -169.304 1
Cu 240.536 186.447 -169.304 1
Cu 240.536 185.56 -169.304 1
Cu 240.536 184.646 -169.304 1
Cu 240.536 183.709 -169.304 1
Cu 240.536 182.753 -169.304 1
Cu 240.536 181.781 -169.304 1
Cu 240.536 180.798 -169.304 1
Cu 240.536 179.807 -169.304 1
Cu 240.536 178.811 -169.304 1
Cu 240.536 177.816 -169.304 1
Cu 240.536 176.825 -169.304 1
Cu 240.536 175.841 -169.304 1
Cu 240.536 174.87 -169.304 1
Cu 240.536 173.913 -169.304 1
Cu 240.536 172.976 -169.304 1
Cu 240.536 172.063 -169.304 1
Cu 240.536 171.175 -169.304 1
Cu 240.536 170.318 -169.304 1
Cu 240.536 169.495 -169.304 1
Cu 240.536 168.708 -169.304 1
Cu 240.829 167.961 -169.304 1
Cu 241.563 167.257 -169.304 1
Cu 242.342 166.598 -169.304 1
Cu 243.162 165.988 -169.304 1
Cu 244.021 165.428 -169.304 1
Cu 244.915 164.921 -169.304 1
Cu 245.84 164.469 -169.304 1
Cu 246.793 164.074 -169.304 1
Cu 247.77 163.737 -169.304 1
Cu 248.767 163.459 -169.304 1
Cu 249.78 163.242 -169.304 1
Cu 250.806 163.086 -169.304 1
Cu 251.84 162.992 -169.304 1
Cu 252.878 162.961 -169.304 1
Cu 253.915 162.992 -169.304 1
Cu 254.949 163.086 -169.304 1
Cu 255.975 163.242 -169.304 1
Cu 256.988 163.459 -169.304 1
Cu 257.985 163.737 -169.304 1
Cu 258.962 164.074 -169.304 1
Cu 259.915 164.469 -169.304 1
Cu 260.84 164.921 -169.304 1
Cu 261.734 165.428 -169.304 1
Cu 262.593 165.988 -169.304 1
Cu 263.413 166.598 -169.304 1
Cu 264.192 167.257 -169.304 1
Cu 264.926 167.961 -169.304 1
Cu 265.219 168.708 -169.304 1
Cu 265.219 169.495 -169.304 1
Cu 265.219 170.318 -169.304 1
Cu 265.219 171.175 -169.304 1
Cu 265.219 172.063 -169.304 1
Cu 265.219 172.976 -169.304 1
Cu 265.219 173.913 -169.304 1
Cu 265.219 174.87 -169.304 1
Cu 265.219 175.841 -169.304 1
Cu 265.219 176.825 -169.304 1
Cu 265.219 177.816 -169.304 1
Cu 265.219 178.811 -169.304 1
Cu 265.277 178.811 -174.956 1
Cu 265.277 179.811 -174.956 1
Cu 265.277 180.807 -174.956 1
Cu 265.277 181.795 -174.956 1
Cu 265.277 182.772 -174.956 1
Cu 265.277 183.732 -174.956 1
Cu 265.277 184.674 -174.956 1
Cu 265.277 185.592 -174.956 1
Cu 265.277 186.483 -174.956 1
Cu 265.277 187.344 -174.956 1
Cu 265.277 188.172 -174.956 1
Cu 265.277 188.962 -174.956 1
Cu 264.982 189.713 -174.956 1
Cu 264.245 190.42 -174.956 1
Cu 263.462 191.082 -174.956 1
Cu 262.638 191.695 -174.956 1
Cu 261.775 192.257 -174.956 1
Cu 260.877 192.766 -174.956 1
Cu 259.948 193.22 -174.956 1
Cu 258.99 193.618 -174.956 1
Cu 258.009 193.957 -174.956 1
Cu 257.007 194.236 -174.956 1
Cu 255.989 194.454 -174.956 1
Cu 254.959 194.61 -174.956 1
Cu 253.92 194.705 -174.956 1
Cu 252.878 194.736 -174.956 1
Cu 251.835 194.705 -174.956 1
Cu 250.796 194.61 -174.956 1
Cu 249.766 194.454 -174.956 1
Cu 248.748 194.236 -174.956 1
Cu 247.746 193.957 -174.956 1
Cu 246.765 193.618 -174.956 1
Cu 245.807 193.22 -174.956 1
Cu 244.878 192.766 -174.956 1
Cu 243.98 192.257 -174.956 1
Cu 243.117 191.695 -174.956 1
Cu 242.293 191.082 -174.956 1
Cu 241.51 190.42 -174.956 1
Cu 240.773 189.713 -174.956 1
Cu 240.478 188.962 -174.956 1
Cu 240.478 188.172 -174.956 1
Cu 240.478 187.344 -174.956 1
Cu 240.478 186.483 -174.956 1
Cu 240.478 185.592 -174.956 1
Cu 240.478 184.674 -174.956 1
Cu 240.478 183.732 -174.956 1
Cu 240.478 182.772 -174.956 1
Cu 240.478 181.795 -174.956 1
Cu 240.478 180.807 -174.956 1
Cu 240.478 179.811 -174.956 1
Cu 240.478 178.811 -174.956 1
Cu 240.478 177.811 -174.956 1
Cu 240.478 176.816 -174.956 1
Cu 240.478 175.827 -174.956 1
Cu 240.478 174.851 -174.956 1
Cu 240.478 173.89 -174.956 1
Cu 240.478 172.949 -174.956 1
Cu 240.478 172.031 -174.956 1
Cu 240.478 171.14 -174.956 1
Cu 240.478 170.279 -174.956 1
Cu 240.478 169.451 -174.956 1
Cu 240.478 168.661 -174.956 1
Cu 240.773 167.91 -174.956 1
Cu 241.51 167.203 -174.956 1
Cu 242.293 166.541 -174.956 1
Cu 243.117 165.928 -174.956 1
Cu 243.98 165.366 -174.956 1
Cu 244.878 164.857 -174.956 1
Cu 245.807 164.402 -174.956 1
Cu 246.765 164.005 -174.956 1
Cu 247.746 163.666 -174.956 1
Cu 248.748 163.387 -174.956 1
Cu 249.766 163.169 -174.956 1
Cu 250.796 163.012 -174.956 1
Cu 251.835 162.918 -174.956 1
Cu 252.878 162.887 -174.956 1
Cu 253.92 162.918 -174.956 1
Cu 254.959 163.012 -174.956 1
Cu 255.989 163.169 -174.956 1
Cu 257.007 163.387 -174.956 1
Cu 258.009 163.666 -174.956 1
Cu 258.99 164.005 -174.956 1
Cu 259.948 164.402 -174.956 1
Cu 260.877 164.857 -174.956 1
Cu 261.775 165.366 -174.956 1
Cu 262.638 165.928 -174.956 1
Cu 263.462 166.541 -174.956 1
Cu 264.245 167.203 -174.956 1
Cu 264.982 167.91 -174.956 1
Cu 265.277 168.661 -174.956 1
Cu 265.277 169.451 -174.956 1
Cu 265.277 170.279 -174.956 1
Cu 265.277 171.14 -174.956 1
Cu 265.277 172.031 -174.956 1
Cu 265.277 172.949 -174.956 1
Cu 265.277 173.89 -174.956 1
Cu 265.277 174.851 -174.956 1
Cu 265.277 175.827 -174.956 1
Cu 265.277 176.816 -174.956 1
Cu 265.277 177.811 -174.956 1
Cu 265.277 178.811 -174.956 1
Cu 265.337 178.811 -180.624 1
Cu 265.337 179.816 -180.624 1
Cu 265.337 180.817 -180.624 1
Cu 265.337 181.81 -180.624 1
Cu 265.337 182.791 -180.624 1
Cu 265.337 183.756 -180.624 1
Cu 265.337 184.702 -180.624 1
Cu 265.337 185.625 -180.624 1
Cu 265.337 186.52 -180.624 1
Cu 265.337 187.385 -180.624 1
Cu 265.337 188.217 -180.624 1
Cu 265.337 189.011 -180.624 1
Cu 265.041 189.765 -180.624 1
Cu 264.3 190.476 -180.624 1
Cu 263.513 191.141 -180.624 1
Cu 262.685 191.757 -180.624 1
Cu 261.818 192.322 -180.624 1
Cu 260.916 192.834 -180.624 1
Cu 259.982 193.29 -180.624 1
Cu 259.02 193.689 -180.624 1
Cu 258.034 194.03 -180.624 1
Cu 257.027 194.31 -180.624 1
Cu 256.004 194.529 -180.624 1
Cu 254.969 194.687 -180.624 1
Cu 253.925 194.781 -180.624 1
Cu 252.878 194.813 -180.624 1
Cu 251.83 194.781 -180.624 1
Cu 250.786 194.687 -180.624 1
Cu 249.751 194.529 -180.624 1
Cu 248.728 194.31 -180.624 1
Cu 247.721 194.03 -180.624 1
Cu 246.735 193.689 -180.624 1
Cu 245.773 193.29 -180.624 1
Cu 244.839 192.834 -180.624 1
Cu 243.937 192.322 -180.624 1
Cu 243.07 191.757 -180.624 1
Cu 242.242 191.141 -180.624 1
Cu 241.455 190.476 -180.624 1
Cu 240.714 189.765 -180.624 1
Cu 240.418 189.011 -180.624 1
Cu 240.418 188.217 -180.624 1
Cu 240.418 187.385 -180.624 1
Cu 240.418 186.52 -180.624 1
Cu 240.418 185.625 -180.624 1
Cu 240.418 184.702 -180.624 1
Cu 240.418 183.756 -180.624 1
Cu 240.418 182.791 -180.624 1
Cu 240.418 181.81 -180.624 1
Cu 240.418 180.817 -180.624 1
Cu 240.418 179.816 -180.624 1
Cu 240.418 178.811 -180.624 1
Cu 240.418 177.807 -180.624 1
Cu 240.418 176.806 -180.624 1
Cu 240.418 175.813 -180.624 1
Cu 240.418 174.832 -180.624 1
Cu 240.418 173.867 -180.624 1
Cu 240.418 172.921 -180.624 1
Cu 240.418 171.998 -180.624 1
Cu 240.418 171.103 -180.624 1
Cu 240.418 170.237 -180.624 1
Cu 240.418 169.406 -180.624 1
Cu 240.418 168.612 -180.624 1
Cu 240.714 167.858 -180.624 1
Cu 241.455 167.147 -180.624 1
Cu 242.242 166.482 -180.624 1
Cu 243.07 165.866 -180.624 1
Cu 243.937 165.301 -180.624 1
Cu 244.839 164.789 -180.624 1
Cu 245.773 164.333 -180.624 1
Cu 246.735 163.934 -180.624 1
Cu 247.721 163.593 -180.624 1
Cu 248.728 163.313 -180.624 1
Cu 249.751 163.093 -180.624 1
Cu 250.786 162.936 -180.624 1
Cu 251.83 162.841 -180.624 1
Cu 252.878 162.81 -180.624 1
Cu 253.925 162.841 -180.624 1
Cu 254.969 162.936 -180.624 1
Cu 256.004 163.093 -180.624 1
Cu 257.027 163.313 -180.624 1
Cu 258.034 163.593 -180.624 1
Cu 259.02 163.934 -180.624 1
Cu 259.982 164.333 -180.624 1
Cu 260.916 164.789 -180.624 1
Cu 261.818 165.301 -180.624 1
Cu 262.685 165.866 -180.624 1
Cu 263.513 166.482 -180.624 1
Cu 264.3 167.147 -180.624 1
Cu 265.041 167.858 -180.624 1
Cu 265.337 168.612 -180.624 1
Cu 265.337 169.406 -180.624 1
Cu 265.337 170.237 -180.624 1
Cu 265.337 171.103 -180.624 1
Cu 265.337 171.998 -180.624 1
Cu 265.337 172.921 -180.624 1
Cu 265.337 173.867 -180.624 1
Cu 265.337 174.832 -180.624 1
Cu 265.337 175.813 -180.624 1
Cu 265.337 176.806 -180.624 1
Cu 265.337 177.807 -180.624 1
Cu 265.337 178.811 -180.624 1
Cu 265.399 178.811 -186.309 1
Cu 265.399 179.821 -186.309 1
Cu 265.399 180.827 -186.309 1
Cu 265.399 181.825 -186.309 1
Cu 265.399 182.811 -186.309 1
Cu 265.399 183.781 -186.309 1
Cu 265.399 184.731 -186.309 1
Cu 265.399 185.658 -186.309 1
Cu 265.399 186.559 -186.309 1
Cu 265.399 187.428 -186.309 1
Cu 265.399 188.264 -186.309 1
Cu 265.399 189.062 -186.309 1
Cu 265.101 189.82 -186.309 1
Cu 264.356 190.534 -186.309 1
Cu 263.566 191.202 -186.309 1
Cu 262.734 191.821 -186.309 1
Cu 261.863 192.389 -186.309 1
Cu 260.956 192.903 -186.309 1
Cu 260.017 193.362 -186.309 1
Cu 259.05 193.763 -186.309 1
Cu 258.059 194.106 -186.309 1
Cu 257.048 194.387 -186.309 1
Cu 256.02 194.608 -186.309 1
Cu 254.979 194.766 -186.309 1
Cu 253.93 194.861 -186.309 1
Cu 252.878 194.893 -186.309 1
Cu 251.825 194.861 -186.309 1
Cu 250.776 194.766 -186.309 1
Cu 249.735 194.608 -186.309 1
Cu 248.707 194.387 -186.309 1
Cu 247.696 194.106 -186.309 1
Cu 246.705 193.763 -186.309 1
Cu 245.738 193.362 -186.309 1
Cu 244.799 192.903 -186.309 1
Cu 243.892 192.389 -186.309 1
Cu 243.021 191.821 -186.309 1
Cu 242.189 191.202 -186.309 1
Cu 241.399 190.534 -186.309 1
Cu 240.654 189.82 -186.309 1
Cu 240.356 189.062 -186.309 1
Cu 240.356 188.264 -186.309 1
Cu 240.356 187.428 -186.309 1
Cu 240.356 186.559 -186.309 1
Cu 240.356 185.658 -186.309 1
Cu 240.356 184.731 -186.309 1
Cu 240.356 183.781 -186.309 1
Cu 240.356 182.811 -186.309 1
Cu 240.356 181.825 -186.309 1
Cu 240.356 180.827 -186.309 1
Cu 240.356 179.821 -186.309 1
Cu 240.356 178.811 -186.309 1
Cu 240.356 177.802 -186.309 1
Cu 240.356 176.796 -186.309 1
Cu 240.356 175.798 -186.309 1
Cu 240.356 174.812 -186.309 1
Cu 240.356 173.842 -186.309 1
Cu 240.356 172.892 -186.309 1
Cu 240.356 171.964 -186.309 1
Cu 240.356 171.064 -186.309 1
Cu 240.356 170.195 -186.309 1
Cu 240.356 169.359 -186.309 1
Cu 240.356 168.561 -186.309 1
Cu 240.654 167.803 -186.309 1
Cu 241.399 167.089 -186.309 1
Cu 242.189 166.421 -186.309 1
Cu 243.021 165.801 -186.309 1
Cu 243.892 165.234 -186.309 1
Cu 244.799 164.719 -186.309 1
Cu 245.738 164.261 -186.309 1
Cu 246.705 163.859 -186.309 1
Cu 247.696 163.517 -186.309 1
Cu 248.707 163.235 -186.309 1
Cu 249.735 163.015 -186.309 1
Cu 250.776 162.857 -186.309 1
Cu 251.825 162.762 -186.309 1
Cu 252.878 162.73 -186.309 1
Cu 253.93 162.762 -186.309 1
Cu 254.979 162.857 -186.309 1
Cu 256.02 163.015 -186.309 1
Cu 257.048 163.235 -186.309 1
Cu 258.059 163.517 -186.309 1
Cu 259.05 163.859 -186.309 1
Cu 260.017 164.261 -186.309 1
Cu 260.956 164.719 -186.309 1
Cu 261.863 165.234 -186.309 1
Cu 262.734 165.801 -186.309 1
Cu 263.566 166.421 -186.309 1
Cu 264.356 167.089 -186.309 1
Cu 265.101 167.803 -186.309 1
Cu 265.399 168.561 -186.309 1
Cu 265.399 169.359 -186.309 1
Cu 265.399 170.195 -186.309 1
Cu 265.399 171.064 -186.309 1
Cu 265.399 171.964 -186.309 1
Cu 265.399 172.892 -186.309 1
Cu 265.399 173.842 -186.309 1
Cu 265.399 174.812 -186.309 1
Cu 265.399 175.798 -186.309 1
Cu 265.399 176.796 -186.309 1
Cu 265.399 177.802 -186.309 1
Cu 265.399 178.811 -186.309 1
Cu 265.463 178.811 -192.01 1
Cu 265.463 179.826 -192.01 1
Cu 265.463 180.837 -192.01 1
Cu 265.463 181.84 -192.01 1
Cu 265.463 182.831 -192.01 1
Cu 265.463 183.806 -192.01 1
Cu 265.463 184.762 -192.01 1
Cu 265.463 185.694 -192.01 1
Cu 265.463 186.598 -192.01 1
Cu 265.463 187.472 -192.01 1
Cu 265.463 188.312 -192.01 1
Cu 265.463 189.115 -192.01 1
Cu 265.164 189.876 -192.01 1
Cu 264.415 190.594 -192.01 1
Cu 263.621 191.266 -192.01 1
Cu 262.784 191.888 -192.01 1
Cu 261.909 192.459 -192.01 1
Cu 260.997 192.976 -192.01 1
Cu 260.054 193.437 -192.01 1
Cu 259.082 193.84 -192.01 1
Cu 258.086 194.184 -192.01 1
Cu 257.069 194.467 -192.01 1
Cu 256.036 194.689 -192.01 1
Cu 254.99 194.848 -192.01 1
Cu 253.936 194.943 -192.01 1
Cu 252.878 194.975 -192.01 1
Cu 251.819 194.943 -192.01 1
Cu 250.765 194.848 -192.01 1
Cu 249.719 194.689 -192.01 1
Cu 248.686 194.467 -192.01 1
Cu 247.669 194.184 -192.01 1
Cu 246.673 193.84 -192.01 1
Cu 245.701 193.437 -192.01 1
Cu 244.758 192.976 -192.01 1
Cu 243.846 192.459 -192.01 1
Cu 242.971 191.888 -192.01 1
Cu 242.134 191.266 -192.01 1
Cu 241.34 190.594 -192.01 1
Cu 240.591 189.876 -192.01 1
Cu 240.292 189.115 -192.01 1
Cu 240.292 188.312 -192.01 1
Cu 240.292 187.472 -192.01 1
Cu 240.292 186.598 -192.01 1
Cu 240.292 185.694 -192.01 1
Cu 240.292 184.762 -192.01 1
Cu 240.292 183.806 -192.01 1
Cu 240.292 182.831 -192.01 1
Cu 240.292 181.84 -192.01 1
Cu 240.292 180.837 -192.01 1
Cu 240.292 179.826 -192.01 1
Cu 240.292 178.811 -192.01 1
Cu 240.292 177.796 -192.01 1
Cu 240.292 176.786 -192.01 1
Cu 240.292 175.783 -192.01 1
Cu 240.292 174.792 -192.01 1
Cu 240.292 173.817 -192.01 1
Cu 240.292 172.861 -192.01 1
Cu 240.292 171.929 -192.01 1
Cu 240.292 171.024 -192.01 1
Cu 240.292 170.15 -192.01 1
Cu 240.292 169.311 -192.01 1
Cu 240.292 168.508 -192.01 1
Cu 240.591 167.747 -192.01 1
Cu 241.34 167.029 -192.01 1
Cu 242.134 166.357 -192.01 1
Cu 242.971 165.735 -192.01 1
Cu 243.846 165.164 -192.01 1
Cu 244.758 164.647 -192.01 1
Cu 245.701 164.186 -192.01 1
Cu 246.673 163.783 -192.01 1
Cu 247.669 163.439 -192.01 1
Cu 248.686 163.156 -192.01 1
Cu 249.719 162.934 -192.01 1
Cu 250.765 162.775 -192.01 1
Cu 251.819 162.68 -192.01 1
Cu 252.878 162.648 -192.01 1
Cu 253.936 162.68 -192.01 1
Cu 254.99 162.775 -192.01 1
Cu 256.036 162.934 -192.01 1
Cu 257.069 163.156 -192.01 1
Cu 258.086 163.439 -192.01 1
Cu 259.082 163.783 -192.01 1
Cu 260.054 164.186 -192.01 1
Cu 260.997 164.647 -192.01 1
Cu 261.909 165.164 -192.01 1
Cu 262.784 165.735 -192.01 1
Cu 263.621 166.357 -192.01 1
Cu 264.415 167.029 -192.01 1
Cu 265.164 167.747 -192.01 1
Cu 265.463 168.508 -192.01 1
Cu 265.463 169.311 -192.01 1
Cu 265.463 170.15 -192.01 1
Cu 265.463 171.024 -192.01 1
Cu 265.463 171.929 -192.01 1
Cu 265.463 172.861 -192.01 1
Cu 265.463 173.817 -192.01 1
Cu 265.463 174.792 -192.01 1
Cu 265.463 175.783 -192.01 1
Cu 265.463 176.786 -192.01 1
Cu 265.463 177.796 -192.01 1
Cu 265.463 178.811 -192.01 1
Cu 265.53 178.811 -197.726 1
Cu 265.53 179.832 -197.726 1
Cu 265.53 180.848 -197.726 1
Cu 265.53 181.856 -197.726 1
Cu 265.53 182.852 -197.726 1
Cu 265.53 183.833 -197.726 1
Cu 265.53 184.793 -197.726 1
Cu 265.53 185.73 -197.726 1
Cu 265.53 186.639 -197.726 1
Cu 265.53 187.518 -197.726 1
Cu 265.53 188.362 -197.726 1
Cu 265.53 189.169 -197.726 1
Cu 265.229 189.935 -197.726 1
Cu 264.476 190.656 -197.726 1
Cu 263.678 191.331 -197.726 1
Cu 262.837 191.957 -197.726 1
Cu 261.956 192.531 -197.726 1
Cu 261.04 193.05 -197.726 1
Cu 260.092 193.514 -197.726 1
Cu 259.115 193.919 -197.726 1
Cu 258.113 194.265 -197.726 1
Cu 257.091 194.55 -197.726 1
Cu 256.052 194.773 -197.726 1
Cu 255.001 194.932 -197.726 1
Cu 253.941 195.028 -197.726 1
Cu 252.878 195.06 -197.726 1
Cu 251.814 195.028 -197.726 1
Cu 250.754 194.932 -197.726 1
Cu 249.703 194.773 -197.726 1
Cu 248.664 194.55 -197.726 1
Cu 247.642 194.265 -197.726 1
Cu 246.64 193.919 -197.726 1
Cu 245.663 193.514 -197.726 1
Cu 244.715 193.05 -197.726 1
Cu 243.799 192.531 -197.726 1
Cu 242.918 191.957 -197.726 1
Cu 242.077 191.331 -197.726 1
Cu 241.279 190.656 -197.726 1
Cu 240.526 189.935 -197.726 1
Cu 240.225 189.169 -197.726 1
Cu 240.225 188.362 -197.726 1
Cu 240.225 187.518 -197.726 1
Cu 240.225 186.639 -197.726 1
Cu 240.225 185.73 -197.726 1
Cu 240.225 184.793 -197.726 1
Cu 240.225 183.833 -197.726 1
Cu 240.225 182.852 -197.726 1
Cu 240.225 181.856 -197.726 1
Cu 240.225 180.848 -197.726 1
Cu 240.225 179.832 -197.726 1
Cu 240.225 178.811 -197.726 1
Cu 240.225 177.791 -197.726 1
Cu 240.225 176.775 -197.726 1
Cu 240.225 175.767 -197.726 1
Cu 240.225 174.77 -197.726 1
Cu 240.225 173.79 -197.726 1
Cu 240.225 172.83 -197.726 1
Cu 240.225 171.893 -197.726 1
Cu 240.225 170.983 -197.726 1
Cu 240.225 170.105 -197.726 1
Cu 240.225 169.26 -197.726 1
Cu 240.225 168.454 -197.726 1
Cu 240.526 167.688 -197.726 1
Cu 241.279 166.966 -197.726 1
Cu 242.077 166.291 -197.726 1
Cu 242.918 165.666 -197.726 1
Cu 243.799 165.092 -197.726 1
Cu 244.715 164.572 -197.726 1
Cu 245.663 164.109 -197.726 1
Cu 246.64 163.703 -197.726 1
Cu 247.642 163.358 -197.726 1
Cu 248.664 163.073 -197.726 1
Cu 249.703 162.85 -197.726 1
Cu 250.754 162.691 -197.726 1
Cu 251.814 162.594 -197.726 1
Cu 252.878 162.562 -197.726 1
Cu 253.941 162.594 -197.726 1
Cu 255.001 162.691 -197.726 1
Cu 256.052 162.85 -197.726 1
Cu 257.091 163.073 -197.726 1
Cu 258.113 163.358 -197.726 1
Cu 259.115 163.703 -197.726 1
Cu 260.092 164.109 -197.726 1
Cu 261.04 164.572 -197.726 1
Cu 261.956 165.092 -197.726 1
Cu 262.837 165.666 -197.726 1
Cu 263.678 166.291 -197.726 1
Cu 264.476 166.966 -197.726 1
Cu 265.229 167.688 -197.726 1
Cu 265.53 168.454 -197.726 1
Cu 265.53 169.26 -197.726 1
Cu 265.53 170.105 -197.726 1
Cu 265.53 170.983 -197.726 1
Cu 265.53 171.893 -197.726 1
Cu 265.53 172.83 -197.726 1
Cu 265.53 173.79 -197.726 1
Cu 265.53 174.77 -197.726 1
Cu 265.53 175.767 -197.726 1
Cu 265.53 176.775 -197.726 1
Cu 265.53 177.791 -197.726 1
Cu 265.53 178.811 -197.726 1
Cu 265.598 178.811 -203.457 1
Cu 265.598 179.837 -203.457 1
Cu 265.598 180.859 -203.457 1
Cu 265.598 181.873 -203.457 1
Cu 265.598 182.874 -203.457 1
Cu 265.598 183.86 -203.457 1
Cu 265.598 184.826 -203.457 1
Cu 265.598 185.767 -203.457 1
Cu 265.598 186.682 -203.457 1
Cu 265.598 187.565 -203.457 1
Cu 265.598 188.414 -203.457 1
Cu 265.598 189.225 -203.457 1
Cu 265.296 189.995 -203.457 1
Cu 264.539 190.721 -203.457 1
Cu 263.736 191.399 -203.457 1
Cu 262.891 192.028 -203.457 1
Cu 262.006 192.605 -203.457 1
Cu 261.085 193.128 -203.457 1
Cu 260.131 193.594 -203.457 1
Cu 259.149 194.001 -203.457 1
Cu 258.142 194.349 -203.457 1
Cu 257.114 194.635 -203.457 1
Cu 256.07 194.859 -203.457 1
Cu 255.013 195.02 -203.457 1
Cu 253.947 195.116 -203.457 1
Cu 252.878 195.149 -203.457 1
Cu 251.808 195.116 -203.457 1
Cu 250.742 195.02 -203.457 1
Cu 249.685 194.859 -203.457 1
Cu 248.641 194.635 -203.457 1
Cu 247.613 194.349 -203.457 1
Cu 246.606 194.001 -203.457 1
Cu 245.624 193.594 -203.457 1
Cu 244.671 193.128 -203.457 1
Cu 243.749 192.605 -203.457 1
Cu 242.864 192.028 -203.457 1
Cu 242.019 191.399 -203.457 1
Cu 241.216 190.721 -203.457 1
Cu 240.459 189.995 -203.457 1
Cu 240.157 189.225 -203.457 1
Cu 240.157 188.414 -203.457 1
Cu 240.157 187.565 -203.457 1
Cu 240.157 186.682 -203.457 1
Cu 240.157 185.767 -203.457 1
Cu 240.157 184.826 -203.457 1
Cu 240.157 183.86 -203.457 1
Cu 240.157 182.874 -203.457 1
Cu 240.157 181.873 -203.457 1
Cu 240.157 180.859 -203.457 1
Cu 240.157 179.837 -203.457 1
Cu 240.157 178.811 -203.457 1
Cu 240.157 177.786 -203.457 1
Cu 240.157 176.764 -203.457 1
Cu 240.157 175.75 -203.457 1
Cu 240.157 174.749 -203.457 1
Cu 240.157 173.763 -203.457 1
Cu 240.157 172.797 -203.457 1
Cu 240.157 171.855 -203.457 1
Cu 240.157 170.941 -203.457 1
Cu 240.157 170.057 -203.457 1
Cu 240.157 169.209 -203.457 1
Cu 240.157 168.398 -203.457 1
Cu 240.459 167.628 -203.457 1
Cu 241.216 166.902 -203.457 1
Cu 242.019 166.223 -203.457 1
Cu 242.864 165.594 -203.457 1
Cu 243.749 165.017 -203.457 1
Cu 244.671 164.495 -203.457 1
Cu 245.624 164.029 -203.457 1
Cu 246.606 163.621 -203.457 1
Cu 247.613 163.274 -203.457 1
Cu 248.641 162.987 -203.457 1
Cu 249.685 162.764 -203.457 1
Cu 250.742 162.603 -203.457 1
Cu 251.808 162.506 -203.457 1
Cu 252.878 162.474 -203.457 1
Cu 253.947 162.506 -203.457 1
Cu 255.013 162.603 -203.457 1
Cu 256.07 162.764 -203.457 1
Cu 257.114 162.987 -203.457 1
Cu 258.142 163.274 -203.457 1
Cu 259.149 163.621 -203.457 1
Cu 260.131 164.029 -203.457 1
Cu 261.085 164.495 -203.457 1
Cu 262.006 165.017 -203.457 1
Cu 262.891 165.594 -203.457 1
Cu 263.736 166.223 -203.457 1
Cu 264.539 166.902 -203.457 1
Cu 265.296 167.628 -203.457 1
Cu 265.598 168.398 -203.457 1
Cu 265.598 169.209 -203.457 1
Cu 265.598 170.057 -203.457 1
Cu 265.598 170.941 -203.457 1
Cu 265.598 171.855 -203.457 1
Cu 265.598 172.797 -203.457 1
Cu 265.598 173.763 -203.457 1
Cu 265.598 174.749 -203.457 1
Cu 265.598 175.75 -203.457 1
Cu 265.598 176.764 -203.457 1
Cu 265.598 177.786 -203.457 1
Cu 265.598 178.811 -203.457 1
Cu 265.669 178.811 -209.203 1
Cu 265.669 179.843 -209.203 1
Cu 265.669 180.87 -209.203 1
Cu 265.669 181.89 -209.203 1
Cu 265.669 182.897 -209.203 1
Cu 265.669 183.888 -209.203 1
Cu 265.669 184.859 -209.203 1
Cu 265.669 185.806 -209.203 1
Cu 265.669 186.726 -209.203 1
Cu 265.669 187.614 -209.203 1
Cu 265.669 188.468 -209.203 1
Cu 265.669 189.283 -209.203 1
Cu 265.365 190.057 -209.203 1
Cu 264.604 190.787 -209.203 1
Cu 263.797 191.47 -209.203 1
Cu 262.947 192.102 -209.203 1
Cu 262.057 192.682 -209.203 1
Cu 261.13 193.208 -209.203 1
Cu 260.171 193.676 -209.203 1
Cu 259.184 194.086 -209.203 1
Cu 258.171 194.436 -209.203 1
Cu 257.138 194.724 -209.203 1
Cu 256.087 194.949 -209.203 1
Cu 255.025 195.11 -209.203 1
Cu 253.953 195.207 -209.203 1
Cu 252.878 195.24 -209.203 1
Cu 251.802 195.207 -209.203 1
Cu 250.73 195.11 -209.203 1
Cu 249.668 194.949 -209.203 1
Cu 248.617 194.724 -209.203 1
Cu 247.584 194.436 -209.203 1
Cu 246.571 194.086 -209.203 1
Cu 245.584 193.676 -209.203 1
Cu 244.625 193.208 -209.203 1
Cu 243.698 192.682 -209.203 1
Cu 242.808 192.102 -209.203 1
Cu 241.958 191.47 -209.203 1
Cu 241.151 190.787 -209.203 1
Cu 240.39 190.057 -209.203 1
Cu 240.086 189.283 -209.203 1
Cu 240.086 188.468 -209.203 1
Cu 240.086 187.614 -209.203 1
Cu 240.086 186.726 -209.203 1
Cu 240.086 185.806 -209.203 1
Cu 240.086 184.859 -209.203 1
Cu 240.086 183.888 -209.203 1
Cu 240.086 182.897 -209.203 1
Cu 240.086 181.89 -209.203 1
Cu 240.086 180.87 -209.203 1
Cu 240.086 179.843 -209.203 1
Cu 240.086 178.811 -209.203 1
Cu 240.086 177.78 -209.203 1
Cu 240.086 176.752 -209.203 1
Cu 240.086 175.733 -209.203 1
Cu 240.086 174.726 -209.203 1
Cu 240.086 173.735 -209.203 1
Cu 240.086 172.764 -209.203 1
Cu 240.086 171.817 -209.203 1
Cu 240.086 170.897 -209.203 1
Cu 240.086 170.009 -209.203 1
Cu 240.086 169.155 -209.203 1
Cu 240.086 168.34 -209.203 1
Cu 240.39 167.565 -209.203 1
Cu 241.151 166.836 -209.203 1
Cu 241.958 166.153 -209.203 1
Cu 242.808 165.521 -209.203 1
Cu 243.698 164.941 -209.203 1
Cu 244.625 164.415 -209.203 1
Cu 245.584 163.947 -209.203 1
Cu 246.571 163.537 -209.203 1
Cu 247.584 163.187 -209.203 1
Cu 248.617 162.899 -209.203 1
Cu 249.668 162.674 -209.203 1
Cu 250.73 162.513 -209.203 1
Cu 251.802 162.416 -209.203 1
Cu 252.878 162.383 -209.203 1
Cu 253.953 162.416 -209.203 1
Cu 255.025 162.513 -209.203 1
Cu 256.087 162.674 -209.203 1
Cu 257.138 162.899 -209.203 1
Cu 258.171 163.187 -209.203 1
Cu 259.184 163.537 -209.203 1
Cu 260.171 163.947 -209.203 1
Cu 261.13 164.415 -209.203 1
Cu 262.057 164.941 -209.203 1
Cu 262.947 165.521 -209.203 1
Cu 263.797 166.153 -209.203 1
Cu 264.604 166.836 -209.203 1
Cu 265.365 167.565 -209.203 1
Cu 265.669 168.34 -209.203 1
Cu 265.669 169.155 -209.203 1
Cu 265.669 170.009 -209.203 1
Cu 265.669 170.897 -209.203 1
Cu 265.669 171.817 -209.203 1
Cu 265.669 172.764 -209.203 1
Cu 265.669 173.735 -209.203 1
Cu 265.669 174.726 -209.203 1
Cu 265.669 175.733 -209.203 1
Cu 265.669 176.752 -209.203 1
Cu 265.669 177.78 -209.203 1
Cu 265.669 178.811 -209.203 1
Cu 265.742 178.811 -214.963 1
Cu 265.742 179.849 -214.963 1
Cu 265.742 180.882 -214.963 1
Cu 265.742 181.907 -214.963 1
Cu 265.742 182.92 -214.963 1
Cu 265.742 183.917 -214.963 1
Cu 265.742 184.894 -214.963 1
Cu 265.742 185.846 -214.963 1
Cu 265.742 186.771 -214.963 1
Cu 265.742 187.664 -214.963 1
Cu 265.742 188.523 -214.963 1
Cu 265.742 189.343 -214.963 1
Cu 265.437 190.122 -214.963 1
Cu 264.671 190.856 -214.963 1
Cu 263.859 191.542 -214.963 1
Cu 263.004 192.178 -214.963 1
Cu 262.109 192.762 -214.963 1
Cu 261.177 193.29 -214.963 1
Cu 260.213 193.761 -214.963 1
Cu 259.22 194.173 -214.963 1
Cu 258.201 194.525 -214.963 1
Cu 257.162 194.815 -214.963 1
Cu 256.106 195.041 -214.963 1
Cu 255.037 195.203 -214.963 1
Cu 253.959 195.301 -214.963 1
Cu 252.878 195.334 -214.963 1
Cu 251.796 195.301 -214.963 1
Cu 250.718 195.203 -214.963 1
Cu 249.649 195.041 -214.963 1
Cu 248.593 194.815 -214.963 1
Cu 247.554 194.525 -214.963 1
Cu 246.535 194.173 -214.963 1
Cu 245.542 193.761 -214.963 1
Cu 244.578 193.29 -214.963 1
Cu 243.646 192.762 -214.963 1
Cu 242.751 192.178 -214.963 1
Cu 241.896 191.542 -214.963 1
Cu 241.084 190.856 -214.963 1
Cu 240.318 190.122 -214.963 1
Cu 240.013 189.343 -214.963 1
Cu 240.013 188.523 -214.963 1
Cu 240.013 187.664 -214.963 1
Cu 240.013 186.771 -214.963 1
Cu 240.013 185.846 -214.963 1
Cu 240.013 184.894 -214.963 1
Cu 240.013 183.917 -214.963 1
Cu 240.013 182.92 -214.963 1
Cu 240.013 181.907 -214.963 1
Cu 240.013 180.882 -214.963 1
Cu 240.013 179.849 -214.963 1
Cu 240.013 178.811 -214.963 1
Cu 240.013 177.774 -214.963 1
Cu 240.013 176.741 -214.963 1
Cu 240.013 175.715 -214.963 1
Cu 240.013 174.702 -214.963 1
Cu 240.013 173.706 -214.963 1
Cu 240.013 172.729 -214.963 1
Cu 240.013 171.777 -214.963 1
Cu 240.013 170.852 -214.963 1
Cu 240.013 169.958 -214.963 1
Cu 240.013 169.1 -214.963 1
Cu 240.013 168.28 -214.963 1
Cu 240.318 167.501 -214.963 1
Cu 241.084 166.767 -214.963 1
Cu 241.896 166.081 -214.963 1
Cu 242.751 165.445 -214.963 1
Cu 243.646 164.861 -214.963 1
Cu 244.578 164.333 -214.963 1
Cu 245.542 163.862 -214.963 1
Cu 246.535 163.449 -214.963 1
Cu 247.554 163.098 -214.963 1
Cu 248.593 162.808 -214.963 1
Cu 249.649 162.582 -214.963 1
Cu 250.718 162.419 -214.963 1
Cu 251.796 162.322 -214.963 1
Cu 252.878 162.289 -214.963 1
Cu 253.959 162.322 -214.963 1
Cu 255.037 162.419 -214.963 1
Cu 256.106 162.582 -214.963 1
Cu 257.162 162.808 -214.963 1
Cu 258.201 163.098 -214.963 1
Cu 259.22 163.449 -214.963 1
Cu 260.213 163.862 -214.963 1
Cu 261.177 164.333 -214.963 1
Cu 262.109 164.861 -214.963 1
Cu 263.004 165.445 -214.963 1
Cu 263.859 166.081 -214.963 1
Cu 264.671 166.767 -214.963 1
Cu 265.437 167.501 -214.963 1
Cu 265.742 168.28 -214.963 1
Cu 265.742 169.1 -214.963 1
Cu 265.742 169.958 -214.963 1
Cu 265.742 170.852 -214.963 1
Cu 265.742 171.777 -214.963 1
Cu 265.742 172.729 -214.963 1
Cu 265.742 173.706 -214.963 1
Cu 265.742 174.702 -214.963 1
Cu 265.742 175.715 -214.963 1
Cu 265.742 176.741 -214.963 1
Cu 265.742 177.774 -214.963 1
Cu 265.742 178.811 -214.963 1
Cu 265.818 178.811 -220.737 1
Cu 265.818 179.855 -220.737 1
Cu 265.818 180.894 -220.737 1
Cu 265.818 181.926 -220.737 1
Cu 265.818 182.944 -220.737 1
Cu 265.818 183.947 -220.737 1
Cu 265.818 184.929 -220.737 1
Cu 265.818 185.888 -220.737 1
Cu 265.818 186.818 -220.737 1
Cu 265.818 187.716 -220.737 1
Cu 265.818 188.58 -220.737 1
Cu 265.818 189.405 -220.737 1
Cu 265.51 190.188 -220.737 1
Cu 264.741 190.926 -220.737 1
Cu 263.924 191.617 -220.737 1
Cu 263.064 192.257 -220.737 1
Cu 262.163 192.843 -220.737 1
Cu 261.226 193.375 -220.737 1
Cu 260.256 193.849 -220.737 1
Cu 259.257 194.264 -220.737 1
Cu 258.233 194.617 -220.737 1
Cu 257.187 194.909 -220.737 1
Cu 256.125 195.136 -220.737 1
Cu 255.05 195.3 -220.737 1
Cu 253.966 195.398 -220.737 1
Cu 252.878 195.431 -220.737 1
Cu 251.789 195.398 -220.737 1
Cu 250.706 195.3 -220.737 1
Cu 249.63 195.136 -220.737 1
Cu 248.568 194.909 -220.737 1
Cu 247.522 194.617 -220.737 1
Cu 246.498 194.264 -220.737 1
Cu 245.499 193.849 -220.737 1
Cu 244.529 193.375 -220.737 1
Cu 243.592 192.843 -220.737 1
Cu 242.691 192.257 -220.737 1
Cu 241.831 191.617 -220.737 1
Cu 241.014 190.926 -220.737 1
Cu 240.245 190.188 -220.737 1
Cu 239.937 189.405 -220.737 1
Cu 239.937 188.58 -220.737 1
Cu 239.937 187.716 -220.737 1
Cu 239.937 186.818 -220.737 1
Cu 239.937 185.888 -220.737 1
Cu 239.937 184.929 -220.737 1
Cu 239.937 183.947 -220.737 1
Cu 239.937 182.944 -220.737 1
Cu 239.937 181.926 -220.737 1
Cu 239.937 180.894 -220.737 1
Cu 239.937 179.855 -220.737 1
Cu 239.937 178.811 -220.737 1
Cu 239.937 177.768 -220.737 1
Cu 239.937 176.728 -220.737 1
Cu 239.937 175.697 -220.737 1
Cu 239.937 174.678 -220.737 1
Cu 239.937 173.676 -220.737 1
Cu 239.937 172.693 -220.737 1
Cu 239.937 171.735 -220.737 1
Cu 239.937 170.805 -220.737 1
Cu 239.937 169.906 -220.737 1
Cu 239.937 169.043 -220.737 1
Cu 239.937 168.218 -220.737 1
Cu 240.245 167.435 -220.737 1
Cu 241.014 166.696 -220.737 1
Cu 241.831 166.006 -220.737 1
Cu 242.691 165.366 -220.737 1
Cu 243.592 164.779 -220.737 1
Cu 244.529 164.248 -220.737 1
Cu 245.499 163.774 -220.737 1
Cu 246.498 163.359 -220.737 1
Cu 247.522 163.006 -220.737 1
Cu 248.568 162.714 -220.737 1
Cu 249.63 162.487 -220.737 1
Cu 250.706 162.323 -220.737 1
Cu 251.789 162.225 -220.737 1
Cu 252.878 162.192 -220.737 1
Cu 253.966 162.225 -220.737 1
Cu 255.05 162.323 -220.737 1
Cu 256.125 162.487 -220.737 1
Cu 257.187 162.714 -220.737 1
Cu 258.233 163.006 -220.737 1
Cu 259.257 163.359 -220.737 1
Cu 260.256 163.774 -220.737 1
Cu 261.226 164.248 -220.737 1
Cu 262.163 164.779 -220.737 1
Cu 263.064 165.366 -220.737 1
Cu 263.924 166.006 -220.737 1
Cu 264.741 166.696 -220.737 1
Cu 265.51 167.435 -220.737 1
Cu 265.818 168.218 -220.737 1
Cu 265.818 169.043 -220.737 1
Cu 265.818 169.906 -220.737 1
Cu 265.818 170.805 -220.737 1
Cu 265.818 171.735 -220.737 1
Cu 265.818 172.693 -220.737 1
Cu 265.818 173.676 -220.737 1
Cu 265.818 174.678 -220.737 1
Cu 265.818 175.697 -220.737 1
Cu 265.818 176.728 -220.737 1
Cu 265.818 177.768 -220.737 1
Cu 265.818 178.811 -220.737 1
Cu 265.896 178.811 -226.525 1
Cu 265.896 179.861 -226.525 1
Cu 265.896 180.907 -226.525 1
Cu 265.896 181.944 -226.525 1
Cu 265.896 182.969 -226.525 1
Cu 265.896 183.978 -226.525 1
Cu 265.896 184.966 -226.525 1
Cu 265.896 185.93 -226.525 1
Cu 265.896 186.866 -226.525 1
Cu 265.896 187.77 -226.525 1
Cu 265.896 188.639 -226.525 1
Cu 265.896 189.469 -226.525 1
Cu 265.586 190.256 -226.525 1
Cu 264.812 190.999 -226.525 1
Cu 263.99 191.694 -226.525 1
Cu 263.125 192.338 -226.525 1
Cu 262.219 192.928 -226.525 1
Cu 261.276 193.463 -226.525 1
Cu 260.301 193.939 -226.525 1
Cu 259.295 194.357 -226.525 1
Cu 258.265 194.712 -226.525 1
Cu 257.213 195.005 -226.525 1
Cu 256.144 195.234 -226.525 1
Cu 255.063 195.399 -226.525 1
Cu 253.972 195.498 -226.525 1
Cu 252.878 195.531 -226.525 1
Cu 251.783 195.498 -226.525 1
Cu 250.692 195.399 -226.525 1
Cu 249.611 195.234 -226.525 1
Cu 248.542 195.005 -226.525 1
Cu 247.49 194.712 -226.525 1
Cu 246.46 194.357 -226.525 1
Cu 245.454 193.939 -226.525 1
Cu 244.479 193.463 -226.525 1
Cu 243.536 192.928 -226.525 1
Cu 242.63 192.338 -226.525 1
Cu 241.765 191.694 -226.525 1
Cu 240.943 190.999 -226.525 1
Cu 240.169 190.256 -226.525 1
Cu 239.859 189.469 -226.525 1
Cu 239.859 188.639 -226.525 1
Cu 239.859 187.77 -226.525 1
Cu 239.859 186.866 -226.525 1
Cu 239.859 185.93 -226.525 1
Cu 239.859 184.966 -226.525 1
Cu 239.859 183.978 -226.525 1
Cu 239.859 182.969 -226.525 1
Cu 239.859 181.944 -226.525 1
Cu 239.859 180.907 -226.525 1
Cu 239.859 179.861 -226.525 1
Cu 239.859 178.811 -226.525 1
Cu 239.859 177.762 -226.525 1
Cu 239.859 176.716 -226.525 1
Cu 239.859 175.679 -226.525 1
Cu 239.859 174.654 -226.525 1
Cu 239.859 173.645 -226.525 1
Cu 239.859 172.657 -226.525 1
Cu 239.859 171.693 -226.525 1
Cu 239.859 170.757 -226.525 1
Cu 239.859 169.853 -226.525 1
Cu 239.859 168.984 -226.525 1
Cu 239.859 168.154 -226.525 1
Cu 240.169 167.366 -226.525 1
Cu 240.943 166.624 -226.525 1
Cu 241.765 165.929 -226.525 1
Cu 242.63 165.285 -226.525 1
Cu 243.536 164.695 -226.525 1
Cu 244.479 164.16 -226.525 1
Cu 245.454 163.683 -226.525 1
Cu 246.46 163.266 -226.525 1
Cu 247.49 162.911 -226.525 1
Cu 248.542 162.617 -226.525 1
Cu 249.611 162.388 -226.525 1
Cu 250.692 162.224 -226.525 1
Cu 251.783 162.125 -226.525 1
Cu 252.878 162.092 -226.525 1
Cu 253.972 162.125 -226.525 1
Cu 255.063 162.224 -226.525 1
Cu 256.144 162.388 -226.525 1
Cu 257.213 162.617 -226.525 1
Cu 258.265 162.911 -226.525 1
Cu 259.295 163.266 -226.525 1
Cu 260.301 163.683 -226.525 1
Cu 261.276 164.16 -226.525 1
Cu 262.219 164.695 -226.525 1
Cu 263.125 165.285 -226.525 1
Cu 263.99 165.929 -226.525 1
Cu 264.812 166.624 -226.525 1
Cu 265.586 167.366 -226.525 1
Cu 265.896 168.154 -226.525 1
Cu 265.896 168.984 -226.525 1
Cu 265.896 169.853 -226.525 1
Cu 265.896 170.757 -226.525 1
Cu 265.896 171.693 -226.525 1
Cu 265.896 172.657 -226.525 1
Cu 265.896 173.645 -226.525 1
Cu 265.896 174.654 -226.525 1
Cu 265.896 175.679 -226.525 1
Cu 265.896 176.716 -226.525 1
Cu 265.896 177.762 -226.525 1
Cu 265.896 178.811 -226.525 1
Cu 265.976 178.811 -232.327 1
Cu 265.976 179.868 -232.327 1
Cu 265.976 180.92 -232.327 1
Cu 265.976 181.964 -232.327 1
Cu 265.976 182.995 -232.327 1
Cu 265.976 184.01 -232.327 1
Cu 265.976 185.004 -232.327 1
Cu 265.976 185.974 -232.327 1
Cu 265.976 186.916 -232.327 1
Cu 265.976 187.825 -232.327 1
Cu 265.976 188.699 -232.327 1
Cu 265.976 189.534 -232.327 1
Cu 265.665 190.327 -232.327 1
Cu 264.885 191.074 -232.327 1
Cu 264.059 191.773 -232.327 1
Cu 263.188 192.421 -232.327 1
Cu 262.277 193.015 -232.327 1
Cu 261.328 193.553 -232.327 1
Cu 260.346 194.033 -232.327 1
Cu 259.335 194.452 -232.327 1
Cu 258.298 194.81 -232.327 1
Cu 257.24 195.105 -232.327 1
Cu 256.164 195.336 -232.327 1
Cu 255.076 195.501 -232.327 1
Cu 253.979 195.6 -232.327 1
Cu 252.878 195.634 -232.327 1
Cu 251.776 195.6 -232.327 1
Cu 250.679 195.501 -232.327 1
Cu 249.591 195.336 -232.327 1
Cu 248.515 195.105 -232.327 1
Cu 247.457 194.81 -232.327 1
Cu 246.42 194.452 -232.327 1
Cu 245.409 194.033 -232.327 1
Cu 244.427 193.553 -232.327 1
Cu 243.478 193.015 -232.327 1
Cu 242.567 192.421 -232.327 1
Cu 241.696 191.773 -232.327 1
Cu 240.87 191.074 -232.327 1
Cu 240.09 190.327 -232.327 1
Cu 239.779 189.534 -232.327 1
Cu 239.779 188.699 -232.327 1
Cu 239.779 187.825 -232.327 1
Cu 239.779 186.916 -232.327 1
Cu 239.779 185.974 -232.327 1
Cu 239.779 185.004 -232.327 1
Cu 239.779 184.01 -232.327 1
Cu 239.779 182.995 -232.327 1
Cu 239.779 181.964 -232.327 1
Cu 239.779 180.92 -232.327 1
Cu 239.779 179.868 -232.327 1
Cu 239.779 178.811 -232.327 1
Cu 239.779 177.755 -232.327 1
Cu 239.779 176.703 -232.327 1
Cu 239.779 175.659 -232.327 1
Cu 239.779 174.628 -232.327 1
Cu 239.779 173.613 -232.327 1
Cu 239.779 172.619 -232.327 1
Cu 239.779 171.649 -232.327 1
Cu 239.779 170.707 -232.327 1
Cu 239.779 169.798 -232.327 1
Cu 239.779 168.924 -232.327 1
Cu 239.779 168.089 -232.327 1
Cu 240.09 167.296 -232.327 1
Cu 240.87 166.549 -232.327 1
Cu 241.696 165.85 -232.327 1
Cu 242.567 165.202 -232.327 1
Cu 243.478 164.608 -232.327 1
Cu 244.427 164.07 -232.327 1
Cu 245.409 163.59 -232.327 1
Cu 246.42 163.171 -232.327 1
Cu 247.457 162.813 -232.327 1
Cu 248.515 162.518 -232.327 1
Cu 249.591 162.287 -232.327 1
Cu 250.679 162.122 -232.327 1
Cu 251.776 162.022 -232.327 1
Cu 252.878 161.989 -232.327 1
Cu 253.979 162.022 -232.327 1
Cu 255.076 162.122 -232.327 1
Cu 256.164 162.287 -232.327 1
Cu 257.24 162.518 -232.327 1
Cu 258.298 162.813 -232.327 1
Cu 259.335 163.171 -232.327 1
Cu 260.346 163.59 -232.327 1
Cu 261.328 164.07 -232.327 1
Cu 262.277 164.608 -232.327 1
Cu 263.188 165.202 -232.327 1
Cu 264.059 165.85 -232.327 1
Cu 264.885 166.549 -232.327 1
Cu 265.665 167.296 -232.327 1
Cu 265.976 168.089 -232.327 1
Cu 265.976 168.924 -232.327 1
Cu 265.976 169.798 -232.327 1
Cu 265.976 170.707 -232.327 1
Cu 265.976 171.649 -232.327 1
Cu 265.976 172.619 -232.327 1
Cu 265.976 173.613 -232.327 1
Cu 265.976 174.628 -232.327 1
Cu 265.976 175.659 -232.327 1
Cu 265.976 176.703 -232.327 1
Cu 265.976 177.755 -232.327 1
Cu 265.976 178.811 -232.327 1
Cu 266.059 178.811 -238.142 1
Cu 266.059 179.874 -238.142 1
Cu 266.059 180.933 -238.142 1
Cu 266.059 181.983 -238.142 1
Cu 266.059 183.021 -238.142 1
Cu 266.059 184.042 -238.142 1
Cu 266.059 185.043 -238.142 1
Cu 266.059 186.019 -238.142 1
Cu 266.059 186.967 -238.142 1
Cu 266.059 187.882 -238.142 1
Cu 266.059 188.762 -238.142 1
Cu 266.059 189.602 -238.142 1
Cu 265.745 190.399 -238.142 1
Cu 264.961 191.151 -238.142 1
Cu 264.129 191.855 -238.142 1
Cu 263.253 192.507 -238.142 1
Cu 262.336 193.104 -238.142 1
Cu 261.381 193.646 -238.142 1
Cu 260.393 194.128 -238.142 1
Cu 259.376 194.551 -238.142 1
Cu 258.332 194.911 -238.142 1
Cu 257.267 195.208 -238.142 1
Cu 256.185 195.44 -238.142 1
Cu 255.09 195.606 -238.142 1
Cu 253.986 195.706 -238.142 1
Cu 252.878 195.74 -238.142 1
Cu 251.769 195.706 -238.142 1
Cu 250.665 195.606 -238.142 1
Cu 249.57 195.44 -238.142 1
Cu 248.488 195.208 -238.142 1
Cu 247.423 194.911 -238.142 1
Cu 246.379 194.551 -238.142 1
Cu 245.362 194.128 -238.142 1
Cu 244.374 193.646 -238.142 1
Cu 243.419 193.104 -238.142 1
Cu 242.502 192.507 -238.142 1
Cu 241.626 191.855 -238.142 1
Cu 240.794 191.151 -238.142 1
Cu 240.01 190.399 -238.142 1
Cu 239.697 189.602 -238.142 1
Cu 239.697 188.762 -238.142 1
Cu 239.697 187.882 -238.142 1
Cu 239.697 186.967 -238.142 1
Cu 239.697 186.019 -238.142 1
Cu 239.697 185.043 -238.142 1
Cu 239.697 184.042 -238.142 1
Cu 239.697 183.021 -238.142 1
Cu 239.697 181.983 -238.142 1
Cu 239.697 180.933 -238.142 1
Cu 239.697 179.874 -238.142 1
Cu 239.697 178.811 -238.142 1
Cu 239.697 177.748 -238.142 1
Cu 239.697 176.69 -238.142 1
Cu 239.697 175.639 -238.142 1
Cu 239.697 174.602 -238.142 1
Cu 239.697 173.58 -238.142 1
Cu 239.697 172.58 -238.142 1
Cu 239.697 171.604 -238.142 1
Cu 239.697 170.656 -238.142 1
Cu 239.697 169.741 -238.142 1
Cu 239.697 168.861 -238.142 1
Cu 239.697 168.021 -238.142 1
Cu 240.01 167.223 -238.142 1
Cu 240.794 166.471 -238.142 1
Cu 241.626 165.768 -238.142 1
Cu 242.502 165.116 -238.142 1
Cu 243.419 164.519 -238.142 1
Cu 244.374 163.977 -238.142 1
Cu 245.362 163.494 -238.142 1
Cu 246.379 163.072 -238.142 1
Cu 247.423 162.712 -238.142 1
Cu 248.488 162.415 -238.142 1
Cu 249.57 162.183 -238.142 1
Cu 250.665 162.017 -238.142 1
Cu 251.769 161.917 -238.142 1
Cu 252.878 161.883 -238.142 1
Cu 253.986 161.917 -238.142 1
Cu 255.09 162.017 -238.142 1
Cu 256.185 162.183 -238.142 1
Cu 257.267 162.415 -238.142 1
Cu 258.332 162.712 -238.142 1
Cu 259.376 163.072 -238.142 1
Cu 260.393 163.494 -238.142 1
Cu 261.381 163.977 -238.142 1
Cu 262.336 164.519 -238.142 1
Cu 263.253 165.116 -238.142 1
Cu 264.129 165.768 -238.142 1
Cu 264.961 166.471 -238.142 1
Cu 265.745 167.223 -238.142 1
Cu 266.059 168.021 -238.142 1
Cu 266.059 168.861 -238.142 1
Cu 266.059 169.741 -238.142 1
Cu 266.059 170.656 -238.142 1
Cu 266.059 171.604 -238.142 1
Cu 266.059 172.58 -238.142 1
Cu 266.059 173.58 -238.142 1
Cu 266.059 174.602 -238.142 1
Cu 266.059 175.639 -238.142 1
Cu 266.059 176.69 -238.142 1
Cu 266.059 177.748 -238.142 1
Cu 266.059 178.811 -238.142 1
Cu 266.143 178.811 -243.969 1
Cu 266.143 179.881 -243.969 1
Cu 266.143 180.947 -243.969 1
Cu 266.143 182.004 -243.969 1
Cu 266.143 183.048 -243.969 1
Cu 266.143 184.076 -243.969 1
Cu 266.143 185.083 -243.969 1
Cu 266.143 186.065 -243.969 1
Cu 266.143 187.019 -243.969 1
Cu 266.143 187.94 -243.969 1
Cu 266.143 188.826 -243.969 1
Cu 266.143 189.671 -243.969 1
Cu 265.828 190.474 -243.969 1
Cu 265.039 191.231 -243.969 1
Cu 264.202 191.939 -243.969 1
Cu 263.32 192.595 -243.969 1
Cu 262.397 193.196 -243.969 1
Cu 261.436 193.741 -243.969 1
Cu 260.442 194.227 -243.969 1
Cu 259.417 194.652 -243.969 1
Cu 258.367 195.015 -243.969 1
Cu 257.296 195.313 -243.969 1
Cu 256.206 195.547 -243.969 1
Cu 255.104 195.714 -243.969 1
Cu 253.993 195.815 -243.969 1
Cu 252.878 195.849 -243.969 1
Cu 251.762 195.815 -243.969 1
Cu 250.651 195.714 -243.969 1
Cu 249.549 195.547 -243.969 1
Cu 248.459 195.313 -243.969 1
Cu 247.388 195.015 -243.969 1
Cu 246.338 194.652 -243.969 1
Cu 245.313 194.227 -243.969 1
Cu 244.319 193.741 -243.969 1
Cu 243.358 193.196 -243.969 1
Cu 242.435 192.595 -243.969 1
Cu 241.553 191.939 -243.969 1
Cu 240.716 191.231 -243.969 1
Cu 239.927 190.474 -243.969 1
Cu 239.612 189.671 -243.969 1
Cu 239.612 188.826 -243.969 1
Cu 239.612 187.94 -243.969 1
Cu 239.612 187.019 -243.969 1
Cu 239.612 186.065 -243.969 1
Cu 239.612 185.083 -243.969 1
Cu 239.612 184.076 -243.969 1
Cu 239.612 183.048 -243.969 1
Cu 239.612 182.004 -243.969 1
Cu 239.612 180.947 -243.969 1
Cu 239.612 179.881 -243.969 1
Cu 239.612 178.811 -243.969 1
Cu 239.612 177.742 -243.969 1
Cu 239.612 176.676 -243.969 1
Cu 239.612 175.619 -243.969 1
Cu 239.612 174.574 -243.969 1
Cu 239.612 173.547 -243.969 1
Cu 239.612 172.54 -243.969 1
Cu 239.612 171.557 -243.969 1
Cu 239.612 170.604 -243.969 1
Cu 239.612 169.682 -243.969 1
Cu 239.612 168.797 -243.969 1
Cu 239.612 167.951 -243.969 1
Cu 239.927 167.149 -243.969 1
Cu 240.716 166.392 -243.969 1
Cu 241.553 165.684 -243.969 1
Cu 242.435 165.028 -243.969 1
Cu 243.358 164.426 -243.969 1
Cu 244.319 163.882 -243.969 1
Cu 245.313 163.396 -243.969 1
Cu 246.338 162.971 -243.969 1
Cu 247.388 162.608 -243.969 1
Cu 248.459 162.309 -243.969 1
Cu 249.549 162.076 -243.969 1
Cu 250.651 161.909 -243.969 1
Cu 251.762 161.808 -243.969 1
Cu 252.878 161.774 -243.969 1
Cu 253.993 161.808 -243.969 1
Cu 255.104 161.909 -243.969 1
Cu 256.206 162.076 -243.969 1
Cu 257.296 162.309 -243.969 1
Cu 258.367 162.608 -243.969 1
Cu 259.417 162.971 -243.969 1
Cu 260.442 163.396 -243.969 1
Cu 261.436 163.882 -243.969 1
Cu 262.397 164.426 -243.969 1
Cu 263.32 165.028 -243.969 1
Cu 264.202 165.684 -243.969 1
Cu 265.039 166.392 -243.969 1
Cu 265.828 167.149 -243.969 1
Cu 266.143 167.951 -243.969 1
Cu 266.143 168.797 -243.969 1
Cu 266.143 169.682 -243.969 1
Cu 266.143 170.604 -243.969 1
Cu 266.143 171.557 -243.969 1
Cu 266.143 172.54 -243.969 1
Cu 266.143 173.547 -243.969 1
Cu 266.143 174.574 -243.969 1
Cu 266.143 175.619 -243.969 1
Cu 266.143 176.676 -243.969 1
Cu 266.143 177.742 -243.969 1
Cu 266.143 178.811 -243.969 1
Cu 266.231 178.811 -249.81 1
Cu 266.231 179.888 -249.81 1
Cu 266.231 180.961 -249.81 1
Cu 266.231 182.025 -249.81 1
Cu 266.231 183.076 -249.81 1
Cu 266.231 184.111 -249.81 1
Cu 266.231 185.124 -249.81 1
Cu 266.231 186.113 -249.81 1
Cu 266.231 187.073 -249.81 1
Cu 266.231 188 -249.81 1
Cu 266.231 188.892 -249.81 1
Cu 266.231 189.743 -249.81 1
Cu 265.913 190.551 -249.81 1
Cu 265.119 191.313 -249.81 1
Cu 264.276 192.025 -249.81 1
Cu 263.389 192.686 -249.81 1
Cu 262.459 193.291 -249.81 1
Cu 261.492 193.839 -249.81 1
Cu 260.492 194.329 -249.81 1
Cu 259.461 194.756 -249.81 1
Cu 258.404 195.121 -249.81 1
Cu 257.325 195.422 -249.81 1
Cu 256.228 195.657 -249.81 1
Cu 255.119 195.826 -249.81 1
Cu 254 195.927 -249.81 1
Cu 252.878 195.961 -249.81 1
Cu 251.755 195.927 -249.81 1
Cu 250.636 195.826 -249.81 1
Cu 249.527 195.657 -249.81 1
Cu 248.43 195.422 -249.81 1
Cu 247.351 195.121 -249.81 1
Cu 246.295 194.756 -249.81 1
Cu 245.263 194.329 -249.81 1
Cu 244.263 193.839 -249.81 1
Cu 243.296 193.291 -249.81 1
Cu 242.366 192.686 -249.81 1
Cu 241.479 192.025 -249.81 1
Cu 240.636 191.313 -249.81 1
Cu 239.842 190.551 -249.81 1
Cu 239.524 189.743 -249.81 1
Cu 239.524 188.892 -249.81 1
Cu 239.524 188 -249.81 1
Cu 239.524 187.073 -249.81 1
Cu 239.524 186.113 -249.81 1
Cu 239.524 185.124 -249.81 1
Cu 239.524 184.111 -249.81 1
Cu 239.524 183.076 -249.81 1
Cu 239.524 182.025 -249.81 1
Cu 239.524 180.961 -249.81 1
Cu 239.524 179.888 -249.81 1
Cu 239.524 178.811 -249.81 1
Cu 239.524 177.735 -249.81 1
Cu 239.524 176.662 -249.81 1
Cu 239.524 175.598 -249.81 1
Cu 239.524 174.547 -249.81 1
Cu 239.524 173.512 -249.81 1
Cu 239.524 172.498 -249.81 1
Cu 239.524 171.51 -249.81 1
Cu 239.524 170.55 -249.81 1
Cu 239.524 169.622 -249.81 1
Cu 239.524 168.731 -249.81 1
Cu 239.524 167.88 -249.81 1
Cu 239.842 167.072 -249.81 1
Cu 240.636 166.31 -249.81 1
Cu 241.479 165.598 -249.81 1
Cu 242.366 164.937 -249.81 1
Cu 243.296 164.332 -249.81 1
Cu 244.263 163.783 -249.81 1
Cu 245.263 163.294 -249.81 1
Cu 246.295 162.866 -249.81 1
Cu 247.351 162.501 -249.81 1
Cu 248.43 162.201 -249.81 1
Cu 249.527 161.966 -249.81 1
Cu 250.636 161.797 -249.81 1
Cu 251.755 161.696 -249.81 1
Cu 252.878 161.662 -249.81 1
Cu 254 161.696 -249.81 1
Cu 255.119 161.797 -249.81 1
Cu 256.228 161.966 -249.81 1
Cu 257.325 162.201 -249.81 1
Cu 258.404 162.501 -249.81 1
Cu 259.461 162.866 -249.81 1
Cu 260.492 163.294 -249.81 1
Cu 261.492 163.783 -249.81 1
Cu 262.459 164.332 -249.81 1
Cu 263.389 164.937 -249.81 1
Cu 264.276 165.598 -249.81 1
Cu 265.119 166.31 -249.81 1
Cu 265.913 167.072 -249.81 1
Cu 266.231 167.88 -249.81 1
Cu 266.231 168.731 -249.81 1
Cu 266.231 169.622 -249.81 1
Cu 266.231 170.55 -249.81 1
Cu 266.231 171.51 -249.81 1
Cu 266.231 172.498 -249.81 1
Cu 266.231 173.512 -249.81 1
Cu 266.231 174.547 -249.81 1
Cu 266.231 175.598 -249.81 1
Cu 266.231 176.662 -249.81 1
Cu 266.231 177.735 -249.81 1
Cu 266.231 178.811 -249.81 1
Cu 266.321 178.811 -255.663 1
Cu 266.321 179.895 -255.663 1
Cu 266.321 180.975 -255.663 1
Cu 266.321 182.046 -255.663 1
Cu 266.321 183.105 -255.663 1
Cu 266.321 184.146 -255.663 1
Cu 266.321 185.167 -255.663 1
Cu 266.321 186.162 -255.663 1
Cu 266.321 187.129 -255.663 1
Cu 266.321 188.062 -255.663 1
Cu 266.321 188.959 -255.663 1
Cu 266.321 189.816 -255.663 1
Cu 266.001 190.63 -255.663 1
Cu 265.201 191.397 -255.663 1
Cu 264.353 192.114 -255.663 1
Cu 263.459 192.779 -255.663 1
Cu 262.524 193.388 -255.663 1
Cu 261.55 193.94 -255.663 1
Cu 260.543 194.433 -255.663 1
Cu 259.505 194.864 -255.663 1
Cu 258.441 195.231 -255.663 1
Cu 257.355 195.534 -255.663 1
Cu 256.251 195.77 -255.663 1
Cu 255.134 195.94 -255.663 1
Cu 254.008 196.042 -255.663 1
Cu 252.878 196.076 -255.663 1
Cu 251.747 196.042 -255.663 1
Cu 250.621 195.94 -255.663 1
Cu 249.504 195.77 -255.663 1
Cu 248.4 195.534 -255.663 1
Cu 247.314 195.231 -255.663 1
Cu 246.25 194.864 -255.663 1
Cu 245.212 194.433 -255.663 1
Cu 244.205 193.94 -255.663 1
Cu 243.231 193.388 -255.663 1
Cu 242.296 192.779 -255.663 1
Cu 241.402 192.114 -255.663 1
Cu 240.554 191.397 -255.663 1
Cu 239.754 190.63 -255.663 1
Cu 239.435 189.816 -255.663 1
Cu 239.435 188.959 -255.663 1
Cu 239.435 188.062 -255.663 1
Cu 239.435 187.129 -255.663 1
Cu 239.435 186.162 -255.663 1
Cu 239.435 185.167 -255.663 1
Cu 239.435 184.146 -255.663 1
Cu 239.435 183.105 -255.663 1
Cu 239.435 182.046 -255.663 1
Cu 239.435 180.975 -255.663 1
Cu 239.435 179.895 -255.663 1
Cu 239.435 178.811 -255.663 1
Cu 239.435 177.727 -255.663 1
Cu 239.435 176.648 -255.663 1
Cu 239.435 175.576 -255.663 1
Cu 239.435 174.518 -255.663 1
Cu 239.435 173.476 -255.663 1
Cu 239.435 172.456 -255.663 1
Cu 239.435 171.46 -255.663 1
Cu 239.435 170.494 -255.663 1
Cu 239.435 169.561 -255.663 1
Cu 239.435 168.664 -255.663 1
Cu 239.435 167.807 -255.663 1
Cu 239.754 166.993 -255.663 1
Cu 240.554 166.226 -255.663 1
Cu 241.402 165.509 -255.663 1
Cu 242.296 164.844 -255.663 1
Cu 243.231 164.234 -255.663 1
Cu 244.205 163.682 -255.663 1
Cu 245.212 163.19 -255.663 1
Cu 246.25 162.759 -255.663 1
Cu 247.314 162.392 -255.663 1
Cu 248.4 162.089 -255.663 1
Cu 249.504 161.853 -255.663 1
Cu 250.621 161.683 -255.663 1
Cu 251.747 161.581 -255.663 1
Cu 252.878 161.547 -255.663 1
Cu 254.008 161.581 -255.663 1
Cu 255.134 161.683 -255.663 1
Cu 256.251 161.853 -255.663 1
Cu 257.355 162.089 -255.663 1
Cu 258.441 162.392 -255.663 1
Cu 259.505 162.759 -255.663 1
Cu 260.543 163.19 -255.663 1
Cu 261.55 163.682 -255.663 1
Cu 262.524 164.234 -255.663 1
Cu 263.459 164.844 -255.663 1
Cu 264.353 165.509 -255.663 1
Cu 265.201 166.226 -255.663 1
Cu 266.001 166.993 -255.663 1
Cu 266.321 167.807 -255.663 1
Cu 266.321 168.664 -255.663 1
Cu 266.321 169.561 -255.663 1
Cu 266.321 170.494 -255.663 1
Cu 266.321 171.46 -255.663 1
Cu 266.321 172.456 -255.663 1
Cu 266.321 173.476 -255.663 1
Cu 266.321 174.518 -255.663 1
Cu 266.321 175.576 -255.663 1
Cu 266.321 176.648 -255.663 1
Cu 266.321 177.727 -255.663 1
Cu 266.321 178.811 -255.663 1
Cu 266.413 178.811 -261.528 1
Cu 266.413 179.903 -261.528 1
Cu 266.413 180.99 -261.528 1
Cu 266.413 182.069 -261.528 1
Cu 266.413 183.134 -261.528 1
Cu 266.413 184.183 -261.528 1
Cu 266.413 185.211 -261.528 1
Cu 266.413 186.213 -261.528 1
Cu 266.413 187.186 -261.528 1
Cu 266.413 188.126 -261.528 1
Cu 266.413 189.029 -261.528 1
Cu 266.413 189.892 -261.528 1
Cu 266.091 190.711 -261.528 1
Cu 265.286 191.483 -261.528 1
Cu 264.432 192.205 -261.528 1
Cu 263.532 192.875 -261.528 1
Cu 262.59 193.488 -261.528 1
Cu 261.61 194.044 -261.528 1
Cu 260.595 194.54 -261.528 1
Cu 259.55 194.974 -261.528 1
Cu 258.479 195.344 -261.528 1
Cu 257.385 195.648 -261.528 1
Cu 256.274 195.887 -261.528 1
Cu 255.149 196.057 -261.528 1
Cu 254.016 196.16 -261.528 1
Cu 252.878 196.194 -261.528 1
Cu 251.739 196.16 -261.528 1
Cu 250.606 196.057 -261.528 1
Cu 249.481 195.887 -261.528 1
Cu 248.37 195.648 -261.528 1
Cu 247.276 195.344 -261.528 1
Cu 246.205 194.974 -261.528 1
Cu 245.16 194.54 -261.528 1
Cu 244.145 194.044 -261.528 1
Cu 243.165 193.488 -261.528 1
Cu 242.223 192.875 -261.528 1
Cu 241.323 192.205 -261.528 1
Cu 240.469 191.483 -261.528 1
Cu 239.664 190.711 -261.528 1
Cu 239.342 189.892 -261.528 1
Cu 239.342 189.029 -261.528 1
Cu 239.342 188.126 -261.528 1
Cu 239.342 187.186 -261.528 1
Cu 239.342 186.213 -261.528 1
Cu 239.342 185.211 -261.528 1
Cu 239.342 184.183 -261.528 1
Cu 239.342 183.134 -261.528 1
Cu 239.342 182.069 -261.528 1
Cu 239.342 180.99 -261.528 1
Cu 239.342 179.903 -261.528 1
Cu 239.342 178.811 -261.528 1
Cu 239.342 177.72 -261.528 1
Cu 239.342 176.633 -261.528 1
Cu 239.342 175.554 -261.528 1
Cu 239.342 174.488 -261.528 1
Cu 239.342 173.44 -261.528 1
Cu 239.342 172.412 -261.528 1
Cu 239.342 171.41 -261.528 1
Cu 239.342 170.437 -261.528 1
Cu 239.342 169.497 -261.528 1
Cu 239.342 168.594 -261.528 1
Cu 239.342 167.731 -261.528 1
Cu 239.664 166.912 -261.528 1
Cu 240.469 166.14 -261.528 1
Cu 241.323 165.418 -261.528 1
Cu 242.223 164.748 -261.528 1
Cu 243.165 164.134 -261.528 1
Cu 244.145 163.579 -261.528 1
Cu 245.16 163.083 -261.528 1
Cu 246.205 162.649 -261.528 1
Cu 247.276 162.279 -261.528 1
Cu 248.37 161.974 -261.528 1
Cu 249.481 161.736 -261.528 1
Cu 250.606 161.565 -261.528 1
Cu 251.739 161.463 -261.528 1
Cu 252.878 161.428 -261.528 1
Cu 254.016 161.463 -261.528 1
Cu 255.149 161.565 -261.528 1
Cu 256.274 161.736 -261.528 1
Cu 257.385 161.974 -261.528 1
Cu 258.479 162.279 -261.528 1
Cu 259.55 162.649 -261.528 1
Cu 260.595 163.083 -261.528 1
Cu 261.61 163.579 -261.528 1
Cu 262.59 164.134 -261.528 1
Cu 263.532 164.748 -261.528 1
Cu 264.432 165.418 -261.528 1
Cu 265.286 166.14 -261.528 1
Cu 266.091 166.912 -261.528 1
Cu 266.413 167.731 -261.528 1
Cu 266.413 168.594 -261.528 1
Cu 266.413 169.497 -261.528 1
Cu 266.413 170.437 -261.528 1
Cu 266.413 171.41 -261.528 1
Cu 266.413 172.412 -261.528 1
Cu 266.413 173.44 -261.528 1
Cu 266.413 174.488 -261.528 1
Cu 266.413 175.554 -261.528 1
Cu 266.413 176.633 -261.528 1
Cu 266.413 177.72 -261.528 1
Cu 266.413 178.811 -261.528 1
Cu 266.507 178.811 -267.405 1
Cu 266.507 179.911 -267.405 1
Cu 266.507 181.005 -267.405 1
Cu 266.507 182.091 -267.405 1
Cu 266.507 183.165 -267.405 1
Cu 266.507 184.221 -267.405 1
Cu 266.507 185.255 -267.405 1
Cu 266.507 186.265 -267.405 1
Cu 266.507 187.244 -267.405 1
Cu 266.507 188.191 -267.405 1
Cu 266.507 189.1 -267.405 1
Cu 266.507 189.969 -267.405 1
Cu 266.183 190.794 -267.405 1
Cu 265.373 191.572 -267.405 1
Cu 264.512 192.299 -267.405 1
Cu 263.606 192.973 -267.405 1
Cu 262.658 193.591 -267.405 1
Cu 261.671 194.151 -267.405 1
Cu 260.649 194.65 -267.405 1
Cu 259.597 195.087 -267.405 1
Cu 258.518 195.459 -267.405 1
Cu 257.417 195.766 -267.405 1
Cu 256.298 196.006 -267.405 1
Cu 255.165 196.178 -267.405 1
Cu 254.024 196.282 -267.405 1
Cu 252.878 196.316 -267.405 1
Cu 251.731 196.282 -267.405 1
Cu 250.59 196.178 -267.405 1
Cu 249.457 196.006 -267.405 1
Cu 248.338 195.766 -267.405 1
Cu 247.237 195.459 -267.405 1
Cu 246.158 195.087 -267.405 1
Cu 245.106 194.65 -267.405 1
Cu 244.084 194.151 -267.405 1
Cu 243.097 193.591 -267.405 1
Cu 242.149 192.973 -267.405 1
Cu 241.243 192.299 -267.405 1
Cu 240.382 191.572 -267.405 1
Cu 239.572 190.794 -267.405 1
Cu 239.248 189.969 -267.405 1
Cu 239.248 189.1 -267.405 1
Cu 239.248 188.191 -267.405 1
Cu 239.248 187.244 -267.405 1
Cu 239.248 186.265 -267.405 1
Cu 239.248 185.255 -267.405 1
Cu 239.248 184.221 -267.405 1
Cu 239.248 183.165 -267.405 1
Cu 239.248 182.091 -267.405 1
Cu 239.248 181.005 -267.405 1
Cu 239.248 179.911 -267.405 1
Cu 239.248 178.811 -267.405 1
Cu 239.248 177.712 -267.405 1
Cu 239.248 176.617 -267.405 1
Cu 239.248 175.531 -267.405 1
Cu 239.248 174.458 -267.405 1
Cu 239.248 173.402 -267.405 1
Cu 239.248 172.367 -267.405 1
Cu 239.248 171.358 -267.405 1
Cu 239.248 170.378 -267.405 1
Cu 239.248 169.432 -267.405 1
Cu 239.248 168.522 -267.405 1
Cu 239.248 167.653 -267.405 1
Cu 239.572 166.829 -267.405 1
Cu 240.382 166.051 -267.405 1
Cu 241.243 165.324 -267.405 1
Cu 242.149 164.65 -267.405 1
Cu 243.097 164.032 -267.405 1
Cu 244.084 163.472 -267.405 1
Cu 245.106 162.973 -267.405 1
Cu 246.158 162.536 -267.405 1
Cu 247.237 162.163 -267.405 1
Cu 248.338 161.857 -267.405 1
Cu 249.457 161.617 -267.405 1
Cu 250.59 161.445 -267.405 1
Cu 251.731 161.341 -267.405 1
Cu 252.878 161.307 -267.405 1
Cu 254.024 161.341 -267.405 1
Cu 255.165 161.445 -267.405 1
Cu 256.298 161.617 -267.405 1
Cu 257.417 161.857 -267.405 1
Cu 258.518 162.163 -267.405 1
Cu 259.597 162.536 -267.405 1
Cu 260.649 162.973 -267.405 1
Cu 261.671 163.472 -267.405 1
Cu 262.658 164.032 -267.405 1
Cu 263.606 164.65 -267.405 1
Cu 264.512 165.324 -267.405 1
Cu 265.373 166.051 -267.405 1
Cu 266.183 166.829 -267.405 1
Cu 266.507 167.653 -267.405 1
Cu 266.507 168.522 -267.405 1
Cu 266.507 169.432 -267.405 1
Cu 266.507 170.378 -267.405 1
Cu 266.507 171.358 -267.405 1
Cu 266.507 172.367 -267.405 1
Cu 266.507 173.402 -267.405 1
Cu 266.507 174.458 -267.405 1
Cu 266.507 175.531 -267.405 1
Cu 266.507 176.617 -267.405 1
Cu 266.507 177.712 -267.405 1
Cu 266.507 178.811 -267.405 1
Cu 266.605 178.811 -273.293 1
Cu 266.605 179.918 -273.293 1
Cu 266.605 181.021 -273.293 1
Cu 266.605 182.115 -273.293 1
Cu 266.605 183.196 -273.293 1
Cu 266.605 184.259 -273.293 1
Cu 266.605 185.301 -273.293 1
Cu 266.605 186.318 -273.293 1
Cu 266.605 187.304 -273.293 1
Cu 266.605 188.258 -273.293 1
Cu 266.605 189.174 -273.293 1
Cu 266.605 190.049 -273.293 1
Cu 266.278 190.88 -273.293 1
Cu 265.462 191.663 -273.293 1
Cu 264.595 192.395 -273.293 1
Cu 263.683 193.074 -273.293 1
Cu 262.728 193.697 -273.293 1
Cu 261.734 194.26 -273.293 1
Cu 260.705 194.763 -273.293 1
Cu 259.645 195.203 -273.293 1
Cu 258.558 195.578 -273.293 1
Cu 257.449 195.887 -273.293 1
Cu 256.322 196.129 -273.293 1
Cu 255.182 196.302 -273.293 1
Cu 254.032 196.406 -273.293 1
Cu 252.878 196.441 -273.293 1
Cu 251.723 196.406 -273.293 1
Cu 250.573 196.302 -273.293 1
Cu 249.433 196.129 -273.293 1
Cu 248.306 195.887 -273.293 1
Cu 247.197 195.578 -273.293 1
Cu 246.11 195.203 -273.293 1
Cu 245.05 194.763 -273.293 1
Cu 244.021 194.26 -273.293 1
Cu 243.027 193.697 -273.293 1
Cu 242.072 193.074 -273.293 1
Cu 241.16 192.395 -273.293 1
Cu 240.293 191.663 -273.293 1
Cu 239.477 190.88 -273.293 1
Cu 239.15 190.049 -273.293 1
Cu 239.15 189.174 -273.293 1
Cu 239.15 188.258 -273.293 1
Cu 239.15 187.304 -273.293 1
Cu 239.15 186.318 -273.293 1
Cu 239.15 185.301 -273.293 1
Cu 239.15 184.259 -273.293 1
Cu 239.15 183.196 -273.293 1
Cu 239.15 182.115 -273.293 1
Cu 239.15 181.021 -273.293 1
Cu 239.15 179.918 -273.293 1
Cu 239.15 178.811 -273.293 1
Cu 239.15 177.704 -273.293 1
Cu 239.15 176.602 -273.293 1
Cu 239.15 175.508 -273.293 1
Cu 239.15 174.427 -273.293 1
Cu 239.15 173.364 -273.293 1
Cu 239.15 172.322 -273.293 1
Cu 239.15 171.305 -273.293 1
Cu 239.15 170.318 -273.293 1
Cu 239.15 169.365 -273.293 1
Cu 239.15 168.449 -273.293 1
Cu 239.15 167.574 -273.293 1
Cu 239.477 166.743 -273.293 1
Cu 240.293 165.96 -273.293 1
Cu 241.16 165.228 -273.293 1
Cu 242.072 164.549 -273.293 1
Cu 243.027 163.926 -273.293 1
Cu 244.021 163.363 -273.293 1
Cu 245.05 162.86 -273.293 1
Cu 246.11 162.42 -273.293 1
Cu 247.197 162.045 -273.293 1
Cu 248.306 161.736 -273.293 1
Cu 249.433 161.494 -273.293 1
Cu 250.573 161.321 -273.293 1
Cu 251.723 161.217 -273.293 1
Cu 252.878 161.182 -273.293 1
Cu 254.032 161.217 -273.293 1
Cu 255.182 161.321 -273.293 1
Cu 256.322 161.494 -273.293 1
Cu 257.449 161.736 -273.293 1
Cu 258.558 162.045 -273.293 1
Cu 259.645 162.42 -273.293 1
Cu 260.705 162.86 -273.293 1
Cu 261.734 163.363 -273.293 1
Cu 262.728 163.926 -273.293 1
Cu 263.683 164.549 -273.293 1
Cu 264.595 165.228 -273.293 1
Cu 265.462 165.96 -273.293 1
Cu 266.278 166.743 -273.293 1
Cu 266.605 167.574 -273.293 1
Cu 266.605 168.449 -273.293 1
Cu 266.605 169.365 -273.293 1
Cu 266.605 170.318 -273.293 1
Cu 266.605 171.305 -273.293 1
Cu 266.605 172.322 -273.293 1
Cu 266.605 173.364 -273.293 1
Cu 266.605 174.427 -273.293 1
Cu 266.605 175.508 -273.293 1
Cu 266.605 176.602 -273.293 1
Cu 266.605 177.704 -273.293 1
Cu 266.605 178.811 -273.293 1
Cu 266.704 178.811 -279.194 1
Cu 266.704 179.926 -279.194 1
Cu 266.704 181.037 -279.194 1
Cu 266.704 182.139 -279.194 1
Cu 266.704 183.228 -279.194 1
Cu 266.704 184.299 -279.194 1
Cu 266.704 185.348 -279.194 1
Cu 266.704 186.372 -279.194 1
Cu 266.704 187.366 -279.194 1
Cu 266.704 188.326 -279.194 1
Cu 266.704 189.249 -279.194 1
Cu 266.704 190.131 -279.194 1
Cu 266.376 190.967 -279.194 1
Cu 265.553 191.756 -279.194 1
Cu 264.681 192.494 -279.194 1
Cu 263.761 193.178 -279.194 1
Cu 262.799 193.805 -279.194 1
Cu 261.798 194.373 -279.194 1
Cu 260.762 194.879 -279.194 1
Cu 259.694 195.322 -279.194 1
Cu 258.6 195.7 -279.194 1
Cu 257.482 196.011 -279.194 1
Cu 256.347 196.255 -279.194 1
Cu 255.198 196.429 -279.194 1
Cu 254.04 196.534 -279.194 1
Cu 252.878 196.569 -279.194 1
Cu 251.715 196.534 -279.194 1
Cu 250.557 196.429 -279.194 1
Cu 249.408 196.255 -279.194 1
Cu 248.273 196.011 -279.194 1
Cu 247.155 195.7 -279.194 1
Cu 246.061 195.322 -279.194 1
Cu 244.993 194.879 -279.194 1
Cu 243.957 194.373 -279.194 1
Cu 242.956 193.805 -279.194 1
Cu 241.994 193.178 -279.194 1
Cu 241.074 192.494 -279.194 1
Cu 240.202 191.756 -279.194 1
Cu 239.379 190.967 -279.194 1
Cu 239.051 190.131 -279.194 1
Cu 239.051 189.249 -279.194 1
Cu 239.051 188.326 -279.194 1
Cu 239.051 187.366 -279.194 1
Cu 239.051 186.372 -279.194 1
Cu 239.051 185.348 -279.194 1
Cu 239.051 184.299 -279.194 1
Cu 239.051 183.228 -279.194 1
Cu 239.051 182.139 -279.194 1
Cu 239.051 181.037 -279.194 1
Cu 239.051 179.926 -279.194 1
Cu 239.051 178.811 -279.194 1
Cu 239.051 177.696 -279.194 1
Cu 239.051 176.586 -279.194 1
Cu 239.051 175.484 -279.194 1
Cu 239.051 174.395 -279.194 1
Cu 239.051 173.324 -279.194 1
Cu 239.051 172.274 -279.194 1
Cu 239.051 171.251 -279.194 1
Cu 239.051 170.257 -279.194 1
Cu 239.051 169.296 -279.194 1
Cu 239.051 168.374 -279.194 1
Cu 239.051 167.492 -279.194 1
Cu 239.379 166.655 -279.194 1
Cu 240.202 165.867 -279.194 1
Cu 241.074 165.129 -279.194 1
Cu 241.994 164.445 -279.194 1
Cu 242.956 163.818 -279.194 1
Cu 243.957 163.25 -279.194 1
Cu 244.993 162.744 -279.194 1
Cu 246.061 162.301 -279.194 1
Cu 247.155 161.923 -279.194 1
Cu 248.273 161.612 -279.194 1
Cu 249.408 161.368 -279.194 1
Cu 250.557 161.194 -279.194 1
Cu 251.715 161.089 -279.194 1
Cu 252.878 161.054 -279.194 1
Cu 254.04 161.089 -279.194 1
Cu 255.198 161.194 -279.194 1
Cu 256.347 161.368 -279.194 1
Cu 257.482 161.612 -279.194 1
Cu 258.6 161.923 -279.194 1
Cu 259.694 162.301 -279.194 1
Cu 260.762 162.744 -279.194 1
Cu 261.798 163.25 -279.194 1
Cu 262.799 163.818 -279.194 1
Cu 263.761 164.445 -279.194 1
Cu 264.681 165.129 -279.194 1
Cu 265.553 165.867 -279.194 1
Cu 266.376 166.655 -279.194 1
Cu 266.704 167.492 -279.194 1
Cu 266.704 168.374 -279.194 1
Cu 266.704 169.296 -279.194 1
Cu 266.704 170.257 -279.194 1
Cu 266.704 171.251 -279.194 1
Cu 266.704 172.274 -279.194 1
Cu 266.704 173.324 -279.194 1
Cu 266.704 174.395 -279.194 1
Cu 266.704 175.484 -279.194 1
Cu 266.704 176.586 -279.194 1
Cu 266.704 177.696 -279.194 1
Cu 266.704 178.811 -279.194 1
Cu 266.807 178.811 -285.105 1
Cu 266.807 179.935 -285.105 1
Cu 266.807 181.053 -285.105 1
Cu 266.807 182.163 -285.105 1
Cu 266.807 183.26 -285.105 1
Cu 266.807 184.339 -285.105 1
Cu 266.807 185.397 -285.105 1
Cu 266.807 186.428 -285.105 1
Cu 266.807 187.43 -285.105 1
Cu 266.807 188.397 -285.105 1
Cu 266.807 189.326 -285.105 1
Cu 266.807 190.214 -285.105 1
Cu 266.476 191.057 -285.105 1
Cu 265.647 191.852 -285.105 1
Cu 264.768 192.595 -285.105 1
Cu 263.842 193.284 -285.105 1
Cu 262.873 193.916 -285.105 1
Cu 261.864 194.488 -285.105 1
Cu 260.82 194.998 -285.105 1
Cu 259.744 195.444 -285.105 1
Cu 258.642 195.825 -285.105 1
Cu 257.517 196.138 -285.105 1
Cu 256.373 196.384 -285.105 1
Cu 255.215 196.559 -285.105 1
Cu 254.049 196.665 -285.105 1
Cu 252.878 196.7 -285.105 1
Cu 251.706 196.665 -285.105 1
Cu 250.54 196.559 -285.105 1
Cu 249.382 196.384 -285.105 1
Cu 248.238 196.138 -285.105 1
Cu 247.113 195.825 -285.105 1
Cu 246.011 195.444 -285.105 1
Cu 244.935 194.998 -285.105 1
Cu 243.891 194.488 -285.105 1
Cu 242.882 193.916 -285.105 1
Cu 241.913 193.284 -285.105 1
Cu 240.987 192.595 -285.105 1
Cu 240.108 191.852 -285.105 1
Cu 239.279 191.057 -285.105 1
Cu 238.948 190.214 -285.105 1
Cu 238.948 189.326 -285.105 1
Cu 238.948 188.397 -285.105 1
Cu 238.948 187.43 -285.105 1
Cu 238.948 186.428 -285.105 1
Cu 238.948 185.397 -285.105 1
Cu 238.948 184.339 -285.105 1
Cu 238.948 183.26 -285.105 1
Cu 238.948 182.163 -285.105 1
Cu 238.948 181.053 -285.105 1
Cu 238.948 179.935 -285.105 1
Cu 238.948 178.811 -285.105 1
Cu 238.948 177.688 -285.105 1
Cu 238.948 176.569 -285.105 1
Cu 238.948 175.459 -285.105 1
Cu 238.948 174.363 -285.105 1
Cu 238.948 173.283 -285.105 1
Cu 238.948 172.226 -285.105 1
Cu 238.948 171.195 -285.105 1
Cu 238.948 170.193 -285.105 1
Cu 238.948 169.226 -285.105 1
Cu 238.948 168.296 -285.105 1
Cu 238.948 167.408 -285.105 1
Cu 239.279 166.566 -285.105 1
Cu 240.108 165.771 -285.105 1
Cu 240.987 165.028 -285.105 1
Cu 241.913 164.339 -285.105 1
Cu 242.882 163.707 -285.105 1
Cu 243.891 163.135 -285.105 1
Cu 244.935 162.625 -285.105 1
Cu 246.011 162.179 -285.105 1
Cu 247.113 161.798 -285.105 1
Cu 248.238 161.484 -285.105 1
Cu 249.382 161.239 -285.105 1
Cu 250.54 161.063 -285.105 1
Cu 251.706 160.958 -285.105 1
Cu 252.878 160.922 -285.105 1
Cu 254.049 160.958 -285.105 1
Cu 255.215 161.063 -285.105 1
Cu 256.373 161.239 -285.105 1
Cu 257.517 161.484 -285.105 1
Cu 258.642 161.798 -285.105 1
Cu 259.744 162.179 -285.105 1
Cu 260.82 162.625 -285.105 1
Cu 261.864 163.135 -285.105 1
Cu 262.873 163.707 -285.105 1
Cu 263.842 164.339 -285.105 1
Cu 264.768 165.028 -285.105 1
Cu 265.647 165.771 -285.105 1
Cu 266.476 166.566 -285.105 1
Cu 266.807 167.408 -285.105 1
Cu 266.807 168.296 -285.105 1
Cu 266.807 169.226 -285.105 1
Cu 266.807 170.193 -285.105 1
Cu 266.807 171.195 -285.105 1
Cu 266.807 172.226 -285.105 1
Cu 266.807 173.283 -285.105 1
Cu 266.807 174.363 -285.105 1
Cu 266.807 175.459 -285.105 1
Cu 266.807 176.569 -285.105 1
Cu 266.807 177.688 -285.105 1
Cu 266.807 178.811 -285.105 1
Cu 266.912 178.811 -291.028 1
Cu 266.912 179.943 -291.028 1
Cu 266.912 181.07 -291.028 1
Cu 266.912 182.189 -291.028 1
Cu 266.912 183.294 -291.028 1
Cu 266.912 184.381 -291.028 1
Cu 266.912 185.446 -291.028 1
Cu 266.912 186.486 -291.028 1
Cu 266.912 187.494 -291.028 1
Cu 266.912 188.469 -291.028 1
Cu 266.912 189.406 -291.028 1
Cu 266.912 190.3 -291.028 1
Cu 266.578 191.15 -291.028 1
Cu 265.743 191.95 -291.028 1
Cu 264.857 192.699 -291.028 1
Cu 263.925 193.393 -291.028 1
Cu 262.948 194.029 -291.028 1
Cu 261.932 194.606 -291.028 1
Cu 260.88 195.12 -291.028 1
Cu 259.796 195.569 -291.028 1
Cu 258.685 195.953 -291.028 1
Cu 257.551 196.269 -291.028 1
Cu 256.399 196.516 -291.028 1
Cu 255.233 196.693 -291.028 1
Cu 254.058 196.8 -291.028 1
Cu 252.878 196.835 -291.028 1
Cu 251.697 196.8 -291.028 1
Cu 250.522 196.693 -291.028 1
Cu 249.356 196.516 -291.028 1
Cu 248.204 196.269 -291.028 1
Cu 247.07 195.953 -291.028 1
Cu 245.959 195.569 -291.028 1
Cu 244.875 195.12 -291.028 1
Cu 243.823 194.606 -291.028 1
Cu 242.807 194.029 -291.028 1
Cu 241.83 193.393 -291.028 1
Cu 240.898 192.699 -291.028 1
Cu 240.012 191.95 -291.028 1
Cu 239.177 191.15 -291.028 1
Cu 238.843 190.3 -291.028 1
Cu 238.843 189.406 -291.028 1
Cu 238.843 188.469 -291.028 1
Cu 238.843 187.494 -291.028 1
Cu 238.843 186.486 -291.028 1
Cu 238.843 185.446 -291.028 1
Cu 238.843 184.381 -291.028 1
Cu 238.843 183.294 -291.028 1
Cu 238.843 182.189 -291.028 1
Cu 238.843 181.07 -291.028 1
Cu 238.843 179.943 -291.028 1
Cu 238.843 178.811 -291.028 1
Cu 238.843 177.68 -291.028 1
Cu 238.843 176.552 -291.028 1
Cu 238.843 175.434 -291.028 1
Cu 238.843 174.329 -291.028 1
Cu 238.843 173.242 -291.028 1
Cu 238.843 172.176 -291.028 1
Cu 238.843 171.137 -291.028 1
Cu 238.843 170.128 -291.028 1
Cu 238.843 169.154 -291.028 1
Cu 238.843 168.217 -291.028 1
Cu 238.843 167.323 -291.028 1
Cu 239.177 166.473 -291.028 1
Cu 240.012 165.673 -291.028 1
Cu 240.898 164.924 -291.028 1
Cu 241.83 164.23 -291.028 1
Cu 242.807 163.593 -291.028 1
Cu 243.823 163.017 -291.028 1
Cu 244.875 162.503 -291.028 1
Cu 245.959 162.053 -291.028 1
Cu 247.07 161.67 -291.028 1
Cu 248.204 161.354 -291.028 1
Cu 249.356 161.107 -291.028 1
Cu 250.522 160.93 -291.028 1
Cu 251.697 160.823 -291.028 1
Cu 252.878 160.788 -291.028 1
Cu 254.058 160.823 -291.028 1
Cu 255.233 160.93 -291.028 1
Cu 256.399 161.107 -291.028 1
Cu 257.551 161.354 -291.028 1
Cu 258.685 161.67 -291.028 1
Cu 259.796 162.053 -291.028 1
Cu 260.88 162.503 -291.028 1
Cu 261.932 163.017 -291.028 1
Cu 262.948 163.593 -291.028 1
Cu 263.925 164.23 -291.028 1
Cu 264.857 164.924 -291.028 1
Cu 265.743 165.673 -291.028 1
Cu 266.578 166.473 -291.028 1
Cu 266.912 167.323 -291.028 1
Cu 266.912 168.217 -291.028 1
Cu 266.912 169.154 -291.028 1
Cu 266.912 170.128 -291.028 1
Cu 266.912 171.137 -291.028 1
Cu 266.912 172.176 -291.028 1
Cu 266.912 173.242 -291.028 1
Cu 266.912 174.329 -291.028 1
Cu 266.912 175.434 -291.028 1
Cu 266.912 176.552 -291.028 1
Cu 266.912 177.68 -291.028 1
Cu 266.912 178.811 -291.028 1
Cu 267.019 178.811 -296.962 1
Cu 267.019 179.952 -296.962 1
Cu 267.019 181.088 -296.962 1
Cu 267.019 182.215 -296.962 1
Cu 267.019 183.328 -296.962 1
Cu 267.019 184.424 -296.962 1
Cu 267.019 185.497 -296.962 1
Cu 267.019 186.544 -296.962 1
Cu 267.019 187.561 -296.962 1
Cu 267.019 188.543 -296.962 1
Cu 267.019 189.487 -296.962 1
Cu 267.019 190.388 -296.962 1
Cu 266.683 191.244 -296.962 1
Cu 265.842 192.051 -296.962 1
Cu 264.949 192.805 -296.962 1
Cu 264.009 193.505 -296.962 1
Cu 263.025 194.146 -296.962 1
Cu 262.001 194.727 -296.962 1
Cu 260.941 195.245 -296.962 1
Cu 259.849 195.698 -296.962 1
Cu 258.73 196.084 -296.962 1
Cu 257.587 196.403 -296.962 1
Cu 256.426 196.652 -296.962 1
Cu 255.251 196.83 -296.962 1
Cu 254.067 196.937 -296.962 1
Cu 252.878 196.973 -296.962 1
Cu 251.688 196.937 -296.962 1
Cu 250.504 196.83 -296.962 1
Cu 249.329 196.652 -296.962 1
Cu 248.168 196.403 -296.962 1
Cu 247.025 196.084 -296.962 1
Cu 245.906 195.698 -296.962 1
Cu 244.814 195.245 -296.962 1
Cu 243.754 194.727 -296.962 1
Cu 242.73 194.146 -296.962 1
Cu 241.746 193.505 -296.962 1
Cu 240.806 192.805 -296.962 1
Cu 239.913 192.051 -296.962 1
Cu 239.072 191.244 -296.962 1
Cu 238.736 190.388 -296.962 1
Cu 238.736 189.487 -296.962 1
Cu 238.736 188.543 -296.962 1
Cu 238.736 187.561 -296.962 1
Cu 238.736 186.544 -296.962 1
Cu 238.736 185.497 -296.962 1
Cu 238.736 184.424 -296.962 1
Cu 238.736 183.328 -296.962 1
Cu 238.736 182.215 -296.962 1
Cu 238.736 181.088 -296.962 1
Cu 238.736 179.952 -296.962 1
Cu 238.736 178.811 -296.962 1
Cu 238.736 177.671 -296.962 1
Cu 238.736 176.535 -296.962 1
Cu 238.736 175.408 -296.962 1
Cu 238.736 174.295 -296.962 1
Cu 238.736 173.199 -296.962 1
Cu 238.736 172.126 -296.962 1
Cu 238.736 171.078 -296.962 1
Cu 238.736 170.062 -296.962 1
Cu 238.736 169.08 -296.962 1
Cu 238.736 168.136 -296.962 1
Cu 238.736 167.235 -296.962 1
Cu 239.072 166.379 -296.962 1
Cu 239.913 165.572 -296.962 1
Cu 240.806 164.817 -296.962 1
Cu 241.746 164.118 -296.962 1
Cu 242.73 163.477 -296.962 1
Cu 243.754 162.896 -296.962 1
Cu 244.814 162.378 -296.962 1
Cu 245.906 161.925 -296.962 1
Cu 247.025 161.538 -296.962 1
Cu 248.168 161.22 -296.962 1
Cu 249.329 160.971 -296.962 1
Cu 250.504 160.793 -296.962 1
Cu 251.688 160.685 -296.962 1
Cu 252.878 160.65 -296.962 1
Cu 254.067 160.685 -296.962 1
Cu 255.251 160.793 -296.962 1
Cu 256.426 160.971 -296.962 1
Cu 257.587 161.22 -296.962 1
Cu 258.73 161.538 -296.962 1
Cu 259.849 161.925 -296.962 1
Cu 260.941 162.378 -296.962 1
Cu 262.001 162.896 -296.962 1
Cu 263.025 163.477 -296.962 1
Cu 264.009 164.118 -296.962 1
Cu 264.949 164.817 -296.962 1
Cu 265.842 165.572 -296.962 1
Cu 266.683 166.379 -296.962 1
Cu 267.019 167.235 -296.962 1
Cu 267.019 168.136 -296.962 1
Cu 267.019 169.08 -296.962 1
Cu 267.019 170.062 -296.962 1
Cu 267.019 171.078 -296.962 1
Cu 267.019 172.126 -296.962 1
Cu 267.019 173.199 -296.962 1
Cu 267.019 174.295 -296.962 1
Cu 267.019 175.408 -296.962 1
Cu 267.019 176.535 -296.962 1
Cu 267.019 177.671 -296.962 1
Cu 267.019 178.811 -296.962 1
Cu 267.129 178.811 -302.906 1
Cu 267.129 179.961 -302.906 1
Cu 267.129 181.105 -302.906 1
Cu 267.129 182.241 -302.906 1
Cu 267.129 183.363 -302.906 1
Cu 267.129 184.467 -302.906 1
Cu 267.129 185.549 -302.906 1
Cu 267.129 186.605 -302.906 1
Cu 267.129 187.629 -302.906 1
Cu 267.129 188.619 -302.906 1
Cu 267.129 189.57 -302.906 1
Cu 267.129 190.478 -302.906 1
Cu 266.791 191.341 -302.906 1
Cu 265.943 192.154 -302.906 1
Cu 265.043 192.914 -302.906 1
Cu 264.096 193.619 -302.906 1
Cu 263.104 194.265 -302.906 1
Cu 262.072 194.851 -302.906 1
Cu 261.004 195.373 -302.906 1
Cu 259.903 195.829 -302.906 1
Cu 258.775 196.219 -302.906 1
Cu 257.624 196.54 -302.906 1
Cu 256.454 196.791 -302.906 1
Cu 255.27 196.97 -302.906 1
Cu 254.076 197.079 -302.906 1
Cu 252.878 197.115 -302.906 1
Cu 251.679 197.079 -302.906 1
Cu 250.485 196.97 -302.906 1
Cu 249.301 196.791 -302.906 1
Cu 248.131 196.54 -302.906 1
Cu 246.98 196.219 -302.906 1
Cu 245.852 195.829 -302.906 1
Cu 244.751 195.373 -302.906 1
Cu 243.683 194.851 -302.906 1
Cu 242.651 194.265 -302.906 1
Cu 241.659 193.619 -302.906 1
Cu 240.712 192.914 -302.906 1
Cu 239.812 192.154 -302.906 1
Cu 238.964 191.341 -302.906 1
Cu 238.626 190.478 -302.906 1
Cu 238.626 189.57 -302.906 1
Cu 238.626 188.619 -302.906 1
Cu 238.626 187.629 -302.906 1
Cu 238.626 186.605 -302.906 1
Cu 238.626 185.549 -302.906 1
Cu 238.626 184.467 -302.906 1
Cu 238.626 183.363 -302.906 1
Cu 238.626 182.241 -302.906 1
Cu 238.626 181.105 -302.906 1
Cu 238.626 179.961 -302.906 1
Cu 238.626 178.811 -302.906 1
Cu 238.626 177.662 -302.906 1
Cu 238.626 176.517 -302.906 1
Cu 238.626 175.382 -302.906 1
Cu 238.626 174.26 -302.906 1
Cu 238.626 173.155 -302.906 1
Cu 238.626 172.073 -302.906 1
Cu 238.626 171.018 -302.906 1
Cu 238.626 169.994 -302.906 1
Cu 238.626 169.004 -302.906 1
Cu 238.626 168.053 -302.906 1
Cu 238.626 167.144 -302.906 1
Cu 238.964 166.282 -302.906 1
Cu 239.812 165.469 -302.906 1
Cu 240.712 164.708 -302.906 1
Cu 241.659 164.004 -302.906 1
Cu 242.651 163.357 -302.906 1
Cu 243.683 162.772 -302.906 1
Cu 244.751 162.25 -302.906 1
Cu 245.852 161.793 -302.906 1
Cu 246.98 161.404 -302.906 1
Cu 248.131 161.083 -302.906 1
Cu 249.301 160.832 -302.906 1
Cu 250.485 160.652 -302.906 1
Cu 251.679 160.544 -302.906 1
Cu 252.878 160.508 -302.906 1
Cu 254.076 160.544 -302.906 1
Cu 255.27 160.652 -302.906 1
Cu 256.454 160.832 -302.906 1
Cu 257.624 161.083 -302.906 1
Cu 258.775 161.404 -302.906 1
Cu 259.903 161.793 -302.906 1
Cu 261.004 162.25 -302.906 1
Cu 262.072 162.772 -302.906 1
Cu 263.104 163.357 -302.906 1
Cu 264.096 164.004 -302.906 1
Cu 265.043 164.708 -302.906 1
Cu 265.943 165.469 -302.906 1
Cu 266.791 166.282 -302.906 1
Cu 267.129 167.144 -302.906 1
Cu 267.129 168.053 -302.906 1
Cu 267.129 169.004 -302.906 1
Cu 267.129 169.994 -302.906 1
Cu 267.129 171.018 -302.906 1
Cu 267.129 172.073 -302.906 1
Cu 267.129 173.155 -302.906 1
Cu 267.129 174.26 -302.906 1
Cu 267.129 175.382 -302.906 1
Cu 267.129 176.517 -302.906 1
Cu 267.129 177.662 -302.906 1
Cu 267.129 178.811 -302.906 1
Cu 267.242 178.811 -308.862 1
Cu 267.242 179.97 -308.862 1
Cu 267.242 181.124 -308.862 1
Cu 267.242 182.268 -308.862 1
Cu 267.242 183.399 -308.862 1
Cu 267.242 184.512 -308.862 1
Cu 267.242 185.603 -308.862 1
Cu 267.242 186.666 -308.862 1
Cu 267.242 187.699 -308.862 1
Cu 267.242 188.696 -308.862 1
Cu 267.242 189.655 -308.862 1
Cu 267.242 190.571 -308.862 1
Cu 266.901 191.44 -308.862 1
Cu 266.046 192.26 -308.862 1
Cu 265.14 193.026 -308.862 1
Cu 264.185 193.736 -308.862 1
Cu 263.185 194.388 -308.862 1
Cu 262.145 194.978 -308.862 1
Cu 261.068 195.504 -308.862 1
Cu 259.959 195.964 -308.862 1
Cu 258.822 196.357 -308.862 1
Cu 257.662 196.68 -308.862 1
Cu 256.482 196.933 -308.862 1
Cu 255.289 197.114 -308.862 1
Cu 254.085 197.223 -308.862 1
Cu 252.878 197.26 -308.862 1
Cu 251.67 197.223 -308.862 1
Cu 250.466 197.114 -308.862 1
Cu 249.273 196.933 -308.862 1
Cu 248.093 196.68 -308.862 1
Cu 246.933 196.357 -308.862 1
Cu 245.796 195.964 -308.862 1
Cu 244.687 195.504 -308.862 1
Cu 243.61 194.978 -308.862 1
Cu 242.57 194.388 -308.862 1
Cu 241.57 193.736 -308.862 1
Cu 240.615 193.026 -308.862 1
Cu 239.709 192.26 -308.862 1
Cu 238.854 191.44 -308.862 1
Cu 238.513 190.571 -308.862 1
Cu 238.513 189.655 -308.862 1
Cu 238.513 188.696 -308.862 1
Cu 238.513 187.699 -308.862 1
Cu 238.513 186.666 -308.862 1
Cu 238.513 185.603 -308.862 1
Cu 238.513 184.512 -308.862 1
Cu 238.513 183.399 -308.862 1
Cu 238.513 182.268 -308.862 1
Cu 238.513 181.124 -308.862 1
Cu 238.513 179.97 -308.862 1
Cu 238.513 178.811 -308.862 1
Cu 238.513 177.653 -308.862 1
Cu 238.513 176.499 -308.862 1
Cu 238.513 175.355 -308.862 1
Cu 238.513 174.224 -308.862 1
Cu 238.513 173.111 -308.862 1
Cu 238.513 172.02 -308.862 1
Cu 238.513 170.957 -308.862 1
Cu 238.513 169.924 -308.862 1
Cu 238.513 168.926 -308.862 1
Cu 238.513 167.968 -308.862 1
Cu 238.513 167.052 -308.862 1
Cu 238.854 166.183 -308.862 1
Cu 239.709 165.363 -308.862 1
Cu 240.615 164.597 -308.862 1
Cu 241.57 163.886 -308.862 1
Cu 242.57 163.235 -308.862 1
Cu 243.61 162.645 -308.862 1
Cu 244.687 162.119 -308.862 1
Cu 245.796 161.659 -308.862 1
Cu 246.933 161.266 -308.862 1
Cu 248.093 160.943 -308.862 1
Cu 249.273 160.69 -308.862 1
Cu 250.466 160.509 -308.862 1
Cu 251.67 160.4 -308.862 1
Cu 252.878 160.363 -308.862 1
Cu 254.085 160.4 -308.862 1
Cu 255.289 160.509 -308.862 1
Cu 256.482 160.69 -308.862 1
Cu 257.662 160.943 -308.862 1
Cu 258.822 161.266 -308.862 1
Cu 259.959 161.659 -308.862 1
Cu 261.068 162.119 -308.862 1
Cu 262.145 162.645 -308.862 1
Cu 263.185 163.235 -308.862 1
Cu 264.185 163.886 -308.862 1
Cu 265.14 164.597 -308.862 1
Cu 266.046 165.363 -308.862 1
Cu 266.901 166.183 -308.862 1
Cu 267.242 167.052 -308.862 1
Cu 267.242 167.968 -308.862 1
Cu 267.242 168.926 -308.862 1
Cu 267.242 169.924 -308.862 1
Cu 267.242 170.957 -308.862 1
Cu 267.242 172.02 -308.862 1
Cu 267.242 173.111 -308.862 1
Cu 267.242 174.224 -308.862 1
Cu 267.242 175.355 -308.862 1
Cu 267.242 176.499 -308.862 1
Cu 267.242 177.653 -308.862 1
Cu 267.242 178.811 -308.862 1
Cu 267.358 178.811 -314.827 1
Cu 267.358 179.979 -314.827 1
Cu 267.358 181.142 -314.827 1
Cu 267.358 182.296 -314.827 1
Cu 267.358 183.436 -314.827 1
Cu 267.358 184.558 -314.827 1
Cu 267.358 185.657 -314.827 1
Cu 267.358 186.729 -314.827 1
Cu 267.358 187.77 -314.827 1
Cu 267.358 188.776 -314.827 1
Cu 267.358 189.742 -314.827 1
Cu 267.358 190.665 -314.827 1
Cu 267.013 191.542 -314.827 1
Cu 266.152 192.368 -314.827 1
Cu 265.238 193.14 -314.827 1
Cu 264.276 193.856 -314.827 1
Cu 263.268 194.513 -314.827 1
Cu 262.22 195.108 -314.827 1
Cu 261.134 195.638 -314.827 1
Cu 260.016 196.102 -314.827 1
Cu 258.87 196.498 -314.827 1
Cu 257.7 196.824 -314.827 1
Cu 256.511 197.079 -314.827 1
Cu 255.308 197.261 -314.827 1
Cu 254.095 197.371 -314.827 1
Cu 252.878 197.408 -314.827 1
Cu 251.66 197.371 -314.827 1
Cu 250.447 197.261 -314.827 1
Cu 249.244 197.079 -314.827 1
Cu 248.055 196.824 -314.827 1
Cu 246.885 196.498 -314.827 1
Cu 245.739 196.102 -314.827 1
Cu 244.621 195.638 -314.827 1
Cu 243.535 195.108 -314.827 1
Cu 242.487 194.513 -314.827 1
Cu 241.479 193.856 -314.827 1
Cu 240.517 193.14 -314.827 1
Cu 239.603 192.368 -314.827 1
Cu 238.742 191.542 -314.827 1
Cu 238.397 190.665 -314.827 1
Cu 238.397 189.742 -314.827 1
Cu 238.397 188.776 -314.827 1
Cu 238.397 187.77 -314.827 1
Cu 238.397 186.729 -314.827 1
Cu 238.397 185.657 -314.827 1
Cu 238.397 184.558 -314.827 1
Cu 238.397 183.436 -314.827 1
Cu 238.397 182.296 -314.827 1
Cu 238.397 181.142 -314.827 1
Cu 238.397 179.979 -314.827 1
Cu 238.397 178.811 -314.827 1
Cu 238.397 177.644 -314.827 1
Cu 238.397 176.481 -314.827 1
Cu 238.397 175.327 -314.827 1
Cu 238.397 174.187 -314.827 1
Cu 238.397 173.065 -314.827 1
Cu 238.397 171.966 -314.827 1
Cu 238.397 170.893 -314.827 1
Cu 238.397 169.852 -314.827 1
Cu 238.397 168.847 -314.827 1
Cu 238.397 167.881 -314.827 1
Cu 238.397 166.957 -314.827 1
Cu 238.742 166.081 -314.827 1
Cu 239.603 165.255 -314.827 1
Cu 240.517 164.482 -314.827 1
Cu 241.479 163.766 -314.827 1
Cu 242.487 163.11 -314.827 1
Cu 243.535 162.515 -314.827 1
Cu 244.621 161.985 -314.827 1
Cu 245.739 161.521 -314.827 1
Cu 246.885 161.125 -314.827 1
Cu 248.055 160.799 -314.827 1
Cu 249.244 160.544 -314.827 1
Cu 250.447 160.361 -314.827 1
Cu 251.66 160.251 -314.827 1
Cu 252.878 160.215 -314.827 1
Cu 254.095 160.251 -314.827 1
Cu 255.308 160.361 -314.827 1
Cu 256.511 160.544 -314.827 1
Cu 257.7 160.799 -314.827 1
Cu 258.87 161.125 -314.827 1
Cu 260.016 161.521 -314.827 1
Cu 261.134 161.985 -314.827 1
Cu 262.22 162.515 -314.827 1
Cu 263.268 163.11 -314.827 1
Cu 264.276 163.766 -314.827 1
Cu 265.238 164.482 -314.827 1
Cu 266.152 165.255 -314.827 1
Cu 267.013 166.081 -314.827 1
Cu 267.358 166.957 -314.827 1
Cu 267.358 167.881 -314.827 1
Cu 267.358 168.847 -314.827 1
Cu 267.358 169.852 -314.827 1
Cu 267.358 170.893 -314.827 1
Cu 267.358 171.966 -314.827 1
Cu 267.358 173.065 -314.827 1
Cu 267.358 174.187 -314.827 1
Cu 267.358 175.327 -314.827 1
Cu 267.358 176.481 -314.827 1
Cu 267.358 177.644 -314.827 1
Cu 267.358 178.811 -314.827 1
Cu 267.476 178.811 -320.803 1
Cu 267.476 179.989 -320.803 1
Cu 267.476 181.161 -320.803 1
Cu 267.476 182.325 -320.803 1
Cu 267.476 183.474 -320.803 1
Cu 267.476 184.605 -320.803 1
Cu 267.476 185.713 -320.803 1
Cu 267.476 186.794 -320.803 1
Cu 267.476 187.844 -320.803 1
Cu 267.476 188.857 -320.803 1
Cu 267.476 189.832 -320.803 1
Cu 267.476 190.762 -320.803 1
Cu 267.129 191.646 -320.803 1
Cu 266.26 192.478 -320.803 1
Cu 265.339 193.257 -320.803 1
Cu 264.369 193.979 -320.803 1
Cu 263.353 194.641 -320.803 1
Cu 262.296 195.241 -320.803 1
Cu 261.202 195.776 -320.803 1
Cu 260.074 196.243 -320.803 1
Cu 258.919 196.642 -320.803 1
Cu 257.739 196.971 -320.803 1
Cu 256.541 197.228 -320.803 1
Cu 255.328 197.412 -320.803 1
Cu 254.105 197.523 -320.803 1
Cu 252.878 197.56 -320.803 1
Cu 251.65 197.523 -320.803 1
Cu 250.427 197.412 -320.803 1
Cu 249.214 197.228 -320.803 1
Cu 248.016 196.971 -320.803 1
Cu 246.836 196.642 -320.803 1
Cu 245.681 196.243 -320.803 1
Cu 244.553 195.776 -320.803 1
Cu 243.459 195.241 -320.803 1
Cu 242.402 194.641 -320.803 1
Cu 241.386 193.979 -320.803 1
Cu 240.416 193.257 -320.803 1
Cu 239.495 192.478 -320.803 1
Cu 238.626 191.646 -320.803 1
Cu 238.279 190.762 -320.803 1
Cu 238.279 189.832 -320.803 1
Cu 238.279 188.857 -320.803 1
Cu 238.279 187.844 -320.803 1
Cu 238.279 186.794 -320.803 1
Cu 238.279 185.713 -320.803 1
Cu 238.279 184.605 -320.803 1
Cu 238.279 183.474 -320.803 1
Cu 238.279 182.325 -320.803 1
Cu 238.279 181.161 -320.803 1
Cu 238.279 179.989 -320.803 1
Cu 238.279 178.811 -320.803 1
Cu 238.279 177.634 -320.803 1
Cu 238.279 176.462 -320.803 1
Cu 238.279 175.298 -320.803 1
Cu 238.279 174.149 -320.803 1
Cu 238.279 173.018 -320.803 1
Cu 238.279 171.91 -320.803 1
Cu 238.279 170.829 -320.803 1
Cu 238.279 169.779 -320.803 1
Cu 238.279 168.765 -320.803 1
Cu 238.279 167.791 -320.803 1
Cu 238.279 166.861 -320.803 1
Cu 238.626 165.977 -320.803 1
Cu 239.495 165.144 -320.803 1
Cu 240.416 164.365 -320.803 1
Cu 241.386 163.644 -320.803 1
Cu 242.402 162.982 -320.803 1
Cu 243.459 162.382 -320.803 1
Cu 244.553 161.847 -320.803 1
Cu 245.681 161.379 -320.803 1
Cu 246.836 160.981 -320.803 1
Cu 248.016 160.652 -320.803 1
Cu 249.214 160.395 -320.803 1
Cu 250.427 160.211 -320.803 1
Cu 251.65 160.1 -320.803 1
Cu 252.878 160.063 -320.803 1
Cu 254.105 160.1 -320.803 1
Cu 255.328 160.211 -320.803 1
Cu 256.541 160.395 -320.803 1
Cu 257.739 160.652 -320.803 1
Cu 258.919 160.981 -320.803 1
Cu 260.074 161.379 -320.803 1
Cu 261.202 161.847 -320.803 1
Cu 262.296 162.382 -320.803 1
Cu 263.353 162.982 -320.803 1
Cu 264.369 163.644 -320.803 1
Cu 265.339 164.365 -320.803 1
Cu 266.26 165.144 -320.803 1
Cu 267.129 165.977 -320.803 1
Cu 267.476 166.861 -320.803 1
Cu 267.476 167.791 -320.803 1
Cu 267.476 168.765 -320.803 1
Cu 267.476 169.779 -320.803 1
Cu 267.476 170.829 -320.803 1
Cu 267.476 171.91 -320.803 1
Cu 267.476 173.018 -320.803 1
Cu 267.476 174.149 -320.803 1
Cu 267.476 175.298 -320.803 1
Cu 267.476 176.462 -320.803 1
Cu 267.476 177.634 -320.803 1
Cu 267.476 178.811 -320.803 1
Cu 267.597 178.811 -326.789 1
Cu 267.597 179.998 -326.789 1
Cu 267.597 181.181 -326.789 1
Cu 267.597 182.354 -326.789 1
Cu 267.597 183.513 -326.789 1
Cu 267.597 184.653 -326.789 1
Cu 267.597 185.77 -326.789 1
Cu 267.597 186.86 -326.789 1
Cu 267.597 187.918 -326.789 1
Cu 267.597 188.941 -326.789 1
Cu 267.597 189.923 -326.789 1
Cu 267.597 190.861 -326.789 1
Cu 267.247 191.752 -326.789 1
Cu 266.371 192.592 -326.789 1
Cu 265.443 193.377 -326.789 1
Cu 264.464 194.105 -326.789 1
Cu 263.44 194.773 -326.789 1
Cu 262.374 195.377 -326.789 1
Cu 261.271 195.916 -326.789 1
Cu 260.134 196.388 -326.789 1
Cu 258.969 196.79 -326.789 1
Cu 257.78 197.121 -326.789 1
Cu 256.571 197.381 -326.789 1
Cu 255.348 197.566 -326.789 1
Cu 254.115 197.678 -326.789 1
Cu 252.878 197.715 -326.789 1
Cu 251.64 197.678 -326.789 1
Cu 250.407 197.566 -326.789 1
Cu 249.184 197.381 -326.789 1
Cu 247.975 197.121 -326.789 1
Cu 246.786 196.79 -326.789 1
Cu 245.621 196.388 -326.789 1
Cu 244.484 195.916 -326.789 1
Cu 243.381 195.377 -326.789 1
Cu 242.315 194.773 -326.789 1
Cu 241.291 194.105 -326.789 1
Cu 240.312 193.377 -326.789 1
Cu 239.384 192.592 -326.789 1
Cu 238.508 191.752 -326.789 1
Cu 238.158 190.861 -326.789 1
Cu 238.158 189.923 -326.789 1
Cu 238.158 188.941 -326.789 1
Cu 238.158 187.918 -326.789 1
Cu 238.158 186.86 -326.789 1
Cu 238.158 185.77 -326.789 1
Cu 238.158 184.653 -326.789 1
Cu 238.158 183.513 -326.789 1
Cu 238.158 182.354 -326.789 1
Cu 238.158 181.181 -326.789 1
Cu 238.158 179.998 -326.789 1
Cu 238.158 178.811 -326.789 1
Cu 238.158 177.624 -326.789 1
Cu 238.158 176.442 -326.789 1
Cu 238.158 175.269 -326.789 1
Cu 238.158 174.11 -326.789 1
Cu 238.158 172.97 -326.789 1
Cu 238.158 171.852 -326.789 1
Cu 238.158 170.762 -326.789 1
Cu 238.158 169.704 -326.789 1
Cu 238.158 168.682 -326.789 1
Cu 238.158 167.7 -326.789 1
Cu 238.158 166.762 -326.789 1
Cu 238.508 165.871 -326.789 1
Cu 239.384 165.031 -326.789 1
Cu 240.312 164.246 -326.789 1
Cu 241.291 163.518 -326.789 1
Cu 242.315 162.85 -326.789 1
Cu 243.381 162.246 -326.789 1
Cu 244.484 161.707 -326.789 1
Cu 245.621 161.235 -326.789 1
Cu 246.786 160.833 -326.789 1
Cu 247.975 160.501 -326.789 1
Cu 249.184 160.242 -326.789 1
Cu 250.407 160.057 -326.789 1
Cu 251.64 159.945 -326.789 1
Cu 252.878 159.907 -326.789 1
Cu 254.115 159.945 -326.789 1
Cu 255.348 160.057 -326.789 1
Cu 256.571 160.242 -326.789 1
Cu 257.78 160.501 -326.789 1
Cu 258.969 160.833 -326.789 1
Cu 260.134 161.235 -326.789 1
Cu 261.271 161.707 -326.789 1
Cu 262.374 162.246 -326.789 1
Cu 263.44 162.85 -326.789 1
Cu 264.464 163.518 -326.789 1
Cu 265.443 164.246 -326.789 1
Cu 266.371 165.031 -326.789 1
Cu 267.247 165.871 -326.789 1
Cu 267.597 166.762 -326.789 1
Cu 267.597 167.7 -326.789 1
Cu 267.597 168.682 -326.789 1
Cu 267.597 169.704 -326.789 1
Cu 267.597 170.762 -326.789 1
Cu 267.597 171.852 -326.789 1
Cu 267.597 172.97 -326.789 1
Cu 267.597 174.11 -326.789 1
Cu 267.597 175.269 -326.789 1
Cu 267.597 176.442 -326.789 1
Cu 267.597 177.624 -326.789 1
Cu 267.597 178.811 -326.789 1
Cu 267.721 178.811 -332.786 1
Cu 267.721 180.008 -332.786 1
Cu 267.721 181.201 -332.786 1
Cu 267.721 182.383 -332.786 1
Cu 267.721 183.552 -332.786 1
Cu 267.721 184.702 -332.786 1
Cu 267.721 185.829 -332.786 1
Cu 267.721 186.928 -332.786 1
Cu 267.721 187.995 -332.786 1
Cu 267.721 189.026 -332.786 1
Cu 267.721 190.016 -332.786 1
Cu 267.721 190.963 -332.786 1
Cu 267.368 191.861 -332.786 1
Cu 266.485 192.708 -332.786 1
Cu 265.548 193.5 -332.786 1
Cu 264.562 194.234 -332.786 1
Cu 263.529 194.907 -332.786 1
Cu 262.454 195.516 -332.786 1
Cu 261.341 196.06 -332.786 1
Cu 260.195 196.536 -332.786 1
Cu 259.02 196.941 -332.786 1
Cu 257.821 197.275 -332.786 1
Cu 256.602 197.537 -332.786 1
Cu 255.369 197.724 -332.786 1
Cu 254.126 197.837 -332.786 1
Cu 252.878 197.874 -332.786 1
Cu 251.629 197.837 -332.786 1
Cu 250.386 197.724 -332.786 1
Cu 249.153 197.537 -332.786 1
Cu 247.934 197.275 -332.786 1
Cu 246.735 196.941 -332.786 1
Cu 245.56 196.536 -332.786 1
Cu 244.414 196.06 -332.786 1
Cu 243.301 195.516 -332.786 1
Cu 242.226 194.907 -332.786 1
Cu 241.194 194.234 -332.786 1
Cu 240.207 193.5 -332.786 1
Cu 239.27 192.708 -332.786 1
Cu 238.387 191.861 -332.786 1
Cu 238.034 190.963 -332.786 1
Cu 238.034 190.016 -332.786 1
Cu 238.034 189.026 -332.786 1
Cu 238.034 187.995 -332.786 1
Cu 238.034 186.928 -332.786 1
Cu 238.034 185.829 -332.786 1
Cu 238.034 184.702 -332.786 1
Cu 238.034 183.552 -332.786 1
Cu 238.034 182.383 -332.786 1
Cu 238.034 181.201 -332.786 1
Cu 238.034 180.008 -332.786 1
Cu 238.034 178.811 -332.786 1
Cu 238.034 177.614 -332.786 1
Cu 238.034 176.422 -332.786 1
Cu 238.034 175.239 -332.786 1
Cu 238.034 174.071 -332.786 1
Cu 238.034 172.921 -332.786 1
Cu 238.034 171.794 -332.786 1
Cu 238.034 170.695 -332.786 1
Cu 238.034 169.628 -332.786 1
Cu 238.034 168.597 -332.786 1
Cu 238.034 167.606 -332.786 1
Cu 238.034 166.66 -332.786 1
Cu 238.387 165.762 -332.786 1
Cu 239.27 164.915 -332.786 1
Cu 240.207 164.123 -332.786 1
Cu 241.194 163.389 -332.786 1
Cu 242.226 162.716 -332.786 1
Cu 243.301 162.106 -332.786 1
Cu 244.414 161.563 -332.786 1
Cu 245.56 161.087 -332.786 1
Cu 246.735 160.681 -332.786 1
Cu 247.934 160.347 -332.786 1
Cu 249.153 160.086 -332.786 1
Cu 250.386 159.899 -332.786 1
Cu 251.629 159.786 -332.786 1
Cu 252.878 159.748 -332.786 1
Cu 254.126 159.786 -332.786 1
Cu 255.369 159.899 -332.786 1
Cu 256.602 160.086 -332.786 1
Cu 257.821 160.347 -332.786 1
Cu 259.02 160.681 -332.786 1
Cu 260.195 161.087 -332.786 1
Cu 261.341 161.563 -332.786 1
Cu 262.454 162.106 -332.786 1
Cu 263.529 162.716 -332.786 1
Cu 264.562 163.389 -332.786 1
Cu 265.548 164.123 -332.786 1
Cu 266.485 164.915 -332.786 1
Cu 267.368 165.762 -332.786 1
Cu 267.721 166.66 -332.786 1
Cu 267.721 167.606 -332.786 1
Cu 267.721 168.597 -332.786 1
Cu 267.721 169.628 -332.786 1
Cu 267.721 170.695 -332.786 1
Cu 267.721 171.794 -332.786 1
Cu 267.721 172.921 -332.786 1
Cu 267.721 174.071 -332.786 1
Cu 267.721 175.239 -332.786 1
Cu 267.721 176.422 -332.786 1
Cu 267.721 177.614 -332.786 1
Cu 267.721 178.811 -332.786 1
Cu 267.847 178.811 -338.792 1
Cu 267.847 180.019 -338.792 1
Cu 267.847 181.221 -338.792 1
Cu 267.847 182.414 -338.792 1
Cu 267.847 183.593 -338.792 1
Cu 267.847 184.752 -338.792 1
Cu 267.847 185.889 -338.792 1
Cu 267.847 186.997 -338.792 1
Cu 267.847 188.073 -338.792 1
Cu 267.847 189.113 -338.792 1
Cu 267.847 190.112 -338.792 1
Cu 267.847 191.066 -338.792 1
Cu 267.492 191.972 -338.792 1
Cu 266.601 192.826 -338.792 1
Cu 265.656 193.625 -338.792 1
Cu 264.661 194.365 -338.792 1
Cu 263.62 195.044 -338.792 1
Cu 262.536 195.659 -338.792 1
Cu 261.413 196.207 -338.792 1
Cu 260.258 196.687 -338.792 1
Cu 259.073 197.096 -338.792 1
Cu 257.863 197.433 -338.792 1
Cu 256.634 197.696 -338.792 1
Cu 255.39 197.885 -338.792 1
Cu 254.136 197.999 -338.792 1
Cu 252.878 198.037 -338.792 1
Cu 251.619 197.999 -338.792 1
Cu 250.365 197.885 -338.792 1
Cu 249.121 197.696 -338.792 1
Cu 247.892 197.433 -338.792 1
Cu 246.682 197.096 -338.792 1
Cu 245.497 196.687 -338.792 1
Cu 244.342 196.207 -338.792 1
Cu 243.22 195.659 -338.792 1
Cu 242.135 195.044 -338.792 1
Cu 241.094 194.365 -338.792 1
Cu 240.099 193.625 -338.792 1
Cu 239.154 192.826 -338.792 1
Cu 238.263 191.972 -338.792 1
Cu 237.908 191.066 -338.792 1
Cu 237.908 190.112 -338.792 1
Cu 237.908 189.113 -338.792 1
Cu 237.908 188.073 -338.792 1
Cu 237.908 186.997 -338.792 1
Cu 237.908 185.889 -338.792 1
Cu 237.908 184.752 -338.792 1
Cu 237.908 183.593 -338.792 1
Cu 237.908 182.414 -338.792 1
Cu 237.908 181.221 -338.792 1
Cu 237.908 180.019 -338.792 1
Cu 237.908 178.811 -338.792 1
Cu 237.908 177.604 -338.792 1
Cu 237.908 176.402 -338.792 1
Cu 237.908 175.209 -338.792 1
Cu 237.908 174.03 -338.792 1
Cu 237.908 172.87 -338.792 1
Cu 237.908 171.734 -338.792 1
Cu 237.908 170.626 -338.792 1
Cu 237.908 169.549 -338.792 1
Cu 237.908 168.51 -338.792 1
Cu 237.908 167.511 -338.792 1
Cu 237.908 166.557 -338.792 1
Cu 238.263 165.651 -338.792 1
Cu 239.154 164.797 -338.792 1
Cu 240.099 163.998 -338.792 1
Cu 241.094 163.258 -338.792 1
Cu 242.135 162.579 -338.792 1
Cu 243.22 161.964 -338.792 1
Cu 244.342 161.416 -338.792 1
Cu 245.497 160.936 -338.792 1
Cu 246.682 160.527 -338.792 1
Cu 247.892 160.19 -338.792 1
Cu 249.121 159.926 -338.792 1
Cu 250.365 159.737 -338.792 1
Cu 251.619 159.624 -338.792 1
Cu 252.878 159.586 -338.792 1
Cu 254.136 159.624 -338.792 1
Cu 255.39 159.737 -338.792 1
Cu 256.634 159.926 -338.792 1
Cu 257.863 160.19 -338.792 1
Cu 259.073 160.527 -338.792 1
Cu 260.258 160.936 -338.792 1
Cu 261.413 161.416 -338.792 1
Cu 262.536 161.964 -338.792 1
Cu 263.62 162.579 -338.792 1
Cu 264.661 163.258 -338.792 1
Cu 265.656 163.998 -338.792 1
Cu 266.601 164.797 -338.792 1
Cu 267.492 165.651 -338.792 1
Cu 267.847 166.557 -338.792 1
Cu 267.847 167.511 -338.792 1
Cu 267.847 168.51 -338.792 1
Cu 267.847 169.549 -338.792 1
Cu 267.847 170.626 -338.792 1
Cu 267.847 171.734 -338.792 1
Cu 267.847 172.87 -338.792 1
Cu 267.847 174.03 -338.792 1
Cu 267.847 175.209 -338.792 1
Cu 267.847 176.402 -338.792 1
Cu 267.847 177.604 -338.792 1
Cu 267.847 178.811 -338.792 1
Cu 267.977 178.811 -344.807 1
Cu 267.977 180.029 -344.807 1
Cu 267.977 181.242 -344.807 1
Cu 267.977 182.445 -344.807 1
Cu 267.977 183.634 -344.807 1
Cu 267.977 184.804 -344.807 1
Cu 267.977 185.95 -344.807 1
Cu 267.977 187.068 -344.807 1
Cu 267.977 188.154 -344.807 1
Cu 267.977 189.202 -344.807 1
Cu 267.977 190.21 -344.807 1
Cu 267.977 191.172 -344.807 1
Cu 267.618 192.086 -344.807 1
Cu 266.72 192.948 -344.807 1
Cu 265.767 193.753 -344.807 1
Cu 264.763 194.5 -344.807 1
Cu 263.712 195.185 -344.807 1
Cu 262.619 195.805 -344.807 1
Cu 261.487 196.358 -344.807 1
Cu 260.321 196.842 -344.807 1
Cu 259.126 197.254 -344.807 1
Cu 257.906 197.594 -344.807 1
Cu 256.667 197.86 -344.807 1
Cu 255.412 198.05 -344.807 1
Cu 254.147 198.165 -344.807 1
Cu 252.878 198.203 -344.807 1
Cu 251.608 198.165 -344.807 1
Cu 250.343 198.05 -344.807 1
Cu 249.088 197.86 -344.807 1
Cu 247.849 197.594 -344.807 1
Cu 246.629 197.254 -344.807 1
Cu 245.434 196.842 -344.807 1
Cu 244.268 196.358 -344.807 1
Cu 243.136 195.805 -344.807 1
Cu 242.043 195.185 -344.807 1
Cu 240.992 194.5 -344.807 1
Cu 239.988 193.753 -344.807 1
Cu 239.035 192.948 -344.807 1
Cu 238.137 192.086 -344.807 1
Cu 237.778 191.172 -344.807 1
Cu 237.778 190.21 -344.807 1
Cu 237.778 189.202 -344.807 1
Cu 237.778 188.154 -344.807 1
Cu 237.778 187.068 -344.807 1
Cu 237.778 185.95 -344.807 1
Cu 237.778 184.804 -344.807 1
Cu 237.778 183.634 -344.807 1
Cu 237.778 182.445 -344.807 1
Cu 237.778 181.242 -344.807 1
Cu 237.778 180.029 -344.807 1
Cu 237.778 178.811 -344.807 1
Cu 237.778 177.594 -344.807 1
Cu 237.778 176.381 -344.807 1
Cu 237.778 175.178 -344.807 1
Cu 237.778 173.989 -344.807 1
Cu 237.778 172.819 -344.807 1
Cu 237.778 171.673 -344.807 1
Cu 237.778 170.555 -344.807 1
Cu 237.778 169.469 -344.807 1
Cu 237.778 168.421 -344.807 1
Cu 237.778 167.413 -344.807 1
Cu 237.778 166.451 -344.807 1
Cu 238.137 165.537 -344.807 1
Cu 239.035 164.675 -344.807 1
Cu 239.988 163.87 -344.807 1
Cu 240.992 163.123 -344.807 1
Cu 242.043 162.438 -344.807 1
Cu 243.136 161.818 -344.807 1
Cu 244.268 161.265 -344.807 1
Cu 245.434 160.781 -344.807 1
Cu 246.629 160.369 -344.807 1
Cu 247.849 160.029 -344.807 1
Cu 249.088 159.763 -344.807 1
Cu 250.343 159.572 -344.807 1
Cu 251.608 159.458 -344.807 1
Cu 252.878 159.419 -344.807 1
Cu 254.147 159.458 -344.807 1
Cu 255.412 159.572 -344.807 1
Cu 256.667 159.763 -344.807 1
Cu 257.906 160.029 -344.807 1
Cu 259.126 160.369 -344.807 1
Cu 260.321 160.781 -344.807 1
Cu 261.487 161.265 -344.807 1
Cu 262.619 161.818 -344.807 1
Cu 263.712 162.438 -344.807 1
Cu 264.763 163.123 -344.807 1
Cu 265.767 163.87 -344.807 1
Cu 266.72 164.675 -344.807 1
Cu 267.618 165.537 -344.807 1
Cu 267.977 166.451 -344.807 1
Cu 267.977 167.413 -344.807 1
Cu 267.977 168.421 -344.807 1
Cu 267.977 169.469 -344.807 1
Cu 267.977 170.555 -344.807 1
Cu 267.977 171.673 -344.807 1
Cu 267.977 172.819 -344.807 1
Cu 267.977 173.989 -344.807 1
Cu 267.977 175.178 -344.807 1
Cu 267.977 176.381 -344.807 1
Cu 267.977 177.594 -344.807 1
Cu 267.977 178.811 -344.807 1
Cu 268.109 178.811 -350.832 1
Cu 268.109 180.04 -350.832 1
Cu 268.109 181.263 -350.832 1
Cu 268.109 182.477 -350.832 1
Cu 268.109 183.676 -350.832 1
Cu 268.109 184.856 -350.832 1
Cu 268.109 186.013 -350.832 1
Cu 268.109 187.14 -350.832 1
Cu 268.109 188.235 -350.832 1
Cu 268.109 189.293 -350.832 1
Cu 268.109 190.31 -350.832 1
Cu 268.109 191.281 -350.832 1
Cu 267.747 192.203 -350.832 1
Cu 266.841 193.071 -350.832 1
Cu 265.88 193.884 -350.832 1
Cu 264.867 194.637 -350.832 1
Cu 263.807 195.328 -350.832 1
Cu 262.704 195.954 -350.832 1
Cu 261.563 196.512 -350.832 1
Cu 260.387 197 -350.832 1
Cu 259.181 197.416 -350.832 1
Cu 257.95 197.759 -350.832 1
Cu 256.7 198.027 -350.832 1
Cu 255.434 198.219 -350.832 1
Cu 254.158 198.335 -350.832 1
Cu 252.878 198.373 -350.832 1
Cu 251.597 198.335 -350.832 1
Cu 250.321 198.219 -350.832 1
Cu 249.055 198.027 -350.832 1
Cu 247.805 197.759 -350.832 1
Cu 246.574 197.416 -350.832 1
Cu 245.368 197 -350.832 1
Cu 244.192 196.512 -350.832 1
Cu 243.051 195.954 -350.832 1
Cu 241.948 195.328 -350.832 1
Cu 240.888 194.637 -350.832 1
Cu 239.875 193.884 -350.832 1
Cu 238.914 193.071 -350.832 1
Cu 238.008 192.203 -350.832 1
Cu 237.646 191.281 -350.832 1
Cu 237.646 190.31 -350.832 1
Cu 237.646 189.293 -350.832 1
Cu 237.646 188.235 -350.832 1
Cu 237.646 187.14 -350.832 1
Cu 237.646 186.013 -350.832 1
Cu 237.646 184.856 -350.832 1
Cu 237.646 183.676 -350.832 1
Cu 237.646 182.477 -350.832 1
Cu 237.646 181.263 -350.832 1
Cu 237.646 180.04 -350.832 1
Cu 237.646 178.811 -350.832 1
Cu 237.646 177.583 -350.832 1
Cu 237.646 176.36 -350.832 1
Cu 237.646 175.146 -350.832 1
Cu 237.646 173.947 -350.832 1
Cu 237.646 172.766 -350.832 1
Cu 237.646 171.61 -350.832 1
Cu 237.646 170.482 -350.832 1
Cu 237.646 169.387 -350.832 1
Cu 237.646 168.33 -350.832 1
Cu 237.646 167.313 -350.832 1
Cu 237.646 166.342 -350.832 1
Cu 238.008 165.42 -350.832 1
Cu 238.914 164.551 -350.832 1
Cu 239.875 163.739 -350.832 1
Cu 240.888 162.985 -350.832 1
Cu 241.948 162.295 -350.832 1
Cu 243.051 161.669 -350.832 1
Cu 244.192 161.111 -350.832 1
Cu 245.368 160.623 -350.832 1
Cu 246.574 160.207 -350.832 1
Cu 247.805 159.864 -350.832 1
Cu 249.055 159.596 -350.832 1
Cu 250.321 159.404 -350.832 1
Cu 251.597 159.288 -350.832 1
Cu 252.878 159.249 -350.832 1
Cu 254.158 159.288 -350.832 1
Cu 255.434 159.404 -350.832 1
Cu 256.7 159.596 -350.832 1
Cu 257.95 159.864 -350.832 1
Cu 259.181 160.207 -350.832 1
Cu 260.387 160.623 -350.832 1
Cu 261.563 161.111 -350.832 1
Cu 262.704 161.669 -350.832 1
Cu 263.807 162.295 -350.832 1
Cu 264.867 162.985 -350.832 1
Cu 265.88 163.739 -350.832 1
Cu 266.841 164.551 -350.832 1
Cu 267.747 165.42 -350.832 1
Cu 268.109 166.342 -350.832 1
Cu 268.109 167.313 -350.832 1
Cu 268.109 168.33 -350.832 1
Cu 268.109 169.387 -350.832 1
Cu 268.109 170.482 -350.832 1
Cu 268.109 171.61 -350.832 1
Cu 268.109 172.766 -350.832 1
Cu 268.109 173.947 -350.832 1
Cu 268.109 175.146 -350.832 1
Cu 268.109 176.36 -350.832 1
Cu 268.109 177.583 -350.832 1
Cu 268.109 178.811 -350.832 1
Cu 268.245 178.811 -356.867 1
Cu 268.245 180.051 -356.867 1
Cu 268.245 181.285 -356.867 1
Cu 268.245 182.51 -356.867 1
Cu 268.245 183.719 -356.867 1
Cu 268.245 184.91 -356.867 1
Cu 268.245 186.077 -356.867 1
Cu 268.245 187.214 -356.867 1
Cu 268.245 188.319 -356.867 1
Cu 268.245 189.386 -356.867 1
Cu 268.245 190.412 -356.867 1
Cu 268.245 191.391 -356.867 1
Cu 267.879 192.321 -356.867 1
Cu 266.965 193.198 -356.867 1
Cu 265.995 194.018 -356.867 1
Cu 264.974 194.778 -356.867 1
Cu 263.905 195.475 -356.867 1
Cu 262.792 196.106 -356.867 1
Cu 261.64 196.669 -356.867 1
Cu 260.453 197.161 -356.867 1
Cu 259.237 197.581 -356.867 1
Cu 257.995 197.927 -356.867 1
Cu 256.734 198.198 -356.867 1
Cu 255.457 198.392 -356.867 1
Cu 254.17 198.508 -356.867 1
Cu 252.878 198.547 -356.867 1
Cu 251.585 198.508 -356.867 1
Cu 250.298 198.392 -356.867 1
Cu 249.021 198.198 -356.867 1
Cu 247.76 197.927 -356.867 1
Cu 246.518 197.581 -356.867 1
Cu 245.302 197.161 -356.867 1
Cu 244.115 196.669 -356.867 1
Cu 242.963 196.106 -356.867 1
Cu 241.85 195.475 -356.867 1
Cu 240.781 194.778 -356.867 1
Cu 239.76 194.018 -356.867 1
Cu 238.79 193.198 -356.867 1
Cu 237.876 192.321 -356.867 1
Cu 237.51 191.391 -356.867 1
Cu 237.51 190.412 -356.867 1
Cu 237.51 189.386 -356.867 1
Cu 237.51 188.319 -356.867 1
Cu 237.51 187.214 -356.867 1
Cu 237.51 186.077 -356.867 1
Cu 237.51 184.91 -356.867 1
Cu 237.51 183.719 -356.867 1
Cu 237.51 182.51 -356.867 1
Cu 237.51 181.285 -356.867 1
Cu 237.51 180.051 -356.867 1
Cu 237.51 178.811 -356.867 1
Cu 237.51 177.572 -356.867 1
Cu 237.51 176.338 -356.867 1
Cu 237.51 175.113 -356.867 1
Cu 237.51 173.903 -356.867 1
Cu 237.51 172.713 -356.867 1
Cu 237.51 171.546 -356.867 1
Cu 237.51 170.408 -356.867 1
Cu 237.51 169.304 -356.867 1
Cu 237.51 168.236 -356.867 1
Cu 237.51 167.211 -356.867 1
Cu 237.51 166.231 -356.867 1
Cu 237.876 165.301 -356.867 1
Cu 238.79 164.425 -356.867 1
Cu 239.76 163.605 -356.867 1
Cu 240.781 162.845 -356.867 1
Cu 241.85 162.148 -356.867 1
Cu 242.963 161.517 -356.867 1
Cu 244.115 160.954 -356.867 1
Cu 245.302 160.462 -356.867 1
Cu 246.518 160.042 -356.867 1
Cu 247.76 159.696 -356.867 1
Cu 249.021 159.425 -356.867 1
Cu 250.298 159.231 -356.867 1
Cu 251.585 159.115 -356.867 1
Cu 252.878 159.076 -356.867 1
Cu 254.17 159.115 -356.867 1
Cu 255.457 159.231 -356.867 1
Cu 256.734 159.425 -356.867 1
Cu 257.995 159.696 -356.867 1
Cu 259.237 160.042 -356.867 1
Cu 260.453 160.462 -356.867 1
Cu 261.64 160.954 -356.867 1
Cu 262.792 161.517 -356.867 1
Cu 263.905 162.148 -356.867 1
Cu 264.974 162.845 -356.867 1
Cu 265.995 163.605 -356.867 1
Cu 266.965 164.425 -356.867 1
Cu 267.879 165.301 -356.867 1
Cu 268.245 166.231 -356.867 1
Cu 268.245 167.211 -356.867 1
Cu 268.245 168.236 -356.867 1
Cu 268.245 169.304 -356.867 1
Cu 268.245 170.408 -356.867 1
Cu 268.245 171.546 -356.867 1
Cu 268.245 172.713 -356.867 1
Cu 268.245 173.903 -356.867 1
Cu 268.245 175.113 -356.867 1
Cu 268.245 176.338 -356.867 1
Cu 268.245 177.572 -356.867 1
Cu 268.245 178.811 -356.867 1
Cu 268.383 178.811 -362.911 1
Cu 268.383 180.062 -362.911 1
Cu 268.383 181.307 -362.911 1
Cu 268.383 182.543 -362.911 1
Cu 268.383 183.764 -362.911 1
Cu 268.383 184.965 -362.911 1
Cu 268.383 186.142 -362.911 1
Cu 268.383 187.29 -362.911 1
Cu 268.383 188.405 -362.911 1
Cu 268.383 189.482 -362.911 1
Cu 268.383 190.516 -362.911 1
Cu 268.383 191.505 -362.911 1
Cu 268.014 192.443 -362.911 1
Cu 267.092 193.328 -362.911 1
Cu 266.113 194.155 -362.911 1
Cu 265.083 194.922 -362.911 1
Cu 264.004 195.625 -362.911 1
Cu 262.881 196.262 -362.911 1
Cu 261.719 196.83 -362.911 1
Cu 260.522 197.326 -362.911 1
Cu 259.294 197.75 -362.911 1
Cu 258.041 198.099 -362.911 1
Cu 256.768 198.372 -362.911 1
Cu 255.48 198.568 -362.911 1
Cu 254.181 198.685 -362.911 1
Cu 252.878 198.725 -362.911 1
Cu 251.574 198.685 -362.911 1
Cu 250.275 198.568 -362.911 1
Cu 248.987 198.372 -362.911 1
Cu 247.714 198.099 -362.911 1
Cu 246.461 197.75 -362.911 1
Cu 245.233 197.326 -362.911 1
Cu 244.036 196.83 -362.911 1
Cu 242.874 196.262 -362.911 1
Cu 241.751 195.625 -362.911 1
Cu 240.672 194.922 -362.911 1
Cu 239.642 194.155 -362.911 1
Cu 238.663 193.328 -362.911 1
Cu 237.741 192.443 -362.911 1
Cu 237.372 191.505 -362.911 1
Cu 237.372 190.516 -362.911 1
Cu 237.372 189.482 -362.911 1
Cu 237.372 188.405 -362.911 1
Cu 237.372 187.29 -362.911 1
Cu 237.372 186.142 -362.911 1
Cu 237.372 184.965 -362.911 1
Cu 237.372 183.764 -362.911 1
Cu 237.372 182.543 -362.911 1
Cu 237.372 181.307 -362.911 1
Cu 237.372 180.062 -362.911 1
Cu 237.372 178.811 -362.911 1
Cu 237.372 177.561 -362.911 1
Cu 237.372 176.316 -362.911 1
Cu 237.372 175.08 -362.911 1
Cu 237.372 173.859 -362.911 1
Cu 237.372 172.658 -362.911 1
Cu 237.372 171.481 -362.911 1
Cu 237.372 170.333 -362.911 1
Cu 237.372 169.218 -362.911 1
Cu 237.372 168.141 -362.911 1
Cu 237.372 167.107 -362.911 1
Cu 237.372 166.118 -362.911 1
Cu 237.741 165.18 -362.911 1
Cu 238.663 164.295 -362.911 1
Cu 239.642 163.468 -362.911 1
Cu 240.672 162.701 -362.911 1
Cu 241.751 161.998 -362.911 1
Cu 242.874 161.361 -362.911 1
Cu 244.036 160.793 -362.911 1
Cu 245.233 160.296 -362.911 1
Cu 246.461 159.873 -362.911 1
Cu 247.714 159.524 -362.911 1
Cu 248.987 159.251 -362.911 1
Cu 250.275 159.055 -362.911 1
Cu 251.574 158.937 -362.911 1
Cu 252.878 158.898 -362.911 1
Cu 254.181 158.937 -362.911 1
Cu 255.48 159.055 -362.911 1
Cu 256.768 159.251 -362.911 1
Cu 258.041 159.524 -362.911 1
Cu 259.294 159.873 -362.911 1
Cu 260.522 160.296 -362.911 1
Cu 261.719 160.793 -362.911 1
Cu 262.881 161.361 -362.911 1
Cu 264.004 161.998 -362.911 1
Cu 265.083 162.701 -362.911 1
Cu 266.113 163.468 -362.911 1
Cu 267.092 164.295 -362.911 1
Cu 268.014 165.18 -362.911 1
Cu 268.383 166.118 -362.911 1
Cu 268.383 167.107 -362.911 1
Cu 268.383 168.141 -362.911 1
Cu 268.383 169.218 -362.911 1
Cu 268.383 170.333 -362.911 1
Cu 268.383 171.481 -362.911 1
Cu 268.383 172.658 -362.911 1
Cu 268.383 173.859 -362.911 1
Cu 268.383 175.08 -362.911 1
Cu 268.383 176.316 -362.911 1
Cu 268.383 177.561 -362.911 1
Cu 268.383 178.811 -362.911 1
Cu 268.524 178.811 -368.964 1
Cu 268.524 180.073 -368.964 1
Cu 268.524 181.33 -368.964 1
Cu 268.524 182.577 -368.964 1
Cu 268.524 183.809 -368.964 1
Cu 268.524 185.021 -368.964 1
Cu 268.524 186.209 -368.964 1
Cu 268.524 187.367 -368.964 1
Cu 268.524 188.492 -368.964 1
Cu 268.524 189.579 -368.964 1
Cu 268.524 190.623 -368.964 1
Cu 268.524 191.62 -368.964 1
Cu 268.152 192.567 -368.964 1
Cu 267.221 193.46 -368.964 1
Cu 266.234 194.295 -368.964 1
Cu 265.194 195.068 -368.964 1
Cu 264.105 195.778 -368.964 1
Cu 262.972 196.421 -368.964 1
Cu 261.799 196.994 -368.964 1
Cu 260.591 197.495 -368.964 1
Cu 259.353 197.923 -368.964 1
Cu 258.089 198.275 -368.964 1
Cu 256.804 198.55 -368.964 1
Cu 255.504 198.748 -368.964 1
Cu 254.193 198.867 -368.964 1
Cu 252.878 198.906 -368.964 1
Cu 251.562 198.867 -368.964 1
Cu 250.251 198.748 -368.964 1
Cu 248.951 198.55 -368.964 1
Cu 247.666 198.275 -368.964 1
Cu 246.402 197.923 -368.964 1
Cu 245.164 197.495 -368.964 1
Cu 243.956 196.994 -368.964 1
Cu 242.783 196.421 -368.964 1
Cu 241.65 195.778 -368.964 1
Cu 240.561 195.068 -368.964 1
Cu 239.521 194.295 -368.964 1
Cu 238.534 193.46 -368.964 1
Cu 237.603 192.567 -368.964 1
Cu 237.231 191.62 -368.964 1
Cu 237.231 190.623 -368.964 1
Cu 237.231 189.579 -368.964 1
Cu 237.231 188.492 -368.964 1
Cu 237.231 187.367 -368.964 1
Cu 237.231 186.209 -368.964 1
Cu 237.231 185.021 -368.964 1
Cu 237.231 183.809 -368.964 1
Cu 237.231 182.577 -368.964 1
Cu 237.231 181.33 -368.964 1
Cu 237.231 180.073 -368.964 1
Cu 237.231 178.811 -368.964 1
Cu 237.231 177.55 -368.964 1
Cu 237.231 176.293 -368.964 1
Cu 237.231 175.046 -368.964 1
Cu 237.231 173.814 -368.964 1
Cu 237.231 172.602 -368.964 1
Cu 237.231 171.414 -368.964 1
Cu 237.231 170.255 -368.964 1
Cu 237.231 169.131 -368.964 1
Cu 237.231 168.044 -368.964 1
Cu 237.231 167 -368.964 1
Cu 237.231 166.002 -368.964 1
Cu 237.603 165.056 -368.964 1
Cu 238.534 164.163 -368.964 1
Cu 239.521 163.328 -368.964 1
Cu 240.561 162.554 -368.964 1
Cu 241.65 161.845 -368.964 1
Cu 242.783 161.202 -368.964 1
Cu 243.956 160.629 -368.964 1
Cu 245.164 160.128 -368.964 1
Cu 246.402 159.7 -368.964 1
Cu 247.666 159.348 -368.964 1
Cu 248.951 159.072 -368.964 1
Cu 250.251 158.875 -368.964 1
Cu 251.562 158.756 -368.964 1
Cu 252.878 158.717 -368.964 1
Cu 254.193 158.756 -368.964 1
Cu 255.504 158.875 -368.964 1
Cu 256.804 159.072 -368.964 1
Cu 258.089 159.348 -368.964 1
Cu 259.353 159.7 -368.964 1
Cu 260.591 160.128 -368.964 1
Cu 261.799 160.629 -368.964 1
Cu 262.972 161.202 -368.964 1
Cu 264.105 161.845 -368.964 1
Cu 265.194 162.554 -368.964 1
Cu 266.234 163.328 -368.964 1
Cu 267.221 164.163 -368.964 1
Cu 268.152 165.056 -368.964 1
Cu 268.524 166.002 -368.964 1
Cu 268.524 167 -368.964 1
Cu 268.524 168.044 -368.964 1
Cu 268.524 169.131 -368.964 1
Cu 268.524 170.255 -368.964 1
Cu 268.524 171.414 -368.964 1
Cu 268.524 172.602 -368.964 1
Cu 268.524 173.814 -368.964 1
Cu 268.524 175.046 -368.964 1
Cu 268.524 176.293 -368.964 1
Cu 268.524 177.55 -368.964 1
Cu 268.524 178.811 -368.964 1
Cu 268.669 178.811 -375.026 1
Cu 268.669 180.085 -375.026 1
Cu 268.669 181.353 -375.026 1
Cu 268.669 182.612 -375.026 1
Cu 268.669 183.855 -375.026 1
Cu 268.669 185.078 -375.026 1
Cu 268.669 186.277 -375.026 1
Cu 268.669 187.446 -375.026 1
Cu 268.669 188.581 -375.026 1
Cu 268.669 189.678 -375.026 1
Cu 268.669 190.732 -375.026 1
Cu 268.669 191.738 -375.026 1
Cu 268.293 192.694 -375.026 1
Cu 267.354 193.595 -375.026 1
Cu 266.357 194.438 -375.026 1
Cu 265.308 195.218 -375.026 1
Cu 264.209 195.935 -375.026 1
Cu 263.065 196.583 -375.026 1
Cu 261.882 197.161 -375.026 1
Cu 260.662 197.667 -375.026 1
Cu 259.412 198.099 -375.026 1
Cu 258.137 198.454 -375.026 1
Cu 256.84 198.732 -375.026 1
Cu 255.528 198.932 -375.026 1
Cu 254.205 199.052 -375.026 1
Cu 252.878 199.092 -375.026 1
Cu 251.55 199.052 -375.026 1
Cu 250.227 198.932 -375.026 1
Cu 248.915 198.732 -375.026 1
Cu 247.618 198.454 -375.026 1
Cu 246.343 198.099 -375.026 1
Cu 245.093 197.667 -375.026 1
Cu 243.873 197.161 -375.026 1
Cu 242.69 196.583 -375.026 1
Cu 241.546 195.935 -375.026 1
Cu 240.447 195.218 -375.026 1
Cu 239.398 194.438 -375.026 1
Cu 238.401 193.595 -375.026 1
Cu 237.462 192.694 -375.026 1
Cu 237.086 191.738 -375.026 1
Cu 237.086 190.732 -375.026 1
Cu 237.086 189.678 -375.026 1
Cu 237.086 188.581 -375.026 1
Cu 237.086 187.446 -375.026 1
Cu 237.086 186.277 -375.026 1
Cu 237.086 185.078 -375.026 1
Cu 237.086 183.855 -375.026 1
Cu 237.086 182.612 -375.026 1
Cu 237.086 181.353 -375.026 1
Cu 237.086 180.085 -375.026 1
Cu 237.086 178.811 -375.026 1
Cu 237.086 177.538 -375.026 1
Cu 237.086 176.27 -375.026 1
Cu 237.086 175.011 -375.026 1
Cu 237.086 173.768 -375.026 1
Cu 237.086 172.544 -375.026 1
Cu 237.086 171.346 -375.026 1
Cu 237.086 170.177 -375.026 1
Cu 237.086 169.041 -375.026 1
Cu 237.086 167.945 -375.026 1
Cu 237.086 166.891 -375.026 1
Cu 237.086 165.884 -375.026 1
Cu 237.462 164.929 -375.026 1
Cu 238.401 164.028 -375.026 1
Cu 239.398 163.185 -375.026 1
Cu 240.447 162.404 -375.026 1
Cu 241.546 161.688 -375.026 1
Cu 242.69 161.04 -375.026 1
Cu 243.873 160.461 -375.026 1
Cu 245.093 159.955 -375.026 1
Cu 246.343 159.524 -375.026 1
Cu 247.618 159.168 -375.026 1
Cu 248.915 158.89 -375.026 1
Cu 250.227 158.691 -375.026 1
Cu 251.55 158.571 -375.026 1
Cu 252.878 158.531 -375.026 1
Cu 254.205 158.571 -375.026 1
Cu 255.528 158.691 -375.026 1
Cu 256.84 158.89 -375.026 1
Cu 258.137 159.168 -375.026 1
Cu 259.412 159.524 -375.026 1
Cu 260.662 159.955 -375.026 1
Cu 261.882 160.461 -375.026 1
Cu 263.065 161.04 -375.026 1
Cu 264.209 161.688 -375.026 1
Cu 265.308 162.404 -375.026 1
Cu 266.357 163.185 -375.026 1
Cu 267.354 164.028 -375.026 1
Cu 268.293 164.929 -375.026 1
Cu 268.669 165.884 -375.026 1
Cu 268.669 166.891 -375.026 1
Cu 268.669 167.945 -375.026 1
Cu 268.669 169.041 -375.026 1
Cu 268.669 170.177 -375.026 1
Cu 268.669 171.346 -375.026 1
Cu 268.669 172.544 -375.026 1
Cu 268.669 173.768 -375.026 1
Cu 268.669 175.011 -375.026 1
Cu 268.669 176.27 -375.026 1
Cu 268.669 177.538 -375.026 1
Cu 268.669 178.811 -375.026 1
Cu 268.816 178.811 -381.097 1
Cu 268.816 180.097 -381.097 1
Cu 268.816 181.377 -381.097 1
Cu 268.816 182.647 -381.097 1
Cu 268.816 183.902 -381.097 1
Cu 268.816 185.137 -381.097 1
Cu 268.816 186.347 -381.097 1
Cu 268.816 187.527 -381.097 1
Cu 268.816 188.673 -381.097 1
Cu 268.816 189.78 -381.097 1
Cu 268.816 190.843 -381.097 1
Cu 268.816 191.859 -381.097 1
Cu 268.437 192.824 -381.097 1
Cu 267.489 193.733 -381.097 1
Cu 266.483 194.583 -381.097 1
Cu 265.424 195.372 -381.097 1
Cu 264.315 196.094 -381.097 1
Cu 263.16 196.749 -381.097 1
Cu 261.966 197.333 -381.097 1
Cu 260.735 197.843 -381.097 1
Cu 259.473 198.279 -381.097 1
Cu 258.186 198.638 -381.097 1
Cu 256.877 198.918 -381.097 1
Cu 255.553 199.119 -381.097 1
Cu 254.218 199.241 -381.097 1
Cu 252.878 199.281 -381.097 1
Cu 251.537 199.241 -381.097 1
Cu 250.202 199.119 -381.097 1
Cu 248.878 198.918 -381.097 1
Cu 247.569 198.638 -381.097 1
Cu 246.282 198.279 -381.097 1
Cu 245.02 197.843 -381.097 1
Cu 243.789 197.333 -381.097 1
Cu 242.595 196.749 -381.097 1
Cu 241.44 196.094 -381.097 1
Cu 240.331 195.372 -381.097 1
Cu 239.272 194.583 -381.097 1
Cu 238.266 193.733 -381.097 1
Cu 237.318 192.824 -381.097 1
Cu 236.939 191.859 -381.097 1
Cu 236.939 190.843 -381.097 1
Cu 236.939 189.78 -381.097 1
Cu 236.939 188.673 -381.097 1
Cu 236.939 187.527 -381.097 1
Cu 236.939 186.347 -381.097 1
Cu 236.939 185.137 -381.097 1
Cu 236.939 183.902 -381.097 1
Cu 236.939 182.647 -381.097 1
Cu 236.939 181.377 -381.097 1
Cu 236.939 180.097 -381.097 1
Cu 236.939 178.811 -381.097 1
Cu 236.939 177.526 -381.097 1
Cu 236.939 176.246 -381.097 1
Cu 236.939 174.976 -381.097 1
Cu 236.939 173.721 -381.097 1
Cu 236.939 172.486 -381.097 1
Cu 236.939 171.276 -381.097 1
Cu 236.939 170.096 -381.097 1
Cu 236.939 168.95 -381.097 1
Cu 236.939 167.843 -381.097 1
Cu 236.939 166.78 -381.097 1
Cu 236.939 165.764 -381.097 1
Cu 237.318 164.799 -381.097 1
Cu 238.266 163.89 -381.097 1
Cu 239.272 163.039 -381.097 1
Cu 240.331 162.251 -381.097 1
Cu 241.44 161.528 -381.097 1
Cu 242.595 160.874 -381.097 1
Cu 243.789 160.29 -381.097 1
Cu 245.02 159.779 -381.097 1
Cu 246.282 159.344 -381.097 1
Cu 247.569 158.985 -381.097 1
Cu 248.878 158.704 -381.097 1
Cu 250.202 158.503 -381.097 1
Cu 251.537 158.382 -381.097 1
Cu 252.878 158.342 -381.097 1
Cu 254.218 158.382 -381.097 1
Cu 255.553 158.503 -381.097 1
Cu 256.877 158.704 -381.097 1
Cu 258.186 158.985 -381.097 1
Cu 259.473 159.344 -381.097 1
Cu 260.735 159.779 -381.097 1
Cu 261.966 160.29 -381.097 1
Cu 263.16 160.874 -381.097 1
Cu 264.315 161.528 -381.097 1
Cu 265.424 162.251 -381.097 1
Cu 266.483 163.039 -381.097 1
Cu 267.489 163.89 -381.097 1
Cu 268.437 164.799 -381.097 1
Cu 268.816 165.764 -381.097 1
Cu 268.816 166.78 -381.097 1
Cu 268.816 167.843 -381.097 1
Cu 268.816 168.95 -381.097 1
Cu 268.816 170.096 -381.097 1
Cu 268.816 171.276 -381.097 1
Cu 268.816 172.486 -381.097 1
Cu 268.816 173.721 -381.097 1
Cu 268.816 174.976 -381.097 1
Cu 268.816 176.246 -381.097 1
Cu 268.816 177.526 -381.097 1
Cu 268.816 178.811 -381.097 1
Cu 268.966 178.811 -387.177 1
Cu 268.966 180.109 -387.177 1
Cu 268.966 181.401 -387.177 1
Cu 268.966 182.683 -387.177 1
Cu 268.966 183.95 -387.177 1
Cu 268.966 185.197 -387.177 1
Cu 268.966 186.418 -387.177 1
Cu 268.966 187.609 -387.177 1
Cu 268.966 188.766 -387.177 1
Cu 268.966 189.883 -387.177 1
Cu 268.966 190.957 -387.177 1
Cu 268.966 191.982 -387.177 1
Cu 268.584 192.956 -387.177 1
Cu 267.627 193.874 -387.177 1
Cu 266.612 194.732 -387.177 1
Cu 265.542 195.528 -387.177 1
Cu 264.423 196.258 -387.177 1
Cu 263.257 196.918 -387.177 1
Cu 262.051 197.508 -387.177 1
Cu 260.809 198.023 -387.177 1
Cu 259.536 198.463 -387.177 1
Cu 258.236 198.825 -387.177 1
Cu 256.915 199.108 -387.177 1
Cu 255.578 199.311 -387.177 1
Cu 254.23 199.433 -387.177 1
Cu 252.878 199.474 -387.177 1
Cu 251.525 199.433 -387.177 1
Cu 250.177 199.311 -387.177 1
Cu 248.84 199.108 -387.177 1
Cu 247.519 198.825 -387.177 1
Cu 246.219 198.463 -387.177 1
Cu 244.946 198.023 -387.177 1
Cu 243.704 197.508 -387.177 1
Cu 242.498 196.918 -387.177 1
Cu 241.332 196.258 -387.177 1
Cu 240.213 195.528 -387.177 1
Cu 239.143 194.732 -387.177 1
Cu 238.128 193.874 -387.177 1
Cu 237.171 192.956 -387.177 1
Cu 236.789 191.982 -387.177 1
Cu 236.789 190.957 -387.177 1
Cu 236.789 189.883 -387.177 1
Cu 236.789 188.766 -387.177 1
Cu 236.789 187.609 -387.177 1
Cu 236.789 186.418 -387.177 1
Cu 236.789 185.197 -387.177 1
Cu 236.789 183.95 -387.177 1
Cu 236.789 182.683 -387.177 1
Cu 236.789 181.401 -387.177 1
Cu 236.789 180.109 -387.177 1
Cu 236.789 178.811 -387.177 1
Cu 236.789 177.514 -387.177 1
Cu 236.789 176.222 -387.177 1
Cu 236.789 174.94 -387.177 1
Cu 236.789 173.673 -387.177 1
Cu 236.789 172.426 -387.177 1
Cu 236.789 171.205 -387.177 1
Cu 236.789 170.014 -387.177 1
Cu 236.789 168.857 -387.177 1
Cu 236.789 167.74 -387.177 1
Cu 236.789 166.666 -387.177 1
Cu 236.789 165.64 -387.177 1
Cu 237.171 164.667 -387.177 1
Cu 238.128 163.749 -387.177 1
Cu 239.143 162.89 -387.177 1
Cu 240.213 162.095 -387.177 1
Cu 241.332 161.365 -387.177 1
Cu 242.498 160.704 -387.177 1
Cu 243.704 160.115 -387.177 1
Cu 244.946 159.6 -387.177 1
Cu 246.219 159.16 -387.177 1
Cu 247.519 158.798 -387.177 1
Cu 248.84 158.515 -387.177 1
Cu 250.177 158.312 -387.177 1
Cu 251.525 158.189 -387.177 1
Cu 252.878 158.149 -387.177 1
Cu 254.23 158.189 -387.177 1
Cu 255.578 158.312 -387.177 1
Cu 256.915 158.515 -387.177 1
Cu 258.236 158.798 -387.177 1
Cu 259.536 159.16 -387.177 1
Cu 260.809 159.6 -387.177 1
Cu 262.051 160.115 -387.177 1
Cu 263.257 160.704 -387.177 1
Cu 264.423 161.365 -387.177 1
Cu 265.542 162.095 -387.177 1
Cu 266.612 162.89 -387.177 1
Cu 267.627 163.749 -387.177 1
Cu 268.584 164.667 -387.177 1
Cu 268.966 165.64 -387.177 1
Cu 268.966 166.666 -387.177 1
Cu 268.966 167.74 -387.177 1
Cu 268.966 168.857 -387.177 1
Cu 268.966 170.014 -387.177 1
Cu 268.966 171.205 -387.177 1
Cu 268.966 172.426 -387.177 1
Cu 268.966 173.673 -387.177 1
Cu 268.966 174.94 -387.177 1
Cu 268.966 176.222 -387.177 1
Cu 268.966 177.514 -387.177 1
Cu 268.966 178.811 -387.177 1
Cu 269.12 178.811 -393.266 1
Cu 269.12 180.121 -393.266 1
Cu 269.12 181.426 -393.266 1
Cu 269.12 182.72 -393.266 1
Cu 269.12 183.999 -393.266 1
Cu 269.12 185.258 -393.266 1
Cu 269.12 186.491 -393.266 1
Cu 269.12 187.693 -393.266 1
Cu 269.12 188.861 -393.266 1
Cu 269.12 189.989 -393.266 1
Cu 269.12 191.073 -393.266 1
Cu 269.12 192.108 -393.266 1
Cu 268.734 193.091 -393.266 1
Cu 267.768 194.018 -393.266 1
Cu 266.743 194.884 -393.266 1
Cu 265.663 195.688 -393.266 1
Cu 264.533 196.424 -393.266 1
Cu 263.357 197.091 -393.266 1
Cu 262.139 197.686 -393.266 1
Cu 260.885 198.207 -393.266 1
Cu 259.599 198.651 -393.266 1
Cu 258.287 199.016 -393.266 1
Cu 256.953 199.302 -393.266 1
Cu 255.604 199.507 -393.266 1
Cu 254.243 199.63 -393.266 1
Cu 252.878 199.672 -393.266 1
Cu 251.512 199.63 -393.266 1
Cu 250.151 199.507 -393.266 1
Cu 248.802 199.302 -393.266 1
Cu 247.468 199.016 -393.266 1
Cu 246.156 198.651 -393.266 1
Cu 244.87 198.207 -393.266 1
Cu 243.616 197.686 -393.266 1
Cu 242.398 197.091 -393.266 1
Cu 241.222 196.424 -393.266 1
Cu 240.092 195.688 -393.266 1
Cu 239.012 194.884 -393.266 1
Cu 237.987 194.018 -393.266 1
Cu 237.021 193.091 -393.266 1
Cu 236.635 192.108 -393.266 1
Cu 236.635 191.073 -393.266 1
Cu 236.635 189.989 -393.266 1
Cu 236.635 188.861 -393.266 1
Cu 236.635 187.693 -393.266 1
Cu 236.635 186.491 -393.266 1
Cu 236.635 185.258 -393.266 1
Cu 236.635 183.999 -393.266 1
Cu 236.635 182.72 -393.266 1
Cu 236.635 181.426 -393.266 1
Cu 236.635 180.121 -393.266 1
Cu 236.635 178.811 -393.266 1
Cu 236.635 177.502 -393.266 1
Cu 236.635 176.197 -393.266 1
Cu 236.635 174.903 -393.266 1
Cu 236.635 173.624 -393.266 1
Cu 236.635 172.365 -393.266 1
Cu 236.635 171.132 -393.266 1
Cu 236.635 169.93 -393.266 1
Cu 236.635 168.762 -393.266 1
Cu 236.635 167.634 -393.266 1
Cu 236.635 166.55 -393.266 1
Cu 236.635 165.515 -393.266 1
Cu 237.021 164.532 -393.266 1
Cu 237.987 163.605 -393.266 1
Cu 239.012 162.738 -393.266 1
Cu 240.092 161.935 -393.266 1
Cu 241.222 161.199 -393.266 1
Cu 242.398 160.531 -393.266 1
Cu 243.616 159.937 -393.266 1
Cu 244.87 159.416 -393.266 1
Cu 246.156 158.972 -393.266 1
Cu 247.468 158.607 -393.266 1
Cu 248.802 158.321 -393.266 1
Cu 250.151 158.116 -393.266 1
Cu 251.512 157.992 -393.266 1
Cu 252.878 157.951 -393.266 1
Cu 254.243 157.992 -393.266 1
Cu 255.604 158.116 -393.266 1
Cu 256.953 158.321 -393.266 1
Cu 258.287 158.607 -393.266 1
Cu 259.599 158.972 -393.266 1
Cu 260.885 159.416 -393.266 1
Cu 262.139 159.937 -393.266 1
Cu 263.357 160.531 -393.266 1
Cu 264.533 161.199 -393.266 1
Cu 265.663 161.935 -393.266 1
Cu 266.743 162.738 -393.266 1
Cu 267.768 163.605 -393.266 1
Cu 268.734 164.532 -393.266 1
Cu 269.12 165.515 -393.266 1
Cu 269.12 166.55 -393.266 1
Cu 269.12 167.634 -393.266 1
Cu 269.12 168.762 -393.266 1
Cu 269.12 169.93 -393.266 1
Cu 269.12 171.132 -393.266 1
Cu 269.12 172.365 -393.266 1
Cu 269.12 173.624 -393.266 1
Cu 269.12 174.903 -393.266 1
Cu 269.12 176.197 -393.266 1
Cu 269.12 177.502 -393.266 1
Cu 269.12 178.811 -393.266 1
Cu 269.277 178.811 -399.363 1
Cu 269.277 180.134 -399.363 1
Cu 269.277 181.451 -399.363 1
Cu 269.277 182.758 -399.363 1
Cu 269.277 184.049 -399.363 1
Cu 269.277 185.32 -399.363 1
Cu 269.277 186.565 -399.363 1
Cu 269.277 187.779 -399.363 1
Cu 269.277 188.958 -399.363 1
Cu 269.277 190.097 -399.363 1
Cu 269.277 191.191 -399.363 1
Cu 269.277 192.237 -399.363 1
Cu 268.887 193.229 -399.363 1
Cu 267.912 194.165 -399.363 1
Cu 266.877 195.04 -399.363 1
Cu 265.787 195.851 -399.363 1
Cu 264.645 196.594 -399.363 1
Cu 263.458 197.268 -399.363 1
Cu 262.229 197.869 -399.363 1
Cu 260.962 198.394 -399.363 1
Cu 259.664 198.842 -399.363 1
Cu 258.339 199.211 -399.363 1
Cu 256.993 199.5 -399.363 1
Cu 255.63 199.707 -399.363 1
Cu 254.257 199.831 -399.363 1
Cu 252.878 199.873 -399.363 1
Cu 251.498 199.831 -399.363 1
Cu 250.125 199.707 -399.363 1
Cu 248.762 199.5 -399.363 1
Cu 247.416 199.211 -399.363 1
Cu 246.091 198.842 -399.363 1
Cu 244.793 198.394 -399.363 1
Cu 243.526 197.869 -399.363 1
Cu 242.297 197.268 -399.363 1
Cu 241.11 196.594 -399.363 1
Cu 239.968 195.851 -399.363 1
Cu 238.878 195.04 -399.363 1
Cu 237.843 194.165 -399.363 1
Cu 236.868 193.229 -399.363 1
Cu 236.478 192.237 -399.363 1
Cu 236.478 191.191 -399.363 1
Cu 236.478 190.097 -399.363 1
Cu 236.478 188.958 -399.363 1
Cu 236.478 187.779 -399.363 1
Cu 236.478 186.565 -399.363 1
Cu 236.478 185.32 -399.363 1
Cu 236.478 184.049 -399.363 1
Cu 236.478 182.758 -399.363 1
Cu 236.478 181.451 -399.363 1
Cu 236.478 180.134 -399.363 1
Cu 236.478 178.811 -399.363 1
Cu 236.478 177.489 -399.363 1
Cu 236.478 176.172 -399.363 1
Cu 236.478 174.865 -399.363 1
Cu 236.478 173.574 -399.363 1
Cu 236.478 172.303 -399.363 1
Cu 236.478 171.058 -399.363 1
Cu 236.478 169.844 -399.363 1
Cu 236.478 168.665 -399.363 1
Cu 236.478 167.526 -399.363 1
Cu 236.478 166.432 -399.363 1
Cu 236.478 165.386 -399.363 1
Cu 236.868 164.394 -399.363 1
Cu 237.843 163.458 -399.363 1
Cu 238.878 162.583 -399.363 1
Cu 239.968 161.772 -399.363 1
Cu 241.11 161.028 -399.363 1
Cu 242.297 160.355 -399.363 1
Cu 243.526 159.754 -399.363 1
Cu 244.793 159.229 -399.363 1
Cu 246.091 158.781 -399.363 1
Cu 247.416 158.411 -399.363 1
Cu 248.762 158.123 -399.363 1
Cu 250.125 157.916 -399.363 1
Cu 251.498 157.791 -399.363 1
Cu 252.878 157.75 -399.363 1
Cu 254.257 157.791 -399.363 1
Cu 255.63 157.916 -399.363 1
Cu 256.993 158.123 -399.363 1
Cu 258.339 158.411 -399.363 1
Cu 259.664 158.781 -399.363 1
Cu 260.962 159.229 -399.363 1
Cu 262.229 159.754 -399.363 1
Cu 263.458 160.355 -399.363 1
Cu 264.645 161.028 -399.363 1
Cu 265.787 161.772 -399.363 1
Cu 266.877 162.583 -399.363 1
Cu 267.912 163.458 -399.363 1
Cu 268.887 164.394 -399.363 1
Cu 269.277 165.386 -399.363 1
Cu 269.277 166.432 -399.363 1
Cu 269.277 167.526 -399.363 1
Cu 269.277 168.665 -399.363 1
Cu 269.277 169.844 -399.363 1
Cu 269.277 171.058 -399.363 1
Cu 269.277 172.303 -399.363 1
Cu 269.277 173.574 -399.363 1
Cu 269.277 174.865 -399.363 1
Cu 269.277 176.172 -399.363 1
Cu 269.277 177.489 -399.363 1
Cu 269.277 178.811 -399.363 1
Cu 269.437 178.811 -405.468 1
Cu 269.437 180.147 -405.468 1
Cu 269.437 181.477 -405.468 1
Cu 269.437 182.796 -405.468 1
Cu 269.437 184.1 -405.468 1
Cu 269.437 185.383 -405.468 1
Cu 269.437 186.64 -405.468 1
Cu 269.437 187.867 -405.468 1
Cu 269.437 189.057 -405.468 1
Cu 269.437 190.207 -405.468 1
Cu 269.437 191.312 -405.468 1
Cu 269.437 192.368 -405.468 1
Cu 269.044 193.37 -405.468 1
Cu 268.058 194.315 -405.468 1
Cu 267.013 195.198 -405.468 1
Cu 265.913 196.017 -405.468 1
Cu 264.76 196.768 -405.468 1
Cu 263.561 197.448 -405.468 1
Cu 262.32 198.055 -405.468 1
Cu 261.041 198.585 -405.468 1
Cu 259.73 199.038 -405.468 1
Cu 258.393 199.411 -405.468 1
Cu 257.033 199.702 -405.468 1
Cu 255.657 199.911 -405.468 1
Cu 254.27 200.037 -405.468 1
Cu 252.878 200.079 -405.468 1
Cu 251.485 200.037 -405.468 1
Cu 250.098 199.911 -405.468 1
Cu 248.722 199.702 -405.468 1
Cu 247.362 199.411 -405.468 1
Cu 246.025 199.038 -405.468 1
Cu 244.714 198.585 -405.468 1
Cu 243.435 198.055 -405.468 1
Cu 242.194 197.448 -405.468 1
Cu 240.995 196.768 -405.468 1
Cu 239.842 196.017 -405.468 1
Cu 238.742 195.198 -405.468 1
Cu 237.697 194.315 -405.468 1
Cu 236.712 193.37 -405.468 1
Cu 236.318 192.368 -405.468 1
Cu 236.318 191.312 -405.468 1
Cu 236.318 190.207 -405.468 1
Cu 236.318 189.057 -405.468 1
Cu 236.318 187.867 -405.468 1
Cu 236.318 186.64 -405.468 1
Cu 236.318 185.383 -405.468 1
Cu 236.318 184.1 -405.468 1
Cu 236.318 182.796 -405.468 1
Cu 236.318 181.477 -405.468 1
Cu 236.318 180.147 -405.468 1
Cu 236.318 178.811 -405.468 1
Cu 236.318 177.476 -405.468 1
Cu 236.318 176.146 -405.468 1
Cu 236.318 174.826 -405.468 1
Cu 236.318 173.522 -405.468 1
Cu 236.318 172.239 -405.468 1
Cu 236.318 170.982 -405.468 1
Cu 236.318 169.756 -405.468 1
Cu 236.318 168.566 -405.468 1
Cu 236.318 167.416 -405.468 1
Cu 236.318 166.311 -405.468 1
Cu 236.318 165.255 -405.468 1
Cu 236.712 164.253 -405.468 1
Cu 237.697 163.308 -405.468 1
Cu 238.742 162.425 -405.468 1
Cu 239.842 161.606 -405.468 1
Cu 240.995 160.855 -405.468 1
Cu 242.194 160.175 -405.468 1
Cu 243.435 159.568 -405.468 1
Cu 244.714 159.038 -405.468 1
Cu 246.025 158.585 -405.468 1
Cu 247.362 158.212 -405.468 1
Cu 248.722 157.921 -405.468 1
Cu 250.098 157.712 -405.468 1
Cu 251.485 157.586 -405.468 1
Cu 252.878 157.544 -405.468 1
Cu 254.27 157.586 -405.468 1
Cu 255.657 157.712 -405.468 1
Cu 257.033 157.921 -405.468 1
Cu 258.393 158.212 -405.468 1
Cu 259.73 158.585 -405.468 1
Cu 261.041 159.038 -405.468 1
Cu 262.32 159.568 -405.468 1
Cu 263.561 160.175 -405.468 1
Cu 264.76 160.855 -405.468 1
Cu 265.913 161.606 -405.468 1
Cu 267.013 162.425 -405.468 1
Cu 268.058 163.308 -405.468 1
Cu 269.044 164.253 -405.468 1
Cu 269.437 165.255 -405.468 1
Cu 269.437 166.311 -405.468 1
Cu 269.437 167.416 -405.468 1
Cu 269.437 168.566 -405.468 1
Cu 269.437 169.756 -405.468 1
Cu 269.437 170.982 -405.468 1
Cu 269.437 172.239 -405.468 1
Cu 269.437 173.522 -405.468 1
Cu 269.437 174.826 -405.468 1
Cu 269.437 176.146 -405.468 1
Cu 269.437 177.476 -405.468 1
Cu 269.437 178.811 -405.468 1
Cu 269.601 178.811 -411.582 1
Cu 269.601 180.16 -411.582 1
Cu 269.601 181.503 -411.582 1
Cu 269.601 182.836 -411.582 1
Cu 269.601 184.153 -411.582 1
Cu 269.601 185.448 -411.582 1
Cu 269.601 186.718 -411.582 1
Cu 269.601 187.956 -411.582 1
Cu 269.601 189.158 -411.582 1
Cu 269.601 190.319 -411.582 1
Cu 269.601 191.435 -411.582 1
Cu 269.601 192.501 -411.582 1
Cu 269.203 193.514 -411.582 1
Cu 268.208 194.468 -411.582 1
Cu 267.153 195.36 -411.582 1
Cu 266.041 196.187 -411.582 1
Cu 264.878 196.945 -411.582 1
Cu 263.667 197.632 -411.582 1
Cu 262.413 198.244 -411.582 1
Cu 261.122 198.78 -411.582 1
Cu 259.798 199.237 -411.582 1
Cu 258.447 199.614 -411.582 1
Cu 257.074 199.908 -411.582 1
Cu 255.684 200.119 -411.582 1
Cu 254.284 200.246 -411.582 1
Cu 252.878 200.289 -411.582 1
Cu 251.471 200.246 -411.582 1
Cu 250.071 200.119 -411.582 1
Cu 248.681 199.908 -411.582 1
Cu 247.308 199.614 -411.582 1
Cu 245.957 199.237 -411.582 1
Cu 244.633 198.78 -411.582 1
Cu 243.342 198.244 -411.582 1
Cu 242.088 197.632 -411.582 1
Cu 240.877 196.945 -411.582 1
Cu 239.714 196.187 -411.582 1
Cu 238.602 195.36 -411.582 1
Cu 237.547 194.468 -411.582 1
Cu 236.552 193.514 -411.582 1
Cu 236.154 192.501 -411.582 1
Cu 236.154 191.435 -411.582 1
Cu 236.154 190.319 -411.582 1
Cu 236.154 189.158 -411.582 1
Cu 236.154 187.956 -411.582 1
Cu 236.154 186.718 -411.582 1
Cu 236.154 185.448 -411.582 1
Cu 236.154 184.153 -411.582 1
Cu 236.154 182.836 -411.582 1
Cu 236.154 181.503 -411.582 1
Cu 236.154 180.16 -411.582 1
Cu 236.154 178.811 -411.582 1
Cu 236.154 177.463 -411.582 1
Cu 236.154 176.12 -411.582 1
Cu 236.154 174.787 -411.582 1
Cu 236.154 173.47 -411.582 1
Cu 236.154 172.175 -411.582 1
Cu 236.154 170.905 -411.582 1
Cu 236.154 169.667 -411.582 1
Cu 236.154 168.465 -411.582 1
Cu 236.154 167.303 -411.582 1
Cu 236.154 166.187 -411.582 1
Cu 236.154 165.121 -411.582 1
Cu 236.552 164.109 -411.582 1
Cu 237.547 163.155 -411.582 1
Cu 238.602 162.263 -411.582 1
Cu 239.714 161.436 -411.582 1
Cu 240.877 160.678 -411.582 1
Cu 242.088 159.991 -411.582 1
Cu 243.342 159.378 -411.582 1
Cu 244.633 158.842 -411.582 1
Cu 245.957 158.385 -411.582 1
Cu 247.308 158.009 -411.582 1
Cu 248.681 157.715 -411.582 1
Cu 250.071 157.504 -411.582 1
Cu 251.471 157.377 -411.582 1
Cu 252.878 157.334 -411.582 1
Cu 254.284 157.377 -411.582 1
Cu 255.684 157.504 -411.582 1
Cu 257.074 157.715 -411.582 1
Cu 258.447 158.009 -411.582 1
Cu 259.798 158.385 -411.582 1
Cu 261.122 158.842 -411.582 1
Cu 262.413 159.378 -411.582 1
Cu 263.667 159.991 -411.582 1
Cu 264.878 160.678 -411.582 1
Cu 266.041 161.436 -411.582 1
Cu 267.153 162.263 -411.582 1
Cu 268.208 163.155 -411.582 1
Cu 269.203 164.109 -411.582 1
Cu 269.601 165.121 -411.582 1
Cu 269.601 166.187 -411.582 1
Cu 269.601 167.303 -411.582 1
Cu 269.601 168.465 -411.582 1
Cu 269.601 169.667 -411.582 1
Cu 269.601 170.905 -411.582 1
Cu 269.601 172.175 -411.582 1
Cu 269.601 173.47 -411.582 1
Cu 269.601 174.787 -411.582 1
Cu 269.601 176.12 -411.582 1
Cu 269.601 177.463 -411.582 1
Cu 269.601 178.811 -411.582 1
Cu 269.767 178.811 -417.704 1
Cu 269.767 180.173 -417.704 1
Cu 269.767 181.53 -417.704 1
Cu 269.767 182.876 -417.704 1
Cu 269.767 184.206 -417.704 1
Cu 269.767 185.514 -417.704 1
Cu 269.767 186.796 -417.704 1
Cu 269.767 188.047 -417.704 1
Cu 269.767 189.261 -417.704 1
Cu 269.767 190.434 -417.704 1
Cu 269.767 191.561 -417.704 1
Cu 269.767 192.638 -417.704 1
Cu 269.366 193.66 -417.704 1
Cu 268.361 194.624 -417.704 1
Cu 267.295 195.525 -417.704 1
Cu 266.172 196.36 -417.704 1
Cu 264.997 197.126 -417.704 1
Cu 263.774 197.82 -417.704 1
Cu 262.508 198.438 -417.704 1
Cu 261.204 198.979 -417.704 1
Cu 259.867 199.441 -417.704 1
Cu 258.503 199.821 -417.704 1
Cu 257.116 200.118 -417.704 1
Cu 255.712 200.332 -417.704 1
Cu 254.298 200.46 -417.704 1
Cu 252.878 200.503 -417.704 1
Cu 251.457 200.46 -417.704 1
Cu 250.043 200.332 -417.704 1
Cu 248.639 200.118 -417.704 1
Cu 247.252 199.821 -417.704 1
Cu 245.888 199.441 -417.704 1
Cu 244.551 198.979 -417.704 1
Cu 243.247 198.438 -417.704 1
Cu 241.981 197.82 -417.704 1
Cu 240.758 197.126 -417.704 1
Cu 239.583 196.36 -417.704 1
Cu 238.46 195.525 -417.704 1
Cu 237.394 194.624 -417.704 1
Cu 236.389 193.66 -417.704 1
Cu 235.988 192.638 -417.704 1
Cu 235.988 191.561 -417.704 1
Cu 235.988 190.434 -417.704 1
Cu 235.988 189.261 -417.704 1
Cu 235.988 188.047 -417.704 1
Cu 235.988 186.796 -417.704 1
Cu 235.988 185.514 -417.704 1
Cu 235.988 184.206 -417.704 1
Cu 235.988 182.876 -417.704 1
Cu 235.988 181.53 -417.704 1
Cu 235.988 180.173 -417.704 1
Cu 235.988 178.811 -417.704 1
Cu 235.988 177.449 -417.704 1
Cu 235.988 176.093 -417.704 1
Cu 235.988 174.747 -417.704 1
Cu 235.988 173.417 -417.704 1
Cu 235.988 172.108 -417.704 1
Cu 235.988 170.826 -417.704 1
Cu 235.988 169.576 -417.704 1
Cu 235.988 168.362 -417.704 1
Cu 235.988 167.189 -417.704 1
Cu 235.988 166.062 -417.704 1
Cu 235.988 164.985 -417.704 1
Cu 236.389 163.963 -417.704 1
Cu 237.394 162.999 -417.704 1
Cu 238.46 162.098 -417.704 1
Cu 239.583 161.263 -417.704 1
Cu 240.758 160.497 -417.704 1
Cu 241.981 159.803 -417.704 1
Cu 243.247 159.185 -417.704 1
Cu 244.551 158.643 -417.704 1
Cu 245.888 158.182 -417.704 1
Cu 247.252 157.802 -417.704 1
Cu 248.639 157.504 -417.704 1
Cu 250.043 157.291 -417.704 1
Cu 251.457 157.163 -417.704 1
Cu 252.878 157.12 -417.704 1
Cu 254.298 157.163 -417.704 1
Cu 255.712 157.291 -417.704 1
Cu 257.116 157.504 -417.704 1
Cu 258.503 157.802 -417.704 1
Cu 259.867 158.182 -417.704 1
Cu 261.204 158.643 -417.704 1
Cu 262.508 159.185 -417.704 1
Cu 263.774 159.803 -417.704 1
Cu 264.997 160.497 -417.704 1
Cu 266.172 161.263 -417.704 1
Cu 267.295 162.098 -417.704 1
Cu 268.361 162.999 -417.704 1
Cu 269.366 163.963 -417.704 1
Cu 269.767 164.985 -417.704 1
Cu 269.767 166.062 -417.704 1
Cu 269.767 167.189 -417.704 1
Cu 269.767 168.362 -417.704 1
Cu 269.767 169.576 -417.704 1
Cu 269.767 170.826 -417.704 1
Cu 269.767 172.108 -417.704 1
Cu 269.767 173.417 -417.704 1
Cu 269.767 174.747 -417.704 1
Cu 269.767 176.093 -417.704 1
Cu 269.767 177.449 -417.704 1
Cu 269.767 178.811 -417.704 1
Cu 269.937 178.811 -423.835 1
Cu 269.937 180.187 -423.835 1
Cu 269.937 181.557 -423.835 1
Cu 269.937 182.917 -423.835 1
Cu 269.937 184.26 -423.835 1
Cu 269.937 185.582 -423.835 1
Cu 269.937 186.877 -423.835 1
Cu 269.937 188.14 -423.835 1
Cu 269.937 189.367 -423.835 1
Cu 269.937 190.551 -423.835 1
Cu 269.937 191.69 -423.835 1
Cu 269.937 192.777 -423.835 1
Cu 269.532 193.81 -423.835 1
Cu 268.517 194.783 -423.835 1
Cu 267.44 195.693 -423.835 1
Cu 266.306 196.537 -423.835 1
Cu 265.119 197.31 -423.835 1
Cu 263.884 198.011 -423.835 1
Cu 262.605 198.636 -423.835 1
Cu 261.288 199.183 -423.835 1
Cu 259.937 199.649 -423.835 1
Cu 258.559 200.033 -423.835 1
Cu 257.159 200.333 -423.835 1
Cu 255.741 200.548 -423.835 1
Cu 254.312 200.678 -423.835 1
Cu 252.878 200.721 -423.835 1
Cu 251.443 200.678 -423.835 1
Cu 250.014 200.548 -423.835 1
Cu 248.597 200.333 -423.835 1
Cu 247.196 200.033 -423.835 1
Cu 245.818 199.649 -423.835 1
Cu 244.467 199.183 -423.835 1
Cu 243.15 198.636 -423.835 1
Cu 241.871 198.011 -423.835 1
Cu 240.636 197.31 -423.835 1
Cu 239.449 196.537 -423.835 1
Cu 238.315 195.693 -423.835 1
Cu 237.238 194.783 -423.835 1
Cu 236.223 193.81 -423.835 1
Cu 235.818 192.777 -423.835 1
Cu 235.818 191.69 -423.835 1
Cu 235.818 190.551 -423.835 1
Cu 235.818 189.367 -423.835 1
Cu 235.818 188.14 -423.835 1
Cu 235.818 186.877 -423.835 1
Cu 235.818 185.582 -423.835 1
Cu 235.818 184.26 -423.835 1
Cu 235.818 182.917 -423.835 1
Cu 235.818 181.557 -423.835 1
Cu 235.818 180.187 -423.835 1
Cu 235.818 178.811 -423.835 1
Cu 235.818 177.436 -423.835 1
Cu 235.818 176.065 -423.835 1
Cu 235.818 174.706 -423.835 1
Cu 235.818 173.363 -423.835 1
Cu 235.818 172.041 -423.835 1
Cu 235.818 170.746 -423.835 1
Cu 235.818 169.483 -423.835 1
Cu 235.818 168.256 -423.835 1
Cu 235.818 167.072 -423.835 1
Cu 235.818 165.933 -423.835 1
Cu 235.818 164.846 -423.835 1
Cu 236.223 163.813 -423.835 1
Cu 237.238 162.84 -423.835 1
Cu 238.315 161.93 -423.835 1
Cu 239.449 161.086 -423.835 1
Cu 240.636 160.312 -423.835 1
Cu 241.871 159.612 -423.835 1
Cu 243.15 158.987 -423.835 1
Cu 244.467 158.44 -423.835 1
Cu 245.818 157.974 -423.835 1
Cu 247.196 157.59 -423.835 1
Cu 248.597 157.29 -423.835 1
Cu 250.014 157.074 -423.835 1
Cu 251.443 156.945 -423.835 1
Cu 252.878 156.902 -423.835 1
Cu 254.312 156.945 -423.835 1
Cu 255.741 157.074 -423.835 1
Cu 257.159 157.29 -423.835 1
Cu 258.559 157.59 -423.835 1
Cu 259.937 157.974 -423.835 1
Cu 261.288 158.44 -423.835 1
Cu 262.605 158.987 -423.835 1
Cu 263.884 159.612 -423.835 1
Cu 265.119 160.312 -423.835 1
Cu 266.306 161.086 -423.835 1
Cu 267.44 161.93 -423.835 1
Cu 268.517 162.84 -423.835 1
Cu 269.532 163.813 -423.835 1
Cu 269.937 164.846 -423.835 1
Cu 269.937 165.933 -423.835 1
Cu 269.937 167.072 -423.835 1
Cu 269.937 168.256 -423.835 1
Cu 269.937 169.483 -423.835 1
Cu 269.937 170.746 -423.835 1
Cu 269.937 172.041 -423.835 1
Cu 269.937 173.363 -423.835 1
Cu 269.937 174.706 -423.835 1
Cu 269.937 176.065 -423.835 1
Cu 269.937 177.436 -423.835 1
Cu 269.937 178.811 -423.835 1
Cu 270.111 178.811 -429.973 1
Cu 270.111 180.201 -429.973 1
Cu 270.111 181.585 -429.973 1
Cu 270.111 182.959 -429.973 1
Cu 270.111 184.316 -429.973 1
Cu 270.111 185.651 -429.973 1
Cu 270.111 186.959 -429.973 1
Cu 270.111 188.235 -429.973 1
Cu 270.111 189.474 -429.973 1
Cu 270.111 190.671 -429.973 1
Cu 270.111 191.821 -429.973 1
Cu 270.111 192.919 -429.973 1
Cu 269.701 193.962 -429.973 1
Cu 268.676 194.945 -429.973 1
Cu 267.589 195.865 -429.973 1
Cu 266.443 196.717 -429.973 1
Cu 265.244 197.499 -429.973 1
Cu 263.996 198.206 -429.973 1
Cu 262.704 198.838 -429.973 1
Cu 261.373 199.39 -429.973 1
Cu 260.009 199.861 -429.973 1
Cu 258.617 200.249 -429.973 1
Cu 257.202 200.552 -429.973 1
Cu 255.77 200.77 -429.973 1
Cu 254.327 200.9 -429.973 1
Cu 252.878 200.944 -429.973 1
Cu 251.428 200.9 -429.973 1
Cu 249.985 200.77 -429.973 1
Cu 248.553 200.552 -429.973 1
Cu 247.138 200.249 -429.973 1
Cu 245.746 199.861 -429.973 1
Cu 244.382 199.39 -429.973 1
Cu 243.051 198.838 -429.973 1
Cu 241.759 198.206 -429.973 1
Cu 240.511 197.499 -429.973 1
Cu 239.312 196.717 -429.973 1
Cu 238.166 195.865 -429.973 1
Cu 237.079 194.945 -429.973 1
Cu 236.054 193.962 -429.973 1
Cu 235.644 192.919 -429.973 1
Cu 235.644 191.821 -429.973 1
Cu 235.644 190.671 -429.973 1
Cu 235.644 189.474 -429.973 1
Cu 235.644 188.235 -429.973 1
Cu 235.644 186.959 -429.973 1
Cu 235.644 185.651 -429.973 1
Cu 235.644 184.316 -429.973 1
Cu 235.644 182.959 -429.973 1
Cu 235.644 181.585 -429.973 1
Cu 235.644 180.201 -429.973 1
Cu 235.644 178.811 -429.973 1
Cu 235.644 177.422 -429.973 1
Cu 235.644 176.037 -429.973 1
Cu 235.644 174.664 -429.973 1
Cu 235.644 173.307 -429.973 1
Cu 235.644 171.972 -429.973 1
Cu 235.644 170.664 -429.973 1
Cu 235.644 169.388 -429.973 1
Cu 235.644 168.149 -429.973 1
Cu 235.644 166.952 -429.973 1
Cu 235.644 165.802 -429.973 1
Cu 235.644 164.704 -429.973 1
Cu 236.054 163.661 -429.973 1
Cu 237.079 162.677 -429.973 1
Cu 238.166 161.758 -429.973 1
Cu 239.312 160.906 -429.973 1
Cu 240.511 160.124 -429.973 1
Cu 241.759 159.416 -429.973 1
Cu 243.051 158.785 -429.973 1
Cu 244.382 158.233 -429.973 1
Cu 245.746 157.762 -429.973 1
Cu 247.138 157.374 -429.973 1
Cu 248.553 157.071 -429.973 1
Cu 249.985 156.853 -429.973 1
Cu 251.428 156.722 -429.973 1
Cu 252.878 156.679 -429.973 1
Cu 254.327 156.722 -429.973 1
Cu 255.77 156.853 -429.973 1
Cu 257.202 157.071 -429.973 1
Cu 258.617 157.374 -429.973 1
Cu 260.009 157.762 -429.973 1
Cu 261.373 158.233 -429.973 1
Cu 262.704 158.785 -429.973 1
Cu 263.996 159.416 -429.973 1
Cu 265.244 160.124 -429.973 1
Cu 266.443 160.906 -429.973 1
Cu 267.589 161.758 -429.973 1
Cu 268.676 162.677 -429.973 1
Cu 269.701 163.661 -429.973 1
Cu 270.111 164.704 -429.973 1
Cu 270.111 165.802 -429.973 1
Cu 270.111 166.952 -429.973 1
Cu 270.111 168.149 -429.973 1
Cu 270.111 169.388 -429.973 1
Cu 270.111 170.664 -429.973 1
Cu 270.111 171.972 -429.973 1
Cu 270.111 173.307 -429.973 1
Cu 270.111 174.664 -429.973 1
Cu 270.111 176.037 -429.973 1
Cu 270.111 177.422 -429.973 1
Cu 270.111 178.811 -429.973 1
Cu 270.288 178.811 -436.12 1
Cu 270.288 180.215 -436.12 1
Cu 270.288 181.614 -436.12 1
Cu 270.288 183.001 -436.12 1
Cu 270.288 184.372 -436.12 1
Cu 270.288 185.721 -436.12 1
Cu 270.288 187.043 -436.12 1
Cu 270.288 188.332 -436.12 1
Cu 270.288 189.583 -436.12 1
Cu 270.288 190.792 -436.12 1
Cu 270.288 191.954 -436.12 1
Cu 270.288 193.064 -436.12 1
Cu 269.874 194.118 -436.12 1
Cu 268.838 195.111 -436.12 1
Cu 267.74 196.04 -436.12 1
Cu 266.582 196.901 -436.12 1
Cu 265.371 197.691 -436.12 1
Cu 264.11 198.406 -436.12 1
Cu 262.805 199.043 -436.12 1
Cu 261.461 199.601 -436.12 1
Cu 260.083 200.077 -436.12 1
Cu 258.676 200.469 -436.12 1
Cu 257.246 200.775 -436.12 1
Cu 255.8 200.995 -436.12 1
Cu 254.342 201.127 -436.12 1
Cu 252.878 201.171 -436.12 1
Cu 251.413 201.127 -436.12 1
Cu 249.955 200.995 -436.12 1
Cu 248.509 200.775 -436.12 1
Cu 247.079 200.469 -436.12 1
Cu 245.672 200.077 -436.12 1
Cu 244.294 199.601 -436.12 1
Cu 242.95 199.043 -436.12 1
Cu 241.645 198.406 -436.12 1
Cu 240.384 197.691 -436.12 1
Cu 239.173 196.901 -436.12 1
Cu 238.015 196.04 -436.12 1
Cu 236.917 195.111 -436.12 1
Cu 235.881 194.118 -436.12 1
Cu 235.467 193.064 -436.12 1
Cu 235.467 191.954 -436.12 1
Cu 235.467 190.792 -436.12 1
Cu 235.467 189.583 -436.12 1
Cu 235.467 188.332 -436.12 1
Cu 235.467 187.043 -436.12 1
Cu 235.467 185.721 -436.12 1
Cu 235.467 184.372 -436.12 1
Cu 235.467 183.001 -436.12 1
Cu 235.467 181.614 -436.12 1
Cu 235.467 180.215 -436.12 1
Cu 235.467 178.811 -436.12 1
Cu 235.467 177.407 -436.12 1
Cu 235.467 176.009 -436.12 1
Cu 235.467 174.622 -436.12 1
Cu 235.467 173.251 -436.12 1
Cu 235.467 171.902 -436.12 1
Cu 235.467 170.58 -436.12 1
Cu 235.467 169.291 -436.12 1
Cu 235.467 168.039 -436.12 1
Cu 235.467 166.83 -436.12 1
Cu 235.467 165.669 -436.12 1
Cu 235.467 164.559 -436.12 1
Cu 235.881 163.505 -436.12 1
Cu 236.917 162.512 -436.12 1
Cu 238.015 161.583 -436.12 1
Cu 239.173 160.722 -436.12 1
Cu 240.384 159.932 -436.12 1
Cu 241.645 159.217 -436.12 1
Cu 242.95 158.579 -436.12 1
Cu 244.294 158.022 -436.12 1
Cu 245.672 157.546 -436.12 1
Cu 247.079 157.154 -436.12 1
Cu 248.509 156.847 -436.12 1
Cu 249.955 156.628 -436.12 1
Cu 251.413 156.496 -436.12 1
Cu 252.878 156.451 -436.12 1
Cu 254.342 156.496 -436.12 1
Cu 255.8 156.628 -436.12 1
Cu 257.246 156.847 -436.12 1
Cu 258.676 157.154 -436.12 1
Cu 260.083 157.546 -436.12 1
Cu 261.461 158.022 -436.12 1
Cu 262.805 158.579 -436.12 1
Cu 264.11 159.217 -436.12 1
Cu 265.371 159.932 -436.12 1
Cu 266.582 160.722 -436.12 1
Cu 267.74 161.583 -436.12 1
Cu 268.838 162.512 -436.12 1
Cu 269.874 163.505 -436.12 1
Cu 270.288 164.559 -436.12 1
Cu 270.288 165.669 -436.12 1
Cu 270.288 166.83 -436.12 1
Cu 270.288 168.039 -436.12 1
Cu 270.288 169.291 -436.12 1
Cu 270.288 170.58 -436.12 1
Cu 270.288 171.902 -436.12 1
Cu 270.288 173.251 -436.12 1
Cu 270.288 174.622 -436.12 1
Cu 270.288 176.009 -436.12 1
Cu 270.288 177.407 -436.12 1
Cu 270.288 178.811 -436.12 1
Cu 270.469 178.811 -442.274 1
Cu 270.469 180.23 -442.274 1
Cu 270.469 181.643 -442.274 1
Cu 270.469 183.045 -442.274 1
Cu 270.469 184.43 -442.274 1
Cu 270.469 185.793 -442.274 1
Cu 270.469 187.128 -442.274 1
Cu 270.469 188.431 -442.274 1
Cu 270.469 189.695 -442.274 1
Cu 270.469 190.917 -442.274 1
Cu 270.469 192.091 -442.274 1
Cu 270.469 193.212 -442.274 1
Cu 270.05 194.277 -442.274 1
Cu 269.004 195.28 -442.274 1
Cu 267.894 196.219 -442.274 1
Cu 266.724 197.089 -442.274 1
Cu 265.5 197.886 -442.274 1
Cu 264.227 198.609 -442.274 1
Cu 262.908 199.253 -442.274 1
Cu 261.55 199.817 -442.274 1
Cu 260.157 200.298 -442.274 1
Cu 258.736 200.694 -442.274 1
Cu 257.292 201.003 -442.274 1
Cu 255.83 201.225 -442.274 1
Cu 254.357 201.359 -442.274 1
Cu 252.878 201.403 -442.274 1
Cu 251.398 201.359 -442.274 1
Cu 249.925 201.225 -442.274 1
Cu 248.463 201.003 -442.274 1
Cu 247.019 200.694 -442.274 1
Cu 245.598 200.298 -442.274 1
Cu 244.205 199.817 -442.274 1
Cu 242.847 199.253 -442.274 1
Cu 241.528 198.609 -442.274 1
Cu 240.255 197.886 -442.274 1
Cu 239.031 197.089 -442.274 1
Cu 237.861 196.219 -442.274 1
Cu 236.751 195.28 -442.274 1
Cu 235.705 194.277 -442.274 1
Cu 235.286 193.212 -442.274 1
Cu 235.286 192.091 -442.274 1
Cu 235.286 190.917 -442.274 1
Cu 235.286 189.695 -442.274 1
Cu 235.286 188.431 -442.274 1
Cu 235.286 187.128 -442.274 1
Cu 235.286 185.793 -442.274 1
Cu 235.286 184.43 -442.274 1
Cu 235.286 183.045 -442.274 1
Cu 235.286 181.643 -442.274 1
Cu 235.286 180.23 -442.274 1
Cu 235.286 178.811 -442.274 1
Cu 235.286 177.393 -442.274 1
Cu 235.286 175.98 -442.274 1
Cu 235.286 174.578 -442.274 1
Cu 235.286 173.193 -442.274 1
Cu 235.286 171.83 -442.274 1
Cu 235.286 170.495 -442.274 1
Cu 235.286 169.192 -442.274 1
Cu 235.286 167.928 -442.274 1
Cu 235.286 166.706 -442.274 1
Cu 235.286 165.532 -442.274 1
Cu 235.286 164.411 -442.274 1
Cu 235.705 163.346 -442.274 1
Cu 236.751 162.343 -442.274 1
Cu 237.861 161.404 -442.274 1
Cu 239.031 160.534 -442.274 1
Cu 240.255 159.736 -442.274 1
Cu 241.528 159.014 -442.274 1
Cu 242.847 158.37 -442.274 1
Cu 244.205 157.806 -442.274 1
Cu 245.598 157.325 -442.274 1
Cu 247.019 156.929 -442.274 1
Cu 248.463 156.62 -442.274 1
Cu 249.925 156.398 -442.274 1
Cu 251.398 156.264 -442.274 1
Cu 252.878 156.219 -442.274 1
Cu 254.357 156.264 -442.274 1
Cu 255.83 156.398 -442.274 1
Cu 257.292 156.62 -442.274 1
Cu 258.736 156.929 -442.274 1
Cu 260.157 157.325 -442.274 1
Cu 261.55 157.806 -442.274 1
Cu 262.908 158.37 -442.274 1
Cu 264.227 159.014 -442.274 1
Cu 265.5 159.736 -442.274 1
Cu 266.724 160.534 -442.274 1
Cu 267.894 161.404 -442.274 1
Cu 269.004 162.343 -442.274 1
Cu 270.05 163.346 -442.274 1
Cu 270.469 164.411 -442.274 1
Cu 270.469 165.532 -442.274 1
Cu 270.469 166.706 -442.274 1
Cu 270.469 167.928 -442.274 1
Cu 270.469 169.192 -442.274 1
Cu 270.469 170.495 -442.274 1
Cu 270.469 171.83 -442.274 1
Cu 270.469 173.193 -442.274 1
Cu 270.469 174.578 -442.274 1
Cu 270.469 175.98 -442.274 1
Cu 270.469 177.393 -442.274 1
Cu 270.469 178.811 -442.274 1
Cu 270.653 178.811 -448.436 1
Cu 270.653 180.245 -448.436 1
Cu 270.653 181.673 -448.436 1
Cu 270.653 183.089 -448.436 1
Cu 270.653 184.489 -448.436 1
Cu 270.653 185.866 -448.436 1
Cu 270.653 187.215 -448.436 1
Cu 270.653 188.531 -448.436 1
Cu 270.653 189.809 -448.436 1
Cu 270.653 191.043 -448.436 1
Cu 270.653 192.23 -448.436 1
Cu 270.653 193.363 -448.436 1
Cu 270.23 194.439 -448.436 1
Cu 269.173 195.453 -448.436 1
Cu 268.051 196.401 -448.436 1
Cu 266.869 197.28 -448.436 1
Cu 265.633 198.086 -448.436 1
Cu 264.345 198.816 -448.436 1
Cu 263.013 199.467 -448.436 1
Cu 261.641 200.037 -448.436 1
Cu 260.233 200.523 -448.436 1
Cu 258.797 200.923 -448.436 1
Cu 257.338 201.235 -448.436 1
Cu 255.861 201.46 -448.436 1
Cu 254.372 201.595 -448.436 1
Cu 252.878 201.64 -448.436 1
Cu 251.383 201.595 -448.436 1
Cu 249.894 201.46 -448.436 1
Cu 248.417 201.235 -448.436 1
Cu 246.958 200.923 -448.436 1
Cu 245.522 200.523 -448.436 1
Cu 244.115 200.037 -448.436 1
Cu 242.742 199.467 -448.436 1
Cu 241.41 198.816 -448.436 1
Cu 240.122 198.086 -448.436 1
Cu 238.886 197.28 -448.436 1
Cu 237.704 196.401 -448.436 1
Cu 236.582 195.453 -448.436 1
Cu 235.525 194.439 -448.436 1
Cu 235.102 193.363 -448.436 1
Cu 235.102 192.23 -448.436 1
Cu 235.102 191.043 -448.436 1
Cu 235.102 189.809 -448.436 1
Cu 235.102 188.531 -448.436 1
Cu 235.102 187.215 -448.436 1
Cu 235.102 185.866 -448.436 1
Cu 235.102 184.489 -448.436 1
Cu 235.102 183.089 -448.436 1
Cu 235.102 181.673 -448.436 1
Cu 235.102 180.245 -448.436 1
Cu 235.102 178.811 -448.436 1
Cu 235.102 177.378 -448.436 1
Cu 235.102 175.95 -448.436 1
Cu 235.102 174.534 -448.436 1
Cu 235.102 173.134 -448.436 1
Cu 235.102 171.757 -448.436 1
Cu 235.102 170.408 -448.436 1
Cu 235.102 169.092 -448.436 1
Cu 235.102 167.814 -448.436 1
Cu 235.102 166.579 -448.436 1
Cu 235.102 165.393 -448.436 1
Cu 235.102 164.26 -448.436 1
Cu 235.525 163.184 -448.436 1
Cu 236.582 162.17 -448.436 1
Cu 237.704 161.222 -448.436 1
Cu 238.886 160.343 -448.436 1
Cu 240.122 159.537 -448.436 1
Cu 241.41 158.807 -448.436 1
Cu 242.742 158.156 -448.436 1
Cu 244.115 157.586 -448.436 1
Cu 245.522 157.1 -448.436 1
Cu 246.958 156.7 -448.436 1
Cu 248.417 156.387 -448.436 1
Cu 249.894 156.163 -448.436 1
Cu 251.383 156.028 -448.436 1
Cu 252.878 155.983 -448.436 1
Cu 254.372 156.028 -448.436 1
Cu 255.861 156.163 -448.436 1
Cu 257.338 156.387 -448.436 1
Cu 258.797 156.7 -448.436 1
Cu 260.233 157.1 -448.436 1
Cu 261.641 157.586 -448.436 1
Cu 263.013 158.156 -448.436 1
Cu 264.345 158.807 -448.436 1
Cu 265.633 159.537 -448.436 1
Cu 266.869 160.343 -448.436 1
Cu 268.051 161.222 -448.436 1
Cu 269.173 162.17 -448.436 1
Cu 270.23 163.184 -448.436 1
Cu 270.653 164.26 -448.436 1
Cu 270.653 165.393 -448.436 1
Cu 270.653 166.579 -448.436 1
Cu 270.653 167.814 -448.436 1
Cu 270.653 169.092 -448.436 1
Cu 270.653 170.408 -448.436 1
Cu 270.653 171.757 -448.436 1
Cu 270.653 173.134 -448.436 1
Cu 270.653 174.534 -448.436 1
Cu 270.653 175.95 -448.436 1
Cu 270.653 177.378 -448.436 1
Cu 270.653 178.811 -448.436 1
Cu 270.841 178.811 -454.606 1
Cu 270.841 180.26 -454.606 1
Cu 270.841 181.703 -454.606 1
Cu 270.841 183.134 -454.606 1
Cu 270.841 184.549 -454.606 1
Cu 270.841 185.94 -454.606 1
Cu 270.841 187.304 -454.606 1
Cu 270.841 188.634 -454.606 1
Cu 270.841 189.925 -454.606 1
Cu 270.841 191.173 -454.606 1
Cu 270.841 192.371 -454.606 1
Cu 270.841 193.517 -454.606 1
Cu 270.414 194.604 -454.606 1
Cu 269.345 195.628 -454.606 1
Cu 268.211 196.587 -454.606 1
Cu 267.017 197.475 -454.606 1
Cu 265.767 198.29 -454.606 1
Cu 264.467 199.027 -454.606 1
Cu 263.12 199.685 -454.606 1
Cu 261.733 200.261 -454.606 1
Cu 260.311 200.752 -454.606 1
Cu 258.86 201.156 -454.606 1
Cu 257.385 201.472 -454.606 1
Cu 255.893 201.699 -454.606 1
Cu 254.388 201.835 -454.606 1
Cu 252.878 201.881 -454.606 1
Cu 251.367 201.835 -454.606 1
Cu 249.862 201.699 -454.606 1
Cu 248.37 201.472 -454.606 1
Cu 246.895 201.156 -454.606 1
Cu 245.444 200.752 -454.606 1
Cu 244.022 200.261 -454.606 1
Cu 242.635 199.685 -454.606 1
Cu 241.288 199.027 -454.606 1
Cu 239.988 198.29 -454.606 1
Cu 238.738 197.475 -454.606 1
Cu 237.544 196.587 -454.606 1
Cu 236.41 195.628 -454.606 1
Cu 235.341 194.604 -454.606 1
Cu 234.914 193.517 -454.606 1
Cu 234.914 192.371 -454.606 1
Cu 234.914 191.173 -454.606 1
Cu 234.914 189.925 -454.606 1
Cu 234.914 188.634 -454.606 1
Cu 234.914 187.304 -454.606 1
Cu 234.914 185.94 -454.606 1
Cu 234.914 184.549 -454.606 1
Cu 234.914 183.134 -454.606 1
Cu 234.914 181.703 -454.606 1
Cu 234.914 180.26 -454.606 1
Cu 234.914 178.811 -454.606 1
Cu 234.914 177.363 -454.606 1
Cu 234.914 175.92 -454.606 1
Cu 234.914 174.489 -454.606 1
Cu 234.914 173.074 -454.606 1
Cu 234.914 171.682 -454.606 1
Cu 234.914 170.319 -454.606 1
Cu 234.914 168.989 -454.606 1
Cu 234.914 167.698 -454.606 1
Cu 234.914 166.45 -454.606 1
Cu 234.914 165.251 -454.606 1
Cu 234.914 164.106 -454.606 1
Cu 235.341 163.019 -454.606 1
Cu 236.41 161.994 -454.606 1
Cu 237.544 161.036 -454.606 1
Cu 238.738 160.148 -454.606 1
Cu 239.988 159.333 -454.606 1
Cu 241.288 158.595 -454.606 1
Cu 242.635 157.937 -454.606 1
Cu 244.022 157.362 -454.606 1
Cu 245.444 156.871 -454.606 1
Cu 246.895 156.467 -454.606 1
Cu 248.37 156.15 -454.606 1
Cu 249.862 155.924 -454.606 1
Cu 251.367 155.787 -454.606 1
Cu 252.878 155.742 -454.606 1
Cu 254.388 155.787 -454.606 1
Cu 255.893 155.924 -454.606 1
Cu 257.385 156.15 -454.606 1
Cu 258.86 156.467 -454.606 1
Cu 260.311 156.871 -454.606 1
Cu 261.733 157.362 -454.606 1
Cu 263.12 157.937 -454.606 1
Cu 264.467 158.595 -454.606 1
Cu 265.767 159.333 -454.606 1
Cu 267.017 160.148 -454.606 1
Cu 268.211 161.036 -454.606 1
Cu 269.345 161.994 -454.606 1
Cu 270.414 163.019 -454.606 1
Cu 270.841 164.106 -454.606 1
Cu 270.841 165.251 -454.606 1
Cu 270.841 166.45 -454.606 1
Cu 270.841 167.698 -454.606 1
Cu 270.841 168.989 -454.606 1
Cu 270.841 170.319 -454.606 1
Cu 270.841 171.682 -454.606 1
Cu 270.841 173.074 -454.606 1
Cu 270.841 174.489 -454.606 1
Cu 270.841 175.92 -454.606 1
Cu 270.841 177.363 -454.606 1
Cu 270.841 178.811 -454.606 1
Cu 271.032 178.811 -460.784 1
Cu 271.032 180.275 -460.784 1
Cu 271.032 181.734 -460.784 1
Cu 271.032 183.18 -460.784 1
Cu 271.032 184.61 -460.784 1
Cu 271.032 186.016 -460.784 1
Cu 271.032 187.394 -460.784 1
Cu 271.032 188.739 -460.784 1
Cu 271.032 190.044 -460.784 1
Cu 271.032 191.305 -460.784 1
Cu 271.032 192.516 -460.784 1
Cu 271.032 193.673 -460.784 1
Cu 270.6 194.772 -460.784 1
Cu 269.521 195.808 -460.784 1
Cu 268.375 196.776 -460.784 1
Cu 267.168 197.674 -460.784 1
Cu 265.905 198.497 -460.784 1
Cu 264.59 199.243 -460.784 1
Cu 263.229 199.908 -460.784 1
Cu 261.828 200.49 -460.784 1
Cu 260.39 200.986 -460.784 1
Cu 258.924 201.394 -460.784 1
Cu 257.433 201.714 -460.784 1
Cu 255.925 201.943 -460.784 1
Cu 254.404 202.081 -460.784 1
Cu 252.878 202.127 -460.784 1
Cu 251.351 202.081 -460.784 1
Cu 249.83 201.943 -460.784 1
Cu 248.322 201.714 -460.784 1
Cu 246.831 201.394 -460.784 1
Cu 245.365 200.986 -460.784 1
Cu 243.928 200.49 -460.784 1
Cu 242.526 199.908 -460.784 1
Cu 241.165 199.243 -460.784 1
Cu 239.85 198.497 -460.784 1
Cu 238.587 197.674 -460.784 1
Cu 237.38 196.776 -460.784 1
Cu 236.235 195.808 -460.784 1
Cu 235.155 194.772 -460.784 1
Cu 234.723 193.673 -460.784 1
Cu 234.723 192.516 -460.784 1
Cu 234.723 191.305 -460.784 1
Cu 234.723 190.044 -460.784 1
Cu 234.723 188.739 -460.784 1
Cu 234.723 187.394 -460.784 1
Cu 234.723 186.016 -460.784 1
Cu 234.723 184.61 -460.784 1
Cu 234.723 183.18 -460.784 1
Cu 234.723 181.734 -460.784 1
Cu 234.723 180.275 -460.784 1
Cu 234.723 178.811 -460.784 1
Cu 234.723 177.347 -460.784 1
Cu 234.723 175.889 -460.784 1
Cu 234.723 174.442 -460.784 1
Cu 234.723 173.013 -460.784 1
Cu 234.723 171.606 -460.784 1
Cu 234.723 170.228 -460.784 1
Cu 234.723 168.884 -460.784 1
Cu 234.723 167.579 -460.784 1
Cu 234.723 166.318 -460.784 1
Cu 234.723 165.107 -460.784 1
Cu 234.723 163.949 -460.784 1
Cu 235.155 162.851 -460.784 1
Cu 236.235 161.815 -460.784 1
Cu 237.38 160.846 -460.784 1
Cu 238.587 159.949 -460.784 1
Cu 239.85 159.125 -460.784 1
Cu 241.165 158.38 -460.784 1
Cu 242.526 157.715 -460.784 1
Cu 243.928 157.133 -460.784 1
Cu 245.365 156.637 -460.784 1
Cu 246.831 156.228 -460.784 1
Cu 248.322 155.909 -460.784 1
Cu 249.83 155.68 -460.784 1
Cu 251.351 155.542 -460.784 1
Cu 252.878 155.496 -460.784 1
Cu 254.404 155.542 -460.784 1
Cu 255.925 155.68 -460.784 1
Cu 257.433 155.909 -460.784 1
Cu 258.924 156.228 -460.784 1
Cu 260.39 156.637 -460.784 1
Cu 261.828 157.133 -460.784 1
Cu 263.229 157.715 -460.784 1
Cu 264.59 158.38 -460.784 1
Cu 265.905 159.125 -460.784 1
Cu 267.168 159.949 -460.784 1
Cu 268.375 160.846 -460.784 1
Cu 269.521 161.815 -460.784 1
Cu 270.6 162.851 -460.784 1
Cu 271.032 163.949 -460.784 1
Cu 271.032 165.107 -460.784 1
Cu 271.032 166.318 -460.784 1
Cu 271.032 167.579 -460.784 1
Cu 271.032 168.884 -460.784 1
Cu 271.032 170.228 -460.784 1
Cu 271.032 171.606 -460.784 1
Cu 271.032 173.013 -460.784 1
Cu 271.032 174.442 -460.784 1
Cu 271.032 175.889 -460.784 1
Cu 271.032 177.347 -460.784 1
Cu 271.032 178.811 -460.784 1
Cu 271.227 178.811 -466.969 1
Cu 271.227 180.291 -466.969 1
Cu 271.227 181.765 -466.969 1
Cu 271.227 183.227 -466.969 1
Cu 271.227 184.672 -466.969 1
Cu 271.227 186.094 -466.969 1
Cu 271.227 187.487 -466.969 1
Cu 271.227 188.845 -466.969 1
Cu 271.227 190.165 -466.969 1
Cu 271.227 191.439 -466.969 1
Cu 271.227 192.663 -466.969 1
Cu 271.227 193.833 -466.969 1
Cu 270.791 194.944 -466.969 1
Cu 269.7 195.991 -466.969 1
Cu 268.542 196.97 -466.969 1
Cu 267.322 197.877 -466.969 1
Cu 266.045 198.709 -466.969 1
Cu 264.716 199.463 -466.969 1
Cu 263.341 200.135 -466.969 1
Cu 261.924 200.723 -466.969 1
Cu 260.471 201.224 -466.969 1
Cu 258.989 201.637 -466.969 1
Cu 257.482 201.96 -466.969 1
Cu 255.957 202.192 -466.969 1
Cu 254.421 202.331 -466.969 1
Cu 252.878 202.378 -466.969 1
Cu 251.334 202.331 -466.969 1
Cu 249.798 202.192 -466.969 1
Cu 248.273 201.96 -466.969 1
Cu 246.766 201.637 -466.969 1
Cu 245.284 201.224 -466.969 1
Cu 243.831 200.723 -466.969 1
Cu 242.414 200.135 -466.969 1
Cu 241.039 199.463 -466.969 1
Cu 239.71 198.709 -466.969 1
Cu 238.433 197.877 -466.969 1
Cu 237.213 196.97 -466.969 1
Cu 236.055 195.991 -466.969 1
Cu 234.964 194.944 -466.969 1
Cu 234.528 193.833 -466.969 1
Cu 234.528 192.663 -466.969 1
Cu 234.528 191.439 -466.969 1
Cu 234.528 190.165 -466.969 1
Cu 234.528 188.845 -466.969 1
Cu 234.528 187.487 -466.969 1
Cu 234.528 186.094 -466.969 1
Cu 234.528 184.672 -466.969 1
Cu 234.528 183.227 -466.969 1
Cu 234.528 181.765 -466.969 1
Cu 234.528 180.291 -466.969 1
Cu 234.528 178.811 -466.969 1
Cu 234.528 177.332 -466.969 1
Cu 234.528 175.858 -466.969 1
Cu 234.528 174.396 -466.969 1
Cu 234.528 172.951 -466.969 1
Cu 234.528 171.529 -466.969 1
Cu 234.528 170.136 -466.969 1
Cu 234.528 168.777 -466.969 1
Cu 234.528 167.458 -466.969 1
Cu 234.528 166.184 -466.969 1
Cu 234.528 164.959 -466.969 1
Cu 234.528 163.79 -466.969 1
Cu 234.964 162.679 -466.969 1
Cu 236.055 161.632 -466.969 1
Cu 237.213 160.653 -466.969 1
Cu 238.433 159.746 -466.969 1
Cu 239.71 158.914 -466.969 1
Cu 241.039 158.16 -466.969 1
Cu 242.414 157.488 -466.969 1
Cu 243.831 156.9 -466.969 1
Cu 245.284 156.398 -466.969 1
Cu 246.766 155.985 -466.969 1
Cu 248.273 155.662 -466.969 1
Cu 249.798 155.431 -466.969 1
Cu 251.334 155.292 -466.969 1
Cu 252.878 155.245 -466.969 1
Cu 254.421 155.292 -466.969 1
Cu 255.957 155.431 -466.969 1
Cu 257.482 155.662 -466.969 1
Cu 258.989 155.985 -466.969 1
Cu 260.471 156.398 -466.969 1
Cu 261.924 156.9 -466.969 1
Cu 263.341 157.488 -466.969 1
Cu 264.716 158.16 -466.969 1
Cu 266.045 158.914 -466.969 1
Cu 267.322 159.746 -466.969 1
Cu 268.542 160.653 -466.969 1
Cu 269.7 161.632 -466.969 1
Cu 270.791 162.679 -466.969 1
Cu 271.227 163.79 -466.969 1
Cu 271.227 164.959 -466.969 1
Cu 271.227 166.184 -466.969 1
Cu 271.227 167.458 -466.969 1
Cu 271.227 168.777 -466.969 1
Cu 271.227 170.136 -466.969 1
Cu 271.227 171.529 -466.969 1
Cu 271.227 172.951 -466.969 1
Cu 271.227 174.396 -466.969 1
Cu 271.227 175.858 -466.969 1
Cu 271.227 177.332 -466.969 1
Cu 271.227 178.811 -466.969 1
Cu 271.426 178.811 -473.161 1
Cu 271.426 180.307 -473.161 1
Cu 271.426 181.797 -473.161 1
Cu 271.426 183.275 -473.161 1
Cu 271.426 184.736 -473.161 1
Cu 271.426 186.173 -473.161 1
Cu 271.426 187.581 -473.161 1
Cu 271.426 188.954 -473.161 1
Cu 271.426 190.288 -473.161 1
Cu 271.426 191.576 -473.161 1
Cu 271.426 192.814 -473.161 1
Cu 271.426 193.996 -473.161 1
Cu 270.985 195.119 -473.161 1
Cu 269.882 196.177 -473.161 1
Cu 268.711 197.167 -473.161 1
Cu 267.478 198.084 -473.161 1
Cu 266.188 198.925 -473.161 1
Cu 264.845 199.687 -473.161 1
Cu 263.454 200.366 -473.161 1
Cu 262.022 200.961 -473.161 1
Cu 260.554 201.468 -473.161 1
Cu 259.055 201.885 -473.161 1
Cu 257.532 202.212 -473.161 1
Cu 255.991 202.446 -473.161 1
Cu 254.437 202.586 -473.161 1
Cu 252.878 202.633 -473.161 1
Cu 251.318 202.586 -473.161 1
Cu 249.764 202.446 -473.161 1
Cu 248.223 202.212 -473.161 1
Cu 246.7 201.885 -473.161 1
Cu 245.201 201.468 -473.161 1
Cu 243.733 200.961 -473.161 1
Cu 242.301 200.366 -473.161 1
Cu 240.91 199.687 -473.161 1
Cu 239.567 198.925 -473.161 1
Cu 238.277 198.084 -473.161 1
Cu 237.044 197.167 -473.161 1
Cu 235.873 196.177 -473.161 1
Cu 234.77 195.119 -473.161 1
Cu 234.329 193.996 -473.161 1
Cu 234.329 192.814 -473.161 1
Cu 234.329 191.576 -473.161 1
Cu 234.329 190.288 -473.161 1
Cu 234.329 188.954 -473.161 1
Cu 234.329 187.581 -473.161 1
Cu 234.329 186.173 -473.161 1
Cu 234.329 184.736 -473.161 1
Cu 234.329 183.275 -473.161 1
Cu 234.329 181.797 -473.161 1
Cu 234.329 180.307 -473.161 1
Cu 234.329 178.811 -473.161 1
Cu 234.329 177.316 -473.161 1
Cu 234.329 175.826 -473.161 1
Cu 234.329 174.348 -473.161 1
Cu 234.329 172.887 -473.161 1
Cu 234.329 171.45 -473.161 1
Cu 234.329 170.042 -473.161 1
Cu 234.329 168.668 -473.161 1
Cu 234.329 167.335 -473.161 1
Cu 234.329 166.047 -473.161 1
Cu 234.329 164.809 -473.161 1
Cu 234.329 163.627 -473.161 1
Cu 234.77 162.504 -473.161 1
Cu 235.873 161.446 -473.161 1
Cu 237.044 160.456 -473.161 1
Cu 238.277 159.539 -473.161 1
Cu 239.567 158.698 -473.161 1
Cu 240.91 157.936 -473.161 1
Cu 242.301 157.257 -473.161 1
Cu 243.733 156.662 -473.161 1
Cu 245.201 156.155 -473.161 1
Cu 246.7 155.738 -473.161 1
Cu 248.223 155.411 -473.161 1
Cu 249.764 155.177 -473.161 1
Cu 251.318 155.036 -473.161 1
Cu 252.878 154.989 -473.161 1
Cu 254.437 155.036 -473.161 1
Cu 255.991 155.177 -473.161 1
Cu 257.532 155.411 -473.161 1
Cu 259.055 155.738 -473.161 1
Cu 260.554 156.155 -473.161 1
Cu 262.022 156.662 -473.161 1
Cu 263.454 157.257 -473.161 1
Cu 264.845 157.936 -473.161 1
Cu 266.188 158.698 -473.161 1
Cu 267.478 159.539 -473.161 1
Cu 268.711 160.456 -473.161 1
Cu 269.882 161.446 -473.161 1
Cu 270.985 162.504 -473.161 1
Cu 271.426 163.627 -473.161 1
Cu 271.426 164.809 -473.161 1
Cu 271.426 166.047 -473.161 1
Cu 271.426 167.335 -473.161 1
Cu 271.426 168.668 -473.161 1
Cu 271.426 170.042 -473.161 1
Cu 271.426 171.45 -473.161 1
Cu 271.426 172.887 -473.161 1
Cu 271.426 174.348 -473.161 1
Cu 271.426 175.826 -473.161 1
Cu 271.426 177.316 -473.161 1
Cu 271.426 178.811 -473.161 1
Cu 271.629 178.811 -479.361 1
Cu 271.629 180.324 -479.361 1
Cu 271.629 181.83 -479.361 1
Cu 271.629 183.324 -479.361 1
Cu 271.629 184.801 -479.361 1
Cu 271.629 186.253 -479.361 1
Cu 271.629 187.677 -479.361 1
Cu 271.629 189.065 -479.361 1
Cu 271.629 190.413 -479.361 1
Cu 271.629 191.716 -479.361 1
Cu 271.629 192.967 -479.361 1
Cu 271.629 194.162 -479.361 1
Cu 271.184 195.297 -479.361 1
Cu 270.068 196.367 -479.361 1
Cu 268.885 197.367 -479.361 1
Cu 267.638 198.295 -479.361 1
Cu 266.333 199.145 -479.361 1
Cu 264.976 199.915 -479.361 1
Cu 263.57 200.602 -479.361 1
Cu 262.122 201.203 -479.361 1
Cu 260.638 201.715 -479.361 1
Cu 259.123 202.138 -479.361 1
Cu 257.583 202.468 -479.361 1
Cu 256.025 202.704 -479.361 1
Cu 254.454 202.847 -479.361 1
Cu 252.878 202.894 -479.361 1
Cu 251.301 202.847 -479.361 1
Cu 249.73 202.704 -479.361 1
Cu 248.172 202.468 -479.361 1
Cu 246.632 202.138 -479.361 1
Cu 245.117 201.715 -479.361 1
Cu 243.633 201.203 -479.361 1
Cu 242.185 200.602 -479.361 1
Cu 240.78 199.915 -479.361 1
Cu 239.422 199.145 -479.361 1
Cu 238.117 198.295 -479.361 1
Cu 236.87 197.367 -479.361 1
Cu 235.687 196.367 -479.361 1
Cu 234.571 195.297 -479.361 1
Cu 234.126 194.162 -479.361 1
Cu 234.126 192.967 -479.361 1
Cu 234.126 191.716 -479.361 1
Cu 234.126 190.413 -479.361 1
Cu 234.126 189.065 -479.361 1
Cu 234.126 187.677 -479.361 1
Cu 234.126 186.253 -479.361 1
Cu 234.126 184.801 -479.361 1
Cu 234.126 183.324 -479.361 1
Cu 234.126 181.83 -479.361 1
Cu 234.126 180.324 -479.361 1
Cu 234.126 178.811 -479.361 1
Cu 234.126 177.299 -479.361 1
Cu 234.126 175.793 -479.361 1
Cu 234.126 174.299 -479.361 1
Cu 234.126 172.822 -479.361 1
Cu 234.126 171.369 -479.361 1
Cu 234.126 169.946 -479.361 1
Cu 234.126 168.557 -479.361 1
Cu 234.126 167.209 -479.361 1
Cu 234.126 165.907 -479.361 1
Cu 234.126 164.656 -479.361 1
Cu 234.126 163.46 -479.361 1
Cu 234.571 162.326 -479.361 1
Cu 235.687 161.256 -479.361 1
Cu 236.87 160.255 -479.361 1
Cu 238.117 159.328 -479.361 1
Cu 239.422 158.478 -479.361 1
Cu 240.78 157.708 -479.361 1
Cu 242.185 157.021 -479.361 1
Cu 243.633 156.42 -479.361 1
Cu 245.117 155.907 -479.361 1
Cu 246.632 155.485 -479.361 1
Cu 248.172 155.155 -479.361 1
Cu 249.73 154.919 -479.361 1
Cu 251.301 154.776 -479.361 1
Cu 252.878 154.729 -479.361 1
Cu 254.454 154.776 -479.361 1
Cu 256.025 154.919 -479.361 1
Cu 257.583 155.155 -479.361 1
Cu 259.123 155.485 -479.361 1
Cu 260.638 155.907 -479.361 1
Cu 262.122 156.42 -479.361 1
Cu 263.57 157.021 -479.361 1
Cu 264.976 157.708 -479.361 1
Cu 266.333 158.478 -479.361 1
Cu 267.638 159.328 -479.361 1
Cu 268.885 160.255 -479.361 1
Cu 270.068 161.256 -479.361 1
Cu 271.184 162.326 -479.361 1
Cu 271.629 163.46 -479.361 1
Cu 271.629 164.656 -479.361 1
Cu 271.629 165.907 -479.361 1
Cu 271.629 167.209 -479.361 1
Cu 271.629 168.557 -479.361 1
Cu 271.629 169.946 -479.361 1
Cu 271.629 171.369 -479.361 1
Cu 271.629 172.822 -479.361 1
Cu 271.629 174.299 -479.361 1
Cu 271.629 175.793 -479.361 1
Cu 271.629 177.299 -479.361 1
Cu 271.629 178.811 -479.361 1
Cu 271.836 178.811 -485.568 1
Cu 271.836 180.34 -485.568 1
Cu 271.836 181.863 -485.568 1
Cu 271.836 183.374 -485.568 1
Cu 271.836 184.867 -485.568 1
Cu 271.836 186.336 -485.568 1
Cu 271.836 187.775 -485.568 1
Cu 271.836 189.179 -485.568 1
Cu 271.836 190.541 -485.568 1
Cu 271.836 191.858 -485.568 1
Cu 271.836 193.123 -485.568 1
Cu 271.836 194.332 -485.568 1
Cu 271.386 195.479 -485.568 1
Cu 270.258 196.561 -485.568 1
Cu 269.061 197.572 -485.568 1
Cu 267.801 198.51 -485.568 1
Cu 266.482 199.37 -485.568 1
Cu 265.109 200.148 -485.568 1
Cu 263.688 200.843 -485.568 1
Cu 262.224 201.45 -485.568 1
Cu 260.723 201.968 -485.568 1
Cu 259.192 202.395 -485.568 1
Cu 257.635 202.729 -485.568 1
Cu 256.06 202.968 -485.568 1
Cu 254.472 203.112 -485.568 1
Cu 252.878 203.16 -485.568 1
Cu 251.283 203.112 -485.568 1
Cu 249.695 202.968 -485.568 1
Cu 248.12 202.729 -485.568 1
Cu 246.563 202.395 -485.568 1
Cu 245.032 201.968 -485.568 1
Cu 243.531 201.45 -485.568 1
Cu 242.067 200.843 -485.568 1
Cu 240.646 200.148 -485.568 1
Cu 239.273 199.37 -485.568 1
Cu 237.954 198.51 -485.568 1
Cu 236.694 197.572 -485.568 1
Cu 235.497 196.561 -485.568 1
Cu 234.369 195.479 -485.568 1
Cu 233.919 194.332 -485.568 1
Cu 233.919 193.123 -485.568 1
Cu 233.919 191.858 -485.568 1
Cu 233.919 190.541 -485.568 1
Cu 233.919 189.179 -485.568 1
Cu 233.919 187.775 -485.568 1
Cu 233.919 186.336 -485.568 1
Cu 233.919 184.867 -485.568 1
Cu 233.919 183.374 -485.568 1
Cu 233.919 181.863 -485.568 1
Cu 233.919 180.34 -485.568 1
Cu 233.919 178.811 -485.568 1
Cu 233.919 177.283 -485.568 1
Cu 233.919 175.76 -485.568 1
Cu 233.919 174.249 -485.568 1
Cu 233.919 172.756 -485.568 1
Cu 233.919 171.287 -485.568 1
Cu 233.919 169.848 -485.568 1
Cu 233.919 168.444 -485.568 1
Cu 233.919 167.081 -485.568 1
Cu 233.919 165.765 -485.568 1
Cu 233.919 164.5 -485.568 1
Cu 233.919 163.291 -485.568 1
Cu 234.369 162.144 -485.568 1
Cu 235.497 161.062 -485.568 1
Cu 236.694 160.051 -485.568 1
Cu 237.954 159.113 -485.568 1
Cu 239.273 158.253 -485.568 1
Cu 240.646 157.475 -485.568 1
Cu 242.067 156.78 -485.568 1
Cu 243.531 156.173 -485.568 1
Cu 245.032 155.655 -485.568 1
Cu 246.563 155.228 -485.568 1
Cu 248.12 154.894 -485.568 1
Cu 249.695 154.655 -485.568 1
Cu 251.283 154.511 -485.568 1
Cu 252.878 154.463 -485.568 1
Cu 254.472 154.511 -485.568 1
Cu 256.06 154.655 -485.568 1
Cu 257.635 154.894 -485.568 1
Cu 259.192 155.228 -485.568 1
Cu 260.723 155.655 -485.568 1
Cu 262.224 156.173 -485.568 1
Cu 263.688 156.78 -485.568 1
Cu 265.109 157.475 -485.568 1
Cu 266.482 158.253 -485.568 1
Cu 267.801 159.113 -485.568 1
Cu 269.061 160.051 -485.568 1
Cu 270.258 161.062 -485.568 1
Cu 271.386 162.144 -485.568 1
Cu 271.836 163.291 -485.568 1
Cu 271.836 164.5 -485.568 1
Cu 271.836 165.765 -485.568 1
Cu 271.836 167.081 -485.568 1
Cu 271.836 168.444 -485.568 1
Cu 271.836 169.848 -485.568 1
Cu 271.836 171.287 -485.568 1
Cu 271.836 172.756 -485.568 1
Cu 271.836 174.249 -485.568 1
Cu 271.836 175.76 -485.568 1
Cu 271.836 177.283 -485.568 1
Cu 271.836 178.811 -485.568 1
Cu 272.047 178.811 -491.782 1
Cu 272.047 180.357 -491.782 1
Cu 272.047 181.897 -491.782 1
Cu 272.047 183.425 -491.782 1
Cu 272.047 184.934 -491.782 1
Cu 272.047 186.419 -491.782 1
Cu 272.047 187.874 -491.782 1
Cu 272.047 189.294 -491.782 1
Cu 272.047 190.672 -491.782 1
Cu 272.047 192.003 -491.782 1
Cu 272.047 193.282 -491.782 1
Cu 272.047 194.504 -491.782 1
Cu 271.592 195.665 -491.782 1
Cu 270.451 196.758 -491.782 1
Cu 269.242 197.781 -491.782 1
Cu 267.967 198.729 -491.782 1
Cu 266.633 199.598 -491.782 1
Cu 265.245 200.386 -491.782 1
Cu 263.808 201.088 -491.782 1
Cu 262.328 201.702 -491.782 1
Cu 260.811 202.226 -491.782 1
Cu 259.262 202.657 -491.782 1
Cu 257.688 202.995 -491.782 1
Cu 256.095 203.237 -491.782 1
Cu 254.489 203.382 -491.782 1
Cu 252.878 203.431 -491.782 1
Cu 251.266 203.382 -491.782 1
Cu 249.66 203.237 -491.782 1
Cu 248.067 202.995 -491.782 1
Cu 246.493 202.657 -491.782 1
Cu 244.944 202.226 -491.782 1
Cu 243.427 201.702 -491.782 1
Cu 241.947 201.088 -491.782 1
Cu 240.51 200.386 -491.782 1
Cu 239.122 199.598 -491.782 1
Cu 237.788 198.729 -491.782 1
Cu 236.513 197.781 -491.782 1
Cu 235.304 196.758 -491.782 1
Cu 234.163 195.665 -491.782 1
Cu 233.708 194.504 -491.782 1
Cu 233.708 193.282 -491.782 1
Cu 233.708 192.003 -491.782 1
Cu 233.708 190.672 -491.782 1
Cu 233.708 189.294 -491.782 1
Cu 233.708 187.874 -491.782 1
Cu 233.708 186.419 -491.782 1
Cu 233.708 184.934 -491.782 1
Cu 233.708 183.425 -491.782 1
Cu 233.708 181.897 -491.782 1
Cu 233.708 180.357 -491.782 1
Cu 233.708 178.811 -491.782 1
Cu 233.708 177.266 -491.782 1
Cu 233.708 175.726 -491.782 1
Cu 233.708 174.198 -491.782 1
Cu 233.708 172.689 -491.782 1
Cu 233.708 171.204 -491.782 1
Cu 233.708 169.748 -491.782 1
Cu 233.708 168.329 -491.782 1
Cu 233.708 166.951 -491.782 1
Cu 233.708 165.62 -491.782 1
Cu 233.708 164.34 -491.782 1
Cu 233.708 163.118 -491.782 1
Cu 234.163 161.958 -491.782 1
Cu 235.304 160.865 -491.782 1
Cu 236.513 159.842 -491.782 1
Cu 237.788 158.894 -491.782 1
Cu 239.122 158.024 -491.782 1
Cu 240.51 157.237 -491.782 1
Cu 241.947 156.535 -491.782 1
Cu 243.427 155.921 -491.782 1
Cu 244.944 155.397 -491.782 1
Cu 246.493 154.965 -491.782 1
Cu 248.067 154.628 -491.782 1
Cu 249.66 154.386 -491.782 1
Cu 251.266 154.24 -491.782 1
Cu 252.878 154.192 -491.782 1
Cu 254.489 154.24 -491.782 1
Cu 256.095 154.386 -491.782 1
Cu 257.688 154.628 -491.782 1
Cu 259.262 154.965 -491.782 1
Cu 260.811 155.397 -491.782 1
Cu 262.328 155.921 -491.782 1
Cu 263.808 156.535 -491.782 1
Cu 265.245 157.237 -491.782 1
Cu 266.633 158.024 -491.782 1
Cu 267.967 158.894 -491.782 1
Cu 269.242 159.842 -491.782 1
Cu 270.451 160.865 -491.782 1
Cu 271.592 161.958 -491.782 1
Cu 272.047 163.118 -491.782 1
Cu 272.047 164.34 -491.782 1
Cu 272.047 165.62 -491.782 1
Cu 272.047 166.951 -491.782 1
Cu 272.047 168.329 -491.782 1
Cu 272.047 169.748 -491.782 1
Cu 272.047 171.204 -491.782 1
Cu 272.047 172.689 -491.782 1
Cu 272.047 174.198 -491.782 1
Cu 272.047 175.726 -491.782 1
Cu 272.047 177.266 -491.782 1
Cu 272.047 178.811 -491.782 1
Cu 272.262 178.811 -498.004 1
Cu 272.262 180.375 -498.004 1
Cu 272.262 181.932 -498.004 1
Cu 272.262 183.476 -498.004 1
Cu 272.262 185.003 -498.004 1
Cu 272.262 186.505 -498.004 1
Cu 272.262 187.976 -498.004 1
Cu 272.262 189.411 -498.004 1
Cu 272.262 190.805 -498.004 1
Cu 272.262 192.151 -498.004 1
Cu 272.262 193.445 -498.004 1
Cu 272.262 194.681 -498.004 1
Cu 271.802 195.854 -498.004 1
Cu 270.648 196.96 -498.004 1
Cu 269.425 197.994 -498.004 1
Cu 268.136 198.952 -498.004 1
Cu 266.788 199.832 -498.004 1
Cu 265.384 200.628 -498.004 1
Cu 263.931 201.338 -498.004 1
Cu 262.434 201.959 -498.004 1
Cu 260.9 202.489 -498.004 1
Cu 259.334 202.925 -498.004 1
Cu 257.742 203.266 -498.004 1
Cu 256.131 203.511 -498.004 1
Cu 254.508 203.658 -498.004 1
Cu 252.878 203.707 -498.004 1
Cu 251.247 203.658 -498.004 1
Cu 249.624 203.511 -498.004 1
Cu 248.013 203.266 -498.004 1
Cu 246.421 202.925 -498.004 1
Cu 244.855 202.489 -498.004 1
Cu 243.321 201.959 -498.004 1
Cu 241.824 201.338 -498.004 1
Cu 240.371 200.628 -498.004 1
Cu 238.967 199.832 -498.004 1
Cu 237.619 198.952 -498.004 1
Cu 236.33 197.994 -498.004 1
Cu 235.107 196.96 -498.004 1
Cu 233.953 195.854 -498.004 1
Cu 233.493 194.681 -498.004 1
Cu 233.493 193.445 -498.004 1
Cu 233.493 192.151 -498.004 1
Cu 233.493 190.805 -498.004 1
Cu 233.493 189.411 -498.004 1
Cu 233.493 187.976 -498.004 1
Cu 233.493 186.505 -498.004 1
Cu 233.493 185.003 -498.004 1
Cu 233.493 183.476 -498.004 1
Cu 233.493 181.932 -498.004 1
Cu 233.493 180.375 -498.004 1
Cu 233.493 178.811 -498.004 1
Cu 233.493 177.248 -498.004 1
Cu 233.493 175.691 -498.004 1
Cu 233.493 174.146 -498.004 1
Cu 233.493 172.62 -498.004 1
Cu 233.493 171.118 -498.004 1
Cu 233.493 169.647 -498.004 1
Cu 233.493 168.211 -498.004 1
Cu 233.493 166.818 -498.004 1
Cu 233.493 165.472 -498.004 1
Cu 233.493 164.178 -498.004 1
Cu 233.493 162.942 -498.004 1
Cu 233.953 161.769 -498.004 1
Cu 235.107 160.663 -498.004 1
Cu 236.33 159.629 -498.004 1
Cu 237.619 158.67 -498.004 1
Cu 238.967 157.791 -498.004 1
Cu 240.371 156.995 -498.004 1
Cu 241.824 156.285 -498.004 1
Cu 243.321 155.664 -498.004 1
Cu 244.855 155.134 -498.004 1
Cu 246.421 154.698 -498.004 1
Cu 248.013 154.357 -498.004 1
Cu 249.624 154.112 -498.004 1
Cu 251.247 153.965 -498.004 1
Cu 252.878 153.916 -498.004 1
Cu 254.508 153.965 -498.004 1
Cu 256.131 154.112 -498.004 1
Cu 257.742 154.357 -498.004 1
Cu 259.334 154.698 -498.004 1
Cu 260.9 155.134 -498.004 1
Cu 262.434 155.664 -498.004 1
Cu 263.931 156.285 -498.004 1
Cu 265.384 156.995 -498.004 1
Cu 266.788 157.791 -498.004 1
Cu 268.136 158.67 -498.004 1
Cu 269.425 159.629 -498.004 1
Cu 270.648 160.663 -498.004 1
Cu 271.802 161.769 -498.004 1
Cu 272.262 162.942 -498.004 1
Cu 272.262 164.178 -498.004 1
Cu 272.262 165.472 -498.004 1
Cu 272.262 166.818 -498.004 1
Cu 272.262 168.211 -498.004 1
Cu 272.262 169.647 -498.004 1
Cu 272.262 171.118 -498.004 1
Cu 272.262 172.62 -498.004 1
Cu 272.262 174.146 -498.004 1
Cu 272.262 175.691 -498.004 1
Cu 272.262 177.248 -498.004 1
Cu 272.262 178.811 -498.004 1
Cu 272.482 178.811 -504.232 1
Cu 272.482 180.392 -504.232 1
Cu 272.482 181.967 -504.232 1
Cu 272.482 183.529 -504.232 1
Cu 272.482 185.073 -504.232 1
Cu 272.482 186.592 -504.232 1
Cu 272.482 188.08 -504.232 1
Cu 272.482 189.531 -504.232 1
Cu 272.482 190.941 -504.232 1
Cu 272.482 192.302 -504.232 1
Cu 272.482 193.61 -504.232 1
Cu 272.482 194.86 -504.232 1
Cu 272.016 196.046 -504.232 1
Cu 270.849 197.165 -504.232 1
Cu 269.612 198.211 -504.232 1
Cu 268.309 199.18 -504.232 1
Cu 266.945 200.069 -504.232 1
Cu 265.525 200.874 -504.232 1
Cu 264.056 201.593 -504.232 1
Cu 262.542 202.221 -504.232 1
Cu 260.99 202.756 -504.232 1
Cu 259.407 203.198 -504.232 1
Cu 257.797 203.543 -504.232 1
Cu 256.168 203.79 -504.232 1
Cu 254.526 203.939 -504.232 1
Cu 252.878 203.989 -504.232 1
Cu 251.229 203.939 -504.232 1
Cu 249.587 203.79 -504.232 1
Cu 247.958 203.543 -504.232 1
Cu 246.348 203.198 -504.232 1
Cu 244.765 202.756 -504.232 1
Cu 243.213 202.221 -504.232 1
Cu 241.699 201.593 -504.232 1
Cu 240.23 200.874 -504.232 1
Cu 238.81 200.069 -504.232 1
Cu 237.446 199.18 -504.232 1
Cu 236.143 198.211 -504.232 1
Cu 234.906 197.165 -504.232 1
Cu 233.739 196.046 -504.232 1
Cu 233.273 194.86 -504.232 1
Cu 233.273 193.61 -504.232 1
Cu 233.273 192.302 -504.232 1
Cu 233.273 190.941 -504.232 1
Cu 233.273 189.531 -504.232 1
Cu 233.273 188.08 -504.232 1
Cu 233.273 186.592 -504.232 1
Cu 233.273 185.073 -504.232 1
Cu 233.273 183.529 -504.232 1
Cu 233.273 181.967 -504.232 1
Cu 233.273 180.392 -504.232 1
Cu 233.273 178.811 -504.232 1
Cu 233.273 177.231 -504.232 1
Cu 233.273 175.656 -504.232 1
Cu 233.273 174.094 -504.232 1
Cu 233.273 172.55 -504.232 1
Cu 233.273 171.031 -504.232 1
Cu 233.273 169.543 -504.232 1
Cu 233.273 168.091 -504.232 1
Cu 233.273 166.682 -504.232 1
Cu 233.273 165.321 -504.232 1
Cu 233.273 164.013 -504.232 1
Cu 233.273 162.763 -504.232 1
Cu 233.739 161.576 -504.232 1
Cu 234.906 160.458 -504.232 1
Cu 236.143 159.412 -504.232 1
Cu 237.446 158.443 -504.232 1
Cu 238.81 157.553 -504.232 1
Cu 240.23 156.748 -504.232 1
Cu 241.699 156.03 -504.232 1
Cu 243.213 155.402 -504.232 1
Cu 244.765 154.866 -504.232 1
Cu 246.348 154.425 -504.232 1
Cu 247.958 154.08 -504.232 1
Cu 249.587 153.833 -504.232 1
Cu 251.229 153.684 -504.232 1
Cu 252.878 153.634 -504.232 1
Cu 254.526 153.684 -504.232 1
Cu 256.168 153.833 -504.232 1
Cu 257.797 154.08 -504.232 1
Cu 259.407 154.425 -504.232 1
Cu 260.99 154.866 -504.232 1
Cu 262.542 155.402 -504.232 1
Cu 264.056 156.03 -504.232 1
Cu 265.525 156.748 -504.232 1
Cu 266.945 157.553 -504.232 1
Cu 268.309 158.443 -504.232 1
Cu 269.612 159.412 -504.232 1
Cu 270.849 160.458 -504.232 1
Cu 272.016 161.576 -504.232 1
Cu 272.482 162.763 -504.232 1
Cu 272.482 164.013 -504.232 1
Cu 272.482 165.321 -504.232 1
Cu 272.482 166.682 -504.232 1
Cu 272.482 168.091 -504.232 1
Cu 272.482 169.543 -504.232 1
Cu 272.482 171.031 -504.232 1
Cu 272.482 172.55 -504.232 1
Cu 272.482 174.094 -504.232 1
Cu 272.482 175.656 -504.232 1
Cu 272.482 177.231 -504.232 1
Cu 272.482 178.811 -504.232 1
Cu 272.705 178.811 -510.468 1
Cu 272.705 180.41 -510.468 1
Cu 272.705 182.003 -510.468 1
Cu 272.705 183.583 -510.468 1
Cu 272.705 185.144 -510.468 1
Cu 272.705 186.68 -510.468 1
Cu 272.705 188.185 -510.468 1
Cu 272.705 189.654 -510.468 1
Cu 272.705 191.079 -510.468 1
Cu 272.705 192.456 -510.468 1
Cu 272.705 193.779 -510.468 1
Cu 272.705 195.043 -510.468 1
Cu 272.234 196.243 -510.468 1
Cu 271.054 197.374 -510.468 1
Cu 269.803 198.432 -510.468 1
Cu 268.485 199.413 -510.468 1
Cu 267.105 200.312 -510.468 1
Cu 265.67 201.126 -510.468 1
Cu 264.183 201.852 -510.468 1
Cu 262.652 202.488 -510.468 1
Cu 261.083 203.029 -510.468 1
Cu 259.481 203.476 -510.468 1
Cu 257.853 203.825 -510.468 1
Cu 256.205 204.075 -510.468 1
Cu 254.545 204.226 -510.468 1
Cu 252.878 204.276 -510.468 1
Cu 251.21 204.226 -510.468 1
Cu 249.55 204.075 -510.468 1
Cu 247.902 203.825 -510.468 1
Cu 246.274 203.476 -510.468 1
Cu 244.672 203.029 -510.468 1
Cu 243.103 202.488 -510.468 1
Cu 241.572 201.852 -510.468 1
Cu 240.085 201.126 -510.468 1
Cu 238.65 200.312 -510.468 1
Cu 237.27 199.413 -510.468 1
Cu 235.952 198.432 -510.468 1
Cu 234.701 197.374 -510.468 1
Cu 233.521 196.243 -510.468 1
Cu 233.05 195.043 -510.468 1
Cu 233.05 193.779 -510.468 1
Cu 233.05 192.456 -510.468 1
Cu 233.05 191.079 -510.468 1
Cu 233.05 189.654 -510.468 1
Cu 233.05 188.185 -510.468 1
Cu 233.05 186.68 -510.468 1
Cu 233.05 185.144 -510.468 1
Cu 233.05 183.583 -510.468 1
Cu 233.05 182.003 -510.468 1
Cu 233.05 180.41 -510.468 1
Cu 233.05 178.811 -510.468 1
Cu 233.05 177.212 -510.468 1
Cu 233.05 175.62 -510.468 1
Cu 233.05 174.04 -510.468 1
Cu 233.05 172.479 -510.468 1
Cu 233.05 170.942 -510.468 1
Cu 233.05 169.437 -510.468 1
Cu 233.05 167.969 -510.468 1
Cu 233.05 166.544 -510.468 1
Cu 233.05 165.167 -510.468 1
Cu 233.05 163.844 -510.468 1
Cu 233.05 162.58 -510.468 1
Cu 233.521 161.38 -510.468 1
Cu 234.701 160.249 -510.468 1
Cu 235.952 159.191 -510.468 1
Cu 237.27 158.21 -510.468 1
Cu 238.65 157.311 -510.468 1
Cu 240.085 156.497 -510.468 1
Cu 241.572 155.771 -510.468 1
Cu 243.103 155.135 -510.468 1
Cu 244.672 154.593 -510.468 1
Cu 246.274 154.147 -510.468 1
Cu 247.902 153.798 -510.468 1
Cu 249.55 153.548 -510.468 1
Cu 251.21 153.397 -510.468 1
Cu 252.878 153.347 -510.468 1
Cu 254.545 153.397 -510.468 1
Cu 256.205 153.548 -510.468 1
Cu 257.853 153.798 -510.468 1
Cu 259.481 154.147 -510.468 1
Cu 261.083 154.593 -510.468 1
Cu 262.652 155.135 -510.468 1
Cu 264.183 155.771 -510.468 1
Cu 265.67 156.497 -510.468 1
Cu 267.105 157.311 -510.468 1
Cu 268.485 158.21 -510.468 1
Cu 269.803 159.191 -510.468 1
Cu 271.054 160.249 -510.468 1
Cu 272.234 161.38 -510.468 1
Cu 272.705 162.58 -510.468 1
Cu 272.705 163.844 -510.468 1
Cu 272.705 165.167 -510.468 1
Cu 272.705 166.544 -510.468 1
Cu 272.705 167.969 -510.468 1
Cu 272.705 169.437 -510.468 1
Cu 272.705 170.942 -510.468 1
Cu 272.705 172.479 -510.468 1
Cu 272.705 174.04 -510.468 1
Cu 272.705 175.62 -510.468 1
Cu 272.705 177.212 -510.468 1
Cu 272.705 178.811 -510.468 1
Cu 272.933 178.811 -516.71 1
Cu 272.933 180.429 -516.71 1
Cu 272.933 182.04 -516.71 1
Cu 272.933 183.638 -516.71 1
Cu 272.933 185.217 -516.71 1
Cu 272.933 186.771 -516.71 1
Cu 272.933 188.293 -516.71 1
Cu 272.933 189.778 -516.71 1
Cu 272.933 191.22 -516.71 1
Cu 272.933 192.613 -516.71 1
Cu 272.933 193.951 -516.71 1
Cu 272.933 195.23 -516.71 1
Cu 272.456 196.443 -516.71 1
Cu 271.263 197.587 -516.71 1
Cu 269.998 198.658 -516.71 1
Cu 268.664 199.649 -516.71 1
Cu 267.269 200.559 -516.71 1
Cu 265.817 201.382 -516.71 1
Cu 264.313 202.117 -516.71 1
Cu 262.765 202.76 -516.71 1
Cu 261.177 203.308 -516.71 1
Cu 259.557 203.759 -516.71 1
Cu 257.91 204.112 -516.71 1
Cu 256.244 204.365 -516.71 1
Cu 254.564 204.518 -516.71 1
Cu 252.878 204.568 -516.71 1
Cu 251.191 204.518 -516.71 1
Cu 249.511 204.365 -516.71 1
Cu 247.845 204.112 -516.71 1
Cu 246.198 203.759 -516.71 1
Cu 244.578 203.308 -516.71 1
Cu 242.99 202.76 -516.71 1
Cu 241.442 202.117 -516.71 1
Cu 239.938 201.382 -516.71 1
Cu 238.486 200.559 -516.71 1
Cu 237.091 199.649 -516.71 1
Cu 235.757 198.658 -516.71 1
Cu 234.492 197.587 -516.71 1
Cu 233.299 196.443 -516.71 1
Cu 232.822 195.23 -516.71 1
Cu 232.822 193.951 -516.71 1
Cu 232.822 192.613 -516.71 1
Cu 232.822 191.22 -516.71 1
Cu 232.822 189.778 -516.71 1
Cu 232.822 188.293 -516.71 1
Cu 232.822 186.771 -516.71 1
Cu 232.822 185.217 -516.71 1
Cu 232.822 183.638 -516.71 1
Cu 232.822 182.04 -516.71 1
Cu 232.822 180.429 -516.71 1
Cu 232.822 178.811 -516.71 1
Cu 232.822 177.194 -516.71 1
Cu 232.822 175.583 -516.71 1
Cu 232.822 173.985 -516.71 1
Cu 232.822 172.406 -516.71 1
Cu 232.822 170.852 -516.71 1
Cu 232.822 169.33 -516.71 1
Cu 232.822 167.845 -516.71 1
Cu 232.822 166.403 -516.71 1
Cu 232.822 165.01 -516.71 1
Cu 232.822 163.672 -516.71 1
Cu 232.822 162.393 -516.71 1
Cu 233.299 161.179 -516.71 1
Cu 234.492 160.035 -516.71 1
Cu 235.757 158.965 -516.71 1
Cu 237.091 157.974 -516.71 1
Cu 238.486 157.064 -516.71 1
Cu 239.938 156.24 -516.71 1
Cu 241.442 155.506 -516.71 1
Cu 242.99 154.863 -516.71 1
Cu 244.578 154.315 -516.71 1
Cu 246.198 153.864 -516.71 1
Cu 247.845 153.511 -516.71 1
Cu 249.511 153.257 -516.71 1
Cu 251.191 153.105 -516.71 1
Cu 252.878 153.054 -516.71 1
Cu 254.564 153.105 -516.71 1
Cu 256.244 153.257 -516.71 1
Cu 257.91 153.511 -516.71 1
Cu 259.557 153.864 -516.71 1
Cu 261.177 154.315 -516.71 1
Cu 262.765 154.863 -516.71 1
Cu 264.313 155.506 -516.71 1
Cu 265.817 156.24 -516.71 1
Cu 267.269 157.064 -516.71 1
Cu 268.664 157.974 -516.71 1
Cu 269.998 158.965 -516.71 1
Cu 271.263 160.035 -516.71 1
Cu 272.456 161.179 -516.71 1
Cu 272.933 162.393 -516.71 1
Cu 272.933 163.672 -516.71 1
Cu 272.933 165.01 -516.71 1
Cu 272.933 166.403 -516.71 1
Cu 272.933 167.845 -516.71 1
Cu 272.933 169.33 -516.71 1
Cu 272.933 170.852 -516.71 1
Cu 272.933 172.406 -516.71 1
Cu 272.933 173.985 -516.71 1
Cu 272.933 175.583 -516.71 1
Cu 272.933 177.194 -516.71 1
Cu 272.933 178.811 -516.71 1
Cu 273.165 178.811 -522.96 1
Cu 273.165 180.447 -522.96 1
Cu 273.165 182.077 -522.96 1
Cu 273.165 183.694 -522.96 1
Cu 273.165 185.291 -522.96 1
Cu 273.165 186.863 -522.96 1
Cu 273.165 188.403 -522.96 1
Cu 273.165 189.905 -522.96 1
Cu 273.165 191.364 -522.96 1
Cu 273.165 192.773 -522.96 1
Cu 273.165 194.126 -522.96 1
Cu 273.165 195.42 -522.96 1
Cu 272.683 196.648 -522.96 1
Cu 271.476 197.805 -522.96 1
Cu 270.196 198.887 -522.96 1
Cu 268.847 199.891 -522.96 1
Cu 267.436 200.811 -522.96 1
Cu 265.966 201.644 -522.96 1
Cu 264.446 202.387 -522.96 1
Cu 262.879 203.037 -522.96 1
Cu 261.273 203.592 -522.96 1
Cu 259.634 204.048 -522.96 1
Cu 257.969 204.405 -522.96 1
Cu 256.283 204.661 -522.96 1
Cu 254.583 204.815 -522.96 1
Cu 252.878 204.867 -522.96 1
Cu 251.172 204.815 -522.96 1
Cu 249.472 204.661 -522.96 1
Cu 247.786 204.405 -522.96 1
Cu 246.121 204.048 -522.96 1
Cu 244.482 203.592 -522.96 1
Cu 242.876 203.037 -522.96 1
Cu 241.309 202.387 -522.96 1
Cu 239.789 201.644 -522.96 1
Cu 238.319 200.811 -522.96 1
Cu 236.908 199.891 -522.96 1
Cu 235.559 198.887 -522.96 1
Cu 234.279 197.805 -522.96 1
Cu 233.072 196.648 -522.96 1
Cu 232.59 195.42 -522.96 1
Cu 232.59 194.126 -522.96 1
Cu 232.59 192.773 -522.96 1
Cu 232.59 191.364 -522.96 1
Cu 232.59 189.905 -522.96 1
Cu 232.59 188.403 -522.96 1
Cu 232.59 186.863 -522.96 1
Cu 232.59 185.291 -522.96 1
Cu 232.59 183.694 -522.96 1
Cu 232.59 182.077 -522.96 1
Cu 232.59 180.447 -522.96 1
Cu 232.59 178.811 -522.96 1
Cu 232.59 177.175 -522.96 1
Cu 232.59 175.546 -522.96 1
Cu 232.59 173.929 -522.96 1
Cu 232.59 172.332 -522.96 1
Cu 232.59 170.76 -522.96 1
Cu 232.59 169.22 -522.96 1
Cu 232.59 167.718 -522.96 1
Cu 232.59 166.259 -522.96 1
Cu 232.59 164.85 -522.96 1
Cu 232.59 163.496 -522.96 1
Cu 232.59 162.203 -522.96 1
Cu 233.072 160.975 -522.96 1
Cu 234.279 159.818 -522.96 1
Cu 235.559 158.735 -522.96 1
Cu 236.908 157.732 -522.96 1
Cu 238.319 156.812 -522.96 1
Cu 239.789 155.979 -522.96 1
Cu 241.309 155.236 -522.96 1
Cu 242.876 154.586 -522.96 1
Cu 244.482 154.031 -522.96 1
Cu 246.121 153.575 -522.96 1
Cu 247.786 153.218 -522.96 1
Cu 249.472 152.962 -522.96 1
Cu 251.172 152.807 -522.96 1
Cu 252.878 152.756 -522.96 1
Cu 254.583 152.807 -522.96 1
Cu 256.283 152.962 -522.96 1
Cu 257.969 153.218 -522.96 1
Cu 259.634 153.575 -522.96 1
Cu 261.273 154.031 -522.96 1
Cu 262.879 154.586 -522.96 1
Cu 264.446 155.236 -522.96 1
Cu 265.966 155.979 -522.96 1
Cu 267.436 156.812 -522.96 1
Cu 268.847 157.732 -522.96 1
Cu 270.196 158.735 -522.96 1
Cu 271.476 159.818 -522.96 1
Cu 272.683 160.975 -522.96 1
Cu 273.165 162.203 -522.96 1
Cu 273.165 163.496 -522.96 1
Cu 273.165 164.85 -522.96 1
Cu 273.165 166.259 -522.96 1
Cu 273.165 167.718 -522.96 1
Cu 273.165 169.22 -522.96 1
Cu 273.165 170.76 -522.96 1
Cu 273.165 172.332 -522.96 1
Cu 273.165 173.929 -522.96 1
Cu 273.165 175.546 -522.96 1
Cu 273.165 177.175 -522.96 1
Cu 273.165 178.811 -522.96 1
Cu 273.402 178.811 -529.216 1
Cu 273.402 180.467 -529.216 1
Cu 273.402 182.115 -529.216 1
Cu 273.402 183.751 -529.216 1
Cu 273.402 185.367 -529.216 1
Cu 273.402 186.957 -529.216 1
Cu 273.402 188.515 -529.216 1
Cu 273.402 190.035 -529.216 1
Cu 273.402 191.51 -529.216 1
Cu 273.402 192.935 -529.216 1
Cu 273.402 194.305 -529.216 1
Cu 273.402 195.614 -529.216 1
Cu 272.914 196.856 -529.216 1
Cu 271.693 198.027 -529.216 1
Cu 270.398 199.122 -529.216 1
Cu 269.034 200.137 -529.216 1
Cu 267.605 201.067 -529.216 1
Cu 266.119 201.91 -529.216 1
Cu 264.581 202.662 -529.216 1
Cu 262.996 203.32 -529.216 1
Cu 261.371 203.881 -529.216 1
Cu 259.713 204.343 -529.216 1
Cu 258.028 204.704 -529.216 1
Cu 256.322 204.963 -529.216 1
Cu 254.603 205.119 -529.216 1
Cu 252.878 205.171 -529.216 1
Cu 251.152 205.119 -529.216 1
Cu 249.433 204.963 -529.216 1
Cu 247.727 204.704 -529.216 1
Cu 246.042 204.343 -529.216 1
Cu 244.384 203.881 -529.216 1
Cu 242.759 203.32 -529.216 1
Cu 241.174 202.662 -529.216 1
Cu 239.636 201.91 -529.216 1
Cu 238.15 201.067 -529.216 1
Cu 236.721 200.137 -529.216 1
Cu 235.357 199.122 -529.216 1
Cu 234.062 198.027 -529.216 1
Cu 232.841 196.856 -529.216 1
Cu 232.353 195.614 -529.216 1
Cu 232.353 194.305 -529.216 1
Cu 232.353 192.935 -529.216 1
Cu 232.353 191.51 -529.216 1
Cu 232.353 190.035 -529.216 1
Cu 232.353 188.515 -529.216 1
Cu 232.353 186.957 -529.216 1
Cu 232.353 185.367 -529.216 1
Cu 232.353 183.751 -529.216 1
Cu 232.353 182.115 -529.216 1
Cu 232.353 180.467 -529.216 1
Cu 232.353 178.811 -529.216 1
Cu 232.353 177.156 -529.216 1
Cu 232.353 175.508 -529.216 1
Cu 232.353 173.872 -529.216 1
Cu 232.353 172.256 -529.216 1
Cu 232.353 170.666 -529.216 1
Cu 232.353 169.108 -529.216 1
Cu 232.353 167.588 -529.216 1
Cu 232.353 166.113 -529.216 1
Cu 232.353 164.687 -529.216 1
Cu 232.353 163.318 -529.216 1
Cu 232.353 162.009 -529.216 1
Cu 232.841 160.767 -529.216 1
Cu 234.062 159.596 -529.216 1
Cu 235.357 158.501 -529.216 1
Cu 236.721 157.486 -529.216 1
Cu 238.15 156.555 -529.216 1
Cu 239.636 155.712 -529.216 1
Cu 241.174 154.961 -529.216 1
Cu 242.759 154.303 -529.216 1
Cu 244.384 153.742 -529.216 1
Cu 246.042 153.28 -529.216 1
Cu 247.727 152.919 -529.216 1
Cu 249.433 152.66 -529.216 1
Cu 251.152 152.504 -529.216 1
Cu 252.878 152.452 -529.216 1
Cu 254.603 152.504 -529.216 1
Cu 256.322 152.66 -529.216 1
Cu 258.028 152.919 -529.216 1
Cu 259.713 153.28 -529.216 1
Cu 261.371 153.742 -529.216 1
Cu 262.996 154.303 -529.216 1
Cu 264.581 154.961 -529.216 1
Cu 266.119 155.712 -529.216 1
Cu 267.605 156.555 -529.216 1
Cu 269.034 157.486 -529.216 1
Cu 270.398 158.501 -529.216 1
Cu 271.693 159.596 -529.216 1
Cu 272.914 160.767 -529.216 1
Cu 273.402 162.009 -529.216 1
Cu 273.402 163.318 -529.216 1
Cu 273.402 164.687 -529.216 1
Cu 273.402 166.113 -529.216 1
Cu 273.402 167.588 -529.216 1
Cu 273.402 169.108 -529.216 1
Cu 273.402 170.666 -529.216 1
Cu 273.402 172.256 -529.216 1
Cu 273.402 173.872 -529.216 1
Cu 273.402 175.508 -529.216 1
Cu 273.402 177.156 -529.216 1
Cu 273.402 178.811 -529.216 1
Cu 273.644 178.811 -535.479 1
Cu 273.644 180.486 -535.479 1
Cu 273.644 182.154 -535.479 1
Cu 273.644 183.809 -535.479 1
Cu 273.644 185.444 -535.479 1
Cu 273.644 187.053 -535.479 1
Cu 273.644 188.629 -535.479 1
Cu 273.644 190.167 -535.479 1
Cu 273.644 191.66 -535.479 1
Cu 273.644 193.102 -535.479 1
Cu 273.644 194.487 -535.479 1
Cu 273.644 195.811 -535.479 1
Cu 273.15 197.068 -535.479 1
Cu 271.915 198.253 -535.479 1
Cu 270.604 199.361 -535.479 1
Cu 269.224 200.387 -535.479 1
Cu 267.779 201.329 -535.479 1
Cu 266.275 202.182 -535.479 1
Cu 264.718 202.943 -535.479 1
Cu 263.115 203.608 -535.479 1
Cu 261.471 204.176 -535.479 1
Cu 259.793 204.643 -535.479 1
Cu 258.089 205.008 -535.479 1
Cu 256.363 205.271 -535.479 1
Cu 254.624 205.428 -535.479 1
Cu 252.878 205.481 -535.479 1
Cu 251.131 205.428 -535.479 1
Cu 249.392 205.271 -535.479 1
Cu 247.666 205.008 -535.479 1
Cu 245.962 204.643 -535.479 1
Cu 244.284 204.176 -535.479 1
Cu 242.64 203.608 -535.479 1
Cu 241.037 202.943 -535.479 1
Cu 239.48 202.182 -535.479 1
Cu 237.976 201.329 -535.479 1
Cu 236.531 200.387 -535.479 1
Cu 235.151 199.361 -535.479 1
Cu 233.84 198.253 -535.479 1
Cu 232.605 197.068 -535.479 1
Cu 232.111 195.811 -535.479 1
Cu 232.111 194.487 -535.479 1
Cu 232.111 193.102 -535.479 1
Cu 232.111 191.66 -535.479 1
Cu 232.111 190.167 -535.479 1
Cu 232.111 188.629 -535.479 1
Cu 232.111 187.053 -535.479 1
Cu 232.111 185.444 -535.479 1
Cu 232.111 183.809 -535.479 1
Cu 232.111 182.154 -535.479 1
Cu 232.111 180.486 -535.479 1
Cu 232.111 178.811 -535.479 1
Cu 232.111 177.137 -535.479 1
Cu 232.111 175.469 -535.479 1
Cu 232.111 173.814 -535.479 1
Cu 232.111 172.179 -535.479 1
Cu 232.111 170.57 -535.479 1
Cu 232.111 168.994 -535.479 1
Cu 232.111 167.456 -535.479 1
Cu 232.111 165.963 -535.479 1
Cu 232.111 164.521 -535.479 1
Cu 232.111 163.135 -535.479 1
Cu 232.111 161.812 -535.479 1
Cu 232.605 160.555 -535.479 1
Cu 233.84 159.37 -535.479 1
Cu 235.151 158.262 -535.479 1
Cu 236.531 157.235 -535.479 1
Cu 237.976 156.294 -535.479 1
Cu 239.48 155.441 -535.479 1
Cu 241.037 154.68 -535.479 1
Cu 242.64 154.015 -535.479 1
Cu 244.284 153.447 -535.479 1
Cu 245.962 152.98 -535.479 1
Cu 247.666 152.614 -535.479 1
Cu 249.392 152.352 -535.479 1
Cu 251.131 152.195 -535.479 1
Cu 252.878 152.142 -535.479 1
Cu 254.624 152.195 -535.479 1
Cu 256.363 152.352 -535.479 1
Cu 258.089 152.614 -535.479 1
Cu 259.793 152.98 -535.479 1
Cu 261.471 153.447 -535.479 1
Cu 263.115 154.015 -535.479 1
Cu 264.718 154.68 -535.479 1
Cu 266.275 155.441 -535.479 1
Cu 267.779 156.294 -535.479 1
Cu 269.224 157.235 -535.479 1
Cu 270.604 158.262 -535.479 1
Cu 271.915 159.37 -535.479 1
Cu 273.15 160.555 -535.479 1
Cu 273.644 161.812 -535.479 1
Cu 273.644 163.135 -535.479 1
Cu 273.644 164.521 -535.479 1
Cu 273.644 165.963 -535.479 1
Cu 273.644 167.456 -535.479 1
Cu 273.644 168.994 -535.479 1
Cu 273.644 170.57 -535.479 1
Cu 273.644 172.179 -535.479 1
Cu 273.644 173.814 -535.479 1
Cu 273.644 175.469 -535.479 1
Cu 273.644 177.137 -535.479 1
Cu 273.644 178.811 -535.479 1
Cu 273.89 178.811 -541.748 1
Cu 273.89 180.506 -541.748 1
Cu 273.89 182.194 -541.748 1
Cu 273.89 183.868 -541.748 1
Cu 273.89 185.522 -541.748 1
Cu 273.89 187.15 -541.748 1
Cu 273.89 188.745 -541.748 1
Cu 273.89 190.301 -541.748 1
Cu 273.89 191.812 -541.748 1
Cu 273.89 193.271 -541.748 1
Cu 273.89 194.673 -541.748 1
Cu 273.89 196.013 -541.748 1
Cu 273.39 197.284 -541.748 1
Cu 272.14 198.483 -541.748 1
Cu 270.814 199.604 -541.748 1
Cu 269.417 200.643 -541.748 1
Cu 267.955 201.596 -541.748 1
Cu 266.434 202.459 -541.748 1
Cu 264.859 203.229 -541.748 1
Cu 263.236 203.902 -541.748 1
Cu 261.573 204.476 -541.748 1
Cu 259.875 204.949 -541.748 1
Cu 258.15 205.319 -541.748 1
Cu 256.404 205.584 -541.748 1
Cu 254.644 205.744 -541.748 1
Cu 252.878 205.797 -541.748 1
Cu 251.111 205.744 -541.748 1
Cu 249.351 205.584 -541.748 1
Cu 247.605 205.319 -541.748 1
Cu 245.88 204.949 -541.748 1
Cu 244.182 204.476 -541.748 1
Cu 242.519 203.902 -541.748 1
Cu 240.896 203.229 -541.748 1
Cu 239.321 202.459 -541.748 1
Cu 237.8 201.596 -541.748 1
Cu 236.338 200.643 -541.748 1
Cu 234.941 199.604 -541.748 1
Cu 233.615 198.483 -541.748 1
Cu 232.365 197.284 -541.748 1
Cu 231.865 196.013 -541.748 1
Cu 231.865 194.673 -541.748 1
Cu 231.865 193.271 -541.748 1
Cu 231.865 191.812 -541.748 1
Cu 231.865 190.301 -541.748 1
Cu 231.865 188.745 -541.748 1
Cu 231.865 187.15 -541.748 1
Cu 231.865 185.522 -541.748 1
Cu 231.865 183.868 -541.748 1
Cu 231.865 182.194 -541.748 1
Cu 231.865 180.506 -541.748 1
Cu 231.865 178.811 -541.748 1
Cu 231.865 177.117 -541.748 1
Cu 231.865 175.429 -541.748 1
Cu 231.865 173.755 -541.748 1
Cu 231.865 172.1 -541.748 1
Cu 231.865 170.472 -541.748 1
Cu 231.865 168.877 -541.748 1
Cu 231.865 167.322 -541.748 1
Cu 231.865 165.811 -541.748 1
Cu 231.865 164.352 -541.748 1
Cu 231.865 162.95 -541.748 1
Cu 231.865 161.61 -541.748 1
Cu 232.365 160.339 -541.748 1
Cu 233.615 159.14 -541.748 1
Cu 234.941 158.019 -541.748 1
Cu 236.338 156.98 -541.748 1
Cu 237.8 156.027 -541.748 1
Cu 239.321 155.164 -541.748 1
Cu 240.896 154.394 -541.748 1
Cu 242.519 153.721 -541.748 1
Cu 244.182 153.147 -541.748 1
Cu 245.88 152.674 -541.748 1
Cu 247.605 152.304 -541.748 1
Cu 249.351 152.039 -541.748 1
Cu 251.111 151.879 -541.748 1
Cu 252.878 151.826 -541.748 1
Cu 254.644 151.879 -541.748 1
Cu 256.404 152.039 -541.748 1
Cu 258.15 152.304 -541.748 1
Cu 259.875 152.674 -541.748 1
Cu 261.573 153.147 -541.748 1
Cu 263.236 153.721 -541.748 1
Cu 264.859 154.394 -541.748 1
Cu 266.434 155.164 -541.748 1
Cu 267.955 156.027 -541.748 1
Cu 269.417 156.98 -541.748 1
Cu 270.814 158.019 -541.748 1
Cu 272.14 159.14 -541.748 1
Cu 273.39 160.339 -541.748 1
Cu 273.89 161.61 -541.748 1
Cu 273.89 162.95 -541.748 1
Cu 273.89 164.352 -541.748 1
Cu 273.89 165.811 -541.748 1
Cu 273.89 167.322 -541.748 1
Cu 273.89 168.877 -541.748 1
Cu 273.89 170.472 -541.748 1
Cu 273.89 172.1 -541.748 1
Cu 273.89 173.755 -541.748 1
Cu 273.89 175.429 -541.748 1
Cu 273.89 177.117 -541.748 1
Cu 273.89 178.811 -541.748 1
Cu 274.141 178.811 -548.025 1
Cu 274.141 180.526 -548.025 1
Cu 274.141 182.234 -548.025 1
Cu 274.141 183.928 -548.025 1
Cu 274.141 185.603 -548.025 1
Cu 274.141 187.25 -548.025 1
Cu 274.141 188.864 -548.025 1
Cu 274.141 190.438 -548.025 1
Cu 274.141 191.967 -548.025 1
Cu 274.141 193.444 -548.025 1
Cu 274.141 194.862 -548.025 1
Cu 274.141 196.218 -548.025 1
Cu 273.635 197.505 -548.025 1
Cu 272.37 198.718 -548.025 1
Cu 271.028 199.852 -548.025 1
Cu 269.615 200.904 -548.025 1
Cu 268.135 201.868 -548.025 1
Cu 266.596 202.741 -548.025 1
Cu 265.002 203.52 -548.025 1
Cu 263.36 204.201 -548.025 1
Cu 261.677 204.783 -548.025 1
Cu 259.959 205.261 -548.025 1
Cu 258.213 205.635 -548.025 1
Cu 256.446 205.904 -548.025 1
Cu 254.665 206.065 -548.025 1
Cu 252.878 206.119 -548.025 1
Cu 251.09 206.065 -548.025 1
Cu 249.309 205.904 -548.025 1
Cu 247.542 205.635 -548.025 1
Cu 245.796 205.261 -548.025 1
Cu 244.078 204.783 -548.025 1
Cu 242.395 204.201 -548.025 1
Cu 240.753 203.52 -548.025 1
Cu 239.159 202.741 -548.025 1
Cu 237.62 201.868 -548.025 1
Cu 236.14 200.904 -548.025 1
Cu 234.727 199.852 -548.025 1
Cu 233.385 198.718 -548.025 1
Cu 232.12 197.505 -548.025 1
Cu 231.614 196.218 -548.025 1
Cu 231.614 194.862 -548.025 1
Cu 231.614 193.444 -548.025 1
Cu 231.614 191.967 -548.025 1
Cu 231.614 190.438 -548.025 1
Cu 231.614 188.864 -548.025 1
Cu 231.614 187.25 -548.025 1
Cu 231.614 185.603 -548.025 1
Cu 231.614 183.928 -548.025 1
Cu 231.614 182.234 -548.025 1
Cu 231.614 180.526 -548.025 1
Cu 231.614 178.811 -548.025 1
Cu 231.614 177.097 -548.025 1
Cu 231.614 175.389 -548.025 1
Cu 231.614 173.694 -548.025 1
Cu 231.614 172.02 -548.025 1
Cu 231.614 170.373 -548.025 1
Cu 231.614 168.759 -548.025 1
Cu 231.614 167.184 -548.025 1
Cu 231.614 165.656 -548.025 1
Cu 231.614 164.179 -548.025 1
Cu 231.614 162.76 -548.025 1
Cu 231.614 161.405 -548.025 1
Cu 232.12 160.118 -548.025 1
Cu 233.385 158.905 -548.025 1
Cu 234.727 157.77 -548.025 1
Cu 236.14 156.719 -548.025 1
Cu 237.62 155.755 -548.025 1
Cu 239.159 154.881 -548.025 1
Cu 240.753 154.103 -548.025 1
Cu 242.395 153.421 -548.025 1
Cu 244.078 152.84 -548.025 1
Cu 245.796 152.362 -548.025 1
Cu 247.542 151.987 -548.025 1
Cu 249.309 151.719 -548.025 1
Cu 251.09 151.558 -548.025 1
Cu 252.878 151.504 -548.025 1
Cu 254.665 151.558 -548.025 1
Cu 256.446 151.719 -548.025 1
Cu 258.213 151.987 -548.025 1
Cu 259.959 152.362 -548.025 1
Cu 261.677 152.84 -548.025 1
Cu 263.36 153.421 -548.025 1
Cu 265.002 154.103 -548.025 1
Cu 266.596 154.881 -548.025 1
Cu 268.135 155.755 -548.025 1
Cu 269.615 156.719 -548.025 1
Cu 271.028 157.77 -548.025 1
Cu 272.37 158.905 -548.025 1
Cu 273.635 160.118 -548.025 1
Cu 274.141 161.405 -548.025 1
Cu 274.141 162.76 -548.025 1
Cu 274.141 164.179 -548.025 1
Cu 274.141 165.656 -548.025 1
Cu 274.141 167.184 -548.025 1
Cu 274.141 168.759 -548.025 1
Cu 274.141 170.373 -548.025 1
Cu 274.141 172.02 -548.025 1
Cu 274.141 173.694 -548.025 1
Cu 274.141 175.389 -548.025 1
Cu 274.141 177.097 -548.025 1
Cu 274.141 178.811 -548.025 1
Cu 274.396 178.811 -554.307 1
Cu 274.396 180.547 -554.307 1
Cu 274.396 182.275 -554.307 1
Cu 274.396 183.99 -554.307 1
Cu 274.396 185.684 -554.307 1
Cu 274.396 187.351 -554.307 1
Cu 274.396 188.985 -554.307 1
Cu 274.396 190.578 -554.307 1
Cu 274.396 192.125 -554.307 1
Cu 274.396 193.62 -554.307 1
Cu 274.396 195.056 -554.307 1
Cu 274.396 196.427 -554.307 1
Cu 273.885 197.73 -554.307 1
Cu 272.605 198.957 -554.307 1
Cu 271.247 200.106 -554.307 1
Cu 269.816 201.17 -554.307 1
Cu 268.319 202.145 -554.307 1
Cu 266.761 203.029 -554.307 1
Cu 265.148 203.817 -554.307 1
Cu 263.486 204.507 -554.307 1
Cu 261.783 205.095 -554.307 1
Cu 260.044 205.579 -554.307 1
Cu 258.277 205.958 -554.307 1
Cu 256.489 206.23 -554.307 1
Cu 254.687 206.393 -554.307 1
Cu 252.878 206.448 -554.307 1
Cu 251.068 206.393 -554.307 1
Cu 249.266 206.23 -554.307 1
Cu 247.478 205.958 -554.307 1
Cu 245.711 205.579 -554.307 1
Cu 243.972 205.095 -554.307 1
Cu 242.269 204.507 -554.307 1
Cu 240.607 203.817 -554.307 1
Cu 238.994 203.029 -554.307 1
Cu 237.436 202.145 -554.307 1
Cu 235.939 201.17 -554.307 1
Cu 234.508 200.106 -554.307 1
Cu 233.15 198.957 -554.307 1
Cu 231.87 197.73 -554.307 1
Cu 231.359 196.427 -554.307 1
Cu 231.359 195.056 -554.307 1
Cu 231.359 193.62 -554.307 1
Cu 231.359 192.125 -554.307 1
Cu 231.359 190.578 -554.307 1
Cu 231.359 188.985 -554.307 1
Cu 231.359 187.351 -554.307 1
Cu 231.359 185.684 -554.307 1
Cu 231.359 183.99 -554.307 1
Cu 231.359 182.275 -554.307 1
Cu 231.359 180.547 -554.307 1
Cu 231.359 178.811 -554.307 1
Cu 231.359 177.076 -554.307 1
Cu 231.359 175.348 -554.307 1
Cu 231.359 173.633 -554.307 1
Cu 231.359 171.939 -554.307 1
Cu 231.359 170.271 -554.307 1
Cu 231.359 168.638 -554.307 1
Cu 231.359 167.044 -554.307 1
Cu 231.359 165.498 -554.307 1
Cu 231.359 164.003 -554.307 1
Cu 231.359 162.567 -554.307 1
Cu 231.359 161.195 -554.307 1
Cu 231.87 159.893 -554.307 1
Cu 233.15 158.665 -554.307 1
Cu 234.508 157.517 -554.307 1
Cu 235.939 156.453 -554.307 1
Cu 237.436 155.477 -554.307 1
Cu 238.994 154.594 -554.307 1
Cu 240.607 153.805 -554.307 1
Cu 242.269 153.116 -554.307 1
Cu 243.972 152.528 -554.307 1
Cu 245.711 152.043 -554.307 1
Cu 247.478 151.665 -554.307 1
Cu 249.266 151.393 -554.307 1
Cu 251.068 151.23 -554.307 1
Cu 252.878 151.175 -554.307 1
Cu 254.687 151.23 -554.307 1
Cu 256.489 151.393 -554.307 1
Cu 258.277 151.665 -554.307 1
Cu 260.044 152.043 -554.307 1
Cu 261.783 152.528 -554.307 1
Cu 263.486 153.116 -554.307 1
Cu 265.148 153.805 -554.307 1
Cu 266.761 154.594 -554.307 1
Cu 268.319 155.477 -554.307 1
Cu 269.816 156.453 -554.307 1
Cu 271.247 157.517 -554.307 1
Cu 272.605 158.665 -554.307 1
Cu 273.885 159.893 -554.307 1
Cu 274.396 161.195 -554.307 1
Cu 274.396 162.567 -554.307 1
Cu 274.396 164.003 -554.307 1
Cu 274.396 165.498 -554.307 1
Cu 274.396 167.044 -554.307 1
Cu 274.396 168.638 -554.307 1
Cu 274.396 170.271 -554.307 1
Cu 274.396 171.939 -554.307 1
Cu 274.396 173.633 -554.307 1
Cu 274.396 175.348 -554.307 1
Cu 274.396 177.076 -554.307 1
Cu 274.396 178.811 -554.307 1
Cu 274.657 178.811 -560.597 1
Cu 274.657 180.568 -560.597 1
Cu 274.657 182.317 -560.597 1
Cu 274.657 184.053 -560.597 1
Cu 274.657 185.768 -560.597 1
Cu 274.657 187.455 -560.597 1
Cu 274.657 189.108 -560.597 1
Cu 274.657 190.721 -560.597 1
Cu 274.657 192.287 -560.597 1
Cu 274.657 193.799 -560.597 1
Cu 274.657 195.252 -560.597 1
Cu 274.657 196.641 -560.597 1
Cu 274.139 197.959 -560.597 1
Cu 272.844 199.202 -560.597 1
Cu 271.469 200.364 -560.597 1
Cu 270.022 201.441 -560.597 1
Cu 268.506 202.428 -560.597 1
Cu 266.929 203.323 -560.597 1
Cu 265.296 204.121 -560.597 1
Cu 263.615 204.818 -560.597 1
Cu 261.891 205.414 -560.597 1
Cu 260.131 205.904 -560.597 1
Cu 258.343 206.287 -560.597 1
Cu 256.533 206.562 -560.597 1
Cu 254.709 206.727 -560.597 1
Cu 252.878 206.783 -560.597 1
Cu 251.046 206.727 -560.597 1
Cu 249.222 206.562 -560.597 1
Cu 247.412 206.287 -560.597 1
Cu 245.624 205.904 -560.597 1
Cu 243.864 205.414 -560.597 1
Cu 242.14 204.818 -560.597 1
Cu 240.459 204.121 -560.597 1
Cu 238.826 203.323 -560.597 1
Cu 237.249 202.428 -560.597 1
Cu 235.734 201.441 -560.597 1
Cu 234.286 200.364 -560.597 1
Cu 232.911 199.202 -560.597 1
Cu 231.616 197.959 -560.597 1
Cu 231.098 196.641 -560.597 1
Cu 231.098 195.252 -560.597 1
Cu 231.098 193.799 -560.597 1
Cu 231.098 192.287 -560.597 1
Cu 231.098 190.721 -560.597 1
Cu 231.098 189.108 -560.597 1
Cu 231.098 187.455 -560.597 1
Cu 231.098 185.768 -560.597 1
Cu 231.098 184.053 -560.597 1
Cu 231.098 182.317 -560.597 1
Cu 231.098 180.568 -560.597 1
Cu 231.098 178.811 -560.597 1
Cu 231.098 177.055 -560.597 1
Cu 231.098 175.306 -560.597 1
Cu 231.098 173.57 -560.597 1
Cu 231.098 171.855 -560.597 1
Cu 231.098 170.168 -560.597 1
Cu 231.098 168.515 -560.597 1
Cu 231.098 166.902 -560.597 1
Cu 231.098 165.336 -560.597 1
Cu 231.098 163.824 -560.597 1
Cu 231.098 162.37 -560.597 1
Cu 231.098 160.982 -560.597 1
Cu 231.616 159.664 -560.597 1
Cu 232.911 158.421 -560.597 1
Cu 234.286 157.259 -560.597 1
Cu 235.734 156.182 -560.597 1
Cu 237.249 155.195 -560.597 1
Cu 238.826 154.3 -560.597 1
Cu 240.459 153.502 -560.597 1
Cu 242.14 152.804 -560.597 1
Cu 243.864 152.209 -560.597 1
Cu 245.624 151.719 -560.597 1
Cu 247.412 151.336 -560.597 1
Cu 249.222 151.061 -560.597 1
Cu 251.046 150.895 -560.597 1
Cu 252.878 150.84 -560.597 1
Cu 254.709 150.895 -560.597 1
Cu 256.533 151.061 -560.597 1
Cu 258.343 151.336 -560.597 1
Cu 260.131 151.719 -560.597 1
Cu 261.891 152.209 -560.597 1
Cu 263.615 152.804 -560.597 1
Cu 265.296 153.502 -560.597 1
Cu 266.929 154.3 -560.597 1
Cu 268.506 155.195 -560.597 1
Cu 270.022 156.182 -560.597 1
Cu 271.469 157.259 -560.597 1
Cu 272.844 158.421 -560.597 1
Cu 274.139 159.664 -560.597 1
Cu 274.657 160.982 -560.597 1
Cu 274.657 162.37 -560.597 1
Cu 274.657 163.824 -560.597 1
Cu 274.657 165.336 -560.597 1
Cu 274.657 166.902 -560.597 1
Cu 274.657 168.515 -560.597 1
Cu 274.657 170.168 -560.597 1
Cu 274.657 171.855 -560.597 1
Cu 274.657 173.57 -560.597 1
Cu 274.657 175.306 -560.597 1
Cu 274.657 177.055 -560.597 1
Cu 274.657 178.811 -560.597 1
Cu 274.923 178.811 -566.892 1
Cu 274.923 180.589 -566.892 1
Cu 274.923 182.36 -566.892 1
Cu 274.923 184.117 -566.892 1
Cu 274.923 185.852 -566.892 1
Cu 274.923 187.561 -566.892 1
Cu 274.923 189.234 -566.892 1
Cu 274.923 190.866 -566.892 1
Cu 274.923 192.451 -566.892 1
Cu 274.923 193.982 -566.892 1
Cu 274.923 195.453 -566.892 1
Cu 274.923 196.859 -566.892 1
Cu 274.399 198.193 -566.892 1
Cu 273.088 199.451 -566.892 1
Cu 271.696 200.627 -566.892 1
Cu 270.231 201.717 -566.892 1
Cu 268.697 202.717 -566.892 1
Cu 267.1 203.622 -566.892 1
Cu 265.448 204.43 -566.892 1
Cu 263.746 205.136 -566.892 1
Cu 262.001 205.738 -566.892 1
Cu 260.22 206.235 -566.892 1
Cu 258.41 206.623 -566.892 1
Cu 256.578 206.901 -566.892 1
Cu 254.731 207.068 -566.892 1
Cu 252.878 207.124 -566.892 1
Cu 251.024 207.068 -566.892 1
Cu 249.177 206.901 -566.892 1
Cu 247.345 206.623 -566.892 1
Cu 245.535 206.235 -566.892 1
Cu 243.754 205.738 -566.892 1
Cu 242.009 205.136 -566.892 1
Cu 240.307 204.43 -566.892 1
Cu 238.655 203.622 -566.892 1
Cu 237.058 202.717 -566.892 1
Cu 235.524 201.717 -566.892 1
Cu 234.059 200.627 -566.892 1
Cu 232.667 199.451 -566.892 1
Cu 231.356 198.193 -566.892 1
Cu 230.832 196.859 -566.892 1
Cu 230.832 195.453 -566.892 1
Cu 230.832 193.982 -566.892 1
Cu 230.832 192.451 -566.892 1
Cu 230.832 190.866 -566.892 1
Cu 230.832 189.234 -566.892 1
Cu 230.832 187.561 -566.892 1
Cu 230.832 185.852 -566.892 1
Cu 230.832 184.117 -566.892 1
Cu 230.832 182.36 -566.892 1
Cu 230.832 180.589 -566.892 1
Cu 230.832 178.811 -566.892 1
Cu 230.832 177.034 -566.892 1
Cu 230.832 175.263 -566.892 1
Cu 230.832 173.506 -566.892 1
Cu 230.832 171.77 -566.892 1
Cu 230.832 170.062 -566.892 1
Cu 230.832 168.389 -566.892 1
Cu 230.832 166.756 -566.892 1
Cu 230.832 165.172 -566.892 1
Cu 230.832 163.641 -566.892 1
Cu 230.832 162.17 -566.892 1
Cu 230.832 160.764 -566.892 1
Cu 231.356 159.43 -566.892 1
Cu 232.667 158.172 -566.892 1
Cu 234.059 156.996 -566.892 1
Cu 235.524 155.906 -566.892 1
Cu 237.058 154.906 -566.892 1
Cu 238.655 154.001 -566.892 1
Cu 240.307 153.193 -566.892 1
Cu 242.009 152.487 -566.892 1
Cu 243.754 151.884 -566.892 1
Cu 245.535 151.388 -566.892 1
Cu 247.345 151 -566.892 1
Cu 249.177 150.722 -566.892 1
Cu 251.024 150.555 -566.892 1
Cu 252.878 150.499 -566.892 1
Cu 254.731 150.555 -566.892 1
Cu 256.578 150.722 -566.892 1
Cu 258.41 151 -566.892 1
Cu 260.22 151.388 -566.892 1
Cu 262.001 151.884 -566.892 1
Cu 263.746 152.487 -566.892 1
Cu 265.448 153.193 -566.892 1
Cu 267.1 154.001 -566.892 1
Cu 268.697 154.906 -566.892 1
Cu 270.231 155.906 -566.892 1
Cu 271.696 156.996 -566.892 1
Cu 273.088 158.172 -566.892 1
Cu 274.399 159.43 -566.892 1
Cu 274.923 160.764 -566.892 1
Cu 274.923 162.17 -566.892 1
Cu 274.923 163.641 -566.892 1
Cu 274.923 165.172 -566.892 1
Cu 274.923 166.756 -566.892 1
Cu 274.923 168.389 -566.892 1
Cu 274.923 170.062 -566.892 1
Cu 274.923 171.77 -566.892 1
Cu 274.923 173.506 -566.892 1
Cu 274.923 175.263 -566.892 1
Cu 274.923 177.034 -566.892 1
Cu 274.923 178.811 -566.892 1
Cu 275.194 178.811 -573.194 1
Cu 275.194 180.611 -573.194 1
Cu 275.194 182.404 -573.194 1
Cu 275.194 184.182 -573.194 1
Cu 275.194 185.939 -573.194 1
Cu 275.194 187.668 -573.194 1
Cu 275.194 189.362 -573.194 1
Cu 275.194 191.015 -573.194 1
Cu 275.194 192.619 -573.194 1
Cu 275.194 194.169 -573.194 1
Cu 275.194 195.658 -573.194 1
Cu 275.194 197.081 -573.194 1
Cu 274.664 198.431 -573.194 1
Cu 273.336 199.704 -573.194 1
Cu 271.928 200.895 -573.194 1
Cu 270.444 201.999 -573.194 1
Cu 268.891 203.011 -573.194 1
Cu 267.275 203.927 -573.194 1
Cu 265.603 204.745 -573.194 1
Cu 263.879 205.46 -573.194 1
Cu 262.113 206.07 -573.194 1
Cu 260.31 206.572 -573.194 1
Cu 258.478 206.965 -573.194 1
Cu 256.623 207.246 -573.194 1
Cu 254.754 207.416 -573.194 1
Cu 252.878 207.472 -573.194 1
Cu 251.001 207.416 -573.194 1
Cu 249.132 207.246 -573.194 1
Cu 247.277 206.965 -573.194 1
Cu 245.445 206.572 -573.194 1
Cu 243.642 206.07 -573.194 1
Cu 241.876 205.46 -573.194 1
Cu 240.152 204.745 -573.194 1
Cu 238.48 203.927 -573.194 1
Cu 236.864 203.011 -573.194 1
Cu 235.311 201.999 -573.194 1
Cu 233.827 200.895 -573.194 1
Cu 232.419 199.704 -573.194 1
Cu 231.091 198.431 -573.194 1
Cu 230.561 197.081 -573.194 1
Cu 230.561 195.658 -573.194 1
Cu 230.561 194.169 -573.194 1
Cu 230.561 192.619 -573.194 1
Cu 230.561 191.015 -573.194 1
Cu 230.561 189.362 -573.194 1
Cu 230.561 187.668 -573.194 1
Cu 230.561 185.939 -573.194 1
Cu 230.561 184.182 -573.194 1
Cu 230.561 182.404 -573.194 1
Cu 230.561 180.611 -573.194 1
Cu 230.561 178.811 -573.194 1
Cu 230.561 177.012 -573.194 1
Cu 230.561 175.219 -573.194 1
Cu 230.561 173.441 -573.194 1
Cu 230.561 171.684 -573.194 1
Cu 230.561 169.955 -573.194 1
Cu 230.561 168.261 -573.194 1
Cu 230.561 166.608 -573.194 1
Cu 230.561 165.004 -573.194 1
Cu 230.561 163.454 -573.194 1
Cu 230.561 161.965 -573.194 1
Cu 230.561 160.542 -573.194 1
Cu 231.091 159.192 -573.194 1
Cu 232.419 157.918 -573.194 1
Cu 233.827 156.728 -573.194 1
Cu 235.311 155.624 -573.194 1
Cu 236.864 154.612 -573.194 1
Cu 238.48 153.696 -573.194 1
Cu 240.152 152.878 -573.194 1
Cu 241.876 152.163 -573.194 1
Cu 243.642 151.553 -573.194 1
Cu 245.445 151.051 -573.194 1
Cu 247.277 150.658 -573.194 1
Cu 249.132 150.376 -573.194 1
Cu 251.001 150.207 -573.194 1
Cu 252.878 150.15 -573.194 1
Cu 254.754 150.207 -573.194 1
Cu 256.623 150.376 -573.194 1
Cu 258.478 150.658 -573.194 1
Cu 260.31 151.051 -573.194 1
Cu 262.113 151.553 -573.194 1
Cu 263.879 152.163 -573.194 1
Cu 265.603 152.878 -573.194 1
Cu 267.275 153.696 -573.194 1
Cu 268.891 154.612 -573.194 1
Cu 270.444 155.624 -573.194 1
Cu 271.928 156.728 -573.194 1
Cu 273.336 157.918 -573.194 1
Cu 274.664 159.192 -573.194 1
Cu 275.194 160.542 -573.194 1
Cu 275.194 161.965 -573.194 1
Cu 275.194 163.454 -573.194 1
Cu 275.194 165.004 -573.194 1
Cu 275.194 166.608 -573.194 1
Cu 275.194 168.261 -573.194 1
Cu 275.194 169.955 -573.194 1
Cu 275.194 171.684 -573.194 1
Cu 275.194 173.441 -573.194 1
Cu 275.194 175.219 -573.194 1
Cu 275.194 177.012 -573.194 1
Cu 275.194 178.811 -573.194 1
Cu 275.471 178.811 -579.502 1
Cu 275.471 180.633 -579.502 1
Cu 275.471 182.448 -579.502 1
Cu 275.471 184.249 -579.502 1
Cu 275.471 186.027 -579.502 1
Cu 275.471 187.778 -579.502 1
Cu 275.471 189.493 -579.502 1
Cu 275.471 191.166 -579.502 1
Cu 275.471 192.79 -579.502 1
Cu 275.471 194.359 -579.502 1
Cu 275.471 195.867 -579.502 1
Cu 275.471 197.307 -579.502 1
Cu 274.934 198.674 -579.502 1
Cu 273.59 199.963 -579.502 1
Cu 272.164 201.169 -579.502 1
Cu 270.662 202.286 -579.502 1
Cu 269.09 203.311 -579.502 1
Cu 267.454 204.239 -579.502 1
Cu 265.76 205.066 -579.502 1
Cu 264.016 205.79 -579.502 1
Cu 262.227 206.408 -579.502 1
Cu 260.402 206.916 -579.502 1
Cu 258.547 207.314 -579.502 1
Cu 256.67 207.599 -579.502 1
Cu 254.777 207.77 -579.502 1
Cu 252.878 207.828 -579.502 1
Cu 250.978 207.77 -579.502 1
Cu 249.085 207.599 -579.502 1
Cu 247.208 207.314 -579.502 1
Cu 245.353 206.916 -579.502 1
Cu 243.528 206.408 -579.502 1
Cu 241.739 205.79 -579.502 1
Cu 239.995 205.066 -579.502 1
Cu 238.301 204.239 -579.502 1
Cu 236.665 203.311 -579.502 1
Cu 235.093 202.286 -579.502 1
Cu 233.591 201.169 -579.502 1
Cu 232.165 199.963 -579.502 1
Cu 230.821 198.674 -579.502 1
Cu 230.284 197.307 -579.502 1
Cu 230.284 195.867 -579.502 1
Cu 230.284 194.359 -579.502 1
Cu 230.284 192.79 -579.502 1
Cu 230.284 191.166 -579.502 1
Cu 230.284 189.493 -579.502 1
Cu 230.284 187.778 -579.502 1
Cu 230.284 186.027 -579.502 1
Cu 230.284 184.249 -579.502 1
Cu 230.284 182.448 -579.502 1
Cu 230.284 180.633 -579.502 1
Cu 230.284 178.811 -579.502 1
Cu 230.284 176.989 -579.502 1
Cu 230.284 175.175 -579.502 1
Cu 230.284 173.374 -579.502 1
Cu 230.284 171.595 -579.502 1
Cu 230.284 169.845 -579.502 1
Cu 230.284 168.13 -579.502 1
Cu 230.284 166.457 -579.502 1
Cu 230.284 164.833 -579.502 1
Cu 230.284 163.264 -579.502 1
Cu 230.284 161.756 -579.502 1
Cu 230.284 160.316 -579.502 1
Cu 230.821 158.948 -579.502 1
Cu 232.165 157.659 -579.502 1
Cu 233.591 156.454 -579.502 1
Cu 235.093 155.337 -579.502 1
Cu 236.665 154.312 -579.502 1
Cu 238.301 153.384 -579.502 1
Cu 239.995 152.557 -579.502 1
Cu 241.739 151.833 -579.502 1
Cu 243.528 151.215 -579.502 1
Cu 245.353 150.707 -579.502 1
Cu 247.208 150.309 -579.502 1
Cu 249.085 150.024 -579.502 1
Cu 250.978 149.852 -579.502 1
Cu 252.878 149.795 -579.502 1
Cu 254.777 149.852 -579.502 1
Cu 256.67 150.024 -579.502 1
Cu 258.547 150.309 -579.502 1
Cu 260.402 150.707 -579.502 1
Cu 262.227 151.215 -579.502 1
Cu 264.016 151.833 -579.502 1
Cu 265.76 152.557 -579.502 1
Cu 267.454 153.384 -579.502 1
Cu 269.09 154.312 -579.502 1
Cu 270.662 155.337 -579.502 1
Cu 272.164 156.454 -579.502 1
Cu 273.59 157.659 -579.502 1
Cu 274.934 158.948 -579.502 1
Cu 275.471 160.316 -579.502 1
Cu 275.471 161.756 -579.502 1
Cu 275.471 163.264 -579.502 1
Cu 275.471 164.833 -579.502 1
Cu 275.471 166.457 -579.502 1
Cu 275.471 168.13 -579.502 1
Cu 275.471 169.845 -579.502 1
Cu 275.471 171.595 -579.502 1
Cu 275.471 173.374 -579.502 1
Cu 275.471 175.175 -579.502 1
Cu 275.471 176.989 -579.502 1
Cu 275.471 178.811 -579.502 1
Cu 275.753 178.811 -585.817 1
Cu 275.753 180.656 -585.817 1
Cu 275.753 182.494 -585.817 1
Cu 275.753 184.316 -585.817 1
Cu 275.753 186.118 -585.817 1
Cu 275.753 187.89 -585.817 1
Cu 275.753 189.626 -585.817 1
Cu 275.753 191.32 -585.817 1
Cu 275.753 192.965 -585.817 1
Cu 275.753 194.553 -585.817 1
Cu 275.753 196.08 -585.817 1
Cu 275.753 197.538 -585.817 1
Cu 275.209 198.922 -585.817 1
Cu 273.848 200.227 -585.817 1
Cu 272.405 201.448 -585.817 1
Cu 270.884 202.579 -585.817 1
Cu 269.292 203.617 -585.817 1
Cu 267.636 204.556 -585.817 1
Cu 265.921 205.394 -585.817 1
Cu 264.155 206.127 -585.817 1
Cu 262.344 206.752 -585.817 1
Cu 260.496 207.267 -585.817 1
Cu 258.618 207.67 -585.817 1
Cu 256.717 207.958 -585.817 1
Cu 254.801 208.132 -585.817 1
Cu 252.878 208.19 -585.817 1
Cu 250.954 208.132 -585.817 1
Cu 249.038 207.958 -585.817 1
Cu 247.137 207.67 -585.817 1
Cu 245.259 207.267 -585.817 1
Cu 243.411 206.752 -585.817 1
Cu 241.6 206.127 -585.817 1
Cu 239.834 205.394 -585.817 1
Cu 238.119 204.556 -585.817 1
Cu 236.463 203.617 -585.817 1
Cu 234.871 202.579 -585.817 1
Cu 233.35 201.448 -585.817 1
Cu 231.907 200.227 -585.817 1
Cu 230.546 198.922 -585.817 1
Cu 230.002 197.538 -585.817 1
Cu 230.002 196.08 -585.817 1
Cu 230.002 194.553 -585.817 1
Cu 230.002 192.965 -585.817 1
Cu 230.002 191.32 -585.817 1
Cu 230.002 189.626 -585.817 1
Cu 230.002 187.89 -585.817 1
Cu 230.002 186.118 -585.817 1
Cu 230.002 184.316 -585.817 1
Cu 230.002 182.494 -585.817 1
Cu 230.002 180.656 -585.817 1
Cu 230.002 178.811 -585.817 1
Cu 230.002 176.967 -585.817 1
Cu 230.002 175.129 -585.817 1
Cu 230.002 173.306 -585.817 1
Cu 230.002 171.505 -585.817 1
Cu 230.002 169.733 -585.817 1
Cu 230.002 167.996 -585.817 1
Cu 230.002 166.303 -585.817 1
Cu 230.002 164.658 -585.817 1
Cu 230.002 163.07 -585.817 1
Cu 230.002 161.543 -585.817 1
Cu 230.002 160.085 -585.817 1
Cu 230.546 158.7 -585.817 1
Cu 231.907 157.395 -585.817 1
Cu 233.35 156.175 -585.817 1
Cu 234.871 155.044 -585.817 1
Cu 236.463 154.006 -585.817 1
Cu 238.119 153.067 -585.817 1
Cu 239.834 152.229 -585.817 1
Cu 241.6 151.496 -585.817 1
Cu 243.411 150.871 -585.817 1
Cu 245.259 150.356 -585.817 1
Cu 247.137 149.953 -585.817 1
Cu 249.038 149.665 -585.817 1
Cu 250.954 149.491 -585.817 1
Cu 252.878 149.433 -585.817 1
Cu 254.801 149.491 -585.817 1
Cu 256.717 149.665 -585.817 1
Cu 258.618 149.953 -585.817 1
Cu 260.496 150.356 -585.817 1
Cu 262.344 150.871 -585.817 1
Cu 264.155 151.496 -585.817 1
Cu 265.921 152.229 -585.817 1
Cu 267.636 153.067 -585.817 1
Cu 269.292 154.006 -585.817 1
Cu 270.884 155.044 -585.817 1
Cu 272.405 156.175 -585.817 1
Cu 273.848 157.395 -585.817 1
Cu 275.209 158.7 -585.817 1
Cu 275.753 160.085 -585.817 1
Cu 275.753 161.543 -585.817 1
Cu 275.753 163.07 -585.817 1
Cu 275.753 164.658 -585.817 1
Cu 275.753 166.303 -585.817 1
Cu 275.753 167.996 -585.817 1
Cu 275.753 169.733 -585.817 1
Cu 275.753 171.505 -585.817 1
Cu 275.753 173.306 -585.817 1
Cu 275.753 175.129 -585.817 1
Cu 275.753 176.967 -585.817 1
Cu 275.753 178.811 -585.817 1
Cu 276.041 178.811 -592.138 1
Cu 276.041 180.679 -592.138 1
Cu 276.041 182.54 -592.138 1
Cu 276.041 184.386 -592.138 1
Cu 276.041 186.209 -592.138 1
Cu 276.041 188.004 -592.138 1
Cu 276.041 189.762 -592.138 1
Cu 276.041 191.478 -592.138 1
Cu 276.041 193.143 -592.138 1
Cu 276.041 194.751 -592.138 1
Cu 276.041 196.297 -592.138 1
Cu 276.041 197.774 -592.138 1
Cu 275.49 199.175 -592.138 1
Cu 274.112 200.497 -592.138 1
Cu 272.65 201.733 -592.138 1
Cu 271.111 202.878 -592.138 1
Cu 269.499 203.929 -592.138 1
Cu 267.821 204.88 -592.138 1
Cu 266.085 205.728 -592.138 1
Cu 264.297 206.47 -592.138 1
Cu 262.463 207.104 -592.138 1
Cu 260.592 207.625 -592.138 1
Cu 258.69 208.033 -592.138 1
Cu 256.765 208.325 -592.138 1
Cu 254.825 208.501 -592.138 1
Cu 252.878 208.559 -592.138 1
Cu 250.93 208.501 -592.138 1
Cu 248.99 208.325 -592.138 1
Cu 247.065 208.033 -592.138 1
Cu 245.163 207.625 -592.138 1
Cu 243.292 207.104 -592.138 1
Cu 241.458 206.47 -592.138 1
Cu 239.67 205.728 -592.138 1
Cu 237.934 204.88 -592.138 1
Cu 236.256 203.929 -592.138 1
Cu 234.644 202.878 -592.138 1
Cu 233.105 201.733 -592.138 1
Cu 231.643 200.497 -592.138 1
Cu 230.265 199.175 -592.138 1
Cu 229.714 197.774 -592.138 1
Cu 229.714 196.297 -592.138 1
Cu 229.714 194.751 -592.138 1
Cu 229.714 193.143 -592.138 1
Cu 229.714 191.478 -592.138 1
Cu 229.714 189.762 -592.138 1
Cu 229.714 188.004 -592.138 1
Cu 229.714 186.209 -592.138 1
Cu 229.714 184.386 -592.138 1
Cu 229.714 182.54 -592.138 1
Cu 229.714 180.679 -592.138 1
Cu 229.714 178.811 -592.138 1
Cu 229.714 176.944 -592.138 1
Cu 229.714 175.083 -592.138 1
Cu 229.714 173.237 -592.138 1
Cu 229.714 171.413 -592.138 1
Cu 229.714 169.619 -592.138 1
Cu 229.714 167.86 -592.138 1
Cu 229.714 166.145 -592.138 1
Cu 229.714 164.48 -592.138 1
Cu 229.714 162.872 -592.138 1
Cu 229.714 161.326 -592.138 1
Cu 229.714 159.849 -592.138 1
Cu 230.265 158.447 -592.138 1
Cu 231.643 157.126 -592.138 1
Cu 233.105 155.89 -592.138 1
Cu 234.644 154.745 -592.138 1
Cu 236.256 153.694 -592.138 1
Cu 237.934 152.743 -592.138 1
Cu 239.67 151.895 -592.138 1
Cu 241.458 151.152 -592.138 1
Cu 243.292 150.519 -592.138 1
Cu 245.163 149.998 -592.138 1
Cu 247.065 149.59 -592.138 1
Cu 248.99 149.298 -592.138 1
Cu 250.93 149.122 -592.138 1
Cu 252.878 149.063 -592.138 1
Cu 254.825 149.122 -592.138 1
Cu 256.765 149.298 -592.138 1
Cu 258.69 149.59 -592.138 1
Cu 260.592 149.998 -592.138 1
Cu 262.463 150.519 -592.138 1
Cu 264.297 151.152 -592.138 1
Cu 266.085 151.895 -592.138 1
Cu 267.821 152.743 -592.138 1
Cu 269.499 153.694 -592.138 1
Cu 271.111 154.745 -592.138 1
Cu 272.65 155.89 -592.138 1
Cu 274.112 157.126 -592.138 1
Cu 275.49 158.447 -592.138 1
Cu 276.041 159.849 -592.138 1
Cu 276.041 161.326 -592.138 1
Cu 276.041 162.872 -592.138 1
Cu 276.041 164.48 -592.138 1
Cu 276.041 166.145 -592.138 1
Cu 276.041 167.86 -592.138 1
Cu 276.041 169.619 -592.138 1
Cu 276.041 171.413 -592.138 1
Cu 276.041 173.237 -592.138 1
Cu 276.041 175.083 -592.138 1
Cu 276.041 176.944 -592.138 1
Cu 276.041 178.811 -592.138 1
Cu 276.334 178.811 -598.464 1
Cu 276.334 180.703 -598.464 1
Cu 276.334 182.587 -598.464 1
Cu 276.334 184.456 -598.464 1
Cu 276.334 186.303 -598.464 1
Cu 276.334 188.121 -598.464 1
Cu 276.334 189.901 -598.464 1
Cu 276.334 191.638 -598.464 1
Cu 276.334 193.324 -598.464 1
Cu 276.334 194.953 -598.464 1
Cu 276.334 196.518 -598.464 1
Cu 276.334 198.014 -598.464 1
Cu 275.777 199.433 -598.464 1
Cu 274.381 200.772 -598.464 1
Cu 272.901 202.023 -598.464 1
Cu 271.342 203.183 -598.464 1
Cu 269.709 204.247 -598.464 1
Cu 268.011 205.21 -598.464 1
Cu 266.253 206.069 -598.464 1
Cu 264.441 206.821 -598.464 1
Cu 262.585 207.462 -598.464 1
Cu 260.69 207.99 -598.464 1
Cu 258.764 208.403 -598.464 1
Cu 256.815 208.699 -598.464 1
Cu 254.85 208.877 -598.464 1
Cu 252.878 208.936 -598.464 1
Cu 250.905 208.877 -598.464 1
Cu 248.94 208.699 -598.464 1
Cu 246.991 208.403 -598.464 1
Cu 245.065 207.99 -598.464 1
Cu 243.17 207.462 -598.464 1
Cu 241.314 206.821 -598.464 1
Cu 239.502 206.069 -598.464 1
Cu 237.744 205.21 -598.464 1
Cu 236.046 204.247 -598.464 1
Cu 234.413 203.183 -598.464 1
Cu 232.854 202.023 -598.464 1
Cu 231.374 200.772 -598.464 1
Cu 229.978 199.433 -598.464 1
Cu 229.421 198.014 -598.464 1
Cu 229.421 196.518 -598.464 1
Cu 229.421 194.953 -598.464 1
Cu 229.421 193.324 -598.464 1
Cu 229.421 191.638 -598.464 1
Cu 229.421 189.901 -598.464 1
Cu 229.421 188.121 -598.464 1
Cu 229.421 186.303 -598.464 1
Cu 229.421 184.456 -598.464 1
Cu 229.421 182.587 -598.464 1
Cu 229.421 180.703 -598.464 1
Cu 229.421 178.811 -598.464 1
Cu 229.421 176.92 -598.464 1
Cu 229.421 175.036 -598.464 1
Cu 229.421 173.167 -598.464 1
Cu 229.421 171.32 -598.464 1
Cu 229.421 169.502 -598.464 1
Cu 229.421 167.722 -598.464 1
Cu 229.421 165.985 -598.464 1
Cu 229.421 164.299 -598.464 1
Cu 229.421 162.67 -598.464 1
Cu 229.421 161.104 -598.464 1
Cu 229.421 159.609 -598.464 1
Cu 229.978 158.189 -598.464 1
Cu 231.374 156.851 -598.464 1
Cu 232.854 155.6 -598.464 1
Cu 234.413 154.44 -598.464 1
Cu 236.046 153.376 -598.464 1
Cu 237.744 152.413 -598.464 1
Cu 239.502 151.553 -598.464 1
Cu 241.314 150.802 -598.464 1
Cu 243.17 150.161 -598.464 1
Cu 245.065 149.633 -598.464 1
Cu 246.991 149.22 -598.464 1
Cu 248.94 148.924 -598.464 1
Cu 250.905 148.746 -598.464 1
Cu 252.878 148.686 -598.464 1
Cu 254.85 148.746 -598.464 1
Cu 256.815 148.924 -598.464 1
Cu 258.764 149.22 -598.464 1
Cu 260.69 149.633 -598.464 1
Cu 262.585 150.161 -598.464 1
Cu 264.441 150.802 -598.464 1
Cu 266.253 151.553 -598.464 1
Cu 268.011 152.413 -598.464 1
Cu 269.709 153.376 -598.464 1
Cu 271.342 154.44 -598.464 1
Cu 272.901 155.6 -598.464 1
Cu 274.381 156.851 -598.464 1
Cu 275.777 158.189 -598.464 1
Cu 276.334 159.609 -598.464 1
Cu 276.334 161.104 -598.464 1
Cu 276.334 162.67 -598.464 1
Cu 276.334 164.299 -598.464 1
Cu 276.334 165.985 -598.464 1
Cu 276.334 167.722 -598.464 1
Cu 276.334 169.502 -598.464 1
Cu 276.334 171.32 -598.464 1
Cu 276.334 173.167 -598.464 1
Cu 276.334 175.036 -598.464 1
Cu 276.334 176.92 -598.464 1
Cu 276.334 178.811 -598.464 1
Cu 276.634 178.811 -604.797 1
Cu 276.634 180.727 -604.797 1
Cu 276.634 182.635 -604.797 1
Cu 276.634 184.528 -604.797 1
Cu 276.634 186.399 -604.797 1
Cu 276.634 188.239 -604.797 1
Cu 276.634 190.043 -604.797 1
Cu 276.634 191.802 -604.797 1
Cu 276.634 193.51 -604.797 1
Cu 276.634 195.159 -604.797 1
Cu 276.634 196.745 -604.797 1
Cu 276.634 198.259 -604.797 1
Cu 276.069 199.697 -604.797 1
Cu 274.656 201.052 -604.797 1
Cu 273.157 202.32 -604.797 1
Cu 271.577 203.494 -604.797 1
Cu 269.924 204.572 -604.797 1
Cu 268.204 205.547 -604.797 1
Cu 266.423 206.417 -604.797 1
Cu 264.589 207.179 -604.797 1
Cu 262.709 207.828 -604.797 1
Cu 260.789 208.363 -604.797 1
Cu 258.839 208.781 -604.797 1
Cu 256.865 209.081 -604.797 1
Cu 254.875 209.261 -604.797 1
Cu 252.878 209.321 -604.797 1
Cu 250.88 209.261 -604.797 1
Cu 248.89 209.081 -604.797 1
Cu 246.916 208.781 -604.797 1
Cu 244.966 208.363 -604.797 1
Cu 243.046 207.828 -604.797 1
Cu 241.166 207.179 -604.797 1
Cu 239.332 206.417 -604.797 1
Cu 237.551 205.547 -604.797 1
Cu 235.831 204.572 -604.797 1
Cu 234.178 203.494 -604.797 1
Cu 232.598 202.32 -604.797 1
Cu 231.099 201.052 -604.797 1
Cu 229.686 199.697 -604.797 1
Cu 229.121 198.259 -604.797 1
Cu 229.121 196.745 -604.797 1
Cu 229.121 195.159 -604.797 1
Cu 229.121 193.51 -604.797 1
Cu 229.121 191.802 -604.797 1
Cu 229.121 190.043 -604.797 1
Cu 229.121 188.239 -604.797 1
Cu 229.121 186.399 -604.797 1
Cu 229.121 184.528 -604.797 1
Cu 229.121 182.635 -604.797 1
Cu 229.121 180.727 -604.797 1
Cu 229.121 178.811 -604.797 1
Cu 229.121 176.896 -604.797 1
Cu 229.121 174.988 -604.797 1
Cu 229.121 173.094 -604.797 1
Cu 229.121 171.224 -604.797 1
Cu 229.121 169.383 -604.797 1
Cu 229.121 167.58 -604.797 1
Cu 229.121 165.821 -604.797 1
Cu 229.121 164.113 -604.797 1
Cu 229.121 162.463 -604.797 1
Cu 229.121 160.878 -604.797 1
Cu 229.121 159.364 -604.797 1
Cu 229.686 157.926 -604.797 1
Cu 231.099 156.571 -604.797 1
Cu 232.598 155.303 -604.797 1
Cu 234.178 154.129 -604.797 1
Cu 235.831 153.051 -604.797 1
Cu 237.551 152.076 -604.797 1
Cu 239.332 151.205 -604.797 1
Cu 241.166 150.444 -604.797 1
Cu 243.046 149.795 -604.797 1
Cu 244.966 149.26 -604.797 1
Cu 246.916 148.842 -604.797 1
Cu 248.89 148.542 -604.797 1
Cu 250.88 148.362 -604.797 1
Cu 252.878 148.302 -604.797 1
Cu 254.875 148.362 -604.797 1
Cu 256.865 148.542 -604.797 1
Cu 258.839 148.842 -604.797 1
Cu 260.789 149.26 -604.797 1
Cu 262.709 149.795 -604.797 1
Cu 264.589 150.444 -604.797 1
Cu 266.423 151.205 -604.797 1
Cu 268.204 152.076 -604.797 1
Cu 269.924 153.051 -604.797 1
Cu 271.577 154.129 -604.797 1
Cu 273.157 155.303 -604.797 1
Cu 274.656 156.571 -604.797 1
Cu 276.069 157.926 -604.797 1
Cu 276.634 159.364 -604.797 1
Cu 276.634 160.878 -604.797 1
Cu 276.634 162.463 -604.797 1
Cu 276.634 164.113 -604.797 1
Cu 276.634 165.821 -604.797 1
Cu 276.634 167.58 -604.797 1
Cu 276.634 169.383 -604.797 1
Cu 276.634 171.224 -604.797 1
Cu 276.634 173.094 -604.797 1
Cu 276.634 174.988 -604.797 1
Cu 276.634 176.896 -604.797 1
Cu 276.634 178.811 -604.797 1
Cu 276.939 178.811 -611.136 1
Cu 276.939 180.752 -611.136 1
Cu 276.939 182.684 -611.136 1
Cu 276.939 184.602 -611.136 1
Cu 276.939 186.496 -611.136 1
Cu 276.939 188.361 -611.136 1
Cu 276.939 190.187 -611.136 1
Cu 276.939 191.969 -611.136 1
Cu 276.939 193.699 -611.136 1
Cu 276.939 195.37 -611.136 1
Cu 276.939 196.975 -611.136 1
Cu 276.939 198.509 -611.136 1
Cu 276.367 199.965 -611.136 1
Cu 274.936 201.338 -611.136 1
Cu 273.417 202.622 -611.136 1
Cu 271.818 203.812 -611.136 1
Cu 270.144 204.903 -611.136 1
Cu 268.401 205.891 -611.136 1
Cu 266.598 206.773 -611.136 1
Cu 264.74 207.544 -611.136 1
Cu 262.835 208.201 -611.136 1
Cu 260.891 208.743 -611.136 1
Cu 258.916 209.166 -611.136 1
Cu 256.916 209.47 -611.136 1
Cu 254.901 209.653 -611.136 1
Cu 252.878 209.714 -611.136 1
Cu 250.854 209.653 -611.136 1
Cu 248.839 209.47 -611.136 1
Cu 246.839 209.166 -611.136 1
Cu 244.864 208.743 -611.136 1
Cu 242.92 208.201 -611.136 1
Cu 241.015 207.544 -611.136 1
Cu 239.157 206.773 -611.136 1
Cu 237.354 205.891 -611.136 1
Cu 235.611 204.903 -611.136 1
Cu 233.937 203.812 -611.136 1
Cu 232.338 202.622 -611.136 1
Cu 230.819 201.338 -611.136 1
Cu 229.388 199.965 -611.136 1
Cu 228.816 198.509 -611.136 1
Cu 228.816 196.975 -611.136 1
Cu 228.816 195.37 -611.136 1
Cu 228.816 193.699 -611.136 1
Cu 228.816 191.969 -611.136 1
Cu 228.816 190.187 -611.136 1
Cu 228.816 188.361 -611.136 1
Cu 228.816 186.496 -611.136 1
Cu 228.816 184.602 -611.136 1
Cu 228.816 182.684 -611.136 1
Cu 228.816 180.752 -611.136 1
Cu 228.816 178.811 -611.136 1
Cu 228.816 176.871 -611.136 1
Cu 228.816 174.938 -611.136 1
Cu 228.816 173.021 -611.136 1
Cu 228.816 171.126 -611.136 1
Cu 228.816 169.262 -611.136 1
Cu 228.816 167.436 -611.136 1
Cu 228.816 165.654 -611.136 1
Cu 228.816 163.924 -611.136 1
Cu 228.816 162.253 -611.136 1
Cu 228.816 160.648 -611.136 1
Cu 228.816 159.114 -611.136 1
Cu 229.388 157.657 -611.136 1
Cu 230.819 156.285 -611.136 1
Cu 232.338 155.001 -611.136 1
Cu 233.937 153.811 -611.136 1
Cu 235.611 152.72 -611.136 1
Cu 237.354 151.732 -611.136 1
Cu 239.157 150.85 -611.136 1
Cu 241.015 150.079 -611.136 1
Cu 242.92 149.422 -611.136 1
Cu 244.864 148.88 -611.136 1
Cu 246.839 148.457 -611.136 1
Cu 248.839 148.153 -611.136 1
Cu 250.854 147.97 -611.136 1
Cu 252.878 147.909 -611.136 1
Cu 254.901 147.97 -611.136 1
Cu 256.916 148.153 -611.136 1
Cu 258.916 148.457 -611.136 1
Cu 260.891 148.88 -611.136 1
Cu 262.835 149.422 -611.136 1
Cu 264.74 150.079 -611.136 1
Cu 266.598 150.85 -611.136 1
Cu 268.401 151.732 -611.136 1
Cu 270.144 152.72 -611.136 1
Cu 271.818 153.811 -611.136 1
Cu 273.417 155.001 -611.136 1
Cu 274.936 156.285 -611.136 1
Cu 276.367 157.657 -611.136 1
Cu 276.939 159.114 -611.136 1
Cu 276.939 160.648 -611.136 1
Cu 276.939 162.253 -611.136 1
Cu 276.939 163.924 -611.136 1
Cu 276.939 165.654 -611.136 1
Cu 276.939 167.436 -611.136 1
Cu 276.939 169.262 -611.136 1
Cu 276.939 171.126 -611.136 1
Cu 276.939 173.021 -611.136 1
Cu 276.939 174.938 -611.136 1
Cu 276.939 176.871 -611.136 1
Cu 276.939 178.811 -611.136 1
Cu 277.251 178.811 -617.481 1
Cu 277.251 180.777 -617.481 1
Cu 277.251 182.735 -617.481 1
Cu 277.251 184.677 -617.481 1
Cu 277.251 186.596 -617.481 1
Cu 277.251 188.484 -617.481 1
Cu 277.251 190.335 -617.481 1
Cu 277.251 192.139 -617.481 1
Cu 277.251 193.892 -617.481 1
Cu 277.251 195.584 -617.481 1
Cu 277.251 197.211 -617.481 1
Cu 277.251 198.765 -617.481 1
Cu 276.672 200.24 -617.481 1
Cu 275.222 201.63 -617.481 1
Cu 273.684 202.931 -617.481 1
Cu 272.063 204.136 -617.481 1
Cu 270.367 205.241 -617.481 1
Cu 268.602 206.242 -617.481 1
Cu 266.775 207.135 -617.481 1
Cu 264.894 207.916 -617.481 1
Cu 262.964 208.582 -617.481 1
Cu 260.995 209.131 -617.481 1
Cu 258.994 209.56 -617.481 1
Cu 256.969 209.867 -617.481 1
Cu 254.927 210.052 -617.481 1
Cu 252.878 210.114 -617.481 1
Cu 250.828 210.052 -617.481 1
Cu 248.786 209.867 -617.481 1
Cu 246.761 209.56 -617.481 1
Cu 244.76 209.131 -617.481 1
Cu 242.791 208.582 -617.481 1
Cu 240.862 207.916 -617.481 1
Cu 238.98 207.135 -617.481 1
Cu 237.153 206.242 -617.481 1
Cu 235.388 205.241 -617.481 1
Cu 233.692 204.136 -617.481 1
Cu 232.071 202.931 -617.481 1
Cu 230.533 201.63 -617.481 1
Cu 229.083 200.24 -617.481 1
Cu 228.504 198.765 -617.481 1
Cu 228.504 197.211 -617.481 1
Cu 228.504 195.584 -617.481 1
Cu 228.504 193.892 -617.481 1
Cu 228.504 192.139 -617.481 1
Cu 228.504 190.335 -617.481 1
Cu 228.504 188.484 -617.481 1
Cu 228.504 186.596 -617.481 1
Cu 228.504 184.677 -617.481 1
Cu 228.504 182.735 -617.481 1
Cu 228.504 180.777 -617.481 1
Cu 228.504 178.811 -617.481 1
Cu 228.504 176.846 -617.481 1
Cu 228.504 174.888 -617.481 1
Cu 228.504 172.946 -617.481 1
Cu 228.504 171.027 -617.481 1
Cu 228.504 169.138 -617.481 1
Cu 228.504 167.288 -617.481 1
Cu 228.504 165.483 -617.481 1
Cu 228.504 163.731 -617.481 1
Cu 228.504 162.039 -617.481 1
Cu 228.504 160.412 -617.481 1
Cu 228.504 158.858 -617.481 1
Cu 229.083 157.383 -617.481 1
Cu 230.533 155.993 -617.481 1
Cu 232.071 154.692 -617.481 1
Cu 233.692 153.487 -617.481 1
Cu 235.388 152.382 -617.481 1
Cu 237.153 151.381 -617.481 1
Cu 238.98 150.488 -617.481 1
Cu 240.862 149.707 -617.481 1
Cu 242.791 149.041 -617.481 1
Cu 244.76 148.492 -617.481 1
Cu 246.761 148.063 -617.481 1
Cu 248.786 147.755 -617.481 1
Cu 250.828 147.57 -617.481 1
Cu 252.878 147.509 -617.481 1
Cu 254.927 147.57 -617.481 1
Cu 256.969 147.755 -617.481 1
Cu 258.994 148.063 -617.481 1
Cu 260.995 148.492 -617.481 1
Cu 262.964 149.041 -617.481 1
Cu 264.894 149.707 -617.481 1
Cu 266.775 150.488 -617.481 1
Cu 268.602 151.381 -617.481 1
Cu 270.367 152.382 -617.481 1
Cu 272.063 153.487 -617.481 1
Cu 273.684 154.692 -617.481 1
Cu 275.222 155.993 -617.481 1
Cu 276.672 157.383 -617.481 1
Cu 277.251 158.858 -617.481 1
Cu 277.251 160.412 -617.481 1
Cu 277.251 162.039 -617.481 1
Cu 277.251 163.731 -617.481 1
Cu 277.251 165.483 -617.481 1
Cu 277.251 167.288 -617.481 1
Cu 277.251 169.138 -617.481 1
Cu 277.251 171.027 -617.481 1
Cu 277.251 172.946 -617.481 1
Cu 277.251 174.888 -617.481 1
Cu 277.251 176.846 -617.481 1
Cu 277.251 178.811 -617.481 1
Cu 277.57 178.811 -623.832 1
Cu 277.57 180.803 -623.832 1
Cu 277.57 182.786 -623.832 1
Cu 277.57 184.754 -623.832 1
Cu 277.57 186.698 -623.832 1
Cu 277.57 188.611 -623.832 1
Cu 277.57 190.485 -623.832 1
Cu 277.57 192.314 -623.832 1
Cu 277.57 194.089 -623.832 1
Cu 277.57 195.803 -623.832 1
Cu 277.57 197.451 -623.832 1
Cu 277.57 199.025 -623.832 1
Cu 276.983 200.52 -623.832 1
Cu 275.514 201.928 -623.832 1
Cu 273.956 203.246 -623.832 1
Cu 272.314 204.467 -623.832 1
Cu 270.596 205.586 -623.832 1
Cu 268.808 206.601 -623.832 1
Cu 266.957 207.505 -623.832 1
Cu 265.05 208.296 -623.832 1
Cu 263.096 208.971 -623.832 1
Cu 261.101 209.527 -623.832 1
Cu 259.074 209.961 -623.832 1
Cu 257.022 210.273 -623.832 1
Cu 254.954 210.46 -623.832 1
Cu 252.878 210.523 -623.832 1
Cu 250.801 210.46 -623.832 1
Cu 248.733 210.273 -623.832 1
Cu 246.681 209.961 -623.832 1
Cu 244.654 209.527 -623.832 1
Cu 242.659 208.971 -623.832 1
Cu 240.705 208.296 -623.832 1
Cu 238.798 207.505 -623.832 1
Cu 236.947 206.601 -623.832 1
Cu 235.159 205.586 -623.832 1
Cu 233.441 204.467 -623.832 1
Cu 231.8 203.246 -623.832 1
Cu 230.241 201.928 -623.832 1
Cu 228.772 200.52 -623.832 1
Cu 228.185 199.025 -623.832 1
Cu 228.185 197.451 -623.832 1
Cu 228.185 195.803 -623.832 1
Cu 228.185 194.089 -623.832 1
Cu 228.185 192.314 -623.832 1
Cu 228.185 190.485 -623.832 1
Cu 228.185 188.611 -623.832 1
Cu 228.185 186.698 -623.832 1
Cu 228.185 184.754 -623.832 1
Cu 228.185 182.786 -623.832 1
Cu 228.185 180.803 -623.832 1
Cu 228.185 178.811 -623.832 1
Cu 228.185 176.82 -623.832 1
Cu 228.185 174.837 -623.832 1
Cu 228.185 172.869 -623.832 1
Cu 228.185 170.925 -623.832 1
Cu 228.185 169.012 -623.832 1
Cu 228.185 167.138 -623.832 1
Cu 228.185 165.309 -623.832 1
Cu 228.185 163.534 -623.832 1
Cu 228.185 161.819 -623.832 1
Cu 228.185 160.172 -623.832 1
Cu 228.185 158.598 -623.832 1
Cu 228.772 157.103 -623.832 1
Cu 230.241 155.695 -623.832 1
Cu 231.8 154.377 -623.832 1
Cu 233.441 153.156 -623.832 1
Cu 235.159 152.036 -623.832 1
Cu 236.947 151.022 -623.832 1
Cu 238.798 150.118 -623.832 1
Cu 240.705 149.327 -623.832 1
Cu 242.659 148.652 -623.832 1
Cu 244.654 148.096 -623.832 1
Cu 246.681 147.661 -623.832 1
Cu 248.733 147.35 -623.832 1
Cu 250.801 147.162 -623.832 1
Cu 252.878 147.1 -623.832 1
Cu 254.954 147.162 -623.832 1
Cu 257.022 147.35 -623.832 1
Cu 259.074 147.661 -623.832 1
Cu 261.101 148.096 -623.832 1
Cu 263.096 148.652 -623.832 1
Cu 265.05 149.327 -623.832 1
Cu 266.957 150.118 -623.832 1
Cu 268.808 151.022 -623.832 1
Cu 270.596 152.036 -623.832 1
Cu 272.314 153.156 -623.832 1
Cu 273.956 154.377 -623.832 1
Cu 275.514 155.695 -623.832 1
Cu 276.983 157.103 -623.832 1
Cu 277.57 158.598 -623.832 1
Cu 277.57 160.172 -623.832 1
Cu 277.57 161.819 -623.832 1
Cu 277.57 163.534 -623.832 1
Cu 277.57 165.309 -623.832 1
Cu 277.57 167.138 -623.832 1
Cu 277.57 169.012 -623.832 1
Cu 277.57 170.925 -623.832 1
Cu 277.57 172.869 -623.832 1
Cu 277.57 174.837 -623.832 1
Cu 277.57 176.82 -623.832 1
Cu 277.57 178.811 -623.832 1
Cu 277.895 178.811 -630.189 1
Cu 277.895 180.829 -630.189 1
Cu 277.895 182.838 -630.189 1
Cu 277.895 184.832 -630.189 1
Cu 277.895 186.802 -630.189 1
Cu 277.895 188.74 -630.189 1
Cu 277.895 190.639 -630.189 1
Cu 277.895 192.491 -630.189 1
Cu 277.895 194.29 -630.189 1
Cu 277.895 196.027 -630.189 1
Cu 277.895 197.696 -630.189 1
Cu 277.895 199.291 -630.189 1
Cu 277.3 200.805 -630.189 1
Cu 275.812 202.233 -630.189 1
Cu 274.233 203.567 -630.189 1
Cu 272.57 204.804 -630.189 1
Cu 270.829 205.939 -630.189 1
Cu 269.018 206.966 -630.189 1
Cu 267.142 207.883 -630.189 1
Cu 265.211 208.684 -630.189 1
Cu 263.23 209.368 -630.189 1
Cu 261.209 209.931 -630.189 1
Cu 259.155 210.371 -630.189 1
Cu 257.077 210.687 -630.189 1
Cu 254.981 210.877 -630.189 1
Cu 252.878 210.941 -630.189 1
Cu 250.774 210.877 -630.189 1
Cu 248.678 210.687 -630.189 1
Cu 246.6 210.371 -630.189 1
Cu 244.546 209.931 -630.189 1
Cu 242.525 209.368 -630.189 1
Cu 240.544 208.684 -630.189 1
Cu 238.613 207.883 -630.189 1
Cu 236.737 206.966 -630.189 1
Cu 234.926 205.939 -630.189 1
Cu 233.185 204.804 -630.189 1
Cu 231.522 203.567 -630.189 1
Cu 229.943 202.233 -630.189 1
Cu 228.455 200.805 -630.189 1
Cu 227.86 199.291 -630.189 1
Cu 227.86 197.696 -630.189 1
Cu 227.86 196.027 -630.189 1
Cu 227.86 194.29 -630.189 1
Cu 227.86 192.491 -630.189 1
Cu 227.86 190.639 -630.189 1
Cu 227.86 188.74 -630.189 1
Cu 227.86 186.802 -630.189 1
Cu 227.86 184.832 -630.189 1
Cu 227.86 182.838 -630.189 1
Cu 227.86 180.829 -630.189 1
Cu 227.86 178.811 -630.189 1
Cu 227.86 176.794 -630.189 1
Cu 227.86 174.785 -630.189 1
Cu 227.86 172.791 -630.189 1
Cu 227.86 170.821 -630.189 1
Cu 227.86 168.883 -630.189 1
Cu 227.86 166.984 -630.189 1
Cu 227.86 165.131 -630.189 1
Cu 227.86 163.333 -630.189 1
Cu 227.86 161.596 -630.189 1
Cu 227.86 159.926 -630.189 1
Cu 227.86 158.332 -630.189 1
Cu 228.455 156.818 -630.189 1
Cu 229.943 155.39 -630.189 1
Cu 231.522 154.055 -630.189 1
Cu 233.185 152.818 -630.189 1
Cu 234.926 151.684 -630.189 1
Cu 236.737 150.656 -630.189 1
Cu 238.613 149.74 -630.189 1
Cu 240.544 148.939 -630.189 1
Cu 242.525 148.255 -630.189 1
Cu 244.546 147.692 -630.189 1
Cu 246.6 147.251 -630.189 1
Cu 248.678 146.936 -630.189 1
Cu 250.774 146.746 -630.189 1
Cu 252.878 146.682 -630.189 1
Cu 254.981 146.746 -630.189 1
Cu 257.077 146.936 -630.189 1
Cu 259.155 147.251 -630.189 1
Cu 261.209 147.692 -630.189 1
Cu 263.23 148.255 -630.189 1
Cu 265.211 148.939 -630.189 1
Cu 267.142 149.74 -630.189 1
Cu 269.018 150.656 -630.189 1
Cu 270.829 151.684 -630.189 1
Cu 272.57 152.818 -630.189 1
Cu 274.233 154.055 -630.189 1
Cu 275.812 155.39 -630.189 1
Cu 277.3 156.818 -630.189 1
Cu 277.895 158.332 -630.189 1
Cu 277.895 159.926 -630.189 1
Cu 277.895 161.596 -630.189 1
Cu 277.895 163.333 -630.189 1
Cu 277.895 165.131 -630.189 1
Cu 277.895 166.984 -630.189 1
Cu 277.895 168.883 -630.189 1
Cu 277.895 170.821 -630.189 1
Cu 277.895 172.791 -630.189 1
Cu 277.895 174.785 -630.189 1
Cu 277.895 176.794 -630.189 1
Cu 277.895 178.811 -630.189 1
Cu 278.227 178.811 -636.552 1
Cu 278.227 180.856 -636.552 1
Cu 278.227 182.892 -636.552 1
Cu 278.227 184.912 -636.552 1
Cu 278.227 186.908 -636.552 1
Cu 278.227 188.872 -636.552 1
Cu 278.227 190.796 -636.552 1
Cu 278.227 192.673 -636.552 1
Cu 278.227 194.495 -636.552 1
Cu 278.227 196.255 -636.552 1
Cu 278.227 197.947 -636.552 1
Cu 278.227 199.563 -636.552 1
Cu 277.624 201.097 -636.552 1
Cu 276.116 202.543 -636.552 1
Cu 274.516 203.896 -636.552 1
Cu 272.831 205.149 -636.552 1
Cu 271.067 206.299 -636.552 1
Cu 269.232 207.34 -636.552 1
Cu 267.332 208.268 -636.552 1
Cu 265.374 209.081 -636.552 1
Cu 263.368 209.773 -636.552 1
Cu 261.32 210.344 -636.552 1
Cu 259.239 210.79 -636.552 1
Cu 257.132 211.11 -636.552 1
Cu 255.009 211.303 -636.552 1
Cu 252.878 211.367 -636.552 1
Cu 250.746 211.303 -636.552 1
Cu 248.623 211.11 -636.552 1
Cu 246.516 210.79 -636.552 1
Cu 244.435 210.344 -636.552 1
Cu 242.387 209.773 -636.552 1
Cu 240.381 209.081 -636.552 1
Cu 238.423 208.268 -636.552 1
Cu 236.523 207.34 -636.552 1
Cu 234.688 206.299 -636.552 1
Cu 232.924 205.149 -636.552 1
Cu 231.239 203.896 -636.552 1
Cu 229.639 202.543 -636.552 1
Cu 228.131 201.097 -636.552 1
Cu 227.528 199.563 -636.552 1
Cu 227.528 197.947 -636.552 1
Cu 227.528 196.255 -636.552 1
Cu 227.528 194.495 -636.552 1
Cu 227.528 192.673 -636.552 1
Cu 227.528 190.796 -636.552 1
Cu 227.528 188.872 -636.552 1
Cu 227.528 186.908 -636.552 1
Cu 227.528 184.912 -636.552 1
Cu 227.528 182.892 -636.552 1
Cu 227.528 180.856 -636.552 1
Cu 227.528 178.811 -636.552 1
Cu 227.528 176.767 -636.552 1
Cu 227.528 174.731 -636.552 1
Cu 227.528 172.711 -636.552 1
Cu 227.528 170.715 -636.552 1
Cu 227.528 168.751 -636.552 1
Cu 227.528 166.827 -636.552 1
Cu 227.528 164.95 -636.552 1
Cu 227.528 163.128 -636.552 1
Cu 227.528 161.367 -636.552 1
Cu 227.528 159.676 -636.552 1
Cu 227.528 158.06 -636.552 1
Cu 228.131 156.526 -636.552 1
Cu 229.639 155.08 -636.552 1
Cu 231.239 153.727 -636.552 1
Cu 232.924 152.474 -636.552 1
Cu 234.688 151.324 -636.552 1
Cu 236.523 150.283 -636.552 1
Cu 238.423 149.354 -636.552 1
Cu 240.381 148.542 -636.552 1
Cu 242.387 147.849 -636.552 1
Cu 244.435 147.279 -636.552 1
Cu 246.516 146.833 -636.552 1
Cu 248.623 146.513 -636.552 1
Cu 250.746 146.32 -636.552 1
Cu 252.878 146.256 -636.552 1
Cu 255.009 146.32 -636.552 1
Cu 257.132 146.513 -636.552 1
Cu 259.239 146.833 -636.552 1
Cu 261.32 147.279 -636.552 1
Cu 263.368 147.849 -636.552 1
Cu 265.374 148.542 -636.552 1
Cu 267.332 149.354 -636.552 1
Cu 269.232 150.283 -636.552 1
Cu 271.067 151.324 -636.552 1
Cu 272.831 152.474 -636.552 1
Cu 274.516 153.727 -636.552 1
Cu 276.116 155.08 -636.552 1
Cu 277.624 156.526 -636.552 1
Cu 278.227 158.06 -636.552 1
Cu 278.227 159.676 -636.552 1
Cu 278.227 161.367 -636.552 1
Cu 278.227 163.128 -636.552 1
Cu 278.227 164.95 -636.552 1
Cu 278.227 166.827 -636.552 1
Cu 278.227 168.751 -636.552 1
Cu 278.227 170.715 -636.552 1
Cu 278.227 172.711 -636.552 1
Cu 278.227 174.731 -636.552 1
Cu 278.227 176.767 -636.552 1
Cu 278.227 178.811 -636.552 1
Cu 278.566 178.811 -642.92 1
Cu 278.566 180.883 -642.92 1
Cu 278.566 182.946 -642.92 1
Cu 278.566 184.993 -642.92 1
Cu 278.566 187.016 -642.92 1
Cu 278.566 189.006 -642.92 1
Cu 278.566 190.956 -642.92 1
Cu 278.566 192.858 -642.92 1
Cu 278.566 194.705 -642.92 1
Cu 278.566 196.489 -642.92 1
Cu 278.566 198.203 -642.92 1
Cu 278.566 199.84 -642.92 1
Cu 277.955 201.395 -642.92 1
Cu 276.427 202.861 -642.92 1
Cu 274.806 204.231 -642.92 1
Cu 273.098 205.501 -642.92 1
Cu 271.311 206.666 -642.92 1
Cu 269.45 207.721 -642.92 1
Cu 267.525 208.662 -642.92 1
Cu 265.541 209.485 -642.92 1
Cu 263.508 210.187 -642.92 1
Cu 261.433 210.766 -642.92 1
Cu 259.324 211.218 -642.92 1
Cu 257.189 211.542 -642.92 1
Cu 255.038 211.737 -642.92 1
Cu 252.878 211.802 -642.92 1
Cu 250.717 211.737 -642.92 1
Cu 248.566 211.542 -642.92 1
Cu 246.431 211.218 -642.92 1
Cu 244.322 210.766 -642.92 1
Cu 242.247 210.187 -642.92 1
Cu 240.214 209.485 -642.92 1
Cu 238.23 208.662 -642.92 1
Cu 236.305 207.721 -642.92 1
Cu 234.444 206.666 -642.92 1
Cu 232.657 205.501 -642.92 1
Cu 230.949 204.231 -642.92 1
Cu 229.328 202.861 -642.92 1
Cu 227.8 201.395 -642.92 1
Cu 227.189 199.84 -642.92 1
Cu 227.189 198.203 -642.92 1
Cu 227.189 196.489 -642.92 1
Cu 227.189 194.705 -642.92 1
Cu 227.189 192.858 -642.92 1
Cu 227.189 190.956 -642.92 1
Cu 227.189 189.006 -642.92 1
Cu 227.189 187.016 -642.92 1
Cu 227.189 184.993 -642.92 1
Cu 227.189 182.946 -642.92 1
Cu 227.189 180.883 -642.92 1
Cu 227.189 178.811 -642.92 1
Cu 227.189 176.74 -642.92 1
Cu 227.189 174.677 -642.92 1
Cu 227.189 172.63 -642.92 1
Cu 227.189 170.607 -642.92 1
Cu 227.189 168.617 -642.92 1
Cu 227.189 166.667 -642.92 1
Cu 227.189 164.765 -642.92 1
Cu 227.189 162.918 -642.92 1
Cu 227.189 161.134 -642.92 1
Cu 227.189 159.42 -642.92 1
Cu 227.189 157.782 -642.92 1
Cu 227.8 156.228 -642.92 1
Cu 229.328 154.762 -642.92 1
Cu 230.949 153.392 -642.92 1
Cu 232.657 152.121 -642.92 1
Cu 234.444 150.956 -642.92 1
Cu 236.305 149.901 -642.92 1
Cu 238.23 148.96 -642.92 1
Cu 240.214 148.137 -642.92 1
Cu 242.247 147.435 -642.92 1
Cu 244.322 146.857 -642.92 1
Cu 246.431 146.405 -642.92 1
Cu 248.566 146.081 -642.92 1
Cu 250.717 145.886 -642.92 1
Cu 252.878 145.821 -642.92 1
Cu 255.038 145.886 -642.92 1
Cu 257.189 146.081 -642.92 1
Cu 259.324 146.405 -642.92 1
Cu 261.433 146.857 -642.92 1
Cu 263.508 147.435 -642.92 1
Cu 265.541 148.137 -642.92 1
Cu 267.525 148.96 -642.92 1
Cu 269.45 149.901 -642.92 1
Cu 271.311 150.956 -642.92 1
Cu 273.098 152.121 -642.92 1
Cu 274.806 153.392 -642.92 1
Cu 276.427 154.762 -642.92 1
Cu 277.955 156.228 -642.92 1
Cu 278.566 157.782 -642.92 1
Cu 278.566 159.42 -642.92 1
Cu 278.566 161.134 -642.92 1
Cu 278.566 162.918 -642.92 1
Cu 278.566 164.765 -642.92 1
Cu 278.566 166.667 -642.92 1
Cu 278.566 168.617 -642.92 1
Cu 278.566 170.607 -642.92 1
Cu 278.566 172.63 -642.92 1
Cu 278.566 174.677 -642.92 1
Cu 278.566 176.74 -642.92 1
Cu 278.566 178.811 -642.92 1
Cu 278.912 178.811 -649.294 1
Cu 278.912 180.911 -649.294 1
Cu 278.912 183.002 -649.294 1
Cu 278.912 185.077 -649.294 1
Cu 278.912 187.126 -649.294 1
Cu 278.912 189.144 -649.294 1
Cu 278.912 191.12 -649.294 1
Cu 278.912 193.048 -649.294 1
Cu 278.912 194.919 -649.294 1
Cu 278.912 196.727 -649.294 1
Cu 278.912 198.464 -649.294 1
Cu 278.912 200.124 -649.294 1
Cu 278.293 201.7 -649.294 1
Cu 276.744 203.185 -649.294 1
Cu 275.101 204.574 -649.294 1
Cu 273.371 205.861 -649.294 1
Cu 271.559 207.042 -649.294 1
Cu 269.674 208.111 -649.294 1
Cu 267.722 209.065 -649.294 1
Cu 265.712 209.899 -649.294 1
Cu 263.651 210.61 -649.294 1
Cu 261.548 211.196 -649.294 1
Cu 259.411 211.655 -649.294 1
Cu 257.247 211.983 -649.294 1
Cu 255.067 212.181 -649.294 1
Cu 252.878 212.247 -649.294 1
Cu 250.688 212.181 -649.294 1
Cu 248.508 211.983 -649.294 1
Cu 246.344 211.655 -649.294 1
Cu 244.207 211.196 -649.294 1
Cu 242.104 210.61 -649.294 1
Cu 240.043 209.899 -649.294 1
Cu 238.033 209.065 -649.294 1
Cu 236.081 208.111 -649.294 1
Cu 234.196 207.042 -649.294 1
Cu 232.384 205.861 -649.294 1
Cu 230.654 204.574 -649.294 1
Cu 229.011 203.185 -649.294 1
Cu 227.462 201.7 -649.294 1
Cu 226.843 200.124 -649.294 1
Cu 226.843 198.464 -649.294 1
Cu 226.843 196.727 -649.294 1
Cu 226.843 194.919 -649.294 1
Cu 226.843 193.048 -649.294 1
Cu 226.843 191.12 -649.294 1
Cu 226.843 189.144 -649.294 1
Cu 226.843 187.126 -649.294 1
Cu 226.843 185.077 -649.294 1
Cu 226.843 183.002 -649.294 1
Cu 226.843 180.911 -649.294 1
Cu 226.843 178.811 -649.294 1
Cu 226.843 176.712 -649.294 1
Cu 226.843 174.621 -649.294 1
Cu 226.843 172.546 -649.294 1
Cu 226.843 170.496 -649.294 1
Cu 226.843 168.479 -649.294 1
Cu 226.843 166.503 -649.294 1
Cu 226.843 164.575 -649.294 1
Cu 226.843 162.704 -649.294 1
Cu 226.843 160.896 -649.294 1
Cu 226.843 159.158 -649.294 1
Cu 226.843 157.499 -649.294 1
Cu 227.462 155.923 -649.294 1
Cu 229.011 154.438 -649.294 1
Cu 230.654 153.049 -649.294 1
Cu 232.384 151.761 -649.294 1
Cu 234.196 150.581 -649.294 1
Cu 236.081 149.512 -649.294 1
Cu 238.033 148.558 -649.294 1
Cu 240.043 147.724 -649.294 1
Cu 242.104 147.012 -649.294 1
Cu 244.207 146.426 -649.294 1
Cu 246.344 145.968 -649.294 1
Cu 248.508 145.64 -649.294 1
Cu 250.688 145.442 -649.294 1
Cu 252.878 145.376 -649.294 1
Cu 255.067 145.442 -649.294 1
Cu 257.247 145.64 -649.294 1
Cu 259.411 145.968 -649.294 1
Cu 261.548 146.426 -649.294 1
Cu 263.651 147.012 -649.294 1
Cu 265.712 147.724 -649.294 1
Cu 267.722 148.558 -649.294 1
Cu 269.674 149.512 -649.294 1
Cu 271.559 150.581 -649.294 1
Cu 273.371 151.761 -649.294 1
Cu 275.101 153.049 -649.294 1
Cu 276.744 154.438 -649.294 1
Cu 278.293 155.923 -649.294 1
Cu 278.912 157.499 -649.294 1
Cu 278.912 159.158 -649.294 1
Cu 278.912 160.896 -649.294 1
Cu 278.912 162.704 -649.294 1
Cu 278.912 164.575 -649.294 1
Cu 278.912 166.503 -649.294 1
Cu 278.912 168.479 -649.294 1
Cu 278.912 170.496 -649.294 1
Cu 278.912 172.546 -649.294 1
Cu 278.912 174.621 -649.294 1
Cu 278.912 176.712 -649.294 1
Cu 278.912 178.811 -649.294 1
Cu 279.266 178.811 -655.674 1
Cu 279.266 180.939 -655.674 1
Cu 279.266 183.059 -655.674 1
Cu 279.266 185.162 -655.674 1
Cu 279.266 187.24 -655.674 1
Cu 279.266 189.284 -655.674 1
Cu 279.266 191.287 -655.674 1
Cu 279.266 193.241 -655.674 1
Cu 279.266 195.138 -655.674 1
Cu 279.266 196.971 -655.674 1
Cu 279.266 198.731 -655.674 1
Cu 279.266 200.414 -655.674 1
Cu 278.638 202.011 -655.674 1
Cu 277.069 203.516 -655.674 1
Cu 275.403 204.924 -655.674 1
Cu 273.649 206.229 -655.674 1
Cu 271.813 207.426 -655.674 1
Cu 269.902 208.509 -655.674 1
Cu 267.924 209.476 -655.674 1
Cu 265.887 210.322 -655.674 1
Cu 263.798 211.043 -655.674 1
Cu 261.666 211.637 -655.674 1
Cu 259.499 212.101 -655.674 1
Cu 257.307 212.434 -655.674 1
Cu 255.096 212.635 -655.674 1
Cu 252.878 212.701 -655.674 1
Cu 250.659 212.635 -655.674 1
Cu 248.448 212.434 -655.674 1
Cu 246.256 212.101 -655.674 1
Cu 244.089 211.637 -655.674 1
Cu 241.957 211.043 -655.674 1
Cu 239.868 210.322 -655.674 1
Cu 237.831 209.476 -655.674 1
Cu 235.853 208.509 -655.674 1
Cu 233.942 207.426 -655.674 1
Cu 232.106 206.229 -655.674 1
Cu 230.352 204.924 -655.674 1
Cu 228.686 203.516 -655.674 1
Cu 227.117 202.011 -655.674 1
Cu 226.489 200.414 -655.674 1
Cu 226.489 198.731 -655.674 1
Cu 226.489 196.971 -655.674 1
Cu 226.489 195.138 -655.674 1
Cu 226.489 193.241 -655.674 1
Cu 226.489 191.287 -655.674 1
Cu 226.489 189.284 -655.674 1
Cu 226.489 187.24 -655.674 1
Cu 226.489 185.162 -655.674 1
Cu 226.489 183.059 -655.674 1
Cu 226.489 180.939 -655.674 1
Cu 226.489 178.811 -655.674 1
Cu 226.489 176.683 -655.674 1
Cu 226.489 174.564 -655.674 1
Cu 226.489 172.461 -655.674 1
Cu 226.489 170.383 -655.674 1
Cu 226.489 168.339 -655.674 1
Cu 226.489 166.336 -655.674 1
Cu 226.489 164.382 -655.674 1
Cu 226.489 162.485 -655.674 1
Cu 226.489 160.652 -655.674 1
Cu 226.489 158.891 -655.674 1
Cu 226.489 157.209 -655.674 1
Cu 227.117 155.612 -655.674 1
Cu 228.686 154.107 -655.674 1
Cu 230.352 152.699 -655.674 1
Cu 232.106 151.394 -655.674 1
Cu 233.942 150.197 -655.674 1
Cu 235.853 149.113 -655.674 1
Cu 237.831 148.147 -655.674 1
Cu 239.868 147.301 -655.674 1
Cu 241.957 146.58 -655.674 1
Cu 244.089 145.986 -655.674 1
Cu 246.256 145.522 -655.674 1
Cu 248.448 145.189 -655.674 1
Cu 250.659 144.988 -655.674 1
Cu 252.878 144.921 -655.674 1
Cu 255.096 144.988 -655.674 1
Cu 257.307 145.189 -655.674 1
Cu 259.499 145.522 -655.674 1
Cu 261.666 145.986 -655.674 1
Cu 263.798 146.58 -655.674 1
Cu 265.887 147.301 -655.674 1
Cu 267.924 148.147 -655.674 1
Cu 269.902 149.113 -655.674 1
Cu 271.813 150.197 -655.674 1
Cu 273.649 151.394 -655.674 1
Cu 275.403 152.699 -655.674 1
Cu 277.069 154.107 -655.674 1
Cu 278.638 155.612 -655.674 1
Cu 279.266 157.209 -655.674 1
Cu 279.266 158.891 -655.674 1
Cu 279.266 160.652 -655.674 1
Cu 279.266 162.485 -655.674 1
Cu 279.266 164.382 -655.674 1
Cu 279.266 166.336 -655.674 1
Cu 279.266 168.339 -655.674 1
Cu 279.266 170.383 -655.674 1
Cu 279.266 172.461 -655.674 1
Cu 279.266 174.564 -655.674 1
Cu 279.266 176.683 -655.674 1
Cu 279.266 178.811 -655.674 1
Cu 279.628 178.811 -662.06 1
Cu 279.628 180.969 -662.06 1
Cu 279.628 183.117 -662.06 1
Cu 279.628 185.249 -662.06 1
Cu 279.628 187.355 -662.06 1
Cu 279.628 189.428 -662.06 1
Cu 279.628 191.458 -662.06 1
Cu 279.628 193.439 -662.06 1
Cu 279.628 195.362 -662.06 1
Cu 279.628 197.219 -662.06 1
Cu 279.628 199.005 -662.06 1
Cu 279.628 200.71 -662.06 1
Cu 278.992 202.329 -662.06 1
Cu 277.4 203.855 -662.06 1
Cu 275.712 205.282 -662.06 1
Cu 273.934 206.605 -662.06 1
Cu 272.073 207.818 -662.06 1
Cu 270.136 208.917 -662.06 1
Cu 268.13 209.896 -662.06 1
Cu 266.065 210.753 -662.06 1
Cu 263.948 211.485 -662.06 1
Cu 261.786 212.087 -662.06 1
Cu 259.59 212.557 -662.06 1
Cu 257.367 212.895 -662.06 1
Cu 255.127 213.098 -662.06 1
Cu 252.878 213.166 -662.06 1
Cu 250.628 213.098 -662.06 1
Cu 248.388 212.895 -662.06 1
Cu 246.165 212.557 -662.06 1
Cu 243.969 212.087 -662.06 1
Cu 241.807 211.485 -662.06 1
Cu 239.69 210.753 -662.06 1
Cu 237.625 209.896 -662.06 1
Cu 235.619 208.917 -662.06 1
Cu 233.682 207.818 -662.06 1
Cu 231.821 206.605 -662.06 1
Cu 230.043 205.282 -662.06 1
Cu 228.355 203.855 -662.06 1
Cu 226.763 202.329 -662.06 1
Cu 226.128 200.71 -662.06 1
Cu 226.128 199.005 -662.06 1
Cu 226.128 197.219 -662.06 1
Cu 226.128 195.362 -662.06 1
Cu 226.128 193.439 -662.06 1
Cu 226.128 191.458 -662.06 1
Cu 226.128 189.428 -662.06 1
Cu 226.128 187.355 -662.06 1
Cu 226.128 185.249 -662.06 1
Cu 226.128 183.117 -662.06 1
Cu 226.128 180.969 -662.06 1
Cu 226.128 178.811 -662.06 1
Cu 226.128 176.654 -662.06 1
Cu 226.128 174.506 -662.06 1
Cu 226.128 172.374 -662.06 1
Cu 226.128 170.268 -662.06 1
Cu 226.128 168.195 -662.06 1
Cu 226.128 166.165 -662.06 1
Cu 226.128 164.184 -662.06 1
Cu 226.128 162.261 -662.06 1
Cu 226.128 160.403 -662.06 1
Cu 226.128 158.618 -662.06 1
Cu 226.128 156.913 -662.06 1
Cu 226.763 155.294 -662.06 1
Cu 228.355 153.768 -662.06 1
Cu 230.043 152.341 -662.06 1
Cu 231.821 151.018 -662.06 1
Cu 233.682 149.805 -662.06 1
Cu 235.619 148.706 -662.06 1
Cu 237.625 147.726 -662.06 1
Cu 239.69 146.869 -662.06 1
Cu 241.807 146.138 -662.06 1
Cu 243.969 145.536 -662.06 1
Cu 246.165 145.065 -662.06 1
Cu 248.388 144.728 -662.06 1
Cu 250.628 144.525 -662.06 1
Cu 252.878 144.457 -662.06 1
Cu 255.127 144.525 -662.06 1
Cu 257.367 144.728 -662.06 1
Cu 259.59 145.065 -662.06 1
Cu 261.786 145.536 -662.06 1
Cu 263.948 146.138 -662.06 1
Cu 266.065 146.869 -662.06 1
Cu 268.13 147.726 -662.06 1
Cu 270.136 148.706 -662.06 1
Cu 272.073 149.805 -662.06 1
Cu 273.934 151.018 -662.06 1
Cu 275.712 152.341 -662.06 1
Cu 277.4 153.768 -662.06 1
Cu 278.992 155.294 -662.06 1
Cu 279.628 156.913 -662.06 1
Cu 279.628 158.618 -662.06 1
Cu 279.628 160.403 -662.06 1
Cu 279.628 162.261 -662.06 1
Cu 279.628 164.184 -662.06 1
Cu 279.628 166.165 -662.06 1
Cu 279.628 168.195 -662.06 1
Cu 279.628 170.268 -662.06 1
Cu 279.628 172.374 -662.06 1
Cu 279.628 174.506 -662.06 1
Cu 279.628 176.654 -662.06 1
Cu 279.628 178.811 -662.06 1
Cu 279.997 178.811 -668.451 1
Cu 279.997 180.998 -668.451 1
Cu 279.997 183.177 -668.451 1
Cu 279.997 185.338 -668.451 1
Cu 279.997 187.473 -668.451 1
Cu 279.997 189.574 -668.451 1
Cu 279.997 191.633 -668.451 1
Cu 279.997 193.641 -668.451 1
Cu 279.997 195.591 -668.451 1
Cu 279.997 197.474 -668.451 1
Cu 279.997 199.284 -668.451 1
Cu 279.997 201.013 -668.451 1
Cu 279.353 202.654 -668.451 1
Cu 277.739 204.201 -668.451 1
Cu 276.028 205.648 -668.451 1
Cu 274.225 206.989 -668.451 1
Cu 272.338 208.219 -668.451 1
Cu 270.374 209.333 -668.451 1
Cu 268.341 210.326 -668.451 1
Cu 266.247 211.195 -668.451 1
Cu 264.101 211.936 -668.451 1
Cu 261.91 212.547 -668.451 1
Cu 259.683 213.024 -668.451 1
Cu 257.429 213.366 -668.451 1
Cu 255.158 213.572 -668.451 1
Cu 252.878 213.641 -668.451 1
Cu 250.597 213.572 -668.451 1
Cu 248.326 213.366 -668.451 1
Cu 246.072 213.024 -668.451 1
Cu 243.845 212.547 -668.451 1
Cu 241.654 211.936 -668.451 1
Cu 239.508 211.195 -668.451 1
Cu 237.414 210.326 -668.451 1
Cu 235.381 209.333 -668.451 1
Cu 233.417 208.219 -668.451 1
Cu 231.53 206.989 -668.451 1
Cu 229.727 205.648 -668.451 1
Cu 228.016 204.201 -668.451 1
Cu 226.402 202.654 -668.451 1
Cu 225.758 201.013 -668.451 1
Cu 225.758 199.284 -668.451 1
Cu 225.758 197.474 -668.451 1
Cu 225.758 195.591 -668.451 1
Cu 225.758 193.641 -668.451 1
Cu 225.758 191.633 -668.451 1
Cu 225.758 189.574 -668.451 1
Cu 225.758 187.473 -668.451 1
Cu 225.758 185.338 -668.451 1
Cu 225.758 183.177 -668.451 1
Cu 225.758 180.998 -668.451 1
Cu 225.758 178.811 -668.451 1
Cu 225.758 176.624 -668.451 1
Cu 225.758 174.446 -668.451 1
Cu 225.758 172.285 -668.451 1
Cu 225.758 170.15 -668.451 1
Cu 225.758 168.048 -668.451 1
Cu 225.758 165.99 -668.451 1
Cu 225.758 163.982 -668.451 1
Cu 225.758 162.032 -668.451 1
Cu 225.758 160.149 -668.451 1
Cu 225.758 158.339 -668.451 1
Cu 225.758 156.61 -668.451 1
Cu 226.402 154.969 -668.451 1
Cu 228.016 153.422 -668.451 1
Cu 229.727 151.975 -668.451 1
Cu 231.53 150.634 -668.451 1
Cu 233.417 149.404 -668.451 1
Cu 235.381 148.29 -668.451 1
Cu 237.414 147.297 -668.451 1
Cu 239.508 146.428 -668.451 1
Cu 241.654 145.687 -668.451 1
Cu 243.845 145.076 -668.451 1
Cu 246.072 144.599 -668.451 1
Cu 248.326 144.257 -668.451 1
Cu 250.597 144.051 -668.451 1
Cu 252.878 143.982 -668.451 1
Cu 255.158 144.051 -668.451 1
Cu 257.429 144.257 -668.451 1
Cu 259.683 144.599 -668.451 1
Cu 261.91 145.076 -668.451 1
Cu 264.101 145.687 -668.451 1
Cu 266.247 146.428 -668.451 1
Cu 268.341 147.297 -668.451 1
Cu 270.374 148.29 -668.451 1
Cu 272.338 149.404 -668.451 1
Cu 274.225 150.634 -668.451 1
Cu 276.028 151.975 -668.451 1
Cu 277.739 153.422 -668.451 1
Cu 279.353 154.969 -668.451 1
Cu 279.997 156.61 -668.451 1
Cu 279.997 158.339 -668.451 1
Cu 279.997 160.149 -668.451 1
Cu 279.997 162.032 -668.451 1
Cu 279.997 163.982 -668.451 1
Cu 279.997 165.99 -668.451 1
Cu 279.997 168.048 -668.451 1
Cu 279.997 170.15 -668.451 1
Cu 279.997 172.285 -668.451 1
Cu 279.997 174.446 -668.451 1
Cu 279.997 176.624 -668.451 1
Cu 279.997 178.811 -668.451 1
Cu 280.376 178.811 -674.847 1
Cu 280.376 181.029 -674.847 1
Cu 280.376 183.238 -674.847 1
Cu 280.376 185.429 -674.847 1
Cu 280.376 187.594 -674.847 1
Cu 280.376 189.724 -674.847 1
Cu 280.376 191.812 -674.847 1
Cu 280.376 193.848 -674.847 1
Cu 280.376 195.825 -674.847 1
Cu 280.376 197.734 -674.847 1
Cu 280.376 199.569 -674.847 1
Cu 280.376 201.322 -674.847 1
Cu 279.722 202.986 -674.847 1
Cu 278.086 204.555 -674.847 1
Cu 276.351 206.022 -674.847 1
Cu 274.523 207.382 -674.847 1
Cu 272.609 208.629 -674.847 1
Cu 270.618 209.758 -674.847 1
Cu 268.557 210.766 -674.847 1
Cu 266.434 211.647 -674.847 1
Cu 264.257 212.398 -674.847 1
Cu 262.036 213.017 -674.847 1
Cu 259.778 213.501 -674.847 1
Cu 257.493 213.848 -674.847 1
Cu 255.19 214.057 -674.847 1
Cu 252.878 214.127 -674.847 1
Cu 250.565 214.057 -674.847 1
Cu 248.262 213.848 -674.847 1
Cu 245.977 213.501 -674.847 1
Cu 243.719 213.017 -674.847 1
Cu 241.498 212.398 -674.847 1
Cu 239.321 211.647 -674.847 1
Cu 237.198 210.766 -674.847 1
Cu 235.137 209.758 -674.847 1
Cu 233.146 208.629 -674.847 1
Cu 231.232 207.382 -674.847 1
Cu 229.404 206.022 -674.847 1
Cu 227.669 204.555 -674.847 1
Cu 226.033 202.986 -674.847 1
Cu 225.379 201.322 -674.847 1
Cu 225.379 199.569 -674.847 1
Cu 225.379 197.734 -674.847 1
Cu 225.379 195.825 -674.847 1
Cu 225.379 193.848 -674.847 1
Cu 225.379 191.812 -674.847 1
Cu 225.379 189.724 -674.847 1
Cu 225.379 187.594 -674.847 1
Cu 225.379 185.429 -674.847 1
Cu 225.379 183.238 -674.847 1
Cu 225.379 181.029 -674.847 1
Cu 225.379 178.811 -674.847 1
Cu 225.379 176.594 -674.847 1
Cu 225.379 174.385 -674.847 1
Cu 225.379 172.194 -674.847 1
Cu 225.379 170.029 -674.847 1
Cu 225.379 167.898 -674.847 1
Cu 225.379 165.811 -674.847 1
Cu 225.379 163.775 -674.847 1
Cu 225.379 161.798 -674.847 1
Cu 225.379 159.889 -674.847 1
Cu 225.379 158.054 -674.847 1
Cu 225.379 156.301 -674.847 1
Cu 226.033 154.636 -674.847 1
Cu 227.669 153.068 -674.847 1
Cu 229.404 151.601 -674.847 1
Cu 231.232 150.241 -674.847 1
Cu 233.146 148.994 -674.847 1
Cu 235.137 147.864 -674.847 1
Cu 237.198 146.857 -674.847 1
Cu 239.321 145.976 -674.847 1
Cu 241.498 145.225 -674.847 1
Cu 243.719 144.606 -674.847 1
Cu 245.977 144.122 -674.847 1
Cu 248.262 143.775 -674.847 1
Cu 250.565 143.566 -674.847 1
Cu 252.878 143.496 -674.847 1
Cu 255.19 143.566 -674.847 1
Cu 257.493 143.775 -674.847 1
Cu 259.778 144.122 -674.847 1
Cu 262.036 144.606 -674.847 1
Cu 264.257 145.225 -674.847 1
Cu 266.434 145.976 -674.847 1
Cu 268.557 146.857 -674.847 1
Cu 270.618 147.864 -674.847 1
Cu 272.609 148.994 -674.847 1
Cu 274.523 150.241 -674.847 1
Cu 276.351 151.601 -674.847 1
Cu 278.086 153.068 -674.847 1
Cu 279.722 154.636 -674.847 1
Cu 280.376 156.301 -674.847 1
Cu 280.376 158.054 -674.847 1
Cu 280.376 159.889 -674.847 1
Cu 280.376 161.798 -674.847 1
Cu 280.376 163.775 -674.847 1
Cu 280.376 165.811 -674.847 1
Cu 280.376 167.898 -674.847 1
Cu 280.376 170.029 -674.847 1
Cu 280.376 172.194 -674.847 1
Cu 280.376 174.385 -674.847 1
Cu 280.376 176.594 -674.847 1
Cu 280.376 178.811 -674.847 1
Cu 280.763 178.811 -681.249 1
Cu 280.763 181.06 -681.249 1
Cu 280.763 183.3 -681.249 1
Cu 280.763 185.522 -681.249 1
Cu 280.763 187.718 -681.249 1
Cu 280.763 189.878 -681.249 1
Cu 280.763 191.995 -681.249 1
Cu 280.763 194.06 -681.249 1
Cu 280.763 196.064 -681.249 1
Cu 280.763 198.001 -681.249 1
Cu 280.763 199.861 -681.249 1
Cu 280.763 201.639 -681.249 1
Cu 280.1 203.327 -681.249 1
Cu 278.441 204.917 -681.249 1
Cu 276.681 206.405 -681.249 1
Cu 274.827 207.784 -681.249 1
Cu 272.887 209.049 -681.249 1
Cu 270.868 210.194 -681.249 1
Cu 268.778 211.215 -681.249 1
Cu 266.625 212.109 -681.249 1
Cu 264.417 212.871 -681.249 1
Cu 262.164 213.499 -681.249 1
Cu 259.875 213.989 -681.249 1
Cu 257.558 214.341 -681.249 1
Cu 255.222 214.553 -681.249 1
Cu 252.878 214.624 -681.249 1
Cu 250.533 214.553 -681.249 1
Cu 248.197 214.341 -681.249 1
Cu 245.88 213.989 -681.249 1
Cu 243.591 213.499 -681.249 1
Cu 241.338 212.871 -681.249 1
Cu 239.131 212.109 -681.249 1
Cu 236.977 211.215 -681.249 1
Cu 234.887 210.194 -681.249 1
Cu 232.868 209.049 -681.249 1
Cu 230.928 207.784 -681.249 1
Cu 229.074 206.405 -681.249 1
Cu 227.314 204.917 -681.249 1
Cu 225.655 203.327 -681.249 1
Cu 224.993 201.639 -681.249 1
Cu 224.993 199.861 -681.249 1
Cu 224.993 198.001 -681.249 1
Cu 224.993 196.064 -681.249 1
Cu 224.993 194.06 -681.249 1
Cu 224.993 191.995 -681.249 1
Cu 224.993 189.878 -681.249 1
Cu 224.993 187.718 -681.249 1
Cu 224.993 185.522 -681.249 1
Cu 224.993 183.3 -681.249 1
Cu 224.993 181.06 -681.249 1
Cu 224.993 178.811 -681.249 1
Cu 224.993 176.563 -681.249 1
Cu 224.993 174.323 -681.249 1
Cu 224.993 172.101 -681.249 1
Cu 224.993 169.905 -681.249 1
Cu 224.993 167.745 -681.249 1
Cu 224.993 165.628 -681.249 1
Cu 224.993 163.563 -681.249 1
Cu 224.993 161.559 -681.249 1
Cu 224.993 159.622 -681.249 1
Cu 224.993 157.762 -681.249 1
Cu 224.993 155.984 -681.249 1
Cu 225.655 154.296 -681.249 1
Cu 227.314 152.705 -681.249 1
Cu 229.074 151.218 -681.249 1
Cu 230.928 149.839 -681.249 1
Cu 232.868 148.574 -681.249 1
Cu 234.887 147.429 -681.249 1
Cu 236.977 146.408 -681.249 1
Cu 239.131 145.514 -681.249 1
Cu 241.338 144.752 -681.249 1
Cu 243.591 144.124 -681.249 1
Cu 245.88 143.634 -681.249 1
Cu 248.197 143.282 -681.249 1
Cu 250.533 143.07 -681.249 1
Cu 252.878 142.999 -681.249 1
Cu 255.222 143.07 -681.249 1
Cu 257.558 143.282 -681.249 1
Cu 259.875 143.634 -681.249 1
Cu 262.164 144.124 -681.249 1
Cu 264.417 144.752 -681.249 1
Cu 266.625 145.514 -681.249 1
Cu 268.778 146.408 -681.249 1
Cu 270.868 147.429 -681.249 1
Cu 272.887 148.574 -681.249 1
Cu 274.827 149.839 -681.249 1
Cu 276.681 151.218 -681.249 1
Cu 278.441 152.705 -681.249 1
Cu 280.1 154.296 -681.249 1
Cu 280.763 155.984 -681.249 1
Cu 280.763 157.762 -681.249 1
Cu 280.763 159.622 -681.249 1
Cu 280.763 161.559 -681.249 1
Cu 280.763 163.563 -681.249 1
Cu 280.763 165.628 -681.249 1
Cu 280.763 167.745 -681.249 1
Cu 280.763 169.905 -681.249 1
Cu 280.763 172.101 -681.249 1
Cu 280.763 174.323 -681.249 1
Cu 280.763 176.563 -681.249 1
Cu 280.763 178.811 -681.249 1
Cu 281.159 178.811 -687.657 1
Cu 281.159 181.092 -687.657 1
Cu 281.159 183.364 -687.657 1
Cu 281.159 185.617 -687.657 1
Cu 281.159 187.844 -687.657 1
Cu 281.159 190.035 -687.657 1
Cu 281.159 192.182 -687.657 1
Cu 281.159 194.276 -687.657 1
Cu 281.159 196.309 -687.657 1
Cu 281.159 198.273 -687.657 1
Cu 281.159 200.16 -687.657 1
Cu 281.159 201.963 -687.657 1
Cu 280.486 203.675 -687.657 1
Cu 278.804 205.288 -687.657 1
Cu 277.019 206.797 -687.657 1
Cu 275.139 208.196 -687.657 1
Cu 273.171 209.478 -687.657 1
Cu 271.123 210.64 -687.657 1
Cu 269.003 211.675 -687.657 1
Cu 266.82 212.582 -687.657 1
Cu 264.581 213.355 -687.657 1
Cu 262.296 213.991 -687.657 1
Cu 259.974 214.489 -687.657 1
Cu 257.624 214.846 -687.657 1
Cu 255.256 215.061 -687.657 1
Cu 252.878 215.132 -687.657 1
Cu 250.499 215.061 -687.657 1
Cu 248.131 214.846 -687.657 1
Cu 245.781 214.489 -687.657 1
Cu 243.459 213.991 -687.657 1
Cu 241.174 213.355 -687.657 1
Cu 238.935 212.582 -687.657 1
Cu 236.752 211.675 -687.657 1
Cu 234.632 210.64 -687.657 1
Cu 232.584 209.478 -687.657 1
Cu 230.616 208.196 -687.657 1
Cu 228.736 206.797 -687.657 1
Cu 226.951 205.288 -687.657 1
Cu 225.269 203.675 -687.657 1
Cu 224.596 201.963 -687.657 1
Cu 224.596 200.16 -687.657 1
Cu 224.596 198.273 -687.657 1
Cu 224.596 196.309 -687.657 1
Cu 224.596 194.276 -687.657 1
Cu 224.596 192.182 -687.657 1
Cu 224.596 190.035 -687.657 1
Cu 224.596 187.844 -687.657 1
Cu 224.596 185.617 -687.657 1
Cu 224.596 183.364 -687.657 1
Cu 224.596 181.092 -687.657 1
Cu 224.596 178.811 -687.657 1
Cu 224.596 176.531 -687.657 1
Cu 224.596 174.259 -687.657 1
Cu 224.596 172.006 -687.657 1
Cu 224.596 169.779 -687.657 1
Cu 224.596 167.588 -687.657 1
Cu 224.596 165.441 -687.657 1
Cu 224.596 163.347 -687.657 1
Cu 224.596 161.314 -687.657 1
Cu 224.596 159.35 -687.657 1
Cu 224.596 157.463 -687.657 1
Cu 224.596 155.66 -687.657 1
Cu 225.269 153.948 -687.657 1
Cu 226.951 152.335 -687.657 1
Cu 228.736 150.826 -687.657 1
Cu 230.616 149.427 -687.657 1
Cu 232.584 148.145 -687.657 1
Cu 234.632 146.983 -687.657 1
Cu 236.752 145.947 -687.657 1
Cu 238.935 145.041 -687.657 1
Cu 241.174 144.268 -687.657 1
Cu 243.459 143.632 -687.657 1
Cu 245.781 143.134 -687.657 1
Cu 248.131 142.777 -687.657 1
Cu 250.499 142.562 -687.657 1
Cu 252.878 142.491 -687.657 1
Cu 255.256 142.562 -687.657 1
Cu 257.624 142.777 -687.657 1
Cu 259.974 143.134 -687.657 1
Cu 262.296 143.632 -687.657 1
Cu 264.581 144.268 -687.657 1
Cu 266.82 145.041 -687.657 1
Cu 269.003 145.947 -687.657 1
Cu 271.123 146.983 -687.657 1
Cu 273.171 148.145 -687.657 1
Cu 275.139 149.427 -687.657 1
Cu 277.019 150.826 -687.657 1
Cu 278.804 152.335 -687.657 1
Cu 280.486 153.948 -687.657 1
Cu 281.159 155.66 -687.657 1
Cu 281.159 157.463 -687.657 1
Cu 281.159 159.35 -687.657 1
Cu 281.159 161.314 -687.657 1
Cu 281.159 163.347 -687.657 1
Cu 281.159 165.441 -687.657 1
Cu 281.159 167.588 -687.657 1
Cu 281.159 169.779 -687.657 1
Cu 281.159 172.006 -687.657 1
Cu 281.159 174.259 -687.657 1
Cu 281.159 176.531 -687.657 1
Cu 281.159 178.811 -687.657 1
Cu 281.564 178.811 -694.07 1
Cu 281.564 181.125 -694.07 1
Cu 281.564 183.429 -694.07 1
Cu 281.564 185.715 -694.07 1
Cu 281.564 187.974 -694.07 1
Cu 281.564 190.196 -694.07 1
Cu 281.564 192.374 -694.07 1
Cu 281.564 194.498 -694.07 1
Cu 281.564 196.56 -694.07 1
Cu 281.564 198.552 -694.07 1
Cu 281.564 200.466 -694.07 1
Cu 281.564 202.295 -694.07 1
Cu 280.882 204.031 -694.07 1
Cu 279.176 205.668 -694.07 1
Cu 277.365 207.198 -694.07 1
Cu 275.458 208.617 -694.07 1
Cu 273.462 209.918 -694.07 1
Cu 271.385 211.096 -694.07 1
Cu 269.235 212.147 -694.07 1
Cu 267.02 213.066 -694.07 1
Cu 264.749 213.85 -694.07 1
Cu 262.431 214.496 -694.07 1
Cu 260.076 215 -694.07 1
Cu 257.692 215.363 -694.07 1
Cu 255.29 215.58 -694.07 1
Cu 252.878 215.653 -694.07 1
Cu 250.465 215.58 -694.07 1
Cu 248.063 215.363 -694.07 1
Cu 245.679 215 -694.07 1
Cu 243.324 214.496 -694.07 1
Cu 241.006 213.85 -694.07 1
Cu 238.735 213.066 -694.07 1
Cu 236.52 212.147 -694.07 1
Cu 234.37 211.096 -694.07 1
Cu 232.293 209.918 -694.07 1
Cu 230.297 208.617 -694.07 1
Cu 228.39 207.198 -694.07 1
Cu 226.579 205.668 -694.07 1
Cu 224.873 204.031 -694.07 1
Cu 224.191 202.295 -694.07 1
Cu 224.191 200.466 -694.07 1
Cu 224.191 198.552 -694.07 1
Cu 224.191 196.56 -694.07 1
Cu 224.191 194.498 -694.07 1
Cu 224.191 192.374 -694.07 1
Cu 224.191 190.196 -694.07 1
Cu 224.191 187.974 -694.07 1
Cu 224.191 185.715 -694.07 1
Cu 224.191 183.429 -694.07 1
Cu 224.191 181.125 -694.07 1
Cu 224.191 178.811 -694.07 1
Cu 224.191 176.498 -694.07 1
Cu 224.191 174.194 -694.07 1
Cu 224.191 171.908 -694.07 1
Cu 224.191 169.649 -694.07 1
Cu 224.191 167.427 -694.07 1
Cu 224.191 165.249 -694.07 1
Cu 224.191 163.125 -694.07 1
Cu 224.191 161.063 -694.07 1
Cu 224.191 159.071 -694.07 1
Cu 224.191 157.156 -694.07 1
Cu 224.191 155.328 -694.07 1
Cu 224.873 153.592 -694.07 1
Cu 226.579 151.955 -694.07 1
Cu 228.39 150.424 -694.07 1
Cu 230.297 149.006 -694.07 1
Cu 232.293 147.705 -694.07 1
Cu 234.37 146.527 -694.07 1
Cu 236.52 145.476 -694.07 1
Cu 238.735 144.557 -694.07 1
Cu 241.006 143.773 -694.07 1
Cu 243.324 143.127 -694.07 1
Cu 245.679 142.622 -694.07 1
Cu 248.063 142.26 -694.07 1
Cu 250.465 142.042 -694.07 1
Cu 252.878 141.97 -694.07 1
Cu 255.29 142.042 -694.07 1
Cu 257.692 142.26 -694.07 1
Cu 260.076 142.622 -694.07 1
Cu 262.431 143.127 -694.07 1
Cu 264.749 143.773 -694.07 1
Cu 267.02 144.557 -694.07 1
Cu 269.235 145.476 -694.07 1
Cu 271.385 146.527 -694.07 1
Cu 273.462 147.705 -694.07 1
Cu 275.458 149.006 -694.07 1
Cu 277.365 150.424 -694.07 1
Cu 279.176 151.955 -694.07 1
Cu 280.882 153.592 -694.07 1
Cu 281.564 155.328 -694.07 1
Cu 281.564 157.156 -694.07 1
Cu 281.564 159.071 -694.07 1
Cu 281.564 161.063 -694.07 1
Cu 281.564 163.125 -694.07 1
Cu 281.564 165.249 -694.07 1
Cu 281.564 167.427 -694.07 1
Cu 281.564 169.649 -694.07 1
Cu 281.564 171.908 -694.07 1
Cu 281.564 174.194 -694.07 1
Cu 281.564 176.498 -694.07 1
Cu 281.564 178.811 -694.07 1
Cu 281.979 178.811 -700.489 1
Cu 281.979 181.158 -700.489 1
Cu 281.979 183.496 -700.489 1
Cu 281.979 185.815 -700.489 1
Cu 281.979 188.106 -700.489 1
Cu 281.979 190.361 -700.489 1
Cu 281.979 192.57 -700.489 1
Cu 281.979 194.725 -700.489 1
Cu 281.979 196.817 -700.489 1
Cu 281.979 198.838 -700.489 1
Cu 281.979 200.78 -700.489 1
Cu 281.979 202.635 -700.489 1
Cu 281.288 204.396 -700.489 1
Cu 279.556 206.057 -700.489 1
Cu 277.72 207.609 -700.489 1
Cu 275.785 209.048 -700.489 1
Cu 273.76 210.368 -700.489 1
Cu 271.653 211.563 -700.489 1
Cu 269.471 212.629 -700.489 1
Cu 267.224 213.562 -700.489 1
Cu 264.921 214.357 -700.489 1
Cu 262.57 215.012 -700.489 1
Cu 260.18 215.524 -700.489 1
Cu 257.762 215.892 -700.489 1
Cu 255.325 216.113 -700.489 1
Cu 252.878 216.186 -700.489 1
Cu 250.43 216.113 -700.489 1
Cu 247.993 215.892 -700.489 1
Cu 245.575 215.524 -700.489 1
Cu 243.185 215.012 -700.489 1
Cu 240.834 214.357 -700.489 1
Cu 238.531 213.562 -700.489 1
Cu 236.284 212.629 -700.489 1
Cu 234.102 211.563 -700.489 1
Cu 231.995 210.368 -700.489 1
Cu 229.97 209.048 -700.489 1
Cu 228.035 207.609 -700.489 1
Cu 226.199 206.057 -700.489 1
Cu 224.467 204.396 -700.489 1
Cu 223.776 202.635 -700.489 1
Cu 223.776 200.78 -700.489 1
Cu 223.776 198.838 -700.489 1
Cu 223.776 196.817 -700.489 1
Cu 223.776 194.725 -700.489 1
Cu 223.776 192.57 -700.489 1
Cu 223.776 190.361 -700.489 1
Cu 223.776 188.106 -700.489 1
Cu 223.776 185.815 -700.489 1
Cu 223.776 183.496 -700.489 1
Cu 223.776 181.158 -700.489 1
Cu 223.776 178.811 -700.489 1
Cu 223.776 176.465 -700.489 1
Cu 223.776 174.127 -700.489 1
Cu 223.776 171.808 -700.489 1
Cu 223.776 169.517 -700.489 1
Cu 223.776 167.262 -700.489 1
Cu 223.776 165.053 -700.489 1
Cu 223.776 162.898 -700.489 1
Cu 223.776 160.806 -700.489 1
Cu 223.776 158.785 -700.489 1
Cu 223.776 156.843 -700.489 1
Cu 223.776 154.988 -700.489 1
Cu 224.467 153.226 -700.489 1
Cu 226.199 151.566 -700.489 1
Cu 228.035 150.013 -700.489 1
Cu 229.97 148.574 -700.489 1
Cu 231.995 147.255 -700.489 1
Cu 234.102 146.059 -700.489 1
Cu 236.284 144.993 -700.489 1
Cu 238.531 144.061 -700.489 1
Cu 240.834 143.266 -700.489 1
Cu 243.185 142.611 -700.489 1
Cu 245.575 142.098 -700.489 1
Cu 247.993 141.731 -700.489 1
Cu 250.43 141.51 -700.489 1
Cu 252.878 141.436 -700.489 1
Cu 255.325 141.51 -700.489 1
Cu 257.762 141.731 -700.489 1
Cu 260.18 142.098 -700.489 1
Cu 262.57 142.611 -700.489 1
Cu 264.921 143.266 -700.489 1
Cu 267.224 144.061 -700.489 1
Cu 269.471 144.993 -700.489 1
Cu 271.653 146.059 -700.489 1
Cu 273.76 147.255 -700.489 1
Cu 275.785 148.574 -700.489 1
Cu 277.72 150.013 -700.489 1
Cu 279.556 151.566 -700.489 1
Cu 281.288 153.226 -700.489 1
Cu 281.979 154.988 -700.489 1
Cu 281.979 156.843 -700.489 1
Cu 281.979 158.785 -700.489 1
Cu 281.979 160.806 -700.489 1
Cu 281.979 162.898 -700.489 1
Cu 281.979 165.053 -700.489 1
Cu 281.979 167.262 -700.489 1
Cu 281.979 169.517 -700.489 1
Cu 281.979 171.808 -700.489 1
Cu 281.979 174.127 -700.489 1
Cu 281.979 176.465 -700.489 1
Cu 281.979 178.811 -700.489 1
Cu 282.405 178.811 -706.912 1
Cu 282.405 181.193 -706.912 1
Cu 282.405 183.564 -706.912 1
Cu 282.405 185.917 -706.912 1
Cu 282.405 188.242 -706.912 1
Cu 282.405 190.53 -706.912 1
Cu 282.405 192.771 -706.912 1
Cu 282.405 194.958 -706.912 1
Cu 282.405 197.08 -706.912 1
Cu 282.405 199.131 -706.912 1
Cu 282.405 201.101 -706.912 1
Cu 282.405 202.984 -706.912 1
Cu 281.703 204.771 -706.912 1
Cu 279.947 206.455 -706.912 1
Cu 278.083 208.031 -706.912 1
Cu 276.12 209.491 -706.912 1
Cu 274.066 210.83 -706.912 1
Cu 271.927 212.042 -706.912 1
Cu 269.714 213.124 -706.912 1
Cu 267.434 214.07 -706.912 1
Cu 265.097 214.877 -706.912 1
Cu 262.711 215.542 -706.912 1
Cu 260.287 216.061 -706.912 1
Cu 257.834 216.434 -706.912 1
Cu 255.36 216.658 -706.912 1
Cu 252.878 216.733 -706.912 1
Cu 250.395 216.658 -706.912 1
Cu 247.921 216.434 -706.912 1
Cu 245.468 216.061 -706.912 1
Cu 243.044 215.542 -706.912 1
Cu 240.658 214.877 -706.912 1
Cu 238.321 214.07 -706.912 1
Cu 236.041 213.124 -706.912 1
Cu 233.828 212.042 -706.912 1
Cu 231.689 210.83 -706.912 1
Cu 229.635 209.491 -706.912 1
Cu 227.672 208.031 -706.912 1
Cu 225.808 206.455 -706.912 1
Cu 224.052 204.771 -706.912 1
Cu 223.35 202.984 -706.912 1
Cu 223.35 201.101 -706.912 1
Cu 223.35 199.131 -706.912 1
Cu 223.35 197.08 -706.912 1
Cu 223.35 194.958 -706.912 1
Cu 223.35 192.771 -706.912 1
Cu 223.35 190.53 -706.912 1
Cu 223.35 188.242 -706.912 1
Cu 223.35 185.917 -706.912 1
Cu 223.35 183.564 -706.912 1
Cu 223.35 181.193 -706.912 1
Cu 223.35 178.811 -706.912 1
Cu 223.35 176.43 -706.912 1
Cu 223.35 174.059 -706.912 1
Cu 223.35 171.706 -706.912 1
Cu 223.35 169.381 -706.912 1
Cu 223.35 167.093 -706.912 1
Cu 223.35 164.852 -706.912 1
Cu 223.35 162.665 -706.912 1
Cu 223.35 160.543 -706.912 1
Cu 223.35 158.492 -706.912 1
Cu 223.35 156.522 -706.912 1
Cu 223.35 154.639 -706.912 1
Cu 224.052 152.852 -706.912 1
Cu 225.808 151.168 -706.912 1
Cu 227.672 149.592 -706.912 1
Cu 229.635 148.132 -706.912 1
Cu 231.689 146.793 -706.912 1
Cu 233.828 145.58 -706.912 1
Cu 236.041 144.499 -706.912 1
Cu 238.321 143.553 -706.912 1
Cu 240.658 142.746 -706.912 1
Cu 243.044 142.081 -706.912 1
Cu 245.468 141.561 -706.912 1
Cu 247.921 141.189 -706.912 1
Cu 250.395 140.965 -706.912 1
Cu 252.878 140.89 -706.912 1
Cu 255.36 140.965 -706.912 1
Cu 257.834 141.189 -706.912 1
Cu 260.287 141.561 -706.912 1
Cu 262.711 142.081 -706.912 1
Cu 265.097 142.746 -706.912 1
Cu 267.434 143.553 -706.912 1
Cu 269.714 144.499 -706.912 1
Cu 271.927 145.58 -706.912 1
Cu 274.066 146.793 -706.912 1
Cu 276.12 148.132 -706.912 1
Cu 278.083 149.592 -706.912 1
Cu 279.947 151.168 -706.912 1
Cu 281.703 152.852 -706.912 1
Cu 282.405 154.639 -706.912 1
Cu 282.405 156.522 -706.912 1
Cu 282.405 158.492 -706.912 1
Cu 282.405 160.543 -706.912 1
Cu 282.405 162.665 -706.912 1
Cu 282.405 164.852 -706.912 1
Cu 282.405 167.093 -706.912 1
Cu 282.405 169.381 -706.912 1
Cu 282.405 171.706 -706.912 1
Cu 282.405 174.059 -706.912 1
Cu 282.405 176.43 -706.912 1
Cu 282.405 178.811 -706.912 1
Cu 282.841 178.811 -713.342 1
Cu 282.841 181.228 -713.342 1
Cu 282.841 183.634 -713.342 1
Cu 282.841 186.022 -713.342 1
Cu 282.841 188.382 -713.342 1
Cu 282.841 190.703 -713.342 1
Cu 282.841 192.978 -713.342 1
Cu 282.841 195.196 -713.342 1
Cu 282.841 197.35 -713.342 1
Cu 282.841 199.431 -713.342 1
Cu 282.841 201.431 -713.342 1
Cu 282.841 203.341 -713.342 1
Cu 282.129 205.154 -713.342 1
Cu 280.347 206.864 -713.342 1
Cu 278.456 208.462 -713.342 1
Cu 276.464 209.944 -713.342 1
Cu 274.379 211.303 -713.342 1
Cu 272.209 212.534 -713.342 1
Cu 269.963 213.631 -713.342 1
Cu 267.649 214.591 -713.342 1
Cu 265.278 215.41 -713.342 1
Cu 262.857 216.084 -713.342 1
Cu 260.397 216.612 -713.342 1
Cu 257.907 216.99 -713.342 1
Cu 255.397 217.218 -713.342 1
Cu 252.878 217.293 -713.342 1
Cu 250.358 217.218 -713.342 1
Cu 247.848 216.99 -713.342 1
Cu 245.358 216.612 -713.342 1
Cu 242.898 216.084 -713.342 1
Cu 240.477 215.41 -713.342 1
Cu 238.106 214.591 -713.342 1
Cu 235.792 213.631 -713.342 1
Cu 233.546 212.534 -713.342 1
Cu 231.376 211.303 -713.342 1
Cu 229.291 209.944 -713.342 1
Cu 227.299 208.462 -713.342 1
Cu 225.408 206.864 -713.342 1
Cu 223.626 205.154 -713.342 1
Cu 222.914 203.341 -713.342 1
Cu 222.914 201.431 -713.342 1
Cu 222.914 199.431 -713.342 1
Cu 222.914 197.35 -713.342 1
Cu 222.914 195.196 -713.342 1
Cu 222.914 192.978 -713.342 1
Cu 222.914 190.703 -713.342 1
Cu 222.914 188.382 -713.342 1
Cu 222.914 186.022 -713.342 1
Cu 222.914 183.634 -713.342 1
Cu 222.914 181.228 -713.342 1
Cu 222.914 178.811 -713.342 1
Cu 222.914 176.395 -713.342 1
Cu 222.914 173.988 -713.342 1
Cu 222.914 171.601 -713.342 1
Cu 222.914 169.241 -713.342 1
Cu 222.914 166.92 -713.342 1
Cu 222.914 164.645 -713.342 1
Cu 222.914 162.427 -713.342 1
Cu 222.914 160.273 -713.342 1
Cu 222.914 158.192 -713.342 1
Cu 222.914 156.192 -713.342 1
Cu 222.914 154.282 -713.342 1
Cu 223.626 152.469 -713.342 1
Cu 225.408 150.759 -713.342 1
Cu 227.299 149.16 -713.342 1
Cu 229.291 147.679 -713.342 1
Cu 231.376 146.32 -713.342 1
Cu 233.546 145.089 -713.342 1
Cu 235.792 143.992 -713.342 1
Cu 238.106 143.032 -713.342 1
Cu 240.477 142.213 -713.342 1
Cu 242.898 141.538 -713.342 1
Cu 245.358 141.011 -713.342 1
Cu 247.848 140.633 -713.342 1
Cu 250.358 140.405 -713.342 1
Cu 252.878 140.329 -713.342 1
Cu 255.397 140.405 -713.342 1
Cu 257.907 140.633 -713.342 1
Cu 260.397 141.011 -713.342 1
Cu 262.857 141.538 -713.342 1
Cu 265.278 142.213 -713.342 1
Cu 267.649 143.032 -713.342 1
Cu 269.963 143.992 -713.342 1
Cu 272.209 145.089 -713.342 1
Cu 274.379 146.32 -713.342 1
Cu 276.464 147.679 -713.342 1
Cu 278.456 149.16 -713.342 1
Cu 280.347 150.759 -713.342 1
Cu 282.129 152.469 -713.342 1
Cu 282.841 154.282 -713.342 1
Cu 282.841 156.192 -713.342 1
Cu 282.841 158.192 -713.342 1
Cu 282.841 160.273 -713.342 1
Cu 282.841 162.427 -713.342 1
Cu 282.841 164.645 -713.342 1
Cu 282.841 166.92 -713.342 1
Cu 282.841 169.241 -713.342 1
Cu 282.841 171.601 -713.342 1
Cu 282.841 173.988 -713.342 1
Cu 282.841 176.395 -713.342 1
Cu 282.841 178.811 -713.342 1
Cu 283.289 178.811 -719.776 1
Cu 283.289 181.264 -719.776 1
Cu 283.289 183.707 -719.776 1
Cu 283.289 186.13 -719.776 1
Cu 283.289 188.524 -719.776 1
Cu 283.289 190.881 -719.776 1
Cu 283.289 193.189 -719.776 1
Cu 283.289 195.441 -719.776 1
Cu 283.289 197.627 -719.776 1
Cu 283.289 199.739 -719.776 1
Cu 283.289 201.769 -719.776 1
Cu 283.289 203.707 -719.776 1
Cu 282.566 205.548 -719.776 1
Cu 280.757 207.283 -719.776 1
Cu 278.838 208.905 -719.776 1
Cu 276.816 210.409 -719.776 1
Cu 274.7 211.788 -719.776 1
Cu 272.498 213.037 -719.776 1
Cu 270.218 214.151 -719.776 1
Cu 267.87 215.126 -719.776 1
Cu 265.463 215.957 -719.776 1
Cu 263.006 216.641 -719.776 1
Cu 260.509 217.177 -719.776 1
Cu 257.982 217.56 -719.776 1
Cu 255.435 217.791 -719.776 1
Cu 252.878 217.868 -719.776 1
Cu 250.32 217.791 -719.776 1
Cu 247.773 217.56 -719.776 1
Cu 245.246 217.177 -719.776 1
Cu 242.749 216.641 -719.776 1
Cu 240.292 215.957 -719.776 1
Cu 237.885 215.126 -719.776 1
Cu 235.537 214.151 -719.776 1
Cu 233.257 213.037 -719.776 1
Cu 231.055 211.788 -719.776 1
Cu 228.939 210.409 -719.776 1
Cu 226.917 208.905 -719.776 1
Cu 224.998 207.283 -719.776 1
Cu 223.189 205.548 -719.776 1
Cu 222.466 203.707 -719.776 1
Cu 222.466 201.769 -719.776 1
Cu 222.466 199.739 -719.776 1
Cu 222.466 197.627 -719.776 1
Cu 222.466 195.441 -719.776 1
Cu 222.466 193.189 -719.776 1
Cu 222.466 190.881 -719.776 1
Cu 222.466 188.524 -719.776 1
Cu 222.466 186.13 -719.776 1
Cu 222.466 183.707 -719.776 1
Cu 222.466 181.264 -719.776 1
Cu 222.466 178.811 -719.776 1
Cu 222.466 176.359 -719.776 1
Cu 222.466 173.916 -719.776 1
Cu 222.466 171.493 -719.776 1
Cu 222.466 169.098 -719.776 1
Cu 222.466 166.742 -719.776 1
Cu 222.466 164.434 -719.776 1
Cu 222.466 162.182 -719.776 1
Cu 222.466 159.996 -719.776 1
Cu 222.466 157.884 -719.776 1
Cu 222.466 155.854 -719.776 1
Cu 222.466 153.916 -719.776 1
Cu 223.189 152.075 -719.776 1
Cu 224.998 150.34 -719.776 1
Cu 226.917 148.717 -719.776 1
Cu 228.939 147.214 -719.776 1
Cu 231.055 145.834 -719.776 1
Cu 233.257 144.585 -719.776 1
Cu 235.537 143.472 -719.776 1
Cu 237.885 142.497 -719.776 1
Cu 240.292 141.666 -719.776 1
Cu 242.749 140.981 -719.776 1
Cu 245.246 140.446 -719.776 1
Cu 247.773 140.062 -719.776 1
Cu 250.32 139.831 -719.776 1
Cu 252.878 139.754 -719.776 1
Cu 255.435 139.831 -719.776 1
Cu 257.982 140.062 -719.776 1
Cu 260.509 140.446 -719.776 1
Cu 263.006 140.981 -719.776 1
Cu 265.463 141.666 -719.776 1
Cu 267.87 142.497 -719.776 1
Cu 270.218 143.472 -719.776 1
Cu 272.498 144.585 -719.776 1
Cu 274.7 145.834 -719.776 1
Cu 276.816 147.214 -719.776 1
Cu 278.838 148.717 -719.776 1
Cu 280.757 150.34 -719.776 1
Cu 282.566 152.075 -719.776 1
Cu 283.289 153.916 -719.776 1
Cu 283.289 155.854 -719.776 1
Cu 283.289 157.884 -719.776 1
Cu 283.289 159.996 -719.776 1
Cu 283.289 162.182 -719.776 1
Cu 283.289 164.434 -719.776 1
Cu 283.289 166.742 -719.776 1
Cu 283.289 169.098 -719.776 1
Cu 283.289 171.493 -719.776 1
Cu 283.289 173.916 -719.776 1
Cu 283.289 176.359 -719.776 1
Cu 283.289 178.811 -719.776 1
Cu 283.749 178.811 -726.216 1
Cu 283.749 181.301 -726.216 1
Cu 283.749 183.781 -726.216 1
Cu 283.749 186.241 -726.216 1
Cu 283.749 188.671 -726.216 1
Cu 283.749 191.063 -726.216 1
Cu 283.749 193.406 -726.216 1
Cu 283.749 195.692 -726.216 1
Cu 283.749 197.912 -726.216 1
Cu 283.749 200.055 -726.216 1
Cu 283.749 202.115 -726.216 1
Cu 283.749 204.083 -726.216 1
Cu 283.015 205.952 -726.216 1
Cu 281.178 207.713 -726.216 1
Cu 279.23 209.36 -726.216 1
Cu 277.178 210.887 -726.216 1
Cu 275.03 212.287 -726.216 1
Cu 272.794 213.554 -726.216 1
Cu 270.48 214.685 -726.216 1
Cu 268.097 215.674 -726.216 1
Cu 265.653 216.518 -726.216 1
Cu 263.159 217.213 -726.216 1
Cu 260.624 217.756 -726.216 1
Cu 258.059 218.146 -726.216 1
Cu 255.473 218.38 -726.216 1
Cu 252.878 218.459 -726.216 1
Cu 250.282 218.38 -726.216 1
Cu 247.696 218.146 -726.216 1
Cu 245.131 217.756 -726.216 1
Cu 242.596 217.213 -726.216 1
Cu 240.102 216.518 -726.216 1
Cu 237.658 215.674 -726.216 1
Cu 235.275 214.685 -726.216 1
Cu 232.961 213.554 -726.216 1
Cu 230.725 212.287 -726.216 1
Cu 228.577 210.887 -726.216 1
Cu 226.525 209.36 -726.216 1
Cu 224.577 207.713 -726.216 1
Cu 222.74 205.952 -726.216 1
Cu 222.006 204.083 -726.216 1
Cu 222.006 202.115 -726.216 1
Cu 222.006 200.055 -726.216 1
Cu 222.006 197.912 -726.216 1
Cu 222.006 195.692 -726.216 1
Cu 222.006 193.406 -726.216 1
Cu 222.006 191.063 -726.216 1
Cu 222.006 188.671 -726.216 1
Cu 222.006 186.241 -726.216 1
Cu 222.006 183.781 -726.216 1
Cu 222.006 181.301 -726.216 1
Cu 222.006 178.811 -726.216 1
Cu 222.006 176.322 -726.216 1
Cu 222.006 173.842 -726.216 1
Cu 222.006 171.382 -726.216 1
Cu 222.006 168.952 -726.216 1
Cu 222.006 166.56 -726.216 1
Cu 222.006 164.216 -726.216 1
Cu 222.006 161.93 -726.216 1
Cu 222.006 159.711 -726.216 1
Cu 222.006 157.567 -726.216 1
Cu 222.006 155.507 -726.216 1
Cu 222.006 153.539 -726.216 1
Cu 222.74 151.671 -726.216 1
Cu 224.577 149.91 -726.216 1
Cu 226.525 148.263 -726.216 1
Cu 228.577 146.736 -726.216 1
Cu 230.725 145.336 -726.216 1
Cu 232.961 144.068 -726.216 1
Cu 235.275 142.938 -726.216 1
Cu 237.658 141.948 -726.216 1
Cu 240.102 141.105 -726.216 1
Cu 242.596 140.41 -726.216 1
Cu 245.131 139.867 -726.216 1
Cu 247.696 139.477 -726.216 1
Cu 250.282 139.243 -726.216 1
Cu 252.878 139.164 -726.216 1
Cu 255.473 139.243 -726.216 1
Cu 258.059 139.477 -726.216 1
Cu 260.624 139.867 -726.216 1
Cu 263.159 140.41 -726.216 1
Cu 265.653 141.105 -726.216 1
Cu 268.097 141.948 -726.216 1
Cu 270.48 142.938 -726.216 1
Cu 272.794 144.068 -726.216 1
Cu 275.03 145.336 -726.216 1
Cu 277.178 146.736 -726.216 1
Cu 279.23 148.263 -726.216 1
Cu 281.178 149.91 -726.216 1
Cu 283.015 151.671 -726.216 1
Cu 283.749 153.539 -726.216 1
Cu 283.749 155.507 -726.216 1
Cu 283.749 157.567 -726.216 1
Cu 283.749 159.711 -726.216 1
Cu 283.749 161.93 -726.216 1
Cu 283.749 164.216 -726.216 1
Cu 283.749 166.56 -726.216 1
Cu 283.749 168.952 -726.216 1
Cu 283.749 171.382 -726.216 1
Cu 283.749 173.842 -726.216 1
Cu 283.749 176.322 -726.216 1
Cu 283.749 178.811 -726.216 1
Cu 284.22 178.811 -732.66 1
Cu 284.22 181.339 -732.66 1
Cu 284.22 183.856 -732.66 1
Cu 284.22 186.354 -732.66 1
Cu 284.22 188.822 -732.66 1
Cu 284.22 191.25 -732.66 1
Cu 284.22 193.63 -732.66 1
Cu 284.22 195.95 -732.66 1
Cu 284.22 198.204 -732.66 1
Cu 284.22 200.38 -732.66 1
Cu 284.22 202.472 -732.66 1
Cu 284.22 204.47 -732.66 1
Cu 283.475 206.367 -732.66 1
Cu 281.611 208.155 -732.66 1
Cu 279.633 209.827 -732.66 1
Cu 277.549 211.377 -732.66 1
Cu 275.368 212.798 -732.66 1
Cu 273.099 214.086 -732.66 1
Cu 270.749 215.234 -732.66 1
Cu 268.329 216.238 -732.66 1
Cu 265.848 217.095 -732.66 1
Cu 263.316 217.8 -732.66 1
Cu 260.743 218.352 -732.66 1
Cu 258.138 218.747 -732.66 1
Cu 255.513 218.985 -732.66 1
Cu 252.878 219.065 -732.66 1
Cu 250.242 218.985 -732.66 1
Cu 247.617 218.747 -732.66 1
Cu 245.012 218.352 -732.66 1
Cu 242.439 217.8 -732.66 1
Cu 239.907 217.095 -732.66 1
Cu 237.426 216.238 -732.66 1
Cu 235.006 215.234 -732.66 1
Cu 232.656 214.086 -732.66 1
Cu 230.387 212.798 -732.66 1
Cu 228.206 211.377 -732.66 1
Cu 226.122 209.827 -732.66 1
Cu 224.144 208.155 -732.66 1
Cu 222.28 206.367 -732.66 1
Cu 221.535 204.47 -732.66 1
Cu 221.535 202.472 -732.66 1
Cu 221.535 200.38 -732.66 1
Cu 221.535 198.204 -732.66 1
Cu 221.535 195.95 -732.66 1
Cu 221.535 193.63 -732.66 1
Cu 221.535 191.25 -732.66 1
Cu 221.535 188.822 -732.66 1
Cu 221.535 186.354 -732.66 1
Cu 221.535 183.856 -732.66 1
Cu 221.535 181.339 -732.66 1
Cu 221.535 178.811 -732.66 1
Cu 221.535 176.284 -732.66 1
Cu 221.535 173.766 -732.66 1
Cu 221.535 171.269 -732.66 1
Cu 221.535 168.801 -732.66 1
Cu 221.535 166.372 -732.66 1
Cu 221.535 163.993 -732.66 1
Cu 221.535 161.672 -732.66 1
Cu 221.535 159.419 -732.66 1
Cu 221.535 157.243 -732.66 1
Cu 221.535 155.151 -732.66 1
Cu 221.535 153.153 -732.66 1
Cu 222.28 151.256 -732.66 1
Cu 224.144 149.468 -732.66 1
Cu 226.122 147.796 -732.66 1
Cu 228.206 146.246 -732.66 1
Cu 230.387 144.824 -732.66 1
Cu 232.656 143.537 -732.66 1
Cu 235.006 142.389 -732.66 1
Cu 237.426 141.385 -732.66 1
Cu 239.907 140.528 -732.66 1
Cu 242.439 139.823 -732.66 1
Cu 245.012 139.271 -732.66 1
Cu 247.617 138.876 -732.66 1
Cu 250.242 138.638 -732.66 1
Cu 252.878 138.558 -732.66 1
Cu 255.513 138.638 -732.66 1
Cu 258.138 138.876 -732.66 1
Cu 260.743 139.271 -732.66 1
Cu 263.316 139.823 -732.66 1
Cu 265.848 140.528 -732.66 1
Cu 268.329 141.385 -732.66 1
Cu 270.749 142.389 -732.66 1
Cu 273.099 143.537 -732.66 1
Cu 275.368 144.824 -732.66 1
Cu 277.549 146.246 -732.66 1
Cu 279.633 147.796 -732.66 1
Cu 281.611 149.468 -732.66 1
Cu 283.475 151.256 -732.66 1
Cu 284.22 153.153 -732.66 1
Cu 284.22 155.151 -732.66 1
Cu 284.22 157.243 -732.66 1
Cu 284.22 159.419 -732.66 1
Cu 284.22 161.672 -732.66 1
Cu 284.22 163.993 -732.66 1
Cu 284.22 166.372 -732.66 1
Cu 284.22 168.801 -732.66 1
Cu 284.22 171.269 -732.66 1
Cu 284.22 173.766 -732.66 1
Cu 284.22 176.284 -732.66 1
Cu 284.22 178.811 -732.66 1
Cu 284.706 178.811 -739.11 1
Cu 284.706 181.378 -739.11 1
Cu 284.706 183.935 -739.11 1
Cu 284.706 186.471 -739.11 1
Cu 284.706 188.977 -739.11 1
Cu 284.706 191.443 -739.11 1
Cu 284.706 193.859 -739.11 1
Cu 284.706 196.216 -739.11 1
Cu 284.706 198.504 -739.11 1
Cu 284.706 200.714 -739.11 1
Cu 284.706 202.838 -739.11 1
Cu 284.706 204.867 -739.11 1
Cu 283.949 206.793 -739.11 1
Cu 282.056 208.609 -739.11 1
Cu 280.047 210.307 -739.11 1
Cu 277.931 211.881 -739.11 1
Cu 275.717 213.324 -739.11 1
Cu 273.412 214.632 -739.11 1
Cu 271.026 215.797 -739.11 1
Cu 268.568 216.817 -739.11 1
Cu 266.049 217.687 -739.11 1
Cu 263.478 218.403 -739.11 1
Cu 260.864 218.964 -739.11 1
Cu 258.22 219.365 -739.11 1
Cu 255.554 219.607 -739.11 1
Cu 252.878 219.688 -739.11 1
Cu 250.201 219.607 -739.11 1
Cu 247.535 219.365 -739.11 1
Cu 244.891 218.964 -739.11 1
Cu 242.277 218.403 -739.11 1
Cu 239.706 217.687 -739.11 1
Cu 237.187 216.817 -739.11 1
Cu 234.729 215.797 -739.11 1
Cu 232.343 214.632 -739.11 1
Cu 230.039 213.324 -739.11 1
Cu 227.824 211.881 -739.11 1
Cu 225.708 210.307 -739.11 1
Cu 223.699 208.609 -739.11 1
Cu 221.806 206.793 -739.11 1
Cu 221.049 204.867 -739.11 1
Cu 221.049 202.838 -739.11 1
Cu 221.049 200.714 -739.11 1
Cu 221.049 198.504 -739.11 1
Cu 221.049 196.216 -739.11 1
Cu 221.049 193.859 -739.11 1
Cu 221.049 191.443 -739.11 1
Cu 221.049 188.977 -739.11 1
Cu 221.049 186.471 -739.11 1
Cu 221.049 183.935 -739.11 1
Cu 221.049 181.378 -739.11 1
Cu 221.049 178.811 -739.11 1
Cu 221.049 176.245 -739.11 1
Cu 221.049 173.688 -739.11 1
Cu 221.049 171.152 -739.11 1
Cu 221.049 168.646 -739.11 1
Cu 221.049 166.18 -739.11 1
Cu 221.049 163.764 -739.11 1
Cu 221.049 161.407 -739.11 1
Cu 221.049 159.119 -739.11 1
Cu 221.049 156.909 -739.11 1
Cu 221.049 154.785 -739.11 1
Cu 221.049 152.756 -739.11 1
Cu 221.806 150.83 -739.11 1
Cu 223.699 149.014 -739.11 1
Cu 225.708 147.316 -739.11 1
Cu 227.824 145.742 -739.11 1
Cu 230.039 144.298 -739.11 1
Cu 232.343 142.991 -739.11 1
Cu 234.729 141.825 -739.11 1
Cu 237.187 140.806 -739.11 1
Cu 239.706 139.936 -739.11 1
Cu 242.277 139.219 -739.11 1
Cu 244.891 138.659 -739.11 1
Cu 247.535 138.258 -739.11 1
Cu 250.201 138.016 -739.11 1
Cu 252.878 137.935 -739.11 1
Cu 255.554 138.016 -739.11 1
Cu 258.22 138.258 -739.11 1
Cu 260.864 138.659 -739.11 1
Cu 263.478 139.219 -739.11 1
Cu 266.049 139.936 -739.11 1
Cu 268.568 140.806 -739.11 1
Cu 271.026 141.825 -739.11 1
Cu 273.412 142.991 -739.11 1
Cu 275.717 144.298 -739.11 1
Cu 277.931 145.742 -739.11 1
Cu 280.047 147.316 -739.11 1
Cu 282.056 149.014 -739.11 1
Cu 283.949 150.83 -739.11 1
Cu 284.706 152.756 -739.11 1
Cu 284.706 154.785 -739.11 1
Cu 284.706 156.909 -739.11 1
Cu 284.706 159.119 -739.11 1
Cu 284.706 161.407 -739.11 1
Cu 284.706 163.764 -739.11 1
Cu 284.706 166.18 -739.11 1
Cu 284.706 168.646 -739.11 1
Cu 284.706 171.152 -739.11 1
Cu 284.706 173.688 -739.11 1
Cu 284.706 176.245 -739.11 1
Cu 284.706 178.811 -739.11 1
Cu 285.205 178.811 -745.566 1
Cu 285.205 181.418 -745.566 1
Cu 285.205 184.015 -745.566 1
Cu 285.205 186.591 -745.566 1
Cu 285.205 189.136 -745.566 1
Cu 285.205 191.641 -745.566 1
Cu 285.205 194.095 -745.566 1
Cu 285.205 196.488 -745.566 1
Cu 285.205 198.812 -745.566 1
Cu 285.205 201.057 -745.566 1
Cu 285.205 203.214 -745.566 1
Cu 285.205 205.275 -745.566 1
Cu 284.436 207.232 -745.566 1
Cu 282.513 209.076 -745.566 1
Cu 280.473 210.801 -745.566 1
Cu 278.324 212.399 -745.566 1
Cu 276.075 213.865 -745.566 1
Cu 273.734 215.193 -745.566 1
Cu 271.31 216.377 -745.566 1
Cu 268.814 217.413 -745.566 1
Cu 266.255 218.296 -745.566 1
Cu 263.644 219.024 -745.566 1
Cu 260.99 219.593 -745.566 1
Cu 258.303 220.001 -745.566 1
Cu 255.596 220.246 -745.566 1
Cu 252.878 220.328 -745.566 1
Cu 250.159 220.246 -745.566 1
Cu 247.452 220.001 -745.566 1
Cu 244.765 219.593 -745.566 1
Cu 242.111 219.024 -745.566 1
Cu 239.5 218.296 -745.566 1
Cu 236.941 217.413 -745.566 1
Cu 234.445 216.377 -745.566 1
Cu 232.021 215.193 -745.566 1
Cu 229.68 213.865 -745.566 1
Cu 227.431 212.399 -745.566 1
Cu 225.282 210.801 -745.566 1
Cu 223.242 209.076 -745.566 1
Cu 221.319 207.232 -745.566 1
Cu 220.55 205.275 -745.566 1
Cu 220.55 203.214 -745.566 1
Cu 220.55 201.057 -745.566 1
Cu 220.55 198.812 -745.566 1
Cu 220.55 196.488 -745.566 1
Cu 220.55 194.095 -745.566 1
Cu 220.55 191.641 -745.566 1
Cu 220.55 189.136 -745.566 1
Cu 220.55 186.591 -745.566 1
Cu 220.55 184.015 -745.566 1
Cu 220.55 181.418 -745.566 1
Cu 220.55 178.811 -745.566 1
Cu 220.55 176.205 -745.566 1
Cu 220.55 173.608 -745.566 1
Cu 220.55 171.032 -745.566 1
Cu 220.55 168.487 -745.566 1
Cu 220.55 165.982 -745.566 1
Cu 220.55 163.528 -745.566 1
Cu 220.55 161.134 -745.566 1
Cu 220.55 158.81 -745.566 1
Cu 220.55 156.565 -745.566 1
Cu 220.55 154.408 -745.566 1
Cu 220.55 152.347 -745.566 1
Cu 221.319 150.391 -745.566 1
Cu 223.242 148.547 -745.566 1
Cu 225.282 146.822 -745.566 1
Cu 227.431 145.223 -745.566 1
Cu 229.68 143.757 -745.566 1
Cu 232.021 142.43 -745.566 1
Cu 234.445 141.246 -745.566 1
Cu 236.941 140.21 -745.566 1
Cu 239.5 139.326 -745.566 1
Cu 242.111 138.599 -745.566 1
Cu 244.765 138.03 -745.566 1
Cu 247.452 137.622 -745.566 1
Cu 250.159 137.376 -745.566 1
Cu 252.878 137.294 -745.566 1
Cu 255.596 137.376 -745.566 1
Cu 258.303 137.622 -745.566 1
Cu 260.99 138.03 -745.566 1
Cu 263.644 138.599 -745.566 1
Cu 266.255 139.326 -745.566 1
Cu 268.814 140.21 -745.566 1
Cu 271.31 141.246 -745.566 1
Cu 273.734 142.43 -745.566 1
Cu 276.075 143.757 -745.566 1
Cu 278.324 145.223 -745.566 1
Cu 280.473 146.822 -745.566 1
Cu 282.513 148.547 -745.566 1
Cu 284.436 150.391 -745.566 1
Cu 285.205 152.347 -745.566 1
Cu 285.205 154.408 -745.566 1
Cu 285.205 156.565 -745.566 1
Cu 285.205 158.81 -745.566 1
Cu 285.205 161.134 -745.566 1
Cu 285.205 163.528 -745.566 1
Cu 285.205 165.982 -745.566 1
Cu 285.205 168.487 -745.566 1
Cu 285.205 171.032 -745.566 1
Cu 285.205 173.608 -745.566 1
Cu 285.205 176.205 -745.566 1
Cu 285.205 178.811 -745.566 1
Cu 285.718 178.811 -752.026 1
Cu 285.718 181.46 -752.026 1
Cu 285.718 184.098 -752.026 1
Cu 285.718 186.715 -752.026 1
Cu 285.718 189.3 -752.026 1
Cu 285.718 191.845 -752.026 1
Cu 285.718 194.338 -752.026 1
Cu 285.718 196.769 -752.026 1
Cu 285.718 199.13 -752.026 1
Cu 285.718 201.411 -752.026 1
Cu 285.718 203.602 -752.026 1
Cu 285.718 205.696 -752.026 1
Cu 284.938 207.683 -752.026 1
Cu 282.984 209.557 -752.026 1
Cu 280.911 211.309 -752.026 1
Cu 278.728 212.933 -752.026 1
Cu 276.443 214.422 -752.026 1
Cu 274.065 215.771 -752.026 1
Cu 271.603 216.974 -752.026 1
Cu 269.068 218.026 -752.026 1
Cu 266.468 218.924 -752.026 1
Cu 263.815 219.663 -752.026 1
Cu 261.119 220.241 -752.026 1
Cu 258.39 220.656 -752.026 1
Cu 255.639 220.905 -752.026 1
Cu 252.878 220.988 -752.026 1
Cu 250.116 220.905 -752.026 1
Cu 247.365 220.656 -752.026 1
Cu 244.636 220.241 -752.026 1
Cu 241.94 219.663 -752.026 1
Cu 239.287 218.924 -752.026 1
Cu 236.687 218.026 -752.026 1
Cu 234.152 216.974 -752.026 1
Cu 231.69 215.771 -752.026 1
Cu 229.312 214.422 -752.026 1
Cu 227.027 212.933 -752.026 1
Cu 224.844 211.309 -752.026 1
Cu 222.771 209.557 -752.026 1
Cu 220.818 207.683 -752.026 1
Cu 220.037 205.696 -752.026 1
Cu 220.037 203.602 -752.026 1
Cu 220.037 201.411 -752.026 1
Cu 220.037 199.13 -752.026 1
Cu 220.037 196.769 -752.026 1
Cu 220.037 194.338 -752.026 1
Cu 220.037 191.845 -752.026 1
Cu 220.037 189.3 -752.026 1
Cu 220.037 186.715 -752.026 1
Cu 220.037 184.098 -752.026 1
Cu 220.037 181.46 -752.026 1
Cu 220.037 178.811 -752.026 1
Cu 220.037 176.163 -752.026 1
Cu 220.037 173.525 -752.026 1
Cu 220.037 170.908 -752.026 1
Cu 220.037 168.322 -752.026 1
Cu 220.037 165.778 -752.026 1
Cu 220.037 163.285 -752.026 1
Cu 220.037 160.853 -752.026 1
Cu 220.037 158.493 -752.026 1
Cu 220.037 156.212 -752.026 1
Cu 220.037 154.021 -752.026 1
Cu 220.037 151.927 -752.026 1
Cu 220.818 149.939 -752.026 1
Cu 222.771 148.066 -752.026 1
Cu 224.844 146.314 -752.026 1
Cu 227.027 144.69 -752.026 1
Cu 229.312 143.2 -752.026 1
Cu 231.69 141.852 -752.026 1
Cu 234.152 140.649 -752.026 1
Cu 236.687 139.596 -752.026 1
Cu 239.287 138.699 -752.026 1
Cu 241.94 137.96 -752.026 1
Cu 244.636 137.382 -752.026 1
Cu 247.365 136.967 -752.026 1
Cu 250.116 136.718 -752.026 1
Cu 252.878 136.635 -752.026 1
Cu 255.639 136.718 -752.026 1
Cu 258.39 136.967 -752.026 1
Cu 261.119 137.382 -752.026 1
Cu 263.815 137.96 -752.026 1
Cu 266.468 138.699 -752.026 1
Cu 269.068 139.596 -752.026 1
Cu 271.603 140.649 -752.026 1
Cu 274.065 141.852 -752.026 1
Cu 276.443 143.2 -752.026 1
Cu 278.728 144.69 -752.026 1
Cu 280.911 146.314 -752.026 1
Cu 282.984 148.066 -752.026 1
Cu 284.938 149.939 -752.026 1
Cu 285.718 151.927 -752.026 1
Cu 285.718 154.021 -752.026 1
Cu 285.718 156.212 -752.026 1
Cu 285.718 158.493 -752.026 1
Cu 285.718 160.853 -752.026 1
Cu 285.718 163.285 -752.026 1
Cu 285.718 165.778 -752.026 1
Cu 285.718 168.322 -752.026 1
Cu 285.718 170.908 -752.026 1
Cu 285.718 173.525 -752.026 1
Cu 285.718 176.163 -752.026 1
Cu 285.718 178.811 -752.026 1
Cu 286.247 178.811 -758.491 1
Cu 286.247 181.502 -758.491 1
Cu 286.247 184.183 -758.491 1
Cu 286.247 186.842 -758.491 1
Cu 286.247 189.469 -758.491 1
Cu 286.247 192.055 -758.491 1
Cu 286.247 194.588 -758.491 1
Cu 286.247 197.059 -758.491 1
Cu 286.247 199.458 -758.491 1
Cu 286.247 201.775 -758.491 1
Cu 286.247 204.002 -758.491 1
Cu 286.247 206.129 -758.491 1
Cu 285.454 208.149 -758.491 1
Cu 283.469 210.052 -758.491 1
Cu 281.363 211.833 -758.491 1
Cu 279.145 213.483 -758.491 1
Cu 276.823 214.996 -758.491 1
Cu 274.406 216.367 -758.491 1
Cu 271.905 217.589 -758.491 1
Cu 269.329 218.658 -758.491 1
Cu 266.687 219.57 -758.491 1
Cu 263.991 220.321 -758.491 1
Cu 261.251 220.909 -758.491 1
Cu 258.478 221.33 -758.491 1
Cu 255.684 221.583 -758.491 1
Cu 252.878 221.668 -758.491 1
Cu 250.071 221.583 -758.491 1
Cu 247.277 221.33 -758.491 1
Cu 244.504 220.909 -758.491 1
Cu 241.764 220.321 -758.491 1
Cu 239.068 219.57 -758.491 1
Cu 236.426 218.658 -758.491 1
Cu 233.85 217.589 -758.491 1
Cu 231.349 216.367 -758.491 1
Cu 228.932 214.996 -758.491 1
Cu 226.61 213.483 -758.491 1
Cu 224.392 211.833 -758.491 1
Cu 222.286 210.052 -758.491 1
Cu 220.301 208.149 -758.491 1
Cu 219.508 206.129 -758.491 1
Cu 219.508 204.002 -758.491 1
Cu 219.508 201.775 -758.491 1
Cu 219.508 199.458 -758.491 1
Cu 219.508 197.059 -758.491 1
Cu 219.508 194.588 -758.491 1
Cu 219.508 192.055 -758.491 1
Cu 219.508 189.469 -758.491 1
Cu 219.508 186.842 -758.491 1
Cu 219.508 184.183 -758.491 1
Cu 219.508 181.502 -758.491 1
Cu 219.508 178.811 -758.491 1
Cu 219.508 176.12 -758.491 1
Cu 219.508 173.44 -758.491 1
Cu 219.508 170.781 -758.491 1
Cu 219.508 168.153 -758.491 1
Cu 219.508 165.568 -758.491 1
Cu 219.508 163.035 -758.491 1
Cu 219.508 160.564 -758.491 1
Cu 219.508 158.165 -758.491 1
Cu 219.508 155.848 -758.491 1
Cu 219.508 153.621 -758.491 1
Cu 219.508 151.494 -758.491 1
Cu 220.301 149.474 -758.491 1
Cu 222.286 147.57 -758.491 1
Cu 224.392 145.79 -758.491 1
Cu 226.61 144.14 -758.491 1
Cu 228.932 142.627 -758.491 1
Cu 231.349 141.256 -758.491 1
Cu 233.85 140.034 -758.491 1
Cu 236.426 138.964 -758.491 1
Cu 239.068 138.052 -758.491 1
Cu 241.764 137.301 -758.491 1
Cu 244.504 136.714 -758.491 1
Cu 247.277 136.293 -758.491 1
Cu 250.071 136.04 -758.491 1
Cu 252.878 135.955 -758.491 1
Cu 255.684 136.04 -758.491 1
Cu 258.478 136.293 -758.491 1
Cu 261.251 136.714 -758.491 1
Cu 263.991 137.301 -758.491 1
Cu 266.687 138.052 -758.491 1
Cu 269.329 138.964 -758.491 1
Cu 271.905 140.034 -758.491 1
Cu 274.406 141.256 -758.491 1
Cu 276.823 142.627 -758.491 1
Cu 279.145 144.14 -758.491 1
Cu 281.363 145.79 -758.491 1
Cu 283.469 147.57 -758.491 1
Cu 285.454 149.474 -758.491 1
Cu 286.247 151.494 -758.491 1
Cu 286.247 153.621 -758.491 1
Cu 286.247 155.848 -758.491 1
Cu 286.247 158.165 -758.491 1
Cu 286.247 160.564 -758.491 1
Cu 286.247 163.035 -758.491 1
Cu 286.247 165.568 -758.491 1
Cu 286.247 168.153 -758.491 1
Cu 286.247 170.781 -758.491 1
Cu 286.247 173.44 -758.491 1
Cu 286.247 176.12 -758.491 1
Cu 286.247 178.811 -758.491 1
Cu 286.793 178.811 -764.961 1
Cu 286.793 181.546 -764.961 1
Cu 286.793 184.271 -764.961 1
Cu 286.793 186.973 -764.961 1
Cu 286.793 189.644 -764.961 1
Cu 286.793 192.271 -764.961 1
Cu 286.793 194.846 -764.961 1
Cu 286.793 197.357 -764.961 1
Cu 286.793 199.795 -764.961 1
Cu 286.793 202.151 -764.961 1
Cu 286.793 204.414 -764.961 1
Cu 286.793 206.576 -764.961 1
Cu 285.987 208.629 -764.961 1
Cu 283.97 210.564 -764.961 1
Cu 281.829 212.373 -764.961 1
Cu 279.575 214.05 -764.961 1
Cu 277.215 215.588 -764.961 1
Cu 274.759 216.981 -764.961 1
Cu 272.216 218.223 -764.961 1
Cu 269.598 219.31 -764.961 1
Cu 266.913 220.237 -764.961 1
Cu 264.173 221.001 -764.961 1
Cu 261.388 221.597 -764.961 1
Cu 258.57 222.026 -764.961 1
Cu 255.729 222.283 -764.961 1
Cu 252.878 222.369 -764.961 1
Cu 250.026 222.283 -764.961 1
Cu 247.185 222.026 -764.961 1
Cu 244.367 221.597 -764.961 1
Cu 241.582 221.001 -764.961 1
Cu 238.842 220.237 -764.961 1
Cu 236.157 219.31 -764.961 1
Cu 233.539 218.223 -764.961 1
Cu 230.996 216.981 -764.961 1
Cu 228.54 215.588 -764.961 1
Cu 226.18 214.05 -764.961 1
Cu 223.926 212.373 -764.961 1
Cu 221.785 210.564 -764.961 1
Cu 219.768 208.629 -764.961 1
Cu 218.962 206.576 -764.961 1
Cu 218.962 204.414 -764.961 1
Cu 218.962 202.151 -764.961 1
Cu 218.962 199.795 -764.961 1
Cu 218.962 197.357 -764.961 1
Cu 218.962 194.846 -764.961 1
Cu 218.962 192.271 -764.961 1
Cu 218.962 189.644 -764.961 1
Cu 218.962 186.973 -764.961 1
Cu 218.962 184.271 -764.961 1
Cu 218.962 181.546 -764.961 1
Cu 218.962 178.811 -764.961 1
Cu 218.962 176.076 -764.961 1
Cu 218.962 173.352 -764.961 1
Cu 218.962 170.65 -764.961 1
Cu 218.962 167.979 -764.961 1
Cu 218.962 165.351 -764.961 1
Cu 218.962 162.777 -764.961 1
Cu 218.962 160.265 -764.961 1
Cu 218.962 157.827 -764.961 1
Cu 218.962 155.472 -764.961 1
Cu 218.962 153.209 -764.961 1
Cu 218.962 151.047 -764.961 1
Cu 219.768 148.994 -764.961 1
Cu 221.785 147.059 -764.961 1
Cu 223.926 145.25 -764.961 1
Cu 226.18 143.573 -764.961 1
Cu 228.54 142.035 -764.961 1
Cu 230.996 140.642 -764.961 1
Cu 233.539 139.399 -764.961 1
Cu 236.157 138.313 -764.961 1
Cu 238.842 137.386 -764.961 1
Cu 241.582 136.622 -764.961 1
Cu 244.367 136.025 -764.961 1
Cu 247.185 135.597 -764.961 1
Cu 250.026 135.34 -764.961 1
Cu 252.878 135.254 -764.961 1
Cu 255.729 135.34 -764.961 1
Cu 258.57 135.597 -764.961 1
Cu 261.388 136.025 -764.961 1
Cu 264.173 136.622 -764.961 1
Cu 266.913 137.386 -764.961 1
Cu 269.598 138.313 -764.961 1
Cu 272.216 139.399 -764.961 1
Cu 274.759 140.642 -764.961 1
Cu 277.215 142.035 -764.961 1
Cu 279.575 143.573 -764.961 1
Cu 281.829 145.25 -764.961 1
Cu 283.97 147.059 -764.961 1
Cu 285.987 148.994 -764.961 1
Cu 286.793 151.047 -764.961 1
Cu 286.793 153.209 -764.961 1
Cu 286.793 155.472 -764.961 1
Cu 286.793 157.827 -764.961 1
Cu 286.793 160.265 -764.961 1
Cu 286.793 162.777 -764.961 1
Cu 286.793 165.351 -764.961 1
Cu 286.793 167.979 -764.961 1
Cu 286.793 170.65 -764.961 1
Cu 286.793 173.352 -764.961 1
Cu 286.793 176.076 -764.961 1
Cu 286.793 178.811 -764.961 1
Cu 287.357 178.811 -771.436 1
Cu 287.357 181.592 -771.436 1
Cu 287.357 184.361 -771.436 1
Cu 287.357 187.109 -771.436 1
Cu 287.357 189.824 -771.436 1
Cu 287.357 192.495 -771.436 1
Cu 287.357 195.113 -771.436 1
Cu 287.357 197.666 -771.436 1
Cu 287.357 200.144 -771.436 1
Cu 287.357 202.539 -771.436 1
Cu 287.357 204.839 -771.436 1
Cu 287.357 207.038 -771.436 1
Cu 286.538 209.124 -771.436 1
Cu 284.486 211.091 -771.436 1
Cu 282.31 212.931 -771.436 1
Cu 280.018 214.636 -771.436 1
Cu 277.619 216.2 -771.436 1
Cu 275.122 217.616 -771.436 1
Cu 272.538 218.879 -771.436 1
Cu 269.876 219.983 -771.436 1
Cu 267.146 220.926 -771.436 1
Cu 264.361 221.702 -771.436 1
Cu 261.53 222.309 -771.436 1
Cu 258.665 222.744 -771.436 1
Cu 255.777 223.006 -771.436 1
Cu 252.878 223.093 -771.436 1
Cu 249.978 223.006 -771.436 1
Cu 247.09 222.744 -771.436 1
Cu 244.225 222.309 -771.436 1
Cu 241.394 221.702 -771.436 1
Cu 238.609 220.926 -771.436 1
Cu 235.879 219.983 -771.436 1
Cu 233.217 218.879 -771.436 1
Cu 230.633 217.616 -771.436 1
Cu 228.136 216.2 -771.436 1
Cu 225.737 214.636 -771.436 1
Cu 223.445 212.931 -771.436 1
Cu 221.269 211.091 -771.436 1
Cu 219.217 209.124 -771.436 1
Cu 218.398 207.038 -771.436 1
Cu 218.398 204.839 -771.436 1
Cu 218.398 202.539 -771.436 1
Cu 218.398 200.144 -771.436 1
Cu 218.398 197.666 -771.436 1
Cu 218.398 195.113 -771.436 1
Cu 218.398 192.495 -771.436 1
Cu 218.398 189.824 -771.436 1
Cu 218.398 187.109 -771.436 1
Cu 218.398 184.361 -771.436 1
Cu 218.398 181.592 -771.436 1
Cu 218.398 178.811 -771.436 1
Cu 218.398 176.031 -771.436 1
Cu 218.398 173.261 -771.436 1
Cu 218.398 170.514 -771.436 1
Cu 218.398 167.799 -771.436 1
Cu 218.398 165.128 -771.436 1
Cu 218.398 162.51 -771.436 1
Cu 218.398 159.957 -771.436 1
Cu 218.398 157.479 -771.436 1
Cu 218.398 155.084 -771.436 1
Cu 218.398 152.783 -771.436 1
Cu 218.398 150.585 -771.436 1
Cu 219.217 148.499 -771.436 1
Cu 221.269 146.531 -771.436 1
Cu 223.445 144.692 -771.436 1
Cu 225.737 142.987 -771.436 1
Cu 228.136 141.423 -771.436 1
Cu 230.633 140.007 -771.436 1
Cu 233.217 138.744 -771.436 1
Cu 235.879 137.639 -771.436 1
Cu 238.609 136.697 -771.436 1
Cu 241.394 135.921 -771.436 1
Cu 244.225 135.314 -771.436 1
Cu 247.09 134.879 -771.436 1
Cu 249.978 134.617 -771.436 1
Cu 252.878 134.53 -771.436 1
Cu 255.777 134.617 -771.436 1
Cu 258.665 134.879 -771.436 1
Cu 261.53 135.314 -771.436 1
Cu 264.361 135.921 -771.436 1
Cu 267.146 136.697 -771.436 1
Cu 269.876 137.639 -771.436 1
Cu 272.538 138.744 -771.436 1
Cu 275.122 140.007 -771.436 1
Cu 277.619 141.423 -771.436 1
Cu 280.018 142.987 -771.436 1
Cu 282.31 144.692 -771.436 1
Cu 284.486 146.531 -771.436 1
Cu 286.538 148.499 -771.436 1
Cu 287.357 150.585 -771.436 1
Cu 287.357 152.783 -771.436 1
Cu 287.357 155.084 -771.436 1
Cu 287.357 157.479 -771.436 1
Cu 287.357 159.957 -771.436 1
Cu 287.357 162.51 -771.436 1
Cu 287.357 165.128 -771.436 1
Cu 287.357 167.799 -771.436 1
Cu 287.357 170.514 -771.436 1
Cu 287.357 173.261 -771.436 1
Cu 287.357 176.031 -771.436 1
Cu 287.357 178.811 -771.436 1
Cu 287.94 178.811 -777.917 1
Cu 287.94 181.639 -777.917 1
Cu 287.94 184.455 -777.917 1
Cu 287.94 187.249 -777.917 1
Cu 287.94 190.01 -777.917 1
Cu 287.94 192.726 -777.917 1
Cu 287.94 195.388 -777.917 1
Cu 287.94 197.984 -777.917 1
Cu 287.94 200.505 -777.917 1
Cu 287.94 202.94 -777.917 1
Cu 287.94 205.279 -777.917 1
Cu 287.94 207.515 -777.917 1
Cu 287.107 209.637 -777.917 1
Cu 285.021 211.637 -777.917 1
Cu 282.808 213.508 -777.917 1
Cu 280.477 215.242 -777.917 1
Cu 278.037 216.832 -777.917 1
Cu 275.498 218.272 -777.917 1
Cu 272.87 219.556 -777.917 1
Cu 270.163 220.679 -777.917 1
Cu 267.388 221.638 -777.917 1
Cu 264.555 222.427 -777.917 1
Cu 261.676 223.044 -777.917 1
Cu 258.763 223.487 -777.917 1
Cu 255.826 223.753 -777.917 1
Cu 252.878 223.842 -777.917 1
Cu 249.929 223.753 -777.917 1
Cu 246.992 223.487 -777.917 1
Cu 244.079 223.044 -777.917 1
Cu 241.2 222.427 -777.917 1
Cu 238.367 221.638 -777.917 1
Cu 235.592 220.679 -777.917 1
Cu 232.885 219.556 -777.917 1
Cu 230.257 218.272 -777.917 1
Cu 227.718 216.832 -777.917 1
Cu 225.278 215.242 -777.917 1
Cu 222.947 213.508 -777.917 1
Cu 220.734 211.637 -777.917 1
Cu 218.648 209.637 -777.917 1
Cu 217.815 207.515 -777.917 1
Cu 217.815 205.279 -777.917 1
Cu 217.815 202.94 -777.917 1
Cu 217.815 200.505 -777.917 1
Cu 217.815 197.984 -777.917 1
Cu 217.815 195.388 -777.917 1
Cu 217.815 192.726 -777.917 1
Cu 217.815 190.01 -777.917 1
Cu 217.815 187.249 -777.917 1
Cu 217.815 184.455 -777.917 1
Cu 217.815 181.639 -777.917 1
Cu 217.815 178.811 -777.917 1
Cu 217.815 175.984 -777.917 1
Cu 217.815 173.168 -777.917 1
Cu 217.815 170.374 -777.917 1
Cu 217.815 167.613 -777.917 1
Cu 217.815 164.896 -777.917 1
Cu 217.815 162.235 -777.917 1
Cu 217.815 159.638 -777.917 1
Cu 217.815 157.118 -777.917 1
Cu 217.815 154.683 -777.917 1
Cu 217.815 152.343 -777.917 1
Cu 217.815 150.108 -777.917 1
Cu 218.648 147.986 -777.917 1
Cu 220.734 145.986 -777.917 1
Cu 222.947 144.115 -777.917 1
Cu 225.278 142.381 -777.917 1
Cu 227.718 140.791 -777.917 1
Cu 230.257 139.351 -777.917 1
Cu 232.885 138.067 -777.917 1
Cu 235.592 136.943 -777.917 1
Cu 238.367 135.985 -777.917 1
Cu 241.2 135.196 -777.917 1
Cu 244.079 134.579 -777.917 1
Cu 246.992 134.136 -777.917 1
Cu 249.929 133.87 -777.917 1
Cu 252.878 133.781 -777.917 1
Cu 255.826 133.87 -777.917 1
Cu 258.763 134.136 -777.917 1
Cu 261.676 134.579 -777.917 1
Cu 264.555 135.196 -777.917 1
Cu 267.388 135.985 -777.917 1
Cu 270.163 136.943 -777.917 1
Cu 272.87 138.067 -777.917 1
Cu 275.498 139.351 -777.917 1
Cu 278.037 140.791 -777.917 1
Cu 280.477 142.381 -777.917 1
Cu 282.808 144.115 -777.917 1
Cu 285.021 145.986 -777.917 1
Cu 287.107 147.986 -777.917 1
Cu 287.94 150.108 -777.917 1
Cu 287.94 152.343 -777.917 1
Cu 287.94 154.683 -777.917 1
Cu 287.94 157.118 -777.917 1
Cu 287.94 159.638 -777.917 1
Cu 287.94 162.235 -777.917 1
Cu 287.94 164.896 -777.917 1
Cu 287.94 167.613 -777.917 1
Cu 287.94 170.374 -777.917 1
Cu 287.94 173.168 -777.917 1
Cu 287.94 175.984 -777.917 1
Cu 287.94 178.811 -777.917 1
Cu 288.544 178.811 -784.402 1
Cu 288.544 181.688 -784.402 1
Cu 288.544 184.552 -784.402 1
Cu 288.544 187.394 -784.402 1
Cu 288.544 190.203 -784.402 1
Cu 288.544 192.966 -784.402 1
Cu 288.544 195.673 -784.402 1
Cu 288.544 198.314 -784.402 1
Cu 288.544 200.878 -784.402 1
Cu 288.544 203.355 -784.402 1
Cu 288.544 205.735 -784.402 1
Cu 288.544 208.009 -784.402 1
Cu 287.696 210.167 -784.402 1
Cu 285.574 212.202 -784.402 1
Cu 283.323 214.105 -784.402 1
Cu 280.952 215.869 -784.402 1
Cu 278.471 217.486 -784.402 1
Cu 275.888 218.951 -784.402 1
Cu 273.214 220.257 -784.402 1
Cu 270.46 221.4 -784.402 1
Cu 267.637 222.375 -784.402 1
Cu 264.756 223.178 -784.402 1
Cu 261.828 223.805 -784.402 1
Cu 258.864 224.255 -784.402 1
Cu 255.877 224.526 -784.402 1
Cu 252.878 224.617 -784.402 1
Cu 249.878 224.526 -784.402 1
Cu 246.891 224.255 -784.402 1
Cu 243.927 223.805 -784.402 1
Cu 240.999 223.178 -784.402 1
Cu 238.118 222.375 -784.402 1
Cu 235.295 221.4 -784.402 1
Cu 232.541 220.257 -784.402 1
Cu 229.867 218.951 -784.402 1
Cu 227.284 217.486 -784.402 1
Cu 224.803 215.869 -784.402 1
Cu 222.432 214.105 -784.402 1
Cu 220.181 212.202 -784.402 1
Cu 218.059 210.167 -784.402 1
Cu 217.211 208.009 -784.402 1
Cu 217.211 205.735 -784.402 1
Cu 217.211 203.355 -784.402 1
Cu 217.211 200.878 -784.402 1
Cu 217.211 198.314 -784.402 1
Cu 217.211 195.673 -784.402 1
Cu 217.211 192.966 -784.402 1
Cu 217.211 190.203 -784.402 1
Cu 217.211 187.394 -784.402 1
Cu 217.211 184.552 -784.402 1
Cu 217.211 181.688 -784.402 1
Cu 217.211 178.811 -784.402 1
Cu 217.211 175.935 -784.402 1
Cu 217.211 173.07 -784.402 1
Cu 217.211 170.228 -784.402 1
Cu 217.211 167.42 -784.402 1
Cu 217.211 164.657 -784.402 1
Cu 217.211 161.949 -784.402 1
Cu 217.211 159.308 -784.402 1
Cu 217.211 156.745 -784.402 1
Cu 217.211 154.268 -784.402 1
Cu 217.211 151.888 -784.402 1
Cu 217.211 149.614 -784.402 1
Cu 218.059 147.456 -784.402 1
Cu 220.181 145.421 -784.402 1
Cu 222.432 143.518 -784.402 1
Cu 224.803 141.754 -784.402 1
Cu 227.284 140.137 -784.402 1
Cu 229.867 138.672 -784.402 1
Cu 232.541 137.366 -784.402 1
Cu 235.295 136.223 -784.402 1
Cu 238.118 135.248 -784.402 1
Cu 240.999 134.445 -784.402 1
Cu 243.927 133.817 -784.402 1
Cu 246.891 133.367 -784.402 1
Cu 249.878 133.097 -784.402 1
Cu 252.878 133.006 -784.402 1
Cu 255.877 133.097 -784.402 1
Cu 258.864 133.367 -784.402 1
Cu 261.828 133.817 -784.402 1
Cu 264.756 134.445 -784.402 1
Cu 267.637 135.248 -784.402 1
Cu 270.46 136.223 -784.402 1
Cu 273.214 137.366 -784.402 1
Cu 275.888 138.672 -784.402 1
Cu 278.471 140.137 -784.402 1
Cu 280.952 141.754 -784.402 1
Cu 283.323 143.518 -784.402 1
Cu 285.574 145.421 -784.402 1
Cu 287.696 147.456 -784.402 1
Cu 288.544 149.614 -784.402 1
Cu 288.544 151.888 -784.402 1
Cu 288.544 154.268 -784.402 1
Cu 288.544 156.745 -784.402 1
Cu 288.544 159.308 -784.402 1
Cu 288.544 161.949 -784.402 1
Cu 288.544 164.657 -784.402 1
Cu 288.544 167.42 -784.402 1
Cu 288.544 170.228 -784.402 1
Cu 288.544 173.07 -784.402 1
Cu 288.544 175.935 -784.402 1
Cu 288.544 178.811 -784.402 1
Cu 289.169 178.811 -790.892 1
Cu 289.169 181.738 -790.892 1
Cu 289.169 184.653 -790.892 1
Cu 289.169 187.545 -790.892 1
Cu 289.169 190.403 -790.892 1
Cu 289.169 193.214 -790.892 1
Cu 289.169 195.969 -790.892 1
Cu 289.169 198.657 -790.892 1
Cu 289.169 201.265 -790.892 1
Cu 289.169 203.786 -790.892 1
Cu 289.169 206.208 -790.892 1
Cu 289.169 208.521 -790.892 1
Cu 288.307 210.717 -790.892 1
Cu 286.148 212.788 -790.892 1
Cu 283.857 214.724 -790.892 1
Cu 281.445 216.519 -790.892 1
Cu 278.92 218.165 -790.892 1
Cu 276.292 219.655 -790.892 1
Cu 273.571 220.985 -790.892 1
Cu 270.769 222.147 -790.892 1
Cu 267.896 223.139 -790.892 1
Cu 264.964 223.956 -790.892 1
Cu 261.985 224.595 -790.892 1
Cu 258.969 225.053 -790.892 1
Cu 255.929 225.328 -790.892 1
Cu 252.878 225.42 -790.892 1
Cu 249.826 225.328 -790.892 1
Cu 246.786 225.053 -790.892 1
Cu 243.77 224.595 -790.892 1
Cu 240.791 223.956 -790.892 1
Cu 237.859 223.139 -790.892 1
Cu 234.986 222.147 -790.892 1
Cu 232.184 220.985 -790.892 1
Cu 229.463 219.655 -790.892 1
Cu 226.835 218.165 -790.892 1
Cu 224.31 216.519 -790.892 1
Cu 221.898 214.724 -790.892 1
Cu 219.607 212.788 -790.892 1
Cu 217.448 210.717 -790.892 1
Cu 216.586 208.521 -790.892 1
Cu 216.586 206.208 -790.892 1
Cu 216.586 203.786 -790.892 1
Cu 216.586 201.265 -790.892 1
Cu 216.586 198.657 -790.892 1
Cu 216.586 195.969 -790.892 1
Cu 216.586 193.214 -790.892 1
Cu 216.586 190.403 -790.892 1
Cu 216.586 187.545 -790.892 1
Cu 216.586 184.653 -790.892 1
Cu 216.586 181.738 -790.892 1
Cu 216.586 178.811 -790.892 1
Cu 216.586 175.885 -790.892 1
Cu 216.586 172.97 -790.892 1
Cu 216.586 170.078 -790.892 1
Cu 216.586 167.22 -790.892 1
Cu 216.586 164.408 -790.892 1
Cu 216.586 161.653 -790.892 1
Cu 216.586 158.966 -790.892 1
Cu 216.586 156.357 -790.892 1
Cu 216.586 153.837 -790.892 1
Cu 216.586 151.415 -790.892 1
Cu 216.586 149.102 -790.892 1
Cu 217.448 146.905 -790.892 1
Cu 219.607 144.835 -790.892 1
Cu 221.898 142.899 -790.892 1
Cu 224.31 141.104 -790.892 1
Cu 226.835 139.458 -790.892 1
Cu 229.463 137.968 -790.892 1
Cu 232.184 136.638 -790.892 1
Cu 234.986 135.475 -790.892 1
Cu 237.859 134.484 -790.892 1
Cu 240.791 133.667 -790.892 1
Cu 243.77 133.028 -790.892 1
Cu 246.786 132.57 -790.892 1
Cu 249.826 132.294 -790.892 1
Cu 252.878 132.202 -790.892 1
Cu 255.929 132.294 -790.892 1
Cu 258.969 132.57 -790.892 1
Cu 261.985 133.028 -790.892 1
Cu 264.964 133.667 -790.892 1
Cu 267.896 134.484 -790.892 1
Cu 270.769 135.475 -790.892 1
Cu 273.571 136.638 -790.892 1
Cu 276.292 137.968 -790.892 1
Cu 278.92 139.458 -790.892 1
Cu 281.445 141.104 -790.892 1
Cu 283.857 142.899 -790.892 1
Cu 286.148 144.835 -790.892 1
Cu 288.307 146.905 -790.892 1
Cu 289.169 149.102 -790.892 1
Cu 289.169 151.415 -790.892 1
Cu 289.169 153.837 -790.892 1
Cu 289.169 156.357 -790.892 1
Cu 289.169 158.966 -790.892 1
Cu 289.169 161.653 -790.892 1
Cu 289.169 164.408 -790.892 1
Cu 289.169 167.22 -790.892 1
Cu 289.169 170.078 -790.892 1
Cu 289.169 172.97 -790.892 1
Cu 289.169 175.885 -790.892 1
Cu 289.169 178.811 -790.892 1
Cu 289.82 178.811 -797.386 1
Cu 289.82 181.79 -797.386 1
Cu 289.82 184.758 -797.386 1
Cu 289.82 187.702 -797.386 1
Cu 289.82 190.61 -797.386 1
Cu 289.82 193.472 -797.386 1
Cu 289.82 196.277 -797.386 1
Cu 289.82 199.012 -797.386 1
Cu 289.82 201.668 -797.386 1
Cu 289.82 204.233 -797.386 1
Cu 289.82 206.698 -797.386 1
Cu 289.82 209.053 -797.386 1
Cu 288.941 211.289 -797.386 1
Cu 286.744 213.397 -797.386 1
Cu 284.412 215.368 -797.386 1
Cu 281.957 217.194 -797.386 1
Cu 279.386 218.87 -797.386 1
Cu 276.711 220.387 -797.386 1
Cu 273.942 221.74 -797.386 1
Cu 271.09 222.924 -797.386 1
Cu 268.165 223.933 -797.386 1
Cu 265.181 224.765 -797.386 1
Cu 262.148 225.415 -797.386 1
Cu 259.078 225.881 -797.386 1
Cu 255.984 226.162 -797.386 1
Cu 252.878 226.255 -797.386 1
Cu 249.771 226.162 -797.386 1
Cu 246.677 225.881 -797.386 1
Cu 243.607 225.415 -797.386 1
Cu 240.574 224.765 -797.386 1
Cu 237.59 223.933 -797.386 1
Cu 234.665 222.924 -797.386 1
Cu 231.813 221.74 -797.386 1
Cu 229.044 220.387 -797.386 1
Cu 226.369 218.87 -797.386 1
Cu 223.798 217.194 -797.386 1
Cu 221.343 215.368 -797.386 1
Cu 219.011 213.397 -797.386 1
Cu 216.814 211.289 -797.386 1
Cu 215.935 209.053 -797.386 1
Cu 215.935 206.698 -797.386 1
Cu 215.935 204.233 -797.386 1
Cu 215.935 201.668 -797.386 1
Cu 215.935 199.012 -797.386 1
Cu 215.935 196.277 -797.386 1
Cu 215.935 193.472 -797.386 1
Cu 215.935 190.61 -797.386 1
Cu 215.935 187.702 -797.386 1
Cu 215.935 184.758 -797.386 1
Cu 215.935 181.79 -797.386 1
Cu 215.935 178.811 -797.386 1
Cu 215.935 175.832 -797.386 1
Cu 215.935 172.865 -797.386 1
Cu 215.935 169.921 -797.386 1
Cu 215.935 167.013 -797.386 1
Cu 215.935 164.15 -797.386 1
Cu 215.935 161.346 -797.386 1
Cu 215.935 158.611 -797.386 1
Cu 215.935 155.955 -797.386 1
Cu 215.935 153.39 -797.386 1
Cu 215.935 150.924 -797.386 1
Cu 215.935 148.569 -797.386 1
Cu 216.814 146.334 -797.386 1
Cu 219.011 144.226 -797.386 1
Cu 221.343 142.255 -797.386 1
Cu 223.798 140.428 -797.386 1
Cu 226.369 138.753 -797.386 1
Cu 229.044 137.236 -797.386 1
Cu 231.813 135.883 -797.386 1
Cu 234.665 134.699 -797.386 1
Cu 237.59 133.689 -797.386 1
Cu 240.574 132.858 -797.386 1
Cu 243.607 132.208 -797.386 1
Cu 246.677 131.741 -797.386 1
Cu 249.771 131.461 -797.386 1
Cu 252.878 131.367 -797.386 1
Cu 255.984 131.461 -797.386 1
Cu 259.078 131.741 -797.386 1
Cu 262.148 132.208 -797.386 1
Cu 265.181 132.858 -797.386 1
Cu 268.165 133.689 -797.386 1
Cu 271.09 134.699 -797.386 1
Cu 273.942 135.883 -797.386 1
Cu 276.711 137.236 -797.386 1
Cu 279.386 138.753 -797.386 1
Cu 281.957 140.428 -797.386 1
Cu 284.412 142.255 -797.386 1
Cu 286.744 144.226 -797.386 1
Cu 288.941 146.334 -797.386 1
Cu 289.82 148.569 -797.386 1
Cu 289.82 150.924 -797.386 1
Cu 289.82 153.39 -797.386 1
Cu 289.82 155.955 -797.386 1
Cu 289.82 158.611 -797.386 1
Cu 289.82 161.346 -797.386 1
Cu 289.82 164.15 -797.386 1
Cu 289.82 167.013 -797.386 1
Cu 289.82 169.921 -797.386 1
Cu 289.82 172.865 -797.386 1
Cu 289.82 175.832 -797.386 1
Cu 289.82 178.811 -797.386 1
Cu 290.496 178.811 -803.886 1
Cu 290.496 181.845 -803.886 1
Cu 290.496 184.867 -803.886 1
Cu 290.496 187.864 -803.886 1
Cu 290.496 190.826 -803.886 1
Cu 290.496 193.741 -803.886 1
Cu 290.496 196.597 -803.886 1
Cu 290.496 199.382 -803.886 1
Cu 290.496 202.086 -803.886 1
Cu 290.496 204.699 -803.886 1
Cu 290.496 207.209 -803.886 1
Cu 290.496 209.607 -803.886 1
Cu 289.602 211.884 -803.886 1
Cu 287.364 214.03 -803.886 1
Cu 284.99 216.037 -803.886 1
Cu 282.489 217.898 -803.886 1
Cu 279.872 219.604 -803.886 1
Cu 277.148 221.149 -803.886 1
Cu 274.328 222.527 -803.886 1
Cu 271.423 223.732 -803.886 1
Cu 268.445 224.76 -803.886 1
Cu 265.406 225.607 -803.886 1
Cu 262.318 226.269 -803.886 1
Cu 259.192 226.744 -803.886 1
Cu 256.041 227.029 -803.886 1
Cu 252.878 227.125 -803.886 1
Cu 249.714 227.029 -803.886 1
Cu 246.563 226.744 -803.886 1
Cu 243.437 226.269 -803.886 1
Cu 240.349 225.607 -803.886 1
Cu 237.31 224.76 -803.886 1
Cu 234.332 223.732 -803.886 1
Cu 231.427 222.527 -803.886 1
Cu 228.607 221.149 -803.886 1
Cu 225.883 219.604 -803.886 1
Cu 223.266 217.898 -803.886 1
Cu 220.765 216.037 -803.886 1
Cu 218.391 214.03 -803.886 1
Cu 216.153 211.884 -803.886 1
Cu 215.259 209.607 -803.886 1
Cu 215.259 207.209 -803.886 1
Cu 215.259 204.699 -803.886 1
Cu 215.259 202.086 -803.886 1
Cu 215.259 199.382 -803.886 1
Cu 215.259 196.597 -803.886 1
Cu 215.259 193.741 -803.886 1
Cu 215.259 190.826 -803.886 1
Cu 215.259 187.864 -803.886 1
Cu 215.259 184.867 -803.886 1
Cu 215.259 181.845 -803.886 1
Cu 215.259 178.811 -803.886 1
Cu 215.259 175.778 -803.886 1
Cu 215.259 172.756 -803.886 1
Cu 215.259 169.758 -803.886 1
Cu 215.259 166.796 -803.886 1
Cu 215.259 163.882 -803.886 1
Cu 215.259 161.026 -803.886 1
Cu 215.259 158.241 -803.886 1
Cu 215.259 155.536 -803.886 1
Cu 215.259 152.924 -803.886 1
Cu 215.259 150.414 -803.886 1
Cu 215.259 148.015 -803.886 1
Cu 216.153 145.739 -803.886 1
Cu 218.391 143.593 -803.886 1
Cu 220.765 141.585 -803.886 1
Cu 223.266 139.725 -803.886 1
Cu 225.883 138.019 -803.886 1
Cu 228.607 136.474 -803.886 1
Cu 231.427 135.096 -803.886 1
Cu 234.332 133.891 -803.886 1
Cu 237.31 132.863 -803.886 1
Cu 240.349 132.016 -803.886 1
Cu 243.437 131.354 -803.886 1
Cu 246.563 130.879 -803.886 1
Cu 249.714 130.593 -803.886 1
Cu 252.878 130.498 -803.886 1
Cu 256.041 130.593 -803.886 1
Cu 259.192 130.879 -803.886 1
Cu 262.318 131.354 -803.886 1
Cu 265.406 132.016 -803.886 1
Cu 268.445 132.863 -803.886 1
Cu 271.423 133.891 -803.886 1
Cu 274.328 135.096 -803.886 1
Cu 277.148 136.474 -803.886 1
Cu 279.872 138.019 -803.886 1
Cu 282.489 139.725 -803.886 1
Cu 284.99 141.585 -803.886 1
Cu 287.364 143.593 -803.886 1
Cu 289.602 145.739 -803.886 1
Cu 290.496 148.015 -803.886 1
Cu 290.496 150.414 -803.886 1
Cu 290.496 152.924 -803.886 1
Cu 290.496 155.536 -803.886 1
Cu 290.496 158.241 -803.886 1
Cu 290.496 161.026 -803.886 1
Cu 290.496 163.882 -803.886 1
Cu 290.496 166.796 -803.886 1
Cu 290.496 169.758 -803.886 1
Cu 290.496 172.756 -803.886 1
Cu 290.496 175.778 -803.886 1
Cu 290.496 178.811 -803.886 1
Cu 291.203 178.811 -810.391 1
Cu 291.203 181.902 -810.391 1
Cu 291.203 184.98 -810.391 1
Cu 291.203 188.034 -810.391 1
Cu 291.203 191.052 -810.391 1
Cu 291.203 194.021 -810.391 1
Cu 291.203 196.931 -810.391 1
Cu 291.203 199.768 -810.391 1
Cu 291.203 202.523 -810.391 1
Cu 291.203 205.185 -810.391 1
Cu 291.203 207.742 -810.391 1
Cu 291.203 210.186 -810.391 1
Cu 290.292 212.505 -810.391 1
Cu 288.012 214.691 -810.391 1
Cu 285.593 216.736 -810.391 1
Cu 283.045 218.631 -810.391 1
Cu 280.379 220.369 -810.391 1
Cu 277.603 221.943 -810.391 1
Cu 274.73 223.347 -810.391 1
Cu 271.771 224.575 -810.391 1
Cu 268.738 225.623 -810.391 1
Cu 265.641 226.485 -810.391 1
Cu 262.495 227.16 -810.391 1
Cu 259.31 227.643 -810.391 1
Cu 256.1 227.934 -810.391 1
Cu 252.878 228.032 -810.391 1
Cu 249.655 227.934 -810.391 1
Cu 246.445 227.643 -810.391 1
Cu 243.26 227.16 -810.391 1
Cu 240.114 226.485 -810.391 1
Cu 237.017 225.623 -810.391 1
Cu 233.984 224.575 -810.391 1
Cu 231.025 223.347 -810.391 1
Cu 228.152 221.943 -810.391 1
Cu 225.376 220.369 -810.391 1
Cu 222.71 218.631 -810.391 1
Cu 220.162 216.736 -810.391 1
Cu 217.743 214.691 -810.391 1
Cu 215.463 212.505 -810.391 1
Cu 214.552 210.186 -810.391 1
Cu 214.552 207.742 -810.391 1
Cu 214.552 205.185 -810.391 1
Cu 214.552 202.523 -810.391 1
Cu 214.552 199.768 -810.391 1
Cu 214.552 196.931 -810.391 1
Cu 214.552 194.021 -810.391 1
Cu 214.552 191.052 -810.391 1
Cu 214.552 188.034 -810.391 1
Cu 214.552 184.98 -810.391 1
Cu 214.552 181.902 -810.391 1
Cu 214.552 178.811 -810.391 1
Cu 214.552 175.721 -810.391 1
Cu 214.552 172.642 -810.391 1
Cu 214.552 169.588 -810.391 1
Cu 214.552 166.571 -810.391 1
Cu 214.552 163.602 -810.391 1
Cu 214.552 160.692 -810.391 1
Cu 214.552 157.854 -810.391 1
Cu 214.552 155.099 -810.391 1
Cu 214.552 152.438 -810.391 1
Cu 214.552 149.88 -810.391 1
Cu 214.552 147.437 -810.391 1
Cu 215.463 145.118 -810.391 1
Cu 217.743 142.931 -810.391 1
Cu 220.162 140.887 -810.391 1
Cu 222.71 138.991 -810.391 1
Cu 225.376 137.253 -810.391 1
Cu 228.152 135.679 -810.391 1
Cu 231.025 134.276 -810.391 1
Cu 233.984 133.048 -810.391 1
Cu 237.017 132 -810.391 1
Cu 240.114 131.138 -810.391 1
Cu 243.26 130.463 -810.391 1
Cu 246.445 129.979 -810.391 1
Cu 249.655 129.688 -810.391 1
Cu 252.878 129.591 -810.391 1
Cu 256.1 129.688 -810.391 1
Cu 259.31 129.979 -810.391 1
Cu 262.495 130.463 -810.391 1
Cu 265.641 131.138 -810.391 1
Cu 268.738 132 -810.391 1
Cu 271.771 133.048 -810.391 1
Cu 274.73 134.276 -810.391 1
Cu 277.603 135.679 -810.391 1
Cu 280.379 137.253 -810.391 1
Cu 283.045 138.991 -810.391 1
Cu 285.593 140.887 -810.391 1
Cu 288.012 142.931 -810.391 1
Cu 290.292 145.118 -810.391 1
Cu 291.203 147.437 -810.391 1
Cu 291.203 149.88 -810.391 1
Cu 291.203 152.438 -810.391 1
Cu 291.203 155.099 -810.391 1
Cu 291.203 157.854 -810.391 1
Cu 291.203 160.692 -810.391 1
Cu 291.203 163.602 -810.391 1
Cu 291.203 166.571 -810.391 1
Cu 291.203 169.588 -810.391 1
Cu 291.203 172.642 -810.391 1
Cu 291.203 175.721 -810.391 1
Cu 291.203 178.811 -810.391 1
Cu 291.941 178.811 -816.9 1
Cu 291.941 181.962 -816.9 1
Cu 291.941 185.099 -816.9 1
Cu 291.941 188.212 -816.9 1
Cu 291.941 191.288 -816.9 1
Cu 291.941 194.314 -816.9 1
Cu 291.941 197.28 -816.9 1
Cu 291.941 200.172 -816.9 1
Cu 291.941 202.981 -816.9 1
Cu 291.941 205.693 -816.9 1
Cu 291.941 208.3 -816.9 1
Cu 291.941 210.79 -816.9 1
Cu 291.013 213.154 -816.9 1
Cu 288.689 215.383 -816.9 1
Cu 286.224 217.467 -816.9 1
Cu 283.627 219.399 -816.9 1
Cu 280.909 221.171 -816.9 1
Cu 278.08 222.775 -816.9 1
Cu 275.152 224.206 -816.9 1
Cu 272.136 225.457 -816.9 1
Cu 269.043 226.525 -816.9 1
Cu 265.887 227.404 -816.9 1
Cu 262.68 228.092 -816.9 1
Cu 259.434 228.585 -816.9 1
Cu 256.162 228.881 -816.9 1
Cu 252.878 228.98 -816.9 1
Cu 249.593 228.881 -816.9 1
Cu 246.321 228.585 -816.9 1
Cu 243.075 228.092 -816.9 1
Cu 239.868 227.404 -816.9 1
Cu 236.712 226.525 -816.9 1
Cu 233.619 225.457 -816.9 1
Cu 230.603 224.206 -816.9 1
Cu 227.675 222.775 -816.9 1
Cu 224.846 221.171 -816.9 1
Cu 222.128 219.399 -816.9 1
Cu 219.531 217.467 -816.9 1
Cu 217.066 215.383 -816.9 1
Cu 214.742 213.154 -816.9 1
Cu 213.814 210.79 -816.9 1
Cu 213.814 208.3 -816.9 1
Cu 213.814 205.693 -816.9 1
Cu 213.814 202.981 -816.9 1
Cu 213.814 200.172 -816.9 1
Cu 213.814 197.28 -816.9 1
Cu 213.814 194.314 -816.9 1
Cu 213.814 191.288 -816.9 1
Cu 213.814 188.212 -816.9 1
Cu 213.814 185.099 -816.9 1
Cu 213.814 181.962 -816.9 1
Cu 213.814 178.811 -816.9 1
Cu 213.814 175.661 -816.9 1
Cu 213.814 172.524 -816.9 1
Cu 213.814 169.411 -816.9 1
Cu 213.814 166.335 -816.9 1
Cu 213.814 163.308 -816.9 1
Cu 213.814 160.343 -816.9 1
Cu 213.814 157.45 -816.9 1
Cu 213.814 154.642 -816.9 1
Cu 213.814 151.929 -816.9 1
Cu 213.814 149.323 -816.9 1
Cu 213.814 146.832 -816.9 1
Cu 214.742 144.468 -816.9 1
Cu 217.066 142.24 -816.9 1
Cu 219.531 140.155 -816.9 1
Cu 222.128 138.224 -816.9 1
Cu 224.846 136.452 -816.9 1
Cu 227.675 134.848 -816.9 1
Cu 230.603 133.417 -816.9 1
Cu 233.619 132.165 -816.9 1
Cu 236.712 131.098 -816.9 1
Cu 239.868 130.218 -816.9 1
Cu 243.075 129.531 -816.9 1
Cu 246.321 129.038 -816.9 1
Cu 249.593 128.741 -816.9 1
Cu 252.878 128.642 -816.9 1
Cu 256.162 128.741 -816.9 1
Cu 259.434 129.038 -816.9 1
Cu 262.68 129.531 -816.9 1
Cu 265.887 130.218 -816.9 1
Cu 269.043 131.098 -816.9 1
Cu 272.136 132.165 -816.9 1
Cu 275.152 133.417 -816.9 1
Cu 278.08 134.848 -816.9 1
Cu 280.909 136.452 -816.9 1
Cu 283.627 138.224 -816.9 1
Cu 286.224 140.155 -816.9 1
Cu 288.689 142.24 -816.9 1
Cu 291.013 144.468 -816.9 1
Cu 291.941 146.832 -816.9 1
Cu 291.941 149.323 -816.9 1
Cu 291.941 151.929 -816.9 1
Cu 291.941 154.642 -816.9 1
Cu 291.941 157.45 -816.9 1
Cu 291.941 160.343 -816.9 1
Cu 291.941 163.308 -816.9 1
Cu 291.941 166.335 -816.9 1
Cu 291.941 169.411 -816.9 1
Cu 291.941 172.524 -816.9 1
Cu 291.941 175.661 -816.9 1
Cu 291.941 178.811 -816.9 1
Cu 292.717 178.811 -823.414 1
Cu 292.717 182.024 -823.414 1
Cu 292.717 185.224 -823.414 1
Cu 292.717 188.399 -823.414 1
Cu 292.717 191.536 -823.414 1
Cu 292.717 194.622 -823.414 1
Cu 292.717 197.646 -823.414 1
Cu 292.717 200.596 -823.414 1
Cu 292.717 203.46 -823.414 1
Cu 292.717 206.227 -823.414 1
Cu 292.717 208.885 -823.414 1
Cu 292.717 211.425 -823.414 1
Cu 291.77 213.836 -823.414 1
Cu 289.4 216.109 -823.414 1
Cu 286.886 218.235 -823.414 1
Cu 284.237 220.205 -823.414 1
Cu 281.465 222.011 -823.414 1
Cu 278.58 223.648 -823.414 1
Cu 275.594 225.107 -823.414 1
Cu 272.518 226.383 -823.414 1
Cu 269.364 227.472 -823.414 1
Cu 266.146 228.369 -823.414 1
Cu 262.875 229.07 -823.414 1
Cu 259.564 229.573 -823.414 1
Cu 256.228 229.875 -823.414 1
Cu 252.878 229.976 -823.414 1
Cu 249.527 229.875 -823.414 1
Cu 246.191 229.573 -823.414 1
Cu 242.88 229.07 -823.414 1
Cu 239.609 228.369 -823.414 1
Cu 236.391 227.472 -823.414 1
Cu 233.237 226.383 -823.414 1
Cu 230.161 225.107 -823.414 1
Cu 227.175 223.648 -823.414 1
Cu 224.29 222.011 -823.414 1
Cu 221.518 220.205 -823.414 1
Cu 218.869 218.235 -823.414 1
Cu 216.355 216.109 -823.414 1
Cu 213.985 213.836 -823.414 1
Cu 213.038 211.425 -823.414 1
Cu 213.038 208.885 -823.414 1
Cu 213.038 206.227 -823.414 1
Cu 213.038 203.46 -823.414 1
Cu 213.038 200.596 -823.414 1
Cu 213.038 197.646 -823.414 1
Cu 213.038 194.622 -823.414 1
Cu 213.038 191.536 -823.414 1
Cu 213.038 188.399 -823.414 1
Cu 213.038 185.224 -823.414 1
Cu 213.038 182.024 -823.414 1
Cu 213.038 178.811 -823.414 1
Cu 213.038 175.599 -823.414 1
Cu 213.038 172.399 -823.414 1
Cu 213.038 169.224 -823.414 1
Cu 213.038 166.087 -823.414 1
Cu 213.038 163.001 -823.414 1
Cu 213.038 159.976 -823.414 1
Cu 213.038 157.026 -823.414 1
Cu 213.038 154.163 -823.414 1
Cu 213.038 151.396 -823.414 1
Cu 213.038 148.737 -823.414 1
Cu 213.038 146.198 -823.414 1
Cu 213.985 143.787 -823.414 1
Cu 216.355 141.514 -823.414 1
Cu 218.869 139.388 -823.414 1
Cu 221.518 137.418 -823.414 1
Cu 224.29 135.611 -823.414 1
Cu 227.175 133.975 -823.414 1
Cu 230.161 132.516 -823.414 1
Cu 233.237 131.239 -823.414 1
Cu 236.391 130.151 -823.414 1
Cu 239.609 129.254 -823.414 1
Cu 242.88 128.553 -823.414 1
Cu 246.191 128.05 -823.414 1
Cu 249.527 127.747 -823.414 1
Cu 252.878 127.646 -823.414 1
Cu 256.228 127.747 -823.414 1
Cu 259.564 128.05 -823.414 1
Cu 262.875 128.553 -823.414 1
Cu 266.146 129.254 -823.414 1
Cu 269.364 130.151 -823.414 1
Cu 272.518 131.239 -823.414 1
Cu 275.594 132.516 -823.414 1
Cu 278.58 133.975 -823.414 1
Cu 281.465 135.611 -823.414 1
Cu 284.237 137.418 -823.414 1
Cu 286.886 139.388 -823.414 1
Cu 289.4 141.514 -823.414 1
Cu 291.77 143.787 -823.414 1
Cu 292.717 146.198 -823.414 1
Cu 292.717 148.737 -823.414 1
Cu 292.717 151.396 -823.414 1
Cu 292.717 154.163 -823.414 1
Cu 292.717 157.026 -823.414 1
Cu 292.717 159.976 -823.414 1
Cu 292.717 163.001 -823.414 1
Cu 292.717 166.087 -823.414 1
Cu 292.717 169.224 -823.414 1
Cu 292.717 172.399 -823.414 1
Cu 292.717 175.599 -823.414 1
Cu 292.717 178.811 -823.414 1
Cu 293.534 178.811 -829.932 1
Cu 293.534 182.09 -829.932 1
Cu 293.534 185.356 -829.932 1
Cu 293.534 188.595 -829.932 1
Cu 293.534 191.797 -829.932 1
Cu 293.534 194.946 -829.932 1
Cu 293.534 198.033 -829.932 1
Cu 293.534 201.043 -829.932 1
Cu 293.534 203.966 -829.932 1
Cu 293.534 206.789 -829.932 1
Cu 293.534 209.502 -829.932 1
Cu 293.534 212.094 -829.932 1
Cu 292.567 214.554 -829.932 1
Cu 290.149 216.874 -829.932 1
Cu 287.583 219.043 -829.932 1
Cu 284.88 221.053 -829.932 1
Cu 282.051 222.897 -829.932 1
Cu 279.107 224.567 -829.932 1
Cu 276.06 226.056 -829.932 1
Cu 272.921 227.359 -829.932 1
Cu 269.702 228.47 -829.932 1
Cu 266.418 229.385 -829.932 1
Cu 263.08 230.101 -829.932 1
Cu 259.701 230.614 -829.932 1
Cu 256.296 230.922 -829.932 1
Cu 252.878 231.025 -829.932 1
Cu 249.459 230.922 -829.932 1
Cu 246.054 230.614 -829.932 1
Cu 242.675 230.101 -829.932 1
Cu 239.337 229.385 -829.932 1
Cu 236.053 228.47 -829.932 1
Cu 232.834 227.359 -829.932 1
Cu 229.695 226.056 -829.932 1
Cu 226.648 224.567 -829.932 1
Cu 223.704 222.897 -829.932 1
Cu 220.875 221.053 -829.932 1
Cu 218.172 219.043 -829.932 1
Cu 215.606 216.874 -829.932 1
Cu 213.188 214.554 -829.932 1
Cu 212.221 212.094 -829.932 1
Cu 212.221 209.502 -829.932 1
Cu 212.221 206.789 -829.932 1
Cu 212.221 203.966 -829.932 1
Cu 212.221 201.043 -829.932 1
Cu 212.221 198.033 -829.932 1
Cu 212.221 194.946 -829.932 1
Cu 212.221 191.797 -829.932 1
Cu 212.221 188.595 -829.932 1
Cu 212.221 185.356 -829.932 1
Cu 212.221 182.09 -829.932 1
Cu 212.221 178.811 -829.932 1
Cu 212.221 175.533 -829.932 1
Cu 212.221 172.267 -829.932 1
Cu 212.221 169.027 -829.932 1
Cu 212.221 165.826 -829.932 1
Cu 212.221 162.676 -829.932 1
Cu 212.221 159.59 -829.932 1
Cu 212.221 156.58 -829.932 1
Cu 212.221 153.657 -829.932 1
Cu 212.221 150.834 -829.932 1
Cu 212.221 148.121 -829.932 1
Cu 212.221 145.529 -829.932 1
Cu 213.188 143.068 -829.932 1
Cu 215.606 140.749 -829.932 1
Cu 218.172 138.58 -829.932 1
Cu 220.875 136.569 -829.932 1
Cu 223.704 134.726 -829.932 1
Cu 226.648 133.056 -829.932 1
Cu 229.695 131.567 -829.932 1
Cu 232.834 130.264 -829.932 1
Cu 236.053 129.153 -829.932 1
Cu 239.337 128.238 -829.932 1
Cu 242.675 127.522 -829.932 1
Cu 246.054 127.009 -829.932 1
Cu 249.459 126.7 -829.932 1
Cu 252.878 126.597 -829.932 1
Cu 256.296 126.7 -829.932 1
Cu 259.701 127.009 -829.932 1
Cu 263.08 127.522 -829.932 1
Cu 266.418 128.238 -829.932 1
Cu 269.702 129.153 -829.932 1
Cu 272.921 130.264 -829.932 1
Cu 276.06 131.567 -829.932 1
Cu 279.107 133.056 -829.932 1
Cu 282.051 134.726 -829.932 1
Cu 284.88 136.569 -829.932 1
Cu 287.583 138.58 -829.932 1
Cu 290.149 140.749 -829.932 1
Cu 292.567 143.068 -829.932 1
Cu 293.534 145.529 -829.932 1
Cu 293.534 148.121 -829.932 1
Cu 293.534 150.834 -829.932 1
Cu 293.534 153.657 -829.932 1
Cu 293.534 156.58 -829.932 1
Cu 293.534 159.59 -829.932 1
Cu 293.534 162.676 -829.932 1
Cu 293.534 165.826 -829.932 1
Cu 293.534 169.027 -829.932 1
Cu 293.534 172.267 -829.932 1
Cu 293.534 175.533 -829.932 1
Cu 293.534 178.811 -829.932 1
Cu 294.398 178.811 -836.455 1
Cu 294.398 182.16 -836.455 1
Cu 294.398 185.495 -836.455 1
Cu 294.398 188.803 -836.455 1
Cu 294.398 192.073 -836.455 1
Cu 294.398 195.29 -836.455 1
Cu 294.398 198.441 -836.455 1
Cu 294.398 201.516 -836.455 1
Cu 294.398 204.501 -836.455 1
Cu 294.398 207.384 -836.455 1
Cu 294.398 210.155 -836.455 1
Cu 294.398 212.802 -836.455 1
Cu 293.411 215.314 -836.455 1
Cu 290.941 217.683 -836.455 1
Cu 288.321 219.898 -836.455 1
Cu 285.561 221.952 -836.455 1
Cu 282.672 223.835 -836.455 1
Cu 279.665 225.54 -836.455 1
Cu 276.553 227.061 -836.455 1
Cu 273.347 228.391 -836.455 1
Cu 270.06 229.526 -836.455 1
Cu 266.706 230.46 -836.455 1
Cu 263.297 231.191 -836.455 1
Cu 259.847 231.715 -836.455 1
Cu 256.369 232.03 -836.455 1
Cu 252.878 232.136 -836.455 1
Cu 249.386 232.03 -836.455 1
Cu 245.908 231.715 -836.455 1
Cu 242.458 231.191 -836.455 1
Cu 239.049 230.46 -836.455 1
Cu 235.695 229.526 -836.455 1
Cu 232.408 228.391 -836.455 1
Cu 229.202 227.061 -836.455 1
Cu 226.09 225.54 -836.455 1
Cu 223.083 223.835 -836.455 1
Cu 220.194 221.952 -836.455 1
Cu 217.434 219.898 -836.455 1
Cu 214.814 217.683 -836.455 1
Cu 212.344 215.314 -836.455 1
Cu 211.357 212.802 -836.455 1
Cu 211.357 210.155 -836.455 1
Cu 211.357 207.384 -836.455 1
Cu 211.357 204.501 -836.455 1
Cu 211.357 201.516 -836.455 1
Cu 211.357 198.441 -836.455 1
Cu 211.357 195.29 -836.455 1
Cu 211.357 192.073 -836.455 1
Cu 211.357 188.803 -836.455 1
Cu 211.357 185.495 -836.455 1
Cu 211.357 182.16 -836.455 1
Cu 211.357 178.811 -836.455 1
Cu 211.357 175.463 -836.455 1
Cu 211.357 172.128 -836.455 1
Cu 211.357 168.819 -836.455 1
Cu 211.357 165.55 -836.455 1
Cu 211.357 162.333 -836.455 1
Cu 211.357 159.181 -836.455 1
Cu 211.357 156.107 -836.455 1
Cu 211.357 153.122 -836.455 1
Cu 211.357 150.239 -836.455 1
Cu 211.357 147.468 -836.455 1
Cu 211.357 144.821 -836.455 1
Cu 212.344 142.308 -836.455 1
Cu 214.814 139.94 -836.455 1
Cu 217.434 137.724 -836.455 1
Cu 220.194 135.671 -836.455 1
Cu 223.083 133.788 -836.455 1
Cu 226.09 132.083 -836.455 1
Cu 229.202 130.562 -836.455 1
Cu 232.408 129.232 -836.455 1
Cu 235.695 128.097 -836.455 1
Cu 239.049 127.162 -836.455 1
Cu 242.458 126.432 -836.455 1
Cu 245.908 125.908 -836.455 1
Cu 249.386 125.592 -836.455 1
Cu 252.878 125.487 -836.455 1
Cu 256.369 125.592 -836.455 1
Cu 259.847 125.908 -836.455 1
Cu 263.297 126.432 -836.455 1
Cu 266.706 127.162 -836.455 1
Cu 270.06 128.097 -836.455 1
Cu 273.347 129.232 -836.455 1
Cu 276.553 130.562 -836.455 1
Cu 279.665 132.083 -836.455 1
Cu 282.672 133.788 -836.455 1
Cu 285.561 135.671 -836.455 1
Cu 288.321 137.724 -836.455 1
Cu 290.941 139.94 -836.455 1
Cu 293.411 142.308 -836.455 1
Cu 294.398 144.821 -836.455 1
Cu 294.398 147.468 -836.455 1
Cu 294.398 150.239 -836.455 1
Cu 294.398 153.122 -836.455 1
Cu 294.398 156.107 -836.455 1
Cu 294.398 159.181 -836.455 1
Cu 294.398 162.333 -836.455 1
Cu 294.398 165.55 -836.455 1
Cu 294.398 168.819 -836.455 1
Cu 294.398 172.128 -836.455 1
Cu 294.398 175.463 -836.455 1
Cu 294.398 178.811 -836.455 1
Cu 295.318 178.811 -842.983 1
Cu 295.318 182.234 -842.983 1
Cu 295.318 185.643 -842.983 1
Cu 295.318 189.025 -842.983 1
Cu 295.318 192.366 -842.983 1
Cu 295.318 195.655 -842.983 1
Cu 295.318 198.876 -842.983 1
Cu 295.318 202.019 -842.983 1
Cu 295.318 205.07 -842.983 1
Cu 295.318 208.017 -842.983 1
Cu 295.318 210.849 -842.983 1
Cu 295.318 213.555 -842.983 1
Cu 294.309 216.123 -842.983 1
Cu 291.784 218.544 -842.983 1
Cu 289.106 220.809 -842.983 1
Cu 286.285 222.907 -842.983 1
Cu 283.332 224.832 -842.983 1
Cu 280.258 226.575 -842.983 1
Cu 277.077 228.13 -842.983 1
Cu 273.8 229.49 -842.983 1
Cu 270.441 230.649 -842.983 1
Cu 267.012 231.605 -842.983 1
Cu 263.528 232.352 -842.983 1
Cu 260.001 232.887 -842.983 1
Cu 256.446 233.21 -842.983 1
Cu 252.878 233.317 -842.983 1
Cu 249.309 233.21 -842.983 1
Cu 245.754 232.887 -842.983 1
Cu 242.227 232.352 -842.983 1
Cu 238.743 231.605 -842.983 1
Cu 235.314 230.649 -842.983 1
Cu 231.955 229.49 -842.983 1
Cu 228.678 228.13 -842.983 1
Cu 225.497 226.575 -842.983 1
Cu 222.423 224.832 -842.983 1
Cu 219.47 222.907 -842.983 1
Cu 216.649 220.809 -842.983 1
Cu 213.971 218.544 -842.983 1
Cu 211.446 216.123 -842.983 1
Cu 210.437 213.555 -842.983 1
Cu 210.437 210.849 -842.983 1
Cu 210.437 208.017 -842.983 1
Cu 210.437 205.07 -842.983 1
Cu 210.437 202.019 -842.983 1
Cu 210.437 198.876 -842.983 1
Cu 210.437 195.655 -842.983 1
Cu 210.437 192.366 -842.983 1
Cu 210.437 189.025 -842.983 1
Cu 210.437 185.643 -842.983 1
Cu 210.437 182.234 -842.983 1
Cu 210.437 178.811 -842.983 1
Cu 210.437 175.389 -842.983 1
Cu 210.437 171.98 -842.983 1
Cu 210.437 168.598 -842.983 1
Cu 210.437 165.256 -842.983 1
Cu 210.437 161.968 -842.983 1
Cu 210.437 158.747 -842.983 1
Cu 210.437 155.604 -842.983 1
Cu 210.437 152.553 -842.983 1
Cu 210.437 149.606 -842.983 1
Cu 210.437 146.774 -842.983 1
Cu 210.437 144.068 -842.983 1
Cu 211.446 141.5 -842.983 1
Cu 213.971 139.078 -842.983 1
Cu 216.649 136.814 -842.983 1
Cu 219.47 134.715 -842.983 1
Cu 222.423 132.791 -842.983 1
Cu 225.497 131.048 -842.983 1
Cu 228.678 129.493 -842.983 1
Cu 231.955 128.133 -842.983 1
Cu 235.314 126.973 -842.983 1
Cu 238.743 126.018 -842.983 1
Cu 242.227 125.271 -842.983 1
Cu 245.754 124.735 -842.983 1
Cu 249.309 124.413 -842.983 1
Cu 252.878 124.306 -842.983 1
Cu 256.446 124.413 -842.983 1
Cu 260.001 124.735 -842.983 1
Cu 263.528 125.271 -842.983 1
Cu 267.012 126.018 -842.983 1
Cu 270.441 126.973 -842.983 1
Cu 273.8 128.133 -842.983 1
Cu 277.077 129.493 -842.983 1
Cu 280.258 131.048 -842.983 1
Cu 283.332 132.791 -842.983 1
Cu 286.285 134.715 -842.983 1
Cu 289.106 136.814 -842.983 1
Cu 291.784 139.078 -842.983 1
Cu 294.309 141.5 -842.983 1
Cu 295.318 144.068 -842.983 1
Cu 295.318 146.774 -842.983 1
Cu 295.318 149.606 -842.983 1
Cu 295.318 152.553 -842.983 1
Cu 295.318 155.604 -842.983 1
Cu 295.318 158.747 -842.983 1
Cu 295.318 161.968 -842.983 1
Cu 295.318 165.256 -842.983 1
Cu 295.318 168.598 -842.983 1
Cu 295.318 171.98 -842.983 1
Cu 295.318 175.389 -842.983 1
Cu 295.318 178.811 -842.983 1
Cu 296.304 178.811 -849.516 1
Cu 296.304 182.313 -849.516 1
Cu 296.304 185.801 -849.516 1
Cu 296.304 189.262 -849.516 1
Cu 296.304 192.681 -849.516 1
Cu 296.304 196.046 -849.516 1
Cu 296.304 199.342 -849.516 1
Cu 296.304 202.558 -849.516 1
Cu 296.304 205.68 -849.516 1
Cu 296.304 208.695 -849.516 1
Cu 296.304 211.593 -849.516 1
Cu 296.304 214.362 -849.516 1
Cu 295.272 216.99 -849.516 1
Cu 292.688 219.467 -849.516 1
Cu 289.948 221.784 -849.516 1
Cu 287.061 223.932 -849.516 1
Cu 284.039 225.901 -849.516 1
Cu 280.894 227.684 -849.516 1
Cu 277.639 229.275 -849.516 1
Cu 274.286 230.667 -849.516 1
Cu 270.849 231.853 -849.516 1
Cu 267.34 232.831 -849.516 1
Cu 263.775 233.595 -849.516 1
Cu 260.166 234.143 -849.516 1
Cu 256.529 234.473 -849.516 1
Cu 252.878 234.583 -849.516 1
Cu 249.226 234.473 -849.516 1
Cu 245.589 234.143 -849.516 1
Cu 241.98 233.595 -849.516 1
Cu 238.415 232.831 -849.516 1
Cu 234.906 231.853 -849.516 1
Cu 231.469 230.667 -849.516 1
Cu 228.116 229.275 -849.516 1
Cu 224.861 227.684 -849.516 1
Cu 221.716 225.901 -849.516 1
Cu 218.694 223.932 -849.516 1
Cu 215.807 221.784 -849.516 1
Cu 213.067 219.467 -849.516 1
Cu 210.484 216.99 -849.516 1
Cu 209.451 214.362 -849.516 1
Cu 209.451 211.593 -849.516 1
Cu 209.451 208.695 -849.516 1
Cu 209.451 205.68 -849.516 1
Cu 209.451 202.558 -849.516 1
Cu 209.451 199.342 -849.516 1
Cu 209.451 196.046 -849.516 1
Cu 209.451 192.681 -849.516 1
Cu 209.451 189.262 -849.516 1
Cu 209.451 185.801 -849.516 1
Cu 209.451 182.313 -849.516 1
Cu 209.451 178.811 -849.516 1
Cu 209.451 175.309 -849.516 1
Cu 209.451 171.821 -849.516 1
Cu 209.451 168.361 -849.516 1
Cu 209.451 164.942 -849.516 1
Cu 209.451 161.577 -849.516 1
Cu 209.451 158.28 -849.516 1
Cu 209.451 155.065 -849.516 1
Cu 209.451 151.943 -849.516 1
Cu 209.451 148.927 -849.516 1
Cu 209.451 146.03 -849.516 1
Cu 209.451 143.261 -849.516 1
Cu 210.484 140.633 -849.516 1
Cu 213.067 138.156 -849.516 1
Cu 215.807 135.839 -849.516 1
Cu 218.694 133.691 -849.516 1
Cu 221.716 131.722 -849.516 1
Cu 224.861 129.938 -849.516 1
Cu 228.116 128.348 -849.516 1
Cu 231.469 126.956 -849.516 1
Cu 234.906 125.769 -849.516 1
Cu 238.415 124.792 -849.516 1
Cu 241.98 124.028 -849.516 1
Cu 245.589 123.48 -849.516 1
Cu 249.226 123.15 -849.516 1
Cu 252.878 123.04 -849.516 1
Cu 256.529 123.15 -849.516 1
Cu 260.166 123.48 -849.516 1
Cu 263.775 124.028 -849.516 1
Cu 267.34 124.792 -849.516 1
Cu 270.849 125.769 -849.516 1
Cu 274.286 126.956 -849.516 1
Cu 277.639 128.348 -849.516 1
Cu 280.894 129.938 -849.516 1
Cu 284.039 131.722 -849.516 1
Cu 287.061 133.691 -849.516 1
Cu 289.948 135.839 -849.516 1
Cu 292.688 138.156 -849.516 1
Cu 295.272 140.633 -849.516 1
Cu 296.304 143.261 -849.516 1
Cu 296.304 146.03 -849.516 1
Cu 296.304 148.927 -849.516 1
Cu 296.304 151.943 -849.516 1
Cu 296.304 155.065 -849.516 1
Cu 296.304 158.28 -849.516 1
Cu 296.304 161.577 -849.516 1
Cu 296.304 164.942 -849.516 1
Cu 296.304 168.361 -849.516 1
Cu 296.304 171.821 -849.516 1
Cu 296.304 175.309 -849.516 1
Cu 296.304 178.811 -849.516 1
Cu 297.37 178.811 -856.053 1
Cu 297.37 182.399 -856.053 1
Cu 297.37 185.973 -856.053 1
Cu 297.37 189.518 -856.053 1
Cu 297.37 193.022 -856.053 1
Cu 297.37 196.469 -856.053 1
Cu 297.37 199.846 -856.053 1
Cu 297.37 203.141 -856.053 1
Cu 297.37 206.339 -856.053 1
Cu 297.37 209.429 -856.053 1
Cu 297.37 212.398 -856.053 1
Cu 297.37 215.234 -856.053 1
Cu 296.312 217.927 -856.053 1
Cu 293.665 220.465 -856.053 1
Cu 290.857 222.839 -856.053 1
Cu 287.9 225.039 -856.053 1
Cu 284.804 227.057 -856.053 1
Cu 281.582 228.884 -856.053 1
Cu 278.247 230.514 -856.053 1
Cu 274.812 231.939 -856.053 1
Cu 271.29 233.155 -856.053 1
Cu 267.695 234.157 -856.053 1
Cu 264.042 234.94 -856.053 1
Cu 260.345 235.501 -856.053 1
Cu 256.619 235.839 -856.053 1
Cu 252.878 235.952 -856.053 1
Cu 249.136 235.839 -856.053 1
Cu 245.41 235.501 -856.053 1
Cu 241.713 234.94 -856.053 1
Cu 238.06 234.157 -856.053 1
Cu 234.465 233.155 -856.053 1
Cu 230.943 231.939 -856.053 1
Cu 227.508 230.514 -856.053 1
Cu 224.173 228.884 -856.053 1
Cu 220.951 227.057 -856.053 1
Cu 217.855 225.039 -856.053 1
Cu 214.898 222.839 -856.053 1
Cu 212.09 220.465 -856.053 1
Cu 209.443 217.927 -856.053 1
Cu 208.385 215.234 -856.053 1
Cu 208.385 212.398 -856.053 1
Cu 208.385 209.429 -856.053 1
Cu 208.385 206.339 -856.053 1
Cu 208.385 203.141 -856.053 1
Cu 208.385 199.846 -856.053 1
Cu 208.385 196.469 -856.053 1
Cu 208.385 193.022 -856.053 1
Cu 208.385 189.518 -856.053 1
Cu 208.385 185.973 -856.053 1
Cu 208.385 182.399 -856.053 1
Cu 208.385 178.811 -856.053 1
Cu 208.385 175.224 -856.053 1
Cu 208.385 171.65 -856.053 1
Cu 208.385 168.104 -856.053 1
Cu 208.385 164.601 -856.053 1
Cu 208.385 161.154 -856.053 1
Cu 208.385 157.777 -856.053 1
Cu 208.385 154.482 -856.053 1
Cu 208.385 151.284 -856.053 1
Cu 208.385 148.194 -856.053 1
Cu 208.385 145.225 -856.053 1
Cu 208.385 142.389 -856.053 1
Cu 209.443 139.696 -856.053 1
Cu 212.09 137.158 -856.053 1
Cu 214.898 134.784 -856.053 1
Cu 217.855 132.584 -856.053 1
Cu 220.951 130.566 -856.053 1
Cu 224.173 128.739 -856.053 1
Cu 227.508 127.109 -856.053 1
Cu 230.943 125.684 -856.053 1
Cu 234.465 124.468 -856.053 1
Cu 238.06 123.466 -856.053 1
Cu 241.713 122.683 -856.053 1
Cu 245.41 122.122 -856.053 1
Cu 249.136 121.784 -856.053 1
Cu 252.878 121.671 -856.053 1
Cu 256.619 121.784 -856.053 1
Cu 260.345 122.122 -856.053 1
Cu 264.042 122.683 -856.053 1
Cu 267.695 123.466 -856.053 1
Cu 271.29 124.468 -856.053 1
Cu 274.812 125.684 -856.053 1
Cu 278.247 127.109 -856.053 1
Cu 281.582 128.739 -856.053 1
Cu 284.804 130.566 -856.053 1
Cu 287.9 132.584 -856.053 1
Cu 290.857 134.784 -856.053 1
Cu 293.665 137.158 -856.053 1
Cu 296.312 139.696 -856.053 1
Cu 297.37 142.389 -856.053 1
Cu 297.37 145.225 -856.053 1
Cu 297.37 148.194 -856.053 1
Cu 297.37 151.284 -856.053 1
Cu 297.37 154.482 -856.053 1
Cu 297.37 157.777 -856.053 1
Cu 297.37 161.154 -856.053 1
Cu 297.37 164.601 -856.053 1
Cu 297.37 168.104 -856.053 1
Cu 297.37 171.65 -856.053 1
Cu 297.37 175.224 -856.053 1
Cu 297.37 178.811 -856.053 1
Cu 298.536 178.811 -862.594 1
Cu 298.536 182.493 -862.594 1
Cu 298.536 186.161 -862.594 1
Cu 298.536 189.799 -862.594 1
Cu 298.536 193.394 -862.594 1
Cu 298.536 196.932 -862.594 1
Cu 298.536 200.398 -862.594 1
Cu 298.536 203.778 -862.594 1
Cu 298.536 207.061 -862.594 1
Cu 298.536 210.231 -862.594 1
Cu 298.536 213.278 -862.594 1
Cu 298.536 216.189 -862.594 1
Cu 297.451 218.952 -862.594 1
Cu 294.734 221.557 -862.594 1
Cu 291.853 223.993 -862.594 1
Cu 288.818 226.251 -862.594 1
Cu 285.641 228.321 -862.594 1
Cu 282.335 230.197 -862.594 1
Cu 278.912 231.869 -862.594 1
Cu 275.387 233.332 -862.594 1
Cu 271.772 234.58 -862.594 1
Cu 268.084 235.607 -862.594 1
Cu 264.335 236.411 -862.594 1
Cu 260.541 236.987 -862.594 1
Cu 256.717 237.334 -862.594 1
Cu 252.878 237.45 -862.594 1
Cu 249.038 237.334 -862.594 1
Cu 245.214 236.987 -862.594 1
Cu 241.42 236.411 -862.594 1
Cu 237.671 235.607 -862.594 1
Cu 233.983 234.58 -862.594 1
Cu 230.368 233.332 -862.594 1
Cu 226.843 231.869 -862.594 1
Cu 223.421 230.197 -862.594 1
Cu 220.114 228.321 -862.594 1
Cu 216.937 226.251 -862.594 1
Cu 213.902 223.993 -862.594 1
Cu 211.021 221.557 -862.594 1
Cu 208.304 218.952 -862.594 1
Cu 207.219 216.189 -862.594 1
Cu 207.219 213.278 -862.594 1
Cu 207.219 210.231 -862.594 1
Cu 207.219 207.061 -862.594 1
Cu 207.219 203.778 -862.594 1
Cu 207.219 200.398 -862.594 1
Cu 207.219 196.932 -862.594 1
Cu 207.219 193.394 -862.594 1
Cu 207.219 189.799 -862.594 1
Cu 207.219 186.161 -862.594 1
Cu 207.219 182.493 -862.594 1
Cu 207.219 178.811 -862.594 1
Cu 207.219 175.129 -862.594 1
Cu 207.219 171.462 -862.594 1
Cu 207.219 167.824 -862.594 1
Cu 207.219 164.229 -862.594 1
Cu 207.219 160.691 -862.594 1
Cu 207.219 157.225 -862.594 1
Cu 207.219 153.844 -862.594 1
Cu 207.219 150.562 -862.594 1
Cu 207.219 147.391 -862.594 1
Cu 207.219 144.345 -862.594 1
Cu 207.219 141.434 -862.594 1
Cu 208.304 138.671 -862.594 1
Cu 211.021 136.066 -862.594 1
Cu 213.902 133.63 -862.594 1
Cu 216.937 131.372 -862.594 1
Cu 220.114 129.301 -862.594 1
Cu 223.421 127.426 -862.594 1
Cu 226.843 125.754 -862.594 1
Cu 230.368 124.291 -862.594 1
Cu 233.983 123.043 -862.594 1
Cu 237.671 122.015 -862.594 1
Cu 241.42 121.212 -862.594 1
Cu 245.214 120.635 -862.594 1
Cu 249.038 120.289 -862.594 1
Cu 252.878 120.173 -862.594 1
Cu 256.717 120.289 -862.594 1
Cu 260.541 120.635 -862.594 1
Cu 264.335 121.212 -862.594 1
Cu 268.084 122.015 -862.594 1
Cu 271.772 123.043 -862.594 1
Cu 275.387 124.291 -862.594 1
Cu 278.912 125.754 -862.594 1
Cu 282.335 127.426 -862.594 1
Cu 285.641 129.301 -862.594 1
Cu 288.818 131.372 -862.594 1
Cu 291.853 133.63 -862.594 1
Cu 294.734 136.066 -862.594 1
Cu 297.451 138.671 -862.594 1
Cu 298.536 141.434 -862.594 1
Cu 298.536 144.345 -862.594 1
Cu 298.536 147.391 -862.594 1
Cu 298.536 150.562 -862.594 1
Cu 298.536 153.844 -862.594 1
Cu 298.536 157.225 -862.594 1
Cu 298.536 160.691 -862.594 1
Cu 298.536 164.229 -862.594 1
Cu 298.536 167.824 -862.594 1
Cu 298.536 171.462 -862.594 1
Cu 298.536 175.129 -862.594 1
Cu 298.536 178.811 -862.594 1
Cu 299.834 178.811 -869.14 1
Cu 299.834 182.598 -869.14 1
Cu 299.834 186.37 -869.14 1
Cu 299.834 190.112 -869.14 1
Cu 299.834 193.809 -869.14 1
Cu 299.834 197.447 -869.14 1
Cu 299.834 201.011 -869.14 1
Cu 299.834 204.488 -869.14 1
Cu 299.834 207.864 -869.14 1
Cu 299.834 211.125 -869.14 1
Cu 299.834 214.258 -869.14 1
Cu 299.834 217.252 -869.14 1
Cu 298.718 220.093 -869.14 1
Cu 295.924 222.772 -869.14 1
Cu 292.961 225.278 -869.14 1
Cu 289.84 227.6 -869.14 1
Cu 286.572 229.729 -869.14 1
Cu 283.172 231.658 -869.14 1
Cu 279.652 233.377 -869.14 1
Cu 276.027 234.882 -869.14 1
Cu 272.31 236.165 -869.14 1
Cu 268.516 237.222 -869.14 1
Cu 264.661 238.049 -869.14 1
Cu 260.759 238.641 -869.14 1
Cu 256.826 238.998 -869.14 1
Cu 252.878 239.117 -869.14 1
Cu 248.929 238.998 -869.14 1
Cu 244.996 238.641 -869.14 1
Cu 241.094 238.049 -869.14 1
Cu 237.239 237.222 -869.14 1
Cu 233.445 236.165 -869.14 1
Cu 229.728 234.882 -869.14 1
Cu 226.103 233.377 -869.14 1
Cu 222.583 231.658 -869.14 1
Cu 219.183 229.729 -869.14 1
Cu 215.915 227.6 -869.14 1
Cu 212.794 225.278 -869.14 1
Cu 209.831 222.772 -869.14 1
Cu 207.037 220.093 -869.14 1
Cu 205.921 217.252 -869.14 1
Cu 205.921 214.258 -869.14 1
Cu 205.921 211.125 -869.14 1
Cu 205.921 207.864 -869.14 1
Cu 205.921 204.488 -869.14 1
Cu 205.921 201.011 -869.14 1
Cu 205.921 197.447 -869.14 1
Cu 205.921 193.809 -869.14 1
Cu 205.921 190.112 -869.14 1
Cu 205.921 186.37 -869.14 1
Cu 205.921 182.598 -869.14 1
Cu 205.921 178.811 -869.14 1
Cu 205.921 175.025 -869.14 1
Cu 205.921 171.253 -869.14 1
Cu 205.921 167.511 -869.14 1
Cu 205.921 163.814 -869.14 1
Cu 205.921 160.176 -869.14 1
Cu 205.921 156.611 -869.14 1
Cu 205.921 153.135 -869.14 1
Cu 205.921 149.759 -869.14 1
Cu 205.921 146.498 -869.14 1
Cu 205.921 143.365 -869.14 1
Cu 205.921 140.371 -869.14 1
Cu 207.037 137.529 -869.14 1
Cu 209.831 134.851 -869.14 1
Cu 212.794 132.345 -869.14 1
Cu 215.915 130.023 -869.14 1
Cu 219.183 127.894 -869.14 1
Cu 222.583 125.965 -869.14 1
Cu 226.103 124.245 -869.14 1
Cu 229.728 122.741 -869.14 1
Cu 233.445 121.457 -869.14 1
Cu 237.239 120.401 -869.14 1
Cu 241.094 119.574 -869.14 1
Cu 244.996 118.981 -869.14 1
Cu 248.929 118.625 -869.14 1
Cu 252.878 118.506 -869.14 1
Cu 256.826 118.625 -869.14 1
Cu 260.759 118.981 -869.14 1
Cu 264.661 119.574 -869.14 1
Cu 268.516 120.401 -869.14 1
Cu 272.31 121.457 -869.14 1
Cu 276.027 122.741 -869.14 1
Cu 279.652 124.245 -869.14 1
Cu 283.172 125.965 -869.14 1
Cu 286.572 127.894 -869.14 1
Cu 289.84 130.023 -869.14 1
Cu 292.961 132.345 -869.14 1
Cu 295.924 134.851 -869.14 1
Cu 298.718 137.529 -869.14 1
Cu 299.834 140.371 -869.14 1
Cu 299.834 143.365 -869.14 1
Cu 299.834 146.498 -869.14 1
Cu 299.834 149.759 -869.14 1
Cu 299.834 153.135 -869.14 1
Cu 299.834 156.611 -869.14 1
Cu 299.834 160.176 -869.14 1
Cu 299.834 163.814 -869.14 1
Cu 299.834 167.511 -869.14 1
Cu 299.834 171.253 -869.14 1
Cu 299.834 175.025 -869.14 1
Cu 299.834 178.811 -869.14 1
Cu 301.317 178.811 -875.691 1
Cu 301.317 182.718 -875.691 1
Cu 301.317 186.608 -875.691 1
Cu 301.317 190.468 -875.691 1
Cu 301.317 194.282 -875.691 1
Cu 301.317 198.035 -875.691 1
Cu 301.317 201.712 -875.691 1
Cu 301.317 205.299 -875.691 1
Cu 301.317 208.781 -875.691 1
Cu 301.317 212.145 -875.691 1
Cu 301.317 215.377 -875.691 1
Cu 301.317 218.465 -875.691 1
Cu 300.165 221.397 -875.691 1
Cu 297.284 224.16 -875.691 1
Cu 294.227 226.745 -875.691 1
Cu 291.007 229.14 -875.691 1
Cu 287.636 231.337 -875.691 1
Cu 284.129 233.326 -875.691 1
Cu 280.498 235.1 -875.691 1
Cu 276.758 236.652 -875.691 1
Cu 272.923 237.976 -875.691 1
Cu 269.01 239.067 -875.691 1
Cu 265.033 239.919 -875.691 1
Cu 261.008 240.531 -875.691 1
Cu 256.951 240.898 -875.691 1
Cu 252.878 241.021 -875.691 1
Cu 248.804 240.898 -875.691 1
Cu 244.747 240.531 -875.691 1
Cu 240.722 239.919 -875.691 1
Cu 236.745 239.067 -875.691 1
Cu 232.832 237.976 -875.691 1
Cu 228.997 236.652 -875.691 1
Cu 225.257 235.1 -875.691 1
Cu 221.626 233.326 -875.691 1
Cu 218.119 231.337 -875.691 1
Cu 214.748 229.14 -875.691 1
Cu 211.528 226.745 -875.691 1
Cu 208.471 224.16 -875.691 1
Cu 205.59 221.397 -875.691 1
Cu 204.438 218.465 -875.691 1
Cu 204.438 215.377 -875.691 1
Cu 204.438 212.145 -875.691 1
Cu 204.438 208.781 -875.691 1
Cu 204.438 205.299 -875.691 1
Cu 204.438 201.712 -875.691 1
Cu 204.438 198.035 -875.691 1
Cu 204.438 194.282 -875.691 1
Cu 204.438 190.468 -875.691 1
Cu 204.438 186.608 -875.691 1
Cu 204.438 182.718 -875.691 1
Cu 204.438 178.811 -875.691 1
Cu 204.438 174.905 -875.691 1
Cu 204.438 171.014 -875.691 1
Cu 204.438 167.154 -875.691 1
Cu 204.438 163.34 -875.691 1
Cu 204.438 159.588 -875.691 1
Cu 204.438 155.911 -875.691 1
Cu 204.438 152.324 -875.691 1
Cu 204.438 148.842 -875.691 1
Cu 204.438 145.478 -875.691 1
Cu 204.438 142.245 -875.691 1
Cu 204.438 139.157 -875.691 1
Cu 205.59 136.226 -875.691 1
Cu 208.471 133.463 -875.691 1
Cu 211.528 130.878 -875.691 1
Cu 214.748 128.483 -875.691 1
Cu 218.119 126.286 -875.691 1
Cu 221.626 124.297 -875.691 1
Cu 225.257 122.522 -875.691 1
Cu 228.997 120.97 -875.691 1
Cu 232.832 119.647 -875.691 1
Cu 236.745 118.556 -875.691 1
Cu 240.722 117.704 -875.691 1
Cu 244.747 117.092 -875.691 1
Cu 248.804 116.725 -875.691 1
Cu 252.878 116.602 -875.691 1
Cu 256.951 116.725 -875.691 1
Cu 261.008 117.092 -875.691 1
Cu 265.033 117.704 -875.691 1
Cu 269.01 118.556 -875.691 1
Cu 272.923 119.647 -875.691 1
Cu 276.758 120.97 -875.691 1
Cu 280.498 122.522 -875.691 1
Cu 284.129 124.297 -875.691 1
Cu 287.636 126.286 -875.691 1
Cu 291.007 128.483 -875.691 1
Cu 294.227 130.878 -875.691 1
Cu 297.284 133.463 -875.691 1
Cu 300.165 136.226 -875.691 1
Cu 301.317 139.157 -875.691 1
Cu 301.317 142.245 -875.691 1
Cu 301.317 145.478 -875.691 1
Cu 301.317 148.842 -875.691 1
Cu 301.317 152.324 -875.691 1
Cu 301.317 155.911 -875.691 1
Cu 301.317 159.588 -875.691 1
Cu 301.317 163.34 -875.691 1
Cu 301.317 167.154 -875.691 1
Cu 301.317 171.014 -875.691 1
Cu 301.317 174.905 -875.691 1
Cu 301.317 178.811 -875.691 1
Cu 303.086 178.811 -882.246 1
Cu 303.086 182.86 -882.246 1
Cu 303.086 186.893 -882.246 1
Cu 303.086 190.894 -882.246 1
Cu 303.086 194.847 -882.246 1
Cu 303.086 198.738 -882.246 1
Cu 303.086 202.549 -882.246 1
Cu 303.086 206.267 -882.246 1
Cu 303.086 209.876 -882.246 1
Cu 303.086 213.363 -882.246 1
Cu 303.086 216.713 -882.246 1
Cu 303.086 219.914 -882.246 1
Cu 301.893 222.953 -882.246 1
Cu 298.906 225.817 -882.246 1
Cu 295.737 228.496 -882.246 1
Cu 292.4 230.979 -882.246 1
Cu 288.906 233.256 -882.246 1
Cu 285.27 235.318 -882.246 1
Cu 281.507 237.157 -882.246 1
Cu 277.63 238.766 -882.246 1
Cu 273.656 240.138 -882.246 1
Cu 269.599 241.268 -882.246 1
Cu 265.477 242.152 -882.246 1
Cu 261.305 242.785 -882.246 1
Cu 257.099 243.166 -882.246 1
Cu 252.878 243.294 -882.246 1
Cu 248.656 243.166 -882.246 1
Cu 244.45 242.785 -882.246 1
Cu 240.278 242.152 -882.246 1
Cu 236.156 241.268 -882.246 1
Cu 232.099 240.138 -882.246 1
Cu 228.125 238.766 -882.246 1
Cu 224.248 237.157 -882.246 1
Cu 220.485 235.318 -882.246 1
Cu 216.849 233.256 -882.246 1
Cu 213.355 230.979 -882.246 1
Cu 210.018 228.496 -882.246 1
Cu 206.849 225.817 -882.246 1
Cu 203.862 222.953 -882.246 1
Cu 202.669 219.914 -882.246 1
Cu 202.669 216.713 -882.246 1
Cu 202.669 213.363 -882.246 1
Cu 202.669 209.876 -882.246 1
Cu 202.669 206.267 -882.246 1
Cu 202.669 202.549 -882.246 1
Cu 202.669 198.738 -882.246 1
Cu 202.669 194.847 -882.246 1
Cu 202.669 190.894 -882.246 1
Cu 202.669 186.893 -882.246 1
Cu 202.669 182.86 -882.246 1
Cu 202.669 178.811 -882.246 1
Cu 202.669 174.763 -882.246 1
Cu 202.669 170.73 -882.246 1
Cu 202.669 166.729 -882.246 1
Cu 202.669 162.775 -882.246 1
Cu 202.669 158.885 -882.246 1
Cu 202.669 155.074 -882.246 1
Cu 202.669 151.356 -882.246 1
Cu 202.669 147.747 -882.246 1
Cu 202.669 144.26 -882.246 1
Cu 202.669 140.91 -882.246 1
Cu 202.669 137.709 -882.246 1
Cu 203.862 134.67 -882.246 1
Cu 206.849 131.806 -882.246 1
Cu 210.018 129.127 -882.246 1
Cu 213.355 126.644 -882.246 1
Cu 216.849 124.367 -882.246 1
Cu 220.485 122.305 -882.246 1
Cu 224.248 120.466 -882.246 1
Cu 228.125 118.857 -882.246 1
Cu 232.099 117.485 -882.246 1
Cu 236.156 116.355 -882.246 1
Cu 240.278 115.471 -882.246 1
Cu 244.45 114.838 -882.246 1
Cu 248.656 114.456 -882.246 1
Cu 252.878 114.329 -882.246 1
Cu 257.099 114.456 -882.246 1
Cu 261.305 114.838 -882.246 1
Cu 265.477 115.471 -882.246 1
Cu 269.599 116.355 -882.246 1
Cu 273.656 117.485 -882.246 1
Cu 277.63 118.857 -882.246 1
Cu 281.507 120.466 -882.246 1
Cu 285.27 122.305 -882.246 1
Cu 288.906 124.367 -882.246 1
Cu 292.4 126.644 -882.246 1
Cu 295.737 129.127 -882.246 1
Cu 298.906 131.806 -882.246 1
Cu 301.893 134.67 -882.246 1
Cu 303.086 137.709 -882.246 1
Cu 303.086 140.91 -882.246 1
Cu 303.086 144.26 -882.246 1
Cu 303.086 147.747 -882.246 1
Cu 303.086 151.356 -882.246 1
Cu 303.086 155.074 -882.246 1
Cu 303.086 158.885 -882.246 1
Cu 303.086 162.775 -882.246 1
Cu 303.086 166.729 -882.246 1
Cu 303.086 170.73 -882.246 1
Cu 303.086 174.763 -882.246 1
Cu 303.086 178.811 -882.246 1
Cu 305.407 178.811 -888.805 1
Cu 305.407 183.047 -888.805 1
Cu 305.407 187.267 -888.805 1
Cu 305.407 191.453 -888.805 1
Cu 305.407 195.589 -888.805 1
Cu 305.407 199.658 -888.805 1
Cu 305.407 203.646 -888.805 1
Cu 305.407 207.535 -888.805 1
Cu 305.407 211.312 -888.805 1
Cu 305.407 214.96 -888.805 1
Cu 305.407 218.465 -888.805 1
Cu 305.407 221.814 -888.805 1
Cu 304.158 224.993 -888.805 1
Cu 301.033 227.989 -888.805 1
Cu 297.718 230.792 -888.805 1
Cu 294.226 233.39 -888.805 1
Cu 290.571 235.772 -888.805 1
Cu 286.767 237.929 -888.805 1
Cu 282.83 239.853 -888.805 1
Cu 278.774 241.536 -888.805 1
Cu 274.616 242.972 -888.805 1
Cu 270.372 244.154 -888.805 1
Cu 266.059 245.079 -888.805 1
Cu 261.694 245.742 -888.805 1
Cu 257.295 246.141 -888.805 1
Cu 252.878 246.274 -888.805 1
Cu 248.46 246.141 -888.805 1
Cu 244.061 245.742 -888.805 1
Cu 239.696 245.079 -888.805 1
Cu 235.383 244.154 -888.805 1
Cu 231.139 242.972 -888.805 1
Cu 226.981 241.536 -888.805 1
Cu 222.925 239.853 -888.805 1
Cu 218.988 237.929 -888.805 1
Cu 215.184 235.772 -888.805 1
Cu 211.529 233.39 -888.805 1
Cu 208.037 230.792 -888.805 1
Cu 204.722 227.989 -888.805 1
Cu 201.597 224.993 -888.805 1
Cu 200.348 221.814 -888.805 1
Cu 200.348 218.465 -888.805 1
Cu 200.348 214.96 -888.805 1
Cu 200.348 211.312 -888.805 1
Cu 200.348 207.535 -888.805 1
Cu 200.348 203.646 -888.805 1
Cu 200.348 199.658 -888.805 1
Cu 200.348 195.589 -888.805 1
Cu 200.348 191.453 -888.805 1
Cu 200.348 187.267 -888.805 1
Cu 200.348 183.047 -888.805 1
Cu 200.348 178.811 -888.805 1
Cu 200.348 174.575 -888.805 1
Cu 200.348 170.356 -888.805 1
Cu 200.348 166.17 -888.805 1
Cu 200.348 162.034 -888.805 1
Cu 200.348 157.964 -888.805 1
Cu 200.348 153.977 -888.805 1
Cu 200.348 150.087 -888.805 1
Cu 200.348 146.311 -888.805 1
Cu 200.348 142.663 -888.805 1
Cu 200.348 139.158 -888.805 1
Cu 200.348 135.809 -888.805 1
Cu 201.597 132.63 -888.805 1
Cu 204.722 129.633 -888.805 1
Cu 208.037 126.831 -888.805 1
Cu 211.529 124.233 -888.805 1
Cu 215.184 121.851 -888.805 1
Cu 218.988 119.694 -888.805 1
Cu 222.925 117.77 -888.805 1
Cu 226.981 116.086 -888.805 1
Cu 231.139 114.651 -888.805 1
Cu 235.383 113.468 -888.805 1
Cu 239.696 112.544 -888.805 1
Cu 244.061 111.881 -888.805 1
Cu 248.46 111.482 -888.805 1
Cu 252.878 111.349 -888.805 1
Cu 257.295 111.482 -888.805 1
Cu 261.694 111.881 -888.805 1
Cu 266.059 112.544 -888.805 1
Cu 270.372 113.468 -888.805 1
Cu 274.616 114.651 -888.805 1
Cu 278.774 116.086 -888.805 1
Cu 282.83 117.77 -888.805 1
Cu 286.767 119.694 -888.805 1
Cu 290.571 121.851 -888.805 1
Cu 294.226 124.233 -888.805 1
Cu 297.718 126.831 -888.805 1
Cu 301.033 129.633 -888.805 1
Cu 304.158 132.63 -888.805 1
Cu 305.407 135.809 -888.805 1
Cu 305.407 139.158 -888.805 1
Cu 305.407 142.663 -888.805 1
Cu 305.407 146.311 -888.805 1
Cu 305.407 150.087 -888.805 1
Cu 305.407 153.977 -888.805 1
Cu 305.407 157.964 -888.805 1
Cu 305.407 162.034 -888.805 1
Cu 305.407 166.17 -888.805 1
Cu 305.407 170.356 -888.805 1
Cu 305.407 174.575 -888.805 1
Cu 305.407 178.811 -888.805 1
Cu 264.378 178.811 20.2302 1
Cu 264.378 179.739 20.2302 1
Cu 264.378 180.662 20.2302 1
Cu 264.378 181.579 20.2302 1
Cu 264.378 182.484 20.2302 1
Cu 264.378 183.375 20.2302 1
Cu 264.378 184.248 20.2302 1
Cu 264.378 185.1 20.2302 1
Cu 264.378 185.927 20.2302 1
Cu 264.378 186.725 20.2302 1
Cu 264.378 187.493 20.2302 1
Cu 264.378 188.226 20.2302 1
Cu 264.104 188.922 20.2302 1
Cu 263.42 189.578 20.2302 1
Cu 262.694 190.191 20.2302 1
Cu 261.93 190.76 20.2302 1
Cu 261.13 191.281 20.2302 1
Cu 260.297 191.754 20.2302 1
Cu 259.435 192.175 20.2302 1
Cu 258.547 192.544 20.2302 1
Cu 257.637 192.858 20.2302 1
Cu 256.708 193.117 20.2302 1
Cu 255.763 193.319 20.2302 1
Cu 254.808 193.464 20.2302 1
Cu 253.845 193.552 20.2302 1
Cu 252.878 193.581 20.2302 1
Cu 251.91 193.552 20.2302 1
Cu 250.947 193.464 20.2302 1
Cu 249.992 193.319 20.2302 1
Cu 249.048 193.117 20.2302 1
Cu 248.118 192.858 20.2302 1
Cu 247.208 192.544 20.2302 1
Cu 246.32 192.175 20.2302 1
Cu 245.458 191.754 20.2302 1
Cu 244.625 191.281 20.2302 1
Cu 243.825 190.76 20.2302 1
Cu 243.061 190.191 20.2302 1
Cu 242.335 189.578 20.2302 1
Cu 241.651 188.922 20.2302 1
Cu 241.378 188.226 20.2302 1
Cu 241.378 187.493 20.2302 1
Cu 241.378 186.725 20.2302 1
Cu 241.378 185.927 20.2302 1
Cu 241.378 185.1 20.2302 1
Cu 241.378 184.248 20.2302 1
Cu 241.378 183.375 20.2302 1
Cu 241.378 182.484 20.2302 1
Cu 241.378 181.579 20.2302 1
Cu 241.378 180.662 20.2302 1
Cu 241.378 179.739 20.2302 1
Cu 241.378 178.811 20.2302 1
Cu 241.378 177.884 20.2302 1
Cu 241.378 176.96 20.2302 1
Cu 241.378 176.044 20.2302 1
Cu 241.378 175.138 20.2302 1
Cu 241.378 174.247 20.2302 1
Cu 241.378 173.374 20.2302 1
Cu 241.378 172.523 20.2302 1
Cu 241.378 171.696 20.2302 1
Cu 241.378 170.898 20.2302 1
Cu 241.378 170.13 20.2302 1
Cu 241.378 169.397 20.2302 1
Cu 241.651 168.701 20.2302 1
Cu 242.335 168.045 20.2302 1
Cu 243.061 167.431 20.2302 1
Cu 243.825 166.863 20.2302 1
Cu 244.625 166.341 20.2302 1
Cu 245.458 165.869 20.2302 1
Cu 246.32 165.448 20.2302 1
Cu 247.208 165.079 20.2302 1
Cu 248.118 164.765 20.2302 1
Cu 249.048 164.506 20.2302 1
Cu 249.992 164.304 20.2302 1
Cu 250.947 164.159 20.2302 1
Cu 251.91 164.071 20.2302 1
Cu 252.878 164.042 20.2302 1
Cu 253.845 164.071 20.2302 1
Cu 254.808 164.159 20.2302 1
Cu 255.763 164.304 20.2302 1
Cu 256.708 164.506 20.2302 1
Cu 257.637 164.765 20.2302 1
Cu 258.547 165.079 20.2302 1
Cu 259.435 165.448 20.2302 1
Cu 260.297 165.869 20.2302 1
Cu 261.13 166.341 20.2302 1
Cu 261.93 166.863 20.2302 1
Cu 262.694 167.431 20.2302 1
Cu 263.42 168.045 20.2302 1
Cu 264.104 168.701 20.2302 1
Cu 264.378 169.397 20.2302 1
Cu 264.378 170.13 20.2302 1
Cu 264.378 170.898 20.2302 1
Cu 264.378 171.696 20.2302 1
Cu 264.378 172.523 20.2302 1
Cu 264.378 173.374 20.2302 1
Cu 264.378 174.247 20.2302 1
Cu 264.378 175.138 20.2302 1
Cu 264.378 176.044 20.2302 1
Cu 264.378 176.96 20.2302 1
Cu 264.378 177.884 20.2302 1
Cu 264.378 178.811 20.2302 1
Cu 264.146 178.811 23.303 1
Cu 264.146 179.72 23.303 1
Cu 264.146 180.625 23.303 1
Cu 264.146 181.523 23.303 1
Cu 264.146 182.411 23.303 1
Cu 264.146 183.284 23.303 1
Cu 264.146 184.139 23.303 1
Cu 264.146 184.973 23.303 1
Cu 264.146 185.783 23.303 1
Cu 264.146 186.566 23.303 1
Cu 264.146 187.318 23.303 1
Cu 264.146 188.036 23.303 1
Cu 263.878 188.718 23.303 1
Cu 263.208 189.361 23.303 1
Cu 262.497 189.962 23.303 1
Cu 261.748 190.52 23.303 1
Cu 260.964 191.031 23.303 1
Cu 260.148 191.494 23.303 1
Cu 259.303 191.906 23.303 1
Cu 258.433 192.267 23.303 1
Cu 257.541 192.575 23.303 1
Cu 256.63 192.829 23.303 1
Cu 255.705 193.027 23.303 1
Cu 254.769 193.17 23.303 1
Cu 253.825 193.255 23.303 1
Cu 252.878 193.284 23.303 1
Cu 251.93 193.255 23.303 1
Cu 250.986 193.17 23.303 1
Cu 250.05 193.027 23.303 1
Cu 249.125 192.829 23.303 1
Cu 248.214 192.575 23.303 1
Cu 247.322 192.267 23.303 1
Cu 246.452 191.906 23.303 1
Cu 245.607 191.494 23.303 1
Cu 244.791 191.031 23.303 1
Cu 244.007 190.52 23.303 1
Cu 243.258 189.962 23.303 1
Cu 242.547 189.361 23.303 1
Cu 241.877 188.718 23.303 1
Cu 241.609 188.036 23.303 1
Cu 241.609 187.318 23.303 1
Cu 241.609 186.566 23.303 1
Cu 241.609 185.783 23.303 1
Cu 241.609 184.973 23.303 1
Cu 241.609 184.139 23.303 1
Cu 241.609 183.284 23.303 1
Cu 241.609 182.411 23.303 1
Cu 241.609 181.523 23.303 1
Cu 241.609 180.625 23.303 1
Cu 241.609 179.72 23.303 1
Cu 241.609 178.811 23.303 1
Cu 241.609 177.903 23.303 1
Cu 241.609 176.998 23.303 1
Cu 241.609 176.1 23.303 1
Cu 241.609 175.212 23.303 1
Cu 241.609 174.339 23.303 1
Cu 241.609 173.484 23.303 1
Cu 241.609 172.649 23.303 1
Cu 241.609 171.839 23.303 1
Cu 241.609 171.057 23.303 1
Cu 241.609 170.305 23.303 1
Cu 241.609 169.586 23.303 1
Cu 241.877 168.904 23.303 1
Cu 242.547 168.262 23.303 1
Cu 243.258 167.66 23.303 1
Cu 244.007 167.103 23.303 1
Cu 244.791 166.592 23.303 1
Cu 245.607 166.129 23.303 1
Cu 246.452 165.716 23.303 1
Cu 247.322 165.355 23.303 1
Cu 248.214 165.047 23.303 1
Cu 249.125 164.794 23.303 1
Cu 250.05 164.595 23.303 1
Cu 250.986 164.453 23.303 1
Cu 251.93 164.368 23.303 1
Cu 252.878 164.339 23.303 1
Cu 253.825 164.368 23.303 1
Cu 254.769 164.453 23.303 1
Cu 255.705 164.595 23.303 1
Cu 256.63 164.794 23.303 1
Cu 257.541 165.047 23.303 1
Cu 258.433 165.355 23.303 1
Cu 259.303 165.716 23.303 1
Cu 260.148 166.129 23.303 1
Cu 260.964 166.592 23.303 1
Cu 261.748 167.103 23.303 1
Cu 262.497 167.66 23.303 1
Cu 263.208 168.262 23.303 1
Cu 263.878 168.904 23.303 1
Cu 264.146 169.586 23.303 1
Cu 264.146 170.305 23.303 1
Cu 264.146 171.057 23.303 1
Cu 264.146 171.839 23.303 1
Cu 264.146 172.649 23.303 1
Cu 264.146 173.484 23.303 1
Cu 264.146 174.339 23.303 1
Cu 264.146 175.212 23.303 1
Cu 264.146 176.1 23.303 1
Cu 264.146 176.998 23.303 1
Cu 264.146 177.903 23.303 1
Cu 264.146 178.811 23.303 1
Cu 263.757 178.811 25.222 1
Cu 263.757 179.689 25.222 1
Cu 263.757 180.563 25.222 1
Cu 263.757 181.429 25.222 1
Cu 263.757 182.286 25.222 1
Cu 263.757 183.129 25.222 1
Cu 263.757 183.955 25.222 1
Cu 263.757 184.76 25.222 1
Cu 263.757 185.542 25.222 1
Cu 263.757 186.298 25.222 1
Cu 263.757 187.024 25.222 1
Cu 263.757 187.717 25.222 1
Cu 263.498 188.376 25.222 1
Cu 262.851 188.996 25.222 1
Cu 262.164 189.577 25.222 1
Cu 261.441 190.115 25.222 1
Cu 260.684 190.608 25.222 1
Cu 259.896 191.055 25.222 1
Cu 259.081 191.454 25.222 1
Cu 258.241 191.802 25.222 1
Cu 257.38 192.099 25.222 1
Cu 256.501 192.344 25.222 1
Cu 255.608 192.536 25.222 1
Cu 254.704 192.673 25.222 1
Cu 253.792 192.756 25.222 1
Cu 252.878 192.783 25.222 1
Cu 251.963 192.756 25.222 1
Cu 251.051 192.673 25.222 1
Cu 250.148 192.536 25.222 1
Cu 249.254 192.344 25.222 1
Cu 248.375 192.099 25.222 1
Cu 247.514 191.802 25.222 1
Cu 246.674 191.454 25.222 1
Cu 245.859 191.055 25.222 1
Cu 245.071 190.608 25.222 1
Cu 244.314 190.115 25.222 1
Cu 243.591 189.577 25.222 1
Cu 242.904 188.996 25.222 1
Cu 242.257 188.376 25.222 1
Cu 241.998 187.717 25.222 1
Cu 241.998 187.024 25.222 1
Cu 241.998 186.298 25.222 1
Cu 241.998 185.542 25.222 1
Cu 241.998 184.76 25.222 1
Cu 241.998 183.955 25.222 1
Cu 241.998 183.129 25.222 1
Cu 241.998 182.286 25.222 1
Cu 241.998 181.429 25.222 1
Cu 241.998 180.563 25.222 1
Cu 241.998 179.689 25.222 1
Cu 241.998 178.811 25.222 1
Cu 241.998 177.934 25.222 1
Cu 241.998 177.06 25.222 1
Cu 241.998 176.193 25.222 1
Cu 241.998 175.337 25.222 1
Cu 241.998 174.494 25.222 1
Cu 241.998 173.668 25.222 1
Cu 241.998 172.862 25.222 1
Cu 241.998 172.08 25.222 1
Cu 241.998 171.325 25.222 1
Cu 241.998 170.599 25.222 1
Cu 241.998 169.905 25.222 1
Cu 242.257 169.247 25.222 1
Cu 242.904 168.626 25.222 1
Cu 243.591 168.046 25.222 1
Cu 244.314 167.508 25.222 1
Cu 245.071 167.015 25.222 1
Cu 245.859 166.568 25.222 1
Cu 246.674 166.169 25.222 1
Cu 247.514 165.821 25.222 1
Cu 248.375 165.523 25.222 1
Cu 249.254 165.278 25.222 1
Cu 250.148 165.087 25.222 1
Cu 251.051 164.95 25.222 1
Cu 251.963 164.867 25.222 1
Cu 252.878 164.84 25.222 1
Cu 253.792 164.867 25.222 1
Cu 254.704 164.95 25.222 1
Cu 255.608 165.087 25.222 1
Cu 256.501 165.278 25.222 1
Cu 257.38 165.523 25.222 1
Cu 258.241 165.821 25.222 1
Cu 259.081 166.169 25.222 1
Cu 259.896 166.568 25.222 1
Cu 260.684 167.015 25.222 1
Cu 261.441 167.508 25.222 1
Cu 262.164 168.046 25.222 1
Cu 262.851 168.626 25.222 1
Cu 263.498 169.247 25.222 1
Cu 263.757 169.905 25.222 1
Cu 263.757 170.599 25.222 1
Cu 263.757 171.325 25.222 1
Cu 263.757 172.08 25.222 1
Cu 263.757 172.862 25.222 1
Cu 263.757 173.668 25.222 1
Cu 263.757 174.494 25.222 1
Cu 263.757 175.337 25.222 1
Cu 263.757 176.193 25.222 1
Cu 263.757 177.06 25.222 1
Cu 263.757 177.934 25.222 1
Cu 263.757 178.811 25.222 1
Cu 263.257 178.811 26.8604 1
Cu 263.257 179.648 26.8604 1
Cu 263.257 180.482 26.8604 1
Cu 263.257 181.309 26.8604 1
Cu 263.257 182.127 26.8604 1
Cu 263.257 182.931 26.8604 1
Cu 263.257 183.719 26.8604 1
Cu 263.257 184.487 26.8604 1
Cu 263.257 185.233 26.8604 1
Cu 263.257 185.954 26.8604 1
Cu 263.257 186.647 26.8604 1
Cu 263.257 187.309 26.8604 1
Cu 263.01 187.937 26.8604 1
Cu 262.393 188.529 26.8604 1
Cu 261.738 189.083 26.8604 1
Cu 261.048 189.596 26.8604 1
Cu 260.326 190.067 26.8604 1
Cu 259.574 190.493 26.8604 1
Cu 258.796 190.873 26.8604 1
Cu 257.995 191.206 26.8604 1
Cu 257.173 191.489 26.8604 1
Cu 256.334 191.723 26.8604 1
Cu 255.482 191.906 26.8604 1
Cu 254.62 192.037 26.8604 1
Cu 253.75 192.116 26.8604 1
Cu 252.878 192.142 26.8604 1
Cu 252.005 192.116 26.8604 1
Cu 251.135 192.037 26.8604 1
Cu 250.273 191.906 26.8604 1
Cu 249.421 191.723 26.8604 1
Cu 248.582 191.489 26.8604 1
Cu 247.76 191.206 26.8604 1
Cu 246.959 190.873 26.8604 1
Cu 246.181 190.493 26.8604 1
Cu 245.429 190.067 26.8604 1
Cu 244.707 189.596 26.8604 1
Cu 244.017 189.083 26.8604 1
Cu 243.362 188.529 26.8604 1
Cu 242.745 187.937 26.8604 1
Cu 242.498 187.309 26.8604 1
Cu 242.498 186.647 26.8604 1
Cu 242.498 185.954 26.8604 1
Cu 242.498 185.233 26.8604 1
Cu 242.498 184.487 26.8604 1
Cu 242.498 183.719 26.8604 1
Cu 242.498 182.931 26.8604 1
Cu 242.498 182.127 26.8604 1
Cu 242.498 181.309 26.8604 1
Cu 242.498 180.482 26.8604 1
Cu 242.498 179.648 26.8604 1
Cu 242.498 178.811 26.8604 1
Cu 242.498 177.974 26.8604 1
Cu 242.498 177.141 26.8604 1
Cu 242.498 176.314 26.8604 1
Cu 242.498 175.496 26.8604 1
Cu 242.498 174.692 26.8604 1
Cu 242.498 173.904 26.8604 1
Cu 242.498 173.136 26.8604 1
Cu 242.498 172.389 26.8604 1
Cu 242.498 171.669 26.8604 1
Cu 242.498 170.976 26.8604 1
Cu 242.498 170.314 26.8604 1
Cu 242.745 169.686 26.8604 1
Cu 243.362 169.094 26.8604 1
Cu 244.017 168.54 26.8604 1
Cu 244.707 168.027 26.8604 1
Cu 245.429 167.556 26.8604 1
Cu 246.181 167.13 26.8604 1
Cu 246.959 166.75 26.8604 1
Cu 247.76 166.417 26.8604 1
Cu 248.582 166.133 26.8604 1
Cu 249.421 165.9 26.8604 1
Cu 250.273 165.717 26.8604 1
Cu 251.135 165.586 26.8604 1
Cu 252.005 165.507 26.8604 1
Cu 252.878 165.481 26.8604 1
Cu 253.75 165.507 26.8604 1
Cu 254.62 165.586 26.8604 1
Cu 255.482 165.717 26.8604 1
Cu 256.334 165.9 26.8604 1
Cu 257.173 166.133 26.8604 1
Cu 257.995 166.417 26.8604 1
Cu 258.796 166.75 26.8604 1
Cu 259.574 167.13 26.8604 1
Cu 260.326 167.556 26.8604 1
Cu 261.048 168.027 26.8604 1
Cu 261.738 168.54 26.8604 1
Cu 262.393 169.094 26.8604 1
Cu 263.01 169.686 26.8604 1
Cu 263.257 170.314 26.8604 1
Cu 263.257 170.976 26.8604 1
Cu 263.257 171.669 26.8604 1
Cu 263.257 172.389 26.8604 1
Cu 263.257 173.136 26.8604 1
Cu 263.257 173.904 26.8604 1
Cu 263.257 174.692 26.8604 1
Cu 263.257 175.496 26.8604 1
Cu 263.257 176.314 26.8604 1
Cu 263.257 177.141 26.8604 1
Cu 263.257 177.974 26.8604 1
Cu 263.257 178.811 26.8604 1
Cu 262.654 178.811 28.3395 1
Cu 262.654 179.6 28.3395 1
Cu 262.654 180.385 28.3395 1
Cu 262.654 181.164 28.3395 1
Cu 262.654 181.934 28.3395 1
Cu 262.654 182.691 28.3395 1
Cu 262.654 183.434 28.3395 1
Cu 262.654 184.157 28.3395 1
Cu 262.654 184.86 28.3395 1
Cu 262.654 185.539 28.3395 1
Cu 262.654 186.192 28.3395 1
Cu 262.654 186.815 28.3395 1
Cu 262.422 187.407 28.3395 1
Cu 261.84 187.964 28.3395 1
Cu 261.223 188.486 28.3395 1
Cu 260.573 188.969 28.3395 1
Cu 259.893 189.413 28.3395 1
Cu 259.185 189.814 28.3395 1
Cu 258.452 190.172 28.3395 1
Cu 257.697 190.486 28.3395 1
Cu 256.923 190.753 28.3395 1
Cu 256.134 190.973 28.3395 1
Cu 255.331 191.145 28.3395 1
Cu 254.518 191.268 28.3395 1
Cu 253.7 191.343 28.3395 1
Cu 252.878 191.367 28.3395 1
Cu 252.055 191.343 28.3395 1
Cu 251.237 191.268 28.3395 1
Cu 250.424 191.145 28.3395 1
Cu 249.621 190.973 28.3395 1
Cu 248.832 190.753 28.3395 1
Cu 248.058 190.486 28.3395 1
Cu 247.303 190.172 28.3395 1
Cu 246.57 189.814 28.3395 1
Cu 245.862 189.413 28.3395 1
Cu 245.182 188.969 28.3395 1
Cu 244.532 188.486 28.3395 1
Cu 243.915 187.964 28.3395 1
Cu 243.333 187.407 28.3395 1
Cu 243.101 186.815 28.3395 1
Cu 243.101 186.192 28.3395 1
Cu 243.101 185.539 28.3395 1
Cu 243.101 184.86 28.3395 1
Cu 243.101 184.157 28.3395 1
Cu 243.101 183.434 28.3395 1
Cu 243.101 182.691 28.3395 1
Cu 243.101 181.934 28.3395 1
Cu 243.101 181.164 28.3395 1
Cu 243.101 180.385 28.3395 1
Cu 243.101 179.6 28.3395 1
Cu 243.101 178.811 28.3395 1
Cu 243.101 178.023 28.3395 1
Cu 243.101 177.238 28.3395 1
Cu 243.101 176.459 28.3395 1
Cu 243.101 175.689 28.3395 1
Cu 243.101 174.931 28.3395 1
Cu 243.101 174.189 28.3395 1
Cu 243.101 173.465 28.3395 1
Cu 243.101 172.763 28.3395 1
Cu 243.101 172.084 28.3395 1
Cu 243.101 171.431 28.3395 1
Cu 243.101 170.808 28.3395 1
Cu 243.333 170.216 28.3395 1
Cu 243.915 169.658 28.3395 1
Cu 244.532 169.137 28.3395 1
Cu 245.182 168.653 28.3395 1
Cu 245.862 168.21 28.3395 1
Cu 246.57 167.809 28.3395 1
Cu 247.303 167.45 28.3395 1
Cu 248.058 167.137 28.3395 1
Cu 248.832 166.87 28.3395 1
Cu 249.621 166.65 28.3395 1
Cu 250.424 166.478 28.3395 1
Cu 251.237 166.354 28.3395 1
Cu 252.055 166.28 28.3395 1
Cu 252.878 166.255 28.3395 1
Cu 253.7 166.28 28.3395 1
Cu 254.518 166.354 28.3395 1
Cu 255.331 166.478 28.3395 1
Cu 256.134 166.65 28.3395 1
Cu 256.923 166.87 28.3395 1
Cu 257.697 167.137 28.3395 1
Cu 258.452 167.45 28.3395 1
Cu 259.185 167.809 28.3395 1
Cu 259.893 168.21 28.3395 1
Cu 260.573 168.653 28.3395 1
Cu 261.223 169.137 28.3395 1
Cu 261.84 169.658 28.3395 1
Cu 262.422 170.216 28.3395 1
Cu 262.654 170.808 28.3395 1
Cu 262.654 171.431 28.3395 1
Cu 262.654 172.084 28.3395 1
Cu 262.654 172.763 28.3395 1
Cu 262.654 173.465 28.3395 1
Cu 262.654 174.189 28.3395 1
Cu 262.654 174.931 28.3395 1
Cu 262.654 175.689 28.3395 1
Cu 262.654 176.459 28.3395 1
Cu 262.654 177.238 28.3395 1
Cu 262.654 178.023 28.3395 1
Cu 262.654 178.811 28.3395 1
Cu 261.94 178.811 29.7104 1
Cu 261.94 179.542 29.7104 1
Cu 261.94 180.27 29.7104 1
Cu 261.94 180.992 29.7104 1
Cu 261.94 181.706 29.7104 1
Cu 261.94 182.408 29.7104 1
Cu 261.94 183.096 29.7104 1
Cu 261.94 183.767 29.7104 1
Cu 261.94 184.419 29.7104 1
Cu 261.94 185.048 29.7104 1
Cu 261.94 185.653 29.7104 1
Cu 261.94 186.231 29.7104 1
Cu 261.725 186.779 29.7104 1
Cu 261.186 187.296 29.7104 1
Cu 260.614 187.78 29.7104 1
Cu 260.011 188.228 29.7104 1
Cu 259.381 188.639 29.7104 1
Cu 258.725 189.011 29.7104 1
Cu 258.045 189.343 29.7104 1
Cu 257.345 189.633 29.7104 1
Cu 256.628 189.881 29.7104 1
Cu 255.896 190.085 29.7104 1
Cu 255.152 190.245 29.7104 1
Cu 254.399 190.359 29.7104 1
Cu 253.64 190.428 29.7104 1
Cu 252.878 190.451 29.7104 1
Cu 252.115 190.428 29.7104 1
Cu 251.356 190.359 29.7104 1
Cu 250.603 190.245 29.7104 1
Cu 249.859 190.085 29.7104 1
Cu 249.127 189.881 29.7104 1
Cu 248.41 189.633 29.7104 1
Cu 247.71 189.343 29.7104 1
Cu 247.03 189.011 29.7104 1
Cu 246.374 188.639 29.7104 1
Cu 245.744 188.228 29.7104 1
Cu 245.141 187.78 29.7104 1
Cu 244.569 187.296 29.7104 1
Cu 244.03 186.779 29.7104 1
Cu 243.815 186.231 29.7104 1
Cu 243.815 185.653 29.7104 1
Cu 243.815 185.048 29.7104 1
Cu 243.815 184.419 29.7104 1
Cu 243.815 183.767 29.7104 1
Cu 243.815 183.096 29.7104 1
Cu 243.815 182.408 29.7104 1
Cu 243.815 181.706 29.7104 1
Cu 243.815 180.992 29.7104 1
Cu 243.815 180.27 29.7104 1
Cu 243.815 179.542 29.7104 1
Cu 243.815 178.811 29.7104 1
Cu 243.815 178.081 29.7104 1
Cu 243.815 177.353 29.7104 1
Cu 243.815 176.63 29.7104 1
Cu 243.815 175.917 29.7104 1
Cu 243.815 175.215 29.7104 1
Cu 243.815 174.527 29.7104 1
Cu 243.815 173.856 29.7104 1
Cu 243.815 173.204 29.7104 1
Cu 243.815 172.575 29.7104 1
Cu 243.815 171.97 29.7104 1
Cu 243.815 171.392 29.7104 1
Cu 244.03 170.844 29.7104 1
Cu 244.569 170.327 29.7104 1
Cu 245.141 169.843 29.7104 1
Cu 245.744 169.395 29.7104 1
Cu 246.374 168.984 29.7104 1
Cu 247.03 168.612 29.7104 1
Cu 247.71 168.28 29.7104 1
Cu 248.41 167.989 29.7104 1
Cu 249.127 167.742 29.7104 1
Cu 249.859 167.538 29.7104 1
Cu 250.603 167.378 29.7104 1
Cu 251.356 167.264 29.7104 1
Cu 252.115 167.195 29.7104 1
Cu 252.878 167.172 29.7104 1
Cu 253.64 167.195 29.7104 1
Cu 254.399 167.264 29.7104 1
Cu 255.152 167.378 29.7104 1
Cu 255.896 167.538 29.7104 1
Cu 256.628 167.742 29.7104 1
Cu 257.345 167.989 29.7104 1
Cu 258.045 168.28 29.7104 1
Cu 258.725 168.612 29.7104 1
Cu 259.381 168.984 29.7104 1
Cu 260.011 169.395 29.7104 1
Cu 260.614 169.843 29.7104 1
Cu 261.186 170.327 29.7104 1
Cu 261.725 170.844 29.7104 1
Cu 261.94 171.392 29.7104 1
Cu 261.94 171.97 29.7104 1
Cu 261.94 172.575 29.7104 1
Cu 261.94 173.204 29.7104 1
Cu 261.94 173.856 29.7104 1
Cu 261.94 174.527 29.7104 1
Cu 261.94 175.215 29.7104 1
Cu 261.94 175.917 29.7104 1
Cu 261.94 176.63 29.7104 1
Cu 261.94 177.353 29.7104 1
Cu 261.94 178.081 29.7104 1
Cu 261.94 178.811 29.7104 1
Cu 261.097 178.811 31.001 1
Cu 261.097 179.474 31.001 1
Cu 261.097 180.134 31.001 1
Cu 261.097 180.789 31.001 1
Cu 261.097 181.437 31.001 1
Cu 261.097 182.074 31.001 1
Cu 261.097 182.698 31.001 1
Cu 261.097 183.306 31.001 1
Cu 261.097 183.897 31.001 1
Cu 261.097 184.468 31.001 1
Cu 261.097 185.016 31.001 1
Cu 261.097 185.54 31.001 1
Cu 260.902 186.038 31.001 1
Cu 260.413 186.507 31.001 1
Cu 259.894 186.945 31.001 1
Cu 259.348 187.352 31.001 1
Cu 258.776 187.725 31.001 1
Cu 258.181 188.062 31.001 1
Cu 257.564 188.363 31.001 1
Cu 256.93 188.627 31.001 1
Cu 256.279 188.851 31.001 1
Cu 255.615 189.036 31.001 1
Cu 254.94 189.181 31.001 1
Cu 254.257 189.285 31.001 1
Cu 253.569 189.347 31.001 1
Cu 252.878 189.368 31.001 1
Cu 252.186 189.347 31.001 1
Cu 251.498 189.285 31.001 1
Cu 250.815 189.181 31.001 1
Cu 250.14 189.036 31.001 1
Cu 249.476 188.851 31.001 1
Cu 248.825 188.627 31.001 1
Cu 248.191 188.363 31.001 1
Cu 247.574 188.062 31.001 1
Cu 246.979 187.725 31.001 1
Cu 246.407 187.352 31.001 1
Cu 245.861 186.945 31.001 1
Cu 245.342 186.507 31.001 1
Cu 244.853 186.038 31.001 1
Cu 244.658 185.54 31.001 1
Cu 244.658 185.016 31.001 1
Cu 244.658 184.468 31.001 1
Cu 244.658 183.897 31.001 1
Cu 244.658 183.306 31.001 1
Cu 244.658 182.698 31.001 1
Cu 244.658 182.074 31.001 1
Cu 244.658 181.437 31.001 1
Cu 244.658 180.789 31.001 1
Cu 244.658 180.134 31.001 1
Cu 244.658 179.474 31.001 1
Cu 244.658 178.811 31.001 1
Cu 244.658 178.149 31.001 1
Cu 244.658 177.488 31.001 1
Cu 244.658 176.833 31.001 1
Cu 244.658 176.186 31.001 1
Cu 244.658 175.549 31.001 1
Cu 244.658 174.925 31.001 1
Cu 244.658 174.317 31.001 1
Cu 244.658 173.726 31.001 1
Cu 244.658 173.155 31.001 1
Cu 244.658 172.606 31.001 1
Cu 244.658 172.082 31.001 1
Cu 244.853 171.585 31.001 1
Cu 245.342 171.116 31.001 1
Cu 245.861 170.677 31.001 1
Cu 246.407 170.271 31.001 1
Cu 246.979 169.898 31.001 1
Cu 247.574 169.561 31.001 1
Cu 248.191 169.26 31.001 1
Cu 248.825 168.996 31.001 1
Cu 249.476 168.772 31.001 1
Cu 250.14 168.587 31.001 1
Cu 250.815 168.442 31.001 1
Cu 251.498 168.338 31.001 1
Cu 252.186 168.276 31.001 1
Cu 252.878 168.255 31.001 1
Cu 253.569 168.276 31.001 1
Cu 254.257 168.338 31.001 1
Cu 254.94 168.442 31.001 1
Cu 255.615 168.587 31.001 1
Cu 256.279 168.772 31.001 1
Cu 256.93 168.996 31.001 1
Cu 257.564 169.26 31.001 1
Cu 258.181 169.561 31.001 1
Cu 258.776 169.898 31.001 1
Cu 259.348 170.271 31.001 1
Cu 259.894 170.677 31.001 1
Cu 260.413 171.116 31.001 1
Cu 260.902 171.585 31.001 1
Cu 261.097 172.082 31.001 1
Cu 261.097 172.606 31.001 1
Cu 261.097 173.155 31.001 1
Cu 261.097 173.726 31.001 1
Cu 261.097 174.317 31.001 1
Cu 261.097 174.925 31.001 1
Cu 261.097 175.549 31.001 1
Cu 261.097 176.186 31.001 1
Cu 261.097 176.833 31.001 1
Cu 261.097 177.488 31.001 1
Cu 261.097 178.149 31.001 1
Cu 261.097 178.811 31.001 1
Cu 260.087 178.811 32.2282 1
Cu 260.087 179.393 32.2282 1
Cu 260.087 179.972 32.2282 1
Cu 260.087 180.546 32.2282 1
Cu 260.087 181.114 32.2282 1
Cu 260.087 181.673 32.2282 1
Cu 260.087 182.22 32.2282 1
Cu 260.087 182.754 32.2282 1
Cu 260.087 183.272 32.2282 1
Cu 260.087 183.773 32.2282 1
Cu 260.087 184.254 32.2282 1
Cu 260.087 184.714 32.2282 1
Cu 259.916 185.15 32.2282 1
Cu 259.487 185.561 32.2282 1
Cu 259.032 185.946 32.2282 1
Cu 258.553 186.303 32.2282 1
Cu 258.051 186.63 32.2282 1
Cu 257.529 186.926 32.2282 1
Cu 256.989 187.19 32.2282 1
Cu 256.432 187.421 32.2282 1
Cu 255.861 187.618 32.2282 1
Cu 255.279 187.78 32.2282 1
Cu 254.687 187.907 32.2282 1
Cu 254.088 187.998 32.2282 1
Cu 253.484 188.053 32.2282 1
Cu 252.878 188.071 32.2282 1
Cu 252.271 188.053 32.2282 1
Cu 251.667 187.998 32.2282 1
Cu 251.068 187.907 32.2282 1
Cu 250.476 187.78 32.2282 1
Cu 249.894 187.618 32.2282 1
Cu 249.323 187.421 32.2282 1
Cu 248.766 187.19 32.2282 1
Cu 248.226 186.926 32.2282 1
Cu 247.704 186.63 32.2282 1
Cu 247.202 186.303 32.2282 1
Cu 246.723 185.946 32.2282 1
Cu 246.268 185.561 32.2282 1
Cu 245.839 185.15 32.2282 1
Cu 245.668 184.714 32.2282 1
Cu 245.668 184.254 32.2282 1
Cu 245.668 183.773 32.2282 1
Cu 245.668 183.272 32.2282 1
Cu 245.668 182.754 32.2282 1
Cu 245.668 182.22 32.2282 1
Cu 245.668 181.673 32.2282 1
Cu 245.668 181.114 32.2282 1
Cu 245.668 180.546 32.2282 1
Cu 245.668 179.972 32.2282 1
Cu 245.668 179.393 32.2282 1
Cu 245.668 178.811 32.2282 1
Cu 245.668 178.23 32.2282 1
Cu 245.668 177.651 32.2282 1
Cu 245.668 177.076 32.2282 1
Cu 245.668 176.509 32.2282 1
Cu 245.668 175.95 32.2282 1
Cu 245.668 175.403 32.2282 1
Cu 245.668 174.869 32.2282 1
Cu 245.668 174.351 32.2282 1
Cu 245.668 173.85 32.2282 1
Cu 245.668 173.369 32.2282 1
Cu 245.668 172.909 32.2282 1
Cu 245.839 172.473 32.2282 1
Cu 246.268 172.061 32.2282 1
Cu 246.723 171.677 32.2282 1
Cu 247.202 171.32 32.2282 1
Cu 247.704 170.993 32.2282 1
Cu 248.226 170.697 32.2282 1
Cu 248.766 170.433 32.2282 1
Cu 249.323 170.202 32.2282 1
Cu 249.894 170.005 32.2282 1
Cu 250.476 169.843 32.2282 1
Cu 251.068 169.716 32.2282 1
Cu 251.667 169.625 32.2282 1
Cu 252.271 169.57 32.2282 1
Cu 252.878 169.552 32.2282 1
Cu 253.484 169.57 32.2282 1
Cu 254.088 169.625 32.2282 1
Cu 254.687 169.716 32.2282 1
Cu 255.279 169.843 32.2282 1
Cu 255.861 170.005 32.2282 1
Cu 256.432 170.202 32.2282 1
Cu 256.989 170.433 32.2282 1
Cu 257.529 170.697 32.2282 1
Cu 258.051 170.993 32.2282 1
Cu 258.553 171.32 32.2282 1
Cu 259.032 171.677 32.2282 1
Cu 259.487 172.061 32.2282 1
Cu 259.916 172.473 32.2282 1
Cu 260.087 172.909 32.2282 1
Cu 260.087 173.369 32.2282 1
Cu 260.087 173.85 32.2282 1
Cu 260.087 174.351 32.2282 1
Cu 260.087 174.869 32.2282 1
Cu 260.087 175.403 32.2282 1
Cu 260.087 175.95 32.2282 1
Cu 260.087 176.509 32.2282 1
Cu 260.087 177.076 32.2282 1
Cu 260.087 177.651 32.2282 1
Cu 260.087 178.23 32.2282 1
Cu 260.087 178.811 32.2282 1
Cu 258.834 178.811 33.4038 1
Cu 258.834 179.292 33.4038 1
Cu 258.834 179.77 33.4038 1
Cu 258.834 180.245 33.4038 1
Cu 258.834 180.714 33.4038 1
Cu 258.834 181.175 33.4038 1
Cu 258.834 181.628 33.4038 1
Cu 258.834 182.069 33.4038 1
Cu 258.834 182.497 33.4038 1
Cu 258.834 182.911 33.4038 1
Cu 258.834 183.308 33.4038 1
Cu 258.834 183.688 33.4038 1
Cu 258.693 184.048 33.4038 1
Cu 258.338 184.388 33.4038 1
Cu 257.962 184.706 33.4038 1
Cu 257.566 185.001 33.4038 1
Cu 257.152 185.271 33.4038 1
Cu 256.721 185.515 33.4038 1
Cu 256.274 185.734 33.4038 1
Cu 255.814 185.924 33.4038 1
Cu 255.343 186.087 33.4038 1
Cu 254.861 186.221 33.4038 1
Cu 254.372 186.326 33.4038 1
Cu 253.877 186.401 33.4038 1
Cu 253.378 186.447 33.4038 1
Cu 252.878 186.462 33.4038 1
Cu 252.377 186.447 33.4038 1
Cu 251.878 186.401 33.4038 1
Cu 251.383 186.326 33.4038 1
Cu 250.894 186.221 33.4038 1
Cu 250.412 186.087 33.4038 1
Cu 249.941 185.924 33.4038 1
Cu 249.481 185.734 33.4038 1
Cu 249.034 185.515 33.4038 1
Cu 248.603 185.271 33.4038 1
Cu 248.189 185.001 33.4038 1
Cu 247.793 184.706 33.4038 1
Cu 247.417 184.388 33.4038 1
Cu 247.062 184.048 33.4038 1
Cu 246.921 183.688 33.4038 1
Cu 246.921 183.308 33.4038 1
Cu 246.921 182.911 33.4038 1
Cu 246.921 182.497 33.4038 1
Cu 246.921 182.069 33.4038 1
Cu 246.921 181.628 33.4038 1
Cu 246.921 181.175 33.4038 1
Cu 246.921 180.714 33.4038 1
Cu 246.921 180.245 33.4038 1
Cu 246.921 179.77 33.4038 1
Cu 246.921 179.292 33.4038 1
Cu 246.921 178.811 33.4038 1
Cu 246.921 178.331 33.4038 1
Cu 246.921 177.853 33.4038 1
Cu 246.921 177.378 33.4038 1
Cu 246.921 176.909 33.4038 1
Cu 246.921 176.447 33.4038 1
Cu 246.921 175.995 33.4038 1
Cu 246.921 175.554 33.4038 1
Cu 246.921 175.126 33.4038 1
Cu 246.921 174.712 33.4038 1
Cu 246.921 174.315 33.4038 1
Cu 246.921 173.935 33.4038 1
Cu 247.062 173.574 33.4038 1
Cu 247.417 173.235 33.4038 1
Cu 247.793 172.917 33.4038 1
Cu 248.189 172.622 33.4038 1
Cu 248.603 172.352 33.4038 1
Cu 249.034 172.107 33.4038 1
Cu 249.481 171.889 33.4038 1
Cu 249.941 171.698 33.4038 1
Cu 250.412 171.536 33.4038 1
Cu 250.894 171.401 33.4038 1
Cu 251.383 171.297 33.4038 1
Cu 251.878 171.221 33.4038 1
Cu 252.377 171.176 33.4038 1
Cu 252.878 171.161 33.4038 1
Cu 253.378 171.176 33.4038 1
Cu 253.877 171.221 33.4038 1
Cu 254.372 171.297 33.4038 1
Cu 254.861 171.401 33.4038 1
Cu 255.343 171.536 33.4038 1
Cu 255.814 171.698 33.4038 1
Cu 256.274 171.889 33.4038 1
Cu 256.721 172.107 33.4038 1
Cu 257.152 172.352 33.4038 1
Cu 257.566 172.622 33.4038 1
Cu 257.962 172.917 33.4038 1
Cu 258.338 173.235 33.4038 1
Cu 258.693 173.574 33.4038 1
Cu 258.834 173.935 33.4038 1
Cu 258.834 174.315 33.4038 1
Cu 258.834 174.712 33.4038 1
Cu 258.834 175.126 33.4038 1
Cu 258.834 175.554 33.4038 1
Cu 258.834 175.995 33.4038 1
Cu 258.834 176.447 33.4038 1
Cu 258.834 176.909 33.4038 1
Cu 258.834 177.378 33.4038 1
Cu 258.834 177.853 33.4038 1
Cu 258.834 178.331 33.4038 1
Cu 258.834 178.811 33.4038 1
Cu 257.136 178.811 34.5359 1
Cu 257.136 179.155 34.5359 1
Cu 257.136 179.497 34.5359 1
Cu 257.136 179.836 34.5359 1
Cu 257.136 180.172 34.5359 1
Cu 257.136 180.502 34.5359 1
Cu 257.136 180.825 34.5359 1
Cu 257.136 181.14 34.5359 1
Cu 257.136 181.446 34.5359 1
Cu 257.136 181.742 34.5359 1
Cu 257.136 182.026 34.5359 1
Cu 257.136 182.298 34.5359 1
Cu 257.035 182.555 34.5359 1
Cu 256.782 182.798 34.5359 1
Cu 256.513 183.026 34.5359 1
Cu 256.23 183.236 34.5359 1
Cu 255.933 183.429 34.5359 1
Cu 255.625 183.604 34.5359 1
Cu 255.306 183.76 34.5359 1
Cu 254.977 183.897 34.5359 1
Cu 254.64 184.013 34.5359 1
Cu 254.296 184.109 34.5359 1
Cu 253.946 184.184 34.5359 1
Cu 253.592 184.238 34.5359 1
Cu 253.236 184.27 34.5359 1
Cu 252.878 184.281 34.5359 1
Cu 252.519 184.27 34.5359 1
Cu 252.163 184.238 34.5359 1
Cu 251.809 184.184 34.5359 1
Cu 251.459 184.109 34.5359 1
Cu 251.115 184.013 34.5359 1
Cu 250.778 183.897 34.5359 1
Cu 250.449 183.76 34.5359 1
Cu 250.13 183.604 34.5359 1
Cu 249.822 183.429 34.5359 1
Cu 249.525 183.236 34.5359 1
Cu 249.242 183.026 34.5359 1
Cu 248.973 182.798 34.5359 1
Cu 248.72 182.555 34.5359 1
Cu 248.619 182.298 34.5359 1
Cu 248.619 182.026 34.5359 1
Cu 248.619 181.742 34.5359 1
Cu 248.619 181.446 34.5359 1
Cu 248.619 181.14 34.5359 1
Cu 248.619 180.825 34.5359 1
Cu 248.619 180.502 34.5359 1
Cu 248.619 180.172 34.5359 1
Cu 248.619 179.836 34.5359 1
Cu 248.619 179.497 34.5359 1
Cu 248.619 179.155 34.5359 1
Cu 248.619 178.811 34.5359 1
Cu 248.619 178.468 34.5359 1
Cu 248.619 178.126 34.5359 1
Cu 248.619 177.787 34.5359 1
Cu 248.619 177.451 34.5359 1
Cu 248.619 177.121 34.5359 1
Cu 248.619 176.798 34.5359 1
Cu 248.619 176.483 34.5359 1
Cu 248.619 176.176 34.5359 1
Cu 248.619 175.881 34.5359 1
Cu 248.619 175.597 34.5359 1
Cu 248.619 175.325 34.5359 1
Cu 248.72 175.067 34.5359 1
Cu 248.973 174.824 34.5359 1
Cu 249.242 174.597 34.5359 1
Cu 249.525 174.387 34.5359 1
Cu 249.822 174.193 34.5359 1
Cu 250.13 174.018 34.5359 1
Cu 250.449 173.862 34.5359 1
Cu 250.778 173.726 34.5359 1
Cu 251.115 173.61 34.5359 1
Cu 251.459 173.514 34.5359 1
Cu 251.809 173.439 34.5359 1
Cu 252.163 173.385 34.5359 1
Cu 252.519 173.353 34.5359 1
Cu 252.878 173.342 34.5359 1
Cu 253.236 173.353 34.5359 1
Cu 253.592 173.385 34.5359 1
Cu 253.946 173.439 34.5359 1
Cu 254.296 173.514 34.5359 1
Cu 254.64 173.61 34.5359 1
Cu 254.977 173.726 34.5359 1
Cu 255.306 173.862 34.5359 1
Cu 255.625 174.018 34.5359 1
Cu 255.933 174.193 34.5359 1
Cu 256.23 174.387 34.5359 1
Cu 256.513 174.597 34.5359 1
Cu 256.782 174.824 34.5359 1
Cu 257.035 175.067 34.5359 1
Cu 257.136 175.325 34.5359 1
Cu 257.136 175.597 34.5359 1
Cu 257.136 175.881 34.5359 1
Cu 257.136 176.176 34.5359 1
Cu 257.136 176.483 34.5359 1
Cu 257.136 176.798 34.5359 1
Cu 257.136 177.121 34.5359 1
Cu 257.136 177.451 34.5359 1
Cu 257.136 177.787 34.5359 1
Cu 257.136 178.126 34.5359 1
Cu 257.136 178.468 34.5359 1
Cu 257.136 178.811 34.5359 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 252.878 178.811 35.6309 1
Cu 311.047 144.497 -895.369 1
Cu 311.047 155.601 -895.369 1
Cu 311.047 167.307 -895.369 1
Cu 311.047 179.312 -895.369 1
Cu 311.047 191.304 -895.369 1
Cu 311.047 202.972 -895.369 1
Cu 311.047 214.013 -895.369 1
Cu 311.047 224.139 -895.369 1
Cu 306.405 233.088 -895.369 1
Cu 296.62 240.629 -895.369 1
Cu 285.699 246.564 -895.369 1
Cu 273.926 250.739 -895.369 1
Cu 261.606 253.048 -895.369 1
Cu 249.059 253.428 -895.369 1
Cu 236.612 251.871 -895.369 1
Cu 224.587 248.418 -895.369 1
Cu 213.297 243.156 -895.369 1
Cu 203.034 236.224 -895.369 1
Cu 194.708 227.802 -895.369 1
Cu 194.708 218.107 -895.369 1
Cu 194.708 207.392 -895.369 1
Cu 194.708 195.935 -895.369 1
Cu 194.708 184.033 -895.369 1
Cu 194.708 171.995 -895.369 1
Cu 194.708 160.135 -895.369 1
Cu 194.708 148.759 -895.369 1
Cu 194.708 138.164 -895.369 1
Cu 195.173 128.625 -895.369 1
Cu 204.327 120.388 -895.369 1
Cu 214.742 113.668 -895.369 1
Cu 226.148 108.64 -895.369 1
Cu 238.247 105.434 -895.369 1
Cu 250.726 104.133 -895.369 1
Cu 263.261 104.771 -895.369 1
Cu 275.527 107.332 -895.369 1
Cu 287.204 111.749 -895.369 1
Cu 297.99 117.907 -895.369 1
Cu 307.605 125.646 -895.369 1
Cu 311.047 134.766 -895.369 1
Cu 172.306 121.237 -895.369 1
Cu 172.306 111.636 -895.369 1
Cu 179.5 102.946 -895.369 1
Cu 189.19 95.2827 -895.369 1
Cu 199.742 88.7514 -895.369 1
Cu 211.014 83.4403 -895.369 1
Cu 222.854 79.4214 -895.369 1
Cu 235.1 76.7489 -895.369 1
Cu 247.587 75.4592 -895.369 1
Cu 260.146 75.5698 -895.369 1
Cu 272.606 77.0791 -895.369 1
Cu 284.799 79.9667 -895.369 1
Cu 296.559 84.1934 -895.369 1
Cu 307.728 89.702 -895.369 1
Cu 318.154 96.4179 -895.369 1
Cu 327.695 104.25 -895.369 1
Cu 333.449 113.092 -895.369 1
Cu 333.449 122.825 -895.369 1
Cu 333.449 133.316 -895.369 1
Cu 333.449 144.424 -895.369 1
Cu 333.449 155.998 -895.369 1
Cu 333.449 167.88 -895.369 1
Cu 333.449 179.911 -895.369 1
Cu 333.449 191.927 -895.369 1
Cu 333.449 203.765 -895.369 1
Cu 333.449 215.265 -895.369 1
Cu 333.449 226.271 -895.369 1
Cu 333.449 236.634 -895.369 1
Cu 333.449 246.214 -895.369 1
Cu 326.026 254.88 -895.369 1
Cu 316.313 262.516 -895.369 1
Cu 305.741 269.018 -895.369 1
Cu 294.453 274.298 -895.369 1
Cu 282.602 278.284 -895.369 1
Cu 270.347 280.923 -895.369 1
Cu 257.857 282.178 -895.369 1
Cu 245.298 282.032 -895.369 1
Cu 232.843 280.489 -895.369 1
Cu 220.658 277.567 -895.369 1
Cu 208.911 273.308 -895.369 1
Cu 197.759 267.768 -895.369 1
Cu 187.353 261.024 -895.369 1
Cu 177.836 253.165 -895.369 1
Cu 172.306 244.299 -895.369 1
Cu 172.306 234.546 -895.369 1
Cu 172.306 224.037 -895.369 1
Cu 172.306 212.916 -895.369 1
Cu 172.306 201.333 -895.369 1
Cu 172.306 189.445 -895.369 1
Cu 172.306 177.413 -895.369 1
Cu 172.306 165.4 -895.369 1
Cu 172.306 153.568 -895.369 1
Cu 172.306 142.078 -895.369 1
Cu 172.306 131.086 -895.369 1
Cu 205.03 302.842 -895.369 1
Cu 193.459 298.152 -895.369 1
Cu 182.382 292.472 -895.369 1
Cu 171.889 285.848 -895.369 1
Cu 162.068 278.336 -895.369 1
Cu 153.001 269.998 -895.369 1
Cu 149.904 260.904 -895.369 1
Cu 149.904 251.128 -895.369 1
Cu 149.904 240.752 -895.369 1
Cu 149.904 229.862 -895.369 1
Cu 149.904 218.549 -895.369 1
Cu 149.904 206.906 -895.369 1
Cu 149.904 195.03 -895.369 1
Cu 149.904 183.019 -895.369 1
Cu 149.904 170.973 -895.369 1
Cu 149.904 158.992 -895.369 1
Cu 149.904 147.176 -895.369 1
Cu 149.904 135.622 -895.369 1
Cu 149.904 124.426 -895.369 1
Cu 149.904 113.682 -895.369 1
Cu 149.904 103.479 -895.369 1
Cu 149.904 93.9003 -895.369 1
Cu 155.652 85.0264 -895.369 1
Cu 164.955 76.9307 -895.369 1
Cu 174.987 69.6805 -895.369 1
Cu 185.666 63.3359 -895.369 1
Cu 196.902 57.9495 -895.369 1
Cu 208.603 53.5661 -895.369 1
Cu 220.672 50.222 -895.369 1
Cu 233.007 47.9449 -895.369 1
Cu 245.508 46.7538 -895.369 1
Cu 258.069 46.6586 -895.369 1
Cu 270.588 47.66 -895.369 1
Cu 282.959 49.7497 -895.369 1
Cu 295.081 52.9104 -895.369 1
Cu 306.853 57.1159 -895.369 1
Cu 318.177 62.3312 -895.369 1
Cu 328.959 68.5131 -895.369 1
Cu 339.109 75.6103 -895.369 1
Cu 348.545 83.5639 -895.369 1
Cu 355.851 92.3078 -895.369 1
Cu 355.851 101.77 -895.369 1
Cu 355.851 111.871 -895.369 1
Cu 355.851 122.527 -895.369 1
Cu 355.851 133.651 -895.369 1
Cu 355.851 145.149 -895.369 1
Cu 355.851 156.927 -895.369 1
Cu 355.851 168.886 -895.369 1
Cu 355.851 180.928 -895.369 1
Cu 355.851 192.952 -895.369 1
Cu 355.851 204.859 -895.369 1
Cu 355.851 216.55 -895.369 1
Cu 355.851 227.927 -895.369 1
Cu 355.851 238.897 -895.369 1
Cu 355.851 249.368 -895.369 1
Cu 355.851 259.254 -895.369 1
Cu 354.245 268.472 -895.369 1
Cu 345.317 276.947 -895.369 1
Cu 335.621 284.607 -895.369 1
Cu 325.239 291.389 -895.369 1
Cu 314.256 297.236 -895.369 1
Cu 302.764 302.101 -895.369 1
Cu 290.858 305.943 -895.369 1
Cu 278.636 308.73 -895.369 1
Cu 266.201 310.439 -895.369 1
Cu 253.656 311.056 -895.369 1
Cu 241.104 310.575 -895.369 1
Cu 228.649 309.001 -895.369 1
Cu 216.396 306.346 -895.369 1
Cu 127.503 102.182 -895.369 1
Cu 127.503 91.8076 -895.369 1
Cu 127.503 81.9202 -895.369 1
Cu 127.503 72.5754 -895.369 1
Cu 135.344 63.8254 -895.369 1
Cu 144.639 55.7191 -895.369 1
Cu 154.539 48.3021 -895.369 1
Cu 164.991 41.6158 -895.369 1
Cu 175.934 35.6977 -895.369 1
Cu 187.308 30.5808 -895.369 1
Cu 199.049 26.2939 -895.369 1
Cu 211.092 22.8609 -895.369 1
Cu 223.369 20.3012 -895.369 1
Cu 235.81 18.6289 -895.369 1
Cu 248.348 17.8535 -895.369 1
Cu 260.911 17.9793 -895.369 1
Cu 273.428 19.0055 -895.369 1
Cu 285.831 20.9266 -895.369 1
Cu 298.049 23.7316 -895.369 1
Cu 310.015 27.405 -895.369 1
Cu 321.66 31.9261 -895.369 1
Cu 332.92 37.2695 -895.369 1
Cu 343.732 43.4055 -895.369 1
Cu 354.036 50.2996 -895.369 1
Cu 363.773 57.9133 -895.369 1
Cu 372.889 66.2039 -895.369 1
Cu 378.252 75.1249 -895.369 1
Cu 378.252 84.6265 -895.369 1
Cu 378.252 94.6555 -895.369 1
Cu 378.252 105.156 -895.369 1
Cu 378.252 116.068 -895.369 1
Cu 378.252 127.332 -895.369 1
Cu 378.252 138.884 -895.369 1
Cu 378.252 150.66 -895.369 1
Cu 378.252 162.593 -895.369 1
Cu 378.252 174.617 -895.369 1
Cu 378.252 186.665 -895.369 1
Cu 378.252 198.668 -895.369 1
Cu 378.252 210.561 -895.369 1
Cu 378.252 222.275 -895.369 1
Cu 378.252 233.746 -895.369 1
Cu 378.252 244.91 -895.369 1
Cu 378.252 255.704 -895.369 1
Cu 378.252 266.067 -895.369 1
Cu 378.252 275.941 -895.369 1
Cu 378.252 285.272 -895.369 1
Cu 370.188 294.007 -895.369 1
Cu 360.878 302.096 -895.369 1
Cu 350.963 309.496 -895.369 1
Cu 340.498 316.163 -895.369 1
Cu 329.544 322.062 -895.369 1
Cu 318.16 327.159 -895.369 1
Cu 306.41 331.425 -895.369 1
Cu 294.361 334.836 -895.369 1
Cu 282.079 337.374 -895.369 1
Cu 269.634 339.024 -895.369 1
Cu 257.095 339.777 -895.369 1
Cu 244.533 339.629 -895.369 1
Cu 232.017 338.58 -895.369 1
Cu 219.618 336.637 -895.369 1
Cu 207.405 333.81 -895.369 1
Cu 195.447 330.116 -895.369 1
Cu 183.811 325.574 -895.369 1
Cu 172.561 320.21 -895.369 1
Cu 161.761 314.055 -895.369 1
Cu 151.47 307.143 -895.369 1
Cu 141.748 299.512 -895.369 1
Cu 132.648 291.205 -895.369 1
Cu 127.503 282.269 -895.369 1
Cu 127.503 272.753 -895.369 1
Cu 127.503 262.712 -895.369 1
Cu 127.503 252.201 -895.369 1
Cu 127.503 241.279 -895.369 1
Cu 127.503 230.007 -895.369 1
Cu 127.503 218.449 -895.369 1
Cu 127.503 206.668 -895.369 1
Cu 127.503 194.732 -895.369 1
Cu 127.503 182.707 -895.369 1
Cu 127.503 170.659 -895.369 1
Cu 127.503 158.658 -895.369 1
Cu 127.503 146.769 -895.369 1
Cu 127.503 135.06 -895.369 1
Cu 127.503 123.595 -895.369 1
Cu 127.503 112.44 -895.369 1
Cu 240.617 -10.6105 -895.369 1
Cu 253.175 -10.9749 -895.369 1
Cu 265.733 -10.5743 -895.369 1
Cu 278.238 -9.41031 -895.369 1
Cu 290.641 -7.48768 -895.369 1
Cu 302.893 -4.81414 -895.369 1
Cu 314.942 -1.40046 -895.369 1
Cu 326.741 2.7396 -895.369 1
Cu 338.243 7.58934 -895.369 1
Cu 349.4 13.1292 -895.369 1
Cu 360.169 19.3369 -895.369 1
Cu 370.505 26.1874 -895.369 1
Cu 380.367 33.6531 -895.369 1
Cu 389.715 41.7039 -895.369 1
Cu 398.511 50.3073 -895.369 1
Cu 400.654 59.4286 -895.369 1
Cu 400.654 69.0312 -895.369 1
Cu 400.654 79.0762 -895.369 1
Cu 400.654 89.5233 -895.369 1
Cu 400.654 100.33 -895.369 1
Cu 400.654 111.453 -895.369 1
Cu 400.654 122.848 -895.369 1
Cu 400.654 134.469 -895.369 1
Cu 400.654 146.268 -895.369 1
Cu 400.654 158.198 -895.369 1
Cu 400.654 170.211 -895.369 1
Cu 400.654 182.259 -895.369 1
Cu 400.654 194.293 -895.369 1
Cu 400.654 206.265 -895.369 1
Cu 400.654 218.126 -895.369 1
Cu 400.654 229.829 -895.369 1
Cu 400.654 241.326 -895.369 1
Cu 400.654 252.571 -895.369 1
Cu 400.654 263.518 -895.369 1
Cu 400.654 274.124 -895.369 1
Cu 400.654 284.347 -895.369 1
Cu 400.654 294.143 -895.369 1
Cu 400.654 303.475 -895.369 1
Cu 393.547 312.304 -895.369 1
Cu 384.431 320.596 -895.369 1
Cu 374.784 328.315 -895.369 1
Cu 364.646 335.433 -895.369 1
Cu 354.057 341.918 -895.369 1
Cu 343.06 347.747 -895.369 1
Cu 331.7 352.894 -895.369 1
Cu 320.023 357.34 -895.369 1
Cu 308.074 361.067 -895.369 1
Cu 295.904 364.058 -895.369 1
Cu 283.559 366.303 -895.369 1
Cu 271.091 367.792 -895.369 1
Cu 258.55 368.52 -895.369 1
Cu 245.986 368.483 -895.369 1
Cu 233.449 367.681 -895.369 1
Cu 220.991 366.118 -895.369 1
Cu 208.662 363.8 -895.369 1
Cu 196.51 360.737 -895.369 1
Cu 184.586 356.94 -895.369 1
Cu 172.937 352.425 -895.369 1
Cu 161.611 347.211 -895.369 1
Cu 150.652 341.317 -895.369 1
Cu 140.105 334.769 -895.369 1
Cu 130.013 327.592 -895.369 1
Cu 120.416 319.815 -895.369 1
Cu 111.353 311.47 -895.369 1
Cu 105.101 302.591 -895.369 1
Cu 105.101 293.212 -895.369 1
Cu 105.101 283.372 -895.369 1
Cu 105.101 273.111 -895.369 1
Cu 105.101 262.47 -895.369 1
Cu 105.101 251.491 -895.369 1
Cu 105.101 240.22 -895.369 1
Cu 105.101 228.701 -895.369 1
Cu 105.101 216.981 -895.369 1
Cu 105.101 205.107 -895.369 1
Cu 105.101 193.127 -895.369 1
Cu 105.101 181.09 -895.369 1
Cu 105.101 169.043 -895.369 1
Cu 105.101 157.036 -895.369 1
Cu 105.101 145.116 -895.369 1
Cu 105.101 133.332 -895.369 1
Cu 105.101 121.732 -895.369 1
Cu 105.101 110.361 -895.369 1
Cu 105.101 99.2668 -895.369 1
Cu 105.101 88.4929 -895.369 1
Cu 105.101 78.083 -895.369 1
Cu 105.101 68.0792 -895.369 1
Cu 105.101 58.5217 -895.369 1
Cu 108.072 49.449 -895.369 1
Cu 116.924 40.8977 -895.369 1
Cu 126.324 32.9024 -895.369 1
Cu 136.233 25.4951 -895.369 1
Cu 146.613 18.7059 -895.369 1
Cu 157.421 12.5619 -895.369 1
Cu 168.614 7.08807 -895.369 1
Cu 180.147 2.30639 -895.369 1
Cu 191.972 -1.76385 -895.369 1
Cu 204.043 -5.10625 -895.369 1
Cu 216.311 -7.70733 -895.369 1
Cu 228.727 -9.55662 -895.369 1
Cu 305.28 -33.889 -895.369 1
Cu 317.424 -30.7961 -895.369 1
Cu 329.372 -27.0661 -895.369 1
Cu 341.087 -22.7104 -895.369 1
Cu 352.534 -17.7421 -895.369 1
Cu 363.678 -12.1763 -895.369 1
Cu 374.485 -6.03 -895.369 1
Cu 384.923 0.678137 -895.369 1
Cu 394.959 7.92773 -895.369 1
Cu 404.563 15.6967 -895.369 1
Cu 413.707 23.9616 -895.369 1
Cu 422.361 32.6971 -895.369 1
Cu 423.055 41.8767 -895.369 1
Cu 423.055 51.4726 -895.369 1
Cu 423.055 61.4555 -895.369 1
Cu 423.055 71.7951 -895.369 1
Cu 423.055 82.4601 -895.369 1
Cu 423.055 93.4179 -895.369 1
Cu 423.055 104.635 -895.369 1
Cu 423.055 116.078 -895.369 1
Cu 423.055 127.712 -895.369 1
Cu 423.055 139.5 -895.369 1
Cu 423.055 151.409 -895.369 1
Cu 423.055 163.4 -895.369 1
Cu 423.055 175.439 -895.369 1
Cu 423.055 187.488 -895.369 1
Cu 423.055 199.51 -895.369 1
Cu 423.055 211.469 -895.369 1
Cu 423.055 223.329 -895.369 1
Cu 423.055 235.054 -895.369 1
Cu 423.055 246.608 -895.369 1
Cu 423.055 257.956 -895.369 1
Cu 423.055 269.063 -895.369 1
Cu 423.055 279.896 -895.369 1
Cu 423.055 290.422 -895.369 1
Cu 423.055 300.608 -895.369 1
Cu 423.055 310.424 -895.369 1
Cu 423.055 319.841 -895.369 1
Cu 418.613 328.828 -895.369 1
Cu 409.74 337.359 -895.369 1
Cu 400.39 345.409 -895.369 1
Cu 390.592 352.952 -895.369 1
Cu 380.375 359.966 -895.369 1
Cu 369.771 366.429 -895.369 1
Cu 358.811 372.322 -895.369 1
Cu 347.529 377.627 -895.369 1
Cu 335.96 382.327 -895.369 1
Cu 324.138 386.409 -895.369 1
Cu 312.099 389.86 -895.369 1
Cu 299.881 392.669 -895.369 1
Cu 287.52 394.828 -895.369 1
Cu 275.053 396.331 -895.369 1
Cu 262.519 397.172 -895.369 1
Cu 249.955 397.35 -895.369 1
Cu 237.401 396.863 -895.369 1
Cu 224.893 395.714 -895.369 1
Cu 212.471 393.905 -895.369 1
Cu 200.171 391.443 -895.369 1
Cu 188.032 388.334 -895.369 1
Cu 176.09 384.588 -895.369 1
Cu 164.381 380.217 -895.369 1
Cu 152.941 375.234 -895.369 1
Cu 141.805 369.653 -895.369 1
Cu 131.006 363.493 -895.369 1
Cu 120.578 356.771 -895.369 1
Cu 110.552 349.508 -895.369 1
Cu 100.959 341.727 -895.369 1
Cu 91.8273 333.45 -895.369 1
Cu 83.1853 324.703 -895.369 1
Cu 82.6997 315.513 -895.369 1
Cu 82.6997 305.907 -895.369 1
Cu 82.6997 295.915 -895.369 1
Cu 82.6997 285.567 -895.369 1
Cu 82.6997 274.894 -895.369 1
Cu 82.6997 263.929 -895.369 1
Cu 82.6997 252.706 -895.369 1
Cu 82.6997 241.258 -895.369 1
Cu 82.6997 229.62 -895.369 1
Cu 82.6997 217.828 -895.369 1
Cu 82.6997 205.917 -895.369 1
Cu 82.6997 193.924 -895.369 1
Cu 82.6997 181.885 -895.369 1
Cu 82.6997 169.836 -895.369 1
Cu 82.6997 157.815 -895.369 1
Cu 82.6997 145.858 -895.369 1
Cu 82.6997 134 -895.369 1
Cu 82.6997 122.279 -895.369 1
Cu 82.6997 110.73 -895.369 1
Cu 82.6997 99.388 -895.369 1
Cu 82.6997 88.2871 -895.369 1
Cu 82.6997 77.4615 -895.369 1
Cu 82.6997 66.9438 -895.369 1
Cu 82.6997 56.7663 -895.369 1
Cu 82.6997 46.9597 -895.369 1
Cu 82.6997 37.5538 -895.369 1
Cu 87.3564 28.5774 -895.369 1
Cu 96.2416 20.0575 -895.369 1
Cu 105.603 12.0203 -895.369 1
Cu 115.412 4.49001 -895.369 1
Cu 125.639 -2.5104 -895.369 1
Cu 136.252 -8.95966 -895.369 1
Cu 147.22 -14.8382 -895.369 1
Cu 158.51 -20.1281 -895.369 1
Cu 170.086 -24.8133 -895.369 1
Cu 181.913 -28.8795 -895.369 1
Cu 193.957 -32.3145 -895.369 1
Cu 206.179 -35.1077 -895.369 1
Cu 218.544 -37.2506 -895.369 1
Cu 231.013 -38.7369 -895.369 1
Cu 243.548 -39.5618 -895.369 1
Cu 256.112 -39.723 -895.369 1
Cu 268.665 -39.22 -895.369 1
Cu 281.171 -38.0542 -895.369 1
Cu 293.591 -36.2292 -895.369 1
Cu 60.2981 275.079 -895.369 1
Cu 60.2981 263.868 -895.369 1
Cu 60.2981 252.456 -895.369 1
Cu 60.2981 240.868 -895.369 1
Cu 60.2981 229.134 -895.369 1
Cu 60.2981 217.279 -895.369 1
Cu 60.2981 205.334 -895.369 1
Cu 60.2981 193.326 -895.369 1
Cu 60.2981 181.283 -895.369 1
Cu 60.2981 169.234 -895.369 1
Cu 60.2981 157.208 -895.369 1
Cu 60.2981 145.233 -895.369 1
Cu 60.2981 133.338 -895.369 1
Cu 60.2981 121.551 -895.369 1
Cu 60.2981 109.9 -895.369 1
Cu 60.2981 98.4128 -895.369 1
Cu 60.2981 87.1161 -895.369 1
Cu 60.2981 76.037 -895.369 1
Cu 60.2981 65.2019 -895.369 1
Cu 60.2981 54.6365 -895.369 1
Cu 60.2981 44.3659 -895.369 1
Cu 60.2981 34.4144 -895.369 1
Cu 60.2981 24.8056 -895.369 1
Cu 60.2981 15.5624 -895.369 1
Cu 67.6591 6.70673 -895.369 1
Cu 76.62 -1.74043 -895.369 1
Cu 85.9991 -9.75901 -895.369 1
Cu 95.7745 -17.33 -895.369 1
Cu 105.923 -24.4354 -895.369 1
Cu 116.42 -31.0583 -895.369 1
Cu 127.241 -37.183 -895.369 1
Cu 138.36 -42.7951 -895.369 1
Cu 149.751 -47.8811 -895.369 1
Cu 161.387 -52.429 -895.369 1
Cu 173.24 -56.4281 -895.369 1
Cu 185.282 -59.8687 -895.369 1
Cu 197.484 -62.7428 -895.369 1
Cu 209.818 -65.0434 -895.369 1
Cu 222.254 -66.7653 -895.369 1
Cu 234.763 -67.9042 -895.369 1
Cu 247.315 -68.4575 -895.369 1
Cu 259.88 -68.4238 -895.369 1
Cu 272.429 -67.8033 -895.369 1
Cu 284.931 -66.5974 -895.369 1
Cu 297.357 -64.8089 -895.369 1
Cu 309.677 -62.4422 -895.369 1
Cu 321.863 -59.5028 -895.369 1
Cu 333.885 -55.9977 -895.369 1
Cu 345.714 -51.9352 -895.369 1
Cu 357.323 -47.325 -895.369 1
Cu 368.684 -42.178 -895.369 1
Cu 379.771 -36.5065 -895.369 1
Cu 390.556 -30.3238 -895.369 1
Cu 401.014 -23.6448 -895.369 1
Cu 411.121 -16.4851 -895.369 1
Cu 420.852 -8.8619 -895.369 1
Cu 430.184 -0.79319 -895.369 1
Cu 439.096 7.70185 -895.369 1
Cu 445.457 16.6031 -895.369 1
Cu 445.457 25.8893 -895.369 1
Cu 445.457 35.5385 -895.369 1
Cu 445.457 45.5279 -895.369 1
Cu 445.457 55.8336 -895.369 1
Cu 445.457 66.4312 -895.369 1
Cu 445.457 77.2956 -895.369 1
Cu 445.457 88.4009 -895.369 1
Cu 445.457 99.7208 -895.369 1
Cu 445.457 111.229 -895.369 1
Cu 445.457 122.897 -895.369 1
Cu 445.457 134.697 -895.369 1
Cu 445.457 146.603 -895.369 1
Cu 445.457 158.585 -895.369 1
Cu 445.457 170.615 -895.369 1
Cu 445.457 182.665 -895.369 1
Cu 445.457 194.705 -895.369 1
Cu 445.457 206.707 -895.369 1
Cu 445.457 218.644 -895.369 1
Cu 445.457 230.486 -895.369 1
Cu 445.457 242.205 -895.369 1
Cu 445.457 253.774 -895.369 1
Cu 445.457 265.164 -895.369 1
Cu 445.457 276.35 -895.369 1
Cu 445.457 287.304 -895.369 1
Cu 445.457 298.001 -895.369 1
Cu 445.457 308.415 -895.369 1
Cu 445.457 318.521 -895.369 1
Cu 445.457 328.296 -895.369 1
Cu 445.457 337.715 -895.369 1
Cu 442.201 346.758 -895.369 1
Cu 433.447 355.402 -895.369 1
Cu 424.263 363.626 -895.369 1
Cu 414.673 371.412 -895.369 1
Cu 404.699 378.741 -895.369 1
Cu 394.365 385.595 -895.369 1
Cu 383.695 391.959 -895.369 1
Cu 372.714 397.816 -895.369 1
Cu 361.449 403.154 -895.369 1
Cu 349.926 407.959 -895.369 1
Cu 338.173 412.22 -895.369 1
Cu 326.217 415.927 -895.369 1
Cu 314.087 419.071 -895.369 1
Cu 301.812 421.645 -895.369 1
Cu 289.421 423.642 -895.369 1
Cu 276.943 425.059 -895.369 1
Cu 264.408 425.891 -895.369 1
Cu 251.845 426.136 -895.369 1
Cu 239.285 425.794 -895.369 1
Cu 226.757 424.866 -895.369 1
Cu 214.291 423.354 -895.369 1
Cu 201.917 421.261 -895.369 1
Cu 189.664 418.593 -895.369 1
Cu 177.561 415.356 -895.369 1
Cu 165.636 411.557 -895.369 1
Cu 153.919 407.206 -895.369 1
Cu 142.437 402.313 -895.369 1
Cu 131.216 396.889 -895.369 1
Cu 120.285 390.947 -895.369 1
Cu 109.668 384.502 -895.369 1
Cu 99.3912 377.569 -895.369 1
Cu 89.4787 370.164 -895.369 1
Cu 79.9541 362.304 -895.369 1
Cu 70.84 354.009 -895.369 1
Cu 62.158 345.299 -895.369 1
Cu 60.2981 336.193 -895.369 1
Cu 60.2981 326.713 -895.369 1
Cu 60.2981 316.883 -895.369 1
Cu 60.2981 306.724 -895.369 1
Cu 60.2981 296.262 -895.369 1
Cu 60.2981 285.521 -895.369 1
Cu 110.714 418.899 -895.369 1
Cu 99.9252 412.721 -895.369 1
Cu 89.428 406.098 -895.369 1
Cu 79.2421 399.042 -895.369 1
Cu 69.387 391.567 -895.369 1
Cu 59.8814 383.686 -895.369 1
Cu 50.7434 375.415 -895.369 1
Cu 41.9905 366.769 -895.369 1
Cu 37.8965 357.765 -895.369 1
Cu 37.8965 348.421 -895.369 1
Cu 37.8965 338.753 -895.369 1
Cu 37.8965 328.781 -895.369 1
Cu 37.8965 318.523 -895.369 1
Cu 37.8965 307.999 -895.369 1
Cu 37.8965 297.229 -895.369 1
Cu 37.8965 286.233 -895.369 1
Cu 37.8965 275.032 -895.369 1
Cu 37.8965 263.649 -895.369 1
Cu 37.8965 252.104 -895.369 1
Cu 37.8965 240.419 -895.369 1
Cu 37.8965 228.616 -895.369 1
Cu 37.8965 216.719 -895.369 1
Cu 37.8965 204.75 -895.369 1
Cu 37.8965 192.731 -895.369 1
Cu 37.8965 180.686 -895.369 1
Cu 37.8965 168.637 -895.369 1
Cu 37.8965 156.608 -895.369 1
Cu 37.8965 144.621 -895.369 1
Cu 37.8965 132.699 -895.369 1
Cu 37.8965 120.864 -895.369 1
Cu 37.8965 109.141 -895.369 1
Cu 37.8965 97.5496 -895.369 1
Cu 37.8965 86.1133 -895.369 1
Cu 37.8965 74.8536 -895.369 1
Cu 37.8965 63.7919 -895.369 1
Cu 37.8965 52.9494 -895.369 1
Cu 37.8965 42.3465 -895.369 1
Cu 37.8965 32.0036 -895.369 1
Cu 37.8965 21.9404 -895.369 1
Cu 37.8965 12.176 -895.369 1
Cu 37.8965 2.729 -895.369 1
Cu 39.3485 -6.38258 -895.369 1
Cu 47.9782 -15.1414 -895.369 1
Cu 56.9982 -23.5308 -895.369 1
Cu 66.3913 -31.5347 -895.369 1
Cu 76.1397 -39.1379 -895.369 1
Cu 86.2247 -46.326 -895.369 1
Cu 96.6272 -53.0852 -895.369 1
Cu 107.327 -59.4027 -895.369 1
Cu 118.305 -65.2664 -895.369 1
Cu 129.538 -70.6652 -895.369 1
Cu 141.007 -75.5887 -895.369 1
Cu 152.689 -80.0277 -895.369 1
Cu 164.561 -83.9736 -895.369 1
Cu 176.602 -87.4189 -895.369 1
Cu 188.788 -90.3571 -895.369 1
Cu 201.097 -92.7826 -895.369 1
Cu 213.503 -94.6907 -895.369 1
Cu 225.985 -96.0779 -895.369 1
Cu 238.518 -96.9414 -895.369 1
Cu 251.079 -97.2796 -895.369 1
Cu 263.643 -97.0919 -895.369 1
Cu 276.186 -96.3786 -895.369 1
Cu 288.685 -95.1412 -895.369 1
Cu 301.116 -93.3819 -895.369 1
Cu 313.454 -91.1041 -895.369 1
Cu 325.678 -88.3122 -895.369 1
Cu 337.763 -85.0114 -895.369 1
Cu 349.686 -81.2081 -895.369 1
Cu 361.424 -76.9095 -895.369 1
Cu 372.956 -72.1237 -895.369 1
Cu 384.26 -66.86 -895.369 1
Cu 395.312 -61.1283 -895.369 1
Cu 406.094 -54.9395 -895.369 1
Cu 416.584 -48.3055 -895.369 1
Cu 426.762 -41.2388 -895.369 1
Cu 436.608 -33.753 -895.369 1
Cu 446.105 -25.8622 -895.369 1
Cu 455.234 -17.5816 -895.369 1
Cu 463.977 -8.92692 -895.369 1
Cu 467.859 0.0854103 -895.369 1
Cu 467.859 9.43819 -895.369 1
Cu 467.859 19.1136 -895.369 1
Cu 467.859 29.0932 -895.369 1
Cu 467.859 39.358 -895.369 1
Cu 467.859 49.8885 -895.369 1
Cu 467.859 60.6645 -895.369 1
Cu 467.859 71.6656 -895.369 1
Cu 467.859 82.8708 -895.369 1
Cu 467.859 94.2587 -895.369 1
Cu 467.859 105.808 -895.369 1
Cu 467.859 117.496 -895.369 1
Cu 467.859 129.301 -895.369 1
Cu 467.859 141.2 -895.369 1
Cu 467.859 153.171 -895.369 1
Cu 467.859 165.19 -895.369 1
Cu 467.859 177.236 -895.369 1
Cu 467.859 189.285 -895.369 1
Cu 467.859 201.313 -895.369 1
Cu 467.859 213.299 -895.369 1
Cu 467.859 225.219 -895.369 1
Cu 467.859 237.051 -895.369 1
Cu 467.859 248.772 -895.369 1
Cu 467.859 260.359 -895.369 1
Cu 467.859 271.791 -895.369 1
Cu 467.859 283.046 -895.369 1
Cu 467.859 294.103 -895.369 1
Cu 467.859 304.94 -895.369 1
Cu 467.859 315.536 -895.369 1
Cu 467.859 325.872 -895.369 1
Cu 467.859 335.928 -895.369 1
Cu 467.859 345.685 -895.369 1
Cu 467.859 355.124 -895.369 1
Cu 466.197 364.227 -895.369 1
Cu 457.558 372.977 -895.369 1
Cu 448.528 381.357 -895.369 1
Cu 439.126 389.351 -895.369 1
Cu 429.369 396.944 -895.369 1
Cu 419.276 404.122 -895.369 1
Cu 408.866 410.87 -895.369 1
Cu 398.158 417.177 -895.369 1
Cu 387.174 423.029 -895.369 1
Cu 375.935 428.416 -895.369 1
Cu 364.46 433.328 -895.369 1
Cu 352.774 437.754 -895.369 1
Cu 340.897 441.688 -895.369 1
Cu 328.852 445.121 -895.369 1
Cu 316.663 448.046 -895.369 1
Cu 304.352 450.459 -895.369 1
Cu 291.943 452.354 -895.369 1
Cu 279.459 453.728 -895.369 1
Cu 266.925 454.579 -895.369 1
Cu 254.364 454.904 -895.369 1
Cu 241.801 454.703 -895.369 1
Cu 229.258 453.977 -895.369 1
Cu 216.761 452.727 -895.369 1
Cu 204.332 450.954 -895.369 1
Cu 191.996 448.664 -895.369 1
Cu 179.775 445.859 -895.369 1
Cu 167.694 442.546 -895.369 1
Cu 155.776 438.73 -895.369 1
Cu 144.042 434.419 -895.369 1
Cu 132.515 429.622 -895.369 1
Cu 121.218 424.346 -895.369 1
Cu 310.247 -121.05 -895.369 1
Cu 322.559 -118.641 -895.369 1
Cu 334.762 -115.768 -895.369 1
Cu 346.837 -112.434 -895.369 1
Cu 358.766 -108.646 -895.369 1
Cu 370.529 -104.408 -895.369 1
Cu 382.108 -99.7283 -895.369 1
Cu 393.485 -94.6131 -895.369 1
Cu 404.643 -89.0706 -895.369 1
Cu 415.563 -83.1097 -895.369 1
Cu 426.23 -76.7395 -895.369 1
Cu 436.625 -69.9701 -895.369 1
Cu 446.733 -62.8119 -895.369 1
Cu 456.539 -55.2763 -895.369 1
Cu 466.026 -47.375 -895.369 1
Cu 475.181 -39.1202 -895.369 1
Cu 483.988 -30.525 -895.369 1
Cu 490.26 -21.6027 -895.369 1
Cu 490.26 -12.3673 -895.369 1
Cu 490.26 -2.83325 -895.369 1
Cu 490.26 6.98464 -895.369 1
Cu 490.26 17.071 -895.369 1
Cu 490.26 27.41 -895.369 1
Cu 490.26 37.9856 -895.369 1
Cu 490.26 48.7812 -895.369 1
Cu 490.26 59.7799 -895.369 1
Cu 490.26 70.9646 -895.369 1
Cu 490.26 82.3179 -895.369 1
Cu 490.26 93.8218 -895.369 1
Cu 490.26 105.459 -895.369 1
Cu 490.26 117.21 -895.369 1
Cu 490.26 129.058 -895.369 1
Cu 490.26 140.983 -895.369 1
Cu 490.26 152.967 -895.369 1
Cu 490.26 164.992 -895.369 1
Cu 490.26 177.039 -895.369 1
Cu 490.26 189.088 -895.369 1
Cu 490.26 201.121 -895.369 1
Cu 490.26 213.119 -895.369 1
Cu 490.26 225.064 -895.369 1
Cu 490.26 236.936 -895.369 1
Cu 490.26 248.718 -895.369 1
Cu 490.26 260.39 -895.369 1
Cu 490.26 271.935 -895.369 1
Cu 490.26 283.334 -895.369 1
Cu 490.26 294.571 -895.369 1
Cu 490.26 305.626 -895.369 1
Cu 490.26 316.483 -895.369 1
Cu 490.26 327.125 -895.369 1
Cu 490.26 337.535 -895.369 1
Cu 490.26 347.698 -895.369 1
Cu 490.26 357.596 -895.369 1
Cu 490.26 367.215 -895.369 1
Cu 490.26 376.54 -895.369 1
Cu 486.511 385.556 -895.369 1
Cu 477.809 394.249 -895.369 1
Cu 468.755 402.605 -895.369 1
Cu 459.364 410.612 -895.369 1
Cu 449.651 418.256 -895.369 1
Cu 439.63 425.527 -895.369 1
Cu 429.317 432.412 -895.369 1
Cu 418.729 438.9 -895.369 1
Cu 407.881 444.983 -895.369 1
Cu 396.792 450.649 -895.369 1
Cu 385.477 455.891 -895.369 1
Cu 373.956 460.7 -895.369 1
Cu 362.245 465.068 -895.369 1
Cu 350.363 468.99 -895.369 1
Cu 338.329 472.457 -895.369 1
Cu 326.162 475.467 -895.369 1
Cu 313.88 478.012 -895.369 1
Cu 301.502 480.09 -895.369 1
Cu 289.049 481.698 -895.369 1
Cu 276.539 482.832 -895.369 1
Cu 263.993 483.491 -895.369 1
Cu 251.429 483.675 -895.369 1
Cu 238.867 483.382 -895.369 1
Cu 226.327 482.613 -895.369 1
Cu 213.828 481.369 -895.369 1
Cu 201.391 479.653 -895.369 1
Cu 189.034 477.466 -895.369 1
Cu 176.777 474.814 -895.369 1
Cu 164.638 471.698 -895.369 1
Cu 152.638 468.125 -895.369 1
Cu 140.794 464.1 -895.369 1
Cu 129.125 459.63 -895.369 1
Cu 117.65 454.72 -895.369 1
Cu 106.385 449.38 -895.369 1
Cu 95.3502 443.617 -895.369 1
Cu 84.561 437.44 -895.369 1
Cu 74.0348 430.859 -895.369 1
Cu 63.788 423.884 -895.369 1
Cu 53.8366 416.526 -895.369 1
Cu 44.1962 408.797 -895.369 1
Cu 34.8819 400.709 -895.369 1
Cu 25.9081 392.274 -895.369 1
Cu 17.2889 383.505 -895.369 1
Cu 15.4949 374.417 -895.369 1
Cu 15.4949 365.023 -895.369 1
Cu 15.4949 355.338 -895.369 1
Cu 15.4949 345.377 -895.369 1
Cu 15.4949 335.156 -895.369 1
Cu 15.4949 324.691 -895.369 1
Cu 15.4949 313.998 -895.369 1
Cu 15.4949 303.093 -895.369 1
Cu 15.4949 291.995 -895.369 1
Cu 15.4949 280.72 -895.369 1
Cu 15.4949 269.285 -895.369 1
Cu 15.4949 257.709 -895.369 1
Cu 15.4949 246.01 -895.369 1
Cu 15.4949 234.206 -895.369 1
Cu 15.4949 222.315 -895.369 1
Cu 15.4949 210.356 -895.369 1
Cu 15.4949 198.348 -895.369 1
Cu 15.4949 186.31 -895.369 1
Cu 15.4949 174.26 -895.369 1
Cu 15.4949 162.217 -895.369 1
Cu 15.4949 150.199 -895.369 1
Cu 15.4949 138.227 -895.369 1
Cu 15.4949 126.318 -895.369 1
Cu 15.4949 114.491 -895.369 1
Cu 15.4949 102.764 -895.369 1
Cu 15.4949 91.1566 -895.369 1
Cu 15.4949 79.6858 -895.369 1
Cu 15.4949 68.3699 -895.369 1
Cu 15.4949 57.2265 -895.369 1
Cu 15.4949 46.2731 -895.369 1
Cu 15.4949 35.5267 -895.369 1
Cu 15.4949 25.0042 -895.369 1
Cu 15.4949 14.7221 -895.369 1
Cu 15.4949 4.69626 -895.369 1
Cu 15.4949 -5.05753 -895.369 1
Cu 15.4949 -14.524 -895.369 1
Cu 15.4949 -23.6885 -895.369 1
Cu 23.7668 -32.5366 -895.369 1
Cu 32.6551 -41.0545 -895.369 1
Cu 41.8875 -49.2288 -895.369 1
Cu 51.4495 -57.0469 -895.369 1
Cu 61.3262 -64.4965 -895.369 1
Cu 71.5022 -71.566 -895.369 1
Cu 81.9616 -78.2442 -895.369 1
Cu 92.688 -84.5209 -895.369 1
Cu 103.665 -90.3862 -895.369 1
Cu 114.874 -95.8308 -895.369 1
Cu 126.3 -100.846 -895.369 1
Cu 137.923 -105.425 -895.369 1
Cu 149.726 -109.56 -895.369 1
Cu 161.69 -113.244 -895.369 1
Cu 173.796 -116.471 -895.369 1
Cu 186.026 -119.238 -895.369 1
Cu 198.361 -121.539 -895.369 1
Cu 210.78 -123.37 -895.369 1
Cu 223.265 -124.729 -895.369 1
Cu 235.797 -125.615 -895.369 1
Cu 248.355 -126.024 -895.369 1
Cu 260.921 -125.957 -895.369 1
Cu 273.473 -125.414 -895.369 1
Cu 285.994 -124.396 -895.369 1
Cu 298.463 -122.904 -895.369 1
Cu 512.662 376.418 -895.369 1
Cu 512.662 385.997 -895.369 1
Cu 512.662 395.306 -895.369 1
Cu 509.263 404.332 -895.369 1
Cu 500.603 413.064 -895.369 1
Cu 491.62 421.491 -895.369 1
Cu 482.326 429.601 -895.369 1
Cu 472.733 437.383 -895.369 1
Cu 462.852 444.829 -895.369 1
Cu 452.698 451.927 -895.369 1
Cu 442.283 458.669 -895.369 1
Cu 431.621 465.046 -895.369 1
Cu 420.726 471.049 -895.369 1
Cu 409.611 476.672 -895.369 1
Cu 398.293 481.905 -895.369 1
Cu 386.784 486.744 -895.369 1
Cu 375.101 491.18 -895.369 1
Cu 363.259 495.21 -895.369 1
Cu 351.272 498.826 -895.369 1
Cu 339.157 502.025 -895.369 1
Cu 326.93 504.802 -895.369 1
Cu 314.606 507.154 -895.369 1
Cu 302.201 509.078 -895.369 1
Cu 289.733 510.57 -895.369 1
Cu 277.216 511.63 -895.369 1
Cu 264.667 512.256 -895.369 1
Cu 252.103 512.447 -895.369 1
Cu 239.54 512.202 -895.369 1
Cu 226.994 511.523 -895.369 1
Cu 214.482 510.41 -895.369 1
Cu 202.02 508.864 -895.369 1
Cu 189.625 506.887 -895.369 1
Cu 177.312 504.482 -895.369 1
Cu 165.097 501.653 -895.369 1
Cu 152.997 498.402 -895.369 1
Cu 141.028 494.735 -895.369 1
Cu 129.204 490.655 -895.369 1
Cu 117.542 486.169 -895.369 1
Cu 106.056 481.281 -895.369 1
Cu 94.7617 475.999 -895.369 1
Cu 83.6737 470.33 -895.369 1
Cu 72.8065 464.28 -895.369 1
Cu 62.1742 457.857 -895.369 1
Cu 51.7906 451.071 -895.369 1
Cu 41.6694 443.929 -895.369 1
Cu 31.8237 436.442 -895.369 1
Cu 22.2664 428.618 -895.369 1
Cu 13.0099 420.468 -895.369 1
Cu 4.06639 412.004 -895.369 1
Cu -4.55257 403.235 -895.369 1
Cu -6.90666 394.173 -895.369 1
Cu -6.90666 384.83 -895.369 1
Cu -6.90666 375.219 -895.369 1
Cu -6.90666 365.351 -895.369 1
Cu -6.90666 355.24 -895.369 1
Cu -6.90666 344.899 -895.369 1
Cu -6.90666 334.341 -895.369 1
Cu -6.90666 323.581 -895.369 1
Cu -6.90666 312.631 -895.369 1
Cu -6.90666 301.507 -895.369 1
Cu -6.90666 290.223 -895.369 1
Cu -6.90666 278.793 -895.369 1
Cu -6.90666 267.233 -895.369 1
Cu -6.90666 255.558 -895.369 1
Cu -6.90666 243.782 -895.369 1
Cu -6.90666 231.922 -895.369 1
Cu -6.90666 219.992 -895.369 1
Cu -6.90666 208.009 -895.369 1
Cu -6.90666 195.988 -895.369 1
Cu -6.90666 183.944 -895.369 1
Cu -6.90666 171.894 -895.369 1
Cu -6.90666 159.852 -895.369 1
Cu -6.90666 147.836 -895.369 1
Cu -6.90666 135.859 -895.369 1
Cu -6.90666 123.939 -895.369 1
Cu -6.90666 112.09 -895.369 1
Cu -6.90666 100.329 -895.369 1
Cu -6.90666 88.6696 -895.369 1
Cu -6.90666 77.128 -895.369 1
Cu -6.90666 65.719 -895.369 1
Cu -6.90666 54.4576 -895.369 1
Cu -6.90666 43.3584 -895.369 1
Cu -6.90666 32.4359 -895.369 1
Cu -6.90666 21.7043 -895.369 1
Cu -6.90666 11.1777 -895.369 1
Cu -6.90666 0.8698 -895.369 1
Cu -6.90666 -9.20598 -895.369 1
Cu -6.90666 -19.0365 -895.369 1
Cu -6.90666 -28.6089 -895.369 1
Cu -6.90666 -37.9107 -895.369 1
Cu -3.2967 -46.9298 -895.369 1
Cu 5.37106 -55.6544 -895.369 1
Cu 14.3617 -64.0731 -895.369 1
Cu 23.6635 -72.1749 -895.369 1
Cu 33.2643 -79.9494 -895.369 1
Cu 43.1517 -87.3862 -895.369 1
Cu 53.3126 -94.4758 -895.369 1
Cu 63.7338 -101.209 -895.369 1
Cu 74.4019 -107.577 -895.369 1
Cu 85.3027 -113.571 -895.369 1
Cu 96.4222 -119.184 -895.369 1
Cu 107.746 -124.408 -895.369 1
Cu 119.259 -129.236 -895.369 1
Cu 130.946 -133.663 -895.369 1
Cu 142.792 -137.682 -895.369 1
Cu 154.782 -141.288 -895.369 1
Cu 166.9 -144.476 -895.369 1
Cu 179.13 -147.243 -895.369 1
Cu 191.456 -149.584 -895.369 1
Cu 203.862 -151.497 -895.369 1
Cu 216.333 -152.979 -895.369 1
Cu 228.851 -154.028 -895.369 1
Cu 241.4 -154.643 -895.369 1
Cu 253.964 -154.823 -895.369 1
Cu 266.527 -154.568 -895.369 1
Cu 279.072 -153.878 -895.369 1
Cu 291.583 -152.754 -895.369 1
Cu 304.043 -151.197 -895.369 1
Cu 316.437 -149.21 -895.369 1
Cu 328.748 -146.795 -895.369 1
Cu 340.96 -143.955 -895.369 1
Cu 353.056 -140.694 -895.369 1
Cu 365.023 -137.016 -895.369 1
Cu 376.842 -132.926 -895.369 1
Cu 388.501 -128.429 -895.369 1
Cu 399.982 -123.532 -895.369 1
Cu 411.271 -118.24 -895.369 1
Cu 422.354 -112.561 -895.369 1
Cu 433.215 -106.502 -895.369 1
Cu 443.842 -100.07 -895.369 1
Cu 454.219 -93.2749 -895.369 1
Cu 464.333 -86.1245 -895.369 1
Cu 474.172 -78.6286 -895.369 1
Cu 483.722 -70.7967 -895.369 1
Cu 492.971 -62.6393 -895.369 1
Cu 501.907 -54.1669 -895.369 1
Cu 510.517 -45.3905 -895.369 1
Cu 512.662 -36.3217 -895.369 1
Cu 512.662 -26.9722 -895.369 1
Cu 512.662 -17.3543 -895.369 1
Cu 512.662 -7.48043 -895.369 1
Cu 512.662 2.63645 -895.369 1
Cu 512.662 12.9832 -895.369 1
Cu 512.662 23.5462 -895.369 1
Cu 512.662 34.3118 -895.369 1
Cu 512.662 45.2659 -895.369 1
Cu 512.662 56.3942 -895.369 1
Cu 512.662 67.6822 -895.369 1
Cu 512.662 79.1152 -895.369 1
Cu 512.662 90.6783 -895.369 1
Cu 512.662 102.356 -895.369 1
Cu 512.662 114.134 -895.369 1
Cu 512.662 125.996 -895.369 1
Cu 512.662 137.927 -895.369 1
Cu 512.662 149.912 -895.369 1
Cu 512.662 161.934 -895.369 1
Cu 512.662 173.978 -895.369 1
Cu 512.662 186.028 -895.369 1
Cu 512.662 198.069 -895.369 1
Cu 512.662 210.085 -895.369 1
Cu 512.662 222.06 -895.369 1
Cu 512.662 233.979 -895.369 1
Cu 512.662 245.825 -895.369 1
Cu 512.662 257.585 -895.369 1
Cu 512.662 269.241 -895.369 1
Cu 512.662 280.78 -895.369 1
Cu 512.662 292.185 -895.369 1
Cu 512.662 303.443 -895.369 1
Cu 512.662 314.538 -895.369 1
Cu 512.662 325.456 -895.369 1
Cu 512.662 336.182 -895.369 1
Cu 512.662 346.704 -895.369 1
Cu 512.662 357.006 -895.369 1
Cu 512.662 367.076 -895.369 1
Cu 335.509 -174.825 -895.369 1
Cu 347.723 -171.995 -895.369 1
Cu 359.833 -168.777 -895.369 1
Cu 371.824 -165.175 -895.369 1
Cu 383.684 -161.192 -895.369 1
Cu 395.399 -156.834 -895.369 1
Cu 406.956 -152.104 -895.369 1
Cu 418.343 -147.008 -895.369 1
Cu 429.547 -141.553 -895.369 1
Cu 440.556 -135.742 -895.369 1
Cu 451.358 -129.585 -895.369 1
Cu 461.94 -123.086 -895.369 1
Cu 472.29 -116.253 -895.369 1
Cu 482.398 -109.094 -895.369 1
Cu 492.253 -101.617 -895.369 1
Cu 501.842 -93.8301 -895.369 1
Cu 511.157 -85.7414 -895.369 1
Cu 520.186 -77.3602 -895.369 1
Cu 528.919 -68.6958 -895.369 1
Cu 535.063 -59.7577 -895.369 1
Cu 535.063 -50.5559 -895.369 1
Cu 535.063 -41.1004 -895.369 1
Cu 535.063 -31.4018 -895.369 1
Cu 535.063 -21.4707 -895.369 1
Cu 535.063 -11.3183 -895.369 1
Cu 535.063 -0.955551 -895.369 1
Cu 535.063 9.60592 -895.369 1
Cu 535.063 20.3545 -895.369 1
Cu 535.063 31.2782 -895.369 1
Cu 535.063 42.3651 -895.369 1
Cu 535.063 53.6028 -895.369 1
Cu 535.063 64.979 -895.369 1
Cu 535.063 76.481 -895.369 1
Cu 535.063 88.0962 -895.369 1
Cu 535.063 99.8117 -895.369 1
Cu 535.063 111.615 -895.369 1
Cu 535.063 123.492 -895.369 1
Cu 535.063 135.43 -895.369 1
Cu 535.063 147.416 -895.369 1
Cu 535.063 159.437 -895.369 1
Cu 535.063 171.48 -895.369 1
Cu 535.063 183.53 -895.369 1
Cu 535.063 195.575 -895.369 1
Cu 535.063 207.602 -895.369 1
Cu 535.063 219.597 -895.369 1
Cu 535.063 231.547 -895.369 1
Cu 535.063 243.438 -895.369 1
Cu 535.063 255.258 -895.369 1
Cu 535.063 266.994 -895.369 1
Cu 535.063 278.632 -895.369 1
Cu 535.063 290.16 -895.369 1
Cu 535.063 301.564 -895.369 1
Cu 535.063 312.833 -895.369 1
Cu 535.063 323.954 -895.369 1
Cu 535.063 334.914 -895.369 1
Cu 535.063 345.701 -895.369 1
Cu 535.063 356.304 -895.369 1
Cu 535.063 366.711 -895.369 1
Cu 535.063 376.91 -895.369 1
Cu 535.063 386.89 -895.369 1
Cu 535.063 396.64 -895.369 1
Cu 535.063 406.149 -895.369 1
Cu 535.063 415.407 -895.369 1
Cu 530.773 424.403 -895.369 1
Cu 522.105 433.128 -895.369 1
Cu 513.14 441.571 -895.369 1
Cu 503.886 449.724 -895.369 1
Cu 494.355 457.577 -895.369 1
Cu 484.557 465.122 -895.369 1
Cu 474.503 472.351 -895.369 1
Cu 464.204 479.255 -895.369 1
Cu 453.672 485.827 -895.369 1
Cu 442.917 492.059 -895.369 1
Cu 431.952 497.945 -895.369 1
Cu 420.789 503.478 -895.369 1
Cu 409.441 508.652 -895.369 1
Cu 397.919 513.462 -895.369 1
Cu 386.237 517.901 -895.369 1
Cu 374.408 521.966 -895.369 1
Cu 362.444 525.651 -895.369 1
Cu 350.359 528.953 -895.369 1
Cu 338.166 531.867 -895.369 1
Cu 325.879 534.391 -895.369 1
Cu 313.511 536.522 -895.369 1
Cu 301.076 538.258 -895.369 1
Cu 288.588 539.596 -895.369 1
Cu 276.061 540.535 -895.369 1
Cu 263.508 541.074 -895.369 1
Cu 250.943 541.213 -895.369 1
Cu 238.38 540.951 -895.369 1
Cu 225.833 540.288 -895.369 1
Cu 213.316 539.226 -895.369 1
Cu 200.843 537.766 -895.369 1
Cu 188.427 535.908 -895.369 1
Cu 176.083 533.656 -895.369 1
Cu 163.824 531.011 -895.369 1
Cu 151.663 527.977 -895.369 1
Cu 139.613 524.557 -895.369 1
Cu 127.69 520.754 -895.369 1
Cu 115.904 516.574 -895.369 1
Cu 104.27 512.02 -895.369 1
Cu 92.8006 507.098 -895.369 1
Cu 81.5079 501.812 -895.369 1
Cu 70.4047 496.17 -895.369 1
Cu 59.5032 490.176 -895.369 1
Cu 48.8156 483.839 -895.369 1
Cu 38.3536 477.164 -895.369 1
Cu 28.1288 470.159 -895.369 1
Cu 18.1525 462.832 -895.369 1
Cu 8.43568 455.191 -895.369 1
Cu -1.01084 447.245 -895.369 1
Cu -10.1766 439.001 -895.369 1
Cu -19.0516 430.47 -895.369 1
Cu -27.6259 421.661 -895.369 1
Cu -29.3082 412.583 -895.369 1
Cu -29.3082 403.247 -895.369 1
Cu -29.3082 393.663 -895.369 1
Cu -29.3082 383.841 -895.369 1
Cu -29.3082 373.792 -895.369 1
Cu -29.3082 363.528 -895.369 1
Cu -29.3082 353.059 -895.369 1
Cu -29.3082 342.398 -895.369 1
Cu -29.3082 331.556 -895.369 1
Cu -29.3082 320.545 -895.369 1
Cu -29.3082 309.378 -895.369 1
Cu -29.3082 298.066 -895.369 1
Cu -29.3082 286.622 -895.369 1
Cu -29.3082 275.059 -895.369 1
Cu -29.3082 263.39 -895.369 1
Cu -29.3082 251.627 -895.369 1
Cu -29.3082 239.783 -895.369 1
Cu -29.3082 227.872 -895.369 1
Cu -29.3082 215.907 -895.369 1
Cu -29.3082 203.901 -895.369 1
Cu -29.3082 191.867 -895.369 1
Cu -29.3082 179.819 -895.369 1
Cu -29.3082 167.77 -895.369 1
Cu -29.3082 155.732 -895.369 1
Cu -29.3082 143.721 -895.369 1
Cu -29.3082 131.748 -895.369 1
Cu -29.3082 119.827 -895.369 1
Cu -29.3082 107.971 -895.369 1
Cu -29.3082 96.1939 -895.369 1
Cu -29.3082 84.508 -895.369 1
Cu -29.3082 72.9263 -895.369 1
Cu -29.3082 61.4616 -895.369 1
Cu -29.3082 50.1268 -895.369 1
Cu -29.3082 38.9342 -895.369 1
Cu -29.3082 27.8962 -895.369 1
Cu -29.3082 17.0251 -895.369 1
Cu -29.3082 6.33295 -895.369 1
Cu -29.3082 -4.16854 -895.369 1
Cu -29.3082 -14.4677 -895.369 1
Cu -29.3082 -24.5532 -895.369 1
Cu -29.3082 -34.4138 -895.369 1
Cu -29.3082 -44.0387 -895.369 1
Cu -29.3082 -53.4171 -895.369 1
Cu -29.0297 -62.5388 -895.369 1
Cu -20.5066 -71.3937 -895.369 1
Cu -11.6812 -79.9719 -895.369 1
Cu -2.56335 -88.264 -895.369 1
Cu 6.83695 -96.2607 -895.369 1
Cu 16.5093 -103.953 -895.369 1
Cu 26.443 -111.333 -895.369 1
Cu 36.627 -118.393 -895.369 1
Cu 47.0502 -125.123 -895.369 1
Cu 57.7009 -131.518 -895.369 1
Cu 68.5674 -137.569 -895.369 1
Cu 79.6377 -143.271 -895.369 1
Cu 90.8996 -148.616 -895.369 1
Cu 102.341 -153.6 -895.369 1
Cu 113.948 -158.216 -895.369 1
Cu 125.709 -162.459 -895.369 1
Cu 137.611 -166.325 -895.369 1
Cu 149.64 -169.809 -895.369 1
Cu 161.783 -172.908 -895.369 1
Cu 174.027 -175.618 -895.369 1
Cu 186.358 -177.936 -895.369 1
Cu 198.762 -179.86 -895.369 1
Cu 211.227 -181.387 -895.369 1
Cu 223.737 -182.516 -895.369 1
Cu 236.28 -183.245 -895.369 1
Cu 248.841 -183.574 -895.369 1
Cu 261.407 -183.503 -895.369 1
Cu 273.963 -183.03 -895.369 1
Cu 286.496 -182.158 -895.369 1
Cu 298.991 -180.887 -895.369 1
Cu 311.436 -179.217 -895.369 1
Cu 323.816 -177.152 -895.369 1
Cu 460.867 -157.691 -895.369 1
Cu 471.577 -151.387 -895.369 1
Cu 482.079 -144.77 -895.369 1
Cu 492.364 -137.846 -895.369 1
Cu 502.421 -130.622 -895.369 1
Cu 512.241 -123.103 -895.369 1
Cu 521.816 -115.299 -895.369 1
Cu 531.135 -107.215 -895.369 1
Cu 540.19 -98.8593 -895.369 1
Cu 548.972 -90.2405 -895.369 1
Cu 557.465 -81.3663 -895.369 1
Cu 557.465 -72.2452 -895.369 1
Cu 557.465 -62.8859 -895.369 1
Cu 557.465 -53.2971 -895.369 1
Cu 557.465 -43.4881 -895.369 1
Cu 557.465 -33.4682 -895.369 1
Cu 557.465 -23.2467 -895.369 1
Cu 557.465 -12.8335 -895.369 1
Cu 557.465 -2.23848 -895.369 1
Cu 557.465 8.52841 -895.369 1
Cu 557.465 19.4569 -895.369 1
Cu 557.465 30.5366 -895.369 1
Cu 557.465 41.757 -895.369 1
Cu 557.465 53.1075 -895.369 1
Cu 557.465 64.5773 -895.369 1
Cu 557.465 76.1555 -895.369 1
Cu 557.465 87.8312 -895.369 1
Cu 557.465 99.5931 -895.369 1
Cu 557.465 111.43 -895.369 1
Cu 557.465 123.331 -895.369 1
Cu 557.465 135.285 -895.369 1
Cu 557.465 147.28 -895.369 1
Cu 557.465 159.305 -895.369 1
Cu 557.465 171.349 -895.369 1
Cu 557.465 183.399 -895.369 1
Cu 557.465 195.445 -895.369 1
Cu 557.465 207.476 -895.369 1
Cu 557.465 219.479 -895.369 1
Cu 557.465 231.444 -895.369 1
Cu 557.465 243.358 -895.369 1
Cu 557.465 255.212 -895.369 1
Cu 557.465 266.993 -895.369 1
Cu 557.465 278.69 -895.369 1
Cu 557.465 290.292 -895.369 1
Cu 557.465 301.789 -895.369 1
Cu 557.465 313.169 -895.369 1
Cu 557.465 324.422 -895.369 1
Cu 557.465 335.536 -895.369 1
Cu 557.465 346.501 -895.369 1
Cu 557.465 357.308 -895.369 1
Cu 557.465 367.945 -895.369 1
Cu 557.465 378.402 -895.369 1
Cu 557.465 388.67 -895.369 1
Cu 557.465 398.739 -895.369 1
Cu 557.465 408.599 -895.369 1
Cu 557.465 418.241 -895.369 1
Cu 557.465 427.656 -895.369 1
Cu 557.465 436.835 -895.369 1
Cu 551.026 445.769 -895.369 1
Cu 542.31 454.449 -895.369 1
Cu 533.319 462.868 -895.369 1
Cu 524.062 471.018 -895.369 1
Cu 514.548 478.89 -895.369 1
Cu 504.786 486.477 -895.369 1
Cu 494.784 493.772 -895.369 1
Cu 484.553 500.769 -895.369 1
Cu 474.102 507.459 -895.369 1
Cu 463.441 513.838 -895.369 1
Cu 452.58 519.899 -895.369 1
Cu 441.53 525.637 -895.369 1
Cu 430.3 531.045 -895.369 1
Cu 418.903 536.119 -895.369 1
Cu 407.347 540.853 -895.369 1
Cu 395.645 545.245 -895.369 1
Cu 383.808 549.288 -895.369 1
Cu 371.846 552.98 -895.369 1
Cu 359.772 556.317 -895.369 1
Cu 347.596 559.295 -895.369 1
Cu 335.33 561.913 -895.369 1
Cu 322.986 564.166 -895.369 1
Cu 310.575 566.054 -895.369 1
Cu 298.11 567.575 -895.369 1
Cu 285.601 568.727 -895.369 1
Cu 273.062 569.508 -895.369 1
Cu 260.503 569.919 -895.369 1
Cu 247.938 569.959 -895.369 1
Cu 235.376 569.627 -895.369 1
Cu 222.832 568.925 -895.369 1
Cu 210.316 567.852 -895.369 1
Cu 197.84 566.41 -895.369 1
Cu 185.417 564.601 -895.369 1
Cu 173.058 562.425 -895.369 1
Cu 160.774 559.885 -895.369 1
Cu 148.578 556.984 -895.369 1
Cu 136.481 553.723 -895.369 1
Cu 124.494 550.107 -895.369 1
Cu 112.629 546.138 -895.369 1
Cu 100.897 541.821 -895.369 1
Cu 89.3096 537.159 -895.369 1
Cu 77.8772 532.158 -895.369 1
Cu 66.611 526.821 -895.369 1
Cu 55.5215 521.153 -895.369 1
Cu 44.6193 515.161 -895.369 1
Cu 33.9147 508.849 -895.369 1
Cu 23.418 502.225 -895.369 1
Cu 13.139 495.293 -895.369 1
Cu 3.0875 488.061 -895.369 1
Cu -6.72692 480.536 -895.369 1
Cu -16.295 472.724 -895.369 1
Cu -25.6076 464.633 -895.369 1
Cu -34.6559 456.271 -895.369 1
Cu -43.4313 447.646 -895.369 1
Cu -51.7098 438.766 -895.369 1
Cu -51.7098 429.639 -895.369 1
Cu -51.7098 420.273 -895.369 1
Cu -51.7098 410.679 -895.369 1
Cu -51.7098 400.865 -895.369 1
Cu -51.7098 390.84 -895.369 1
Cu -51.7098 380.613 -895.369 1
Cu -51.7098 370.195 -895.369 1
Cu -51.7098 359.596 -895.369 1
Cu -51.7098 348.825 -895.369 1
Cu -51.7098 337.893 -895.369 1
Cu -51.7098 326.809 -895.369 1
Cu -51.7098 315.586 -895.369 1
Cu -51.7098 304.232 -895.369 1
Cu -51.7098 292.759 -895.369 1
Cu -51.7098 281.179 -895.369 1
Cu -51.7098 269.501 -895.369 1
Cu -51.7098 257.737 -895.369 1
Cu -51.7098 245.898 -895.369 1
Cu -51.7098 233.995 -895.369 1
Cu -51.7098 222.04 -895.369 1
Cu -51.7098 210.044 -895.369 1
Cu -51.7098 198.019 -895.369 1
Cu -51.7098 185.975 -895.369 1
Cu -51.7098 173.924 -895.369 1
Cu -51.7098 161.878 -895.369 1
Cu -51.7098 149.849 -895.369 1
Cu -51.7098 137.846 -895.369 1
Cu -51.7098 125.883 -895.369 1
Cu -51.7098 113.969 -895.369 1
Cu -51.7098 102.118 -895.369 1
Cu -51.7098 90.3386 -895.369 1
Cu -51.7098 78.6435 -895.369 1
Cu -51.7098 67.0436 -895.369 1
Cu -51.7098 55.5497 -895.369 1
Cu -51.7098 44.1728 -895.369 1
Cu -51.7098 32.9236 -895.369 1
Cu -51.7098 21.813 -895.369 1
Cu -51.7098 10.8513 -895.369 1
Cu -51.7098 0.0489853 -895.369 1
Cu -51.7098 -10.5837 -895.369 1
Cu -51.7098 -21.0366 -895.369 1
Cu -51.7098 -31.2998 -895.369 1
Cu -51.7098 -41.3636 -895.369 1
Cu -51.7098 -51.2185 -895.369 1
Cu -51.7098 -60.8551 -895.369 1
Cu -51.7098 -70.2643 -895.369 1
Cu -51.7098 -79.437 -895.369 1
Cu -45.058 -88.3647 -895.369 1
Cu -36.3351 -97.0388 -895.369 1
Cu -27.3377 -105.451 -895.369 1
Cu -18.0743 -113.594 -895.369 1
Cu -8.55384 -121.459 -895.369 1
Cu 1.21474 -129.039 -895.369 1
Cu 11.2221 -136.327 -895.369 1
Cu 21.4589 -143.316 -895.369 1
Cu 31.9153 -149.999 -895.369 1
Cu 42.5813 -156.37 -895.369 1
Cu 53.447 -162.423 -895.369 1
Cu 64.5019 -168.152 -895.369 1
Cu 75.7356 -173.552 -895.369 1
Cu 87.1374 -178.618 -895.369 1
Cu 98.6964 -183.344 -895.369 1
Cu 110.402 -187.726 -895.369 1
Cu 122.242 -191.761 -895.369 1
Cu 134.207 -195.444 -895.369 1
Cu 146.284 -198.772 -895.369 1
Cu 158.463 -201.742 -895.369 1
Cu 170.731 -204.35 -895.369 1
Cu 183.077 -206.595 -895.369 1
Cu 195.489 -208.474 -895.369 1
Cu 207.955 -209.985 -895.369 1
Cu 220.465 -211.128 -895.369 1
Cu 233.005 -211.9 -895.369 1
Cu 245.564 -212.302 -895.369 1
Cu 258.129 -212.332 -895.369 1
Cu 270.69 -211.992 -895.369 1
Cu 283.234 -211.28 -895.369 1
Cu 295.749 -210.198 -895.369 1
Cu 308.224 -208.747 -895.369 1
Cu 320.646 -206.928 -895.369 1
Cu 333.003 -204.743 -895.369 1
Cu 345.285 -202.195 -895.369 1
Cu 357.479 -199.284 -895.369 1
Cu 369.573 -196.015 -895.369 1
Cu 381.557 -192.39 -895.369 1
Cu 393.419 -188.413 -895.369 1
Cu 405.147 -184.087 -895.369 1
Cu 416.731 -179.417 -895.369 1
Cu 428.16 -174.406 -895.369 1
Cu 439.422 -169.061 -895.369 1
Cu 450.506 -163.386 -895.369 1
Cu 283.692 -240.094 -895.369 1
Cu 296.213 -239.073 -895.369 1
Cu 308.698 -237.709 -895.369 1
Cu 321.137 -236.001 -895.369 1
Cu 333.52 -233.952 -895.369 1
Cu 345.837 -231.563 -895.369 1
Cu 358.077 -228.836 -895.369 1
Cu 370.23 -225.774 -895.369 1
Cu 382.287 -222.378 -895.369 1
Cu 394.237 -218.652 -895.369 1
Cu 406.071 -214.599 -895.369 1
Cu 417.779 -210.221 -895.369 1
Cu 429.35 -205.524 -895.369 1
Cu 440.777 -200.51 -895.369 1
Cu 452.049 -195.183 -895.369 1
Cu 463.156 -189.549 -895.369 1
Cu 474.091 -183.611 -895.369 1
Cu 484.844 -177.375 -895.369 1
Cu 495.405 -170.845 -895.369 1
Cu 505.767 -164.028 -895.369 1
Cu 515.92 -156.928 -895.369 1
Cu 525.857 -149.552 -895.369 1
Cu 535.569 -141.905 -895.369 1
Cu 545.049 -133.994 -895.369 1
Cu 554.287 -125.826 -895.369 1
Cu 563.278 -117.407 -895.369 1
Cu 572.013 -108.744 -895.369 1
Cu 579.866 -99.8438 -895.369 1
Cu 579.866 -90.7145 -895.369 1
Cu 579.866 -81.3632 -895.369 1
Cu 579.866 -71.7977 -895.369 1
Cu 579.866 -62.0258 -895.369 1
Cu 579.866 -52.0556 -895.369 1
Cu 579.866 -41.8953 -895.369 1
Cu 579.866 -31.5533 -895.369 1
Cu 579.866 -21.038 -895.369 1
Cu 579.866 -10.3582 -895.369 1
Cu 579.866 0.477424 -895.369 1
Cu 579.866 11.4599 -895.369 1
Cu 579.866 22.5801 -895.369 1
Cu 579.866 33.8291 -895.369 1
Cu 579.866 45.1974 -895.369 1
Cu 579.866 56.6757 -895.369 1
Cu 579.866 68.2546 -895.369 1
Cu 579.866 79.9245 -895.369 1
Cu 579.866 91.6759 -895.369 1
Cu 579.866 103.499 -895.369 1
Cu 579.866 115.384 -895.369 1
Cu 579.866 127.322 -895.369 1
Cu 579.866 139.301 -895.369 1
Cu 579.866 151.314 -895.369 1
Cu 579.866 163.349 -895.369 1
Cu 579.866 175.396 -895.369 1
Cu 579.866 187.447 -895.369 1
Cu 579.866 199.49 -895.369 1
Cu 579.866 211.516 -895.369 1
Cu 579.866 223.516 -895.369 1
Cu 579.866 235.478 -895.369 1
Cu 579.866 247.394 -895.369 1
Cu 579.866 259.254 -895.369 1
Cu 579.866 271.047 -895.369 1
Cu 579.866 282.764 -895.369 1
Cu 579.866 294.396 -895.369 1
Cu 579.866 305.932 -895.369 1
Cu 579.866 317.364 -895.369 1
Cu 579.866 328.682 -895.369 1
Cu 579.866 339.876 -895.369 1
Cu 579.866 350.938 -895.369 1
Cu 579.866 361.858 -895.369 1
Cu 579.866 372.627 -895.369 1
Cu 579.866 383.237 -895.369 1
Cu 579.866 393.678 -895.369 1
Cu 579.866 403.942 -895.369 1
Cu 579.866 414.021 -895.369 1
Cu 579.866 423.907 -895.369 1
Cu 579.866 433.59 -895.369 1
Cu 579.866 443.064 -895.369 1
Cu 579.866 452.32 -895.369 1
Cu 576.848 461.351 -895.369 1
Cu 568.261 470.149 -895.369 1
Cu 559.414 478.707 -895.369 1
Cu 550.315 487.019 -895.369 1
Cu 540.971 495.076 -895.369 1
Cu 531.39 502.873 -895.369 1
Cu 521.58 510.403 -895.369 1
Cu 511.548 517.661 -895.369 1
Cu 501.303 524.639 -895.369 1
Cu 490.854 531.332 -895.369 1
Cu 480.208 537.735 -895.369 1
Cu 469.376 543.843 -895.369 1
Cu 458.365 549.65 -895.369 1
Cu 447.185 555.151 -895.369 1
Cu 435.845 560.343 -895.369 1
Cu 424.355 565.221 -895.369 1
Cu 412.723 569.78 -895.369 1
Cu 400.959 574.017 -895.369 1
Cu 389.074 577.929 -895.369 1
Cu 377.076 581.513 -895.369 1
Cu 364.977 584.764 -895.369 1
Cu 352.784 587.682 -895.369 1
Cu 340.51 590.263 -895.369 1
Cu 328.164 592.505 -895.369 1
Cu 315.755 594.406 -895.369 1
Cu 303.295 595.965 -895.369 1
Cu 290.793 597.18 -895.369 1
Cu 278.26 598.052 -895.369 1
Cu 265.706 598.577 -895.369 1
Cu 253.141 598.757 -895.369 1
Cu 240.576 598.592 -895.369 1
Cu 228.022 598.081 -895.369 1
Cu 215.488 597.224 -895.369 1
Cu 202.984 596.023 -895.369 1
Cu 190.522 594.478 -895.369 1
Cu 178.111 592.591 -895.369 1
Cu 165.762 590.364 -895.369 1
Cu 153.484 587.797 -895.369 1
Cu 141.288 584.894 -895.369 1
Cu 129.184 581.656 -895.369 1
Cu 117.182 578.086 -895.369 1
Cu 105.292 574.188 -895.369 1
Cu 93.5233 569.964 -895.369 1
Cu 81.8857 565.419 -895.369 1
Cu 70.389 560.554 -895.369 1
Cu 59.0425 555.376 -895.369 1
Cu 47.8556 549.887 -895.369 1
Cu 36.8376 544.093 -895.369 1
Cu 25.9975 537.998 -895.369 1
Cu 15.3441 531.607 -895.369 1
Cu 4.88641 524.925 -895.369 1
Cu -5.3671 517.959 -895.369 1
Cu -15.408 510.714 -895.369 1
Cu -25.2279 503.195 -895.369 1
Cu -34.8188 495.409 -895.369 1
Cu -44.1728 487.362 -895.369 1
Cu -53.2823 479.061 -895.369 1
Cu -62.1396 470.513 -895.369 1
Cu -70.7375 461.725 -895.369 1
Cu -74.1114 452.703 -895.369 1
Cu -74.1114 443.457 -895.369 1
Cu -74.1114 433.992 -895.369 1
Cu -74.1114 424.317 -895.369 1
Cu -74.1114 414.44 -895.369 1
Cu -74.1114 404.369 -895.369 1
Cu -74.1114 394.113 -895.369 1
Cu -74.1114 383.678 -895.369 1
Cu -74.1114 373.076 -895.369 1
Cu -74.1114 362.313 -895.369 1
Cu -74.1114 351.399 -895.369 1
Cu -74.1114 340.343 -895.369 1
Cu -74.1114 329.154 -895.369 1
Cu -74.1114 317.842 -895.369 1
Cu -74.1114 306.414 -895.369 1
Cu -74.1114 294.882 -895.369 1
Cu -74.1114 283.254 -895.369 1
Cu -74.1114 271.54 -895.369 1
Cu -74.1114 259.75 -895.369 1
Cu -74.1114 247.893 -895.369 1
Cu -74.1114 235.98 -895.369 1
Cu -74.1114 224.019 -895.369 1
Cu -74.1114 212.021 -895.369 1
Cu -74.1114 199.995 -895.369 1
Cu -74.1114 187.952 -895.369 1
Cu -74.1114 175.902 -895.369 1
Cu -74.1114 163.854 -895.369 1
Cu -74.1114 151.818 -895.369 1
Cu -74.1114 139.805 -895.369 1
Cu -74.1114 127.824 -895.369 1
Cu -74.1114 115.884 -895.369 1
Cu -74.1114 103.997 -895.369 1
Cu -74.1114 92.1707 -895.369 1
Cu -74.1114 80.4162 -895.369 1
Cu -74.1114 68.7426 -895.369 1
Cu -74.1114 57.1597 -895.369 1
Cu -74.1114 45.677 -895.369 1
Cu -74.1114 34.3039 -895.369 1
Cu -74.1114 23.0497 -895.369 1
Cu -74.1114 11.9239 -895.369 1
Cu -74.1114 0.935462 -895.369 1
Cu -74.1114 -9.90649 -895.369 1
Cu -74.1114 -20.593 -895.369 1
Cu -74.1114 -31.1154 -895.369 1
Cu -74.1114 -41.4649 -895.369 1
Cu -74.1114 -51.633 -895.369 1
Cu -74.1114 -61.6113 -895.369 1
Cu -74.1114 -71.3917 -895.369 1
Cu -74.1114 -80.966 -895.369 1
Cu -74.1114 -90.3264 -895.369 1
Cu -74.1114 -99.4652 -895.369 1
Cu -66.6188 -108.375 -895.369 1
Cu -57.8947 -117.048 -895.369 1
Cu -48.9148 -125.478 -895.369 1
Cu -39.6863 -133.657 -895.369 1
Cu -30.2169 -141.578 -895.369 1
Cu -20.5144 -149.236 -895.369 1
Cu -10.5867 -156.624 -895.369 1
Cu -0.442165 -163.735 -895.369 1
Cu 9.91101 -170.565 -895.369 1
Cu 20.4643 -177.106 -895.369 1
Cu 31.2089 -183.355 -895.369 1
Cu 42.1361 -189.306 -895.369 1
Cu 53.2368 -194.953 -895.369 1
Cu 64.5019 -200.292 -895.369 1
Cu 75.9221 -205.32 -895.369 1
Cu 87.488 -210.031 -895.369 1
Cu 99.1901 -214.422 -895.369 1
Cu 111.019 -218.489 -895.369 1
Cu 122.964 -222.228 -895.369 1
Cu 135.017 -225.638 -895.369 1
Cu 147.166 -228.715 -895.369 1
Cu 159.403 -231.456 -895.369 1
Cu 171.716 -233.859 -895.369 1
Cu 184.097 -235.922 -895.369 1
Cu 196.534 -237.644 -895.369 1
Cu 209.017 -239.023 -895.369 1
Cu 221.537 -240.058 -895.369 1
Cu 234.082 -240.748 -895.369 1
Cu 246.643 -241.092 -895.369 1
Cu 259.209 -241.091 -895.369 1
Cu 271.769 -240.744 -895.369 1
Cu -96.513 189.872 -895.369 1
Cu -96.513 177.822 -895.369 1
Cu -96.513 165.772 -895.369 1
Cu -96.513 153.733 -895.369 1
Cu -96.513 141.711 -895.369 1
Cu -96.513 129.716 -895.369 1
Cu -96.513 117.756 -895.369 1
Cu -96.513 105.84 -895.369 1
Cu -96.513 93.9775 -895.369 1
Cu -96.513 82.1757 -895.369 1
Cu -96.513 70.4436 -895.369 1
Cu -96.513 58.7897 -895.369 1
Cu -96.513 47.2224 -895.369 1
Cu -96.513 35.7499 -895.369 1
Cu -96.513 24.3806 -895.369 1
Cu -96.513 13.1228 -895.369 1
Cu -96.513 1.98438 -895.369 1
Cu -96.513 -9.02646 -895.369 1
Cu -96.513 -19.9018 -895.369 1
Cu -96.513 -30.6339 -895.369 1
Cu -96.513 -41.2149 -895.369 1
Cu -96.513 -51.6371 -895.369 1
Cu -96.513 -61.8932 -895.369 1
Cu -96.513 -71.9757 -895.369 1
Cu -96.513 -81.8773 -895.369 1
Cu -96.513 -91.5908 -895.369 1
Cu -96.513 -101.109 -895.369 1
Cu -96.513 -110.426 -895.369 1
Cu -96.513 -119.534 -895.369 1
Cu -88.1379 -128.427 -895.369 1
Cu -79.4117 -137.098 -895.369 1
Cu -70.4458 -145.542 -895.369 1
Cu -61.2468 -153.751 -895.369 1
Cu -51.8212 -161.721 -895.369 1
Cu -42.1758 -169.445 -895.369 1
Cu -32.3176 -176.917 -895.369 1
Cu -22.2537 -184.134 -895.369 1
Cu -11.9913 -191.088 -895.369 1
Cu -1.53796 -197.776 -895.369 1
Cu 9.09891 -204.192 -895.369 1
Cu 19.9116 -210.332 -895.369 1
Cu 30.8923 -216.191 -895.369 1
Cu 42.0332 -221.765 -895.369 1
Cu 53.3261 -227.05 -895.369 1
Cu 64.7629 -232.043 -895.369 1
Cu 76.3354 -236.739 -895.369 1
Cu 88.0352 -241.136 -895.369 1
Cu 99.854 -245.23 -895.369 1
Cu 111.783 -249.017 -895.369 1
Cu 123.814 -252.497 -895.369 1
Cu 135.938 -255.665 -895.369 1
Cu 148.146 -258.52 -895.369 1
Cu 160.43 -261.059 -895.369 1
Cu 172.78 -263.281 -895.369 1
Cu 185.189 -265.185 -895.369 1
Cu 197.646 -266.768 -895.369 1
Cu 210.143 -268.029 -895.369 1
Cu 222.671 -268.969 -895.369 1
Cu 235.22 -269.585 -895.369 1
Cu 247.782 -269.878 -895.369 1
Cu 260.348 -269.848 -895.369 1
Cu 272.909 -269.493 -895.369 1
Cu 285.455 -268.816 -895.369 1
Cu 297.978 -267.815 -895.369 1
Cu 310.468 -266.493 -895.369 1
Cu 322.916 -264.849 -895.369 1
Cu 335.314 -262.886 -895.369 1
Cu 347.653 -260.603 -895.369 1
Cu 359.923 -258.004 -895.369 1
Cu 372.116 -255.09 -895.369 1
Cu 384.223 -251.863 -895.369 1
Cu 396.235 -248.325 -895.369 1
Cu 408.144 -244.479 -895.369 1
Cu 419.941 -240.328 -895.369 1
Cu 431.618 -235.874 -895.369 1
Cu 443.165 -231.122 -895.369 1
Cu 454.575 -226.074 -895.369 1
Cu 465.84 -220.733 -895.369 1
Cu 476.951 -215.105 -895.369 1
Cu 487.901 -209.192 -895.369 1
Cu 498.681 -203 -895.369 1
Cu 509.284 -196.532 -895.369 1
Cu 519.701 -189.794 -895.369 1
Cu 529.927 -182.789 -895.369 1
Cu 539.952 -175.524 -895.369 1
Cu 549.771 -168.003 -895.369 1
Cu 559.375 -160.232 -895.369 1
Cu 568.759 -152.217 -895.369 1
Cu 577.914 -143.963 -895.369 1
Cu 586.835 -135.476 -895.369 1
Cu 595.515 -126.762 -895.369 1
Cu 602.268 -117.828 -895.369 1
Cu 602.268 -108.68 -895.369 1
Cu 602.268 -99.325 -895.369 1
Cu 602.268 -89.7691 -895.369 1
Cu 602.268 -80.0194 -895.369 1
Cu 602.268 -70.0831 -895.369 1
Cu 602.268 -59.9672 -895.369 1
Cu 602.268 -49.6791 -895.369 1
Cu 602.268 -39.2263 -895.369 1
Cu 602.268 -28.6161 -895.369 1
Cu 602.268 -17.8564 -895.369 1
Cu 602.268 -6.95482 -895.369 1
Cu 602.268 4.08075 -895.369 1
Cu 602.268 15.2423 -895.369 1
Cu 602.268 26.5219 -895.369 1
Cu 602.268 37.9113 -895.369 1
Cu 602.268 49.4023 -895.369 1
Cu 602.268 60.9867 -895.369 1
Cu 602.268 72.6561 -895.369 1
Cu 602.268 84.402 -895.369 1
Cu 602.268 96.216 -895.369 1
Cu 602.268 108.09 -895.369 1
Cu 602.268 120.014 -895.369 1
Cu 602.268 131.981 -895.369 1
Cu 602.268 143.982 -895.369 1
Cu 602.268 156.008 -895.369 1
Cu 602.268 168.05 -895.369 1
Cu 602.268 180.1 -895.369 1
Cu 602.268 192.149 -895.369 1
Cu 602.268 204.189 -895.369 1
Cu 602.268 216.21 -895.369 1
Cu 602.268 228.204 -895.369 1
Cu 602.268 240.163 -895.369 1
Cu 602.268 252.077 -895.369 1
Cu 602.268 263.939 -895.369 1
Cu 602.268 275.739 -895.369 1
Cu 602.268 287.469 -895.369 1
Cu 602.268 299.121 -895.369 1
Cu 602.268 310.686 -895.369 1
Cu 602.268 322.156 -895.369 1
Cu 602.268 333.523 -895.369 1
Cu 602.268 344.778 -895.369 1
Cu 602.268 355.913 -895.369 1
Cu 602.268 366.921 -895.369 1
Cu 602.268 377.793 -895.369 1
Cu 602.268 388.521 -895.369 1
Cu 602.268 399.098 -895.369 1
Cu 602.268 409.517 -895.369 1
Cu 602.268 419.768 -895.369 1
Cu 602.268 429.847 -895.369 1
Cu 602.268 439.744 -895.369 1
Cu 602.268 449.452 -895.369 1
Cu 602.268 458.966 -895.369 1
Cu 602.268 468.277 -895.369 1
Cu 602.166 477.38 -895.369 1
Cu 593.679 486.268 -895.369 1
Cu 584.947 494.933 -895.369 1
Cu 575.975 503.371 -895.369 1
Cu 566.771 511.575 -895.369 1
Cu 557.339 519.538 -895.369 1
Cu 547.689 527.256 -895.369 1
Cu 537.825 534.722 -895.369 1
Cu 527.756 541.932 -895.369 1
Cu 517.489 548.88 -895.369 1
Cu 507.031 555.561 -895.369 1
Cu 496.39 561.97 -895.369 1
Cu 485.573 568.103 -895.369 1
Cu 474.588 573.956 -895.369 1
Cu 463.443 579.523 -895.369 1
Cu 452.147 584.801 -895.369 1
Cu 440.706 589.786 -895.369 1
Cu 429.131 594.475 -895.369 1
Cu 417.428 598.864 -895.369 1
Cu 405.606 602.95 -895.369 1
Cu 393.674 606.73 -895.369 1
Cu 381.641 610.202 -895.369 1
Cu 369.515 613.362 -895.369 1
Cu 357.305 616.209 -895.369 1
Cu 345.019 618.741 -895.369 1
Cu 332.667 620.955 -895.369 1
Cu 320.258 622.851 -895.369 1
Cu 307.799 624.426 -895.369 1
Cu 295.302 625.679 -895.369 1
Cu 282.773 626.611 -895.369 1
Cu 270.223 627.219 -895.369 1
Cu 257.661 627.504 -895.369 1
Cu 245.095 627.465 -895.369 1
Cu 232.534 627.103 -895.369 1
Cu 219.989 626.418 -895.369 1
Cu 207.467 625.409 -895.369 1
Cu 194.978 624.079 -895.369 1
Cu 182.53 622.427 -895.369 1
Cu 170.134 620.456 -895.369 1
Cu 157.797 618.165 -895.369 1
Cu 145.528 615.558 -895.369 1
Cu 133.337 612.636 -895.369 1
Cu 121.232 609.401 -895.369 1
Cu 109.223 605.856 -895.369 1
Cu 97.3164 602.002 -895.369 1
Cu 85.5224 597.844 -895.369 1
Cu 73.8491 593.383 -895.369 1
Cu 62.3049 588.623 -895.369 1
Cu 50.8982 583.567 -895.369 1
Cu 39.6372 578.22 -895.369 1
Cu 28.5299 572.584 -895.369 1
Cu 17.5845 566.665 -895.369 1
Cu 6.80873 560.465 -895.369 1
Cu -3.78954 553.991 -895.369 1
Cu -14.2027 547.246 -895.369 1
Cu -24.4232 540.235 -895.369 1
Cu -34.4437 532.963 -895.369 1
Cu -44.257 525.436 -895.369 1
Cu -53.8559 517.659 -895.369 1
Cu -63.2337 509.638 -895.369 1
Cu -72.3834 501.378 -895.369 1
Cu -81.2985 492.885 -895.369 1
Cu -89.9727 484.166 -895.369 1
Cu -96.513 475.227 -895.369 1
Cu -96.513 466.073 -895.369 1
Cu -96.513 456.713 -895.369 1
Cu -96.513 447.152 -895.369 1
Cu -96.513 437.398 -895.369 1
Cu -96.513 427.457 -895.369 1
Cu -96.513 417.337 -895.369 1
Cu -96.513 407.044 -895.369 1
Cu -96.513 396.588 -895.369 1
Cu -96.513 385.974 -895.369 1
Cu -96.513 375.21 -895.369 1
Cu -96.513 364.305 -895.369 1
Cu -96.513 353.266 -895.369 1
Cu -96.513 342.102 -895.369 1
Cu -96.513 330.819 -895.369 1
Cu -96.513 319.427 -895.369 1
Cu -96.513 307.934 -895.369 1
Cu -96.513 296.347 -895.369 1
Cu -96.513 284.676 -895.369 1
Cu -96.513 272.928 -895.369 1
Cu -96.513 261.113 -895.369 1
Cu -96.513 249.238 -895.369 1
Cu -96.513 237.312 -895.369 1
Cu -96.513 225.344 -895.369 1
Cu -96.513 213.343 -895.369 1
Cu -96.513 201.316 -895.369 1
Cu -118.915 392.109 -895.369 1
Cu -118.915 381.26 -895.369 1
Cu -118.915 370.283 -895.369 1
Cu -118.915 359.183 -895.369 1
Cu -118.915 347.969 -895.369 1
Cu -118.915 336.647 -895.369 1
Cu -118.915 325.224 -895.369 1
Cu -118.915 313.708 -895.369 1
Cu -118.915 302.106 -895.369 1
Cu -118.915 290.425 -895.369 1
Cu -118.915 278.674 -895.369 1
Cu -118.915 266.859 -895.369 1
Cu -118.915 254.987 -895.369 1
Cu -118.915 243.068 -895.369 1
Cu -118.915 231.107 -895.369 1
Cu -118.915 219.113 -895.369 1
Cu -118.915 207.093 -895.369 1
Cu -118.915 195.055 -895.369 1
Cu -118.915 183.007 -895.369 1
Cu -118.915 170.957 -895.369 1
Cu -118.915 158.911 -895.369 1
Cu -118.915 146.878 -895.369 1
Cu -118.915 134.865 -895.369 1
Cu -118.915 122.881 -895.369 1
Cu -118.915 110.931 -895.369 1
Cu -118.915 99.0256 -895.369 1
Cu -118.915 87.1705 -895.369 1
Cu -118.915 75.3739 -895.369 1
Cu -118.915 63.6431 -895.369 1
Cu -118.915 51.9857 -895.369 1
Cu -118.915 40.4091 -895.369 1
Cu -118.915 28.9206 -895.369 1
Cu -118.915 17.5276 -895.369 1
Cu -118.915 6.23731 -895.369 1
Cu -118.915 -4.94304 -895.369 1
Cu -118.915 -16.0063 -895.369 1
Cu -118.915 -26.9456 -895.369 1
Cu -118.915 -37.7537 -895.369 1
Cu -118.915 -48.4239 -895.369 1
Cu -118.915 -58.9494 -895.369 1
Cu -118.915 -69.3234 -895.369 1
Cu -118.915 -79.5394 -895.369 1
Cu -118.915 -89.5908 -895.369 1
Cu -118.915 -99.4713 -895.369 1
Cu -118.915 -109.174 -895.369 1
Cu -118.915 -118.694 -895.369 1
Cu -118.915 -128.025 -895.369 1
Cu -118.915 -137.159 -895.369 1
Cu -111.982 -146.093 -895.369 1
Cu -103.316 -154.82 -895.369 1
Cu -94.4235 -163.334 -895.369 1
Cu -85.3093 -171.63 -895.369 1
Cu -75.9798 -179.703 -895.369 1
Cu -66.4407 -187.547 -895.369 1
Cu -56.6983 -195.159 -895.369 1
Cu -46.7587 -202.532 -895.369 1
Cu -36.6282 -209.662 -895.369 1
Cu -26.3134 -216.544 -895.369 1
Cu -15.8207 -223.175 -895.369 1
Cu -5.15683 -229.55 -895.369 1
Cu 5.67137 -235.665 -895.369 1
Cu 16.657 -241.516 -895.369 1
Cu 27.7932 -247.099 -895.369 1
Cu 39.0727 -252.41 -895.369 1
Cu 50.4883 -257.447 -895.369 1
Cu 62.0329 -262.206 -895.369 1
Cu 73.6991 -266.685 -895.369 1
Cu 85.4794 -270.879 -895.369 1
Cu 97.3663 -274.787 -895.369 1
Cu 109.352 -278.406 -895.369 1
Cu 121.43 -281.734 -895.369 1
Cu 133.591 -284.769 -895.369 1
Cu 145.828 -287.508 -895.369 1
Cu 158.133 -289.95 -895.369 1
Cu 170.499 -292.094 -895.369 1
Cu 182.917 -293.938 -895.369 1
Cu 195.38 -295.48 -895.369 1
Cu 207.879 -296.721 -895.369 1
Cu 220.407 -297.658 -895.369 1
Cu 232.955 -298.292 -895.369 1
Cu 245.517 -298.623 -895.369 1
Cu 258.083 -298.649 -895.369 1
Cu 270.645 -298.371 -895.369 1
Cu 283.197 -297.789 -895.369 1
Cu 295.729 -296.903 -895.369 1
Cu 308.234 -295.714 -895.369 1
Cu 320.703 -294.224 -895.369 1
Cu 333.129 -292.432 -895.369 1
Cu 345.505 -290.339 -895.369 1
Cu 357.821 -287.948 -895.369 1
Cu 370.07 -285.26 -895.369 1
Cu 382.245 -282.276 -895.369 1
Cu 394.337 -278.998 -895.369 1
Cu 406.339 -275.429 -895.369 1
Cu 418.244 -271.57 -895.369 1
Cu 430.043 -267.425 -895.369 1
Cu 441.729 -262.995 -895.369 1
Cu 453.295 -258.284 -895.369 1
Cu 464.733 -253.294 -895.369 1
Cu 476.037 -248.029 -895.369 1
Cu 487.198 -242.493 -895.369 1
Cu 498.21 -236.687 -895.369 1
Cu 509.066 -230.618 -895.369 1
Cu 519.758 -224.287 -895.369 1
Cu 530.281 -217.7 -895.369 1
Cu 540.627 -210.86 -895.369 1
Cu 550.789 -203.772 -895.369 1
Cu 560.762 -196.441 -895.369 1
Cu 570.539 -188.87 -895.369 1
Cu 580.113 -181.065 -895.369 1
Cu 589.479 -173.031 -895.369 1
Cu 598.63 -164.772 -895.369 1
Cu 607.562 -156.295 -895.369 1
Cu 616.267 -147.605 -895.369 1
Cu 624.67 -138.706 -895.369 1
Cu 624.67 -129.606 -895.369 1
Cu 624.67 -120.309 -895.369 1
Cu 624.67 -110.821 -895.369 1
Cu 624.67 -101.149 -895.369 1
Cu 624.67 -91.2982 -895.369 1
Cu 624.67 -81.2756 -895.369 1
Cu 624.67 -71.0874 -895.369 1
Cu 624.67 -60.74 -895.369 1
Cu 624.67 -50.2401 -895.369 1
Cu 624.67 -39.5942 -895.369 1
Cu 624.67 -28.8092 -895.369 1
Cu 624.67 -17.892 -895.369 1
Cu 624.67 -6.84949 -895.369 1
Cu 624.67 4.31129 -895.369 1
Cu 624.67 15.5832 -895.369 1
Cu 624.67 26.9591 -895.369 1
Cu 624.67 38.4317 -895.369 1
Cu 624.67 49.9937 -895.369 1
Cu 624.67 61.6378 -895.369 1
Cu 624.67 73.3566 -895.369 1
Cu 624.67 85.1424 -895.369 1
Cu 624.67 96.988 -895.369 1
Cu 624.67 108.886 -895.369 1
Cu 624.67 120.828 -895.369 1
Cu 624.67 132.807 -895.369 1
Cu 624.67 144.815 -895.369 1
Cu 624.67 156.846 -895.369 1
Cu 624.67 168.89 -895.369 1
Cu 624.67 180.94 -895.369 1
Cu 624.67 192.989 -895.369 1
Cu 624.67 205.029 -895.369 1
Cu 624.67 217.052 -895.369 1
Cu 624.67 229.051 -895.369 1
Cu 624.67 241.018 -895.369 1
Cu 624.67 252.946 -895.369 1
Cu 624.67 264.826 -895.369 1
Cu 624.67 276.651 -895.369 1
Cu 624.67 288.414 -895.369 1
Cu 624.67 300.107 -895.369 1
Cu 624.67 311.723 -895.369 1
Cu 624.67 323.255 -895.369 1
Cu 624.67 334.694 -895.369 1
Cu 624.67 346.034 -895.369 1
Cu 624.67 357.267 -895.369 1
Cu 624.67 368.387 -895.369 1
Cu 624.67 379.386 -895.369 1
Cu 624.67 390.258 -895.369 1
Cu 624.67 400.994 -895.369 1
Cu 624.67 411.589 -895.369 1
Cu 624.67 422.036 -895.369 1
Cu 624.67 432.328 -895.369 1
Cu 624.67 442.458 -895.369 1
Cu 624.67 452.421 -895.369 1
Cu 624.67 462.209 -895.369 1
Cu 624.67 471.817 -895.369 1
Cu 624.67 481.238 -895.369 1
Cu 624.67 490.466 -895.369 1
Cu 621.774 499.496 -895.369 1
Cu 613.218 508.322 -895.369 1
Cu 604.432 516.938 -895.369 1
Cu 595.422 525.338 -895.369 1
Cu 586.194 533.518 -895.369 1
Cu 576.754 541.471 -895.369 1
Cu 567.108 549.194 -895.369 1
Cu 557.261 556.681 -895.369 1
Cu 547.22 563.927 -895.369 1
Cu 536.992 570.928 -895.369 1
Cu 526.583 577.679 -895.369 1
Cu 516 584.176 -895.369 1
Cu 505.249 590.415 -895.369 1
Cu 494.337 596.391 -895.369 1
Cu 483.272 602.102 -895.369 1
Cu 472.06 607.543 -895.369 1
Cu 460.708 612.711 -895.369 1
Cu 449.223 617.603 -895.369 1
Cu 437.614 622.215 -895.369 1
Cu 425.887 626.544 -895.369 1
Cu 414.05 630.589 -895.369 1
Cu 402.11 634.346 -895.369 1
Cu 390.075 637.812 -895.369 1
Cu 377.953 640.986 -895.369 1
Cu 365.751 643.866 -895.369 1
Cu 353.477 646.45 -895.369 1
Cu 341.139 648.735 -895.369 1
Cu 328.745 650.722 -895.369 1
Cu 316.302 652.408 -895.369 1
Cu 303.82 653.792 -895.369 1
Cu 291.304 654.873 -895.369 1
Cu 278.765 655.652 -895.369 1
Cu 266.208 656.126 -895.369 1
Cu 253.643 656.297 -895.369 1
Cu 241.078 656.163 -895.369 1
Cu 228.52 655.726 -895.369 1
Cu 215.978 654.984 -895.369 1
Cu 203.459 653.94 -895.369 1
Cu 190.972 652.592 -895.369 1
Cu 178.524 650.943 -895.369 1
Cu 166.124 648.994 -895.369 1
Cu 153.779 646.744 -895.369 1
Cu 141.497 644.197 -895.369 1
Cu 129.285 641.353 -895.369 1
Cu 117.153 638.215 -895.369 1
Cu 105.107 634.784 -895.369 1
Cu 93.1553 631.062 -895.369 1
Cu 81.3052 627.053 -895.369 1
Cu 69.5643 622.758 -895.369 1
Cu 57.9403 618.18 -895.369 1
Cu 46.4404 613.322 -895.369 1
Cu 35.072 608.188 -895.369 1
Cu 23.8423 602.78 -895.369 1
Cu 12.7585 597.102 -895.369 1
Cu 1.82772 591.158 -895.369 1
Cu -8.94321 584.95 -895.369 1
Cu -19.5474 578.485 -895.369 1
Cu -29.978 571.764 -895.369 1
Cu -40.2285 564.794 -895.369 1
Cu -50.2922 557.577 -895.369 1
Cu -60.1629 550.12 -895.369 1
Cu -69.8342 542.425 -895.369 1
Cu -79.2999 534.499 -895.369 1
Cu -88.554 526.347 -895.369 1
Cu -97.5907 517.973 -895.369 1
Cu -106.404 509.383 -895.369 1
Cu -114.989 500.583 -895.369 1
Cu -118.915 491.578 -895.369 1
Cu -118.915 482.373 -895.369 1
Cu -118.915 472.975 -895.369 1
Cu -118.915 463.39 -895.369 1
Cu -118.915 453.624 -895.369 1
Cu -118.915 443.682 -895.369 1
Cu -118.915 433.572 -895.369 1
Cu -118.915 423.299 -895.369 1
Cu -118.915 412.871 -895.369 1
Cu -118.915 402.293 -895.369 1
Cu 647.071 9.71244 -895.369 1
Cu 647.071 21.1183 -895.369 1
Cu 647.071 32.6135 -895.369 1
Cu 647.071 44.1915 -895.369 1
Cu 647.071 55.8458 -895.369 1
Cu 647.071 67.5697 -895.369 1
Cu 647.071 79.3568 -895.369 1
Cu 647.071 91.2001 -895.369 1
Cu 647.071 103.093 -895.369 1
Cu 647.071 115.029 -895.369 1
Cu 647.071 127.001 -895.369 1
Cu 647.071 139.002 -895.369 1
Cu 647.071 151.026 -895.369 1
Cu 647.071 163.066 -895.369 1
Cu 647.071 175.115 -895.369 1
Cu 647.071 187.165 -895.369 1
Cu 647.071 199.211 -895.369 1
Cu 647.071 211.246 -895.369 1
Cu 647.071 223.262 -895.369 1
Cu 647.071 235.253 -895.369 1
Cu 647.071 247.212 -895.369 1
Cu 647.071 259.132 -895.369 1
Cu 647.071 271.006 -895.369 1
Cu 647.071 282.829 -895.369 1
Cu 647.071 294.592 -895.369 1
Cu 647.071 306.29 -895.369 1
Cu 647.071 317.916 -895.369 1
Cu 647.071 329.462 -895.369 1
Cu 647.071 340.924 -895.369 1
Cu 647.071 352.293 -895.369 1
Cu 647.071 363.565 -895.369 1
Cu 647.071 374.731 -895.369 1
Cu 647.071 385.787 -895.369 1
Cu 647.071 396.725 -895.369 1
Cu 647.071 407.54 -895.369 1
Cu 647.071 418.225 -895.369 1
Cu 647.071 428.775 -895.369 1
Cu 647.071 439.183 -895.369 1
Cu 647.071 449.443 -895.369 1
Cu 647.071 459.55 -895.369 1
Cu 647.071 469.498 -895.369 1
Cu 647.071 479.281 -895.369 1
Cu 647.071 488.894 -895.369 1
Cu 647.071 498.331 -895.369 1
Cu 647.071 507.588 -895.369 1
Cu 646.032 516.658 -895.369 1
Cu 637.535 525.536 -895.369 1
Cu 628.821 534.218 -895.369 1
Cu 619.893 542.699 -895.369 1
Cu 610.757 550.973 -895.369 1
Cu 601.419 559.037 -895.369 1
Cu 591.883 566.885 -895.369 1
Cu 582.155 574.514 -895.369 1
Cu 572.241 581.918 -895.369 1
Cu 562.145 589.093 -895.369 1
Cu 551.874 596.036 -895.369 1
Cu 541.434 602.743 -895.369 1
Cu 530.831 609.21 -895.369 1
Cu 520.069 615.432 -895.369 1
Cu 509.157 621.408 -895.369 1
Cu 498.099 627.132 -895.369 1
Cu 486.902 632.603 -895.369 1
Cu 475.573 637.816 -895.369 1
Cu 464.118 642.769 -895.369 1
Cu 452.542 647.46 -895.369 1
Cu 440.854 651.885 -895.369 1
Cu 429.059 656.041 -895.369 1
Cu 417.164 659.928 -895.369 1
Cu 405.177 663.541 -895.369 1
Cu 393.103 666.881 -895.369 1
Cu 380.949 669.943 -895.369 1
Cu 368.723 672.727 -895.369 1
Cu 356.431 675.232 -895.369 1
Cu 344.081 677.455 -895.369 1
Cu 331.679 679.395 -895.369 1
Cu 319.232 681.052 -895.369 1
Cu 306.748 682.425 -895.369 1
Cu 294.233 683.512 -895.369 1
Cu 281.695 684.313 -895.369 1
Cu 269.14 684.827 -895.369 1
Cu 256.576 685.055 -895.369 1
Cu 244.01 684.996 -895.369 1
Cu 231.449 684.65 -895.369 1
Cu 218.901 684.018 -895.369 1
Cu 206.371 683.099 -895.369 1
Cu 193.868 681.895 -895.369 1
Cu 181.398 680.405 -895.369 1
Cu 168.969 678.631 -895.369 1
Cu 156.587 676.575 -895.369 1
Cu 144.26 674.236 -895.369 1
Cu 131.995 671.616 -895.369 1
Cu 119.798 668.717 -895.369 1
Cu 107.676 665.54 -895.369 1
Cu 95.6366 662.088 -895.369 1
Cu 83.6863 658.362 -895.369 1
Cu 71.8319 654.364 -895.369 1
Cu 60.08 650.097 -895.369 1
Cu 48.4374 645.562 -895.369 1
Cu 36.9107 640.764 -895.369 1
Cu 25.5063 635.703 -895.369 1
Cu 14.2307 630.384 -895.369 1
Cu 3.0904 624.808 -895.369 1
Cu -7.90839 618.98 -895.369 1
Cu -18.7594 612.903 -895.369 1
Cu -29.4565 606.579 -895.369 1
Cu -39.9937 600.013 -895.369 1
Cu -50.3648 593.209 -895.369 1
Cu -60.5642 586.17 -895.369 1
Cu -70.586 578.9 -895.369 1
Cu -80.4244 571.403 -895.369 1
Cu -90.0741 563.683 -895.369 1
Cu -99.5293 555.746 -895.369 1
Cu -108.785 547.595 -895.369 1
Cu -117.836 539.235 -895.369 1
Cu -126.676 530.671 -895.369 1
Cu -135.302 521.908 -895.369 1
Cu -141.316 512.95 -895.369 1
Cu -141.316 503.803 -895.369 1
Cu -141.316 494.471 -895.369 1
Cu -141.316 484.961 -895.369 1
Cu -141.316 475.277 -895.369 1
Cu -141.316 465.426 -895.369 1
Cu -141.316 455.412 -895.369 1
Cu -141.316 445.241 -895.369 1
Cu -141.316 434.919 -895.369 1
Cu -141.316 424.452 -895.369 1
Cu -141.316 413.846 -895.369 1
Cu -141.316 403.107 -895.369 1
Cu -141.316 392.24 -895.369 1
Cu -141.316 381.253 -895.369 1
Cu -141.316 370.151 -895.369 1
Cu -141.316 358.941 -895.369 1
Cu -141.316 347.628 -895.369 1
Cu -141.316 336.22 -895.369 1
Cu -141.316 324.723 -895.369 1
Cu -141.316 313.143 -895.369 1
Cu -141.316 301.487 -895.369 1
Cu -141.316 289.761 -895.369 1
Cu -141.316 277.973 -895.369 1
Cu -141.316 266.128 -895.369 1
Cu -141.316 254.234 -895.369 1
Cu -141.316 242.297 -895.369 1
Cu -141.316 230.324 -895.369 1
Cu -141.316 218.322 -895.369 1
Cu -141.316 206.298 -895.369 1
Cu -141.316 194.258 -895.369 1
Cu -141.316 182.209 -895.369 1
Cu -141.316 170.158 -895.369 1
Cu -141.316 158.112 -895.369 1
Cu -141.316 146.078 -895.369 1
Cu -141.316 134.063 -895.369 1
Cu -141.316 122.073 -895.369 1
Cu -141.316 110.115 -895.369 1
Cu -141.316 98.1956 -895.369 1
Cu -141.316 86.3222 -895.369 1
Cu -141.316 74.5012 -895.369 1
Cu -141.316 62.7394 -895.369 1
Cu -141.316 51.0432 -895.369 1
Cu -141.316 39.4195 -895.369 1
Cu -141.316 27.8748 -895.369 1
Cu -141.316 16.4156 -895.369 1
Cu -141.316 5.04837 -895.369 1
Cu -141.316 -6.22037 -895.369 1
Cu -141.316 -17.3843 -895.369 1
Cu -141.316 -28.437 -895.369 1
Cu -141.316 -39.3723 -895.369 1
Cu -141.316 -50.1839 -895.369 1
Cu -141.316 -60.8659 -895.369 1
Cu -141.316 -71.412 -895.369 1
Cu -141.316 -81.8163 -895.369 1
Cu -141.316 -92.0729 -895.369 1
Cu -141.316 -102.176 -895.369 1
Cu -141.316 -112.12 -895.369 1
Cu -141.316 -121.899 -895.369 1
Cu -141.316 -131.508 -895.369 1
Cu -141.316 -140.941 -895.369 1
Cu -141.316 -150.192 -895.369 1
Cu -140.069 -159.258 -895.369 1
Cu -131.567 -168.131 -895.369 1
Cu -122.847 -176.808 -895.369 1
Cu -113.914 -185.284 -895.369 1
Cu -104.773 -193.553 -895.369 1
Cu -95.4296 -201.612 -895.369 1
Cu -85.8889 -209.455 -895.369 1
Cu -76.1563 -217.077 -895.369 1
Cu -66.2372 -224.476 -895.369 1
Cu -56.1372 -231.646 -895.369 1
Cu -45.8622 -238.583 -895.369 1
Cu -35.4179 -245.284 -895.369 1
Cu -24.8103 -251.744 -895.369 1
Cu -14.0453 -257.961 -895.369 1
Cu -3.12905 -263.93 -895.369 1
Cu 7.93224 -269.648 -895.369 1
Cu 19.1323 -275.112 -895.369 1
Cu 30.4649 -280.319 -895.369 1
Cu 41.9234 -285.266 -895.369 1
Cu 53.5015 -289.95 -895.369 1
Cu 65.1926 -294.368 -895.369 1
Cu 76.99 -298.518 -895.369 1
Cu 88.887 -302.398 -895.369 1
Cu 100.877 -306.005 -895.369 1
Cu 112.953 -309.337 -895.369 1
Cu 125.109 -312.393 -895.369 1
Cu 137.336 -315.17 -895.369 1
Cu 149.63 -317.667 -895.369 1
Cu 161.981 -319.884 -895.369 1
Cu 174.385 -321.817 -895.369 1
Cu 186.832 -323.467 -895.369 1
Cu 199.318 -324.832 -895.369 1
Cu 211.833 -325.912 -895.369 1
Cu 224.372 -326.706 -895.369 1
Cu 236.927 -327.213 -895.369 1
Cu 249.491 -327.434 -895.369 1
Cu 262.057 -327.368 -895.369 1
Cu 274.617 -327.015 -895.369 1
Cu 287.166 -326.376 -895.369 1
Cu 299.695 -325.45 -895.369 1
Cu 312.197 -324.238 -895.369 1
Cu 324.666 -322.742 -895.369 1
Cu 337.094 -320.961 -895.369 1
Cu 349.474 -318.897 -895.369 1
Cu 361.8 -316.551 -895.369 1
Cu 374.064 -313.924 -895.369 1
Cu 386.259 -311.019 -895.369 1
Cu 398.379 -307.835 -895.369 1
Cu 410.416 -304.376 -895.369 1
Cu 422.364 -300.643 -895.369 1
Cu 434.216 -296.639 -895.369 1
Cu 445.965 -292.365 -895.369 1
Cu 457.605 -287.824 -895.369 1
Cu 469.129 -283.018 -895.369 1
Cu 480.53 -277.951 -895.369 1
Cu 491.803 -272.625 -895.369 1
Cu 502.939 -267.044 -895.369 1
Cu 513.935 -261.209 -895.369 1
Cu 524.782 -255.126 -895.369 1
Cu 535.475 -248.796 -895.369 1
Cu 546.008 -242.225 -895.369 1
Cu 556.375 -235.414 -895.369 1
Cu 566.57 -228.369 -895.369 1
Cu 576.587 -221.093 -895.369 1
Cu 586.421 -213.591 -895.369 1
Cu 596.066 -205.866 -895.369 1
Cu 605.517 -197.924 -895.369 1
Cu 614.767 -189.767 -895.369 1
Cu 623.813 -181.402 -895.369 1
Cu 632.648 -172.833 -895.369 1
Cu 641.268 -164.065 -895.369 1
Cu 647.071 -155.102 -895.369 1
Cu 647.071 -145.95 -895.369 1
Cu 647.071 -136.615 -895.369 1
Cu 647.071 -127.1 -895.369 1
Cu 647.071 -117.412 -895.369 1
Cu 647.071 -107.556 -895.369 1
Cu 647.071 -97.5382 -895.369 1
Cu 647.071 -87.3636 -895.369 1
Cu 647.071 -77.0381 -895.369 1
Cu 647.071 -66.5677 -895.369 1
Cu 647.071 -55.9583 -895.369 1
Cu 647.071 -45.2158 -895.369 1
Cu 647.071 -34.3464 -895.369 1
Cu 647.071 -23.3562 -895.369 1
Cu 647.071 -12.2514 -895.369 1
Cu 647.071 -1.03838 -895.369 1
Cu 496.119 -302.685 -895.369 1
Cu 507.366 -297.309 -895.369 1
Cu 518.483 -291.691 -895.369 1
Cu 529.465 -285.835 -895.369 1
Cu 540.308 -279.743 -895.369 1
Cu 551.004 -273.419 -895.369 1
Cu 561.549 -266.865 -895.369 1
Cu 571.938 -260.085 -895.369 1
Cu 582.165 -253.082 -895.369 1
Cu 592.224 -245.86 -895.369 1
Cu 602.112 -238.423 -895.369 1
Cu 611.822 -230.774 -895.369 1
Cu 621.35 -222.917 -895.369 1
Cu 630.692 -214.857 -895.369 1
Cu 639.841 -206.596 -895.369 1
Cu 648.795 -198.141 -895.369 1
Cu 657.547 -189.494 -895.369 1
Cu 666.094 -180.66 -895.369 1
Cu 669.473 -171.643 -895.369 1
Cu 669.473 -162.449 -895.369 1
Cu 669.473 -153.082 -895.369 1
Cu 669.473 -143.547 -895.369 1
Cu 669.473 -133.848 -895.369 1
Cu 669.473 -123.99 -895.369 1
Cu 669.473 -113.978 -895.369 1
Cu 669.473 -103.819 -895.369 1
Cu 669.473 -93.5153 -895.369 1
Cu 669.473 -83.0738 -895.369 1
Cu 669.473 -72.4995 -895.369 1
Cu 669.473 -61.7978 -895.369 1
Cu 669.473 -50.9739 -895.369 1
Cu 669.473 -40.0335 -895.369 1
Cu 669.473 -28.982 -895.369 1
Cu 669.473 -17.8251 -895.369 1
Cu 669.473 -6.56848 -895.369 1
Cu 669.473 4.78221 -895.369 1
Cu 669.473 16.2212 -895.369 1
Cu 669.473 27.7427 -895.369 1
Cu 669.473 39.3408 -895.369 1
Cu 669.473 51.0096 -895.369 1
Cu 669.473 62.7433 -895.369 1
Cu 669.473 74.5359 -895.369 1
Cu 669.473 86.3814 -895.369 1
Cu 669.473 98.2738 -895.369 1
Cu 669.473 110.207 -895.369 1
Cu 669.473 122.175 -895.369 1
Cu 669.473 134.172 -895.369 1
Cu 669.473 146.191 -895.369 1
Cu 669.473 158.227 -895.369 1
Cu 669.473 170.274 -895.369 1
Cu 669.473 182.324 -895.369 1
Cu 669.473 194.373 -895.369 1
Cu 669.473 206.414 -895.369 1
Cu 669.473 218.441 -895.369 1
Cu 669.473 230.448 -895.369 1
Cu 669.473 242.429 -895.369 1
Cu 669.473 254.378 -895.369 1
Cu 669.473 266.288 -895.369 1
Cu 669.473 278.154 -895.369 1
Cu 669.473 289.969 -895.369 1
Cu 669.473 301.728 -895.369 1
Cu 669.473 313.425 -895.369 1
Cu 669.473 325.053 -895.369 1
Cu 669.473 336.607 -895.369 1
Cu 669.473 348.081 -895.369 1
Cu 669.473 359.469 -895.369 1
Cu 669.473 370.766 -895.369 1
Cu 669.473 381.965 -895.369 1
Cu 669.473 393.061 -895.369 1
Cu 669.473 404.049 -895.369 1
Cu 669.473 414.922 -895.369 1
Cu 669.473 425.675 -895.369 1
Cu 669.473 436.303 -895.369 1
Cu 669.473 446.801 -895.369 1
Cu 669.473 457.162 -895.369 1
Cu 669.473 467.382 -895.369 1
Cu 669.473 477.456 -895.369 1
Cu 669.473 487.379 -895.369 1
Cu 669.473 497.145 -895.369 1
Cu 669.473 506.749 -895.369 1
Cu 669.473 516.187 -895.369 1
Cu 669.473 525.454 -895.369 1
Cu 669.473 534.545 -895.369 1
Cu 661.136 543.455 -895.369 1
Cu 652.469 552.181 -895.369 1
Cu 643.599 560.717 -895.369 1
Cu 634.531 569.059 -895.369 1
Cu 625.269 577.204 -895.369 1
Cu 615.818 585.146 -895.369 1
Cu 606.183 592.882 -895.369 1
Cu 596.369 600.408 -895.369 1
Cu 586.38 607.72 -895.369 1
Cu 576.222 614.814 -895.369 1
Cu 565.901 621.688 -895.369 1
Cu 555.42 628.336 -895.369 1
Cu 544.786 634.757 -895.369 1
Cu 534.004 640.946 -895.369 1
Cu 523.079 646.901 -895.369 1
Cu 512.017 652.619 -895.369 1
Cu 500.824 658.096 -895.369 1
Cu 489.505 663.329 -895.369 1
Cu 478.066 668.317 -895.369 1
Cu 466.513 673.057 -895.369 1
Cu 454.851 677.546 -895.369 1
Cu 443.087 681.782 -895.369 1
Cu 431.226 685.763 -895.369 1
Cu 419.275 689.486 -895.369 1
Cu 407.239 692.951 -895.369 1
Cu 395.125 696.154 -895.369 1
Cu 382.939 699.096 -895.369 1
Cu 370.687 701.773 -895.369 1
Cu 358.375 704.185 -895.369 1
Cu 346.01 706.33 -895.369 1
Cu 333.597 708.208 -895.369 1
Cu 321.143 709.817 -895.369 1
Cu 308.655 711.157 -895.369 1
Cu 296.139 712.226 -895.369 1
Cu 283.6 713.026 -895.369 1
Cu 271.046 713.554 -895.369 1
Cu 258.483 713.81 -895.369 1
Cu 245.917 713.796 -895.369 1
Cu 233.354 713.51 -895.369 1
Cu 220.802 712.952 -895.369 1
Cu 208.265 712.124 -895.369 1
Cu 195.752 711.025 -895.369 1
Cu 183.267 709.656 -895.369 1
Cu 170.817 708.018 -895.369 1
Cu 158.41 706.112 -895.369 1
Cu 146.05 703.937 -895.369 1
Cu 133.744 701.497 -895.369 1
Cu 121.499 698.791 -895.369 1
Cu 109.32 695.821 -895.369 1
Cu 97.2143 692.59 -895.369 1
Cu 85.1874 689.097 -895.369 1
Cu 73.2457 685.346 -895.369 1
Cu 61.3951 681.337 -895.369 1
Cu 49.6416 677.074 -895.369 1
Cu 37.9913 672.558 -895.369 1
Cu 26.45 667.791 -895.369 1
Cu 15.0235 662.777 -895.369 1
Cu 3.71771 657.517 -895.369 1
Cu -7.46168 652.014 -895.369 1
Cu -18.509 646.27 -895.369 1
Cu -29.4186 640.29 -895.369 1
Cu -40.185 634.076 -895.369 1
Cu -50.8028 627.63 -895.369 1
Cu -61.2664 620.957 -895.369 1
Cu -71.5707 614.06 -895.369 1
Cu -81.7104 606.942 -895.369 1
Cu -91.6804 599.606 -895.369 1
Cu -101.476 592.058 -895.369 1
Cu -111.091 584.299 -895.369 1
Cu -120.522 576.335 -895.369 1
Cu -129.763 568.169 -895.369 1
Cu -138.81 559.806 -895.369 1
Cu -147.659 551.249 -895.369 1
Cu -156.304 542.503 -895.369 1
Cu -163.718 533.573 -895.369 1
Cu -163.718 524.463 -895.369 1
Cu -163.718 515.177 -895.369 1
Cu -163.718 505.721 -895.369 1
Cu -163.718 496.099 -895.369 1
Cu -163.718 486.316 -895.369 1
Cu -163.718 476.377 -895.369 1
Cu -163.718 466.287 -895.369 1
Cu -163.718 456.051 -895.369 1
Cu -163.718 445.675 -895.369 1
Cu -163.718 435.163 -895.369 1
Cu -163.718 424.521 -895.369 1
Cu -163.718 413.755 -895.369 1
Cu -163.718 402.869 -895.369 1
Cu -163.718 391.87 -895.369 1
Cu -163.718 380.762 -895.369 1
Cu -163.718 369.552 -895.369 1
Cu -163.718 358.246 -895.369 1
Cu -163.718 346.848 -895.369 1
Cu -163.718 335.365 -895.369 1
Cu -163.718 323.802 -895.369 1
Cu -163.718 312.166 -895.369 1
Cu -163.718 300.463 -895.369 1
Cu -163.718 288.697 -895.369 1
Cu -163.718 276.876 -895.369 1
Cu -163.718 265.005 -895.369 1
Cu -163.718 253.091 -895.369 1
Cu -163.718 241.139 -895.369 1
Cu -163.718 229.155 -895.369 1
Cu -163.718 217.145 -895.369 1
Cu -163.718 205.116 -895.369 1
Cu -163.718 193.074 -895.369 1
Cu -163.718 181.025 -895.369 1
Cu -163.718 168.974 -895.369 1
Cu -163.718 156.929 -895.369 1
Cu -163.718 144.894 -895.369 1
Cu -163.718 132.877 -895.369 1
Cu -163.718 120.883 -895.369 1
Cu -163.718 108.918 -895.369 1
Cu -163.718 96.9892 -895.369 1
Cu -163.718 85.1016 -895.369 1
Cu -163.718 73.2616 -895.369 1
Cu -163.718 61.475 -895.369 1
Cu -163.718 49.748 -895.369 1
Cu -163.718 38.0865 -895.369 1
Cu -163.718 26.4964 -895.369 1
Cu -163.718 14.9836 -895.369 1
Cu -163.718 3.55382 -895.369 1
Cu -163.718 -7.787 -895.369 1
Cu -163.718 -19.0332 -895.369 1
Cu -163.718 -30.1789 -895.369 1
Cu -163.718 -41.2187 -895.369 1
Cu -163.718 -52.1468 -895.369 1
Cu -163.718 -62.9578 -895.369 1
Cu -163.718 -73.6461 -895.369 1
Cu -163.718 -84.2063 -895.369 1
Cu -163.718 -94.6331 -895.369 1
Cu -163.718 -104.921 -895.369 1
Cu -163.718 -115.065 -895.369 1
Cu -163.718 -125.06 -895.369 1
Cu -163.718 -134.901 -895.369 1
Cu -163.718 -144.583 -895.369 1
Cu -163.718 -154.101 -895.369 1
Cu -163.718 -163.449 -895.369 1
Cu -163.718 -172.624 -895.369 1
Cu -159.428 -181.621 -895.369 1
Cu -150.858 -190.435 -895.369 1
Cu -142.084 -199.062 -895.369 1
Cu -133.109 -207.497 -895.369 1
Cu -123.939 -215.736 -895.369 1
Cu -114.577 -223.774 -895.369 1
Cu -105.029 -231.609 -895.369 1
Cu -95.2991 -239.235 -895.369 1
Cu -85.3927 -246.65 -895.369 1
Cu -75.3148 -253.848 -895.369 1
Cu -65.0704 -260.827 -895.369 1
Cu -54.6646 -267.583 -895.369 1
Cu -44.1029 -274.112 -895.369 1
Cu -33.3904 -280.412 -895.369 1
Cu -22.5328 -286.478 -895.369 1
Cu -11.5354 -292.309 -895.369 1
Cu -0.40388 -297.9 -895.369 1
Cu 10.8561 -303.25 -895.369 1
Cu 22.2389 -308.355 -895.369 1
Cu 33.7388 -313.213 -895.369 1
Cu 45.3498 -317.822 -895.369 1
Cu 57.066 -322.178 -895.369 1
Cu 68.8816 -326.28 -895.369 1
Cu 80.7906 -330.126 -895.369 1
Cu 92.7869 -333.714 -895.369 1
Cu 104.864 -337.042 -895.369 1
Cu 117.017 -340.108 -895.369 1
Cu 129.238 -342.911 -895.369 1
Cu 141.523 -345.449 -895.369 1
Cu 153.863 -347.721 -895.369 1
Cu 166.254 -349.726 -895.369 1
Cu 178.689 -351.463 -895.369 1
Cu 191.162 -352.931 -895.369 1
Cu 203.666 -354.129 -895.369 1
Cu 216.194 -355.057 -895.369 1
Cu 228.742 -355.714 -895.369 1
Cu 241.301 -356.099 -895.369 1
Cu 253.867 -356.214 -895.369 1
Cu 266.432 -356.057 -895.369 1
Cu 278.99 -355.628 -895.369 1
Cu 291.535 -354.929 -895.369 1
Cu 304.06 -353.958 -895.369 1
Cu 316.56 -352.718 -895.369 1
Cu 329.027 -351.207 -895.369 1
Cu 341.455 -349.428 -895.369 1
Cu 353.839 -347.381 -895.369 1
Cu 366.171 -345.067 -895.369 1
Cu 378.446 -342.487 -895.369 1
Cu 390.657 -339.643 -895.369 1
Cu 402.798 -336.535 -895.369 1
Cu 414.863 -333.166 -895.369 1
Cu 426.846 -329.538 -895.369 1
Cu 438.741 -325.651 -895.369 1
Cu 450.541 -321.509 -895.369 1
Cu 462.241 -317.112 -895.369 1
Cu 473.835 -312.465 -895.369 1
Cu 485.317 -307.568 -895.369 1
Cu 104.057 -366.622 -895.369 1
Cu 116.247 -369.548 -895.369 1
Cu 128.5 -372.223 -895.369 1
Cu 140.809 -374.646 -895.369 1
Cu 153.17 -376.817 -895.369 1
Cu 165.576 -378.734 -895.369 1
Cu 178.022 -380.396 -895.369 1
Cu 190.502 -381.802 -895.369 1
Cu 203.011 -382.953 -895.369 1
Cu 215.543 -383.847 -895.369 1
Cu 228.091 -384.483 -895.369 1
Cu 240.651 -384.863 -895.369 1
Cu 253.217 -384.984 -895.369 1
Cu 265.782 -384.849 -895.369 1
Cu 278.341 -384.455 -895.369 1
Cu 290.889 -383.805 -895.369 1
Cu 303.42 -382.897 -895.369 1
Cu 315.927 -381.733 -895.369 1
Cu 328.405 -380.313 -895.369 1
Cu 340.85 -378.637 -895.369 1
Cu 353.253 -376.706 -895.369 1
Cu 365.611 -374.522 -895.369 1
Cu 377.918 -372.085 -895.369 1
Cu 390.167 -369.396 -895.369 1
Cu 402.354 -366.457 -895.369 1
Cu 414.472 -363.268 -895.369 1
Cu 426.517 -359.832 -895.369 1
Cu 438.482 -356.15 -895.369 1
Cu 450.362 -352.224 -895.369 1
Cu 462.152 -348.055 -895.369 1
Cu 473.847 -343.645 -895.369 1
Cu 485.44 -338.996 -895.369 1
Cu 496.928 -334.111 -895.369 1
Cu 508.304 -328.991 -895.369 1
Cu 519.563 -323.64 -895.369 1
Cu 530.7 -318.059 -895.369 1
Cu 541.71 -312.251 -895.369 1
Cu 552.589 -306.219 -895.369 1
Cu 563.33 -299.965 -895.369 1
Cu 573.93 -293.492 -895.369 1
Cu 584.383 -286.803 -895.369 1
Cu 594.684 -279.902 -895.369 1
Cu 604.83 -272.791 -895.369 1
Cu 614.814 -265.474 -895.369 1
Cu 624.634 -257.954 -895.369 1
Cu 634.283 -250.234 -895.369 1
Cu 643.758 -242.319 -895.369 1
Cu 653.054 -234.211 -895.369 1
Cu 662.168 -225.914 -895.369 1
Cu 671.095 -217.432 -895.369 1
Cu 679.83 -208.769 -895.369 1
Cu 688.371 -199.93 -895.369 1
Cu 691.874 -190.917 -895.369 1
Cu 691.874 -181.735 -895.369 1
Cu 691.874 -172.388 -895.369 1
Cu 691.874 -162.882 -895.369 1
Cu 691.874 -153.219 -895.369 1
Cu 691.874 -143.404 -895.369 1
Cu 691.874 -133.442 -895.369 1
Cu 691.874 -123.337 -895.369 1
Cu 691.874 -113.095 -895.369 1
Cu 691.874 -102.719 -895.369 1
Cu 691.874 -92.2139 -895.369 1
Cu 691.874 -81.5854 -895.369 1
Cu 691.874 -70.838 -895.369 1
Cu 691.874 -59.9765 -895.369 1
Cu 691.874 -49.0059 -895.369 1
Cu 691.874 -37.9313 -895.369 1
Cu 691.874 -26.7576 -895.369 1
Cu 691.874 -15.4899 -895.369 1
Cu 691.874 -4.13356 -895.369 1
Cu 691.874 7.30641 -895.369 1
Cu 691.874 18.8247 -895.369 1
Cu 691.874 30.4161 -895.369 1
Cu 691.874 42.0754 -895.369 1
Cu 691.874 53.797 -895.369 1
Cu 691.874 65.5758 -895.369 1
Cu 691.874 77.4064 -895.369 1
Cu 691.874 89.2832 -895.369 1
Cu 691.874 101.201 -895.369 1
Cu 691.874 113.154 -895.369 1
Cu 691.874 125.137 -895.369 1
Cu 691.874 137.145 -895.369 1
Cu 691.874 149.172 -895.369 1
Cu 691.874 161.212 -895.369 1
Cu 691.874 173.261 -895.369 1
Cu 691.874 185.312 -895.369 1
Cu 691.874 197.359 -895.369 1
Cu 691.874 209.399 -895.369 1
Cu 691.874 221.424 -895.369 1
Cu 691.874 233.43 -895.369 1
Cu 691.874 245.411 -895.369 1
Cu 691.874 257.362 -895.369 1
Cu 691.874 269.277 -895.369 1
Cu 691.874 281.15 -895.369 1
Cu 691.874 292.977 -895.369 1
Cu 691.874 304.751 -895.369 1
Cu 691.874 316.468 -895.369 1
Cu 691.874 328.122 -895.369 1
Cu 691.874 339.708 -895.369 1
Cu 691.874 351.221 -895.369 1
Cu 691.874 362.654 -895.369 1
Cu 691.874 374.004 -895.369 1
Cu 691.874 385.264 -895.369 1
Cu 691.874 396.43 -895.369 1
Cu 691.874 407.497 -895.369 1
Cu 691.874 418.459 -895.369 1
Cu 691.874 429.312 -895.369 1
Cu 691.874 440.05 -895.369 1
Cu 691.874 450.669 -895.369 1
Cu 691.874 461.164 -895.369 1
Cu 691.874 471.529 -895.369 1
Cu 691.874 481.761 -895.369 1
Cu 691.874 491.855 -895.369 1
Cu 691.874 501.805 -895.369 1
Cu 691.874 511.608 -895.369 1
Cu 691.874 521.259 -895.369 1
Cu 691.874 530.754 -895.369 1
Cu 691.874 540.087 -895.369 1
Cu 691.874 549.256 -895.369 1
Cu 687.705 558.255 -895.369 1
Cu 679.149 567.081 -895.369 1
Cu 670.398 575.73 -895.369 1
Cu 661.457 584.197 -895.369 1
Cu 652.329 592.479 -895.369 1
Cu 643.018 600.572 -895.369 1
Cu 633.529 608.473 -895.369 1
Cu 623.866 616.177 -895.369 1
Cu 614.034 623.681 -895.369 1
Cu 604.036 630.982 -895.369 1
Cu 593.878 638.076 -895.369 1
Cu 583.565 644.961 -895.369 1
Cu 573.1 651.632 -895.369 1
Cu 562.489 658.088 -895.369 1
Cu 551.737 664.325 -895.369 1
Cu 540.848 670.34 -895.369 1
Cu 529.827 676.13 -895.369 1
Cu 518.68 681.693 -895.369 1
Cu 507.412 687.026 -895.369 1
Cu 496.027 692.127 -895.369 1
Cu 484.531 696.994 -895.369 1
Cu 472.929 701.624 -895.369 1
Cu 461.227 706.015 -895.369 1
Cu 449.429 710.165 -895.369 1
Cu 437.542 714.072 -895.369 1
Cu 425.57 717.735 -895.369 1
Cu 413.52 721.151 -895.369 1
Cu 401.396 724.32 -895.369 1
Cu 389.204 727.24 -895.369 1
Cu 376.95 729.909 -895.369 1
Cu 364.639 732.326 -895.369 1
Cu 352.278 734.49 -895.369 1
Cu 339.87 736.401 -895.369 1
Cu 327.423 738.057 -895.369 1
Cu 314.942 739.457 -895.369 1
Cu 302.433 740.601 -895.369 1
Cu 289.901 741.488 -895.369 1
Cu 277.352 742.119 -895.369 1
Cu 264.792 742.492 -895.369 1
Cu 252.226 742.607 -895.369 1
Cu 239.661 742.465 -895.369 1
Cu 227.102 742.065 -895.369 1
Cu 214.555 741.408 -895.369 1
Cu 202.025 740.494 -895.369 1
Cu 189.518 739.324 -895.369 1
Cu 177.04 737.897 -895.369 1
Cu 164.597 736.215 -895.369 1
Cu 152.194 734.278 -895.369 1
Cu 139.838 732.087 -895.369 1
Cu 127.532 729.644 -895.369 1
Cu 115.285 726.949 -895.369 1
Cu 103.1 724.003 -895.369 1
Cu 90.983 720.809 -895.369 1
Cu 78.9404 717.367 -895.369 1
Cu 66.9772 713.678 -895.369 1
Cu 55.099 709.746 -895.369 1
Cu 43.3112 705.571 -895.369 1
Cu 31.6191 701.155 -895.369 1
Cu 20.0281 696.5 -895.369 1
Cu 8.54343 691.609 -895.369 1
Cu -2.82957 686.484 -895.369 1
Cu -14.0857 681.127 -895.369 1
Cu -25.22 675.54 -895.369 1
Cu -36.2271 669.727 -895.369 1
Cu -47.1022 663.689 -895.369 1
Cu -57.8402 657.429 -895.369 1
Cu -68.4362 650.951 -895.369 1
Cu -78.8855 644.257 -895.369 1
Cu -89.1832 637.351 -895.369 1
Cu -99.3246 630.235 -895.369 1
Cu -109.305 622.913 -895.369 1
Cu -119.12 615.388 -895.369 1
Cu -128.765 607.663 -895.369 1
Cu -138.236 599.742 -895.369 1
Cu -147.528 591.63 -895.369 1
Cu -156.637 583.328 -895.369 1
Cu -165.559 574.842 -895.369 1
Cu -174.29 566.175 -895.369 1
Cu -182.825 557.331 -895.369 1
Cu -186.119 548.314 -895.369 1
Cu -186.119 539.128 -895.369 1
Cu -186.119 529.777 -895.369 1
Cu -186.119 520.266 -895.369 1
Cu -186.119 510.599 -895.369 1
Cu -186.119 500.781 -895.369 1
Cu -186.119 490.815 -895.369 1
Cu -186.119 480.707 -895.369 1
Cu -186.119 470.461 -895.369 1
Cu -186.119 460.082 -895.369 1
Cu -186.119 449.574 -895.369 1
Cu -186.119 438.943 -895.369 1
Cu -186.119 428.193 -895.369 1
Cu -186.119 417.328 -895.369 1
Cu -186.119 406.355 -895.369 1
Cu -186.119 395.278 -895.369 1
Cu -186.119 384.102 -895.369 1
Cu -186.119 372.832 -895.369 1
Cu -186.119 361.473 -895.369 1
Cu -186.119 350.031 -895.369 1
Cu -186.119 338.511 -895.369 1
Cu -186.119 326.918 -895.369 1
Cu -186.119 315.257 -895.369 1
Cu -186.119 303.534 -895.369 1
Cu -186.119 291.754 -895.369 1
Cu -186.119 279.922 -895.369 1
Cu -186.119 268.044 -895.369 1
Cu -186.119 256.125 -895.369 1
Cu -186.119 244.171 -895.369 1
Cu -186.119 232.188 -895.369 1
Cu -186.119 220.179 -895.369 1
Cu -186.119 208.152 -895.369 1
Cu -186.119 196.111 -895.369 1
Cu -186.119 184.063 -895.369 1
Cu -186.119 172.012 -895.369 1
Cu -186.119 159.964 -895.369 1
Cu -186.119 147.925 -895.369 1
Cu -186.119 135.9 -895.369 1
Cu -186.119 123.895 -895.369 1
Cu -186.119 111.914 -895.369 1
Cu -186.119 99.9644 -895.369 1
Cu -186.119 88.0507 -895.369 1
Cu -186.119 76.1783 -895.369 1
Cu -186.119 64.3529 -895.369 1
Cu -186.119 52.5798 -895.369 1
Cu -186.119 40.8643 -895.369 1
Cu -186.119 29.2119 -895.369 1
Cu -186.119 17.6278 -895.369 1
Cu -186.119 6.11735 -895.369 1
Cu -186.119 -5.3142 -895.369 1
Cu -186.119 -16.6616 -895.369 1
Cu -186.119 -27.9197 -895.369 1
Cu -186.119 -39.0834 -895.369 1
Cu -186.119 -50.1475 -895.369 1
Cu -186.119 -61.1071 -895.369 1
Cu -186.119 -71.957 -895.369 1
Cu -186.119 -82.6923 -895.369 1
Cu -186.119 -93.3082 -895.369 1
Cu -186.119 -103.8 -895.369 1
Cu -186.119 -114.162 -895.369 1
Cu -186.119 -124.391 -895.369 1
Cu -186.119 -134.481 -895.369 1
Cu -186.119 -144.428 -895.369 1
Cu -186.119 -154.227 -895.369 1
Cu -186.119 -163.874 -895.369 1
Cu -186.119 -173.364 -895.369 1
Cu -186.119 -182.694 -895.369 1
Cu -186.119 -191.858 -895.369 1
Cu -181.74 -200.854 -895.369 1
Cu -173.179 -209.675 -895.369 1
Cu -164.424 -218.319 -895.369 1
Cu -155.477 -226.782 -895.369 1
Cu -146.345 -235.059 -895.369 1
Cu -137.029 -243.148 -895.369 1
Cu -127.536 -251.043 -895.369 1
Cu -117.869 -258.743 -895.369 1
Cu -108.032 -266.242 -895.369 1
Cu -98.031 -273.538 -895.369 1
Cu -87.8692 -280.627 -895.369 1
Cu -77.5518 -287.506 -895.369 1
Cu -67.0834 -294.173 -895.369 1
Cu -56.4689 -300.623 -895.369 1
Cu -45.713 -306.854 -895.369 1
Cu -34.8207 -312.863 -895.369 1
Cu -23.7969 -318.648 -895.369 1
Cu -12.6467 -324.205 -895.369 1
Cu -1.37527 -329.533 -895.369 1
Cu 10.0124 -334.628 -895.369 1
Cu 21.5109 -339.489 -895.369 1
Cu 33.1152 -344.113 -895.369 1
Cu 44.8199 -348.498 -895.369 1
Cu 56.6197 -352.642 -895.369 1
Cu 68.5091 -356.543 -895.369 1
Cu 80.4828 -360.2 -895.369 1
Cu 92.5352 -363.61 -895.369 1
Cu 591.055 674.751 -895.369 1
Cu 580.469 681.244 -895.369 1
Cu 569.747 687.528 -895.369 1
Cu 558.894 693.603 -895.369 1
Cu 547.914 699.464 -895.369 1
Cu 536.813 705.11 -895.369 1
Cu 525.594 710.539 -895.369 1
Cu 514.262 715.747 -895.369 1
Cu 502.822 720.734 -895.369 1
Cu 491.279 725.496 -895.369 1
Cu 479.637 730.033 -895.369 1
Cu 467.901 734.341 -895.369 1
Cu 456.076 738.419 -895.369 1
Cu 444.168 742.266 -895.369 1
Cu 432.18 745.88 -895.369 1
Cu 420.118 749.26 -895.369 1
Cu 407.987 752.403 -895.369 1
Cu 395.792 755.31 -895.369 1
Cu 383.537 757.978 -895.369 1
Cu 371.229 760.406 -895.369 1
Cu 358.872 762.594 -895.369 1
Cu 346.471 764.54 -895.369 1
Cu 334.031 766.244 -895.369 1
Cu 321.557 767.706 -895.369 1
Cu 309.055 768.923 -895.369 1
Cu 296.53 769.897 -895.369 1
Cu 283.987 770.626 -895.369 1
Cu 271.431 771.11 -895.369 1
Cu 258.868 771.349 -895.369 1
Cu 246.301 771.344 -895.369 1
Cu 233.738 771.093 -895.369 1
Cu 221.182 770.597 -895.369 1
Cu 208.64 769.857 -895.369 1
Cu 196.116 768.872 -895.369 1
Cu 183.615 767.643 -895.369 1
Cu 171.143 766.17 -895.369 1
Cu 158.705 764.455 -895.369 1
Cu 146.306 762.497 -895.369 1
Cu 133.951 760.298 -895.369 1
Cu 121.645 757.859 -895.369 1
Cu 109.393 755.18 -895.369 1
Cu 97.2007 752.262 -895.369 1
Cu 85.0727 749.108 -895.369 1
Cu 73.0141 745.717 -895.369 1
Cu 61.03 742.092 -895.369 1
Cu 49.1251 738.234 -895.369 1
Cu 37.3046 734.145 -895.369 1
Cu 25.5732 729.826 -895.369 1
Cu 13.9358 725.279 -895.369 1
Cu 2.3972 720.506 -895.369 1
Cu -9.03777 715.509 -895.369 1
Cu -20.3644 710.291 -895.369 1
Cu -31.5781 704.852 -895.369 1
Cu -42.6741 699.196 -895.369 1
Cu -53.6478 693.324 -895.369 1
Cu -64.4948 687.24 -895.369 1
Cu -75.2105 680.945 -895.369 1
Cu -85.7905 674.443 -895.369 1
Cu -96.2305 667.736 -895.369 1
Cu -106.526 660.827 -895.369 1
Cu -116.673 653.718 -895.369 1
Cu -126.667 646.413 -895.369 1
Cu -136.504 638.914 -895.369 1
Cu -146.18 631.225 -895.369 1
Cu -155.691 623.349 -895.369 1
Cu -165.033 615.289 -895.369 1
Cu -174.203 607.049 -895.369 1
Cu -183.195 598.632 -895.369 1
Cu -192.007 590.04 -895.369 1
Cu -200.636 581.279 -895.369 1
Cu -208.521 572.352 -895.369 1
Cu -208.521 563.261 -895.369 1
Cu -208.521 554.012 -895.369 1
Cu -208.521 544.607 -895.369 1
Cu -208.521 535.051 -895.369 1
Cu -208.521 525.348 -895.369 1
Cu -208.521 515.502 -895.369 1
Cu -208.521 505.516 -895.369 1
Cu -208.521 495.395 -895.369 1
Cu -208.521 485.143 -895.369 1
Cu -208.521 474.765 -895.369 1
Cu -208.521 464.264 -895.369 1
Cu -208.521 453.645 -895.369 1
Cu -208.521 442.912 -895.369 1
Cu -208.521 432.07 -895.369 1
Cu -208.521 421.123 -895.369 1
Cu -208.521 410.077 -895.369 1
Cu -208.521 398.934 -895.369 1
Cu -208.521 387.701 -895.369 1
Cu -208.521 376.381 -895.369 1
Cu -208.521 364.979 -895.369 1
Cu -208.521 353.5 -895.369 1
Cu -208.521 341.949 -895.369 1
Cu -208.521 330.331 -895.369 1
Cu -208.521 318.65 -895.369 1
Cu -208.521 306.911 -895.369 1
Cu -208.521 295.119 -895.369 1
Cu -208.521 283.279 -895.369 1
Cu -208.521 271.396 -895.369 1
Cu -208.521 259.475 -895.369 1
Cu -208.521 247.52 -895.369 1
Cu -208.521 235.537 -895.369 1
Cu -208.521 223.53 -895.369 1
Cu -208.521 211.505 -895.369 1
Cu -208.521 199.466 -895.369 1
Cu -208.521 187.419 -895.369 1
Cu -208.521 175.368 -895.369 1
Cu -208.521 163.319 -895.369 1
Cu -208.521 151.276 -895.369 1
Cu -208.521 139.244 -895.369 1
Cu -208.521 127.229 -895.369 1
Cu -208.521 115.235 -895.369 1
Cu -208.521 103.267 -895.369 1
Cu -208.521 91.331 -895.369 1
Cu -208.521 79.4308 -895.369 1
Cu -208.521 67.5717 -895.369 1
Cu -208.521 55.7587 -895.369 1
Cu -208.521 43.9965 -895.369 1
Cu -208.521 32.2901 -895.369 1
Cu -208.521 20.6443 -895.369 1
Cu -208.521 9.06389 -895.369 1
Cu -208.521 -2.4463 -895.369 1
Cu -208.521 -13.8815 -895.369 1
Cu -208.521 -25.2371 -895.369 1
Cu -208.521 -36.5082 -895.369 1
Cu -208.521 -47.6903 -895.369 1
Cu -208.521 -58.7787 -895.369 1
Cu -208.521 -69.7688 -895.369 1
Cu -208.521 -80.6561 -895.369 1
Cu -208.521 -91.4362 -895.369 1
Cu -208.521 -102.104 -895.369 1
Cu -208.521 -112.656 -895.369 1
Cu -208.521 -123.088 -895.369 1
Cu -208.521 -133.395 -895.369 1
Cu -208.521 -143.572 -895.369 1
Cu -208.521 -153.616 -895.369 1
Cu -208.521 -163.523 -895.369 1
Cu -208.521 -173.288 -895.369 1
Cu -208.521 -182.908 -895.369 1
Cu -208.521 -192.378 -895.369 1
Cu -208.521 -201.694 -895.369 1
Cu -208.521 -210.853 -895.369 1
Cu -204.276 -219.851 -895.369 1
Cu -195.728 -228.684 -895.369 1
Cu -186.994 -237.348 -895.369 1
Cu -178.078 -245.841 -895.369 1
Cu -168.984 -254.157 -895.369 1
Cu -159.716 -262.295 -895.369 1
Cu -150.276 -270.25 -895.369 1
Cu -140.671 -278.019 -895.369 1
Cu -130.902 -285.6 -895.369 1
Cu -120.975 -292.988 -895.369 1
Cu -110.893 -300.182 -895.369 1
Cu -100.66 -307.177 -895.369 1
Cu -90.2818 -313.971 -895.369 1
Cu -79.7613 -320.561 -895.369 1
Cu -69.1032 -326.945 -895.369 1
Cu -58.3119 -333.12 -895.369 1
Cu -47.3919 -339.083 -895.369 1
Cu -36.3477 -344.832 -895.369 1
Cu -25.1839 -350.364 -895.369 1
Cu -13.9052 -355.677 -895.369 1
Cu -2.51602 -360.77 -895.369 1
Cu 8.97874 -365.639 -895.369 1
Cu 20.5744 -370.283 -895.369 1
Cu 32.2661 -374.699 -895.369 1
Cu 44.049 -378.887 -895.369 1
Cu 55.9183 -382.845 -895.369 1
Cu 67.8691 -386.569 -895.369 1
Cu 79.8964 -390.061 -895.369 1
Cu 91.9953 -393.316 -895.369 1
Cu 104.161 -396.336 -895.369 1
Cu 116.388 -399.117 -895.369 1
Cu 128.671 -401.659 -895.369 1
Cu 141.006 -403.962 -895.369 1
Cu 153.387 -406.023 -895.369 1
Cu 165.809 -407.842 -895.369 1
Cu 178.267 -409.419 -895.369 1
Cu 190.756 -410.752 -895.369 1
Cu 203.27 -411.842 -895.369 1
Cu 215.806 -412.687 -895.369 1
Cu 228.356 -413.288 -895.369 1
Cu 240.917 -413.643 -895.369 1
Cu 253.483 -413.754 -895.369 1
Cu 266.048 -413.62 -895.369 1
Cu 278.608 -413.241 -895.369 1
Cu 291.157 -412.616 -895.369 1
Cu 303.691 -411.747 -895.369 1
Cu 316.203 -410.634 -895.369 1
Cu 328.689 -409.278 -895.369 1
Cu 341.144 -407.677 -895.369 1
Cu 353.563 -405.835 -895.369 1
Cu 365.939 -403.75 -895.369 1
Cu 378.269 -401.425 -895.369 1
Cu 390.547 -398.86 -895.369 1
Cu 402.769 -396.055 -895.369 1
Cu 414.928 -393.013 -895.369 1
Cu 427.02 -389.735 -895.369 1
Cu 439.04 -386.221 -895.369 1
Cu 450.983 -382.474 -895.369 1
Cu 462.844 -378.494 -895.369 1
Cu 474.619 -374.284 -895.369 1
Cu 486.301 -369.845 -895.369 1
Cu 497.888 -365.18 -895.369 1
Cu 509.372 -360.289 -895.369 1
Cu 520.751 -355.175 -895.369 1
Cu 532.019 -349.841 -895.369 1
Cu 543.171 -344.288 -895.369 1
Cu 554.204 -338.518 -895.369 1
Cu 565.112 -332.535 -895.369 1
Cu 575.89 -326.34 -895.369 1
Cu 586.535 -319.936 -895.369 1
Cu 597.042 -313.326 -895.369 1
Cu 607.407 -306.512 -895.369 1
Cu 617.625 -299.498 -895.369 1
Cu 627.692 -292.285 -895.369 1
Cu 637.605 -284.878 -895.369 1
Cu 647.358 -277.279 -895.369 1
Cu 656.948 -269.492 -895.369 1
Cu 666.371 -261.519 -895.369 1
Cu 675.622 -253.364 -895.369 1
Cu 684.699 -245.03 -895.369 1
Cu 693.598 -236.521 -895.369 1
Cu 702.314 -227.841 -895.369 1
Cu 710.844 -218.992 -895.369 1
Cu 714.276 -209.978 -895.369 1
Cu 714.276 -200.804 -895.369 1
Cu 714.276 -191.472 -895.369 1
Cu 714.276 -181.988 -895.369 1
Cu 714.276 -172.354 -895.369 1
Cu 714.276 -162.575 -895.369 1
Cu 714.276 -152.655 -895.369 1
Cu 714.276 -142.598 -895.369 1
Cu 714.276 -132.408 -895.369 1
Cu 714.276 -122.089 -895.369 1
Cu 714.276 -111.646 -895.369 1
Cu 714.276 -101.082 -895.369 1
Cu 714.276 -90.4029 -895.369 1
Cu 714.276 -79.6124 -895.369 1
Cu 714.276 -68.715 -895.369 1
Cu 714.276 -57.7152 -895.369 1
Cu 714.276 -46.6175 -895.369 1
Cu 714.276 -35.4267 -895.369 1
Cu 714.276 -24.1472 -895.369 1
Cu 714.276 -12.7838 -895.369 1
Cu 714.276 -1.34114 -895.369 1
Cu 714.276 10.176 -895.369 1
Cu 714.276 21.7629 -895.369 1
Cu 714.276 33.4148 -895.369 1
Cu 714.276 45.1268 -895.369 1
Cu 714.276 56.8941 -895.369 1
Cu 714.276 68.7118 -895.369 1
Cu 714.276 80.575 -895.369 1
Cu 714.276 92.4789 -895.369 1
Cu 714.276 104.418 -895.369 1
Cu 714.276 116.389 -895.369 1
Cu 714.276 128.385 -895.369 1
Cu 714.276 140.402 -895.369 1
Cu 714.276 152.435 -895.369 1
Cu 714.276 164.479 -895.369 1
Cu 714.276 176.528 -895.369 1
Cu 714.276 188.579 -895.369 1
Cu 714.276 200.626 -895.369 1
Cu 714.276 212.663 -895.369 1
Cu 714.276 224.687 -895.369 1
Cu 714.276 236.692 -895.369 1
Cu 714.276 248.672 -895.369 1
Cu 714.276 260.624 -895.369 1
Cu 714.276 272.542 -895.369 1
Cu 714.276 284.421 -895.369 1
Cu 714.276 296.257 -895.369 1
Cu 714.276 308.044 -895.369 1
Cu 714.276 319.777 -895.369 1
Cu 714.276 331.453 -895.369 1
Cu 714.276 343.065 -895.369 1
Cu 714.276 354.609 -895.369 1
Cu 714.276 366.08 -895.369 1
Cu 714.276 377.474 -895.369 1
Cu 714.276 388.786 -895.369 1
Cu 714.276 400.011 -895.369 1
Cu 714.276 411.145 -895.369 1
Cu 714.276 422.182 -895.369 1
Cu 714.276 433.119 -895.369 1
Cu 714.276 443.95 -895.369 1
Cu 714.276 454.672 -895.369 1
Cu 714.276 465.28 -895.369 1
Cu 714.276 475.769 -895.369 1
Cu 714.276 486.136 -895.369 1
Cu 714.276 496.375 -895.369 1
Cu 714.276 506.483 -895.369 1
Cu 714.276 516.456 -895.369 1
Cu 714.276 526.289 -895.369 1
Cu 714.276 535.978 -895.369 1
Cu 714.276 545.519 -895.369 1
Cu 714.276 554.909 -895.369 1
Cu 714.276 564.144 -895.369 1
Cu 714.027 573.218 -895.369 1
Cu 705.568 582.13 -895.369 1
Cu 696.922 590.875 -895.369 1
Cu 688.092 599.45 -895.369 1
Cu 679.082 607.85 -895.369 1
Cu 669.896 616.073 -895.369 1
Cu 660.538 624.116 -895.369 1
Cu 651.011 631.974 -895.369 1
Cu 641.319 639.644 -895.369 1
Cu 631.467 647.125 -895.369 1
Cu 621.458 654.411 -895.369 1
Cu 611.296 661.501 -895.369 1
Cu 600.986 668.391 -895.369 1
Cu 725.866 603.44 -895.369 1
Cu 717.19 612.157 -895.369 1
Cu 708.338 620.712 -895.369 1
Cu 699.316 629.1 -895.369 1
Cu 690.126 637.318 -895.369 1
Cu 680.771 645.365 -895.369 1
Cu 671.255 653.235 -895.369 1
Cu 661.582 660.928 -895.369 1
Cu 651.755 668.438 -895.369 1
Cu 641.778 675.765 -895.369 1
Cu 631.655 682.905 -895.369 1
Cu 621.389 689.855 -895.369 1
Cu 610.984 696.613 -895.369 1
Cu 600.445 703.176 -895.369 1
Cu 589.775 709.542 -895.369 1
Cu 578.979 715.708 -895.369 1
Cu 568.06 721.672 -895.369 1
Cu 557.022 727.432 -895.369 1
Cu 545.87 732.986 -895.369 1
Cu 534.607 738.331 -895.369 1
Cu 523.239 743.466 -895.369 1
Cu 511.768 748.388 -895.369 1
Cu 500.201 753.096 -895.369 1
Cu 488.54 757.588 -895.369 1
Cu 476.791 761.862 -895.369 1
Cu 464.958 765.917 -895.369 1
Cu 453.045 769.751 -895.369 1
Cu 441.056 773.363 -895.369 1
Cu 428.997 776.751 -895.369 1
Cu 416.871 779.914 -895.369 1
Cu 404.684 782.851 -895.369 1
Cu 392.44 785.561 -895.369 1
Cu 380.143 788.043 -895.369 1
Cu 367.798 790.295 -895.369 1
Cu 355.41 792.318 -895.369 1
Cu 342.984 794.109 -895.369 1
Cu 330.523 795.669 -895.369 1
Cu 318.034 796.997 -895.369 1
Cu 305.519 798.093 -895.369 1
Cu 292.985 798.956 -895.369 1
Cu 280.436 799.585 -895.369 1
Cu 267.877 799.981 -895.369 1
Cu 255.312 800.143 -895.369 1
Cu 242.746 800.071 -895.369 1
Cu 230.184 799.766 -895.369 1
Cu 217.63 799.227 -895.369 1
Cu 205.09 798.455 -895.369 1
Cu 192.568 797.45 -895.369 1
Cu 180.068 796.211 -895.369 1
Cu 167.596 794.741 -895.369 1
Cu 155.155 793.039 -895.369 1
Cu 142.752 791.106 -895.369 1
Cu 130.39 788.943 -895.369 1
Cu 118.074 786.55 -895.369 1
Cu 105.809 783.928 -895.369 1
Cu 93.5988 781.079 -895.369 1
Cu 81.4488 778.003 -895.369 1
Cu 69.3633 774.702 -895.369 1
Cu 57.3468 771.177 -895.369 1
Cu 45.4039 767.429 -895.369 1
Cu 33.539 763.459 -895.369 1
Cu 21.7567 759.27 -895.369 1
Cu 10.0612 754.862 -895.369 1
Cu -1.54286 750.237 -895.369 1
Cu -13.0512 745.398 -895.369 1
Cu -24.4596 740.345 -895.369 1
Cu -35.7636 735.082 -895.369 1
Cu -46.959 729.608 -895.369 1
Cu -58.0417 723.928 -895.369 1
Cu -69.0074 718.043 -895.369 1
Cu -79.852 711.955 -895.369 1
Cu -90.5714 705.666 -895.369 1
Cu -101.162 699.179 -895.369 1
Cu -111.619 692.496 -895.369 1
Cu -121.939 685.62 -895.369 1
Cu -132.118 678.554 -895.369 1
Cu -142.152 671.299 -895.369 1
Cu -152.037 663.859 -895.369 1
Cu -161.77 656.237 -895.369 1
Cu -171.348 648.435 -895.369 1
Cu -180.765 640.457 -895.369 1
Cu -190.02 632.304 -895.369 1
Cu -199.108 623.982 -895.369 1
Cu -208.026 615.491 -895.369 1
Cu -216.77 606.837 -895.369 1
Cu -225.338 598.021 -895.369 1
Cu -230.922 589.048 -895.369 1
Cu -230.922 579.921 -895.369 1
Cu -230.922 570.642 -895.369 1
Cu -230.922 561.216 -895.369 1
Cu -230.922 551.647 -895.369 1
Cu -230.922 541.937 -895.369 1
Cu -230.922 532.09 -895.369 1
Cu -230.922 522.111 -895.369 1
Cu -230.922 512.002 -895.369 1
Cu -230.922 501.768 -895.369 1
Cu -230.922 491.413 -895.369 1
Cu -230.922 480.94 -895.369 1
Cu -230.922 470.353 -895.369 1
Cu -230.922 459.657 -895.369 1
Cu -230.922 448.855 -895.369 1
Cu -230.922 437.951 -895.369 1
Cu -230.922 426.95 -895.369 1
Cu -230.922 415.856 -895.369 1
Cu -230.922 404.672 -895.369 1
Cu -230.922 393.404 -895.369 1
Cu -230.922 382.055 -895.369 1
Cu -230.922 370.629 -895.369 1
Cu -230.922 359.131 -895.369 1
Cu -230.922 347.566 -895.369 1
Cu -230.922 335.936 -895.369 1
Cu -230.922 324.248 -895.369 1
Cu -230.922 312.505 -895.369 1
Cu -230.922 300.712 -895.369 1
Cu -230.922 288.873 -895.369 1
Cu -230.922 276.992 -895.369 1
Cu -230.922 265.075 -895.369 1
Cu -230.922 253.125 -895.369 1
Cu -230.922 241.147 -895.369 1
Cu -230.922 229.146 -895.369 1
Cu -230.922 217.126 -895.369 1
Cu -230.922 205.091 -895.369 1
Cu -230.922 193.046 -895.369 1
Cu -230.922 180.996 -895.369 1
Cu -230.922 168.946 -895.369 1
Cu -230.922 156.899 -895.369 1
Cu -230.922 144.86 -895.369 1
Cu -230.922 132.834 -895.369 1
Cu -230.922 120.825 -895.369 1
Cu -230.922 108.838 -895.369 1
Cu -230.922 96.8779 -895.369 1
Cu -230.922 84.9482 -895.369 1
Cu -230.922 73.0537 -895.369 1
Cu -230.922 61.1991 -895.369 1
Cu -230.922 49.3887 -895.369 1
Cu -230.922 37.627 -895.369 1
Cu -230.922 25.9184 -895.369 1
Cu -230.922 14.2673 -895.369 1
Cu -230.922 2.67808 -895.369 1
Cu -230.922 -8.84486 -895.369 1
Cu -230.922 -20.2972 -895.369 1
Cu -230.922 -31.6746 -895.369 1
Cu -230.922 -42.9729 -895.369 1
Cu -230.922 -54.1878 -895.369 1
Cu -230.922 -65.3149 -895.369 1
Cu -230.922 -76.3503 -895.369 1
Cu -230.922 -87.2897 -895.369 1
Cu -230.922 -98.1289 -895.369 1
Cu -230.922 -108.864 -895.369 1
Cu -230.922 -119.491 -895.369 1
Cu -230.922 -130.006 -895.369 1
Cu -230.922 -140.404 -895.369 1
Cu -230.922 -150.682 -895.369 1
Cu -230.922 -160.837 -895.369 1
Cu -230.922 -170.864 -895.369 1
Cu -230.922 -180.759 -895.369 1
Cu -230.922 -190.519 -895.369 1
Cu -230.922 -200.14 -895.369 1
Cu -230.922 -209.618 -895.369 1
Cu -230.922 -218.95 -895.369 1
Cu -230.922 -228.133 -895.369 1
Cu -228.401 -237.163 -895.369 1
Cu -219.898 -246.036 -895.369 1
Cu -211.217 -254.749 -895.369 1
Cu -202.362 -263.299 -895.369 1
Cu -193.335 -271.683 -895.369 1
Cu -184.14 -279.897 -895.369 1
Cu -174.781 -287.939 -895.369 1
Cu -165.262 -295.806 -895.369 1
Cu -155.585 -303.493 -895.369 1
Cu -145.754 -311 -895.369 1
Cu -135.773 -318.322 -895.369 1
Cu -125.646 -325.457 -895.369 1
Cu -115.377 -332.402 -895.369 1
Cu -104.969 -339.155 -895.369 1
Cu -94.4269 -345.713 -895.369 1
Cu -83.7539 -352.074 -895.369 1
Cu -72.9542 -358.236 -895.369 1
Cu -62.0319 -364.195 -895.369 1
Cu -50.9912 -369.95 -895.369 1
Cu -39.8362 -375.498 -895.369 1
Cu -28.5711 -380.838 -895.369 1
Cu -17.2001 -385.967 -895.369 1
Cu -5.72748 -390.884 -895.369 1
Cu 5.8424 -395.587 -895.369 1
Cu 17.5052 -400.074 -895.369 1
Cu 29.2566 -404.343 -895.369 1
Cu 41.092 -408.392 -895.369 1
Cu 53.0072 -412.221 -895.369 1
Cu 64.9975 -415.827 -895.369 1
Cu 77.0585 -419.209 -895.369 1
Cu 89.1856 -422.367 -895.369 1
Cu 101.374 -425.298 -895.369 1
Cu 113.62 -428.003 -895.369 1
Cu 125.918 -430.479 -895.369 1
Cu 138.264 -432.725 -895.369 1
Cu 150.653 -434.742 -895.369 1
Cu 163.08 -436.528 -895.369 1
Cu 175.542 -438.082 -895.369 1
Cu 188.032 -439.405 -895.369 1
Cu 200.547 -440.494 -895.369 1
Cu 213.081 -441.351 -895.369 1
Cu 225.63 -441.975 -895.369 1
Cu 238.19 -442.365 -895.369 1
Cu 250.755 -442.521 -895.369 1
Cu 263.321 -442.444 -895.369 1
Cu 275.883 -442.133 -895.369 1
Cu 288.436 -441.588 -895.369 1
Cu 300.976 -440.81 -895.369 1
Cu 313.498 -439.799 -895.369 1
Cu 325.997 -438.555 -895.369 1
Cu 338.469 -437.079 -895.369 1
Cu 350.908 -435.371 -895.369 1
Cu 363.31 -433.432 -895.369 1
Cu 375.671 -431.263 -895.369 1
Cu 387.986 -428.865 -895.369 1
Cu 400.25 -426.237 -895.369 1
Cu 412.459 -423.383 -895.369 1
Cu 424.607 -420.301 -895.369 1
Cu 436.691 -416.995 -895.369 1
Cu 448.706 -413.464 -895.369 1
Cu 460.647 -409.71 -895.369 1
Cu 472.51 -405.735 -895.369 1
Cu 484.29 -401.54 -895.369 1
Cu 495.983 -397.127 -895.369 1
Cu 507.585 -392.497 -895.369 1
Cu 519.091 -387.652 -895.369 1
Cu 530.496 -382.594 -895.369 1
Cu 541.798 -377.325 -895.369 1
Cu 552.991 -371.847 -895.369 1
Cu 564.07 -366.162 -895.369 1
Cu 575.033 -360.271 -895.369 1
Cu 585.875 -354.178 -895.369 1
Cu 596.591 -347.884 -895.369 1
Cu 607.178 -341.393 -895.369 1
Cu 617.632 -334.705 -895.369 1
Cu 627.948 -327.824 -895.369 1
Cu 638.123 -320.753 -895.369 1
Cu 648.154 -313.494 -895.369 1
Cu 658.036 -306.05 -895.369 1
Cu 667.765 -298.423 -895.369 1
Cu 677.338 -290.616 -895.369 1
Cu 686.752 -282.634 -895.369 1
Cu 696.002 -274.477 -895.369 1
Cu 705.086 -266.15 -895.369 1
Cu 714 -257.656 -895.369 1
Cu 722.74 -248.997 -895.369 1
Cu 731.303 -240.178 -895.369 1
Cu 736.677 -231.201 -895.369 1
Cu 736.677 -222.069 -895.369 1
Cu 736.677 -212.787 -895.369 1
Cu 736.677 -203.358 -895.369 1
Cu 736.677 -193.784 -895.369 1
Cu 736.677 -184.071 -895.369 1
Cu 736.677 -174.221 -895.369 1
Cu 736.677 -164.239 -895.369 1
Cu 736.677 -154.127 -895.369 1
Cu 736.677 -143.89 -895.369 1
Cu 736.677 -133.531 -895.369 1
Cu 736.677 -123.056 -895.369 1
Cu 736.677 -112.466 -895.369 1
Cu 736.677 -101.767 -895.369 1
Cu 736.677 -90.9627 -895.369 1
Cu 736.677 -80.0567 -895.369 1
Cu 736.677 -69.0533 -895.369 1
Cu 736.677 -57.9566 -895.369 1
Cu 736.677 -46.7709 -895.369 1
Cu 736.677 -35.5004 -895.369 1
Cu 736.677 -24.1492 -895.369 1
Cu 736.677 -12.7217 -895.369 1
Cu 736.677 -1.22211 -895.369 1
Cu 736.677 10.3452 -895.369 1
Cu 736.677 21.9759 -895.369 1
Cu 736.677 33.6655 -895.369 1
Cu 736.677 45.4098 -895.369 1
Cu 736.677 57.2042 -895.369 1
Cu 736.677 69.0444 -895.369 1
Cu 736.677 80.9259 -895.369 1
Cu 736.677 92.8442 -895.369 1
Cu 736.677 104.795 -895.369 1
Cu 736.677 116.773 -895.369 1
Cu 736.677 128.775 -895.369 1
Cu 736.677 140.796 -895.369 1
Cu 736.677 152.831 -895.369 1
Cu 736.677 164.876 -895.369 1
Cu 736.677 176.925 -895.369 1
Cu 736.677 188.976 -895.369 1
Cu 736.677 201.023 -895.369 1
Cu 736.677 213.062 -895.369 1
Cu 736.677 225.087 -895.369 1
Cu 736.677 237.095 -895.369 1
Cu 736.677 249.082 -895.369 1
Cu 736.677 261.041 -895.369 1
Cu 736.677 272.97 -895.369 1
Cu 736.677 284.864 -895.369 1
Cu 736.677 296.717 -895.369 1
Cu 736.677 308.527 -895.369 1
Cu 736.677 320.287 -895.369 1
Cu 736.677 331.994 -895.369 1
Cu 736.677 343.644 -895.369 1
Cu 736.677 355.232 -895.369 1
Cu 736.677 366.753 -895.369 1
Cu 736.677 378.203 -895.369 1
Cu 736.677 389.579 -895.369 1
Cu 736.677 400.875 -895.369 1
Cu 736.677 412.088 -895.369 1
Cu 736.677 423.213 -895.369 1
Cu 736.677 434.246 -895.369 1
Cu 736.677 445.183 -895.369 1
Cu 736.677 456.02 -895.369 1
Cu 736.677 466.752 -895.369 1
Cu 736.677 477.376 -895.369 1
Cu 736.677 487.888 -895.369 1
Cu 736.677 498.283 -895.369 1
Cu 736.677 508.559 -895.369 1
Cu 736.677 518.71 -895.369 1
Cu 736.677 528.734 -895.369 1
Cu 736.677 538.626 -895.369 1
Cu 736.677 548.382 -895.369 1
Cu 736.677 557.999 -895.369 1
Cu 736.677 567.474 -895.369 1
Cu 736.677 576.803 -895.369 1
Cu 736.677 585.982 -895.369 1
Cu 733.947 595.008 -895.369 1
Cu 759.079 -170.618 -895.369 1
Cu 759.079 -160.397 -895.369 1
Cu 759.079 -150.058 -895.369 1
Cu 759.079 -139.607 -895.369 1
Cu 759.079 -129.046 -895.369 1
Cu 759.079 -118.38 -895.369 1
Cu 759.079 -107.611 -895.369 1
Cu 759.079 -96.7441 -895.369 1
Cu 759.079 -85.7823 -895.369 1
Cu 759.079 -74.7296 -895.369 1
Cu 759.079 -63.5898 -895.369 1
Cu 759.079 -52.3668 -895.369 1
Cu 759.079 -41.0642 -895.369 1
Cu 759.079 -29.6862 -895.369 1
Cu 759.079 -18.2365 -895.369 1
Cu 759.079 -6.71904 -895.369 1
Cu 759.079 4.86214 -895.369 1
Cu 759.079 16.5031 -895.369 1
Cu 759.079 28.1998 -895.369 1
Cu 759.079 39.9483 -895.369 1
Cu 759.079 51.7445 -895.369 1
Cu 759.079 63.5843 -895.369 1
Cu 759.079 75.4638 -895.369 1
Cu 759.079 87.3787 -895.369 1
Cu 759.079 99.3251 -895.369 1
Cu 759.079 111.299 -895.369 1
Cu 759.079 123.296 -895.369 1
Cu 759.079 135.312 -895.369 1
Cu 759.079 147.343 -895.369 1
Cu 759.079 159.384 -895.369 1
Cu 759.079 171.433 -895.369 1
Cu 759.079 183.484 -895.369 1
Cu 759.079 195.533 -895.369 1
Cu 759.079 207.577 -895.369 1
Cu 759.079 219.61 -895.369 1
Cu 759.079 231.63 -895.369 1
Cu 759.079 243.631 -895.369 1
Cu 759.079 255.611 -895.369 1
Cu 759.079 267.564 -895.369 1
Cu 759.079 279.486 -895.369 1
Cu 759.079 291.374 -895.369 1
Cu 759.079 303.223 -895.369 1
Cu 759.079 315.029 -895.369 1
Cu 759.079 326.789 -895.369 1
Cu 759.079 338.497 -895.369 1
Cu 759.079 350.151 -895.369 1
Cu 759.079 361.746 -895.369 1
Cu 759.079 373.278 -895.369 1
Cu 759.079 384.743 -895.369 1
Cu 759.079 396.138 -895.369 1
Cu 759.079 407.458 -895.369 1
Cu 759.079 418.699 -895.369 1
Cu 759.079 429.858 -895.369 1
Cu 759.079 440.93 -895.369 1
Cu 759.079 451.913 -895.369 1
Cu 759.079 462.802 -895.369 1
Cu 759.079 473.593 -895.369 1
Cu 759.079 484.282 -895.369 1
Cu 759.079 494.867 -895.369 1
Cu 759.079 505.343 -895.369 1
Cu 759.079 515.708 -895.369 1
Cu 759.079 525.956 -895.369 1
Cu 759.079 536.085 -895.369 1
Cu 759.079 546.091 -895.369 1
Cu 759.079 555.971 -895.369 1
Cu 759.079 565.721 -895.369 1
Cu 759.079 575.339 -895.369 1
Cu 759.079 584.82 -895.369 1
Cu 759.079 594.162 -895.369 1
Cu 759.079 603.361 -895.369 1
Cu 757.97 612.414 -895.369 1
Cu 749.502 621.318 -895.369 1
Cu 740.864 630.07 -895.369 1
Cu 732.058 638.667 -895.369 1
Cu 723.087 647.106 -895.369 1
Cu 713.955 655.384 -895.369 1
Cu 704.664 663.498 -895.369 1
Cu 695.218 671.446 -895.369 1
Cu 685.62 679.224 -895.369 1
Cu 675.873 686.831 -895.369 1
Cu 665.981 694.263 -895.369 1
Cu 655.948 701.517 -895.369 1
Cu 645.775 708.593 -895.369 1
Cu 635.468 715.486 -895.369 1
Cu 625.029 722.195 -895.369 1
Cu 614.462 728.717 -895.369 1
Cu 603.771 735.05 -895.369 1
Cu 592.959 741.192 -895.369 1
Cu 582.031 747.14 -895.369 1
Cu 570.989 752.894 -895.369 1
Cu 559.838 758.45 -895.369 1
Cu 548.582 763.807 -895.369 1
Cu 537.224 768.963 -895.369 1
Cu 525.768 773.916 -895.369 1
Cu 514.219 778.665 -895.369 1
Cu 502.58 783.207 -895.369 1
Cu 490.855 787.542 -895.369 1
Cu 479.048 791.668 -895.369 1
Cu 467.163 795.583 -895.369 1
Cu 455.205 799.286 -895.369 1
Cu 443.177 802.776 -895.369 1
Cu 431.084 806.052 -895.369 1
Cu 418.93 809.112 -895.369 1
Cu 406.719 811.956 -895.369 1
Cu 394.454 814.581 -895.369 1
Cu 382.142 816.989 -895.369 1
Cu 369.784 819.177 -895.369 1
Cu 357.387 821.145 -895.369 1
Cu 344.953 822.893 -895.369 1
Cu 332.488 824.419 -895.369 1
Cu 319.996 825.723 -895.369 1
Cu 307.481 826.805 -895.369 1
Cu 294.946 827.664 -895.369 1
Cu 282.398 828.301 -895.369 1
Cu 269.839 828.714 -895.369 1
Cu 257.274 828.904 -895.369 1
Cu 244.708 828.87 -895.369 1
Cu 232.145 828.613 -895.369 1
Cu 219.589 828.133 -895.369 1
Cu 207.044 827.43 -895.369 1
Cu 194.515 826.503 -895.369 1
Cu 182.006 825.355 -895.369 1
Cu 169.521 823.984 -895.369 1
Cu 157.065 822.391 -895.369 1
Cu 144.642 820.577 -895.369 1
Cu 132.256 818.543 -895.369 1
Cu 119.912 816.289 -895.369 1
Cu 107.613 813.816 -895.369 1
Cu 95.3644 811.125 -895.369 1
Cu 83.1697 808.216 -895.369 1
Cu 71.0333 805.091 -895.369 1
Cu 58.9595 801.751 -895.369 1
Cu 46.9522 798.197 -895.369 1
Cu 35.0157 794.43 -895.369 1
Cu 23.1541 790.451 -895.369 1
Cu 11.3714 786.263 -895.369 1
Cu -0.328303 781.865 -895.369 1
Cu -11.941 777.261 -895.369 1
Cu -23.4627 772.45 -895.369 1
Cu -34.8895 767.436 -895.369 1
Cu -46.2173 762.22 -895.369 1
Cu -57.4424 756.803 -895.369 1
Cu -68.5609 751.187 -895.369 1
Cu -79.5689 745.375 -895.369 1
Cu -90.4627 739.368 -895.369 1
Cu -101.238 733.168 -895.369 1
Cu -111.893 726.778 -895.369 1
Cu -122.421 720.2 -895.369 1
Cu -132.821 713.436 -895.369 1
Cu -143.088 706.488 -895.369 1
Cu -153.22 699.358 -895.369 1
Cu -163.211 692.05 -895.369 1
Cu -173.06 684.565 -895.369 1
Cu -182.762 676.907 -895.369 1
Cu -192.315 669.077 -895.369 1
Cu -201.715 661.079 -895.369 1
Cu -210.958 652.916 -895.369 1
Cu -220.042 644.589 -895.369 1
Cu -228.964 636.102 -895.369 1
Cu -237.72 627.458 -895.369 1
Cu -246.307 618.66 -895.369 1
Cu -253.324 609.711 -895.369 1
Cu -253.324 600.614 -895.369 1
Cu -253.324 591.372 -895.369 1
Cu -253.324 581.988 -895.369 1
Cu -253.324 572.465 -895.369 1
Cu -253.324 562.808 -895.369 1
Cu -253.324 553.018 -895.369 1
Cu -253.324 543.1 -895.369 1
Cu -253.324 533.056 -895.369 1
Cu -253.324 522.891 -895.369 1
Cu -253.324 512.608 -895.369 1
Cu -253.324 502.21 -895.369 1
Cu -253.324 491.701 -895.369 1
Cu -253.324 481.084 -895.369 1
Cu -253.324 470.363 -895.369 1
Cu -253.324 459.543 -895.369 1
Cu -253.324 448.625 -895.369 1
Cu -253.324 437.615 -895.369 1
Cu -253.324 426.517 -895.369 1
Cu -253.324 415.333 -895.369 1
Cu -253.324 404.067 -895.369 1
Cu -253.324 392.725 -895.369 1
Cu -253.324 381.309 -895.369 1
Cu -253.324 369.823 -895.369 1
Cu -253.324 358.271 -895.369 1
Cu -253.324 346.658 -895.369 1
Cu -253.324 334.988 -895.369 1
Cu -253.324 323.263 -895.369 1
Cu -253.324 311.489 -895.369 1
Cu -253.324 299.67 -895.369 1
Cu -253.324 287.809 -895.369 1
Cu -253.324 275.91 -895.369 1
Cu -253.324 263.978 -895.369 1
Cu -253.324 252.017 -895.369 1
Cu -253.324 240.03 -895.369 1
Cu -253.324 228.023 -895.369 1
Cu -253.324 215.999 -895.369 1
Cu -253.324 203.962 -895.369 1
Cu -253.324 191.916 -895.369 1
Cu -253.324 179.866 -895.369 1
Cu -253.324 167.815 -895.369 1
Cu -253.324 155.768 -895.369 1
Cu -253.324 143.729 -895.369 1
Cu -253.324 131.702 -895.369 1
Cu -253.324 119.692 -895.369 1
Cu -253.324 107.701 -895.369 1
Cu -253.324 95.7354 -895.369 1
Cu -253.324 83.7981 -895.369 1
Cu -253.324 71.8933 -895.369 1
Cu -253.324 60.0253 -895.369 1
Cu -253.324 48.1982 -895.369 1
Cu -253.324 36.4159 -895.369 1
Cu -253.324 24.6825 -895.369 1
Cu -253.324 13.0021 -895.369 1
Cu -253.324 1.37871 -895.369 1
Cu -253.324 -10.1837 -895.369 1
Cu -253.324 -21.6813 -895.369 1
Cu -253.324 -33.1099 -895.369 1
Cu -253.324 -44.4657 -895.369 1
Cu -253.324 -55.7447 -895.369 1
Cu -253.324 -66.9432 -895.369 1
Cu -253.324 -78.0573 -895.369 1
Cu -253.324 -89.083 -895.369 1
Cu -253.324 -100.017 -895.369 1
Cu -253.324 -110.855 -895.369 1
Cu -253.324 -121.593 -895.369 1
Cu -253.324 -132.228 -895.369 1
Cu -253.324 -142.756 -895.369 1
Cu -253.324 -153.174 -895.369 1
Cu -253.324 -163.478 -895.369 1
Cu -253.324 -173.664 -895.369 1
Cu -253.324 -183.729 -895.369 1
Cu -253.324 -193.669 -895.369 1
Cu -253.324 -203.482 -895.369 1
Cu -253.324 -213.163 -895.369 1
Cu -253.324 -222.709 -895.369 1
Cu -253.324 -232.117 -895.369 1
Cu -253.324 -241.385 -895.369 1
Cu -253.324 -250.507 -895.369 1
Cu -247.792 -259.483 -895.369 1
Cu -239.235 -268.307 -895.369 1
Cu -230.508 -276.978 -895.369 1
Cu -221.615 -285.493 -895.369 1
Cu -212.559 -293.848 -895.369 1
Cu -203.343 -302.04 -895.369 1
Cu -193.971 -310.067 -895.369 1
Cu -184.445 -317.927 -895.369 1
Cu -174.768 -325.615 -895.369 1
Cu -164.945 -333.13 -895.369 1
Cu -154.978 -340.47 -895.369 1
Cu -144.871 -347.63 -895.369 1
Cu -134.627 -354.61 -895.369 1
Cu -124.25 -361.407 -895.369 1
Cu -113.744 -368.018 -895.369 1
Cu -103.111 -374.441 -895.369 1
Cu -92.3565 -380.674 -895.369 1
Cu -81.4831 -386.715 -895.369 1
Cu -70.4948 -392.562 -895.369 1
Cu -59.3954 -398.212 -895.369 1
Cu -48.1887 -403.664 -895.369 1
Cu -36.8785 -408.915 -895.369 1
Cu -25.4688 -413.965 -895.369 1
Cu -13.9634 -418.811 -895.369 1
Cu -2.36632 -423.452 -895.369 1
Cu 9.31845 -427.886 -895.369 1
Cu 21.0869 -432.111 -895.369 1
Cu 32.935 -436.126 -895.369 1
Cu 44.8587 -439.93 -895.369 1
Cu 56.8539 -443.522 -895.369 1
Cu 68.9164 -446.899 -895.369 1
Cu 81.0421 -450.062 -895.369 1
Cu 93.2269 -453.009 -895.369 1
Cu 105.467 -455.738 -895.369 1
Cu 117.757 -458.249 -895.369 1
Cu 130.094 -460.542 -895.369 1
Cu 142.472 -462.615 -895.369 1
Cu 154.889 -464.467 -895.369 1
Cu 167.34 -466.098 -895.369 1
Cu 179.82 -467.508 -895.369 1
Cu 192.325 -468.696 -895.369 1
Cu 204.851 -469.661 -895.369 1
Cu 217.393 -470.403 -895.369 1
Cu 229.947 -470.922 -895.369 1
Cu 242.51 -471.218 -895.369 1
Cu 255.076 -471.291 -895.369 1
Cu 267.641 -471.14 -895.369 1
Cu 280.201 -470.766 -895.369 1
Cu 292.752 -470.169 -895.369 1
Cu 305.289 -469.349 -895.369 1
Cu 317.808 -468.305 -895.369 1
Cu 330.305 -467.04 -895.369 1
Cu 342.775 -465.553 -895.369 1
Cu 355.214 -463.844 -895.369 1
Cu 367.618 -461.914 -895.369 1
Cu 379.983 -459.765 -895.369 1
Cu 392.304 -457.396 -895.369 1
Cu 404.577 -454.808 -895.369 1
Cu 416.798 -452.002 -895.369 1
Cu 428.962 -448.98 -895.369 1
Cu 441.066 -445.742 -895.369 1
Cu 453.106 -442.29 -895.369 1
Cu 465.076 -438.624 -895.369 1
Cu 476.974 -434.745 -895.369 1
Cu 488.795 -430.656 -895.369 1
Cu 500.535 -426.358 -895.369 1
Cu 512.189 -421.852 -895.369 1
Cu 523.754 -417.139 -895.369 1
Cu 535.227 -412.221 -895.369 1
Cu 546.602 -407.101 -895.369 1
Cu 557.877 -401.779 -895.369 1
Cu 569.046 -396.257 -895.369 1
Cu 580.107 -390.538 -895.369 1
Cu 591.056 -384.624 -895.369 1
Cu 601.888 -378.515 -895.369 1
Cu 612.6 -372.216 -895.369 1
Cu 623.189 -365.726 -895.369 1
Cu 633.651 -359.05 -895.369 1
Cu 643.981 -352.189 -895.369 1
Cu 654.178 -345.146 -895.369 1
Cu 664.236 -337.922 -895.369 1
Cu 674.153 -330.521 -895.369 1
Cu 683.926 -322.945 -895.369 1
Cu 693.55 -315.196 -895.369 1
Cu 703.023 -307.278 -895.369 1
Cu 712.341 -299.192 -895.369 1
Cu 721.501 -290.943 -895.369 1
Cu 730.5 -282.532 -895.369 1
Cu 739.335 -273.962 -895.369 1
Cu 748.003 -265.237 -895.369 1
Cu 756.501 -256.359 -895.369 1
Cu 759.079 -247.332 -895.369 1
Cu 759.079 -238.159 -895.369 1
Cu 759.079 -228.842 -895.369 1
Cu 759.079 -219.385 -895.369 1
Cu 759.079 -209.791 -895.369 1
Cu 759.079 -200.063 -895.369 1
Cu 759.079 -190.206 -895.369 1
Cu 759.079 -180.221 -895.369 1
Cu 731.222 -321.626 -895.369 1
Cu 740.409 -313.404 -895.369 1
Cu 749.443 -305.028 -895.369 1
Cu 758.321 -296.498 -895.369 1
Cu 767.039 -287.819 -895.369 1
Cu 775.595 -278.993 -895.369 1
Cu 781.481 -270.023 -895.369 1
Cu 781.481 -260.911 -895.369 1
Cu 781.481 -251.661 -895.369 1
Cu 781.481 -242.275 -895.369 1
Cu 781.481 -232.757 -895.369 1
Cu 781.481 -223.108 -895.369 1
Cu 781.481 -213.333 -895.369 1
Cu 781.481 -203.435 -895.369 1
Cu 781.481 -193.416 -895.369 1
Cu 781.481 -183.28 -895.369 1
Cu 781.481 -173.029 -895.369 1
Cu 781.481 -162.668 -895.369 1
Cu 781.481 -152.199 -895.369 1
Cu 781.481 -141.626 -895.369 1
Cu 781.481 -130.952 -895.369 1
Cu 781.481 -120.18 -895.369 1
Cu 781.481 -109.314 -895.369 1
Cu 781.481 -98.3576 -895.369 1
Cu 781.481 -87.3135 -895.369 1
Cu 781.481 -76.1856 -895.369 1
Cu 781.481 -64.9773 -895.369 1
Cu 781.481 -53.6922 -895.369 1
Cu 781.481 -42.3339 -895.369 1
Cu 781.481 -30.9058 -895.369 1
Cu 781.481 -19.4117 -895.369 1
Cu 781.481 -7.85508 -895.369 1
Cu 781.481 3.76033 -895.369 1
Cu 781.481 15.4309 -895.369 1
Cu 781.481 27.153 -895.369 1
Cu 781.481 38.9228 -895.369 1
Cu 781.481 50.7367 -895.369 1
Cu 781.481 62.591 -895.369 1
Cu 781.481 74.4819 -895.369 1
Cu 781.481 86.4057 -895.369 1
Cu 781.481 98.3586 -895.369 1
Cu 781.481 110.337 -895.369 1
Cu 781.481 122.337 -895.369 1
Cu 781.481 134.354 -895.369 1
Cu 781.481 146.386 -895.369 1
Cu 781.481 158.428 -895.369 1
Cu 781.481 170.476 -895.369 1
Cu 781.481 182.527 -895.369 1
Cu 781.481 194.577 -895.369 1
Cu 781.481 206.622 -895.369 1
Cu 781.481 218.658 -895.369 1
Cu 781.481 230.681 -895.369 1
Cu 781.481 242.688 -895.369 1
Cu 781.481 254.675 -895.369 1
Cu 781.481 266.638 -895.369 1
Cu 781.481 278.574 -895.369 1
Cu 781.481 290.477 -895.369 1
Cu 781.481 302.346 -895.369 1
Cu 781.481 314.176 -895.369 1
Cu 781.481 325.963 -895.369 1
Cu 781.481 337.704 -895.369 1
Cu 781.481 349.395 -895.369 1
Cu 781.481 361.032 -895.369 1
Cu 781.481 372.611 -895.369 1
Cu 781.481 384.13 -895.369 1
Cu 781.481 395.584 -895.369 1
Cu 781.481 406.969 -895.369 1
Cu 781.481 418.283 -895.369 1
Cu 781.481 429.521 -895.369 1
Cu 781.481 440.68 -895.369 1
Cu 781.481 451.757 -895.369 1
Cu 781.481 462.747 -895.369 1
Cu 781.481 473.649 -895.369 1
Cu 781.481 484.457 -895.369 1
Cu 781.481 495.169 -895.369 1
Cu 781.481 505.781 -895.369 1
Cu 781.481 516.29 -895.369 1
Cu 781.481 526.693 -895.369 1
Cu 781.481 536.986 -895.369 1
Cu 781.481 547.167 -895.369 1
Cu 781.481 557.231 -895.369 1
Cu 781.481 567.176 -895.369 1
Cu 781.481 576.999 -895.369 1
Cu 781.481 586.696 -895.369 1
Cu 781.481 596.265 -895.369 1
Cu 781.481 605.702 -895.369 1
Cu 781.481 615.004 -895.369 1
Cu 781.481 624.17 -895.369 1
Cu 778.832 633.194 -895.369 1
Cu 770.338 642.076 -895.369 1
Cu 761.682 650.812 -895.369 1
Cu 752.865 659.399 -895.369 1
Cu 743.891 667.834 -895.369 1
Cu 734.762 676.116 -895.369 1
Cu 725.481 684.24 -895.369 1
Cu 716.051 692.206 -895.369 1
Cu 706.476 700.009 -895.369 1
Cu 696.757 707.649 -895.369 1
Cu 686.899 715.122 -895.369 1
Cu 676.903 722.425 -895.369 1
Cu 666.774 729.558 -895.369 1
Cu 656.515 736.517 -895.369 1
Cu 646.129 743.3 -895.369 1
Cu 635.618 749.905 -895.369 1
Cu 624.987 756.331 -895.369 1
Cu 614.239 762.574 -895.369 1
Cu 603.377 768.633 -895.369 1
Cu 592.404 774.507 -895.369 1
Cu 581.325 780.193 -895.369 1
Cu 570.142 785.689 -895.369 1
Cu 558.859 790.994 -895.369 1
Cu 547.479 796.107 -895.369 1
Cu 536.007 801.024 -895.369 1
Cu 524.445 805.746 -895.369 1
Cu 512.798 810.27 -895.369 1
Cu 501.069 814.595 -895.369 1
Cu 489.262 818.72 -895.369 1
Cu 477.38 822.643 -895.369 1
Cu 465.428 826.363 -895.369 1
Cu 453.408 829.879 -895.369 1
Cu 441.326 833.19 -895.369 1
Cu 429.184 836.295 -895.369 1
Cu 416.986 839.193 -895.369 1
Cu 404.737 841.883 -895.369 1
Cu 392.44 844.363 -895.369 1
Cu 380.099 846.634 -895.369 1
Cu 367.718 848.694 -895.369 1
Cu 355.3 850.544 -895.369 1
Cu 342.851 852.182 -895.369 1
Cu 330.373 853.607 -895.369 1
Cu 317.87 854.82 -895.369 1
Cu 305.348 855.82 -895.369 1
Cu 292.808 856.606 -895.369 1
Cu 280.256 857.179 -895.369 1
Cu 267.695 857.538 -895.369 1
Cu 255.13 857.684 -895.369 1
Cu 242.564 857.615 -895.369 1
Cu 230.001 857.333 -895.369 1
Cu 217.446 856.836 -895.369 1
Cu 204.902 856.126 -895.369 1
Cu 192.372 855.203 -895.369 1
Cu 179.862 854.066 -895.369 1
Cu 167.375 852.717 -895.369 1
Cu 154.915 851.155 -895.369 1
Cu 142.485 849.382 -895.369 1
Cu 130.091 847.397 -895.369 1
Cu 117.735 845.201 -895.369 1
Cu 105.421 842.796 -895.369 1
Cu 93.1546 840.181 -895.369 1
Cu 80.9381 837.358 -895.369 1
Cu 68.7758 834.327 -895.369 1
Cu 56.6714 831.09 -895.369 1
Cu 44.6289 827.647 -895.369 1
Cu 32.6521 824 -895.369 1
Cu 20.7446 820.15 -895.369 1
Cu 8.91025 816.097 -895.369 1
Cu -2.84721 811.844 -895.369 1
Cu -14.5241 807.391 -895.369 1
Cu -26.1167 802.74 -895.369 1
Cu -37.6214 797.892 -895.369 1
Cu -49.0346 792.85 -895.369 1
Cu -60.3526 787.613 -895.369 1
Cu -71.5719 782.185 -895.369 1
Cu -82.689 776.567 -895.369 1
Cu -93.7003 770.761 -895.369 1
Cu -104.602 764.768 -895.369 1
Cu -115.392 758.59 -895.369 1
Cu -126.065 752.23 -895.369 1
Cu -136.619 745.689 -895.369 1
Cu -147.051 738.969 -895.369 1
Cu -157.356 732.073 -895.369 1
Cu -167.532 725.002 -895.369 1
Cu -177.576 717.76 -895.369 1
Cu -187.483 710.347 -895.369 1
Cu -197.253 702.767 -895.369 1
Cu -206.88 695.022 -895.369 1
Cu -216.362 687.115 -895.369 1
Cu -225.697 679.047 -895.369 1
Cu -234.881 670.821 -895.369 1
Cu -243.911 662.441 -895.369 1
Cu -252.784 653.908 -895.369 1
Cu -261.498 645.225 -895.369 1
Cu -270.05 636.395 -895.369 1
Cu -275.726 627.421 -895.369 1
Cu -275.726 618.306 -895.369 1
Cu -275.726 609.053 -895.369 1
Cu -275.726 599.663 -895.369 1
Cu -275.726 590.142 -895.369 1
Cu -275.726 580.49 -895.369 1
Cu -275.726 570.712 -895.369 1
Cu -275.726 560.81 -895.369 1
Cu -275.726 550.789 -895.369 1
Cu -275.726 540.649 -895.369 1
Cu -275.726 530.396 -895.369 1
Cu -275.726 520.032 -895.369 1
Cu -275.726 509.561 -895.369 1
Cu -275.726 498.985 -895.369 1
Cu -275.726 488.309 -895.369 1
Cu -275.726 477.534 -895.369 1
Cu -275.726 466.666 -895.369 1
Cu -275.726 455.707 -895.369 1
Cu -275.726 444.661 -895.369 1
Cu -275.726 433.531 -895.369 1
Cu -275.726 422.321 -895.369 1
Cu -275.726 411.034 -895.369 1
Cu -275.726 399.674 -895.369 1
Cu -275.726 388.244 -895.369 1
Cu -275.726 376.748 -895.369 1
Cu -275.726 365.19 -895.369 1
Cu -275.726 353.573 -895.369 1
Cu -275.726 341.901 -895.369 1
Cu -275.726 330.178 -895.369 1
Cu -275.726 318.407 -895.369 1
Cu -275.726 306.592 -895.369 1
Cu -275.726 294.737 -895.369 1
Cu -275.726 282.845 -895.369 1
Cu -275.726 270.921 -895.369 1
Cu -275.726 258.967 -895.369 1
Cu -275.726 246.988 -895.369 1
Cu -275.726 234.988 -895.369 1
Cu -275.726 222.97 -895.369 1
Cu -275.726 210.938 -895.369 1
Cu -275.726 198.896 -895.369 1
Cu -275.726 186.848 -895.369 1
Cu -275.726 174.797 -895.369 1
Cu -275.726 162.747 -895.369 1
Cu -275.726 150.702 -895.369 1
Cu -275.726 138.667 -895.369 1
Cu -275.726 126.644 -895.369 1
Cu -275.726 114.637 -895.369 1
Cu -275.726 102.65 -895.369 1
Cu -275.726 90.688 -895.369 1
Cu -275.726 78.7534 -895.369 1
Cu -275.726 66.8503 -895.369 1
Cu -275.726 54.9824 -895.369 1
Cu -275.726 43.1536 -895.369 1
Cu -275.726 31.3675 -895.369 1
Cu -275.726 19.6279 -895.369 1
Cu -275.726 7.93842 -895.369 1
Cu -275.726 -3.6972 -895.369 1
Cu -275.726 -15.2753 -895.369 1
Cu -275.726 -26.7922 -895.369 1
Cu -275.726 -38.2444 -895.369 1
Cu -275.726 -49.6282 -895.369 1
Cu -275.726 -60.9399 -895.369 1
Cu -275.726 -72.1762 -895.369 1
Cu -275.726 -83.3333 -895.369 1
Cu -275.726 -94.4078 -895.369 1
Cu -275.726 -105.396 -895.369 1
Cu -275.726 -116.295 -895.369 1
Cu -275.726 -127.101 -895.369 1
Cu -275.726 -137.811 -895.369 1
Cu -275.726 -148.42 -895.369 1
Cu -275.726 -158.927 -895.369 1
Cu -275.726 -169.327 -895.369 1
Cu -275.726 -179.618 -895.369 1
Cu -275.726 -189.795 -895.369 1
Cu -275.726 -199.856 -895.369 1
Cu -275.726 -209.799 -895.369 1
Cu -275.726 -219.618 -895.369 1
Cu -275.726 -229.312 -895.369 1
Cu -275.726 -238.878 -895.369 1
Cu -275.726 -248.312 -895.369 1
Cu -275.726 -257.611 -895.369 1
Cu -275.726 -266.772 -895.369 1
Cu -272.868 -275.794 -895.369 1
Cu -264.37 -284.672 -895.369 1
Cu -255.71 -293.404 -895.369 1
Cu -246.889 -301.987 -895.369 1
Cu -237.911 -310.419 -895.369 1
Cu -228.778 -318.696 -895.369 1
Cu -219.494 -326.817 -895.369 1
Cu -210.06 -334.779 -895.369 1
Cu -200.481 -342.578 -895.369 1
Cu -190.759 -350.214 -895.369 1
Cu -180.897 -357.682 -895.369 1
Cu -170.898 -364.982 -895.369 1
Cu -160.766 -372.11 -895.369 1
Cu -150.504 -379.064 -895.369 1
Cu -140.114 -385.843 -895.369 1
Cu -129.601 -392.444 -895.369 1
Cu -118.967 -398.865 -895.369 1
Cu -108.216 -405.104 -895.369 1
Cu -97.3507 -411.159 -895.369 1
Cu -86.3754 -417.028 -895.369 1
Cu -75.2933 -422.709 -895.369 1
Cu -64.1077 -428.2 -895.369 1
Cu -52.8222 -433.501 -895.369 1
Cu -41.4404 -438.608 -895.369 1
Cu -29.9658 -443.521 -895.369 1
Cu -18.4021 -448.238 -895.369 1
Cu -6.75297 -452.757 -895.369 1
Cu 4.97801 -457.077 -895.369 1
Cu 16.7871 -461.197 -895.369 1
Cu 28.6706 -465.115 -895.369 1
Cu 40.6247 -468.83 -895.369 1
Cu 52.6458 -472.341 -895.369 1
Cu 64.7299 -475.647 -895.369 1
Cu 76.8733 -478.747 -895.369 1
Cu 89.0721 -481.639 -895.369 1
Cu 101.323 -484.324 -895.369 1
Cu 113.621 -486.799 -895.369 1
Cu 125.963 -489.065 -895.369 1
Cu 138.345 -491.12 -895.369 1
Cu 150.763 -492.964 -895.369 1
Cu 163.214 -494.597 -895.369 1
Cu 175.692 -496.017 -895.369 1
Cu 188.195 -497.225 -895.369 1
Cu 200.719 -498.219 -895.369 1
Cu 213.258 -499 -895.369 1
Cu 225.811 -499.568 -895.369 1
Cu 238.371 -499.922 -895.369 1
Cu 250.937 -500.062 -895.369 1
Cu 263.503 -499.988 -895.369 1
Cu 276.065 -499.7 -895.369 1
Cu 288.621 -499.198 -895.369 1
Cu 301.165 -498.483 -895.369 1
Cu 313.694 -497.554 -895.369 1
Cu 326.203 -496.413 -895.369 1
Cu 338.69 -495.058 -895.369 1
Cu 351.149 -493.491 -895.369 1
Cu 363.578 -491.712 -895.369 1
Cu 375.972 -489.722 -895.369 1
Cu 388.326 -487.522 -895.369 1
Cu 400.639 -485.111 -895.369 1
Cu 412.904 -482.491 -895.369 1
Cu 425.12 -479.663 -895.369 1
Cu 437.28 -476.627 -895.369 1
Cu 449.383 -473.384 -895.369 1
Cu 461.424 -469.937 -895.369 1
Cu 473.399 -466.284 -895.369 1
Cu 485.305 -462.429 -895.369 1
Cu 497.138 -458.371 -895.369 1
Cu 508.893 -454.113 -895.369 1
Cu 520.568 -449.655 -895.369 1
Cu 532.158 -444.999 -895.369 1
Cu 543.661 -440.147 -895.369 1
Cu 555.072 -435.099 -895.369 1
Cu 566.387 -429.858 -895.369 1
Cu 577.604 -424.425 -895.369 1
Cu 588.719 -418.803 -895.369 1
Cu 599.727 -412.991 -895.369 1
Cu 610.627 -406.994 -895.369 1
Cu 621.413 -400.812 -895.369 1
Cu 632.084 -394.447 -895.369 1
Cu 642.635 -387.901 -895.369 1
Cu 653.063 -381.177 -895.369 1
Cu 663.365 -374.277 -895.369 1
Cu 673.538 -367.202 -895.369 1
Cu 683.578 -359.955 -895.369 1
Cu 693.483 -352.538 -895.369 1
Cu 703.248 -344.954 -895.369 1
Cu 712.872 -337.205 -895.369 1
Cu 722.351 -329.293 -895.369 1
Cu -298.127 400.629 -895.369 1
Cu -298.127 389.153 -895.369 1
Cu -298.127 377.617 -895.369 1
Cu -298.127 366.023 -895.369 1
Cu -298.127 354.375 -895.369 1
Cu -298.127 342.675 -895.369 1
Cu -298.127 330.929 -895.369 1
Cu -298.127 319.138 -895.369 1
Cu -298.127 307.306 -895.369 1
Cu -298.127 295.437 -895.369 1
Cu -298.127 283.535 -895.369 1
Cu -298.127 271.602 -895.369 1
Cu -298.127 259.642 -895.369 1
Cu -298.127 247.658 -895.369 1
Cu -298.127 235.655 -895.369 1
Cu -298.127 223.635 -895.369 1
Cu -298.127 211.602 -895.369 1
Cu -298.127 199.56 -895.369 1
Cu -298.127 187.511 -895.369 1
Cu -298.127 175.461 -895.369 1
Cu -298.127 163.411 -895.369 1
Cu -298.127 151.365 -895.369 1
Cu -298.127 139.328 -895.369 1
Cu -298.127 127.302 -895.369 1
Cu -298.127 115.29 -895.369 1
Cu -298.127 103.298 -895.369 1
Cu -298.127 91.327 -895.369 1
Cu -298.127 79.3816 -895.369 1
Cu -298.127 67.465 -895.369 1
Cu -298.127 55.5807 -895.369 1
Cu -298.127 43.7321 -895.369 1
Cu -298.127 31.9228 -895.369 1
Cu -298.127 20.156 -895.369 1
Cu -298.127 8.43521 -895.369 1
Cu -298.127 -3.23615 -895.369 1
Cu -298.127 -14.8547 -895.369 1
Cu -298.127 -26.4171 -895.369 1
Cu -298.127 -37.92 -895.369 1
Cu -298.127 -49.36 -895.369 1
Cu -298.127 -60.7339 -895.369 1
Cu -298.127 -72.0383 -895.369 1
Cu -298.127 -83.2699 -895.369 1
Cu -298.127 -94.4255 -895.369 1
Cu -298.127 -105.502 -895.369 1
Cu -298.127 -116.496 -895.369 1
Cu -298.127 -127.404 -895.369 1
Cu -298.127 -138.224 -895.369 1
Cu -298.127 -148.951 -895.369 1
Cu -298.127 -159.584 -895.369 1
Cu -298.127 -170.118 -895.369 1
Cu -298.127 -180.551 -895.369 1
Cu -298.127 -190.88 -895.369 1
Cu -298.127 -201.102 -895.369 1
Cu -298.127 -211.213 -895.369 1
Cu -298.127 -221.212 -895.369 1
Cu -298.127 -231.094 -895.369 1
Cu -298.127 -240.858 -895.369 1
Cu -298.127 -250.5 -895.369 1
Cu -298.127 -260.017 -895.369 1
Cu -298.127 -269.407 -895.369 1
Cu -298.127 -278.667 -895.369 1
Cu -298.127 -287.794 -895.369 1
Cu -293.519 -296.787 -895.369 1
Cu -284.994 -305.641 -895.369 1
Cu -276.314 -314.354 -895.369 1
Cu -267.48 -322.925 -895.369 1
Cu -258.495 -331.35 -895.369 1
Cu -249.362 -339.627 -895.369 1
Cu -240.083 -347.754 -895.369 1
Cu -230.661 -355.728 -895.369 1
Cu -221.099 -363.547 -895.369 1
Cu -211.4 -371.209 -895.369 1
Cu -201.566 -378.711 -895.369 1
Cu -191.6 -386.052 -895.369 1
Cu -181.505 -393.229 -895.369 1
Cu -171.284 -400.24 -895.369 1
Cu -160.941 -407.083 -895.369 1
Cu -150.477 -413.756 -895.369 1
Cu -139.896 -420.257 -895.369 1
Cu -129.201 -426.584 -895.369 1
Cu -118.396 -432.736 -895.369 1
Cu -107.483 -438.711 -895.369 1
Cu -96.4649 -444.506 -895.369 1
Cu -85.3459 -450.121 -895.369 1
Cu -74.1288 -455.553 -895.369 1
Cu -62.8169 -460.801 -895.369 1
Cu -51.4134 -465.864 -895.369 1
Cu -39.9217 -470.74 -895.369 1
Cu -28.3451 -475.428 -895.369 1
Cu -16.6869 -479.925 -895.369 1
Cu -4.95049 -484.232 -895.369 1
Cu 6.86065 -488.346 -895.369 1
Cu 18.7431 -492.267 -895.369 1
Cu 30.6935 -495.994 -895.369 1
Cu 42.7084 -499.524 -895.369 1
Cu 54.7841 -502.858 -895.369 1
Cu 66.9174 -505.994 -895.369 1
Cu 79.1045 -508.932 -895.369 1
Cu 91.3421 -511.67 -895.369 1
Cu 103.626 -514.208 -895.369 1
Cu 115.954 -516.545 -895.369 1
Cu 128.322 -518.68 -895.369 1
Cu 140.725 -520.613 -895.369 1
Cu 153.161 -522.343 -895.369 1
Cu 165.626 -523.87 -895.369 1
Cu 178.116 -525.193 -895.369 1
Cu 190.628 -526.312 -895.369 1
Cu 203.158 -527.226 -895.369 1
Cu 215.703 -527.936 -895.369 1
Cu 228.258 -528.44 -895.369 1
Cu 240.82 -528.74 -895.369 1
Cu 253.386 -528.834 -895.369 1
Cu 265.952 -528.723 -895.369 1
Cu 278.514 -528.407 -895.369 1
Cu 291.068 -527.886 -895.369 1
Cu 303.611 -527.16 -895.369 1
Cu 316.14 -526.229 -895.369 1
Cu 328.65 -525.094 -895.369 1
Cu 341.139 -523.754 -895.369 1
Cu 353.602 -522.211 -895.369 1
Cu 366.035 -520.464 -895.369 1
Cu 378.436 -518.515 -895.369 1
Cu 390.8 -516.363 -895.369 1
Cu 403.124 -514.01 -895.369 1
Cu 415.405 -511.456 -895.369 1
Cu 427.639 -508.702 -895.369 1
Cu 439.822 -505.748 -895.369 1
Cu 451.95 -502.596 -895.369 1
Cu 464.021 -499.246 -895.369 1
Cu 476.031 -495.699 -895.369 1
Cu 487.976 -491.957 -895.369 1
Cu 499.853 -488.021 -895.369 1
Cu 511.658 -483.891 -895.369 1
Cu 523.388 -479.568 -895.369 1
Cu 535.04 -475.055 -895.369 1
Cu 546.61 -470.353 -895.369 1
Cu 558.095 -465.461 -895.369 1
Cu 569.491 -460.384 -895.369 1
Cu 580.795 -455.12 -895.369 1
Cu 592.004 -449.673 -895.369 1
Cu 603.115 -444.044 -895.369 1
Cu 614.125 -438.234 -895.369 1
Cu 625.029 -432.245 -895.369 1
Cu 635.826 -426.079 -895.369 1
Cu 646.512 -419.737 -895.369 1
Cu 657.083 -413.222 -895.369 1
Cu 667.537 -406.535 -895.369 1
Cu 677.871 -399.679 -895.369 1
Cu 688.082 -392.654 -895.369 1
Cu 698.166 -385.464 -895.369 1
Cu 708.122 -378.11 -895.369 1
Cu 717.945 -370.595 -895.369 1
Cu 727.633 -362.92 -895.369 1
Cu 737.184 -355.089 -895.369 1
Cu 746.595 -347.102 -895.369 1
Cu 755.862 -338.963 -895.369 1
Cu 764.983 -330.674 -895.369 1
Cu 773.956 -322.237 -895.369 1
Cu 782.777 -313.654 -895.369 1
Cu 791.445 -304.929 -895.369 1
Cu 799.957 -296.064 -895.369 1
Cu 803.882 -287.061 -895.369 1
Cu 803.882 -277.922 -895.369 1
Cu 803.882 -268.652 -895.369 1
Cu 803.882 -259.251 -895.369 1
Cu 803.882 -249.724 -895.369 1
Cu 803.882 -240.072 -895.369 1
Cu 803.882 -230.299 -895.369 1
Cu 803.882 -220.407 -895.369 1
Cu 803.882 -210.399 -895.369 1
Cu 803.882 -200.279 -895.369 1
Cu 803.882 -190.048 -895.369 1
Cu 803.882 -179.711 -895.369 1
Cu 803.882 -169.269 -895.369 1
Cu 803.882 -158.727 -895.369 1
Cu 803.882 -148.086 -895.369 1
Cu 803.882 -137.351 -895.369 1
Cu 803.882 -126.525 -895.369 1
Cu 803.882 -115.609 -895.369 1
Cu 803.882 -104.608 -895.369 1
Cu 803.882 -93.5255 -895.369 1
Cu 803.882 -82.3636 -895.369 1
Cu 803.882 -71.126 -895.369 1
Cu 803.882 -59.8159 -895.369 1
Cu 803.882 -48.4365 -895.369 1
Cu 803.882 -36.9913 -895.369 1
Cu 803.882 -25.4835 -895.369 1
Cu 803.882 -13.9164 -895.369 1
Cu 803.882 -2.29345 -895.369 1
Cu 803.882 9.38204 -895.369 1
Cu 803.882 21.1067 -895.369 1
Cu 803.882 32.877 -895.369 1
Cu 803.882 44.6897 -895.369 1
Cu 803.882 56.5413 -895.369 1
Cu 803.882 68.4283 -895.369 1
Cu 803.882 80.3473 -895.369 1
Cu 803.882 92.295 -895.369 1
Cu 803.882 104.268 -895.369 1
Cu 803.882 116.262 -895.369 1
Cu 803.882 128.274 -895.369 1
Cu 803.882 140.302 -895.369 1
Cu 803.882 152.34 -895.369 1
Cu 803.882 164.386 -895.369 1
Cu 803.882 176.436 -895.369 1
Cu 803.882 188.487 -895.369 1
Cu 803.882 200.535 -895.369 1
Cu 803.882 212.576 -895.369 1
Cu 803.882 224.608 -895.369 1
Cu 803.882 236.627 -895.369 1
Cu 803.882 248.629 -895.369 1
Cu 803.882 260.611 -895.369 1
Cu 803.882 272.568 -895.369 1
Cu 803.882 284.499 -895.369 1
Cu 803.882 296.399 -895.369 1
Cu 803.882 308.265 -895.369 1
Cu 803.882 320.094 -895.369 1
Cu 803.882 331.881 -895.369 1
Cu 803.882 343.624 -895.369 1
Cu 803.882 355.319 -895.369 1
Cu 803.882 366.963 -895.369 1
Cu 803.882 378.553 -895.369 1
Cu 803.882 390.085 -895.369 1
Cu 803.882 401.555 -895.369 1
Cu 803.882 412.961 -895.369 1
Cu 803.882 424.298 -895.369 1
Cu 803.882 435.565 -895.369 1
Cu 803.882 446.757 -895.369 1
Cu 803.882 457.872 -895.369 1
Cu 803.882 468.905 -895.369 1
Cu 803.882 479.854 -895.369 1
Cu 803.882 490.717 -895.369 1
Cu 803.882 501.488 -895.369 1
Cu 803.882 512.166 -895.369 1
Cu 803.882 522.748 -895.369 1
Cu 803.882 533.229 -895.369 1
Cu 803.882 543.608 -895.369 1
Cu 803.882 553.881 -895.369 1
Cu 803.882 564.045 -895.369 1
Cu 803.882 574.098 -895.369 1
Cu 803.882 584.036 -895.369 1
Cu 803.882 593.856 -895.369 1
Cu 803.882 603.556 -895.369 1
Cu 803.882 613.133 -895.369 1
Cu 803.882 622.584 -895.369 1
Cu 803.882 631.906 -895.369 1
Cu 803.882 641.097 -895.369 1
Cu 803.269 650.154 -895.369 1
Cu 794.82 659.074 -895.369 1
Cu 786.213 667.854 -895.369 1
Cu 777.452 676.493 -895.369 1
Cu 768.538 684.988 -895.369 1
Cu 759.475 693.336 -895.369 1
Cu 750.265 701.534 -895.369 1
Cu 740.911 709.581 -895.369 1
Cu 731.415 717.474 -895.369 1
Cu 721.781 725.211 -895.369 1
Cu 712.01 732.789 -895.369 1
Cu 702.107 740.207 -895.369 1
Cu 692.073 747.462 -895.369 1
Cu 681.911 754.552 -895.369 1
Cu 671.626 761.475 -895.369 1
Cu 661.219 768.229 -895.369 1
Cu 650.693 774.812 -895.369 1
Cu 640.052 781.222 -895.369 1
Cu 629.299 787.458 -895.369 1
Cu 618.436 793.517 -895.369 1
Cu 607.468 799.398 -895.369 1
Cu 596.397 805.098 -895.369 1
Cu 585.226 810.618 -895.369 1
Cu 573.959 815.953 -895.369 1
Cu 562.598 821.105 -895.369 1
Cu 551.148 826.069 -895.369 1
Cu 539.611 830.847 -895.369 1
Cu 527.992 835.435 -895.369 1
Cu 516.292 839.832 -895.369 1
Cu 504.516 844.038 -895.369 1
Cu 492.667 848.051 -895.369 1
Cu 480.748 851.87 -895.369 1
Cu 468.764 855.494 -895.369 1
Cu 456.716 858.921 -895.369 1
Cu 444.61 862.152 -895.369 1
Cu 432.448 865.184 -895.369 1
Cu 420.234 868.017 -895.369 1
Cu 407.971 870.65 -895.369 1
Cu 395.664 873.082 -895.369 1
Cu 383.315 875.314 -895.369 1
Cu 370.928 877.343 -895.369 1
Cu 358.507 879.169 -895.369 1
Cu 346.055 880.793 -895.369 1
Cu 333.577 882.213 -895.369 1
Cu 321.075 883.428 -895.369 1
Cu 308.553 884.44 -895.369 1
Cu 296.015 885.247 -895.369 1
Cu 283.464 885.849 -895.369 1
Cu 270.905 886.246 -895.369 1
Cu 258.34 886.438 -895.369 1
Cu 245.774 886.424 -895.369 1
Cu 233.21 886.206 -895.369 1
Cu 220.651 885.782 -895.369 1
Cu 208.102 885.153 -895.369 1
Cu 195.566 884.32 -895.369 1
Cu 183.047 883.281 -895.369 1
Cu 170.547 882.039 -895.369 1
Cu 158.072 880.592 -895.369 1
Cu 145.624 878.942 -895.369 1
Cu 133.207 877.089 -895.369 1
Cu 120.825 875.034 -895.369 1
Cu 108.482 872.776 -895.369 1
Cu 96.1797 870.317 -895.369 1
Cu 83.9232 867.658 -895.369 1
Cu 71.7158 864.799 -895.369 1
Cu 59.5609 861.741 -895.369 1
Cu 47.462 858.485 -895.369 1
Cu 35.4227 855.032 -895.369 1
Cu 23.4465 851.383 -895.369 1
Cu 11.5369 847.538 -895.369 1
Cu -0.302807 843.5 -895.369 1
Cu -12.0691 839.269 -895.369 1
Cu -23.7585 834.846 -895.369 1
Cu -35.3677 830.234 -895.369 1
Cu -46.8933 825.432 -895.369 1
Cu -58.3319 820.442 -895.369 1
Cu -69.6803 815.267 -895.369 1
Cu -80.9352 809.907 -895.369 1
Cu -92.0932 804.364 -895.369 1
Cu -103.151 798.64 -895.369 1
Cu -114.106 792.736 -895.369 1
Cu -124.954 786.654 -895.369 1
Cu -135.693 780.395 -895.369 1
Cu -146.319 773.962 -895.369 1
Cu -156.829 767.357 -895.369 1
Cu -167.221 760.58 -895.369 1
Cu -177.491 753.636 -895.369 1
Cu -187.635 746.524 -895.369 1
Cu -197.652 739.248 -895.369 1
Cu -207.539 731.809 -895.369 1
Cu -217.292 724.21 -895.369 1
Cu -226.908 716.452 -895.369 1
Cu -236.386 708.539 -895.369 1
Cu -245.721 700.472 -895.369 1
Cu -254.912 692.254 -895.369 1
Cu -263.956 683.887 -895.369 1
Cu -272.849 675.373 -895.369 1
Cu -281.591 666.716 -895.369 1
Cu -290.177 657.917 -895.369 1
Cu -298.127 648.979 -895.369 1
Cu -298.127 639.904 -895.369 1
Cu -298.127 630.696 -895.369 1
Cu -298.127 621.357 -895.369 1
Cu -298.127 611.89 -895.369 1
Cu -298.127 602.296 -895.369 1
Cu -298.127 592.581 -895.369 1
Cu -298.127 582.745 -895.369 1
Cu -298.127 572.792 -895.369 1
Cu -298.127 562.724 -895.369 1
Cu -298.127 552.546 -895.369 1
Cu -298.127 542.259 -895.369 1
Cu -298.127 531.866 -895.369 1
Cu -298.127 521.371 -895.369 1
Cu -298.127 510.777 -895.369 1
Cu -298.127 500.087 -895.369 1
Cu -298.127 489.303 -895.369 1
Cu -298.127 478.43 -895.369 1
Cu -298.127 467.469 -895.369 1
Cu -298.127 456.425 -895.369 1
Cu -298.127 445.3 -895.369 1
Cu -298.127 434.098 -895.369 1
Cu -298.127 422.822 -895.369 1
Cu -298.127 411.475 -895.369 1
Cu 40.6429 -528.919 -895.369 1
Cu 52.7477 -532.155 -895.369 1
Cu 64.906 -535.2 -895.369 1
Cu 77.1147 -538.055 -895.369 1
Cu 89.3705 -540.717 -895.369 1
Cu 101.67 -543.186 -895.369 1
Cu 114.01 -545.463 -895.369 1
Cu 126.387 -547.545 -895.369 1
Cu 138.798 -549.433 -895.369 1
Cu 151.24 -551.125 -895.369 1
Cu 163.709 -552.623 -895.369 1
Cu 176.202 -553.924 -895.369 1
Cu 188.715 -555.029 -895.369 1
Cu 201.245 -555.938 -895.369 1
Cu 213.79 -556.65 -895.369 1
Cu 226.344 -557.165 -895.369 1
Cu 238.906 -557.482 -895.369 1
Cu 251.472 -557.603 -895.369 1
Cu 264.038 -557.527 -895.369 1
Cu 276.601 -557.253 -895.369 1
Cu 289.157 -556.782 -895.369 1
Cu 301.704 -556.114 -895.369 1
Cu 314.238 -555.249 -895.369 1
Cu 326.756 -554.188 -895.369 1
Cu 339.253 -552.931 -895.369 1
Cu 351.728 -551.477 -895.369 1
Cu 364.176 -549.828 -895.369 1
Cu 376.594 -547.984 -895.369 1
Cu 388.979 -545.945 -895.369 1
Cu 401.328 -543.712 -895.369 1
Cu 413.637 -541.286 -895.369 1
Cu 425.902 -538.667 -895.369 1
Cu 438.122 -535.856 -895.369 1
Cu 450.292 -532.853 -895.369 1
Cu 462.409 -529.66 -895.369 1
Cu 474.47 -526.277 -895.369 1
Cu 486.471 -522.705 -895.369 1
Cu 498.41 -518.945 -895.369 1
Cu 510.284 -514.998 -895.369 1
Cu 522.088 -510.866 -895.369 1
Cu 533.82 -506.549 -895.369 1
Cu 545.477 -502.048 -895.369 1
Cu 557.056 -497.366 -895.369 1
Cu 568.553 -492.502 -895.369 1
Cu 579.966 -487.458 -895.369 1
Cu 591.291 -482.236 -895.369 1
Cu 602.525 -476.836 -895.369 1
Cu 613.666 -471.262 -895.369 1
Cu 624.71 -465.513 -895.369 1
Cu 635.655 -459.591 -895.369 1
Cu 646.497 -453.499 -895.369 1
Cu 657.234 -447.237 -895.369 1
Cu 667.862 -440.808 -895.369 1
Cu 678.379 -434.213 -895.369 1
Cu 688.783 -427.453 -895.369 1
Cu 699.069 -420.531 -895.369 1
Cu 709.237 -413.449 -895.369 1
Cu 719.282 -406.208 -895.369 1
Cu 729.202 -398.811 -895.369 1
Cu 738.994 -391.258 -895.369 1
Cu 748.656 -383.554 -895.369 1
Cu 758.186 -375.698 -895.369 1
Cu 767.58 -367.694 -895.369 1
Cu 776.836 -359.544 -895.369 1
Cu 785.952 -351.249 -895.369 1
Cu 794.926 -342.813 -895.369 1
Cu 803.754 -334.237 -895.369 1
Cu 812.434 -325.523 -895.369 1
Cu 820.965 -316.674 -895.369 1
Cu 826.284 -307.693 -895.369 1
Cu 826.284 -298.582 -895.369 1
Cu 826.284 -289.342 -895.369 1
Cu 826.284 -279.977 -895.369 1
Cu 826.284 -270.49 -895.369 1
Cu 826.284 -260.882 -895.369 1
Cu 826.284 -251.156 -895.369 1
Cu 826.284 -241.315 -895.369 1
Cu 826.284 -231.362 -895.369 1
Cu 826.284 -221.299 -895.369 1
Cu 826.284 -211.128 -895.369 1
Cu 826.284 -200.853 -895.369 1
Cu 826.284 -190.477 -895.369 1
Cu 826.284 -180.002 -895.369 1
Cu 826.284 -169.43 -895.369 1
Cu 826.284 -158.766 -895.369 1
Cu 826.284 -148.01 -895.369 1
Cu 826.284 -137.168 -895.369 1
Cu 826.284 -126.241 -895.369 1
Cu 826.284 -115.232 -895.369 1
Cu 826.284 -104.144 -895.369 1
Cu 826.284 -92.9806 -895.369 1
Cu 826.284 -81.7444 -895.369 1
Cu 826.284 -70.4384 -895.369 1
Cu 826.284 -59.0657 -895.369 1
Cu 826.284 -47.6293 -895.369 1
Cu 826.284 -36.1322 -895.369 1
Cu 826.284 -24.5775 -895.369 1
Cu 826.284 -12.9684 -895.369 1
Cu 826.284 -1.30797 -895.369 1
Cu 826.284 10.4007 -895.369 1
Cu 826.284 22.1545 -895.369 1
Cu 826.284 33.9503 -895.369 1
Cu 826.284 45.7848 -895.369 1
Cu 826.284 57.655 -895.369 1
Cu 826.284 69.5576 -895.369 1
Cu 826.284 81.4894 -895.369 1
Cu 826.284 93.4474 -895.369 1
Cu 826.284 105.428 -895.369 1
Cu 826.284 117.429 -895.369 1
Cu 826.284 129.445 -895.369 1
Cu 826.284 141.476 -895.369 1
Cu 826.284 153.516 -895.369 1
Cu 826.284 165.563 -895.369 1
Cu 826.284 177.613 -895.369 1
Cu 826.284 189.664 -895.369 1
Cu 826.284 201.712 -895.369 1
Cu 826.284 213.753 -895.369 1
Cu 826.284 225.786 -895.369 1
Cu 826.284 237.805 -895.369 1
Cu 826.284 249.809 -895.369 1
Cu 826.284 261.794 -895.369 1
Cu 826.284 273.757 -895.369 1
Cu 826.284 285.694 -895.369 1
Cu 826.284 297.603 -895.369 1
Cu 826.284 309.48 -895.369 1
Cu 826.284 321.322 -895.369 1
Cu 826.284 333.125 -895.369 1
Cu 826.284 344.888 -895.369 1
Cu 826.284 356.606 -895.369 1
Cu 826.284 368.276 -895.369 1
Cu 826.284 379.896 -895.369 1
Cu 826.284 391.461 -895.369 1
Cu 826.284 402.97 -895.369 1
Cu 826.284 414.419 -895.369 1
Cu 826.284 425.804 -895.369 1
Cu 826.284 437.124 -895.369 1
Cu 826.284 448.374 -895.369 1
Cu 826.284 459.552 -895.369 1
Cu 826.284 470.655 -895.369 1
Cu 826.284 481.68 -895.369 1
Cu 826.284 492.624 -895.369 1
Cu 826.284 503.484 -895.369 1
Cu 826.284 514.256 -895.369 1
Cu 826.284 524.939 -895.369 1
Cu 826.284 535.529 -895.369 1
Cu 826.284 546.024 -895.369 1
Cu 826.284 556.42 -895.369 1
Cu 826.284 566.716 -895.369 1
Cu 826.284 576.907 -895.369 1
Cu 826.284 586.992 -895.369 1
Cu 826.284 596.967 -895.369 1
Cu 826.284 606.831 -895.369 1
Cu 826.284 616.579 -895.369 1
Cu 826.284 626.211 -895.369 1
Cu 826.284 635.723 -895.369 1
Cu 826.284 645.112 -895.369 1
Cu 826.284 654.377 -895.369 1
Cu 826.284 663.514 -895.369 1
Cu 822.644 672.521 -895.369 1
Cu 814.143 681.397 -895.369 1
Cu 805.492 690.137 -895.369 1
Cu 796.693 698.741 -895.369 1
Cu 787.749 707.205 -895.369 1
Cu 778.661 715.528 -895.369 1
Cu 769.432 723.707 -895.369 1
Cu 760.065 731.741 -895.369 1
Cu 750.562 739.626 -895.369 1
Cu 740.926 747.361 -895.369 1
Cu 731.159 754.944 -895.369 1
Cu 721.265 762.372 -895.369 1
Cu 711.244 769.644 -895.369 1
Cu 701.101 776.758 -895.369 1
Cu 690.838 783.712 -895.369 1
Cu 680.458 790.504 -895.369 1
Cu 669.963 797.132 -895.369 1
Cu 659.356 803.595 -895.369 1
Cu 648.641 809.89 -895.369 1
Cu 637.82 816.016 -895.369 1
Cu 626.895 821.972 -895.369 1
Cu 615.871 827.755 -895.369 1
Cu 604.749 833.364 -895.369 1
Cu 593.533 838.799 -895.369 1
Cu 582.225 844.056 -895.369 1
Cu 570.83 849.136 -895.369 1
Cu 559.349 854.035 -895.369 1
Cu 547.787 858.754 -895.369 1
Cu 536.145 863.291 -895.369 1
Cu 524.427 867.645 -895.369 1
Cu 512.637 871.814 -895.369 1
Cu 500.777 875.798 -895.369 1
Cu 488.851 879.595 -895.369 1
Cu 476.862 883.204 -895.369 1
Cu 464.812 886.625 -895.369 1
Cu 452.706 889.856 -895.369 1
Cu 440.547 892.896 -895.369 1
Cu 428.337 895.746 -895.369 1
Cu 416.08 898.403 -895.369 1
Cu 403.779 900.868 -895.369 1
Cu 391.438 903.139 -895.369 1
Cu 379.06 905.217 -895.369 1
Cu 366.648 907.1 -895.369 1
Cu 354.206 908.788 -895.369 1
Cu 341.736 910.28 -895.369 1
Cu 329.243 911.577 -895.369 1
Cu 316.729 912.677 -895.369 1
Cu 304.198 913.581 -895.369 1
Cu 291.654 914.288 -895.369 1
Cu 279.099 914.798 -895.369 1
Cu 266.537 915.111 -895.369 1
Cu 253.971 915.226 -895.369 1
Cu 241.405 915.145 -895.369 1
Cu 228.842 914.866 -895.369 1
Cu 216.286 914.391 -895.369 1
Cu 203.739 913.718 -895.369 1
Cu 191.206 912.848 -895.369 1
Cu 178.689 911.782 -895.369 1
Cu 166.192 910.52 -895.369 1
Cu 153.718 909.062 -895.369 1
Cu 141.271 907.408 -895.369 1
Cu 128.853 905.559 -895.369 1
Cu 116.469 903.515 -895.369 1
Cu 104.121 901.277 -895.369 1
Cu 91.8134 898.846 -895.369 1
Cu 79.5486 896.222 -895.369 1
Cu 67.3303 893.406 -895.369 1
Cu 55.1617 890.399 -895.369 1
Cu 43.046 887.201 -895.369 1
Cu 30.9865 883.813 -895.369 1
Cu 18.9865 880.236 -895.369 1
Cu 7.04904 876.472 -895.369 1
Cu -4.82256 872.521 -895.369 1
Cu -16.6252 868.384 -895.369 1
Cu -28.3556 864.062 -895.369 1
Cu -40.0107 859.557 -895.369 1
Cu -51.5873 854.87 -895.369 1
Cu -63.0825 850.001 -895.369 1
Cu -74.493 844.953 -895.369 1
Cu -85.8159 839.727 -895.369 1
Cu -97.048 834.323 -895.369 1
Cu -108.186 828.744 -895.369 1
Cu -119.228 822.991 -895.369 1
Cu -130.17 817.065 -895.369 1
Cu -141.01 810.968 -895.369 1
Cu -151.744 804.703 -895.369 1
Cu -162.37 798.269 -895.369 1
Cu -172.884 791.67 -895.369 1
Cu -183.285 784.906 -895.369 1
Cu -193.568 777.98 -895.369 1
Cu -203.732 770.894 -895.369 1
Cu -213.774 763.649 -895.369 1
Cu -223.691 756.248 -895.369 1
Cu -233.48 748.692 -895.369 1
Cu -243.139 740.983 -895.369 1
Cu -252.666 733.124 -895.369 1
Cu -262.056 725.116 -895.369 1
Cu -271.309 716.962 -895.369 1
Cu -280.422 708.664 -895.369 1
Cu -289.392 700.224 -895.369 1
Cu -298.216 691.645 -895.369 1
Cu -306.893 682.928 -895.369 1
Cu -315.42 674.076 -895.369 1
Cu -320.529 665.091 -895.369 1
Cu -320.529 655.976 -895.369 1
Cu -320.529 646.734 -895.369 1
Cu -320.529 637.366 -895.369 1
Cu -320.529 627.875 -895.369 1
Cu -320.529 618.264 -895.369 1
Cu -320.529 608.536 -895.369 1
Cu -320.529 598.692 -895.369 1
Cu -320.529 588.736 -895.369 1
Cu -320.529 578.67 -895.369 1
Cu -320.529 568.497 -895.369 1
Cu -320.529 558.22 -895.369 1
Cu -320.529 547.841 -895.369 1
Cu -320.529 537.363 -895.369 1
Cu -320.529 526.789 -895.369 1
Cu -320.529 516.122 -895.369 1
Cu -320.529 505.365 -895.369 1
Cu -320.529 494.52 -895.369 1
Cu -320.529 483.591 -895.369 1
Cu -320.529 472.58 -895.369 1
Cu -320.529 461.491 -895.369 1
Cu -320.529 450.325 -895.369 1
Cu -320.529 439.087 -895.369 1
Cu -320.529 427.78 -895.369 1
Cu -320.529 416.405 -895.369 1
Cu -320.529 404.967 -895.369 1
Cu -320.529 393.469 -895.369 1
Cu -320.529 381.913 -895.369 1
Cu -320.529 370.302 -895.369 1
Cu -320.529 358.641 -895.369 1
Cu -320.529 346.931 -895.369 1
Cu -320.529 335.176 -895.369 1
Cu -320.529 323.379 -895.369 1
Cu -320.529 311.544 -895.369 1
Cu -320.529 299.673 -895.369 1
Cu -320.529 287.769 -895.369 1
Cu -320.529 275.837 -895.369 1
Cu -320.529 263.878 -895.369 1
Cu -320.529 251.897 -895.369 1
Cu -320.529 239.896 -895.369 1
Cu -320.529 227.879 -895.369 1
Cu -320.529 215.848 -895.369 1
Cu -320.529 203.808 -895.369 1
Cu -320.529 191.761 -895.369 1
Cu -320.529 179.711 -895.369 1
Cu -320.529 167.66 -895.369 1
Cu -320.529 155.612 -895.369 1
Cu -320.529 143.571 -895.369 1
Cu -320.529 131.539 -895.369 1
Cu -320.529 119.519 -895.369 1
Cu -320.529 107.516 -895.369 1
Cu -320.529 95.5313 -895.369 1
Cu -320.529 83.5691 -895.369 1
Cu -320.529 71.6325 -895.369 1
Cu -320.529 59.7246 -895.369 1
Cu -320.529 47.8485 -895.369 1
Cu -320.529 36.0076 -895.369 1
Cu -320.529 24.2048 -895.369 1
Cu -320.529 12.4435 -895.369 1
Cu -320.529 0.726753 -895.369 1
Cu -320.529 -10.9423 -895.369 1
Cu -320.529 -22.5606 -895.369 1
Cu -320.529 -34.1249 -895.369 1
Cu -320.529 -45.6323 -895.369 1
Cu -320.529 -57.0795 -895.369 1
Cu -320.529 -68.4635 -895.369 1
Cu -320.529 -79.7813 -895.369 1
Cu -320.529 -91.0299 -895.369 1
Cu -320.529 -102.206 -895.369 1
Cu -320.529 -113.307 -895.369 1
Cu -320.529 -124.33 -895.369 1
Cu -320.529 -135.272 -895.369 1
Cu -320.529 -146.129 -895.369 1
Cu -320.529 -156.9 -895.369 1
Cu -320.529 -167.58 -895.369 1
Cu -320.529 -178.168 -895.369 1
Cu -320.529 -188.661 -895.369 1
Cu -320.529 -199.054 -895.369 1
Cu -320.529 -209.347 -895.369 1
Cu -320.529 -219.536 -895.369 1
Cu -320.529 -229.618 -895.369 1
Cu -320.529 -239.591 -895.369 1
Cu -320.529 -249.451 -895.369 1
Cu -320.529 -259.197 -895.369 1
Cu -320.529 -268.826 -895.369 1
Cu -320.529 -278.335 -895.369 1
Cu -320.529 -287.721 -895.369 1
Cu -320.529 -296.982 -895.369 1
Cu -320.529 -306.116 -895.369 1
Cu -316.68 -315.12 -895.369 1
Cu -308.175 -323.992 -895.369 1
Cu -299.52 -332.73 -895.369 1
Cu -290.718 -341.33 -895.369 1
Cu -281.77 -349.791 -895.369 1
Cu -272.678 -358.11 -895.369 1
Cu -263.446 -366.286 -895.369 1
Cu -254.076 -374.315 -895.369 1
Cu -244.57 -382.197 -895.369 1
Cu -234.93 -389.928 -895.369 1
Cu -225.16 -397.507 -895.369 1
Cu -215.262 -404.932 -895.369 1
Cu -205.239 -412.2 -895.369 1
Cu -195.093 -419.31 -895.369 1
Cu -184.827 -426.26 -895.369 1
Cu -174.444 -433.048 -895.369 1
Cu -163.946 -439.672 -895.369 1
Cu -153.337 -446.13 -895.369 1
Cu -142.619 -452.421 -895.369 1
Cu -131.795 -458.543 -895.369 1
Cu -120.868 -464.494 -895.369 1
Cu -109.841 -470.273 -895.369 1
Cu -98.7164 -475.879 -895.369 1
Cu -87.498 -481.309 -895.369 1
Cu -76.1885 -486.562 -895.369 1
Cu -64.7909 -491.637 -895.369 1
Cu -53.3082 -496.532 -895.369 1
Cu -41.7435 -501.246 -895.369 1
Cu -30.0999 -505.779 -895.369 1
Cu -18.3805 -510.128 -895.369 1
Cu -6.58847 -514.292 -895.369 1
Cu 5.27303 -518.271 -895.369 1
Cu 17.2008 -522.064 -895.369 1
Cu 29.1918 -525.668 -895.369 1
Cu -342.93 629.795 -895.369 1
Cu -342.93 620.004 -895.369 1
Cu -342.93 610.103 -895.369 1
Cu -342.93 600.096 -895.369 1
Cu -342.93 589.984 -895.369 1
Cu -342.93 579.77 -895.369 1
Cu -342.93 569.456 -895.369 1
Cu -342.93 559.046 -895.369 1
Cu -342.93 548.541 -895.369 1
Cu -342.93 537.945 -895.369 1
Cu -342.93 527.259 -895.369 1
Cu -342.93 516.488 -895.369 1
Cu -342.93 505.632 -895.369 1
Cu -342.93 494.695 -895.369 1
Cu -342.93 483.68 -895.369 1
Cu -342.93 472.59 -895.369 1
Cu -342.93 461.426 -895.369 1
Cu -342.93 450.192 -895.369 1
Cu -342.93 438.891 -895.369 1
Cu -342.93 427.526 -895.369 1
Cu -342.93 416.099 -895.369 1
Cu -342.93 404.613 -895.369 1
Cu -342.93 393.071 -895.369 1
Cu -342.93 381.476 -895.369 1
Cu -342.93 369.83 -895.369 1
Cu -342.93 358.138 -895.369 1
Cu -342.93 346.4 -895.369 1
Cu -342.93 334.621 -895.369 1
Cu -342.93 322.804 -895.369 1
Cu -342.93 310.951 -895.369 1
Cu -342.93 299.065 -895.369 1
Cu -342.93 287.149 -895.369 1
Cu -342.93 275.206 -895.369 1
Cu -342.93 263.24 -895.369 1
Cu -342.93 251.252 -895.369 1
Cu -342.93 239.247 -895.369 1
Cu -342.93 227.226 -895.369 1
Cu -342.93 215.194 -895.369 1
Cu -342.93 203.152 -895.369 1
Cu -342.93 191.105 -895.369 1
Cu -342.93 179.054 -895.369 1
Cu -342.93 167.003 -895.369 1
Cu -342.93 154.956 -895.369 1
Cu -342.93 142.914 -895.369 1
Cu -342.93 130.881 -895.369 1
Cu -342.93 118.86 -895.369 1
Cu -342.93 106.854 -895.369 1
Cu -342.93 94.8654 -895.369 1
Cu -342.93 82.8979 -895.369 1
Cu -342.93 70.9542 -895.369 1
Cu -342.93 59.0373 -895.369 1
Cu -342.93 47.15 -895.369 1
Cu -342.93 35.2955 -895.369 1
Cu -342.93 23.4765 -895.369 1
Cu -342.93 11.696 -895.369 1
Cu -342.93 -0.0429662 -895.369 1
Cu -342.93 -11.7376 -895.369 1
Cu -342.93 -23.385 -895.369 1
Cu -342.93 -34.9822 -895.369 1
Cu -342.93 -46.5264 -895.369 1
Cu -342.93 -58.0147 -895.369 1
Cu -342.93 -69.4443 -895.369 1
Cu -342.93 -80.8123 -895.369 1
Cu -342.93 -92.1159 -895.369 1
Cu -342.93 -103.352 -895.369 1
Cu -342.93 -114.519 -895.369 1
Cu -342.93 -125.612 -895.369 1
Cu -342.93 -136.63 -895.369 1
Cu -342.93 -147.57 -895.369 1
Cu -342.93 -158.429 -895.369 1
Cu -342.93 -169.205 -895.369 1
Cu -342.93 -179.894 -895.369 1
Cu -342.93 -190.494 -895.369 1
Cu -342.93 -201.002 -895.369 1
Cu -342.93 -211.416 -895.369 1
Cu -342.93 -221.734 -895.369 1
Cu -342.93 -231.952 -895.369 1
Cu -342.93 -242.068 -895.369 1
Cu -342.93 -252.08 -895.369 1
Cu -342.93 -261.985 -895.369 1
Cu -342.93 -271.78 -895.369 1
Cu -342.93 -281.464 -895.369 1
Cu -342.93 -291.034 -895.369 1
Cu -342.93 -300.487 -895.369 1
Cu -342.93 -309.821 -895.369 1
Cu -342.93 -319.034 -895.369 1
Cu -342.93 -328.124 -895.369 1
Cu -336.401 -337.087 -895.369 1
Cu -327.856 -345.923 -895.369 1
Cu -319.167 -354.629 -895.369 1
Cu -310.336 -363.202 -895.369 1
Cu -301.365 -371.641 -895.369 1
Cu -292.257 -379.944 -895.369 1
Cu -283.013 -388.107 -895.369 1
Cu -273.637 -396.131 -895.369 1
Cu -264.13 -404.011 -895.369 1
Cu -254.495 -411.747 -895.369 1
Cu -244.734 -419.337 -895.369 1
Cu -234.849 -426.778 -895.369 1
Cu -224.844 -434.069 -895.369 1
Cu -214.72 -441.208 -895.369 1
Cu -204.48 -448.193 -895.369 1
Cu -194.126 -455.023 -895.369 1
Cu -183.662 -461.695 -895.369 1
Cu -173.09 -468.209 -895.369 1
Cu -162.411 -474.562 -895.369 1
Cu -151.63 -480.753 -895.369 1
Cu -140.749 -486.781 -895.369 1
Cu -129.77 -492.643 -895.369 1
Cu -118.696 -498.339 -895.369 1
Cu -107.529 -503.867 -895.369 1
Cu -96.2737 -509.225 -895.369 1
Cu -84.9315 -514.413 -895.369 1
Cu -73.5055 -519.429 -895.369 1
Cu -61.9986 -524.272 -895.369 1
Cu -50.4135 -528.94 -895.369 1
Cu -38.7532 -533.433 -895.369 1
Cu -27.0206 -537.749 -895.369 1
Cu -15.2186 -541.887 -895.369 1
Cu -3.35004 -545.847 -895.369 1
Cu 8.58206 -549.627 -895.369 1
Cu 20.5747 -553.226 -895.369 1
Cu 32.625 -556.644 -895.369 1
Cu 44.73 -559.879 -895.369 1
Cu 56.8865 -562.931 -895.369 1
Cu 69.0917 -565.799 -895.369 1
Cu 81.3425 -568.483 -895.369 1
Cu 93.6358 -570.981 -895.369 1
Cu 105.969 -573.293 -895.369 1
Cu 118.338 -575.418 -895.369 1
Cu 130.74 -577.356 -895.369 1
Cu 143.173 -579.107 -895.369 1
Cu 155.633 -580.67 -895.369 1
Cu 168.118 -582.045 -895.369 1
Cu 180.623 -583.23 -895.369 1
Cu 193.146 -584.227 -895.369 1
Cu 205.684 -585.035 -895.369 1
Cu 218.234 -585.653 -895.369 1
Cu 230.792 -586.081 -895.369 1
Cu 243.356 -586.32 -895.369 1
Cu 255.922 -586.369 -895.369 1
Cu 268.487 -586.228 -895.369 1
Cu 281.049 -585.897 -895.369 1
Cu 293.603 -585.377 -895.369 1
Cu 306.148 -584.667 -895.369 1
Cu 318.679 -583.768 -895.369 1
Cu 331.194 -582.679 -895.369 1
Cu 343.689 -581.402 -895.369 1
Cu 356.162 -579.936 -895.369 1
Cu 368.61 -578.282 -895.369 1
Cu 381.028 -576.441 -895.369 1
Cu 393.415 -574.411 -895.369 1
Cu 405.767 -572.196 -895.369 1
Cu 418.081 -569.793 -895.369 1
Cu 430.354 -567.205 -895.369 1
Cu 442.583 -564.432 -895.369 1
Cu 454.765 -561.475 -895.369 1
Cu 466.897 -558.334 -895.369 1
Cu 478.976 -555.011 -895.369 1
Cu 490.999 -551.505 -895.369 1
Cu 502.963 -547.818 -895.369 1
Cu 514.864 -543.951 -895.369 1
Cu 526.701 -539.904 -895.369 1
Cu 538.47 -535.68 -895.369 1
Cu 550.168 -531.278 -895.369 1
Cu 561.792 -526.7 -895.369 1
Cu 573.339 -521.947 -895.369 1
Cu 584.807 -517.02 -895.369 1
Cu 596.193 -511.921 -895.369 1
Cu 607.494 -506.65 -895.369 1
Cu 618.706 -501.209 -895.369 1
Cu 629.828 -495.6 -895.369 1
Cu 640.857 -489.823 -895.369 1
Cu 651.789 -483.88 -895.369 1
Cu 662.622 -477.774 -895.369 1
Cu 673.354 -471.504 -895.369 1
Cu 683.981 -465.073 -895.369 1
Cu 694.501 -458.482 -895.369 1
Cu 704.912 -451.733 -895.369 1
Cu 715.211 -444.828 -895.369 1
Cu 725.395 -437.768 -895.369 1
Cu 735.462 -430.555 -895.369 1
Cu 745.409 -423.191 -895.369 1
Cu 755.234 -415.678 -895.369 1
Cu 764.934 -408.017 -895.369 1
Cu 774.508 -400.211 -895.369 1
Cu 783.952 -392.261 -895.369 1
Cu 793.264 -384.169 -895.369 1
Cu 802.442 -375.938 -895.369 1
Cu 811.484 -367.569 -895.369 1
Cu 820.387 -359.065 -895.369 1
Cu 829.15 -350.427 -895.369 1
Cu 837.77 -341.658 -895.369 1
Cu 846.244 -332.76 -895.369 1
Cu 848.685 -323.735 -895.369 1
Cu 848.685 -314.585 -895.369 1
Cu 848.685 -305.313 -895.369 1
Cu 848.685 -295.921 -895.369 1
Cu 848.685 -286.411 -895.369 1
Cu 848.685 -276.786 -895.369 1
Cu 848.685 -267.047 -895.369 1
Cu 848.685 -257.199 -895.369 1
Cu 848.685 -247.242 -895.369 1
Cu 848.685 -237.179 -895.369 1
Cu 848.685 -227.013 -895.369 1
Cu 848.685 -216.746 -895.369 1
Cu 848.685 -206.382 -895.369 1
Cu 848.685 -195.922 -895.369 1
Cu 848.685 -185.369 -895.369 1
Cu 848.685 -174.725 -895.369 1
Cu 848.685 -163.994 -895.369 1
Cu 848.685 -153.178 -895.369 1
Cu 848.685 -142.279 -895.369 1
Cu 848.685 -131.301 -895.369 1
Cu 848.685 -120.246 -895.369 1
Cu 848.685 -109.117 -895.369 1
Cu 848.685 -97.9161 -895.369 1
Cu 848.685 -86.6468 -895.369 1
Cu 848.685 -75.3117 -895.369 1
Cu 848.685 -63.9135 -895.369 1
Cu 848.685 -52.4551 -895.369 1
Cu 848.685 -40.9394 -895.369 1
Cu 848.685 -29.3691 -895.369 1
Cu 848.685 -17.7472 -895.369 1
Cu 848.685 -6.07658 -895.369 1
Cu 848.685 5.63991 -895.369 1
Cu 848.685 17.3994 -895.369 1
Cu 848.685 29.1989 -895.369 1
Cu 848.685 41.0355 -895.369 1
Cu 848.685 52.9062 -895.369 1
Cu 848.685 64.8082 -895.369 1
Cu 848.685 76.7385 -895.369 1
Cu 848.685 88.6941 -895.369 1
Cu 848.685 100.672 -895.369 1
Cu 848.685 112.669 -895.369 1
Cu 848.685 124.683 -895.369 1
Cu 848.685 136.71 -895.369 1
Cu 848.685 148.748 -895.369 1
Cu 848.685 160.793 -895.369 1
Cu 848.685 172.842 -895.369 1
Cu 848.685 184.893 -895.369 1
Cu 848.685 196.943 -895.369 1
Cu 848.685 208.988 -895.369 1
Cu 848.685 221.025 -895.369 1
Cu 848.685 233.053 -895.369 1
Cu 848.685 245.066 -895.369 1
Cu 848.685 257.063 -895.369 1
Cu 848.685 269.041 -895.369 1
Cu 848.685 280.996 -895.369 1
Cu 848.685 292.926 -895.369 1
Cu 848.685 304.828 -895.369 1
Cu 848.685 316.699 -895.369 1
Cu 848.685 328.535 -895.369 1
Cu 848.685 340.334 -895.369 1
Cu 848.685 352.093 -895.369 1
Cu 848.685 363.809 -895.369 1
Cu 848.685 375.479 -895.369 1
Cu 848.685 387.101 -895.369 1
Cu 848.685 398.67 -895.369 1
Cu 848.685 410.186 -895.369 1
Cu 848.685 421.644 -895.369 1
Cu 848.685 433.041 -895.369 1
Cu 848.685 444.376 -895.369 1
Cu 848.685 455.644 -895.369 1
Cu 848.685 466.844 -895.369 1
Cu 848.685 477.973 -895.369 1
Cu 848.685 489.027 -895.369 1
Cu 848.685 500.005 -895.369 1
Cu 848.685 510.902 -895.369 1
Cu 848.685 521.718 -895.369 1
Cu 848.685 532.448 -895.369 1
Cu 848.685 543.091 -895.369 1
Cu 848.685 553.643 -895.369 1
Cu 848.685 564.102 -895.369 1
Cu 848.685 574.466 -895.369 1
Cu 848.685 584.732 -895.369 1
Cu 848.685 594.897 -895.369 1
Cu 848.685 604.958 -895.369 1
Cu 848.685 614.914 -895.369 1
Cu 848.685 624.762 -895.369 1
Cu 848.685 634.499 -895.369 1
Cu 848.685 644.124 -895.369 1
Cu 848.685 653.632 -895.369 1
Cu 848.685 663.023 -895.369 1
Cu 848.685 672.294 -895.369 1
Cu 848.685 681.443 -895.369 1
Cu 846.165 690.467 -895.369 1
Cu 837.689 699.363 -895.369 1
Cu 829.068 708.131 -895.369 1
Cu 820.305 716.768 -895.369 1
Cu 811.4 725.271 -895.369 1
Cu 802.357 733.638 -895.369 1
Cu 793.177 741.868 -895.369 1
Cu 783.864 749.959 -895.369 1
Cu 774.418 757.907 -895.369 1
Cu 764.844 765.712 -895.369 1
Cu 755.142 773.372 -895.369 1
Cu 745.316 780.884 -895.369 1
Cu 735.368 788.246 -895.369 1
Cu 725.3 795.458 -895.369 1
Cu 715.115 802.516 -895.369 1
Cu 704.815 809.42 -895.369 1
Cu 694.403 816.167 -895.369 1
Cu 683.882 822.757 -895.369 1
Cu 673.253 829.186 -895.369 1
Cu 662.521 835.454 -895.369 1
Cu 651.687 841.56 -895.369 1
Cu 640.754 847.501 -895.369 1
Cu 629.724 853.276 -895.369 1
Cu 618.602 858.884 -895.369 1
Cu 607.388 864.323 -895.369 1
Cu 596.087 869.592 -895.369 1
Cu 584.7 874.69 -895.369 1
Cu 573.231 879.615 -895.369 1
Cu 561.683 884.366 -895.369 1
Cu 550.058 888.943 -895.369 1
Cu 538.36 893.343 -895.369 1
Cu 526.59 897.566 -895.369 1
Cu 514.753 901.611 -895.369 1
Cu 502.851 905.476 -895.369 1
Cu 490.886 909.161 -895.369 1
Cu 478.863 912.665 -895.369 1
Cu 466.784 915.987 -895.369 1
Cu 454.651 919.127 -895.369 1
Cu 442.469 922.082 -895.369 1
Cu 430.239 924.853 -895.369 1
Cu 417.966 927.44 -895.369 1
Cu 405.651 929.84 -895.369 1
Cu 393.299 932.054 -895.369 1
Cu 380.912 934.082 -895.369 1
Cu 368.493 935.922 -895.369 1
Cu 356.045 937.574 -895.369 1
Cu 343.572 939.038 -895.369 1
Cu 331.077 940.313 -895.369 1
Cu 318.562 941.4 -895.369 1
Cu 306.03 942.297 -895.369 1
Cu 293.486 943.005 -895.369 1
Cu 280.931 943.524 -895.369 1
Cu 268.37 943.853 -895.369 1
Cu 255.804 943.992 -895.369 1
Cu 243.238 943.941 -895.369 1
Cu 230.674 943.701 -895.369 1
Cu 218.116 943.271 -895.369 1
Cu 205.566 942.651 -895.369 1
Cu 193.029 941.841 -895.369 1
Cu 180.506 940.843 -895.369 1
Cu 168 939.655 -895.369 1
Cu 155.516 938.279 -895.369 1
Cu 143.057 936.715 -895.369 1
Cu 130.624 934.962 -895.369 1
Cu 118.222 933.022 -895.369 1
Cu 105.853 930.895 -895.369 1
Cu 93.5202 928.581 -895.369 1
Cu 81.2273 926.081 -895.369 1
Cu 68.977 923.396 -895.369 1
Cu 56.7722 920.526 -895.369 1
Cu 44.6161 917.472 -895.369 1
Cu 32.5117 914.235 -895.369 1
Cu 20.4619 910.816 -895.369 1
Cu 8.4698 907.215 -895.369 1
Cu -3.46171 903.434 -895.369 1
Cu -15.3296 899.472 -895.369 1
Cu -27.131 895.332 -895.369 1
Cu -38.863 891.014 -895.369 1
Cu -50.5226 886.52 -895.369 1
Cu -62.1069 881.85 -895.369 1
Cu -73.6131 877.005 -895.369 1
Cu -85.0384 871.988 -895.369 1
Cu -96.3798 866.798 -895.369 1
Cu -107.635 861.438 -895.369 1
Cu -118.8 855.909 -895.369 1
Cu -129.873 850.211 -895.369 1
Cu -140.851 844.348 -895.369 1
Cu -151.732 838.319 -895.369 1
Cu -162.512 832.126 -895.369 1
Cu -173.189 825.771 -895.369 1
Cu -183.761 819.256 -895.369 1
Cu -194.224 812.582 -895.369 1
Cu -204.576 805.751 -895.369 1
Cu -214.815 798.765 -895.369 1
Cu -224.938 791.624 -895.369 1
Cu -234.942 784.332 -895.369 1
Cu -244.826 776.889 -895.369 1
Cu -254.586 769.298 -895.369 1
Cu -264.22 761.561 -895.369 1
Cu -273.725 753.679 -895.369 1
Cu -283.101 745.654 -895.369 1
Cu -292.343 737.489 -895.369 1
Cu -301.45 729.185 -895.369 1
Cu -310.419 720.745 -895.369 1
Cu -319.249 712.171 -895.369 1
Cu -327.937 703.464 -895.369 1
Cu -336.481 694.627 -895.369 1
Cu -342.93 685.662 -895.369 1
Cu -342.93 676.571 -895.369 1
Cu -342.93 667.357 -895.369 1
Cu -342.93 658.021 -895.369 1
Cu -342.93 648.567 -895.369 1
Cu -342.93 638.996 -895.369 1
Cu -254.349 -448.685 -895.369 1
Cu -244.359 -455.996 -895.369 1
Cu -234.254 -463.161 -895.369 1
Cu -224.038 -470.177 -895.369 1
Cu -213.711 -477.044 -895.369 1
Cu -203.278 -483.76 -895.369 1
Cu -192.738 -490.324 -895.369 1
Cu -182.097 -496.733 -895.369 1
Cu -171.355 -502.986 -895.369 1
Cu -160.515 -509.083 -895.369 1
Cu -149.58 -515.021 -895.369 1
Cu -138.553 -520.799 -895.369 1
Cu -127.435 -526.416 -895.369 1
Cu -116.23 -531.87 -895.369 1
Cu -104.939 -537.161 -895.369 1
Cu -93.5663 -542.287 -895.369 1
Cu -82.1136 -547.247 -895.369 1
Cu -70.5837 -552.039 -895.369 1
Cu -58.9794 -556.663 -895.369 1
Cu -47.3031 -561.118 -895.369 1
Cu -35.5577 -565.402 -895.369 1
Cu -23.7459 -569.514 -895.369 1
Cu -11.8703 -573.454 -895.369 1
Cu 0.0662337 -577.221 -895.369 1
Cu 12.061 -580.814 -895.369 1
Cu 24.1113 -584.232 -895.369 1
Cu 36.2143 -587.474 -895.369 1
Cu 48.3672 -590.539 -895.369 1
Cu 60.5673 -593.427 -895.369 1
Cu 72.8116 -596.138 -895.369 1
Cu 85.0974 -598.669 -895.369 1
Cu 97.4219 -601.022 -895.369 1
Cu 109.782 -603.195 -895.369 1
Cu 122.175 -605.188 -895.369 1
Cu 134.599 -607 -895.369 1
Cu 147.049 -608.631 -895.369 1
Cu 159.524 -610.081 -895.369 1
Cu 172.021 -611.349 -895.369 1
Cu 184.536 -612.435 -895.369 1
Cu 197.067 -613.338 -895.369 1
Cu 209.611 -614.059 -895.369 1
Cu 222.164 -614.598 -895.369 1
Cu 234.725 -614.953 -895.369 1
Cu 247.29 -615.126 -895.369 1
Cu 259.856 -615.116 -895.369 1
Cu 272.421 -614.923 -895.369 1
Cu 284.981 -614.547 -895.369 1
Cu 297.534 -613.988 -895.369 1
Cu 310.076 -613.247 -895.369 1
Cu 322.606 -612.323 -895.369 1
Cu 335.119 -611.217 -895.369 1
Cu 347.613 -609.929 -895.369 1
Cu 360.085 -608.459 -895.369 1
Cu 372.533 -606.808 -895.369 1
Cu 384.953 -604.976 -895.369 1
Cu 397.343 -602.963 -895.369 1
Cu 409.7 -600.77 -895.369 1
Cu 422.02 -598.398 -895.369 1
Cu 434.301 -595.846 -895.369 1
Cu 446.541 -593.116 -895.369 1
Cu 458.736 -590.209 -895.369 1
Cu 470.883 -587.124 -895.369 1
Cu 482.981 -583.862 -895.369 1
Cu 495.025 -580.425 -895.369 1
Cu 507.013 -576.813 -895.369 1
Cu 518.943 -573.027 -895.369 1
Cu 530.812 -569.067 -895.369 1
Cu 542.617 -564.936 -895.369 1
Cu 554.354 -560.633 -895.369 1
Cu 566.023 -556.159 -895.369 1
Cu 577.619 -551.517 -895.369 1
Cu 589.141 -546.706 -895.369 1
Cu 600.585 -541.727 -895.369 1
Cu 611.948 -536.583 -895.369 1
Cu 623.23 -531.274 -895.369 1
Cu 634.425 -525.802 -895.369 1
Cu 645.533 -520.167 -895.369 1
Cu 656.551 -514.371 -895.369 1
Cu 667.475 -508.416 -895.369 1
Cu 678.304 -502.302 -895.369 1
Cu 689.035 -496.031 -895.369 1
Cu 699.666 -489.604 -895.369 1
Cu 710.193 -483.024 -895.369 1
Cu 720.615 -476.291 -895.369 1
Cu 730.93 -469.408 -895.369 1
Cu 741.134 -462.375 -895.369 1
Cu 751.226 -455.194 -895.369 1
Cu 761.203 -447.867 -895.369 1
Cu 771.062 -440.396 -895.369 1
Cu 780.803 -432.782 -895.369 1
Cu 790.422 -425.027 -895.369 1
Cu 799.917 -417.133 -895.369 1
Cu 809.286 -409.102 -895.369 1
Cu 818.526 -400.935 -895.369 1
Cu 827.637 -392.635 -895.369 1
Cu 836.615 -384.203 -895.369 1
Cu 845.459 -375.642 -895.369 1
Cu 854.166 -366.953 -895.369 1
Cu 862.734 -358.138 -895.369 1
Cu 871.087 -349.199 -895.369 1
Cu 871.087 -340.138 -895.369 1
Cu 871.087 -330.958 -895.369 1
Cu 871.087 -321.661 -895.369 1
Cu 871.087 -312.248 -895.369 1
Cu 871.087 -302.723 -895.369 1
Cu 871.087 -293.086 -895.369 1
Cu 871.087 -283.34 -895.369 1
Cu 871.087 -273.488 -895.369 1
Cu 871.087 -263.532 -895.369 1
Cu 871.087 -253.474 -895.369 1
Cu 871.087 -243.317 -895.369 1
Cu 871.087 -233.062 -895.369 1
Cu 871.087 -222.712 -895.369 1
Cu 871.087 -212.27 -895.369 1
Cu 871.087 -201.737 -895.369 1
Cu 871.087 -191.117 -895.369 1
Cu 871.087 -180.412 -895.369 1
Cu 871.087 -169.624 -895.369 1
Cu 871.087 -158.755 -895.369 1
Cu 871.087 -147.809 -895.369 1
Cu 871.087 -136.788 -895.369 1
Cu 871.087 -125.694 -895.369 1
Cu 871.087 -114.53 -895.369 1
Cu 871.087 -103.298 -895.369 1
Cu 871.087 -92.001 -895.369 1
Cu 871.087 -80.6418 -895.369 1
Cu 871.087 -69.2229 -895.369 1
Cu 871.087 -57.7468 -895.369 1
Cu 871.087 -46.2162 -895.369 1
Cu 871.087 -34.6337 -895.369 1
Cu 871.087 -23.0021 -895.369 1
Cu 871.087 -11.324 -895.369 1
Cu 871.087 0.3979 -895.369 1
Cu 871.087 12.1609 -895.369 1
Cu 871.087 23.9623 -895.369 1
Cu 871.087 35.7994 -895.369 1
Cu 871.087 47.6695 -895.369 1
Cu 871.087 59.5697 -895.369 1
Cu 871.087 71.4974 -895.369 1
Cu 871.087 83.4499 -895.369 1
Cu 871.087 95.4243 -895.369 1
Cu 871.087 107.418 -895.369 1
Cu 871.087 119.428 -895.369 1
Cu 871.087 131.452 -895.369 1
Cu 871.087 143.486 -895.369 1
Cu 871.087 155.529 -895.369 1
Cu 871.087 167.577 -895.369 1
Cu 871.087 179.628 -895.369 1
Cu 871.087 191.679 -895.369 1
Cu 871.087 203.726 -895.369 1
Cu 871.087 215.768 -895.369 1
Cu 871.087 227.802 -895.369 1
Cu 871.087 239.824 -895.369 1
Cu 871.087 251.832 -895.369 1
Cu 871.087 263.823 -895.369 1
Cu 871.087 275.794 -895.369 1
Cu 871.087 287.744 -895.369 1
Cu 871.087 299.668 -895.369 1
Cu 871.087 311.564 -895.369 1
Cu 871.087 323.43 -895.369 1
Cu 871.087 335.262 -895.369 1
Cu 871.087 347.059 -895.369 1
Cu 871.087 358.816 -895.369 1
Cu 871.087 370.532 -895.369 1
Cu 871.087 382.204 -895.369 1
Cu 871.087 393.829 -895.369 1
Cu 871.087 405.405 -895.369 1
Cu 871.087 416.928 -895.369 1
Cu 871.087 428.397 -895.369 1
Cu 871.087 439.808 -895.369 1
Cu 871.087 451.159 -895.369 1
Cu 871.087 462.447 -895.369 1
Cu 871.087 473.67 -895.369 1
Cu 871.087 484.825 -895.369 1
Cu 871.087 495.909 -895.369 1
Cu 871.087 506.92 -895.369 1
Cu 871.087 517.856 -895.369 1
Cu 871.087 528.714 -895.369 1
Cu 871.087 539.491 -895.369 1
Cu 871.087 550.184 -895.369 1
Cu 871.087 560.793 -895.369 1
Cu 871.087 571.313 -895.369 1
Cu 871.087 581.743 -895.369 1
Cu 871.087 592.08 -895.369 1
Cu 871.087 602.322 -895.369 1
Cu 871.087 612.466 -895.369 1
Cu 871.087 622.511 -895.369 1
Cu 871.087 632.453 -895.369 1
Cu 871.087 642.29 -895.369 1
Cu 871.087 652.021 -895.369 1
Cu 871.087 661.643 -895.369 1
Cu 871.087 671.154 -895.369 1
Cu 871.087 680.551 -895.369 1
Cu 871.087 689.833 -895.369 1
Cu 871.087 698.996 -895.369 1
Cu 870.028 708.04 -895.369 1
Cu 861.581 716.962 -895.369 1
Cu 852.993 725.761 -895.369 1
Cu 844.268 734.433 -895.369 1
Cu 835.406 742.977 -895.369 1
Cu 826.41 751.391 -895.369 1
Cu 817.281 759.673 -895.369 1
Cu 808.023 767.821 -895.369 1
Cu 798.637 775.834 -895.369 1
Cu 789.125 783.709 -895.369 1
Cu 779.49 791.445 -895.369 1
Cu 769.733 799.04 -895.369 1
Cu 759.857 806.491 -895.369 1
Cu 749.864 813.799 -895.369 1
Cu 739.757 820.959 -895.369 1
Cu 729.538 827.972 -895.369 1
Cu 719.209 834.836 -895.369 1
Cu 708.772 841.548 -895.369 1
Cu 698.231 848.107 -895.369 1
Cu 687.586 854.513 -895.369 1
Cu 676.842 860.762 -895.369 1
Cu 666 866.855 -895.369 1
Cu 655.063 872.789 -895.369 1
Cu 644.033 878.563 -895.369 1
Cu 632.913 884.176 -895.369 1
Cu 621.705 889.626 -895.369 1
Cu 610.413 894.913 -895.369 1
Cu 599.038 900.035 -895.369 1
Cu 587.583 904.99 -895.369 1
Cu 576.052 909.779 -895.369 1
Cu 564.445 914.398 -895.369 1
Cu 552.767 918.849 -895.369 1
Cu 541.02 923.129 -895.369 1
Cu 529.207 927.237 -895.369 1
Cu 517.33 931.173 -895.369 1
Cu 505.392 934.936 -895.369 1
Cu 493.395 938.524 -895.369 1
Cu 481.344 941.937 -895.369 1
Cu 469.24 945.175 -895.369 1
Cu 457.085 948.236 -895.369 1
Cu 444.884 951.12 -895.369 1
Cu 432.639 953.826 -895.369 1
Cu 420.352 956.353 -895.369 1
Cu 408.027 958.701 -895.369 1
Cu 395.666 960.869 -895.369 1
Cu 383.272 962.858 -895.369 1
Cu 370.847 964.665 -895.369 1
Cu 358.396 966.292 -895.369 1
Cu 345.921 967.737 -895.369 1
Cu 333.424 969.001 -895.369 1
Cu 320.908 970.082 -895.369 1
Cu 308.377 970.981 -895.369 1
Cu 295.833 971.698 -895.369 1
Cu 283.279 972.232 -895.369 1
Cu 270.718 972.583 -895.369 1
Cu 258.153 972.751 -895.369 1
Cu 245.587 972.736 -895.369 1
Cu 233.022 972.539 -895.369 1
Cu 220.462 972.158 -895.369 1
Cu 207.91 971.595 -895.369 1
Cu 195.368 970.849 -895.369 1
Cu 182.839 969.921 -895.369 1
Cu 170.326 968.81 -895.369 1
Cu 157.832 967.518 -895.369 1
Cu 145.36 966.043 -895.369 1
Cu 132.913 964.388 -895.369 1
Cu 120.494 962.551 -895.369 1
Cu 108.105 960.534 -895.369 1
Cu 95.7492 958.336 -895.369 1
Cu 83.4298 955.96 -895.369 1
Cu 71.1494 953.404 -895.369 1
Cu 58.9109 950.669 -895.369 1
Cu 46.7171 947.757 -895.369 1
Cu 34.5708 944.668 -895.369 1
Cu 22.4748 941.402 -895.369 1
Cu 10.4319 937.96 -895.369 1
Cu -1.55521 934.344 -895.369 1
Cu -13.4837 930.553 -895.369 1
Cu -25.3508 926.59 -895.369 1
Cu -37.1537 922.454 -895.369 1
Cu -48.8899 918.146 -895.369 1
Cu -60.5566 913.669 -895.369 1
Cu -72.151 909.022 -895.369 1
Cu -83.6706 904.207 -895.369 1
Cu -95.1126 899.225 -895.369 1
Cu -106.474 894.076 -895.369 1
Cu -117.754 888.763 -895.369 1
Cu -128.947 883.287 -895.369 1
Cu -140.053 877.648 -895.369 1
Cu -151.068 871.848 -895.369 1
Cu -161.99 865.888 -895.369 1
Cu -172.817 859.771 -895.369 1
Cu -183.545 853.496 -895.369 1
Cu -194.173 847.066 -895.369 1
Cu -204.698 840.482 -895.369 1
Cu -215.118 833.745 -895.369 1
Cu -225.429 826.858 -895.369 1
Cu -235.631 819.821 -895.369 1
Cu -245.72 812.637 -895.369 1
Cu -255.694 805.306 -895.369 1
Cu -265.551 797.831 -895.369 1
Cu -275.288 790.214 -895.369 1
Cu -284.904 782.456 -895.369 1
Cu -294.396 774.558 -895.369 1
Cu -303.762 766.524 -895.369 1
Cu -312.999 758.354 -895.369 1
Cu -322.106 750.05 -895.369 1
Cu -331.081 741.615 -895.369 1
Cu -339.921 733.05 -895.369 1
Cu -348.625 724.358 -895.369 1
Cu -357.19 715.54 -895.369 1
Cu -365.332 706.598 -895.369 1
Cu -365.332 697.535 -895.369 1
Cu -365.332 688.352 -895.369 1
Cu -365.332 679.052 -895.369 1
Cu -365.332 669.636 -895.369 1
Cu -365.332 660.107 -895.369 1
Cu -365.332 650.468 -895.369 1
Cu -365.332 640.72 -895.369 1
Cu -365.332 630.865 -895.369 1
Cu -365.332 620.907 -895.369 1
Cu -365.332 610.846 -895.369 1
Cu -365.332 600.686 -895.369 1
Cu -365.332 590.429 -895.369 1
Cu -365.332 580.077 -895.369 1
Cu -365.332 569.632 -895.369 1
Cu -365.332 559.097 -895.369 1
Cu -365.332 548.475 -895.369 1
Cu -365.332 537.768 -895.369 1
Cu -365.332 526.978 -895.369 1
Cu -365.332 516.107 -895.369 1
Cu -365.332 505.159 -895.369 1
Cu -365.332 494.136 -895.369 1
Cu -365.332 483.04 -895.369 1
Cu -365.332 471.874 -895.369 1
Cu -365.332 460.641 -895.369 1
Cu -365.332 449.343 -895.369 1
Cu -365.332 437.982 -895.369 1
Cu -365.332 426.561 -895.369 1
Cu -365.332 415.084 -895.369 1
Cu -365.332 403.552 -895.369 1
Cu -365.332 391.968 -895.369 1
Cu -365.332 380.336 -895.369 1
Cu -365.332 368.656 -895.369 1
Cu -365.332 356.933 -895.369 1
Cu -365.332 345.169 -895.369 1
Cu -365.332 333.367 -895.369 1
Cu -365.332 321.529 -895.369 1
Cu -365.332 309.658 -895.369 1
Cu -365.332 297.757 -895.369 1
Cu -365.332 285.829 -895.369 1
Cu -365.332 273.876 -895.369 1
Cu -365.332 261.901 -895.369 1
Cu -365.332 249.907 -895.369 1
Cu -365.332 237.896 -895.369 1
Cu -365.332 225.872 -895.369 1
Cu -365.332 213.838 -895.369 1
Cu -365.332 201.795 -895.369 1
Cu -365.332 189.746 -895.369 1
Cu -365.332 177.695 -895.369 1
Cu -365.332 165.645 -895.369 1
Cu -365.332 153.597 -895.369 1
Cu -365.332 141.556 -895.369 1
Cu -365.332 129.523 -895.369 1
Cu -365.332 117.501 -895.369 1
Cu -365.332 105.493 -895.369 1
Cu -365.332 93.5026 -895.369 1
Cu -365.332 81.5315 -895.369 1
Cu -365.332 69.5828 -895.369 1
Cu -365.332 57.6593 -895.369 1
Cu -365.332 45.7637 -895.369 1
Cu -365.332 33.8988 -895.369 1
Cu -365.332 22.0672 -895.369 1
Cu -365.332 10.2718 -895.369 1
Cu -365.332 -1.48481 -895.369 1
Cu -365.332 -13.1999 -895.369 1
Cu -365.332 -24.8707 -895.369 1
Cu -365.332 -36.4946 -895.369 1
Cu -365.332 -48.0689 -895.369 1
Cu -365.332 -59.591 -895.369 1
Cu -365.332 -71.0581 -895.369 1
Cu -365.332 -82.4676 -895.369 1
Cu -365.332 -93.817 -895.369 1
Cu -365.332 -105.104 -895.369 1
Cu -365.332 -116.325 -895.369 1
Cu -365.332 -127.478 -895.369 1
Cu -365.332 -138.56 -895.369 1
Cu -365.332 -149.57 -895.369 1
Cu -365.332 -160.504 -895.369 1
Cu -365.332 -171.359 -895.369 1
Cu -365.332 -182.134 -895.369 1
Cu -365.332 -192.826 -895.369 1
Cu -365.332 -203.432 -895.369 1
Cu -365.332 -213.95 -895.369 1
Cu -365.332 -224.378 -895.369 1
Cu -365.332 -234.713 -895.369 1
Cu -365.332 -244.952 -895.369 1
Cu -365.332 -255.094 -895.369 1
Cu -365.332 -265.136 -895.369 1
Cu -365.332 -275.075 -895.369 1
Cu -365.332 -284.91 -895.369 1
Cu -365.332 -294.639 -895.369 1
Cu -365.332 -304.258 -895.369 1
Cu -365.332 -313.766 -895.369 1
Cu -365.332 -323.16 -895.369 1
Cu -365.332 -332.439 -895.369 1
Cu -365.332 -341.6 -895.369 1
Cu -364.065 -350.641 -895.369 1
Cu -355.614 -359.56 -895.369 1
Cu -347.023 -368.355 -895.369 1
Cu -338.294 -377.024 -895.369 1
Cu -329.429 -385.564 -895.369 1
Cu -320.43 -393.975 -895.369 1
Cu -311.298 -402.254 -895.369 1
Cu -302.037 -410.399 -895.369 1
Cu -292.647 -418.409 -895.369 1
Cu -283.132 -426.28 -895.369 1
Cu -273.494 -434.013 -895.369 1
Cu -263.734 -441.604 -895.369 1
Cu -31.8191 -597.291 -895.369 1
Cu -19.9347 -601.207 -895.369 1
Cu -7.9918 -604.956 -895.369 1
Cu 4.00707 -608.536 -895.369 1
Cu 16.0593 -611.947 -895.369 1
Cu 28.1624 -615.189 -895.369 1
Cu 40.3137 -618.26 -895.369 1
Cu 52.5106 -621.161 -895.369 1
Cu 64.7505 -623.889 -895.369 1
Cu 77.0307 -626.446 -895.369 1
Cu 89.3487 -628.829 -895.369 1
Cu 101.702 -631.04 -895.369 1
Cu 114.087 -633.076 -895.369 1
Cu 126.503 -634.939 -895.369 1
Cu 138.945 -636.627 -895.369 1
Cu 151.412 -638.14 -895.369 1
Cu 163.9 -639.477 -895.369 1
Cu 176.408 -640.639 -895.369 1
Cu 188.932 -641.626 -895.369 1
Cu 201.47 -642.436 -895.369 1
Cu 214.019 -643.07 -895.369 1
Cu 226.576 -643.527 -895.369 1
Cu 239.139 -643.809 -895.369 1
Cu 251.705 -643.913 -895.369 1
Cu 264.271 -643.842 -895.369 1
Cu 276.834 -643.593 -895.369 1
Cu 289.393 -643.169 -895.369 1
Cu 301.943 -642.567 -895.369 1
Cu 314.484 -641.79 -895.369 1
Cu 327.01 -640.837 -895.369 1
Cu 339.521 -639.708 -895.369 1
Cu 352.014 -638.403 -895.369 1
Cu 364.485 -636.922 -895.369 1
Cu 376.932 -635.267 -895.369 1
Cu 389.353 -633.437 -895.369 1
Cu 401.744 -631.433 -895.369 1
Cu 414.103 -629.255 -895.369 1
Cu 426.428 -626.904 -895.369 1
Cu 438.715 -624.38 -895.369 1
Cu 450.963 -621.683 -895.369 1
Cu 463.168 -618.815 -895.369 1
Cu 475.328 -615.775 -895.369 1
Cu 487.44 -612.565 -895.369 1
Cu 499.502 -609.185 -895.369 1
Cu 511.511 -605.637 -895.369 1
Cu 523.465 -601.92 -895.369 1
Cu 535.36 -598.035 -895.369 1
Cu 547.195 -593.984 -895.369 1
Cu 558.967 -589.767 -895.369 1
Cu 570.673 -585.385 -895.369 1
Cu 582.311 -580.839 -895.369 1
Cu 593.878 -576.13 -895.369 1
Cu 605.372 -571.259 -895.369 1
Cu 616.791 -566.227 -895.369 1
Cu 628.131 -561.035 -895.369 1
Cu 639.391 -555.685 -895.369 1
Cu 650.568 -550.177 -895.369 1
Cu 661.659 -544.512 -895.369 1
Cu 672.663 -538.692 -895.369 1
Cu 683.577 -532.719 -895.369 1
Cu 694.398 -526.593 -895.369 1
Cu 705.125 -520.315 -895.369 1
Cu 715.754 -513.887 -895.369 1
Cu 726.285 -507.311 -895.369 1
Cu 736.713 -500.588 -895.369 1
Cu 747.038 -493.719 -895.369 1
Cu 757.257 -486.705 -895.369 1
Cu 767.368 -479.549 -895.369 1
Cu 777.368 -472.251 -895.369 1
Cu 787.256 -464.814 -895.369 1
Cu 797.029 -457.239 -895.369 1
Cu 806.685 -449.527 -895.369 1
Cu 816.223 -441.68 -895.369 1
Cu 825.64 -433.701 -895.369 1
Cu 834.933 -425.59 -895.369 1
Cu 844.102 -417.349 -895.369 1
Cu 853.144 -408.98 -895.369 1
Cu 862.058 -400.485 -895.369 1
Cu 870.84 -391.866 -895.369 1
Cu 879.49 -383.124 -895.369 1
Cu 888.006 -374.262 -895.369 1
Cu 893.489 -365.281 -895.369 1
Cu 893.489 -356.184 -895.369 1
Cu 893.489 -346.972 -895.369 1
Cu 893.489 -337.646 -895.369 1
Cu 893.489 -328.211 -895.369 1
Cu 893.489 -318.666 -895.369 1
Cu 893.489 -309.014 -895.369 1
Cu 893.489 -299.258 -895.369 1
Cu 893.489 -289.399 -895.369 1
Cu 893.489 -279.44 -895.369 1
Cu 893.489 -269.383 -895.369 1
Cu 893.489 -259.229 -895.369 1
Cu 893.489 -248.982 -895.369 1
Cu 893.489 -238.642 -895.369 1
Cu 893.489 -228.213 -895.369 1
Cu 893.489 -217.697 -895.369 1
Cu 893.489 -207.095 -895.369 1
Cu 893.489 -196.411 -895.369 1
Cu 893.489 -185.647 -895.369 1
Cu 893.489 -174.804 -895.369 1
Cu 893.489 -163.885 -895.369 1
Cu 893.489 -152.893 -895.369 1
Cu 893.489 -141.829 -895.369 1
Cu 893.489 -130.697 -895.369 1
Cu 893.489 -119.498 -895.369 1
Cu 893.489 -108.236 -895.369 1
Cu 893.489 -96.9115 -895.369 1
Cu 893.489 -85.5281 -895.369 1
Cu 893.489 -74.088 -895.369 1
Cu 893.489 -62.5936 -895.369 1
Cu 893.489 -51.0475 -895.369 1
Cu 893.489 -39.452 -895.369 1
Cu 893.489 -27.8097 -895.369 1
Cu 893.489 -16.123 -895.369 1
Cu 893.489 -4.39455 -895.369 1
Cu 893.489 7.37322 -895.369 1
Cu 893.489 19.1778 -895.369 1
Cu 893.489 31.0166 -895.369 1
Cu 893.489 42.8871 -895.369 1
Cu 893.489 54.7868 -895.369 1
Cu 893.489 66.7131 -895.369 1
Cu 893.489 78.6634 -895.369 1
Cu 893.489 90.6353 -895.369 1
Cu 893.489 102.626 -895.369 1
Cu 893.489 114.633 -895.369 1
Cu 893.489 126.654 -895.369 1
Cu 893.489 138.686 -895.369 1
Cu 893.489 150.727 -895.369 1
Cu 893.489 162.773 -895.369 1
Cu 893.489 174.824 -895.369 1
Cu 893.489 186.875 -895.369 1
Cu 893.489 198.924 -895.369 1
Cu 893.489 210.969 -895.369 1
Cu 893.489 223.007 -895.369 1
Cu 893.489 235.035 -895.369 1
Cu 893.489 247.052 -895.369 1
Cu 893.489 259.054 -895.369 1
Cu 893.489 271.038 -895.369 1
Cu 893.489 283.003 -895.369 1
Cu 893.489 294.946 -895.369 1
Cu 893.489 306.863 -895.369 1
Cu 893.489 318.753 -895.369 1
Cu 893.489 330.613 -895.369 1
Cu 893.489 342.441 -895.369 1
Cu 893.489 354.233 -895.369 1
Cu 893.489 365.988 -895.369 1
Cu 893.489 377.703 -895.369 1
Cu 893.489 389.375 -895.369 1
Cu 893.489 401.001 -895.369 1
Cu 893.489 412.58 -895.369 1
Cu 893.489 424.109 -895.369 1
Cu 893.489 435.586 -895.369 1
Cu 893.489 447.007 -895.369 1
Cu 893.489 458.371 -895.369 1
Cu 893.489 469.674 -895.369 1
Cu 893.489 480.916 -895.369 1
Cu 893.489 492.092 -895.369 1
Cu 893.489 503.201 -895.369 1
Cu 893.489 514.241 -895.369 1
Cu 893.489 525.209 -895.369 1
Cu 893.489 536.102 -895.369 1
Cu 893.489 546.919 -895.369 1
Cu 893.489 557.656 -895.369 1
Cu 893.489 568.313 -895.369 1
Cu 893.489 578.886 -895.369 1
Cu 893.489 589.373 -895.369 1
Cu 893.489 599.772 -895.369 1
Cu 893.489 610.08 -895.369 1
Cu 893.489 620.296 -895.369 1
Cu 893.489 630.418 -895.369 1
Cu 893.489 640.442 -895.369 1
Cu 893.489 650.368 -895.369 1
Cu 893.489 660.192 -895.369 1
Cu 893.489 669.913 -895.369 1
Cu 893.489 679.528 -895.369 1
Cu 893.489 689.037 -895.369 1
Cu 893.489 698.435 -895.369 1
Cu 893.489 707.722 -895.369 1
Cu 893.489 716.896 -895.369 1
Cu 893.489 725.954 -895.369 1
Cu 885.141 734.895 -895.369 1
Cu 876.58 743.717 -895.369 1
Cu 867.885 752.417 -895.369 1
Cu 859.058 760.995 -895.369 1
Cu 850.101 769.447 -895.369 1
Cu 841.016 777.773 -895.369 1
Cu 831.804 785.97 -895.369 1
Cu 822.469 794.037 -895.369 1
Cu 813.011 801.972 -895.369 1
Cu 803.433 809.773 -895.369 1
Cu 793.737 817.439 -895.369 1
Cu 783.925 824.967 -895.369 1
Cu 773.999 832.358 -895.369 1
Cu 763.961 839.608 -895.369 1
Cu 753.813 846.716 -895.369 1
Cu 743.558 853.681 -895.369 1
Cu 733.198 860.501 -895.369 1
Cu 722.735 867.174 -895.369 1
Cu 712.171 873.701 -895.369 1
Cu 701.508 880.078 -895.369 1
Cu 690.749 886.304 -895.369 1
Cu 679.896 892.379 -895.369 1
Cu 668.952 898.301 -895.369 1
Cu 657.918 904.068 -895.369 1
Cu 646.797 909.68 -895.369 1
Cu 635.592 915.134 -895.369 1
Cu 624.305 920.431 -895.369 1
Cu 612.938 925.569 -895.369 1
Cu 601.494 930.547 -895.369 1
Cu 589.974 935.363 -895.369 1
Cu 578.383 940.017 -895.369 1
Cu 566.722 944.508 -895.369 1
Cu 554.993 948.834 -895.369 1
Cu 543.2 952.995 -895.369 1
Cu 531.344 956.99 -895.369 1
Cu 519.429 960.818 -895.369 1
Cu 507.456 964.478 -895.369 1
Cu 495.429 967.97 -895.369 1
Cu 483.35 971.293 -895.369 1
Cu 471.221 974.445 -895.369 1
Cu 459.046 977.427 -895.369 1
Cu 446.826 980.237 -895.369 1
Cu 434.564 982.875 -895.369 1
Cu 422.264 985.341 -895.369 1
Cu 409.927 987.634 -895.369 1
Cu 397.557 989.753 -895.369 1
Cu 385.155 991.698 -895.369 1
Cu 372.726 993.469 -895.369 1
Cu 360.27 995.065 -895.369 1
Cu 347.791 996.486 -895.369 1
Cu 335.292 997.732 -895.369 1
Cu 322.776 998.802 -895.369 1
Cu 310.244 999.696 -895.369 1
Cu 297.7 1000.41 -895.369 1
Cu 285.147 1000.95 -895.369 1
Cu 272.586 1001.32 -895.369 1
Cu 260.021 1001.51 -895.369 1
Cu 247.455 1001.52 -895.369 1
Cu 234.89 1001.36 -895.369 1
Cu 222.329 1001.02 -895.369 1
Cu 209.774 1000.5 -895.369 1
Cu 197.229 999.804 -895.369 1
Cu 184.695 998.935 -895.369 1
Cu 172.176 997.889 -895.369 1
Cu 159.675 996.667 -895.369 1
Cu 147.193 995.27 -895.369 1
Cu 134.734 993.698 -895.369 1
Cu 122.301 991.951 -895.369 1
Cu 109.895 990.03 -895.369 1
Cu 97.5206 987.935 -895.369 1
Cu 85.1791 985.665 -895.369 1
Cu 72.8736 983.223 -895.369 1
Cu 60.6067 980.609 -895.369 1
Cu 48.381 977.822 -895.369 1
Cu 36.1993 974.864 -895.369 1
Cu 24.064 971.735 -895.369 1
Cu 11.9778 968.435 -895.369 1
Cu -0.0566883 964.967 -895.369 1
Cu -12.0369 961.33 -895.369 1
Cu -23.9603 957.524 -895.369 1
Cu -35.8243 953.552 -895.369 1
Cu -47.6264 949.414 -895.369 1
Cu -59.3639 945.11 -895.369 1
Cu -71.0345 940.642 -895.369 1
Cu -82.6356 936.01 -895.369 1
Cu -94.1647 931.216 -895.369 1
Cu -105.619 926.261 -895.369 1
Cu -116.997 921.145 -895.369 1
Cu -128.295 915.87 -895.369 1
Cu -139.512 910.436 -895.369 1
Cu -150.644 904.846 -895.369 1
Cu -161.69 899.1 -895.369 1
Cu -172.647 893.199 -895.369 1
Cu -183.513 887.145 -895.369 1
Cu -194.285 880.94 -895.369 1
Cu -204.961 874.583 -895.369 1
Cu -215.538 868.077 -895.369 1
Cu -226.016 861.424 -895.369 1
Cu -236.39 854.624 -895.369 1
Cu -246.66 847.678 -895.369 1
Cu -256.822 840.59 -895.369 1
Cu -266.875 833.359 -895.369 1
Cu -276.817 825.988 -895.369 1
Cu -286.644 818.478 -895.369 1
Cu -296.357 810.831 -895.369 1
Cu -305.951 803.048 -895.369 1
Cu -315.425 795.132 -895.369 1
Cu -324.778 787.083 -895.369 1
Cu -334.006 778.903 -895.369 1
Cu -343.109 770.595 -895.369 1
Cu -352.083 762.16 -895.369 1
Cu -360.928 753.6 -895.369 1
Cu -369.641 744.916 -895.369 1
Cu -378.221 736.111 -895.369 1
Cu -386.665 727.186 -895.369 1
Cu -387.734 718.144 -895.369 1
Cu -387.734 708.986 -895.369 1
Cu -387.734 699.714 -895.369 1
Cu -387.734 690.331 -895.369 1
Cu -387.734 680.837 -895.369 1
Cu -387.734 671.236 -895.369 1
Cu -387.734 661.53 -895.369 1
Cu -387.734 651.72 -895.369 1
Cu -387.734 641.808 -895.369 1
Cu -387.734 631.797 -895.369 1
Cu -387.734 621.689 -895.369 1
Cu -387.734 611.485 -895.369 1
Cu -387.734 601.189 -895.369 1
Cu -387.734 590.803 -895.369 1
Cu -387.734 580.328 -895.369 1
Cu -387.734 569.766 -895.369 1
Cu -387.734 559.121 -895.369 1
Cu -387.734 548.394 -895.369 1
Cu -387.734 537.588 -895.369 1
Cu -387.734 526.705 -895.369 1
Cu -387.734 515.748 -895.369 1
Cu -387.734 504.718 -895.369 1
Cu -387.734 493.618 -895.369 1
Cu -387.734 482.451 -895.369 1
Cu -387.734 471.218 -895.369 1
Cu -387.734 459.923 -895.369 1
Cu -387.734 448.567 -895.369 1
Cu -387.734 437.154 -895.369 1
Cu -387.734 425.685 -895.369 1
Cu -387.734 414.163 -895.369 1
Cu -387.734 402.591 -895.369 1
Cu -387.734 390.97 -895.369 1
Cu -387.734 379.304 -895.369 1
Cu -387.734 367.595 -895.369 1
Cu -387.734 355.846 -895.369 1
Cu -387.734 344.059 -895.369 1
Cu -387.734 332.236 -895.369 1
Cu -387.734 320.38 -895.369 1
Cu -387.734 308.494 -895.369 1
Cu -387.734 296.58 -895.369 1
Cu -387.734 284.641 -895.369 1
Cu -387.734 272.679 -895.369 1
Cu -387.734 260.697 -895.369 1
Cu -387.734 248.697 -895.369 1
Cu -387.734 236.682 -895.369 1
Cu -387.734 224.655 -895.369 1
Cu -387.734 212.618 -895.369 1
Cu -387.734 200.574 -895.369 1
Cu -387.734 188.525 -895.369 1
Cu -387.734 176.475 -895.369 1
Cu -387.734 164.424 -895.369 1
Cu -387.734 152.377 -895.369 1
Cu -387.734 140.335 -895.369 1
Cu -387.734 128.302 -895.369 1
Cu -387.734 116.279 -895.369 1
Cu -387.734 104.27 -895.369 1
Cu -387.734 92.277 -895.369 1
Cu -387.734 80.3024 -895.369 1
Cu -387.734 68.349 -895.369 1
Cu -387.734 56.4192 -895.369 1
Cu -387.734 44.5158 -895.369 1
Cu -387.734 32.6411 -895.369 1
Cu -387.734 20.7978 -895.369 1
Cu -387.734 8.98839 -895.369 1
Cu -387.734 -2.78457 -895.369 1
Cu -387.734 -14.5186 -895.369 1
Cu -387.734 -26.2111 -895.369 1
Cu -387.734 -37.8596 -895.369 1
Cu -387.734 -49.4617 -895.369 1
Cu -387.734 -61.0148 -895.369 1
Cu -387.734 -72.5164 -895.369 1
Cu -387.734 -83.9641 -895.369 1
Cu -387.734 -95.3554 -895.369 1
Cu -387.734 -106.688 -895.369 1
Cu -387.734 -117.959 -895.369 1
Cu -387.734 -129.167 -895.369 1
Cu -387.734 -140.308 -895.369 1
Cu -387.734 -151.381 -895.369 1
Cu -387.734 -162.383 -895.369 1
Cu -387.734 -173.312 -895.369 1
Cu -387.734 -184.166 -895.369 1
Cu -387.734 -194.941 -895.369 1
Cu -387.734 -205.637 -895.369 1
Cu -387.734 -216.249 -895.369 1
Cu -387.734 -226.778 -895.369 1
Cu -387.734 -237.219 -895.369 1
Cu -387.734 -247.57 -895.369 1
Cu -387.734 -257.831 -895.369 1
Cu -387.734 -267.997 -895.369 1
Cu -387.734 -278.068 -895.369 1
Cu -387.734 -288.041 -895.369 1
Cu -387.734 -297.914 -895.369 1
Cu -387.734 -307.684 -895.369 1
Cu -387.734 -317.35 -895.369 1
Cu -387.734 -326.909 -895.369 1
Cu -387.734 -336.36 -895.369 1
Cu -387.734 -345.701 -895.369 1
Cu -387.734 -354.929 -895.369 1
Cu -387.734 -364.042 -895.369 1
Cu -383.407 -373.039 -895.369 1
Cu -374.91 -381.917 -895.369 1
Cu -366.278 -390.676 -895.369 1
Cu -357.514 -399.312 -895.369 1
Cu -348.618 -407.824 -895.369 1
Cu -339.594 -416.21 -895.369 1
Cu -330.442 -424.468 -895.369 1
Cu -321.165 -432.597 -895.369 1
Cu -311.765 -440.595 -895.369 1
Cu -302.244 -448.46 -895.369 1
Cu -292.604 -456.19 -895.369 1
Cu -282.847 -463.784 -895.369 1
Cu -272.975 -471.241 -895.369 1
Cu -262.99 -478.557 -895.369 1
Cu -252.894 -485.733 -895.369 1
Cu -242.69 -492.766 -895.369 1
Cu -232.379 -499.655 -895.369 1
Cu -221.964 -506.399 -895.369 1
Cu -211.448 -512.995 -895.369 1
Cu -200.832 -519.443 -895.369 1
Cu -190.118 -525.742 -895.369 1
Cu -179.31 -531.889 -895.369 1
Cu -168.409 -537.883 -895.369 1
Cu -157.417 -543.724 -895.369 1
Cu -146.337 -549.41 -895.369 1
Cu -135.172 -554.939 -895.369 1
Cu -123.923 -560.311 -895.369 1
Cu -112.594 -565.525 -895.369 1
Cu -101.186 -570.579 -895.369 1
Cu -89.7022 -575.472 -895.369 1
Cu -78.1449 -580.203 -895.369 1
Cu -66.5166 -584.771 -895.369 1
Cu -54.8197 -589.176 -895.369 1
Cu -43.0568 -593.416 -895.369 1
Cu -22.6196 988.282 -895.369 1
Cu -34.5378 984.462 -895.369 1
Cu -46.3984 980.48 -895.369 1
Cu -58.1991 976.338 -895.369 1
Cu -69.9374 972.036 -895.369 1
Cu -81.6111 967.575 -895.369 1
Cu -93.2178 962.957 -895.369 1
Cu -104.755 958.181 -895.369 1
Cu -116.221 953.249 -895.369 1
Cu -127.613 948.162 -895.369 1
Cu -138.928 942.921 -895.369 1
Cu -150.165 937.527 -895.369 1
Cu -161.322 931.98 -895.369 1
Cu -172.395 926.283 -895.369 1
Cu -183.383 920.437 -895.369 1
Cu -194.284 914.441 -895.369 1
Cu -205.096 908.299 -895.369 1
Cu -215.815 902.01 -895.369 1
Cu -226.441 895.577 -895.369 1
Cu -236.97 888.999 -895.369 1
Cu -247.402 882.28 -895.369 1
Cu -257.733 875.42 -895.369 1
Cu -267.962 868.42 -895.369 1
Cu -278.087 861.282 -895.369 1
Cu -288.106 854.007 -895.369 1
Cu -298.016 846.597 -895.369 1
Cu -307.815 839.053 -895.369 1
Cu -317.503 831.378 -895.369 1
Cu -327.076 823.571 -895.369 1
Cu -336.533 815.635 -895.369 1
Cu -345.872 807.572 -895.369 1
Cu -355.091 799.382 -895.369 1
Cu -364.188 791.069 -895.369 1
Cu -373.161 782.633 -895.369 1
Cu -382.01 774.075 -895.369 1
Cu -390.731 765.399 -895.369 1
Cu -399.323 756.605 -895.369 1
Cu -407.784 747.696 -895.369 1
Cu -410.135 738.672 -895.369 1
Cu -410.135 729.536 -895.369 1
Cu -410.135 720.29 -895.369 1
Cu -410.135 710.936 -895.369 1
Cu -410.135 701.475 -895.369 1
Cu -410.135 691.909 -895.369 1
Cu -410.135 682.24 -895.369 1
Cu -410.135 672.471 -895.369 1
Cu -410.135 662.603 -895.369 1
Cu -410.135 652.638 -895.369 1
Cu -410.135 642.577 -895.369 1
Cu -410.135 632.424 -895.369 1
Cu -410.135 622.181 -895.369 1
Cu -410.135 611.848 -895.369 1
Cu -410.135 601.429 -895.369 1
Cu -410.135 590.925 -895.369 1
Cu -410.135 580.338 -895.369 1
Cu -410.135 569.671 -895.369 1
Cu -410.135 558.926 -895.369 1
Cu -410.135 548.104 -895.369 1
Cu -410.135 537.209 -895.369 1
Cu -410.135 526.242 -895.369 1
Cu -410.135 515.205 -895.369 1
Cu -410.135 504.101 -895.369 1
Cu -410.135 492.932 -895.369 1
Cu -410.135 481.699 -895.369 1
Cu -410.135 470.407 -895.369 1
Cu -410.135 459.055 -895.369 1
Cu -410.135 447.648 -895.369 1
Cu -410.135 436.187 -895.369 1
Cu -410.135 424.674 -895.369 1
Cu -410.135 413.112 -895.369 1
Cu -410.135 401.503 -895.369 1
Cu -410.135 389.849 -895.369 1
Cu -410.135 378.153 -895.369 1
Cu -410.135 366.417 -895.369 1
Cu -410.135 354.644 -895.369 1
Cu -410.135 342.835 -895.369 1
Cu -410.135 330.994 -895.369 1
Cu -410.135 319.122 -895.369 1
Cu -410.135 307.222 -895.369 1
Cu -410.135 295.296 -895.369 1
Cu -410.135 283.347 -895.369 1
Cu -410.135 271.377 -895.369 1
Cu -410.135 259.388 -895.369 1
Cu -410.135 247.384 -895.369 1
Cu -410.135 235.365 -895.369 1
Cu -410.135 223.335 -895.369 1
Cu -410.135 211.297 -895.369 1
Cu -410.135 199.251 -895.369 1
Cu -410.135 187.202 -895.369 1
Cu -410.135 175.151 -895.369 1
Cu -410.135 163.101 -895.369 1
Cu -410.135 151.054 -895.369 1
Cu -410.135 139.012 -895.369 1
Cu -410.135 126.979 -895.369 1
Cu -410.135 114.956 -895.369 1
Cu -410.135 102.945 -895.369 1
Cu -410.135 90.9499 -895.369 1
Cu -410.135 78.9723 -895.369 1
Cu -410.135 67.0147 -895.369 1
Cu -410.135 55.0795 -895.369 1
Cu -410.135 43.169 -895.369 1
Cu -410.135 31.2858 -895.369 1
Cu -410.135 19.4321 -895.369 1
Cu -410.135 7.61028 -895.369 1
Cu -410.135 -4.17721 -895.369 1
Cu -410.135 -15.9281 -895.369 1
Cu -410.135 -27.6399 -895.369 1
Cu -410.135 -39.3104 -895.369 1
Cu -410.135 -50.9372 -895.369 1
Cu -410.135 -62.5179 -895.369 1
Cu -410.135 -74.0504 -895.369 1
Cu -410.135 -85.5322 -895.369 1
Cu -410.135 -96.961 -895.369 1
Cu -410.135 -108.335 -895.369 1
Cu -410.135 -119.651 -895.369 1
Cu -410.135 -130.907 -895.369 1
Cu -410.135 -142.101 -895.369 1
Cu -410.135 -153.231 -895.369 1
Cu -410.135 -164.295 -895.369 1
Cu -410.135 -175.29 -895.369 1
Cu -410.135 -186.213 -895.369 1
Cu -410.135 -197.064 -895.369 1
Cu -410.135 -207.839 -895.369 1
Cu -410.135 -218.537 -895.369 1
Cu -410.135 -229.156 -895.369 1
Cu -410.135 -239.693 -895.369 1
Cu -410.135 -250.145 -895.369 1
Cu -410.135 -260.512 -895.369 1
Cu -410.135 -270.791 -895.369 1
Cu -410.135 -280.98 -895.369 1
Cu -410.135 -291.077 -895.369 1
Cu -410.135 -301.08 -895.369 1
Cu -410.135 -310.986 -895.369 1
Cu -410.135 -320.794 -895.369 1
Cu -410.135 -330.503 -895.369 1
Cu -410.135 -340.109 -895.369 1
Cu -410.135 -349.612 -895.369 1
Cu -410.135 -359.008 -895.369 1
Cu -410.135 -368.297 -895.369 1
Cu -410.135 -377.476 -895.369 1
Cu -410.135 -386.544 -895.369 1
Cu -402.66 -395.499 -895.369 1
Cu -394.119 -404.338 -895.369 1
Cu -385.448 -413.061 -895.369 1
Cu -376.65 -421.665 -895.369 1
Cu -367.725 -430.149 -895.369 1
Cu -358.676 -438.511 -895.369 1
Cu -349.505 -446.749 -895.369 1
Cu -340.213 -454.862 -895.369 1
Cu -330.802 -462.848 -895.369 1
Cu -321.274 -470.706 -895.369 1
Cu -311.631 -478.433 -895.369 1
Cu -301.876 -486.029 -895.369 1
Cu -292.009 -493.492 -895.369 1
Cu -282.033 -500.819 -895.369 1
Cu -271.949 -508.011 -895.369 1
Cu -261.761 -515.066 -895.369 1
Cu -251.47 -521.981 -895.369 1
Cu -241.077 -528.756 -895.369 1
Cu -230.586 -535.389 -895.369 1
Cu -219.998 -541.879 -895.369 1
Cu -209.315 -548.225 -895.369 1
Cu -198.539 -554.425 -895.369 1
Cu -187.673 -560.478 -895.369 1
Cu -176.719 -566.383 -895.369 1
Cu -165.679 -572.139 -895.369 1
Cu -154.555 -577.745 -895.369 1
Cu -143.349 -583.199 -895.369 1
Cu -132.064 -588.5 -895.369 1
Cu -120.702 -593.648 -895.369 1
Cu -109.265 -598.641 -895.369 1
Cu -97.7552 -603.478 -895.369 1
Cu -86.1754 -608.158 -895.369 1
Cu -74.5278 -612.681 -895.369 1
Cu -62.8145 -617.045 -895.369 1
Cu -51.038 -621.25 -895.369 1
Cu -39.2007 -625.295 -895.369 1
Cu -27.3048 -629.179 -895.369 1
Cu -15.3528 -632.9 -895.369 1
Cu -3.34713 -636.46 -895.369 1
Cu 8.70989 -639.855 -895.369 1
Cu 20.8158 -643.087 -895.369 1
Cu 32.9682 -646.155 -895.369 1
Cu 45.1647 -649.057 -895.369 1
Cu 57.4028 -651.793 -895.369 1
Cu 69.68 -654.363 -895.369 1
Cu 81.9939 -656.766 -895.369 1
Cu 94.3421 -659.001 -895.369 1
Cu 106.722 -661.069 -895.369 1
Cu 119.131 -662.968 -895.369 1
Cu 131.567 -664.699 -895.369 1
Cu 144.027 -666.261 -895.369 1
Cu 156.509 -667.654 -895.369 1
Cu 169.011 -668.877 -895.369 1
Cu 181.529 -669.931 -895.369 1
Cu 194.061 -670.814 -895.369 1
Cu 206.606 -671.527 -895.369 1
Cu 219.159 -672.07 -895.369 1
Cu 231.719 -672.442 -895.369 1
Cu 244.284 -672.644 -895.369 1
Cu 256.85 -672.676 -895.369 1
Cu 269.416 -672.536 -895.369 1
Cu 281.978 -672.227 -895.369 1
Cu 294.534 -671.747 -895.369 1
Cu 307.082 -671.096 -895.369 1
Cu 319.619 -670.275 -895.369 1
Cu 332.143 -669.284 -895.369 1
Cu 344.651 -668.124 -895.369 1
Cu 357.14 -666.793 -895.369 1
Cu 369.609 -665.293 -895.369 1
Cu 382.054 -663.625 -895.369 1
Cu 394.473 -661.787 -895.369 1
Cu 406.864 -659.781 -895.369 1
Cu 419.224 -657.607 -895.369 1
Cu 431.551 -655.266 -895.369 1
Cu 443.842 -652.757 -895.369 1
Cu 456.095 -650.082 -895.369 1
Cu 468.307 -647.241 -895.369 1
Cu 480.476 -644.234 -895.369 1
Cu 492.599 -641.063 -895.369 1
Cu 504.674 -637.727 -895.369 1
Cu 516.699 -634.228 -895.369 1
Cu 528.671 -630.566 -895.369 1
Cu 540.588 -626.742 -895.369 1
Cu 552.447 -622.756 -895.369 1
Cu 564.246 -618.61 -895.369 1
Cu 575.983 -614.305 -895.369 1
Cu 587.655 -609.84 -895.369 1
Cu 599.26 -605.217 -895.369 1
Cu 610.796 -600.438 -895.369 1
Cu 622.26 -595.502 -895.369 1
Cu 633.65 -590.411 -895.369 1
Cu 644.963 -585.166 -895.369 1
Cu 656.198 -579.768 -895.369 1
Cu 667.353 -574.218 -895.369 1
Cu 678.424 -568.517 -895.369 1
Cu 689.41 -562.667 -895.369 1
Cu 700.309 -556.668 -895.369 1
Cu 711.118 -550.522 -895.369 1
Cu 721.835 -544.229 -895.369 1
Cu 732.458 -537.792 -895.369 1
Cu 742.986 -531.211 -895.369 1
Cu 753.415 -524.489 -895.369 1
Cu 763.744 -517.625 -895.369 1
Cu 773.97 -510.621 -895.369 1
Cu 784.092 -503.48 -895.369 1
Cu 794.108 -496.202 -895.369 1
Cu 804.015 -488.789 -895.369 1
Cu 813.812 -481.242 -895.369 1
Cu 823.497 -473.562 -895.369 1
Cu 833.067 -465.753 -895.369 1
Cu 842.521 -457.814 -895.369 1
Cu 851.857 -449.747 -895.369 1
Cu 861.073 -441.555 -895.369 1
Cu 870.167 -433.238 -895.369 1
Cu 879.138 -424.799 -895.369 1
Cu 887.983 -416.239 -895.369 1
Cu 896.7 -407.559 -895.369 1
Cu 905.289 -398.763 -895.369 1
Cu 913.748 -389.85 -895.369 1
Cu 915.89 -380.824 -895.369 1
Cu 915.89 -371.685 -895.369 1
Cu 915.89 -362.436 -895.369 1
Cu 915.89 -353.079 -895.369 1
Cu 915.89 -343.616 -895.369 1
Cu 915.89 -334.047 -895.369 1
Cu 915.89 -324.376 -895.369 1
Cu 915.89 -314.604 -895.369 1
Cu 915.89 -304.734 -895.369 1
Cu 915.89 -294.766 -895.369 1
Cu 915.89 -284.704 -895.369 1
Cu 915.89 -274.548 -895.369 1
Cu 915.89 -264.302 -895.369 1
Cu 915.89 -253.968 -895.369 1
Cu 915.89 -243.546 -895.369 1
Cu 915.89 -233.04 -895.369 1
Cu 915.89 -222.451 -895.369 1
Cu 915.89 -211.782 -895.369 1
Cu 915.89 -201.035 -895.369 1
Cu 915.89 -190.212 -895.369 1
Cu 915.89 -179.315 -895.369 1
Cu 915.89 -168.346 -895.369 1
Cu 915.89 -157.307 -895.369 1
Cu 915.89 -146.202 -895.369 1
Cu 915.89 -135.031 -895.369 1
Cu 915.89 -123.797 -895.369 1
Cu 915.89 -112.503 -895.369 1
Cu 915.89 -101.15 -895.369 1
Cu 915.89 -89.7411 -895.369 1
Cu 915.89 -78.2785 -895.369 1
Cu 915.89 -66.7645 -895.369 1
Cu 915.89 -55.2012 -895.369 1
Cu 915.89 -43.591 -895.369 1
Cu 915.89 -31.9363 -895.369 1
Cu 915.89 -20.2394 -895.369 1
Cu 915.89 -8.50267 -895.369 1
Cu 915.89 3.27162 -895.369 1
Cu 915.89 15.0811 -895.369 1
Cu 915.89 26.9233 -895.369 1
Cu 915.89 38.796 -895.369 1
Cu 915.89 50.6967 -895.369 1
Cu 915.89 62.6231 -895.369 1
Cu 915.89 74.5727 -895.369 1
Cu 915.89 86.5433 -895.369 1
Cu 915.89 98.5323 -895.369 1
Cu 915.89 110.537 -895.369 1
Cu 915.89 122.556 -895.369 1
Cu 915.89 134.586 -895.369 1
Cu 915.89 146.625 -895.369 1
Cu 915.89 158.67 -895.369 1
Cu 915.89 170.72 -895.369 1
Cu 915.89 182.771 -895.369 1
Cu 915.89 194.821 -895.369 1
Cu 915.89 206.868 -895.369 1
Cu 915.89 218.909 -895.369 1
Cu 915.89 230.943 -895.369 1
Cu 915.89 242.966 -895.369 1
Cu 915.89 254.976 -895.369 1
Cu 915.89 266.97 -895.369 1
Cu 915.89 278.948 -895.369 1
Cu 915.89 290.905 -895.369 1
Cu 915.89 302.839 -895.369 1
Cu 915.89 314.749 -895.369 1
Cu 915.89 326.632 -895.369 1
Cu 915.89 338.485 -895.369 1
Cu 915.89 350.306 -895.369 1
Cu 915.89 362.092 -895.369 1
Cu 915.89 373.842 -895.369 1
Cu 915.89 385.553 -895.369 1
Cu 915.89 397.222 -895.369 1
Cu 915.89 408.848 -895.369 1
Cu 915.89 420.428 -895.369 1
Cu 915.89 431.959 -895.369 1
Cu 915.89 443.439 -895.369 1
Cu 915.89 454.867 -895.369 1
Cu 915.89 466.239 -895.369 1
Cu 915.89 477.554 -895.369 1
Cu 915.89 488.808 -895.369 1
Cu 915.89 500.001 -895.369 1
Cu 915.89 511.13 -895.369 1
Cu 915.89 522.191 -895.369 1
Cu 915.89 533.184 -895.369 1
Cu 915.89 544.106 -895.369 1
Cu 915.89 554.955 -895.369 1
Cu 915.89 565.729 -895.369 1
Cu 915.89 576.425 -895.369 1
Cu 915.89 587.041 -895.369 1
Cu 915.89 597.576 -895.369 1
Cu 915.89 608.027 -895.369 1
Cu 915.89 618.391 -895.369 1
Cu 915.89 628.668 -895.369 1
Cu 915.89 638.855 -895.369 1
Cu 915.89 648.949 -895.369 1
Cu 915.89 658.949 -895.369 1
Cu 915.89 668.854 -895.369 1
Cu 915.89 678.66 -895.369 1
Cu 915.89 688.365 -895.369 1
Cu 915.89 697.969 -895.369 1
Cu 915.89 707.469 -895.369 1
Cu 915.89 716.863 -895.369 1
Cu 915.89 726.149 -895.369 1
Cu 915.89 735.325 -895.369 1
Cu 915.89 744.39 -895.369 1
Cu 908.204 753.342 -895.369 1
Cu 899.66 762.179 -895.369 1
Cu 890.986 770.899 -895.369 1
Cu 882.185 779.5 -895.369 1
Cu 873.257 787.981 -895.369 1
Cu 864.205 796.34 -895.369 1
Cu 855.031 804.575 -895.369 1
Cu 845.736 812.685 -895.369 1
Cu 836.322 820.668 -895.369 1
Cu 826.791 828.522 -895.369 1
Cu 817.146 836.246 -895.369 1
Cu 807.387 843.839 -895.369 1
Cu 797.517 851.298 -895.369 1
Cu 787.539 858.622 -895.369 1
Cu 777.453 865.811 -895.369 1
Cu 767.262 872.862 -895.369 1
Cu 756.968 879.774 -895.369 1
Cu 746.573 886.545 -895.369 1
Cu 736.079 893.175 -895.369 1
Cu 725.488 899.661 -895.369 1
Cu 714.803 906.003 -895.369 1
Cu 704.025 912.2 -895.369 1
Cu 693.157 918.249 -895.369 1
Cu 682.201 924.151 -895.369 1
Cu 671.159 929.903 -895.369 1
Cu 660.032 935.505 -895.369 1
Cu 648.825 940.955 -895.369 1
Cu 637.538 946.253 -895.369 1
Cu 626.174 951.396 -895.369 1
Cu 614.735 956.385 -895.369 1
Cu 603.224 961.219 -895.369 1
Cu 591.642 965.895 -895.369 1
Cu 579.993 970.414 -895.369 1
Cu 568.278 974.775 -895.369 1
Cu 556.5 978.976 -895.369 1
Cu 544.661 983.016 -895.369 1
Cu 532.764 986.896 -895.369 1
Cu 520.81 990.614 -895.369 1
Cu 508.803 994.169 -895.369 1
Cu 496.745 997.56 -895.369 1
Cu 484.638 1000.79 -895.369 1
Cu 472.485 1003.85 -895.369 1
Cu 460.287 1006.75 -895.369 1
Cu 448.048 1009.48 -895.369 1
Cu 435.77 1012.05 -895.369 1
Cu 423.455 1014.45 -895.369 1
Cu 411.106 1016.68 -895.369 1
Cu 398.725 1018.74 -895.369 1
Cu 386.315 1020.64 -895.369 1
Cu 373.879 1022.36 -895.369 1
Cu 361.418 1023.92 -895.369 1
Cu 348.935 1025.31 -895.369 1
Cu 336.434 1026.53 -895.369 1
Cu 323.915 1027.58 -895.369 1
Cu 311.382 1028.46 -895.369 1
Cu 298.838 1029.17 -895.369 1
Cu 286.284 1029.7 -895.369 1
Cu 273.724 1030.07 -895.369 1
Cu 261.159 1030.27 -895.369 1
Cu 248.593 1030.3 -895.369 1
Cu 236.027 1030.15 -895.369 1
Cu 223.465 1029.84 -895.369 1
Cu 210.909 1029.36 -895.369 1
Cu 198.362 1028.7 -895.369 1
Cu 185.825 1027.88 -895.369 1
Cu 173.302 1026.88 -895.369 1
Cu 160.794 1025.72 -895.369 1
Cu 148.305 1024.38 -895.369 1
Cu 135.837 1022.88 -895.369 1
Cu 123.393 1021.2 -895.369 1
Cu 110.974 1019.36 -895.369 1
Cu 98.5837 1017.35 -895.369 1
Cu 86.2244 1015.17 -895.369 1
Cu 73.8984 1012.83 -895.369 1
Cu 61.6084 1010.32 -895.369 1
Cu 49.3566 1007.64 -895.369 1
Cu 37.1456 1004.79 -895.369 1
Cu 24.9778 1001.78 -895.369 1
Cu 12.8556 998.605 -895.369 1
Cu 0.781556 995.265 -895.369 1
Cu -11.242 991.762 -895.369 1
Cu -432.537 -300.603 -895.369 1
Cu -432.537 -310.665 -895.369 1
Cu -432.537 -320.635 -895.369 1
Cu -432.537 -330.511 -895.369 1
Cu -432.537 -340.292 -895.369 1
Cu -432.537 -349.976 -895.369 1
Cu -432.537 -359.56 -895.369 1
Cu -432.537 -369.044 -895.369 1
Cu -432.537 -378.425 -895.369 1
Cu -432.537 -387.702 -895.369 1
Cu -432.537 -396.872 -895.369 1
Cu -432.537 -405.935 -895.369 1
Cu -424.824 -414.888 -895.369 1
Cu -416.285 -423.729 -895.369 1
Cu -407.621 -432.458 -895.369 1
Cu -398.833 -441.072 -895.369 1
Cu -389.923 -449.57 -895.369 1
Cu -380.892 -457.95 -895.369 1
Cu -371.743 -466.211 -895.369 1
Cu -362.477 -474.351 -895.369 1
Cu -353.095 -482.369 -895.369 1
Cu -343.6 -490.262 -895.369 1
Cu -333.993 -498.03 -895.369 1
Cu -324.276 -505.672 -895.369 1
Cu -314.45 -513.185 -895.369 1
Cu -304.519 -520.568 -895.369 1
Cu -294.483 -527.82 -895.369 1
Cu -284.344 -534.94 -895.369 1
Cu -274.105 -541.926 -895.369 1
Cu -263.767 -548.777 -895.369 1
Cu -253.332 -555.492 -895.369 1
Cu -242.802 -562.069 -895.369 1
Cu -232.18 -568.507 -895.369 1
Cu -221.466 -574.805 -895.369 1
Cu -210.663 -580.962 -895.369 1
Cu -199.774 -586.977 -895.369 1
Cu -188.8 -592.848 -895.369 1
Cu -177.743 -598.574 -895.369 1
Cu -166.605 -604.154 -895.369 1
Cu -155.389 -609.588 -895.369 1
Cu -144.096 -614.874 -895.369 1
Cu -132.729 -620.012 -895.369 1
Cu -121.289 -624.999 -895.369 1
Cu -109.78 -629.836 -895.369 1
Cu -98.2021 -634.522 -895.369 1
Cu -86.5587 -639.055 -895.369 1
Cu -74.8516 -643.434 -895.369 1
Cu -63.0832 -647.66 -895.369 1
Cu -51.2555 -651.731 -895.369 1
Cu -39.3709 -655.646 -895.369 1
Cu -27.4314 -659.404 -895.369 1
Cu -15.4395 -663.006 -895.369 1
Cu -3.3972 -666.449 -895.369 1
Cu 8.6931 -669.735 -895.369 1
Cu 20.8292 -672.861 -895.369 1
Cu 33.0087 -675.828 -895.369 1
Cu 45.2295 -678.634 -895.369 1
Cu 57.4891 -681.28 -895.369 1
Cu 69.7854 -683.765 -895.369 1
Cu 82.1161 -686.087 -895.369 1
Cu 94.4787 -688.248 -895.369 1
Cu 106.871 -690.247 -895.369 1
Cu 119.291 -692.082 -895.369 1
Cu 131.735 -693.754 -895.369 1
Cu 144.203 -695.263 -895.369 1
Cu 156.691 -696.608 -895.369 1
Cu 169.196 -697.788 -895.369 1
Cu 181.718 -698.805 -895.369 1
Cu 194.253 -699.657 -895.369 1
Cu 206.798 -700.344 -895.369 1
Cu 219.353 -700.867 -895.369 1
Cu 231.914 -701.224 -895.369 1
Cu 244.478 -701.417 -895.369 1
Cu 257.045 -701.445 -895.369 1
Cu 269.61 -701.308 -895.369 1
Cu 282.172 -701.006 -895.369 1
Cu 294.729 -700.539 -895.369 1
Cu 307.278 -699.907 -895.369 1
Cu 319.817 -699.11 -895.369 1
Cu 332.343 -698.149 -895.369 1
Cu 344.855 -697.024 -895.369 1
Cu 357.349 -695.734 -895.369 1
Cu 369.823 -694.281 -895.369 1
Cu 382.276 -692.663 -895.369 1
Cu 394.704 -690.883 -895.369 1
Cu 407.106 -688.939 -895.369 1
Cu 419.479 -686.833 -895.369 1
Cu 431.821 -684.565 -895.369 1
Cu 444.129 -682.135 -895.369 1
Cu 456.401 -679.543 -895.369 1
Cu 468.635 -676.791 -895.369 1
Cu 480.829 -673.878 -895.369 1
Cu 492.98 -670.805 -895.369 1
Cu 505.086 -667.574 -895.369 1
Cu 517.144 -664.183 -895.369 1
Cu 529.153 -660.635 -895.369 1
Cu 541.111 -656.929 -895.369 1
Cu 553.014 -653.067 -895.369 1
Cu 564.861 -649.048 -895.369 1
Cu 576.65 -644.875 -895.369 1
Cu 588.378 -640.547 -895.369 1
Cu 600.043 -636.065 -895.369 1
Cu 611.643 -631.431 -895.369 1
Cu 623.176 -626.645 -895.369 1
Cu 634.639 -621.708 -895.369 1
Cu 646.031 -616.621 -895.369 1
Cu 657.349 -611.385 -895.369 1
Cu 668.591 -606.001 -895.369 1
Cu 679.756 -600.47 -895.369 1
Cu 690.84 -594.792 -895.369 1
Cu 701.843 -588.97 -895.369 1
Cu 712.761 -583.004 -895.369 1
Cu 723.593 -576.895 -895.369 1
Cu 734.336 -570.644 -895.369 1
Cu 744.99 -564.253 -895.369 1
Cu 755.551 -557.723 -895.369 1
Cu 766.018 -551.054 -895.369 1
Cu 776.389 -544.249 -895.369 1
Cu 786.662 -537.308 -895.369 1
Cu 796.835 -530.233 -895.369 1
Cu 806.905 -523.025 -895.369 1
Cu 816.872 -515.686 -895.369 1
Cu 826.734 -508.216 -895.369 1
Cu 836.487 -500.618 -895.369 1
Cu 846.132 -492.892 -895.369 1
Cu 855.665 -485.041 -895.369 1
Cu 865.085 -477.065 -895.369 1
Cu 874.39 -468.966 -895.369 1
Cu 883.579 -460.746 -895.369 1
Cu 892.65 -452.406 -895.369 1
Cu 901.601 -443.947 -895.369 1
Cu 910.43 -435.372 -895.369 1
Cu 919.136 -426.682 -895.369 1
Cu 927.717 -417.878 -895.369 1
Cu 936.172 -408.962 -895.369 1
Cu 938.292 -399.936 -895.369 1
Cu 938.292 -390.802 -895.369 1
Cu 938.292 -381.561 -895.369 1
Cu 938.292 -372.215 -895.369 1
Cu 938.292 -362.766 -895.369 1
Cu 938.292 -353.215 -895.369 1
Cu 938.292 -343.564 -895.369 1
Cu 938.292 -333.816 -895.369 1
Cu 938.292 -323.972 -895.369 1
Cu 938.292 -314.033 -895.369 1
Cu 938.292 -304.002 -895.369 1
Cu 938.292 -293.88 -895.369 1
Cu 938.292 -283.67 -895.369 1
Cu 938.292 -273.373 -895.369 1
Cu 938.292 -262.991 -895.369 1
Cu 938.292 -252.527 -895.369 1
Cu 938.292 -241.982 -895.369 1
Cu 938.292 -231.358 -895.369 1
Cu 938.292 -220.657 -895.369 1
Cu 938.292 -209.881 -895.369 1
Cu 938.292 -199.032 -895.369 1
Cu 938.292 -188.112 -895.369 1
Cu 938.292 -177.124 -895.369 1
Cu 938.292 -166.069 -895.369 1
Cu 938.292 -154.949 -895.369 1
Cu 938.292 -143.767 -895.369 1
Cu 938.292 -132.524 -895.369 1
Cu 938.292 -121.223 -895.369 1
Cu 938.292 -109.866 -895.369 1
Cu 938.292 -98.4548 -895.369 1
Cu 938.292 -86.9915 -895.369 1
Cu 938.292 -75.4783 -895.369 1
Cu 938.292 -63.9175 -895.369 1
Cu 938.292 -52.3112 -895.369 1
Cu 938.292 -40.6616 -895.369 1
Cu 938.292 -28.9708 -895.369 1
Cu 938.292 -17.2411 -895.369 1
Cu 938.292 -5.47467 -895.369 1
Cu 938.292 6.32631 -895.369 1
Cu 938.292 18.1596 -895.369 1
Cu 938.292 30.023 -895.369 1
Cu 938.292 41.9143 -895.369 1
Cu 938.292 53.8313 -895.369 1
Cu 938.292 65.7717 -895.369 1
Cu 938.292 77.7333 -895.369 1
Cu 938.292 89.7138 -895.369 1
Cu 938.292 101.711 -895.369 1
Cu 938.292 113.723 -895.369 1
Cu 938.292 125.747 -895.369 1
Cu 938.292 137.78 -895.369 1
Cu 938.292 149.822 -895.369 1
Cu 938.292 161.869 -895.369 1
Cu 938.292 173.919 -895.369 1
Cu 938.292 185.97 -895.369 1
Cu 938.292 198.02 -895.369 1
Cu 938.292 210.066 -895.369 1
Cu 938.292 222.106 -895.369 1
Cu 938.292 234.138 -895.369 1
Cu 938.292 246.16 -895.369 1
Cu 938.292 258.169 -895.369 1
Cu 938.292 270.163 -895.369 1
Cu 938.292 282.14 -895.369 1
Cu 938.292 294.098 -895.369 1
Cu 938.292 306.034 -895.369 1
Cu 938.292 317.947 -895.369 1
Cu 938.292 329.833 -895.369 1
Cu 938.292 341.691 -895.369 1
Cu 938.292 353.518 -895.369 1
Cu 938.292 365.313 -895.369 1
Cu 938.292 377.072 -895.369 1
Cu 938.292 388.795 -895.369 1
Cu 938.292 400.478 -895.369 1
Cu 938.292 412.12 -895.369 1
Cu 938.292 423.718 -895.369 1
Cu 938.292 435.27 -895.369 1
Cu 938.292 446.774 -895.369 1
Cu 938.292 458.227 -895.369 1
Cu 938.292 469.629 -895.369 1
Cu 938.292 480.976 -895.369 1
Cu 938.292 492.266 -895.369 1
Cu 938.292 503.497 -895.369 1
Cu 938.292 514.668 -895.369 1
Cu 938.292 525.776 -895.369 1
Cu 938.292 536.818 -895.369 1
Cu 938.292 547.794 -895.369 1
Cu 938.292 558.7 -895.369 1
Cu 938.292 569.535 -895.369 1
Cu 938.292 580.297 -895.369 1
Cu 938.292 590.984 -895.369 1
Cu 938.292 601.593 -895.369 1
Cu 938.292 612.124 -895.369 1
Cu 938.292 622.573 -895.369 1
Cu 938.292 632.939 -895.369 1
Cu 938.292 643.219 -895.369 1
Cu 938.292 653.413 -895.369 1
Cu 938.292 663.518 -895.369 1
Cu 938.292 673.532 -895.369 1
Cu 938.292 683.453 -895.369 1
Cu 938.292 693.279 -895.369 1
Cu 938.292 703.009 -895.369 1
Cu 938.292 712.641 -895.369 1
Cu 938.292 722.173 -895.369 1
Cu 938.292 731.603 -895.369 1
Cu 938.292 740.93 -895.369 1
Cu 938.292 750.151 -895.369 1
Cu 938.292 759.265 -895.369 1
Cu 934.592 768.27 -895.369 1
Cu 926.113 777.165 -895.369 1
Cu 917.508 785.947 -895.369 1
Cu 908.779 794.616 -895.369 1
Cu 899.927 803.169 -895.369 1
Cu 890.953 811.606 -895.369 1
Cu 881.86 819.923 -895.369 1
Cu 872.649 828.121 -895.369 1
Cu 863.322 836.197 -895.369 1
Cu 853.881 844.15 -895.369 1
Cu 844.327 851.978 -895.369 1
Cu 834.662 859.679 -895.369 1
Cu 824.888 867.254 -895.369 1
Cu 815.006 874.699 -895.369 1
Cu 805.02 882.014 -895.369 1
Cu 794.93 889.197 -895.369 1
Cu 784.738 896.246 -895.369 1
Cu 774.446 903.162 -895.369 1
Cu 764.057 909.941 -895.369 1
Cu 753.572 916.584 -895.369 1
Cu 742.994 923.088 -895.369 1
Cu 732.323 929.453 -895.369 1
Cu 721.562 935.677 -895.369 1
Cu 710.714 941.759 -895.369 1
Cu 699.78 947.699 -895.369 1
Cu 688.762 953.494 -895.369 1
Cu 677.662 959.144 -895.369 1
Cu 666.483 964.647 -895.369 1
Cu 655.227 970.004 -895.369 1
Cu 643.894 975.212 -895.369 1
Cu 632.489 980.271 -895.369 1
Cu 621.012 985.18 -895.369 1
Cu 609.467 989.937 -895.369 1
Cu 597.854 994.543 -895.369 1
Cu 586.177 998.995 -895.369 1
Cu 574.438 1003.29 -895.369 1
Cu 562.638 1007.44 -895.369 1
Cu 550.78 1011.43 -895.369 1
Cu 538.866 1015.26 -895.369 1
Cu 526.899 1018.94 -895.369 1
Cu 514.881 1022.46 -895.369 1
Cu 502.813 1025.82 -895.369 1
Cu 490.698 1029.02 -895.369 1
Cu 478.539 1032.06 -895.369 1
Cu 466.338 1034.94 -895.369 1
Cu 454.096 1037.67 -895.369 1
Cu 441.817 1040.23 -895.369 1
Cu 429.502 1042.63 -895.369 1
Cu 417.155 1044.86 -895.369 1
Cu 404.776 1046.94 -895.369 1
Cu 392.369 1048.85 -895.369 1
Cu 379.936 1050.6 -895.369 1
Cu 367.479 1052.19 -895.369 1
Cu 355.001 1053.61 -895.369 1
Cu 342.503 1054.87 -895.369 1
Cu 329.989 1055.97 -895.369 1
Cu 317.46 1056.9 -895.369 1
Cu 304.919 1057.66 -895.369 1
Cu 292.369 1058.26 -895.369 1
Cu 279.811 1058.7 -895.369 1
Cu 267.247 1058.97 -895.369 1
Cu 254.682 1059.08 -895.369 1
Cu 242.116 1059.02 -895.369 1
Cu 229.551 1058.79 -895.369 1
Cu 216.992 1058.4 -895.369 1
Cu 204.439 1057.85 -895.369 1
Cu 191.895 1057.13 -895.369 1
Cu 179.362 1056.25 -895.369 1
Cu 166.844 1055.2 -895.369 1
Cu 154.341 1053.99 -895.369 1
Cu 141.857 1052.61 -895.369 1
Cu 129.393 1051.08 -895.369 1
Cu 116.953 1049.37 -895.369 1
Cu 104.539 1047.51 -895.369 1
Cu 92.1517 1045.48 -895.369 1
Cu 79.7949 1043.29 -895.369 1
Cu 67.4706 1040.93 -895.369 1
Cu 55.181 1038.42 -895.369 1
Cu 42.9284 1035.74 -895.369 1
Cu 30.7153 1032.9 -895.369 1
Cu 18.5437 1029.91 -895.369 1
Cu 6.41608 1026.75 -895.369 1
Cu -5.66535 1023.44 -895.369 1
Cu -17.6983 1019.96 -895.369 1
Cu -29.6806 1016.33 -895.369 1
Cu -41.6099 1012.54 -895.369 1
Cu -53.484 1008.6 -895.369 1
Cu -65.3007 1004.5 -895.369 1
Cu -77.0578 1000.25 -895.369 1
Cu -88.753 995.837 -895.369 1
Cu -100.384 991.275 -895.369 1
Cu -111.949 986.561 -895.369 1
Cu -123.446 981.696 -895.369 1
Cu -134.872 976.68 -895.369 1
Cu -146.225 971.514 -895.369 1
Cu -157.504 966.201 -895.369 1
Cu -168.706 960.739 -895.369 1
Cu -179.828 955.131 -895.369 1
Cu -190.87 949.377 -895.369 1
Cu -201.828 943.479 -895.369 1
Cu -212.701 937.438 -895.369 1
Cu -223.487 931.255 -895.369 1
Cu -234.184 924.93 -895.369 1
Cu -244.789 918.466 -895.369 1
Cu -255.301 911.863 -895.369 1
Cu -265.718 905.122 -895.369 1
Cu -276.038 898.246 -895.369 1
Cu -286.258 891.234 -895.369 1
Cu -296.378 884.09 -895.369 1
Cu -306.394 876.813 -895.369 1
Cu -316.306 869.405 -895.369 1
Cu -326.111 861.867 -895.369 1
Cu -335.808 854.202 -895.369 1
Cu -345.394 846.41 -895.369 1
Cu -354.868 838.493 -895.369 1
Cu -364.228 830.452 -895.369 1
Cu -373.473 822.29 -895.369 1
Cu -382.6 814.006 -895.369 1
Cu -391.608 805.604 -895.369 1
Cu -400.495 797.084 -895.369 1
Cu -409.26 788.448 -895.369 1
Cu -417.9 779.698 -895.369 1
Cu -426.415 770.835 -895.369 1
Cu -432.537 761.862 -895.369 1
Cu -432.537 752.779 -895.369 1
Cu -432.537 743.588 -895.369 1
Cu -432.537 734.292 -895.369 1
Cu -432.537 724.891 -895.369 1
Cu -432.537 715.389 -895.369 1
Cu -432.537 705.785 -895.369 1
Cu -432.537 696.083 -895.369 1
Cu -432.537 686.284 -895.369 1
Cu -432.537 676.39 -895.369 1
Cu -432.537 666.402 -895.369 1
Cu -432.537 656.324 -895.369 1
Cu -432.537 646.155 -895.369 1
Cu -432.537 635.899 -895.369 1
Cu -432.537 625.558 -895.369 1
Cu -432.537 615.132 -895.369 1
Cu -432.537 604.625 -895.369 1
Cu -432.537 594.038 -895.369 1
Cu -432.537 583.374 -895.369 1
Cu -432.537 572.633 -895.369 1
Cu -432.537 561.819 -895.369 1
Cu -432.537 550.933 -895.369 1
Cu -432.537 539.977 -895.369 1
Cu -432.537 528.953 -895.369 1
Cu -432.537 517.864 -895.369 1
Cu -432.537 506.711 -895.369 1
Cu -432.537 495.497 -895.369 1
Cu -432.537 484.223 -895.369 1
Cu -432.537 472.893 -895.369 1
Cu -432.537 461.507 -895.369 1
Cu -432.537 450.068 -895.369 1
Cu -432.537 438.578 -895.369 1
Cu -432.537 427.04 -895.369 1
Cu -432.537 415.455 -895.369 1
Cu -432.537 403.825 -895.369 1
Cu -432.537 392.154 -895.369 1
Cu -432.537 380.442 -895.369 1
Cu -432.537 368.693 -895.369 1
Cu -432.537 356.908 -895.369 1
Cu -432.537 345.09 -895.369 1
Cu -432.537 333.241 -895.369 1
Cu -432.537 321.362 -895.369 1
Cu -432.537 309.457 -895.369 1
Cu -432.537 297.528 -895.369 1
Cu -432.537 285.576 -895.369 1
Cu -432.537 273.604 -895.369 1
Cu -432.537 261.615 -895.369 1
Cu -432.537 249.609 -895.369 1
Cu -432.537 237.591 -895.369 1
Cu -432.537 225.562 -895.369 1
Cu -432.537 213.524 -895.369 1
Cu -432.537 201.479 -895.369 1
Cu -432.537 189.43 -895.369 1
Cu -432.537 177.379 -895.369 1
Cu -432.537 165.329 -895.369 1
Cu -432.537 153.281 -895.369 1
Cu -432.537 141.237 -895.369 1
Cu -432.537 129.201 -895.369 1
Cu -432.537 117.174 -895.369 1
Cu -432.537 105.159 -895.369 1
Cu -432.537 93.157 -895.369 1
Cu -432.537 81.1715 -895.369 1
Cu -432.537 69.2042 -895.369 1
Cu -432.537 57.2575 -895.369 1
Cu -432.537 45.3336 -895.369 1
Cu -432.537 33.4347 -895.369 1
Cu -432.537 21.563 -895.369 1
Cu -432.537 9.72086 -895.369 1
Cu -432.537 -2.08963 -895.369 1
Cu -432.537 -13.8662 -895.369 1
Cu -432.537 -25.6067 -895.369 1
Cu -432.537 -37.3088 -895.369 1
Cu -432.537 -48.9705 -895.369 1
Cu -432.537 -60.5895 -895.369 1
Cu -432.537 -72.1636 -895.369 1
Cu -432.537 -83.6906 -895.369 1
Cu -432.537 -95.1685 -895.369 1
Cu -432.537 -106.595 -895.369 1
Cu -432.537 -117.968 -895.369 1
Cu -432.537 -129.285 -895.369 1
Cu -432.537 -140.545 -895.369 1
Cu -432.537 -151.745 -895.369 1
Cu -432.537 -162.883 -895.369 1
Cu -432.537 -173.956 -895.369 1
Cu -432.537 -184.964 -895.369 1
Cu -432.537 -195.904 -895.369 1
Cu -432.537 -206.773 -895.369 1
Cu -432.537 -217.57 -895.369 1
Cu -432.537 -228.293 -895.369 1
Cu -432.537 -238.939 -895.369 1
Cu -432.537 -249.507 -895.369 1
Cu -432.537 -259.995 -895.369 1
Cu -432.537 -270.401 -895.369 1
Cu -432.537 -280.722 -895.369 1
Cu -432.537 -290.957 -895.369 1
Cu 960.693 -66.1811 -895.369 1
Cu 960.693 -54.5547 -895.369 1
Cu 960.693 -42.8872 -895.369 1
Cu 960.693 -31.1809 -895.369 1
Cu 960.693 -19.4376 -895.369 1
Cu 960.693 -7.65945 -895.369 1
Cu 960.693 4.15145 -895.369 1
Cu 960.693 15.9931 -895.369 1
Cu 960.693 27.8633 -895.369 1
Cu 960.693 39.76 -895.369 1
Cu 960.693 51.6812 -895.369 1
Cu 960.693 63.6247 -895.369 1
Cu 960.693 75.5885 -895.369 1
Cu 960.693 87.5704 -895.369 1
Cu 960.693 99.5683 -895.369 1
Cu 960.693 111.58 -895.369 1
Cu 960.693 123.604 -895.369 1
Cu 960.693 135.637 -895.369 1
Cu 960.693 147.678 -895.369 1
Cu 960.693 159.725 -895.369 1
Cu 960.693 171.774 -895.369 1
Cu 960.693 183.826 -895.369 1
Cu 960.693 195.876 -895.369 1
Cu 960.693 207.923 -895.369 1
Cu 960.693 219.965 -895.369 1
Cu 960.693 232 -895.369 1
Cu 960.693 244.025 -895.369 1
Cu 960.693 256.039 -895.369 1
Cu 960.693 268.04 -895.369 1
Cu 960.693 280.024 -895.369 1
Cu 960.693 291.991 -895.369 1
Cu 960.693 303.938 -895.369 1
Cu 960.693 315.863 -895.369 1
Cu 960.693 327.764 -895.369 1
Cu 960.693 339.639 -895.369 1
Cu 960.693 351.486 -895.369 1
Cu 960.693 363.302 -895.369 1
Cu 960.693 375.086 -895.369 1
Cu 960.693 386.835 -895.369 1
Cu 960.693 398.548 -895.369 1
Cu 960.693 410.222 -895.369 1
Cu 960.693 421.855 -895.369 1
Cu 960.693 433.446 -895.369 1
Cu 960.693 444.992 -895.369 1
Cu 960.693 456.491 -895.369 1
Cu 960.693 467.942 -895.369 1
Cu 960.693 479.341 -895.369 1
Cu 960.693 490.688 -895.369 1
Cu 960.693 501.98 -895.369 1
Cu 960.693 513.215 -895.369 1
Cu 960.693 524.391 -895.369 1
Cu 960.693 535.507 -895.369 1
Cu 960.693 546.56 -895.369 1
Cu 960.693 557.548 -895.369 1
Cu 960.693 568.47 -895.369 1
Cu 960.693 579.323 -895.369 1
Cu 960.693 590.106 -895.369 1
Cu 960.693 600.817 -895.369 1
Cu 960.693 611.453 -895.369 1
Cu 960.693 622.014 -895.369 1
Cu 960.693 632.496 -895.369 1
Cu 960.693 642.899 -895.369 1
Cu 960.693 653.22 -895.369 1
Cu 960.693 663.458 -895.369 1
Cu 960.693 673.611 -895.369 1
Cu 960.693 683.676 -895.369 1
Cu 960.693 693.653 -895.369 1
Cu 960.693 703.54 -895.369 1
Cu 960.693 713.334 -895.369 1
Cu 960.693 723.034 -895.369 1
Cu 960.693 732.639 -895.369 1
Cu 960.693 742.147 -895.369 1
Cu 960.693 751.555 -895.369 1
Cu 960.693 760.863 -895.369 1
Cu 960.693 770.068 -895.369 1
Cu 960.693 779.169 -895.369 1
Cu 956.279 788.165 -895.369 1
Cu 947.794 797.054 -895.369 1
Cu 939.187 805.835 -895.369 1
Cu 930.459 814.505 -895.369 1
Cu 921.612 823.063 -895.369 1
Cu 912.647 831.508 -895.369 1
Cu 903.567 839.838 -895.369 1
Cu 894.372 848.053 -895.369 1
Cu 885.064 856.149 -895.369 1
Cu 875.646 864.127 -895.369 1
Cu 866.118 871.984 -895.369 1
Cu 856.482 879.719 -895.369 1
Cu 846.74 887.331 -895.369 1
Cu 836.893 894.819 -895.369 1
Cu 826.944 902.181 -895.369 1
Cu 816.894 909.415 -895.369 1
Cu 806.745 916.521 -895.369 1
Cu 796.499 923.498 -895.369 1
Cu 786.157 930.344 -895.369 1
Cu 775.722 937.057 -895.369 1
Cu 765.194 943.638 -895.369 1
Cu 754.576 950.084 -895.369 1
Cu 743.871 956.394 -895.369 1
Cu 733.079 962.568 -895.369 1
Cu 722.202 968.604 -895.369 1
Cu 711.243 974.501 -895.369 1
Cu 700.204 980.258 -895.369 1
Cu 689.086 985.875 -895.369 1
Cu 677.891 991.349 -895.369 1
Cu 666.622 996.681 -895.369 1
Cu 655.28 1001.87 -895.369 1
Cu 643.867 1006.91 -895.369 1
Cu 632.385 1011.81 -895.369 1
Cu 620.837 1016.56 -895.369 1
Cu 609.224 1021.17 -895.369 1
Cu 597.548 1025.62 -895.369 1
Cu 585.812 1029.93 -895.369 1
Cu 574.018 1034.09 -895.369 1
Cu 562.167 1038.1 -895.369 1
Cu 550.261 1041.95 -895.369 1
Cu 538.303 1045.66 -895.369 1
Cu 526.296 1049.21 -895.369 1
Cu 514.24 1052.61 -895.369 1
Cu 502.138 1055.85 -895.369 1
Cu 489.992 1058.95 -895.369 1
Cu 477.805 1061.88 -895.369 1
Cu 465.578 1064.67 -895.369 1
Cu 453.314 1067.29 -895.369 1
Cu 441.014 1069.76 -895.369 1
Cu 428.682 1072.08 -895.369 1
Cu 416.318 1074.23 -895.369 1
Cu 403.926 1076.23 -895.369 1
Cu 391.507 1078.07 -895.369 1
Cu 379.064 1079.76 -895.369 1
Cu 366.599 1081.28 -895.369 1
Cu 354.114 1082.65 -895.369 1
Cu 341.611 1083.86 -895.369 1
Cu 329.092 1084.9 -895.369 1
Cu 316.56 1085.79 -895.369 1
Cu 304.017 1086.52 -895.369 1
Cu 291.465 1087.09 -895.369 1
Cu 278.906 1087.5 -895.369 1
Cu 266.342 1087.76 -895.369 1
Cu 253.776 1087.85 -895.369 1
Cu 241.21 1087.78 -895.369 1
Cu 228.646 1087.55 -895.369 1
Cu 216.086 1087.16 -895.369 1
Cu 203.533 1086.61 -895.369 1
Cu 190.988 1085.91 -895.369 1
Cu 178.455 1085.04 -895.369 1
Cu 165.934 1084.01 -895.369 1
Cu 153.429 1082.83 -895.369 1
Cu 140.941 1081.49 -895.369 1
Cu 128.472 1079.98 -895.369 1
Cu 116.026 1078.32 -895.369 1
Cu 103.604 1076.5 -895.369 1
Cu 91.2076 1074.53 -895.369 1
Cu 78.84 1072.39 -895.369 1
Cu 66.5029 1070.1 -895.369 1
Cu 54.1985 1067.65 -895.369 1
Cu 41.9291 1065.05 -895.369 1
Cu 29.6968 1062.29 -895.369 1
Cu 17.5036 1059.38 -895.369 1
Cu 5.35188 1056.31 -895.369 1
Cu -6.75638 1053.08 -895.369 1
Cu -18.819 1049.71 -895.369 1
Cu -30.8339 1046.17 -895.369 1
Cu -42.7989 1042.49 -895.369 1
Cu -54.7119 1038.66 -895.369 1
Cu -66.5709 1034.67 -895.369 1
Cu -78.3738 1030.53 -895.369 1
Cu -90.1184 1026.25 -895.369 1
Cu -101.803 1021.81 -895.369 1
Cu -113.425 1017.23 -895.369 1
Cu -124.982 1012.5 -895.369 1
Cu -136.474 1007.62 -895.369 1
Cu -147.896 1002.6 -895.369 1
Cu -159.249 997.432 -895.369 1
Cu -170.529 992.121 -895.369 1
Cu -181.734 986.666 -895.369 1
Cu -192.863 981.07 -895.369 1
Cu -203.914 975.333 -895.369 1
Cu -214.885 969.456 -895.369 1
Cu -225.773 963.439 -895.369 1
Cu -236.577 957.285 -895.369 1
Cu -247.296 950.994 -895.369 1
Cu -257.926 944.568 -895.369 1
Cu -268.466 938.007 -895.369 1
Cu -278.915 931.312 -895.369 1
Cu -289.271 924.485 -895.369 1
Cu -299.531 917.527 -895.369 1
Cu -309.694 910.44 -895.369 1
Cu -319.758 903.223 -895.369 1
Cu -329.722 895.88 -895.369 1
Cu -339.583 888.41 -895.369 1
Cu -349.34 880.815 -895.369 1
Cu -358.991 873.098 -895.369 1
Cu -368.535 865.258 -895.369 1
Cu -377.969 857.298 -895.369 1
Cu -387.293 849.218 -895.369 1
Cu -396.504 841.02 -895.369 1
Cu -405.601 832.707 -895.369 1
Cu -414.582 824.278 -895.369 1
Cu -423.446 815.736 -895.369 1
Cu -432.191 807.081 -895.369 1
Cu -440.816 798.317 -895.369 1
Cu -449.318 789.443 -895.369 1
Cu -454.938 780.463 -895.369 1
Cu -454.938 771.376 -895.369 1
Cu -454.938 762.186 -895.369 1
Cu -454.938 752.892 -895.369 1
Cu -454.938 743.498 -895.369 1
Cu -454.938 734.005 -895.369 1
Cu -454.938 724.414 -895.369 1
Cu -454.938 714.727 -895.369 1
Cu -454.938 704.946 -895.369 1
Cu -454.938 695.073 -895.369 1
Cu -454.938 685.109 -895.369 1
Cu -454.938 675.056 -895.369 1
Cu -454.938 664.915 -895.369 1
Cu -454.938 654.69 -895.369 1
Cu -454.938 644.38 -895.369 1
Cu -454.938 633.989 -895.369 1
Cu -454.938 623.518 -895.369 1
Cu -454.938 612.968 -895.369 1
Cu -454.938 602.343 -895.369 1
Cu -454.938 591.643 -895.369 1
Cu -454.938 580.87 -895.369 1
Cu -454.938 570.027 -895.369 1
Cu -454.938 559.115 -895.369 1
Cu -454.938 548.136 -895.369 1
Cu -454.938 537.092 -895.369 1
Cu -454.938 525.985 -895.369 1
Cu -454.938 514.817 -895.369 1
Cu -454.938 503.59 -895.369 1
Cu -454.938 492.306 -895.369 1
Cu -454.938 480.967 -895.369 1
Cu -454.938 469.575 -895.369 1
Cu -454.938 458.132 -895.369 1
Cu -454.938 446.64 -895.369 1
Cu -454.938 435.1 -895.369 1
Cu -454.938 423.516 -895.369 1
Cu -454.938 411.888 -895.369 1
Cu -454.938 400.22 -895.369 1
Cu -454.938 388.513 -895.369 1
Cu -454.938 376.768 -895.369 1
Cu -454.938 364.989 -895.369 1
Cu -454.938 353.178 -895.369 1
Cu -454.938 341.335 -895.369 1
Cu -454.938 329.465 -895.369 1
Cu -454.938 317.567 -895.369 1
Cu -454.938 305.645 -895.369 1
Cu -454.938 293.701 -895.369 1
Cu -454.938 281.737 -895.369 1
Cu -454.938 269.755 -895.369 1
Cu -454.938 257.756 -895.369 1
Cu -454.938 245.744 -895.369 1
Cu -454.938 233.72 -895.369 1
Cu -454.938 221.687 -895.369 1
Cu -454.938 209.646 -895.369 1
Cu -454.938 197.599 -895.369 1
Cu -454.938 185.549 -895.369 1
Cu -454.938 173.498 -895.369 1
Cu -454.938 161.448 -895.369 1
Cu -454.938 149.401 -895.369 1
Cu -454.938 137.359 -895.369 1
Cu -454.938 125.324 -895.369 1
Cu -454.938 113.299 -895.369 1
Cu -454.938 101.286 -895.369 1
Cu -454.938 89.2855 -895.369 1
Cu -454.938 77.3012 -895.369 1
Cu -454.938 65.3347 -895.369 1
Cu -454.938 53.3882 -895.369 1
Cu -454.938 41.4637 -895.369 1
Cu -454.938 29.5633 -895.369 1
Cu -454.938 17.6892 -895.369 1
Cu -454.938 5.84335 -895.369 1
Cu -454.938 -5.97206 -895.369 1
Cu -454.938 -17.755 -895.369 1
Cu -454.938 -29.5034 -895.369 1
Cu -454.938 -41.2152 -895.369 1
Cu -454.938 -52.8883 -895.369 1
Cu -454.938 -64.5207 -895.369 1
Cu -454.938 -76.1103 -895.369 1
Cu -454.938 -87.6552 -895.369 1
Cu -454.938 -99.1532 -895.369 1
Cu -454.938 -110.602 -895.369 1
Cu -454.938 -122.001 -895.369 1
Cu -454.938 -133.346 -895.369 1
Cu -454.938 -144.637 -895.369 1
Cu -454.938 -155.87 -895.369 1
Cu -454.938 -167.045 -895.369 1
Cu -454.938 -178.159 -895.369 1
Cu -454.938 -189.211 -895.369 1
Cu -454.938 -200.197 -895.369 1
Cu -454.938 -211.117 -895.369 1
Cu -454.938 -221.969 -895.369 1
Cu -454.938 -232.75 -895.369 1
Cu -454.938 -243.459 -895.369 1
Cu -454.938 -254.093 -895.369 1
Cu -454.938 -264.652 -895.369 1
Cu -454.938 -275.133 -895.369 1
Cu -454.938 -285.533 -895.369 1
Cu -454.938 -295.853 -895.369 1
Cu -454.938 -306.088 -895.369 1
Cu -454.938 -316.239 -895.369 1
Cu -454.938 -326.302 -895.369 1
Cu -454.938 -336.277 -895.369 1
Cu -454.938 -346.161 -895.369 1
Cu -454.938 -355.953 -895.369 1
Cu -454.938 -365.651 -895.369 1
Cu -454.938 -375.254 -895.369 1
Cu -454.938 -384.758 -895.369 1
Cu -454.938 -394.164 -895.369 1
Cu -454.938 -403.47 -895.369 1
Cu -454.938 -412.672 -895.369 1
Cu -454.938 -421.771 -895.369 1
Cu -450.315 -430.765 -895.369 1
Cu -441.827 -439.651 -895.369 1
Cu -433.217 -448.428 -895.369 1
Cu -424.486 -457.096 -895.369 1
Cu -415.636 -465.651 -895.369 1
Cu -406.668 -474.093 -895.369 1
Cu -397.585 -482.421 -895.369 1
Cu -388.387 -490.632 -895.369 1
Cu -379.077 -498.726 -895.369 1
Cu -369.656 -506.7 -895.369 1
Cu -360.125 -514.555 -895.369 1
Cu -350.486 -522.287 -895.369 1
Cu -340.742 -529.896 -895.369 1
Cu -330.893 -537.38 -895.369 1
Cu -320.941 -544.739 -895.369 1
Cu -310.889 -551.97 -895.369 1
Cu -300.737 -559.073 -895.369 1
Cu -290.488 -566.047 -895.369 1
Cu -280.144 -572.889 -895.369 1
Cu -269.706 -579.599 -895.369 1
Cu -259.176 -586.176 -895.369 1
Cu -248.557 -592.619 -895.369 1
Cu -237.849 -598.926 -895.369 1
Cu -227.055 -605.096 -895.369 1
Cu -216.176 -611.129 -895.369 1
Cu -205.215 -617.023 -895.369 1
Cu -194.174 -622.777 -895.369 1
Cu -183.054 -628.39 -895.369 1
Cu -171.857 -633.861 -895.369 1
Cu -160.586 -639.189 -895.369 1
Cu -149.242 -644.373 -895.369 1
Cu -137.828 -649.413 -895.369 1
Cu -126.344 -654.308 -895.369 1
Cu -114.794 -659.055 -895.369 1
Cu -103.18 -663.656 -895.369 1
Cu -91.5028 -668.109 -895.369 1
Cu -79.7652 -672.412 -895.369 1
Cu -67.9691 -676.567 -895.369 1
Cu -56.1166 -680.57 -895.369 1
Cu -44.2099 -684.423 -895.369 1
Cu -32.2509 -688.124 -895.369 1
Cu -20.2418 -691.673 -895.369 1
Cu -8.18469 -695.069 -895.369 1
Cu 3.91828 -698.311 -895.369 1
Cu 16.065 -701.399 -895.369 1
Cu 28.2534 -704.332 -895.369 1
Cu 40.4812 -707.11 -895.369 1
Cu 52.7463 -709.732 -895.369 1
Cu 65.0467 -712.199 -895.369 1
Cu 77.38 -714.508 -895.369 1
Cu 89.7442 -716.661 -895.369 1
Cu 102.137 -718.656 -895.369 1
Cu 114.556 -720.494 -895.369 1
Cu 127 -722.173 -895.369 1
Cu 139.466 -723.694 -895.369 1
Cu 151.951 -725.057 -895.369 1
Cu 164.455 -726.26 -895.369 1
Cu 176.974 -727.305 -895.369 1
Cu 189.506 -728.19 -895.369 1
Cu 202.05 -728.916 -895.369 1
Cu 214.602 -729.483 -895.369 1
Cu 227.161 -729.889 -895.369 1
Cu 239.725 -730.137 -895.369 1
Cu 252.291 -730.224 -895.369 1
Cu 264.857 -730.151 -895.369 1
Cu 277.421 -729.919 -895.369 1
Cu 289.98 -729.527 -895.369 1
Cu 302.534 -728.976 -895.369 1
Cu 315.078 -728.265 -895.369 1
Cu 327.611 -727.394 -895.369 1
Cu 340.132 -726.365 -895.369 1
Cu 352.637 -725.176 -895.369 1
Cu 365.124 -723.828 -895.369 1
Cu 377.592 -722.322 -895.369 1
Cu 390.038 -720.657 -895.369 1
Cu 402.459 -718.834 -895.369 1
Cu 414.855 -716.854 -895.369 1
Cu 427.222 -714.716 -895.369 1
Cu 439.558 -712.421 -895.369 1
Cu 451.862 -709.969 -895.369 1
Cu 464.13 -707.361 -895.369 1
Cu 476.361 -704.598 -895.369 1
Cu 488.554 -701.679 -895.369 1
Cu 500.704 -698.606 -895.369 1
Cu 512.811 -695.378 -895.369 1
Cu 524.873 -691.996 -895.369 1
Cu 536.887 -688.462 -895.369 1
Cu 548.85 -684.775 -895.369 1
Cu 560.762 -680.937 -895.369 1
Cu 572.62 -676.947 -895.369 1
Cu 584.421 -672.807 -895.369 1
Cu 596.164 -668.517 -895.369 1
Cu 607.847 -664.078 -895.369 1
Cu 619.468 -659.491 -895.369 1
Cu 631.024 -654.757 -895.369 1
Cu 642.513 -649.877 -895.369 1
Cu 653.934 -644.85 -895.369 1
Cu 665.285 -639.679 -895.369 1
Cu 676.563 -634.364 -895.369 1
Cu 687.767 -628.906 -895.369 1
Cu 698.894 -623.307 -895.369 1
Cu 709.943 -617.566 -895.369 1
Cu 720.911 -611.685 -895.369 1
Cu 731.797 -605.666 -895.369 1
Cu 742.599 -599.508 -895.369 1
Cu 753.316 -593.214 -895.369 1
Cu 763.944 -586.784 -895.369 1
Cu 774.482 -580.219 -895.369 1
Cu 784.928 -573.521 -895.369 1
Cu 795.282 -566.691 -895.369 1
Cu 805.539 -559.73 -895.369 1
Cu 815.7 -552.639 -895.369 1
Cu 825.762 -545.42 -895.369 1
Cu 835.723 -538.073 -895.369 1
Cu 845.581 -530.6 -895.369 1
Cu 855.336 -523.003 -895.369 1
Cu 864.984 -515.282 -895.369 1
Cu 874.525 -507.439 -895.369 1
Cu 883.957 -499.476 -895.369 1
Cu 893.278 -491.393 -895.369 1
Cu 902.486 -483.193 -895.369 1
Cu 911.58 -474.876 -895.369 1
Cu 920.558 -466.444 -895.369 1
Cu 929.419 -457.899 -895.369 1
Cu 938.161 -449.242 -895.369 1
Cu 946.783 -440.475 -895.369 1
Cu 955.283 -431.599 -895.369 1
Cu 960.693 -422.616 -895.369 1
Cu 960.693 -413.526 -895.369 1
Cu 960.693 -404.333 -895.369 1
Cu 960.693 -395.038 -895.369 1
Cu 960.693 -385.641 -895.369 1
Cu 960.693 -376.145 -895.369 1
Cu 960.693 -366.552 -895.369 1
Cu 960.693 -356.863 -895.369 1
Cu 960.693 -347.08 -895.369 1
Cu 960.693 -337.204 -895.369 1
Cu 960.693 -327.238 -895.369 1
Cu 960.693 -317.182 -895.369 1
Cu 960.693 -307.04 -895.369 1
Cu 960.693 -296.812 -895.369 1
Cu 960.693 -286.5 -895.369 1
Cu 960.693 -276.107 -895.369 1
Cu 960.693 -265.634 -895.369 1
Cu 960.693 -255.083 -895.369 1
Cu 960.693 -244.455 -895.369 1
Cu 960.693 -233.753 -895.369 1
Cu 960.693 -222.979 -895.369 1
Cu 960.693 -212.134 -895.369 1
Cu 960.693 -201.22 -895.369 1
Cu 960.693 -190.239 -895.369 1
Cu 960.693 -179.194 -895.369 1
Cu 960.693 -168.086 -895.369 1
Cu 960.693 -156.916 -895.369 1
Cu 960.693 -145.688 -895.369 1
Cu 960.693 -134.403 -895.369 1
Cu 960.693 -123.062 -895.369 1
Cu 960.693 -111.669 -895.369 1
Cu 960.693 -100.224 -895.369 1
Cu 960.693 -88.7309 -895.369 1
Cu 960.693 -77.1904 -895.369 1
Cu 795.822 958.791 -895.369 1
Cu 785.326 965.418 -895.369 1
Cu 774.742 971.914 -895.369 1
Cu 764.071 978.28 -895.369 1
Cu 753.317 984.513 -895.369 1
Cu 742.48 990.614 -895.369 1
Cu 731.561 996.58 -895.369 1
Cu 720.564 1002.41 -895.369 1
Cu 709.49 1008.11 -895.369 1
Cu 698.34 1013.67 -895.369 1
Cu 687.117 1019.09 -895.369 1
Cu 675.822 1024.37 -895.369 1
Cu 664.457 1029.51 -895.369 1
Cu 653.024 1034.51 -895.369 1
Cu 641.525 1039.37 -895.369 1
Cu 629.962 1044.09 -895.369 1
Cu 618.337 1048.67 -895.369 1
Cu 606.651 1053.1 -895.369 1
Cu 594.907 1057.38 -895.369 1
Cu 583.106 1061.53 -895.369 1
Cu 571.251 1065.52 -895.369 1
Cu 559.344 1069.37 -895.369 1
Cu 547.385 1073.08 -895.369 1
Cu 535.378 1076.63 -895.369 1
Cu 523.325 1080.04 -895.369 1
Cu 511.227 1083.3 -895.369 1
Cu 499.086 1086.41 -895.369 1
Cu 486.904 1089.37 -895.369 1
Cu 474.684 1092.17 -895.369 1
Cu 462.427 1094.83 -895.369 1
Cu 450.136 1097.34 -895.369 1
Cu 437.812 1099.69 -895.369 1
Cu 425.457 1101.9 -895.369 1
Cu 413.074 1103.95 -895.369 1
Cu 400.665 1105.85 -895.369 1
Cu 388.231 1107.59 -895.369 1
Cu 375.774 1109.18 -895.369 1
Cu 363.298 1110.62 -895.369 1
Cu 350.803 1111.9 -895.369 1
Cu 338.292 1113.03 -895.369 1
Cu 325.767 1114.01 -895.369 1
Cu 313.23 1114.83 -895.369 1
Cu 300.683 1115.5 -895.369 1
Cu 288.128 1116.01 -895.369 1
Cu 275.567 1116.36 -895.369 1
Cu 263.003 1116.57 -895.369 1
Cu 250.437 1116.61 -895.369 1
Cu 237.871 1116.51 -895.369 1
Cu 225.307 1116.24 -895.369 1
Cu 212.749 1115.83 -895.369 1
Cu 200.197 1115.26 -895.369 1
Cu 187.653 1114.53 -895.369 1
Cu 175.121 1113.65 -895.369 1
Cu 162.601 1112.61 -895.369 1
Cu 150.096 1111.42 -895.369 1
Cu 137.608 1110.08 -895.369 1
Cu 125.139 1108.58 -895.369 1
Cu 112.691 1106.93 -895.369 1
Cu 100.266 1105.13 -895.369 1
Cu 87.867 1103.17 -895.369 1
Cu 75.4948 1101.06 -895.369 1
Cu 63.1519 1098.8 -895.369 1
Cu 50.8403 1096.38 -895.369 1
Cu 38.5621 1093.82 -895.369 1
Cu 26.3192 1091.1 -895.369 1
Cu 14.1138 1088.23 -895.369 1
Cu 1.9478 1085.22 -895.369 1
Cu -10.1768 1082.05 -895.369 1
Cu -22.2579 1078.73 -895.369 1
Cu -34.2936 1075.27 -895.369 1
Cu -46.2819 1071.66 -895.369 1
Cu -58.2207 1067.9 -895.369 1
Cu -70.1082 1063.99 -895.369 1
Cu -81.9424 1059.94 -895.369 1
Cu -93.7213 1055.74 -895.369 1
Cu -105.443 1051.39 -895.369 1
Cu -117.105 1046.91 -895.369 1
Cu -128.707 1042.27 -895.369 1
Cu -140.245 1037.5 -895.369 1
Cu -151.719 1032.59 -895.369 1
Cu -163.125 1027.53 -895.369 1
Cu -174.463 1022.33 -895.369 1
Cu -185.731 1017 -895.369 1
Cu -196.926 1011.52 -895.369 1
Cu -208.046 1005.91 -895.369 1
Cu -219.091 1000.16 -895.369 1
Cu -230.057 994.278 -895.369 1
Cu -240.944 988.26 -895.369 1
Cu -251.75 982.107 -895.369 1
Cu -262.472 975.822 -895.369 1
Cu -273.109 969.406 -895.369 1
Cu -283.659 962.859 -895.369 1
Cu -294.12 956.182 -895.369 1
Cu -304.491 949.377 -895.369 1
Cu -314.77 942.445 -895.369 1
Cu -324.956 935.387 -895.369 1
Cu -335.046 928.204 -895.369 1
Cu -345.039 920.897 -895.369 1
Cu -354.933 913.467 -895.369 1
Cu -364.726 905.917 -895.369 1
Cu -374.418 898.246 -895.369 1
Cu -384.006 890.456 -895.369 1
Cu -393.489 882.549 -895.369 1
Cu -402.866 874.525 -895.369 1
Cu -412.134 866.387 -895.369 1
Cu -421.292 858.135 -895.369 1
Cu -430.339 849.771 -895.369 1
Cu -439.273 841.297 -895.369 1
Cu -448.093 832.713 -895.369 1
Cu -456.797 824.02 -895.369 1
Cu -465.383 815.222 -895.369 1
Cu -473.852 806.318 -895.369 1
Cu -477.34 797.311 -895.369 1
Cu -477.34 788.201 -895.369 1
Cu -477.34 778.991 -895.369 1
Cu -477.34 769.682 -895.369 1
Cu -477.34 760.275 -895.369 1
Cu -477.34 750.772 -895.369 1
Cu -477.34 741.175 -895.369 1
Cu -477.34 731.485 -895.369 1
Cu -477.34 721.703 -895.369 1
Cu -477.34 711.832 -895.369 1
Cu -477.34 701.873 -895.369 1
Cu -477.34 691.828 -895.369 1
Cu -477.34 681.697 -895.369 1
Cu -477.34 671.484 -895.369 1
Cu -477.34 661.19 -895.369 1
Cu -477.34 650.815 -895.369 1
Cu -477.34 640.363 -895.369 1
Cu -477.34 629.835 -895.369 1
Cu -477.34 619.232 -895.369 1
Cu -477.34 608.556 -895.369 1
Cu -477.34 597.81 -895.369 1
Cu -477.34 586.994 -895.369 1
Cu -477.34 576.111 -895.369 1
Cu -477.34 565.162 -895.369 1
Cu -477.34 554.15 -895.369 1
Cu -477.34 543.075 -895.369 1
Cu -477.34 531.941 -895.369 1
Cu -477.34 520.748 -895.369 1
Cu -477.34 509.498 -895.369 1
Cu -477.34 498.194 -895.369 1
Cu -477.34 486.837 -895.369 1
Cu -477.34 475.43 -895.369 1
Cu -477.34 463.973 -895.369 1
Cu -477.34 452.469 -895.369 1
Cu -477.34 440.92 -895.369 1
Cu -477.34 429.328 -895.369 1
Cu -477.34 417.695 -895.369 1
Cu -477.34 406.022 -895.369 1
Cu -477.34 394.311 -895.369 1
Cu -477.34 382.565 -895.369 1
Cu -477.34 370.785 -895.369 1
Cu -477.34 358.974 -895.369 1
Cu -477.34 347.133 -895.369 1
Cu -477.34 335.264 -895.369 1
Cu -477.34 323.369 -895.369 1
Cu -477.34 311.45 -895.369 1
Cu -477.34 299.509 -895.369 1
Cu -477.34 287.549 -895.369 1
Cu -477.34 275.57 -895.369 1
Cu -477.34 263.576 -895.369 1
Cu -477.34 251.567 -895.369 1
Cu -477.34 239.547 -895.369 1
Cu -477.34 227.516 -895.369 1
Cu -477.34 215.478 -895.369 1
Cu -477.34 203.433 -895.369 1
Cu -477.34 191.385 -895.369 1
Cu -477.34 179.334 -895.369 1
Cu -477.34 167.283 -895.369 1
Cu -477.34 155.234 -895.369 1
Cu -477.34 143.189 -895.369 1
Cu -477.34 131.15 -895.369 1
Cu -477.34 119.118 -895.369 1
Cu -477.34 107.097 -895.369 1
Cu -477.34 95.0874 -895.369 1
Cu -477.34 83.0917 -895.369 1
Cu -477.34 71.1117 -895.369 1
Cu -477.34 59.1495 -895.369 1
Cu -477.34 47.2071 -895.369 1
Cu -477.34 35.2864 -895.369 1
Cu -477.34 23.3894 -895.369 1
Cu -477.34 11.5181 -895.369 1
Cu -477.34 -0.325566 -895.369 1
Cu -477.34 -12.1397 -895.369 1
Cu -477.34 -23.9223 -895.369 1
Cu -477.34 -35.6714 -895.369 1
Cu -477.34 -47.3851 -895.369 1
Cu -477.34 -59.0614 -895.369 1
Cu -477.34 -70.6985 -895.369 1
Cu -477.34 -82.2943 -895.369 1
Cu -477.34 -93.847 -895.369 1
Cu -477.34 -105.355 -895.369 1
Cu -477.34 -116.816 -895.369 1
Cu -477.34 -128.228 -895.369 1
Cu -477.34 -139.589 -895.369 1
Cu -477.34 -150.897 -895.369 1
Cu -477.34 -162.152 -895.369 1
Cu -477.34 -173.35 -895.369 1
Cu -477.34 -184.489 -895.369 1
Cu -477.34 -195.569 -895.369 1
Cu -477.34 -206.587 -895.369 1
Cu -477.34 -217.542 -895.369 1
Cu -477.34 -228.431 -895.369 1
Cu -477.34 -239.252 -895.369 1
Cu -477.34 -250.005 -895.369 1
Cu -477.34 -260.687 -895.369 1
Cu -477.34 -271.296 -895.369 1
Cu -477.34 -281.831 -895.369 1
Cu -477.34 -292.29 -895.369 1
Cu -477.34 -302.671 -895.369 1
Cu -477.34 -312.972 -895.369 1
Cu -477.34 -323.192 -895.369 1
Cu -477.34 -333.33 -895.369 1
Cu -477.34 -343.383 -895.369 1
Cu -477.34 -353.349 -895.369 1
Cu -477.34 -363.228 -895.369 1
Cu -477.34 -373.017 -895.369 1
Cu -477.34 -382.716 -895.369 1
Cu -477.34 -392.321 -895.369 1
Cu -477.34 -401.832 -895.369 1
Cu -477.34 -411.247 -895.369 1
Cu -477.34 -420.565 -895.369 1
Cu -477.34 -429.784 -895.369 1
Cu -477.34 -438.902 -895.369 1
Cu -474.58 -447.918 -895.369 1
Cu -466.122 -456.831 -895.369 1
Cu -457.546 -465.639 -895.369 1
Cu -448.852 -474.341 -895.369 1
Cu -440.042 -482.934 -895.369 1
Cu -431.118 -491.418 -895.369 1
Cu -422.081 -499.792 -895.369 1
Cu -412.932 -508.054 -895.369 1
Cu -403.673 -516.202 -895.369 1
Cu -394.306 -524.235 -895.369 1
Cu -384.833 -532.152 -895.369 1
Cu -375.254 -539.952 -895.369 1
Cu -365.571 -547.633 -895.369 1
Cu -355.786 -555.195 -895.369 1
Cu -345.9 -562.635 -895.369 1
Cu -335.916 -569.952 -895.369 1
Cu -325.834 -577.146 -895.369 1
Cu -315.657 -584.215 -895.369 1
Cu -305.386 -591.159 -895.369 1
Cu -295.023 -597.975 -895.369 1
Cu -284.569 -604.662 -895.369 1
Cu -274.027 -611.221 -895.369 1
Cu -263.397 -617.648 -895.369 1
Cu -252.682 -623.945 -895.369 1
Cu -241.884 -630.109 -895.369 1
Cu -231.004 -636.139 -895.369 1
Cu -220.045 -642.035 -895.369 1
Cu -209.007 -647.795 -895.369 1
Cu -197.893 -653.418 -895.369 1
Cu -186.704 -658.904 -895.369 1
Cu -175.443 -664.252 -895.369 1
Cu -164.111 -669.461 -895.369 1
Cu -152.71 -674.53 -895.369 1
Cu -141.242 -679.457 -895.369 1
Cu -129.71 -684.243 -895.369 1
Cu -118.114 -688.886 -895.369 1
Cu -106.456 -693.387 -895.369 1
Cu -94.7397 -697.743 -895.369 1
Cu -82.9657 -701.954 -895.369 1
Cu -71.1363 -706.02 -895.369 1
Cu -59.2533 -709.94 -895.369 1
Cu -47.3188 -713.713 -895.369 1
Cu -35.3347 -717.339 -895.369 1
Cu -23.3031 -720.816 -895.369 1
Cu -11.2258 -724.145 -895.369 1
Cu 0.895062 -727.325 -895.369 1
Cu 13.0576 -730.356 -895.369 1
Cu 25.2596 -733.236 -895.369 1
Cu 37.4993 -735.966 -895.369 1
Cu 49.7746 -738.544 -895.369 1
Cu 62.0833 -740.971 -895.369 1
Cu 74.4236 -743.247 -895.369 1
Cu 86.7934 -745.37 -895.369 1
Cu 99.1906 -747.34 -895.369 1
Cu 111.613 -749.157 -895.369 1
Cu 124.059 -750.822 -895.369 1
Cu 136.526 -752.332 -895.369 1
Cu 149.013 -753.689 -895.369 1
Cu 161.516 -754.892 -895.369 1
Cu 174.035 -755.941 -895.369 1
Cu 186.566 -756.835 -895.369 1
Cu 199.109 -757.575 -895.369 1
Cu 211.66 -758.161 -895.369 1
Cu 224.219 -758.591 -895.369 1
Cu 236.782 -758.867 -895.369 1
Cu 249.347 -758.988 -895.369 1
Cu 261.913 -758.954 -895.369 1
Cu 274.478 -758.765 -895.369 1
Cu 287.039 -758.422 -895.369 1
Cu 299.595 -757.923 -895.369 1
Cu 312.143 -757.27 -895.369 1
Cu 324.681 -756.463 -895.369 1
Cu 337.207 -755.501 -895.369 1
Cu 349.719 -754.384 -895.369 1
Cu 362.215 -753.114 -895.369 1
Cu 374.694 -751.689 -895.369 1
Cu 387.152 -750.111 -895.369 1
Cu 399.588 -748.38 -895.369 1
Cu 411.999 -746.496 -895.369 1
Cu 424.385 -744.458 -895.369 1
Cu 436.742 -742.269 -895.369 1
Cu 449.069 -739.927 -895.369 1
Cu 461.363 -737.433 -895.369 1
Cu 473.623 -734.788 -895.369 1
Cu 485.846 -731.993 -895.369 1
Cu 498.031 -729.047 -895.369 1
Cu 510.176 -725.95 -895.369 1
Cu 522.278 -722.705 -895.369 1
Cu 534.335 -719.311 -895.369 1
Cu 546.346 -715.768 -895.369 1
Cu 558.309 -712.078 -895.369 1
Cu 570.221 -708.24 -895.369 1
Cu 582.081 -704.257 -895.369 1
Cu 593.886 -700.127 -895.369 1
Cu 605.635 -695.852 -895.369 1
Cu 617.326 -691.433 -895.369 1
Cu 628.957 -686.87 -895.369 1
Cu 640.525 -682.164 -895.369 1
Cu 652.03 -677.316 -895.369 1
Cu 663.469 -672.326 -895.369 1
Cu 674.839 -667.196 -895.369 1
Cu 686.141 -661.926 -895.369 1
Cu 697.37 -656.518 -895.369 1
Cu 708.526 -650.971 -895.369 1
Cu 719.607 -645.288 -895.369 1
Cu 730.611 -639.468 -895.369 1
Cu 741.536 -633.513 -895.369 1
Cu 752.381 -627.424 -895.369 1
Cu 763.142 -621.202 -895.369 1
Cu 773.82 -614.848 -895.369 1
Cu 784.411 -608.363 -895.369 1
Cu 794.915 -601.748 -895.369 1
Cu 805.33 -595.004 -895.369 1
Cu 815.653 -588.132 -895.369 1
Cu 825.883 -581.134 -895.369 1
Cu 836.018 -574.01 -895.369 1
Cu 846.057 -566.761 -895.369 1
Cu 855.999 -559.39 -895.369 1
Cu 865.84 -551.897 -895.369 1
Cu 875.581 -544.283 -895.369 1
Cu 885.218 -536.549 -895.369 1
Cu 894.752 -528.698 -895.369 1
Cu 904.179 -520.73 -895.369 1
Cu 913.498 -512.646 -895.369 1
Cu 922.709 -504.448 -895.369 1
Cu 931.809 -496.137 -895.369 1
Cu 940.797 -487.715 -895.369 1
Cu 949.671 -479.182 -895.369 1
Cu 958.43 -470.541 -895.369 1
Cu 967.073 -461.793 -895.369 1
Cu 975.598 -452.939 -895.369 1
Cu 983.095 -443.981 -895.369 1
Cu 983.095 -434.92 -895.369 1
Cu 983.095 -425.757 -895.369 1
Cu 983.095 -416.495 -895.369 1
Cu 983.095 -407.134 -895.369 1
Cu 983.095 -397.677 -895.369 1
Cu 983.095 -388.124 -895.369 1
Cu 983.095 -378.478 -895.369 1
Cu 983.095 -368.739 -895.369 1
Cu 983.095 -358.911 -895.369 1
Cu 983.095 -348.993 -895.369 1
Cu 983.095 -338.989 -895.369 1
Cu 983.095 -328.899 -895.369 1
Cu 983.095 -318.725 -895.369 1
Cu 983.095 -308.469 -895.369 1
Cu 983.095 -298.132 -895.369 1
Cu 983.095 -287.717 -895.369 1
Cu 983.095 -277.224 -895.369 1
Cu 983.095 -266.657 -895.369 1
Cu 983.095 -256.015 -895.369 1
Cu 983.095 -245.302 -895.369 1
Cu 983.095 -234.519 -895.369 1
Cu 983.095 -223.668 -895.369 1
Cu 983.095 -212.75 -895.369 1
Cu 983.095 -201.768 -895.369 1
Cu 983.095 -190.722 -895.369 1
Cu 983.095 -179.616 -895.369 1
Cu 983.095 -168.451 -895.369 1
Cu 983.095 -157.228 -895.369 1
Cu 983.095 -145.949 -895.369 1
Cu 983.095 -134.617 -895.369 1
Cu 983.095 -123.234 -895.369 1
Cu 983.095 -111.8 -895.369 1
Cu 983.095 -100.318 -895.369 1
Cu 983.095 -88.7908 -895.369 1
Cu 983.095 -77.2189 -895.369 1
Cu 983.095 -65.6048 -895.369 1
Cu 983.095 -53.9503 -895.369 1
Cu 983.095 -42.2574 -895.369 1
Cu 983.095 -30.5279 -895.369 1
Cu 983.095 -18.7639 -895.369 1
Cu 983.095 -6.96726 -895.369 1
Cu 983.095 4.86006 -895.369 1
Cu 983.095 16.7161 -895.369 1
Cu 983.095 28.5989 -895.369 1
Cu 983.095 40.5065 -895.369 1
Cu 983.095 52.437 -895.369 1
Cu 983.095 64.3883 -895.369 1
Cu 983.095 76.3585 -895.369 1
Cu 983.095 88.3456 -895.369 1
Cu 983.095 100.348 -895.369 1
Cu 983.095 112.363 -895.369 1
Cu 983.095 124.389 -895.369 1
Cu 983.095 136.424 -895.369 1
Cu 983.095 148.466 -895.369 1
Cu 983.095 160.513 -895.369 1
Cu 983.095 172.563 -895.369 1
Cu 983.095 184.614 -895.369 1
Cu 983.095 196.664 -895.369 1
Cu 983.095 208.711 -895.369 1
Cu 983.095 220.753 -895.369 1
Cu 983.095 232.788 -895.369 1
Cu 983.095 244.815 -895.369 1
Cu 983.095 256.83 -895.369 1
Cu 983.095 268.833 -895.369 1
Cu 983.095 280.821 -895.369 1
Cu 983.095 292.791 -895.369 1
Cu 983.095 304.744 -895.369 1
Cu 983.095 316.675 -895.369 1
Cu 983.095 328.583 -895.369 1
Cu 983.095 340.467 -895.369 1
Cu 983.095 352.324 -895.369 1
Cu 983.095 364.153 -895.369 1
Cu 983.095 375.95 -895.369 1
Cu 983.095 387.716 -895.369 1
Cu 983.095 399.446 -895.369 1
Cu 983.095 411.141 -895.369 1
Cu 983.095 422.797 -895.369 1
Cu 983.095 434.412 -895.369 1
Cu 983.095 445.986 -895.369 1
Cu 983.095 457.515 -895.369 1
Cu 983.095 468.998 -895.369 1
Cu 983.095 480.434 -895.369 1
Cu 983.095 491.819 -895.369 1
Cu 983.095 503.153 -895.369 1
Cu 983.095 514.434 -895.369 1
Cu 983.095 525.659 -895.369 1
Cu 983.095 536.826 -895.369 1
Cu 983.095 547.935 -895.369 1
Cu 983.095 558.982 -895.369 1
Cu 983.095 569.967 -895.369 1
Cu 983.095 580.887 -895.369 1
Cu 983.095 591.741 -895.369 1
Cu 983.095 602.527 -895.369 1
Cu 983.095 613.243 -895.369 1
Cu 983.095 623.887 -895.369 1
Cu 983.095 634.457 -895.369 1
Cu 983.095 644.952 -895.369 1
Cu 983.095 655.37 -895.369 1
Cu 983.095 665.71 -895.369 1
Cu 983.095 675.969 -895.369 1
Cu 983.095 686.146 -895.369 1
Cu 983.095 696.239 -895.369 1
Cu 983.095 706.247 -895.369 1
Cu 983.095 716.168 -895.369 1
Cu 983.095 726 -895.369 1
Cu 983.095 735.741 -895.369 1
Cu 983.095 745.391 -895.369 1
Cu 983.095 754.947 -895.369 1
Cu 983.095 764.408 -895.369 1
Cu 983.095 773.772 -895.369 1
Cu 983.095 783.039 -895.369 1
Cu 983.095 792.205 -895.369 1
Cu 983.095 801.27 -895.369 1
Cu 975.911 810.232 -895.369 1
Cu 967.391 819.09 -895.369 1
Cu 958.752 827.842 -895.369 1
Cu 949.997 836.487 -895.369 1
Cu 941.127 845.023 -895.369 1
Cu 932.144 853.45 -895.369 1
Cu 923.048 861.765 -895.369 1
Cu 913.841 869.967 -895.369 1
Cu 904.526 878.055 -895.369 1
Cu 895.103 886.028 -895.369 1
Cu 885.573 893.883 -895.369 1
Cu 875.94 901.621 -895.369 1
Cu 866.203 909.24 -895.369 1
Cu 856.365 916.737 -895.369 1
Cu 846.427 924.113 -895.369 1
Cu 836.392 931.366 -895.369 1
Cu 826.26 938.495 -895.369 1
Cu 816.033 945.498 -895.369 1
Cu 805.714 952.374 -895.369 1
Cu 545.466 -746.14 -895.369 1
Cu 557.469 -742.57 -895.369 1
Cu 569.423 -738.857 -895.369 1
Cu 581.329 -735.001 -895.369 1
Cu 593.184 -731.003 -895.369 1
Cu 604.985 -726.863 -895.369 1
Cu 616.732 -722.583 -895.369 1
Cu 628.422 -718.162 -895.369 1
Cu 640.054 -713.603 -895.369 1
Cu 651.626 -708.904 -895.369 1
Cu 663.136 -704.067 -895.369 1
Cu 674.582 -699.094 -895.369 1
Cu 685.963 -693.983 -895.369 1
Cu 697.276 -688.737 -895.369 1
Cu 708.52 -683.357 -895.369 1
Cu 719.693 -677.842 -895.369 1
Cu 730.794 -672.194 -895.369 1
Cu 741.82 -666.413 -895.369 1
Cu 752.771 -660.502 -895.369 1
Cu 763.643 -654.46 -895.369 1
Cu 774.437 -648.288 -895.369 1
Cu 785.149 -641.988 -895.369 1
Cu 795.779 -635.56 -895.369 1
Cu 806.324 -629.005 -895.369 1
Cu 816.783 -622.325 -895.369 1
Cu 827.154 -615.521 -895.369 1
Cu 837.436 -608.593 -895.369 1
Cu 847.628 -601.543 -895.369 1
Cu 857.726 -594.371 -895.369 1
Cu 867.731 -587.079 -895.369 1
Cu 877.64 -579.668 -895.369 1
Cu 887.453 -572.139 -895.369 1
Cu 897.166 -564.494 -895.369 1
Cu 906.779 -556.733 -895.369 1
Cu 916.291 -548.857 -895.369 1
Cu 925.7 -540.869 -895.369 1
Cu 935.004 -532.768 -895.369 1
Cu 944.201 -524.557 -895.369 1
Cu 953.292 -516.237 -895.369 1
Cu 962.274 -507.808 -895.369 1
Cu 971.145 -499.273 -895.369 1
Cu 979.905 -490.633 -895.369 1
Cu 988.551 -481.888 -895.369 1
Cu 997.083 -473.041 -895.369 1
Cu 1005.5 -464.092 -895.369 1
Cu 1005.5 -455.043 -895.369 1
Cu 1005.5 -445.896 -895.369 1
Cu 1005.5 -436.652 -895.369 1
Cu 1005.5 -427.312 -895.369 1
Cu 1005.5 -417.878 -895.369 1
Cu 1005.5 -408.351 -895.369 1
Cu 1005.5 -398.733 -895.369 1
Cu 1005.5 -389.025 -895.369 1
Cu 1005.5 -379.229 -895.369 1
Cu 1005.5 -369.346 -895.369 1
Cu 1005.5 -359.378 -895.369 1
Cu 1005.5 -349.326 -895.369 1
Cu 1005.5 -339.192 -895.369 1
Cu 1005.5 -328.978 -895.369 1
Cu 1005.5 -318.684 -895.369 1
Cu 1005.5 -308.314 -895.369 1
Cu 1005.5 -297.867 -895.369 1
Cu 1005.5 -287.347 -895.369 1
Cu 1005.5 -276.754 -895.369 1
Cu 1005.5 -266.09 -895.369 1
Cu 1005.5 -255.357 -895.369 1
Cu 1005.5 -244.557 -895.369 1
Cu 1005.5 -233.69 -895.369 1
Cu 1005.5 -222.76 -895.369 1
Cu 1005.5 -211.767 -895.369 1
Cu 1005.5 -200.714 -895.369 1
Cu 1005.5 -189.601 -895.369 1
Cu 1005.5 -178.431 -895.369 1
Cu 1005.5 -167.206 -895.369 1
Cu 1005.5 -155.927 -895.369 1
Cu 1005.5 -144.596 -895.369 1
Cu 1005.5 -133.214 -895.369 1
Cu 1005.5 -121.785 -895.369 1
Cu 1005.5 -110.308 -895.369 1
Cu 1005.5 -98.7864 -895.369 1
Cu 1005.5 -87.2217 -895.369 1
Cu 1005.5 -75.6156 -895.369 1
Cu 1005.5 -63.97 -895.369 1
Cu 1005.5 -52.2866 -895.369 1
Cu 1005.5 -40.5674 -895.369 1
Cu 1005.5 -28.814 -895.369 1
Cu 1005.5 -17.0283 -895.369 1
Cu 1005.5 -5.21224 -895.369 1
Cu 1005.5 6.63246 -895.369 1
Cu 1005.5 18.5039 -895.369 1
Cu 1005.5 30.4003 -895.369 1
Cu 1005.5 42.3198 -895.369 1
Cu 1005.5 54.2604 -895.369 1
Cu 1005.5 66.2205 -895.369 1
Cu 1005.5 78.198 -895.369 1
Cu 1005.5 90.1912 -895.369 1
Cu 1005.5 102.198 -895.369 1
Cu 1005.5 114.217 -895.369 1
Cu 1005.5 126.246 -895.369 1
Cu 1005.5 138.283 -895.369 1
Cu 1005.5 150.326 -895.369 1
Cu 1005.5 162.374 -895.369 1
Cu 1005.5 174.424 -895.369 1
Cu 1005.5 186.476 -895.369 1
Cu 1005.5 198.525 -895.369 1
Cu 1005.5 210.572 -895.369 1
Cu 1005.5 222.614 -895.369 1
Cu 1005.5 234.649 -895.369 1
Cu 1005.5 246.675 -895.369 1
Cu 1005.5 258.691 -895.369 1
Cu 1005.5 270.695 -895.369 1
Cu 1005.5 282.684 -895.369 1
Cu 1005.5 294.657 -895.369 1
Cu 1005.5 306.612 -895.369 1
Cu 1005.5 318.547 -895.369 1
Cu 1005.5 330.46 -895.369 1
Cu 1005.5 342.35 -895.369 1
Cu 1005.5 354.214 -895.369 1
Cu 1005.5 366.051 -895.369 1
Cu 1005.5 377.859 -895.369 1
Cu 1005.5 389.636 -895.369 1
Cu 1005.5 401.381 -895.369 1
Cu 1005.5 413.09 -895.369 1
Cu 1005.5 424.764 -895.369 1
Cu 1005.5 436.399 -895.369 1
Cu 1005.5 447.994 -895.369 1
Cu 1005.5 459.547 -895.369 1
Cu 1005.5 471.056 -895.369 1
Cu 1005.5 482.52 -895.369 1
Cu 1005.5 493.937 -895.369 1
Cu 1005.5 505.305 -895.369 1
Cu 1005.5 516.622 -895.369 1
Cu 1005.5 527.887 -895.369 1
Cu 1005.5 539.097 -895.369 1
Cu 1005.5 550.252 -895.369 1
Cu 1005.5 561.348 -895.369 1
Cu 1005.5 572.385 -895.369 1
Cu 1005.5 583.361 -895.369 1
Cu 1005.5 594.275 -895.369 1
Cu 1005.5 605.123 -895.369 1
Cu 1005.5 615.905 -895.369 1
Cu 1005.5 626.62 -895.369 1
Cu 1005.5 637.264 -895.369 1
Cu 1005.5 647.838 -895.369 1
Cu 1005.5 658.338 -895.369 1
Cu 1005.5 668.764 -895.369 1
Cu 1005.5 679.114 -895.369 1
Cu 1005.5 689.386 -895.369 1
Cu 1005.5 699.579 -895.369 1
Cu 1005.5 709.69 -895.369 1
Cu 1005.5 719.72 -895.369 1
Cu 1005.5 729.665 -895.369 1
Cu 1005.5 739.524 -895.369 1
Cu 1005.5 749.297 -895.369 1
Cu 1005.5 758.98 -895.369 1
Cu 1005.5 768.574 -895.369 1
Cu 1005.5 778.076 -895.369 1
Cu 1005.5 787.484 -895.369 1
Cu 1005.5 796.798 -895.369 1
Cu 1005.5 806.016 -895.369 1
Cu 1005.5 815.137 -895.369 1
Cu 1003.22 824.158 -895.369 1
Cu 994.775 833.079 -895.369 1
Cu 986.211 841.899 -895.369 1
Cu 977.533 850.615 -895.369 1
Cu 968.743 859.227 -895.369 1
Cu 959.842 867.734 -895.369 1
Cu 950.831 876.133 -895.369 1
Cu 941.711 884.424 -895.369 1
Cu 932.484 892.605 -895.369 1
Cu 923.151 900.675 -895.369 1
Cu 913.714 908.633 -895.369 1
Cu 904.175 916.477 -895.369 1
Cu 894.534 924.207 -895.369 1
Cu 884.794 931.821 -895.369 1
Cu 874.955 939.318 -895.369 1
Cu 865.02 946.697 -895.369 1
Cu 854.989 953.956 -895.369 1
Cu 844.865 961.095 -895.369 1
Cu 834.649 968.112 -895.369 1
Cu 824.342 975.007 -895.369 1
Cu 813.947 981.777 -895.369 1
Cu 803.464 988.423 -895.369 1
Cu 792.896 994.943 -895.369 1
Cu 782.244 1001.34 -895.369 1
Cu 771.51 1007.6 -895.369 1
Cu 760.694 1013.74 -895.369 1
Cu 749.8 1019.75 -895.369 1
Cu 738.829 1025.62 -895.369 1
Cu 727.782 1031.37 -895.369 1
Cu 716.662 1036.98 -895.369 1
Cu 705.469 1042.46 -895.369 1
Cu 694.206 1047.8 -895.369 1
Cu 682.874 1053.01 -895.369 1
Cu 671.476 1058.08 -895.369 1
Cu 660.012 1063.02 -895.369 1
Cu 648.485 1067.82 -895.369 1
Cu 636.897 1072.48 -895.369 1
Cu 625.249 1077 -895.369 1
Cu 613.543 1081.38 -895.369 1
Cu 601.781 1085.63 -895.369 1
Cu 589.965 1089.73 -895.369 1
Cu 578.096 1093.69 -895.369 1
Cu 566.177 1097.5 -895.369 1
Cu 554.209 1101.18 -895.369 1
Cu 542.194 1104.71 -895.369 1
Cu 530.135 1108.1 -895.369 1
Cu 518.032 1111.34 -895.369 1
Cu 505.888 1114.44 -895.369 1
Cu 493.705 1117.39 -895.369 1
Cu 481.484 1120.2 -895.369 1
Cu 469.227 1122.86 -895.369 1
Cu 456.938 1125.37 -895.369 1
Cu 444.616 1127.74 -895.369 1
Cu 432.264 1129.95 -895.369 1
Cu 419.885 1132.03 -895.369 1
Cu 407.48 1133.95 -895.369 1
Cu 395.05 1135.72 -895.369 1
Cu 382.599 1137.35 -895.369 1
Cu 370.127 1138.82 -895.369 1
Cu 357.637 1140.15 -895.369 1
Cu 345.131 1141.33 -895.369 1
Cu 332.611 1142.36 -895.369 1
Cu 320.078 1143.24 -895.369 1
Cu 307.535 1143.96 -895.369 1
Cu 294.983 1144.54 -895.369 1
Cu 282.425 1144.97 -895.369 1
Cu 269.862 1145.25 -895.369 1
Cu 257.296 1145.38 -895.369 1
Cu 244.73 1145.36 -895.369 1
Cu 232.165 1145.18 -895.369 1
Cu 219.603 1144.86 -895.369 1
Cu 207.046 1144.39 -895.369 1
Cu 194.497 1143.76 -895.369 1
Cu 181.956 1142.99 -895.369 1
Cu 169.427 1142.07 -895.369 1
Cu 156.911 1141 -895.369 1
Cu 144.409 1139.77 -895.369 1
Cu 131.925 1138.4 -895.369 1
Cu 119.459 1136.88 -895.369 1
Cu 107.014 1135.21 -895.369 1
Cu 94.5912 1133.39 -895.369 1
Cu 82.1934 1131.43 -895.369 1
Cu 69.8221 1129.31 -895.369 1
Cu 57.4792 1127.05 -895.369 1
Cu 45.1668 1124.64 -895.369 1
Cu 32.8866 1122.08 -895.369 1
Cu 20.6407 1119.38 -895.369 1
Cu 8.43078 1116.53 -895.369 1
Cu -3.74109 1113.53 -895.369 1
Cu -15.8731 1110.39 -895.369 1
Cu -27.9633 1107.11 -895.369 1
Cu -40.0098 1103.68 -895.369 1
Cu -52.0108 1100.1 -895.369 1
Cu -63.9645 1096.39 -895.369 1
Cu -75.8688 1092.53 -895.369 1
Cu -87.7221 1088.52 -895.369 1
Cu -99.5225 1084.38 -895.369 1
Cu -111.268 1080.1 -895.369 1
Cu -122.957 1075.67 -895.369 1
Cu -134.587 1071.11 -895.369 1
Cu -146.158 1066.41 -895.369 1
Cu -157.666 1061.57 -895.369 1
Cu -169.11 1056.59 -895.369 1
Cu -180.489 1051.48 -895.369 1
Cu -191.801 1046.23 -895.369 1
Cu -203.043 1040.84 -895.369 1
Cu -214.215 1035.33 -895.369 1
Cu -225.314 1029.67 -895.369 1
Cu -236.338 1023.89 -895.369 1
Cu -247.287 1017.98 -895.369 1
Cu -258.157 1011.93 -895.369 1
Cu -268.949 1005.76 -895.369 1
Cu -279.659 999.452 -895.369 1
Cu -290.286 993.021 -895.369 1
Cu -300.829 986.464 -895.369 1
Cu -311.286 979.781 -895.369 1
Cu -321.655 972.973 -895.369 1
Cu -331.935 966.042 -895.369 1
Cu -342.124 958.989 -895.369 1
Cu -352.221 951.814 -895.369 1
Cu -362.223 944.519 -895.369 1
Cu -372.13 937.105 -895.369 1
Cu -381.94 929.574 -895.369 1
Cu -391.651 921.925 -895.369 1
Cu -401.262 914.161 -895.369 1
Cu -410.771 906.283 -895.369 1
Cu -420.177 898.292 -895.369 1
Cu -429.478 890.188 -895.369 1
Cu -438.673 881.975 -895.369 1
Cu -447.761 873.652 -895.369 1
Cu -456.74 865.22 -895.369 1
Cu -465.609 856.683 -895.369 1
Cu -474.366 848.039 -895.369 1
Cu -483.009 839.292 -895.369 1
Cu -491.539 830.442 -895.369 1
Cu -499.741 821.491 -895.369 1
Cu -499.741 812.44 -895.369 1
Cu -499.741 803.291 -895.369 1
Cu -499.741 794.044 -895.369 1
Cu -499.741 784.702 -895.369 1
Cu -499.741 775.265 -895.369 1
Cu -499.741 765.736 -895.369 1
Cu -499.741 756.116 -895.369 1
Cu -499.741 746.406 -895.369 1
Cu -499.741 736.607 -895.369 1
Cu -499.741 726.722 -895.369 1
Cu -499.741 716.752 -895.369 1
Cu -499.741 706.698 -895.369 1
Cu -499.741 696.562 -895.369 1
Cu -499.741 686.346 -895.369 1
Cu -499.741 676.051 -895.369 1
Cu -499.741 665.678 -895.369 1
Cu -499.741 655.23 -895.369 1
Cu -499.741 644.707 -895.369 1
Cu -499.741 634.113 -895.369 1
Cu -499.741 623.447 -895.369 1
Cu -499.741 612.712 -895.369 1
Cu -499.741 601.91 -895.369 1
Cu -499.741 591.042 -895.369 1
Cu -499.741 580.111 -895.369 1
Cu -499.741 569.116 -895.369 1
Cu -499.741 558.061 -895.369 1
Cu -499.741 546.947 -895.369 1
Cu -499.741 535.776 -895.369 1
Cu -499.741 524.549 -895.369 1
Cu -499.741 513.269 -895.369 1
Cu -499.741 501.937 -895.369 1
Cu -499.741 490.554 -895.369 1
Cu -499.741 479.123 -895.369 1
Cu -499.741 467.645 -895.369 1
Cu -499.741 456.123 -895.369 1
Cu -499.741 444.557 -895.369 1
Cu -499.741 432.95 -895.369 1
Cu -499.741 421.303 -895.369 1
Cu -499.741 409.619 -895.369 1
Cu -499.741 397.899 -895.369 1
Cu -499.741 386.145 -895.369 1
Cu -499.741 374.358 -895.369 1
Cu -499.741 362.541 -895.369 1
Cu -499.741 350.696 -895.369 1
Cu -499.741 338.824 -895.369 1
Cu -499.741 326.927 -895.369 1
Cu -499.741 315.007 -895.369 1
Cu -499.741 303.066 -895.369 1
Cu -499.741 291.105 -895.369 1
Cu -499.741 279.127 -895.369 1
Cu -499.741 267.134 -895.369 1
Cu -499.741 255.126 -895.369 1
Cu -499.741 243.107 -895.369 1
Cu -499.741 231.078 -895.369 1
Cu -499.741 219.041 -895.369 1
Cu -499.741 206.997 -895.369 1
Cu -499.741 194.95 -895.369 1
Cu -499.741 182.899 -895.369 1
Cu -499.741 170.848 -895.369 1
Cu -499.741 158.798 -895.369 1
Cu -499.741 146.752 -895.369 1
Cu -499.741 134.71 -895.369 1
Cu -499.741 122.675 -895.369 1
Cu -499.741 110.649 -895.369 1
Cu -499.741 98.6335 -895.369 1
Cu -499.741 86.6304 -895.369 1
Cu -499.741 74.6417 -895.369 1
Cu -499.741 62.6691 -895.369 1
Cu -499.741 50.7147 -895.369 1
Cu -499.741 38.7801 -895.369 1
Cu -499.741 26.8673 -895.369 1
Cu -499.741 14.9781 -895.369 1
Cu -499.741 3.11439 -895.369 1
Cu -499.741 -8.72201 -895.369 1
Cu -499.741 -20.5293 -895.369 1
Cu -499.741 -32.3055 -895.369 1
Cu -499.741 -44.049 -895.369 1
Cu -499.741 -55.7578 -895.369 1
Cu -499.741 -67.4301 -895.369 1
Cu -499.741 -79.0642 -895.369 1
Cu -499.741 -90.6582 -895.369 1
Cu -499.741 -102.21 -895.369 1
Cu -499.741 -113.719 -895.369 1
Cu -499.741 -125.182 -895.369 1
Cu -499.741 -136.597 -895.369 1
Cu -499.741 -147.964 -895.369 1
Cu -499.741 -159.28 -895.369 1
Cu -499.741 -170.543 -895.369 1
Cu -499.741 -181.752 -895.369 1
Cu -499.741 -192.905 -895.369 1
Cu -499.741 -204 -895.369 1
Cu -499.741 -215.036 -895.369 1
Cu -499.741 -226.01 -895.369 1
Cu -499.741 -236.922 -895.369 1
Cu -499.741 -247.769 -895.369 1
Cu -499.741 -258.549 -895.369 1
Cu -499.741 -269.262 -895.369 1
Cu -499.741 -279.905 -895.369 1
Cu -499.741 -290.476 -895.369 1
Cu -499.741 -300.975 -895.369 1
Cu -499.741 -311.399 -895.369 1
Cu -499.741 -321.747 -895.369 1
Cu -499.741 -332.017 -895.369 1
Cu -499.741 -342.208 -895.369 1
Cu -499.741 -352.318 -895.369 1
Cu -499.741 -362.345 -895.369 1
Cu -499.741 -372.288 -895.369 1
Cu -499.741 -382.145 -895.369 1
Cu -499.741 -391.915 -895.369 1
Cu -499.741 -401.597 -895.369 1
Cu -499.741 -411.188 -895.369 1
Cu -499.741 -420.687 -895.369 1
Cu -499.741 -430.094 -895.369 1
Cu -499.741 -439.405 -895.369 1
Cu -499.741 -448.621 -895.369 1
Cu -499.741 -457.739 -895.369 1
Cu -497.259 -466.758 -895.369 1
Cu -488.808 -475.677 -895.369 1
Cu -480.242 -484.494 -895.369 1
Cu -471.562 -493.208 -895.369 1
Cu -462.769 -501.817 -895.369 1
Cu -453.864 -510.321 -895.369 1
Cu -444.85 -518.717 -895.369 1
Cu -435.728 -527.005 -895.369 1
Cu -426.498 -535.184 -895.369 1
Cu -417.163 -543.251 -895.369 1
Cu -407.724 -551.206 -895.369 1
Cu -398.182 -559.048 -895.369 1
Cu -388.539 -566.775 -895.369 1
Cu -378.796 -574.386 -895.369 1
Cu -368.955 -581.88 -895.369 1
Cu -359.017 -589.256 -895.369 1
Cu -348.984 -596.512 -895.369 1
Cu -338.858 -603.648 -895.369 1
Cu -328.639 -610.662 -895.369 1
Cu -318.33 -617.553 -895.369 1
Cu -307.933 -624.321 -895.369 1
Cu -297.448 -630.964 -895.369 1
Cu -286.878 -637.481 -895.369 1
Cu -276.223 -643.871 -895.369 1
Cu -265.487 -650.133 -895.369 1
Cu -254.67 -656.266 -895.369 1
Cu -243.774 -662.27 -895.369 1
Cu -232.801 -668.143 -895.369 1
Cu -221.752 -673.884 -895.369 1
Cu -210.63 -679.492 -895.369 1
Cu -199.435 -684.967 -895.369 1
Cu -188.171 -690.308 -895.369 1
Cu -176.837 -695.514 -895.369 1
Cu -165.437 -700.584 -895.369 1
Cu -153.972 -705.517 -895.369 1
Cu -142.443 -710.313 -895.369 1
Cu -130.854 -714.97 -895.369 1
Cu -119.204 -719.489 -895.369 1
Cu -107.497 -723.868 -895.369 1
Cu -95.7334 -728.106 -895.369 1
Cu -83.9158 -732.204 -895.369 1
Cu -72.0459 -736.16 -895.369 1
Cu -60.1255 -739.974 -895.369 1
Cu -48.1564 -743.645 -895.369 1
Cu -36.1406 -747.172 -895.369 1
Cu -24.0798 -750.556 -895.369 1
Cu -11.9759 -753.795 -895.369 1
Cu 0.169102 -756.889 -895.369 1
Cu 12.3534 -759.838 -895.369 1
Cu 24.5751 -762.641 -895.369 1
Cu 36.8323 -765.297 -895.369 1
Cu 49.123 -767.807 -895.369 1
Cu 61.4455 -770.17 -895.369 1
Cu 73.7976 -772.385 -895.369 1
Cu 86.1777 -774.452 -895.369 1
Cu 98.5836 -776.371 -895.369 1
Cu 111.014 -778.142 -895.369 1
Cu 123.466 -779.763 -895.369 1
Cu 135.938 -781.236 -895.369 1
Cu 148.428 -782.56 -895.369 1
Cu 160.934 -783.734 -895.369 1
Cu 173.455 -784.758 -895.369 1
Cu 185.988 -785.633 -895.369 1
Cu 198.532 -786.358 -895.369 1
Cu 211.084 -786.933 -895.369 1
Cu 223.642 -787.357 -895.369 1
Cu 236.205 -787.632 -895.369 1
Cu 248.771 -787.756 -895.369 1
Cu 261.337 -787.73 -895.369 1
Cu 273.902 -787.554 -895.369 1
Cu 286.464 -787.227 -895.369 1
Cu 299.02 -786.751 -895.369 1
Cu 311.57 -786.124 -895.369 1
Cu 324.11 -785.347 -895.369 1
Cu 336.639 -784.42 -895.369 1
Cu 349.155 -783.344 -895.369 1
Cu 361.656 -782.118 -895.369 1
Cu 374.14 -780.743 -895.369 1
Cu 386.606 -779.218 -895.369 1
Cu 399.05 -777.545 -895.369 1
Cu 411.472 -775.723 -895.369 1
Cu 423.869 -773.753 -895.369 1
Cu 436.24 -771.634 -895.369 1
Cu 448.582 -769.368 -895.369 1
Cu 460.893 -766.954 -895.369 1
Cu 473.173 -764.394 -895.369 1
Cu 485.418 -761.687 -895.369 1
Cu 497.627 -758.833 -895.369 1
Cu 509.798 -755.834 -895.369 1
Cu 521.929 -752.689 -895.369 1
Cu 534.018 -749.4 -895.369 1
Cu 951.937 914.529 -895.369 1
Cu 942.598 922.591 -895.369 1
Cu 933.157 930.545 -895.369 1
Cu 923.617 938.388 -895.369 1
Cu 913.978 946.121 -895.369 1
Cu 904.242 953.74 -895.369 1
Cu 894.411 961.246 -895.369 1
Cu 884.486 968.638 -895.369 1
Cu 874.468 975.913 -895.369 1
Cu 864.36 983.072 -895.369 1
Cu 854.161 990.113 -895.369 1
Cu 843.875 997.035 -895.369 1
Cu 833.501 1003.84 -895.369 1
Cu 823.043 1010.52 -895.369 1
Cu 812.501 1017.08 -895.369 1
Cu 801.877 1023.51 -895.369 1
Cu 791.173 1029.83 -895.369 1
Cu 780.389 1036.01 -895.369 1
Cu 769.528 1042.08 -895.369 1
Cu 758.592 1048.01 -895.369 1
Cu 747.582 1053.82 -895.369 1
Cu 736.498 1059.5 -895.369 1
Cu 725.344 1065.05 -895.369 1
Cu 714.121 1070.47 -895.369 1
Cu 702.83 1075.76 -895.369 1
Cu 691.474 1080.92 -895.369 1
Cu 680.053 1085.94 -895.369 1
Cu 668.569 1090.84 -895.369 1
Cu 657.024 1095.6 -895.369 1
Cu 645.42 1100.22 -895.369 1
Cu 633.759 1104.71 -895.369 1
Cu 622.042 1109.07 -895.369 1
Cu 610.27 1113.29 -895.369 1
Cu 598.446 1117.37 -895.369 1
Cu 586.572 1121.31 -895.369 1
Cu 574.649 1125.12 -895.369 1
Cu 562.678 1128.78 -895.369 1
Cu 550.662 1132.31 -895.369 1
Cu 538.603 1135.7 -895.369 1
Cu 526.501 1138.94 -895.369 1
Cu 514.36 1142.05 -895.369 1
Cu 502.18 1145.02 -895.369 1
Cu 489.963 1147.84 -895.369 1
Cu 477.712 1150.52 -895.369 1
Cu 465.428 1153.06 -895.369 1
Cu 453.113 1155.46 -895.369 1
Cu 440.768 1157.71 -895.369 1
Cu 428.396 1159.82 -895.369 1
Cu 415.998 1161.79 -895.369 1
Cu 403.576 1163.61 -895.369 1
Cu 391.132 1165.29 -895.369 1
Cu 378.668 1166.82 -895.369 1
Cu 366.185 1168.21 -895.369 1
Cu 353.686 1169.45 -895.369 1
Cu 341.172 1170.55 -895.369 1
Cu 328.645 1171.5 -895.369 1
Cu 316.107 1172.31 -895.369 1
Cu 303.559 1172.97 -895.369 1
Cu 291.005 1173.48 -895.369 1
Cu 278.444 1173.85 -895.369 1
Cu 265.88 1174.08 -895.369 1
Cu 253.314 1174.16 -895.369 1
Cu 240.748 1174.09 -895.369 1
Cu 228.184 1173.87 -895.369 1
Cu 215.623 1173.52 -895.369 1
Cu 203.068 1173.01 -895.369 1
Cu 190.52 1172.36 -895.369 1
Cu 177.981 1171.56 -895.369 1
Cu 165.453 1170.62 -895.369 1
Cu 152.938 1169.53 -895.369 1
Cu 140.438 1168.3 -895.369 1
Cu 127.954 1166.92 -895.369 1
Cu 115.488 1165.4 -895.369 1
Cu 103.043 1163.73 -895.369 1
Cu 90.6195 1161.92 -895.369 1
Cu 78.2198 1159.96 -895.369 1
Cu 65.8458 1157.86 -895.369 1
Cu 53.4991 1155.62 -895.369 1
Cu 41.1817 1153.23 -895.369 1
Cu 28.8953 1150.7 -895.369 1
Cu 16.6418 1148.03 -895.369 1
Cu 4.42284 1145.22 -895.369 1
Cu -7.75966 1142.26 -895.369 1
Cu -19.904 1139.17 -895.369 1
Cu -32.0083 1135.93 -895.369 1
Cu -44.0708 1132.55 -895.369 1
Cu -56.0898 1129.03 -895.369 1
Cu -68.0636 1125.37 -895.369 1
Cu -79.9902 1121.58 -895.369 1
Cu -91.8681 1117.65 -895.369 1
Cu -103.695 1113.57 -895.369 1
Cu -115.471 1109.37 -895.369 1
Cu -127.192 1105.02 -895.369 1
Cu -138.857 1100.54 -895.369 1
Cu -150.465 1095.92 -895.369 1
Cu -162.014 1091.17 -895.369 1
Cu -173.502 1086.29 -895.369 1
Cu -184.927 1081.27 -895.369 1
Cu -196.289 1076.12 -895.369 1
Cu -207.584 1070.84 -895.369 1
Cu -218.812 1065.43 -895.369 1
Cu -229.971 1059.89 -895.369 1
Cu -241.059 1054.22 -895.369 1
Cu -252.075 1048.42 -895.369 1
Cu -263.016 1042.49 -895.369 1
Cu -273.882 1036.44 -895.369 1
Cu -284.671 1030.26 -895.369 1
Cu -295.381 1023.96 -895.369 1
Cu -306.011 1017.53 -895.369 1
Cu -316.558 1010.98 -895.369 1
Cu -327.022 1004.3 -895.369 1
Cu -337.402 997.511 -895.369 1
Cu -347.694 990.598 -895.369 1
Cu -357.899 983.565 -895.369 1
Cu -368.014 976.414 -895.369 1
Cu -378.038 969.147 -895.369 1
Cu -387.97 961.763 -895.369 1
Cu -397.807 954.265 -895.369 1
Cu -407.55 946.654 -895.369 1
Cu -417.195 938.929 -895.369 1
Cu -426.742 931.093 -895.369 1
Cu -436.19 923.147 -895.369 1
Cu -445.537 915.092 -895.369 1
Cu -454.781 906.929 -895.369 1
Cu -463.921 898.659 -895.369 1
Cu -472.957 890.284 -895.369 1
Cu -481.886 881.804 -895.369 1
Cu -490.707 873.222 -895.369 1
Cu -499.419 864.537 -895.369 1
Cu -508.021 855.752 -895.369 1
Cu -516.512 846.868 -895.369 1
Cu -522.143 837.886 -895.369 1
Cu -522.143 828.807 -895.369 1
Cu -522.143 819.633 -895.369 1
Cu -522.143 810.365 -895.369 1
Cu -522.143 801.004 -895.369 1
Cu -522.143 791.552 -895.369 1
Cu -522.143 782.011 -895.369 1
Cu -522.143 772.381 -895.369 1
Cu -522.143 762.664 -895.369 1
Cu -522.143 752.861 -895.369 1
Cu -522.143 742.974 -895.369 1
Cu -522.143 733.005 -895.369 1
Cu -522.143 722.954 -895.369 1
Cu -522.143 712.824 -895.369 1
Cu -522.143 702.615 -895.369 1
Cu -522.143 692.329 -895.369 1
Cu -522.143 681.968 -895.369 1
Cu -522.143 671.534 -895.369 1
Cu -522.143 661.027 -895.369 1
Cu -522.143 650.449 -895.369 1
Cu -522.143 639.803 -895.369 1
Cu -522.143 629.089 -895.369 1
Cu -522.143 618.308 -895.369 1
Cu -522.143 607.464 -895.369 1
Cu -522.143 596.556 -895.369 1
Cu -522.143 585.587 -895.369 1
Cu -522.143 574.559 -895.369 1
Cu -522.143 563.473 -895.369 1
Cu -522.143 552.33 -895.369 1
Cu -522.143 541.132 -895.369 1
Cu -522.143 529.882 -895.369 1
Cu -522.143 518.58 -895.369 1
Cu -522.143 507.228 -895.369 1
Cu -522.143 495.828 -895.369 1
Cu -522.143 484.381 -895.369 1
Cu -522.143 472.89 -895.369 1
Cu -522.143 461.356 -895.369 1
Cu -522.143 449.78 -895.369 1
Cu -522.143 438.164 -895.369 1
Cu -522.143 426.511 -895.369 1
Cu -522.143 414.821 -895.369 1
Cu -522.143 403.096 -895.369 1
Cu -522.143 391.339 -895.369 1
Cu -522.143 379.551 -895.369 1
Cu -522.143 367.733 -895.369 1
Cu -522.143 355.887 -895.369 1
Cu -522.143 344.015 -895.369 1
Cu -522.143 332.12 -895.369 1
Cu -522.143 320.201 -895.369 1
Cu -522.143 308.262 -895.369 1
Cu -522.143 296.304 -895.369 1
Cu -522.143 284.329 -895.369 1
Cu -522.143 272.338 -895.369 1
Cu -522.143 260.334 -895.369 1
Cu -522.143 248.318 -895.369 1
Cu -522.143 236.291 -895.369 1
Cu -522.143 224.256 -895.369 1
Cu -522.143 212.215 -895.369 1
Cu -522.143 200.168 -895.369 1
Cu -522.143 188.119 -895.369 1
Cu -522.143 176.068 -895.369 1
Cu -522.143 164.017 -895.369 1
Cu -522.143 151.969 -895.369 1
Cu -522.143 139.924 -895.369 1
Cu -522.143 127.885 -895.369 1
Cu -522.143 115.854 -895.369 1
Cu -522.143 103.832 -895.369 1
Cu -522.143 91.8208 -895.369 1
Cu -522.143 79.8225 -895.369 1
Cu -522.143 67.8386 -895.369 1
Cu -522.143 55.8711 -895.369 1
Cu -522.143 43.9215 -895.369 1
Cu -522.143 31.9917 -895.369 1
Cu -522.143 20.0835 -895.369 1
Cu -522.143 8.1985 -895.369 1
Cu -522.143 -3.66148 -895.369 1
Cu -522.143 -15.4947 -895.369 1
Cu -522.143 -27.2995 -895.369 1
Cu -522.143 -39.074 -895.369 1
Cu -522.143 -50.8166 -895.369 1
Cu -522.143 -62.5255 -895.369 1
Cu -522.143 -74.1991 -895.369 1
Cu -522.143 -85.8355 -895.369 1
Cu -522.143 -97.4332 -895.369 1
Cu -522.143 -108.99 -895.369 1
Cu -522.143 -120.505 -895.369 1
Cu -522.143 -131.976 -895.369 1
Cu -522.143 -143.402 -895.369 1
Cu -522.143 -154.78 -895.369 1
Cu -522.143 -166.11 -895.369 1
Cu -522.143 -177.389 -895.369 1
Cu -522.143 -188.615 -895.369 1
Cu -522.143 -199.788 -895.369 1
Cu -522.143 -210.905 -895.369 1
Cu -522.143 -221.965 -895.369 1
Cu -522.143 -232.967 -895.369 1
Cu -522.143 -243.908 -895.369 1
Cu -522.143 -254.787 -895.369 1
Cu -522.143 -265.602 -895.369 1
Cu -522.143 -276.353 -895.369 1
Cu -522.143 -287.036 -895.369 1
Cu -522.143 -297.652 -895.369 1
Cu -522.143 -308.197 -895.369 1
Cu -522.143 -318.671 -895.369 1
Cu -522.143 -329.073 -895.369 1
Cu -522.143 -339.399 -895.369 1
Cu -522.143 -349.65 -895.369 1
Cu -522.143 -359.824 -895.369 1
Cu -522.143 -369.918 -895.369 1
Cu -522.143 -379.932 -895.369 1
Cu -522.143 -389.864 -895.369 1
Cu -522.143 -399.712 -895.369 1
Cu -522.143 -409.476 -895.369 1
Cu -522.143 -419.154 -895.369 1
Cu -522.143 -428.744 -895.369 1
Cu -522.143 -438.245 -895.369 1
Cu -522.143 -447.655 -895.369 1
Cu -522.143 -456.974 -895.369 1
Cu -522.143 -466.199 -895.369 1
Cu -522.143 -475.33 -895.369 1
Cu -521.089 -484.365 -895.369 1
Cu -512.66 -493.303 -895.369 1
Cu -504.118 -502.142 -895.369 1
Cu -495.466 -510.881 -895.369 1
Cu -486.704 -519.52 -895.369 1
Cu -477.833 -528.056 -895.369 1
Cu -468.856 -536.488 -895.369 1
Cu -459.772 -544.815 -895.369 1
Cu -450.584 -553.037 -895.369 1
Cu -441.293 -561.151 -895.369 1
Cu -431.9 -569.156 -895.369 1
Cu -422.407 -577.052 -895.369 1
Cu -412.815 -584.838 -895.369 1
Cu -403.125 -592.511 -895.369 1
Cu -393.34 -600.071 -895.369 1
Cu -383.459 -607.517 -895.369 1
Cu -373.485 -614.848 -895.369 1
Cu -363.419 -622.062 -895.369 1
Cu -353.263 -629.159 -895.369 1
Cu -343.018 -636.138 -895.369 1
Cu -332.686 -642.997 -895.369 1
Cu -322.268 -649.735 -895.369 1
Cu -311.766 -656.353 -895.369 1
Cu -301.18 -662.847 -895.369 1
Cu -290.514 -669.219 -895.369 1
Cu -279.768 -675.466 -895.369 1
Cu -268.944 -681.588 -895.369 1
Cu -258.043 -687.583 -895.369 1
Cu -247.068 -693.452 -895.369 1
Cu -236.019 -699.193 -895.369 1
Cu -224.898 -704.805 -895.369 1
Cu -213.708 -710.287 -895.369 1
Cu -202.449 -715.64 -895.369 1
Cu -191.123 -720.861 -895.369 1
Cu -179.732 -725.95 -895.369 1
Cu -168.278 -730.907 -895.369 1
Cu -156.762 -735.73 -895.369 1
Cu -145.186 -740.419 -895.369 1
Cu -133.552 -744.974 -895.369 1
Cu -121.861 -749.393 -895.369 1
Cu -110.115 -753.676 -895.369 1
Cu -98.3162 -757.822 -895.369 1
Cu -86.4656 -761.831 -895.369 1
Cu -74.5653 -765.702 -895.369 1
Cu -62.617 -769.435 -895.369 1
Cu -50.6224 -773.028 -895.369 1
Cu -38.5833 -776.482 -895.369 1
Cu -26.5016 -779.796 -895.369 1
Cu -14.3788 -782.97 -895.369 1
Cu -2.21692 -786.003 -895.369 1
Cu 9.98239 -788.894 -895.369 1
Cu 22.2173 -791.643 -895.369 1
Cu 34.486 -794.25 -895.369 1
Cu 46.7868 -796.714 -895.369 1
Cu 59.1177 -799.036 -895.369 1
Cu 71.4771 -801.214 -895.369 1
Cu 83.863 -803.248 -895.369 1
Cu 96.2737 -805.139 -895.369 1
Cu 108.707 -806.885 -895.369 1
Cu 121.162 -808.486 -895.369 1
Cu 133.636 -809.943 -895.369 1
Cu 146.128 -811.255 -895.369 1
Cu 158.635 -812.422 -895.369 1
Cu 171.156 -813.444 -895.369 1
Cu 183.689 -814.32 -895.369 1
Cu 196.232 -815.05 -895.369 1
Cu 208.784 -815.635 -895.369 1
Cu 221.342 -816.074 -895.369 1
Cu 233.904 -816.368 -895.369 1
Cu 246.47 -816.515 -895.369 1
Cu 259.036 -816.516 -895.369 1
Cu 271.602 -816.372 -895.369 1
Cu 284.164 -816.082 -895.369 1
Cu 296.722 -815.645 -895.369 1
Cu 309.274 -815.063 -895.369 1
Cu 321.817 -814.336 -895.369 1
Cu 334.35 -813.463 -895.369 1
Cu 346.872 -812.444 -895.369 1
Cu 359.379 -811.28 -895.369 1
Cu 371.871 -809.971 -895.369 1
Cu 384.346 -808.517 -895.369 1
Cu 396.801 -806.918 -895.369 1
Cu 409.235 -805.175 -895.369 1
Cu 421.646 -803.287 -895.369 1
Cu 434.033 -801.255 -895.369 1
Cu 446.393 -799.08 -895.369 1
Cu 458.724 -796.762 -895.369 1
Cu 471.026 -794.3 -895.369 1
Cu 483.295 -791.696 -895.369 1
Cu 495.53 -788.95 -895.369 1
Cu 507.731 -786.061 -895.369 1
Cu 519.893 -783.031 -895.369 1
Cu 532.017 -779.861 -895.369 1
Cu 544.099 -776.549 -895.369 1
Cu 556.139 -773.098 -895.369 1
Cu 568.135 -769.507 -895.369 1
Cu 580.084 -765.777 -895.369 1
Cu 591.985 -761.909 -895.369 1
Cu 603.837 -757.903 -895.369 1
Cu 615.637 -753.759 -895.369 1
Cu 627.384 -749.479 -895.369 1
Cu 639.076 -745.063 -895.369 1
Cu 650.711 -740.511 -895.369 1
Cu 662.289 -735.824 -895.369 1
Cu 673.806 -731.004 -895.369 1
Cu 685.261 -726.05 -895.369 1
Cu 696.653 -720.963 -895.369 1
Cu 707.98 -715.744 -895.369 1
Cu 719.24 -710.395 -895.369 1
Cu 730.432 -704.915 -895.369 1
Cu 741.554 -699.305 -895.369 1
Cu 752.604 -693.567 -895.369 1
Cu 763.581 -687.701 -895.369 1
Cu 774.483 -681.708 -895.369 1
Cu 785.309 -675.588 -895.369 1
Cu 796.057 -669.344 -895.369 1
Cu 806.725 -662.975 -895.369 1
Cu 817.312 -656.482 -895.369 1
Cu 827.816 -649.868 -895.369 1
Cu 838.235 -643.132 -895.369 1
Cu 848.569 -636.275 -895.369 1
Cu 858.816 -629.299 -895.369 1
Cu 868.974 -622.204 -895.369 1
Cu 879.041 -614.992 -895.369 1
Cu 889.017 -607.663 -895.369 1
Cu 898.9 -600.22 -895.369 1
Cu 908.687 -592.662 -895.369 1
Cu 918.379 -584.991 -895.369 1
Cu 927.973 -577.208 -895.369 1
Cu 937.468 -569.314 -895.369 1
Cu 946.863 -561.311 -895.369 1
Cu 956.156 -553.199 -895.369 1
Cu 965.346 -544.979 -895.369 1
Cu 974.432 -536.654 -895.369 1
Cu 983.411 -528.224 -895.369 1
Cu 992.284 -519.69 -895.369 1
Cu 1001.05 -511.054 -895.369 1
Cu 1009.7 -502.316 -895.369 1
Cu 1018.25 -493.479 -895.369 1
Cu 1026.68 -484.543 -895.369 1
Cu 1027.9 -475.51 -895.369 1
Cu 1027.9 -466.381 -895.369 1
Cu 1027.9 -457.158 -895.369 1
Cu 1027.9 -447.841 -895.369 1
Cu 1027.9 -438.432 -895.369 1
Cu 1027.9 -428.933 -895.369 1
Cu 1027.9 -419.345 -895.369 1
Cu 1027.9 -409.669 -895.369 1
Cu 1027.9 -399.907 -895.369 1
Cu 1027.9 -390.06 -895.369 1
Cu 1027.9 -380.129 -895.369 1
Cu 1027.9 -370.117 -895.369 1
Cu 1027.9 -360.024 -895.369 1
Cu 1027.9 -349.853 -895.369 1
Cu 1027.9 -339.603 -895.369 1
Cu 1027.9 -329.278 -895.369 1
Cu 1027.9 -318.878 -895.369 1
Cu 1027.9 -308.406 -895.369 1
Cu 1027.9 -297.862 -895.369 1
Cu 1027.9 -287.248 -895.369 1
Cu 1027.9 -276.565 -895.369 1
Cu 1027.9 -265.816 -895.369 1
Cu 1027.9 -255.002 -895.369 1
Cu 1027.9 -244.124 -895.369 1
Cu 1027.9 -233.184 -895.369 1
Cu 1027.9 -222.184 -895.369 1
Cu 1027.9 -211.125 -895.369 1
Cu 1027.9 -200.009 -895.369 1
Cu 1027.9 -188.837 -895.369 1
Cu 1027.9 -177.612 -895.369 1
Cu 1027.9 -166.334 -895.369 1
Cu 1027.9 -155.005 -895.369 1
Cu 1027.9 -143.628 -895.369 1
Cu 1027.9 -132.203 -895.369 1
Cu 1027.9 -120.733 -895.369 1
Cu 1027.9 -109.219 -895.369 1
Cu 1027.9 -97.6626 -895.369 1
Cu 1027.9 -86.0657 -895.369 1
Cu 1027.9 -74.43 -895.369 1
Cu 1027.9 -62.7572 -895.369 1
Cu 1027.9 -51.049 -895.369 1
Cu 1027.9 -39.307 -895.369 1
Cu 1027.9 -27.5331 -895.369 1
Cu 1027.9 -15.7289 -895.369 1
Cu 1027.9 -3.89626 -895.369 1
Cu 1027.9 7.9632 -895.369 1
Cu 1027.9 19.8477 -895.369 1
Cu 1027.9 31.7555 -895.369 1
Cu 1027.9 43.6849 -895.369 1
Cu 1027.9 55.6341 -895.369 1
Cu 1027.9 67.6013 -895.369 1
Cu 1027.9 79.5848 -895.369 1
Cu 1027.9 91.5829 -895.369 1
Cu 1027.9 103.594 -895.369 1
Cu 1027.9 115.616 -895.369 1
Cu 1027.9 127.647 -895.369 1
Cu 1027.9 139.685 -895.369 1
Cu 1027.9 151.73 -895.369 1
Cu 1027.9 163.778 -895.369 1
Cu 1027.9 175.829 -895.369 1
Cu 1027.9 187.88 -895.369 1
Cu 1027.9 199.929 -895.369 1
Cu 1027.9 211.976 -895.369 1
Cu 1027.9 224.018 -895.369 1
Cu 1027.9 236.053 -895.369 1
Cu 1027.9 248.08 -895.369 1
Cu 1027.9 260.096 -895.369 1
Cu 1027.9 272.101 -895.369 1
Cu 1027.9 284.092 -895.369 1
Cu 1027.9 296.067 -895.369 1
Cu 1027.9 308.026 -895.369 1
Cu 1027.9 319.965 -895.369 1
Cu 1027.9 331.884 -895.369 1
Cu 1027.9 343.78 -895.369 1
Cu 1027.9 355.652 -895.369 1
Cu 1027.9 367.498 -895.369 1
Cu 1027.9 379.317 -895.369 1
Cu 1027.9 391.106 -895.369 1
Cu 1027.9 402.864 -895.369 1
Cu 1027.9 414.589 -895.369 1
Cu 1027.9 426.279 -895.369 1
Cu 1027.9 437.934 -895.369 1
Cu 1027.9 449.55 -895.369 1
Cu 1027.9 461.127 -895.369 1
Cu 1027.9 472.662 -895.369 1
Cu 1027.9 484.154 -895.369 1
Cu 1027.9 495.601 -895.369 1
Cu 1027.9 507.002 -895.369 1
Cu 1027.9 518.355 -895.369 1
Cu 1027.9 529.658 -895.369 1
Cu 1027.9 540.91 -895.369 1
Cu 1027.9 552.109 -895.369 1
Cu 1027.9 563.252 -895.369 1
Cu 1027.9 574.34 -895.369 1
Cu 1027.9 585.369 -895.369 1
Cu 1027.9 596.339 -895.369 1
Cu 1027.9 607.248 -895.369 1
Cu 1027.9 618.094 -895.369 1
Cu 1027.9 628.876 -895.369 1
Cu 1027.9 639.591 -895.369 1
Cu 1027.9 650.239 -895.369 1
Cu 1027.9 660.818 -895.369 1
Cu 1027.9 671.326 -895.369 1
Cu 1027.9 681.762 -895.369 1
Cu 1027.9 692.125 -895.369 1
Cu 1027.9 702.412 -895.369 1
Cu 1027.9 712.622 -895.369 1
Cu 1027.9 722.754 -895.369 1
Cu 1027.9 732.806 -895.369 1
Cu 1027.9 742.777 -895.369 1
Cu 1027.9 752.666 -895.369 1
Cu 1027.9 762.47 -895.369 1
Cu 1027.9 772.189 -895.369 1
Cu 1027.9 781.821 -895.369 1
Cu 1027.9 791.364 -895.369 1
Cu 1027.9 800.818 -895.369 1
Cu 1027.9 810.18 -895.369 1
Cu 1027.9 819.45 -895.369 1
Cu 1027.9 828.626 -895.369 1
Cu 1027.9 837.707 -895.369 1
Cu 1022.43 846.691 -895.369 1
Cu 1013.95 855.577 -895.369 1
Cu 1005.35 864.364 -895.369 1
Cu 996.636 873.05 -895.369 1
Cu 987.817 881.635 -895.369 1
Cu 978.89 890.117 -895.369 1
Cu 969.857 898.494 -895.369 1
Cu 960.718 906.766 -895.369 1
Cu -544.545 -126.846 -895.369 1
Cu -544.545 -138.326 -895.369 1
Cu -544.545 -149.763 -895.369 1
Cu -544.545 -161.154 -895.369 1
Cu -544.545 -172.498 -895.369 1
Cu -544.545 -183.793 -895.369 1
Cu -544.545 -195.038 -895.369 1
Cu -544.545 -206.232 -895.369 1
Cu -544.545 -217.372 -895.369 1
Cu -544.545 -228.457 -895.369 1
Cu -544.545 -239.486 -895.369 1
Cu -544.545 -250.456 -895.369 1
Cu -544.545 -261.368 -895.369 1
Cu -544.545 -272.218 -895.369 1
Cu -544.545 -283.006 -895.369 1
Cu -544.545 -293.73 -895.369 1
Cu -544.545 -304.389 -895.369 1
Cu -544.545 -314.981 -895.369 1
Cu -544.545 -325.504 -895.369 1
Cu -544.545 -335.958 -895.369 1
Cu -544.545 -346.34 -895.369 1
Cu -544.545 -356.649 -895.369 1
Cu -544.545 -366.885 -895.369 1
Cu -544.545 -377.044 -895.369 1
Cu -544.545 -387.127 -895.369 1
Cu -544.545 -397.132 -895.369 1
Cu -544.545 -407.056 -895.369 1
Cu -544.545 -416.9 -895.369 1
Cu -544.545 -426.661 -895.369 1
Cu -544.545 -436.338 -895.369 1
Cu -544.545 -445.93 -895.369 1
Cu -544.545 -455.436 -895.369 1
Cu -544.545 -464.854 -895.369 1
Cu -544.545 -474.182 -895.369 1
Cu -544.545 -483.421 -895.369 1
Cu -544.545 -492.567 -895.369 1
Cu -544.545 -501.621 -895.369 1
Cu -536.834 -510.58 -895.369 1
Cu -528.32 -519.444 -895.369 1
Cu -519.698 -528.211 -895.369 1
Cu -510.969 -536.88 -895.369 1
Cu -502.135 -545.45 -895.369 1
Cu -493.196 -553.92 -895.369 1
Cu -484.153 -562.289 -895.369 1
Cu -475.009 -570.555 -895.369 1
Cu -465.764 -578.717 -895.369 1
Cu -456.419 -586.774 -895.369 1
Cu -446.976 -594.725 -895.369 1
Cu -437.436 -602.569 -895.369 1
Cu -427.801 -610.305 -895.369 1
Cu -418.071 -617.931 -895.369 1
Cu -408.248 -625.448 -895.369 1
Cu -398.334 -632.852 -895.369 1
Cu -388.33 -640.145 -895.369 1
Cu -378.237 -647.324 -895.369 1
Cu -368.056 -654.389 -895.369 1
Cu -357.79 -661.338 -895.369 1
Cu -347.439 -668.171 -895.369 1
Cu -337.004 -674.887 -895.369 1
Cu -326.488 -681.484 -895.369 1
Cu -315.892 -687.962 -895.369 1
Cu -305.218 -694.321 -895.369 1
Cu -294.465 -700.558 -895.369 1
Cu -283.637 -706.674 -895.369 1
Cu -272.735 -712.667 -895.369 1
Cu -261.76 -718.537 -895.369 1
Cu -250.714 -724.282 -895.369 1
Cu -239.598 -729.902 -895.369 1
Cu -228.414 -735.397 -895.369 1
Cu -217.163 -740.765 -895.369 1
Cu -205.847 -746.005 -895.369 1
Cu -194.468 -751.118 -895.369 1
Cu -183.026 -756.101 -895.369 1
Cu -171.525 -760.956 -895.369 1
Cu -159.964 -765.68 -895.369 1
Cu -148.346 -770.273 -895.369 1
Cu -136.673 -774.735 -895.369 1
Cu -124.946 -779.065 -895.369 1
Cu -113.167 -783.262 -895.369 1
Cu -101.336 -787.326 -895.369 1
Cu -89.4572 -791.257 -895.369 1
Cu -77.5306 -795.053 -895.369 1
Cu -65.5582 -798.714 -895.369 1
Cu -53.5417 -802.24 -895.369 1
Cu -41.4829 -805.629 -895.369 1
Cu -29.3832 -808.883 -895.369 1
Cu -17.2445 -812 -895.369 1
Cu -5.06834 -814.98 -895.369 1
Cu 7.14351 -817.822 -895.369 1
Cu 19.3894 -820.526 -895.369 1
Cu 492.941 -819.092 -895.369 1
Cu 505.168 -816.314 -895.369 1
Cu 517.361 -813.398 -895.369 1
Cu 529.518 -810.344 -895.369 1
Cu 541.636 -807.154 -895.369 1
Cu 553.714 -803.827 -895.369 1
Cu 565.75 -800.365 -895.369 1
Cu 577.743 -796.766 -895.369 1
Cu 589.691 -793.033 -895.369 1
Cu 601.592 -789.165 -895.369 1
Cu 613.445 -785.162 -895.369 1
Cu 625.249 -781.027 -895.369 1
Cu 637 -776.758 -895.369 1
Cu 648.699 -772.357 -895.369 1
Cu 660.342 -767.825 -895.369 1
Cu 671.929 -763.161 -895.369 1
Cu 683.459 -758.367 -895.369 1
Cu 694.928 -753.443 -895.369 1
Cu 706.336 -748.39 -895.369 1
Cu 717.682 -743.209 -895.369 1
Cu 728.963 -737.9 -895.369 1
Cu 740.178 -732.464 -895.369 1
Cu 751.326 -726.902 -895.369 1
Cu 762.405 -721.215 -895.369 1
Cu 773.413 -715.402 -895.369 1
Cu 784.349 -709.467 -895.369 1
Cu 795.212 -703.408 -895.369 1
Cu 805.999 -697.226 -895.369 1
Cu 816.71 -690.924 -895.369 1
Cu 827.343 -684.501 -895.369 1
Cu 837.896 -677.959 -895.369 1
Cu 848.368 -671.298 -895.369 1
Cu 858.758 -664.519 -895.369 1
Cu 869.064 -657.623 -895.369 1
Cu 879.285 -650.612 -895.369 1
Cu 889.418 -643.486 -895.369 1
Cu 899.464 -636.246 -895.369 1
Cu 909.42 -628.893 -895.369 1
Cu 919.285 -621.428 -895.369 1
Cu 929.058 -613.853 -895.369 1
Cu 938.738 -606.167 -895.369 1
Cu 948.322 -598.373 -895.369 1
Cu 957.81 -590.472 -895.369 1
Cu 967.2 -582.464 -895.369 1
Cu 976.492 -574.35 -895.369 1
Cu 985.683 -566.132 -895.369 1
Cu 994.773 -557.811 -895.369 1
Cu 1003.76 -549.388 -895.369 1
Cu 1012.64 -540.864 -895.369 1
Cu 1021.42 -532.241 -895.369 1
Cu 1030.09 -523.519 -895.369 1
Cu 1038.66 -514.7 -895.369 1
Cu 1047.11 -505.784 -895.369 1
Cu 1050.3 -496.774 -895.369 1
Cu 1050.3 -487.671 -895.369 1
Cu 1050.3 -478.475 -895.369 1
Cu 1050.3 -469.188 -895.369 1
Cu 1050.3 -459.811 -895.369 1
Cu 1050.3 -450.346 -895.369 1
Cu 1050.3 -440.794 -895.369 1
Cu 1050.3 -431.156 -895.369 1
Cu 1050.3 -421.434 -895.369 1
Cu 1050.3 -411.628 -895.369 1
Cu 1050.3 -401.741 -895.369 1
Cu 1050.3 -391.773 -895.369 1
Cu 1050.3 -381.727 -895.369 1
Cu 1050.3 -371.602 -895.369 1
Cu 1050.3 -361.402 -895.369 1
Cu 1050.3 -351.126 -895.369 1
Cu 1050.3 -340.778 -895.369 1
Cu 1050.3 -330.357 -895.369 1
Cu 1050.3 -319.866 -895.369 1
Cu 1050.3 -309.306 -895.369 1
Cu 1050.3 -298.678 -895.369 1
Cu 1050.3 -287.984 -895.369 1
Cu 1050.3 -277.226 -895.369 1
Cu 1050.3 -266.404 -895.369 1
Cu 1050.3 -255.521 -895.369 1
Cu 1050.3 -244.577 -895.369 1
Cu 1050.3 -233.575 -895.369 1
Cu 1050.3 -222.516 -895.369 1
Cu 1050.3 -211.401 -895.369 1
Cu 1050.3 -200.232 -895.369 1
Cu 1050.3 -189.011 -895.369 1
Cu 1050.3 -177.739 -895.369 1
Cu 1050.3 -166.417 -895.369 1
Cu 1050.3 -155.048 -895.369 1
Cu 1050.3 -143.632 -895.369 1
Cu 1050.3 -132.172 -895.369 1
Cu 1050.3 -120.668 -895.369 1
Cu 1050.3 -109.123 -895.369 1
Cu 1050.3 -97.5388 -895.369 1
Cu 1050.3 -85.9158 -895.369 1
Cu 1050.3 -74.2562 -895.369 1
Cu 1050.3 -62.5616 -895.369 1
Cu 1050.3 -50.8335 -895.369 1
Cu 1050.3 -39.0736 -895.369 1
Cu 1050.3 -27.2836 -895.369 1
Cu 1050.3 -15.465 -895.369 1
Cu 1050.3 -3.6195 -895.369 1
Cu 1050.3 8.25125 -895.369 1
Cu 1050.3 20.1456 -895.369 1
Cu 1050.3 32.0619 -895.369 1
Cu 1050.3 43.9986 -895.369 1
Cu 1050.3 55.9539 -895.369 1
Cu 1050.3 67.9262 -895.369 1
Cu 1050.3 79.9139 -895.369 1
Cu 1050.3 91.9153 -895.369 1
Cu 1050.3 103.929 -895.369 1
Cu 1050.3 115.952 -895.369 1
Cu 1050.3 127.985 -895.369 1
Cu 1050.3 140.025 -895.369 1
Cu 1050.3 152.069 -895.369 1
Cu 1050.3 164.118 -895.369 1
Cu 1050.3 176.169 -895.369 1
Cu 1050.3 188.22 -895.369 1
Cu 1050.3 200.269 -895.369 1
Cu 1050.3 212.316 -895.369 1
Cu 1050.3 224.358 -895.369 1
Cu 1050.3 236.394 -895.369 1
Cu 1050.3 248.422 -895.369 1
Cu 1050.3 260.44 -895.369 1
Cu 1050.3 272.447 -895.369 1
Cu 1050.3 284.441 -895.369 1
Cu 1050.3 296.42 -895.369 1
Cu 1050.3 308.383 -895.369 1
Cu 1050.3 320.328 -895.369 1
Cu 1050.3 332.253 -895.369 1
Cu 1050.3 344.158 -895.369 1
Cu 1050.3 356.039 -895.369 1
Cu 1050.3 367.896 -895.369 1
Cu 1050.3 379.726 -895.369 1
Cu 1050.3 391.529 -895.369 1
Cu 1050.3 403.302 -895.369 1
Cu 1050.3 415.045 -895.369 1
Cu 1050.3 426.754 -895.369 1
Cu 1050.3 438.429 -895.369 1
Cu 1050.3 450.068 -895.369 1
Cu 1050.3 461.67 -895.369 1
Cu 1050.3 473.233 -895.369 1
Cu 1050.3 484.754 -895.369 1
Cu 1050.3 496.234 -895.369 1
Cu 1050.3 507.669 -895.369 1
Cu 1050.3 519.059 -895.369 1
Cu 1050.3 530.402 -895.369 1
Cu 1050.3 541.696 -895.369 1
Cu 1050.3 552.94 -895.369 1
Cu 1050.3 564.132 -895.369 1
Cu 1050.3 575.27 -895.369 1
Cu 1050.3 586.354 -895.369 1
Cu 1050.3 597.381 -895.369 1
Cu 1050.3 608.351 -895.369 1
Cu 1050.3 619.261 -895.369 1
Cu 1050.3 630.11 -895.369 1
Cu 1050.3 640.896 -895.369 1
Cu 1050.3 651.619 -895.369 1
Cu 1050.3 662.276 -895.369 1
Cu 1050.3 672.866 -895.369 1
Cu 1050.3 683.387 -895.369 1
Cu 1050.3 693.839 -895.369 1
Cu 1050.3 704.219 -895.369 1
Cu 1050.3 714.527 -895.369 1
Cu 1050.3 724.761 -895.369 1
Cu 1050.3 734.918 -895.369 1
Cu 1050.3 744.999 -895.369 1
Cu 1050.3 755.002 -895.369 1
Cu 1050.3 764.925 -895.369 1
Cu 1050.3 774.766 -895.369 1
Cu 1050.3 784.525 -895.369 1
Cu 1050.3 794.2 -895.369 1
Cu 1050.3 803.79 -895.369 1
Cu 1050.3 813.294 -895.369 1
Cu 1050.3 822.709 -895.369 1
Cu 1050.3 832.036 -895.369 1
Cu 1050.3 841.272 -895.369 1
Cu 1050.3 850.416 -895.369 1
Cu 1050.3 859.467 -895.369 1
Cu 1042.38 868.424 -895.369 1
Cu 1033.86 877.285 -895.369 1
Cu 1025.24 886.05 -895.369 1
Cu 1016.51 894.717 -895.369 1
Cu 1007.67 903.285 -895.369 1
Cu 998.728 911.752 -895.369 1
Cu 989.683 920.118 -895.369 1
Cu 980.536 928.381 -895.369 1
Cu 971.288 936.541 -895.369 1
Cu 961.941 944.595 -895.369 1
Cu 952.495 952.544 -895.369 1
Cu 942.953 960.385 -895.369 1
Cu 933.315 968.118 -895.369 1
Cu 923.583 975.742 -895.369 1
Cu 913.758 983.256 -895.369 1
Cu 903.842 990.658 -895.369 1
Cu 893.835 997.947 -895.369 1
Cu 883.74 1005.12 -895.369 1
Cu 873.557 1012.19 -895.369 1
Cu 863.289 1019.13 -895.369 1
Cu 852.936 1025.96 -895.369 1
Cu 842.499 1032.67 -895.369 1
Cu 831.981 1039.27 -895.369 1
Cu 821.383 1045.74 -895.369 1
Cu 810.707 1052.1 -895.369 1
Cu 799.953 1058.33 -895.369 1
Cu 789.123 1064.45 -895.369 1
Cu 778.219 1070.44 -895.369 1
Cu 767.242 1076.3 -895.369 1
Cu 756.194 1082.05 -895.369 1
Cu 745.076 1087.66 -895.369 1
Cu 733.89 1093.15 -895.369 1
Cu 722.638 1098.52 -895.369 1
Cu 711.32 1103.76 -895.369 1
Cu 699.939 1108.87 -895.369 1
Cu 688.497 1113.85 -895.369 1
Cu 676.993 1118.7 -895.369 1
Cu 665.431 1123.42 -895.369 1
Cu 653.812 1128.01 -895.369 1
Cu 642.138 1132.47 -895.369 1
Cu 630.409 1136.79 -895.369 1
Cu 618.628 1140.99 -895.369 1
Cu 606.797 1145.05 -895.369 1
Cu 594.917 1148.98 -895.369 1
Cu 582.989 1152.77 -895.369 1
Cu 571.015 1156.43 -895.369 1
Cu 558.998 1159.95 -895.369 1
Cu 546.938 1163.33 -895.369 1
Cu 534.837 1166.58 -895.369 1
Cu 522.698 1169.7 -895.369 1
Cu 510.521 1172.67 -895.369 1
Cu 498.308 1175.51 -895.369 1
Cu 486.061 1178.21 -895.369 1
Cu 12.5104 1176.65 -895.369 1
Cu 0.283407 1173.87 -895.369 1
Cu -11.9086 1170.95 -895.369 1
Cu -24.0639 1167.89 -895.369 1
Cu -36.1809 1164.7 -895.369 1
Cu -48.2579 1161.37 -895.369 1
Cu -60.2932 1157.9 -895.369 1
Cu -72.2851 1154.3 -895.369 1
Cu -84.232 1150.56 -895.369 1
Cu -96.1322 1146.69 -895.369 1
Cu -107.984 1142.68 -895.369 1
Cu -119.786 1138.55 -895.369 1
Cu -131.536 1134.27 -895.369 1
Cu -143.233 1129.87 -895.369 1
Cu -154.876 1125.33 -895.369 1
Cu -166.461 1120.67 -895.369 1
Cu -177.989 1115.87 -895.369 1
Cu -189.457 1110.94 -895.369 1
Cu -200.864 1105.89 -895.369 1
Cu -212.208 1100.7 -895.369 1
Cu -223.487 1095.39 -895.369 1
Cu -234.701 1089.95 -895.369 1
Cu -245.847 1084.39 -895.369 1
Cu -256.924 1078.69 -895.369 1
Cu -267.931 1072.88 -895.369 1
Cu -278.865 1066.94 -895.369 1
Cu -289.726 1060.88 -895.369 1
Cu -300.511 1054.69 -895.369 1
Cu -311.22 1048.39 -895.369 1
Cu -321.851 1041.96 -895.369 1
Cu -332.402 1035.42 -895.369 1
Cu -342.872 1028.75 -895.369 1
Cu -353.26 1021.97 -895.369 1
Cu -363.564 1015.07 -895.369 1
Cu -373.782 1008.06 -895.369 1
Cu -383.914 1000.93 -895.369 1
Cu -393.957 993.688 -895.369 1
Cu -403.911 986.332 -895.369 1
Cu -413.774 978.864 -895.369 1
Cu -423.545 971.286 -895.369 1
Cu -433.222 963.598 -895.369 1
Cu -442.804 955.801 -895.369 1
Cu -452.289 947.897 -895.369 1
Cu -461.677 939.886 -895.369 1
Cu -470.966 931.77 -895.369 1
Cu -480.155 923.55 -895.369 1
Cu -489.243 915.226 -895.369 1
Cu -498.227 906.8 -895.369 1
Cu -507.108 898.274 -895.369 1
Cu -515.883 889.648 -895.369 1
Cu -524.552 880.924 -895.369 1
Cu -533.113 872.102 -895.369 1
Cu -541.565 863.185 -895.369 1
Cu -544.545 854.172 -895.369 1
Cu -544.545 845.066 -895.369 1
Cu -544.545 835.868 -895.369 1
Cu -544.545 826.579 -895.369 1
Cu -544.545 817.2 -895.369 1
Cu -544.545 807.733 -895.369 1
Cu -544.545 798.179 -895.369 1
Cu -544.545 788.539 -895.369 1
Cu -544.545 778.814 -895.369 1
Cu -544.545 769.007 -895.369 1
Cu -544.545 759.117 -895.369 1
Cu -544.545 749.148 -895.369 1
Cu -544.545 739.099 -895.369 1
Cu -544.545 728.973 -895.369 1
Cu -544.545 718.77 -895.369 1
Cu -544.545 708.493 -895.369 1
Cu -544.545 698.143 -895.369 1
Cu -544.545 687.72 -895.369 1
Cu -544.545 677.227 -895.369 1
Cu -544.545 666.666 -895.369 1
Cu -544.545 656.036 -895.369 1
Cu -544.545 645.341 -895.369 1
Cu -544.545 634.58 -895.369 1
Cu -544.545 623.757 -895.369 1
Cu -544.545 612.872 -895.369 1
Cu -544.545 601.927 -895.369 1
Cu -544.545 590.924 -895.369 1
Cu -544.545 579.863 -895.369 1
Cu -544.545 568.747 -895.369 1
Cu -544.545 557.577 -895.369 1
Cu -544.545 546.354 -895.369 1
Cu -544.545 535.081 -895.369 1
Cu -544.545 523.758 -895.369 1
Cu -544.545 512.388 -895.369 1
Cu -544.545 500.971 -895.369 1
Cu -544.545 489.509 -895.369 1
Cu -544.545 478.005 -895.369 1
Cu -544.545 466.459 -895.369 1
Cu -544.545 454.873 -895.369 1
Cu -544.545 443.25 -895.369 1
Cu -544.545 431.589 -895.369 1
Cu -544.545 419.894 -895.369 1
Cu -544.545 408.165 -895.369 1
Cu -544.545 396.404 -895.369 1
Cu -544.545 384.613 -895.369 1
Cu -544.545 372.794 -895.369 1
Cu -544.545 360.948 -895.369 1
Cu -544.545 349.077 -895.369 1
Cu -544.545 337.182 -895.369 1
Cu -544.545 325.265 -895.369 1
Cu -544.545 313.328 -895.369 1
Cu -544.545 301.372 -895.369 1
Cu -544.545 289.399 -895.369 1
Cu -544.545 277.411 -895.369 1
Cu -544.545 265.409 -895.369 1
Cu -544.545 253.396 -895.369 1
Cu -544.545 241.372 -895.369 1
Cu -544.545 229.339 -895.369 1
Cu -544.545 217.299 -895.369 1
Cu -544.545 205.254 -895.369 1
Cu -544.545 193.206 -895.369 1
Cu -544.545 181.155 -895.369 1
Cu -544.545 169.104 -895.369 1
Cu -544.545 157.054 -895.369 1
Cu -544.545 145.008 -895.369 1
Cu -544.545 132.966 -895.369 1
Cu -544.545 120.93 -895.369 1
Cu -544.545 108.903 -895.369 1
Cu -544.545 96.8847 -895.369 1
Cu -544.545 84.8782 -895.369 1
Cu -544.545 72.8846 -895.369 1
Cu -544.545 60.9057 -895.369 1
Cu -544.545 48.9432 -895.369 1
Cu -544.545 36.9986 -895.369 1
Cu -544.545 25.0736 -895.369 1
Cu -544.545 13.17 -895.369 1
Cu -544.545 1.28928 -895.369 1
Cu -544.545 -10.5669 -895.369 1
Cu -544.545 -22.3968 -895.369 1
Cu -544.545 -34.1988 -895.369 1
Cu -544.545 -45.9714 -895.369 1
Cu -544.545 -57.7128 -895.369 1
Cu -544.545 -69.4215 -895.369 1
Cu -544.545 -81.0958 -895.369 1
Cu -544.545 -92.7341 -895.369 1
Cu -544.545 -104.335 -895.369 1
Cu -544.545 -115.896 -895.369 1
Cu 1072.7 75.1586 -895.369 1
Cu 1072.7 87.1577 -895.369 1
Cu 1072.7 99.1688 -895.369 1
Cu 1072.7 111.19 -895.369 1
Cu 1072.7 123.221 -895.369 1
Cu 1072.7 135.259 -895.369 1
Cu 1072.7 147.302 -895.369 1
Cu 1072.7 159.349 -895.369 1
Cu 1072.7 171.4 -895.369 1
Cu 1072.7 183.451 -895.369 1
Cu 1072.7 195.501 -895.369 1
Cu 1072.7 207.549 -895.369 1
Cu 1072.7 219.594 -895.369 1
Cu 1072.7 231.633 -895.369 1
Cu 1072.7 243.665 -895.369 1
Cu 1072.7 255.689 -895.369 1
Cu 1072.7 267.703 -895.369 1
Cu 1072.7 279.705 -895.369 1
Cu 1072.7 291.693 -895.369 1
Cu 1072.7 303.667 -895.369 1
Cu 1072.7 315.625 -895.369 1
Cu 1072.7 327.565 -895.369 1
Cu 1072.7 339.485 -895.369 1
Cu 1072.7 351.384 -895.369 1
Cu 1072.7 363.261 -895.369 1
Cu 1072.7 375.113 -895.369 1
Cu 1072.7 386.94 -895.369 1
Cu 1072.7 398.739 -895.369 1
Cu 1072.7 410.51 -895.369 1
Cu 1072.7 422.25 -895.369 1
Cu 1072.7 433.959 -895.369 1
Cu 1072.7 445.634 -895.369 1
Cu 1072.7 457.274 -895.369 1
Cu 1072.7 468.877 -895.369 1
Cu 1072.7 480.443 -895.369 1
Cu 1072.7 491.969 -895.369 1
Cu 1072.7 503.454 -895.369 1
Cu 1072.7 514.896 -895.369 1
Cu 1072.7 526.295 -895.369 1
Cu 1072.7 537.648 -895.369 1
Cu 1072.7 548.953 -895.369 1
Cu 1072.7 560.211 -895.369 1
Cu 1072.7 571.418 -895.369 1
Cu 1072.7 582.574 -895.369 1
Cu 1072.7 593.677 -895.369 1
Cu 1072.7 604.726 -895.369 1
Cu 1072.7 615.719 -895.369 1
Cu 1072.7 626.655 -895.369 1
Cu 1072.7 637.532 -895.369 1
Cu 1072.7 648.349 -895.369 1
Cu 1072.7 659.104 -895.369 1
Cu 1072.7 669.797 -895.369 1
Cu 1072.7 680.425 -895.369 1
Cu 1072.7 690.988 -895.369 1
Cu 1072.7 701.483 -895.369 1
Cu 1072.7 711.91 -895.369 1
Cu 1072.7 722.267 -895.369 1
Cu 1072.7 732.553 -895.369 1
Cu 1072.7 742.766 -895.369 1
Cu 1072.7 752.906 -895.369 1
Cu 1072.7 762.97 -895.369 1
Cu 1072.7 772.958 -895.369 1
Cu 1072.7 782.868 -895.369 1
Cu 1072.7 792.698 -895.369 1
Cu 1072.7 802.449 -895.369 1
Cu 1072.7 812.117 -895.369 1
Cu 1072.7 821.703 -895.369 1
Cu 1072.7 831.204 -895.369 1
Cu 1072.7 840.62 -895.369 1
Cu 1072.7 849.95 -895.369 1
Cu 1072.7 859.191 -895.369 1
Cu 1072.7 868.343 -895.369 1
Cu 1072.7 877.405 -895.369 1
Cu 1065.91 886.375 -895.369 1
Cu 1057.41 895.253 -895.369 1
Cu 1048.8 904.037 -895.369 1
Cu 1040.1 912.726 -895.369 1
Cu 1031.29 921.318 -895.369 1
Cu 1022.37 929.814 -895.369 1
Cu 1013.36 938.211 -895.369 1
Cu 1004.25 946.508 -895.369 1
Cu 995.034 954.705 -895.369 1
Cu 985.726 962.801 -895.369 1
Cu 976.321 970.793 -895.369 1
Cu 966.821 978.682 -895.369 1
Cu 957.228 986.466 -895.369 1
Cu 947.543 994.144 -895.369 1
Cu 937.766 1001.72 -895.369 1
Cu 927.9 1009.18 -895.369 1
Cu 917.945 1016.53 -895.369 1
Cu 907.904 1023.78 -895.369 1
Cu 897.776 1030.91 -895.369 1
Cu 887.564 1037.94 -895.369 1
Cu 877.269 1044.85 -895.369 1
Cu 866.892 1051.64 -895.369 1
Cu 856.435 1058.33 -895.369 1
Cu 845.898 1064.89 -895.369 1
Cu 835.284 1071.34 -895.369 1
Cu 824.594 1077.68 -895.369 1
Cu 813.828 1083.89 -895.369 1
Cu 802.989 1089.99 -895.369 1
Cu 792.078 1095.97 -895.369 1
Cu 781.097 1101.83 -895.369 1
Cu 770.046 1107.57 -895.369 1
Cu 758.928 1113.18 -895.369 1
Cu 747.743 1118.68 -895.369 1
Cu 736.493 1124.05 -895.369 1
Cu 725.18 1129.29 -895.369 1
Cu 713.805 1134.41 -895.369 1
Cu 702.37 1139.41 -895.369 1
Cu 690.876 1144.28 -895.369 1
Cu 679.325 1149.03 -895.369 1
Cu 667.717 1153.64 -895.369 1
Cu 656.055 1158.13 -895.369 1
Cu 644.341 1162.49 -895.369 1
Cu 632.575 1166.73 -895.369 1
Cu 620.76 1170.83 -895.369 1
Cu 608.896 1174.8 -895.369 1
Cu 596.985 1178.65 -895.369 1
Cu -94.7457 1177.53 -895.369 1
Cu -106.643 1173.65 -895.369 1
Cu -118.492 1169.63 -895.369 1
Cu -130.293 1165.49 -895.369 1
Cu -142.044 1161.22 -895.369 1
Cu -153.743 1156.82 -895.369 1
Cu -165.389 1152.3 -895.369 1
Cu -176.98 1147.64 -895.369 1
Cu -188.515 1142.86 -895.369 1
Cu -199.992 1137.95 -895.369 1
Cu -211.409 1132.92 -895.369 1
Cu -222.766 1127.76 -895.369 1
Cu -234.061 1122.48 -895.369 1
Cu -245.291 1117.07 -895.369 1
Cu -256.457 1111.54 -895.369 1
Cu -267.555 1105.89 -895.369 1
Cu -278.586 1100.12 -895.369 1
Cu -289.547 1094.22 -895.369 1
Cu -300.437 1088.21 -895.369 1
Cu -311.254 1082.07 -895.369 1
Cu -321.997 1075.82 -895.369 1
Cu -332.665 1069.45 -895.369 1
Cu -343.257 1062.97 -895.369 1
Cu -353.77 1056.37 -895.369 1
Cu -364.204 1049.65 -895.369 1
Cu -374.557 1042.82 -895.369 1
Cu -384.828 1035.88 -895.369 1
Cu -395.015 1028.82 -895.369 1
Cu -405.117 1021.66 -895.369 1
Cu -415.134 1014.38 -895.369 1
Cu -425.062 1006.99 -895.369 1
Cu -434.902 999.495 -895.369 1
Cu -444.652 991.892 -895.369 1
Cu -454.31 984.183 -895.369 1
Cu -463.876 976.368 -895.369 1
Cu -473.348 968.448 -895.369 1
Cu -482.724 960.425 -895.369 1
Cu -492.005 952.3 -895.369 1
Cu -501.187 944.073 -895.369 1
Cu -510.271 935.746 -895.369 1
Cu -519.255 927.32 -895.369 1
Cu -528.138 918.796 -895.369 1
Cu -536.919 910.175 -895.369 1
Cu -545.596 901.458 -895.369 1
Cu -554.168 892.646 -895.369 1
Cu -562.635 883.741 -895.369 1
Cu -566.946 874.744 -895.369 1
Cu -566.946 865.655 -895.369 1
Cu -566.946 856.476 -895.369 1
Cu -566.946 847.209 -895.369 1
Cu -566.946 837.854 -895.369 1
Cu -566.946 828.413 -895.369 1
Cu -566.946 818.886 -895.369 1
Cu -566.946 809.276 -895.369 1
Cu -566.946 799.583 -895.369 1
Cu -566.946 789.809 -895.369 1
Cu -566.946 779.955 -895.369 1
Cu -566.946 770.022 -895.369 1
Cu -566.946 760.011 -895.369 1
Cu -566.946 749.925 -895.369 1
Cu -566.946 739.763 -895.369 1
Cu -566.946 729.529 -895.369 1
Cu -566.946 719.222 -895.369 1
Cu -566.946 708.844 -895.369 1
Cu -566.946 698.397 -895.369 1
Cu -566.946 687.881 -895.369 1
Cu -566.946 677.299 -895.369 1
Cu -566.946 666.652 -895.369 1
Cu -566.946 655.941 -895.369 1
Cu -566.946 645.167 -895.369 1
Cu -566.946 634.332 -895.369 1
Cu -566.946 623.438 -895.369 1
Cu -566.946 612.485 -895.369 1
Cu -566.946 601.475 -895.369 1
Cu -566.946 590.41 -895.369 1
Cu -566.946 579.292 -895.369 1
Cu -566.946 568.12 -895.369 1
Cu -566.946 556.898 -895.369 1
Cu -566.946 545.626 -895.369 1
Cu -566.946 534.306 -895.369 1
Cu -566.946 522.94 -895.369 1
Cu -566.946 511.528 -895.369 1
Cu -566.946 500.073 -895.369 1
Cu -566.946 488.576 -895.369 1
Cu -566.946 477.038 -895.369 1
Cu -566.946 465.461 -895.369 1
Cu -566.946 453.847 -895.369 1
Cu -566.946 442.196 -895.369 1
Cu -566.946 430.511 -895.369 1
Cu -566.946 418.793 -895.369 1
Cu -566.946 407.044 -895.369 1
Cu -566.946 395.265 -895.369 1
Cu -566.946 383.457 -895.369 1
Cu -566.946 371.622 -895.369 1
Cu -566.946 359.763 -895.369 1
Cu -566.946 347.879 -895.369 1
Cu -566.946 335.974 -895.369 1
Cu -566.946 324.048 -895.369 1
Cu -566.946 312.102 -895.369 1
Cu -566.946 300.14 -895.369 1
Cu -566.946 288.161 -895.369 1
Cu -566.946 276.168 -895.369 1
Cu -566.946 264.163 -895.369 1
Cu -566.946 252.146 -895.369 1
Cu -566.946 240.12 -895.369 1
Cu -566.946 228.085 -895.369 1
Cu -566.946 216.044 -895.369 1
Cu -566.946 203.998 -895.369 1
Cu -566.946 191.949 -895.369 1
Cu -566.946 179.899 -895.369 1
Cu -566.946 167.848 -895.369 1
Cu -566.946 155.798 -895.369 1
Cu -566.946 143.752 -895.369 1
Cu -566.946 131.71 -895.369 1
Cu -566.946 119.674 -895.369 1
Cu -566.946 107.646 -895.369 1
Cu -566.946 95.6274 -895.369 1
Cu -566.946 83.6197 -895.369 1
Cu -566.946 71.6244 -895.369 1
Cu -566.946 59.6432 -895.369 1
Cu -566.946 47.6775 -895.369 1
Cu -566.946 35.7291 -895.369 1
Cu -566.946 23.7994 -895.369 1
Cu -566.946 11.89 -895.369 1
Cu -566.946 0.00245954 -895.369 1
Cu -566.946 -11.8616 -895.369 1
Cu -566.946 -23.7008 -895.369 1
Cu -566.946 -35.5134 -895.369 1
Cu -566.946 -47.2979 -895.369 1
Cu -566.946 -59.0528 -895.369 1
Cu -566.946 -70.7765 -895.369 1
Cu -566.946 -82.4675 -895.369 1
Cu -566.946 -94.1243 -895.369 1
Cu -566.946 -105.745 -895.369 1
Cu -566.946 -117.329 -895.369 1
Cu -566.946 -128.874 -895.369 1
Cu -566.946 -140.379 -895.369 1
Cu -566.946 -151.842 -895.369 1
Cu -566.946 -163.261 -895.369 1
Cu -566.946 -174.636 -895.369 1
Cu -566.946 -185.964 -895.369 1
Cu -566.946 -197.245 -895.369 1
Cu -566.946 -208.476 -895.369 1
Cu -566.946 -219.657 -895.369 1
Cu -566.946 -230.785 -895.369 1
Cu -566.946 -241.86 -895.369 1
Cu -566.946 -252.88 -895.369 1
Cu -566.946 -263.843 -895.369 1
Cu -566.946 -274.748 -895.369 1
Cu -566.946 -285.594 -895.369 1
Cu -566.946 -296.379 -895.369 1
Cu -566.946 -307.101 -895.369 1
Cu -566.946 -317.76 -895.369 1
Cu -566.946 -328.354 -895.369 1
Cu -566.946 -338.881 -895.369 1
Cu -566.946 -349.341 -895.369 1
Cu -566.946 -359.732 -895.369 1
Cu -566.946 -370.051 -895.369 1
Cu -566.946 -380.299 -895.369 1
Cu -566.946 -390.474 -895.369 1
Cu -566.946 -400.574 -895.369 1
Cu -566.946 -410.599 -895.369 1
Cu -566.946 -420.546 -895.369 1
Cu -566.946 -430.414 -895.369 1
Cu -566.946 -440.203 -895.369 1
Cu -566.946 -449.91 -895.369 1
Cu -566.946 -459.536 -895.369 1
Cu -566.946 -469.077 -895.369 1
Cu -566.946 -478.534 -895.369 1
Cu -566.946 -487.905 -895.369 1
Cu -566.946 -497.188 -895.369 1
Cu -566.946 -506.383 -895.369 1
Cu -566.946 -515.488 -895.369 1
Cu -564.151 -524.502 -895.369 1
Cu -555.704 -533.424 -895.369 1
Cu -547.15 -542.252 -895.369 1
Cu -538.492 -550.986 -895.369 1
Cu -529.73 -559.625 -895.369 1
Cu -520.866 -568.166 -895.369 1
Cu -511.9 -576.61 -895.369 1
Cu -502.834 -584.955 -895.369 1
Cu -493.669 -593.2 -895.369 1
Cu -484.406 -601.344 -895.369 1
Cu -475.047 -609.385 -895.369 1
Cu -465.592 -617.324 -895.369 1
Cu -456.043 -625.158 -895.369 1
Cu -446.401 -632.886 -895.369 1
Cu -436.668 -640.509 -895.369 1
Cu -426.844 -648.024 -895.369 1
Cu -416.931 -655.43 -895.369 1
Cu -406.931 -662.728 -895.369 1
Cu -396.844 -669.915 -895.369 1
Cu -386.672 -676.991 -895.369 1
Cu -376.416 -683.954 -895.369 1
Cu -366.078 -690.805 -895.369 1
Cu -355.659 -697.542 -895.369 1
Cu -345.16 -704.164 -895.369 1
Cu -334.582 -710.671 -895.369 1
Cu -323.928 -717.06 -895.369 1
Cu -313.198 -723.333 -895.369 1
Cu -302.394 -729.487 -895.369 1
Cu -291.517 -735.523 -895.369 1
Cu -280.569 -741.438 -895.369 1
Cu -269.551 -747.233 -895.369 1
Cu -258.464 -752.907 -895.369 1
Cu -247.311 -758.458 -895.369 1
Cu -236.092 -763.887 -895.369 1
Cu -224.809 -769.192 -895.369 1
Cu -213.463 -774.374 -895.369 1
Cu -202.056 -779.43 -895.369 1
Cu -190.59 -784.361 -895.369 1
Cu -179.066 -789.165 -895.369 1
Cu -167.485 -793.843 -895.369 1
Cu -155.848 -798.393 -895.369 1
Cu -144.159 -802.815 -895.369 1
Cu -132.417 -807.109 -895.369 1
Cu -120.625 -811.274 -895.369 1
Cu -108.784 -815.308 -895.369 1
Cu -96.8956 -819.213 -895.369 1
Cu 606.75 -817.883 -895.369 1
Cu 618.623 -813.934 -895.369 1
Cu 630.447 -809.854 -895.369 1
Cu 642.222 -805.645 -895.369 1
Cu 653.946 -801.307 -895.369 1
Cu 665.617 -796.84 -895.369 1
Cu 677.234 -792.246 -895.369 1
Cu 688.796 -787.525 -895.369 1
Cu 700.301 -782.677 -895.369 1
Cu 711.747 -777.703 -895.369 1
Cu 723.132 -772.603 -895.369 1
Cu 734.457 -767.379 -895.369 1
Cu 745.718 -762.031 -895.369 1
Cu 756.914 -756.56 -895.369 1
Cu 768.045 -750.967 -895.369 1
Cu 779.108 -745.251 -895.369 1
Cu 790.102 -739.414 -895.369 1
Cu 801.026 -733.458 -895.369 1
Cu 811.878 -727.381 -895.369 1
Cu 822.657 -721.186 -895.369 1
Cu 833.361 -714.873 -895.369 1
Cu 843.989 -708.443 -895.369 1
Cu 854.539 -701.897 -895.369 1
Cu 865.011 -695.235 -895.369 1
Cu 875.403 -688.459 -895.369 1
Cu 885.713 -681.569 -895.369 1
Cu 895.94 -674.566 -895.369 1
Cu 906.083 -667.452 -895.369 1
Cu 916.14 -660.227 -895.369 1
Cu 926.11 -652.892 -895.369 1
Cu 935.993 -645.448 -895.369 1
Cu 945.785 -637.896 -895.369 1
Cu 955.487 -630.237 -895.369 1
Cu 965.097 -622.471 -895.369 1
Cu 974.614 -614.601 -895.369 1
Cu 984.036 -606.628 -895.369 1
Cu 993.362 -598.551 -895.369 1
Cu 1002.59 -590.372 -895.369 1
Cu 1011.72 -582.093 -895.369 1
Cu 1020.75 -573.713 -895.369 1
Cu 1029.68 -565.236 -895.369 1
Cu 1038.51 -556.66 -895.369 1
Cu 1047.24 -547.989 -895.369 1
Cu 1055.86 -539.222 -895.369 1
Cu 1064.38 -530.361 -895.369 1
Cu 1072.7 -521.408 -895.369 1
Cu 1072.7 -512.362 -895.369 1
Cu 1072.7 -503.226 -895.369 1
Cu 1072.7 -494.001 -895.369 1
Cu 1072.7 -484.687 -895.369 1
Cu 1072.7 -475.287 -895.369 1
Cu 1072.7 -465.801 -895.369 1
Cu 1072.7 -456.23 -895.369 1
Cu 1072.7 -446.576 -895.369 1
Cu 1072.7 -436.841 -895.369 1
Cu 1072.7 -427.024 -895.369 1
Cu 1072.7 -417.129 -895.369 1
Cu 1072.7 -407.155 -895.369 1
Cu 1072.7 -397.104 -895.369 1
Cu 1072.7 -386.978 -895.369 1
Cu 1072.7 -376.778 -895.369 1
Cu 1072.7 -366.505 -895.369 1
Cu 1072.7 -356.161 -895.369 1
Cu 1072.7 -345.747 -895.369 1
Cu 1072.7 -335.263 -895.369 1
Cu 1072.7 -324.713 -895.369 1
Cu 1072.7 -314.096 -895.369 1
Cu 1072.7 -303.415 -895.369 1
Cu 1072.7 -292.671 -895.369 1
Cu 1072.7 -281.865 -895.369 1
Cu 1072.7 -270.999 -895.369 1
Cu 1072.7 -260.074 -895.369 1
Cu 1072.7 -249.091 -895.369 1
Cu 1072.7 -238.052 -895.369 1
Cu 1072.7 -226.959 -895.369 1
Cu 1072.7 -215.812 -895.369 1
Cu 1072.7 -204.614 -895.369 1
Cu 1072.7 -193.365 -895.369 1
Cu 1072.7 -182.068 -895.369 1
Cu 1072.7 -170.724 -895.369 1
Cu 1072.7 -159.333 -895.369 1
Cu 1072.7 -147.899 -895.369 1
Cu 1072.7 -136.421 -895.369 1
Cu 1072.7 -124.903 -895.369 1
Cu 1072.7 -113.344 -895.369 1
Cu 1072.7 -101.747 -895.369 1
Cu 1072.7 -90.1137 -895.369 1
Cu 1072.7 -78.445 -895.369 1
Cu 1072.7 -66.7425 -895.369 1
Cu 1072.7 -55.0078 -895.369 1
Cu 1072.7 -43.2426 -895.369 1
Cu 1072.7 -31.4482 -895.369 1
Cu 1072.7 -19.6263 -895.369 1
Cu 1072.7 -7.77841 -895.369 1
Cu 1072.7 4.09394 -895.369 1
Cu 1072.7 15.9892 -895.369 1
Cu 1072.7 27.9057 -895.369 1
Cu 1072.7 39.8421 -895.369 1
Cu 1072.7 51.7966 -895.369 1
Cu 1072.7 63.7678 -895.369 1
Cu 752.731 -790.824 -895.369 1
Cu 763.964 -785.424 -895.369 1
Cu 775.135 -779.903 -895.369 1
Cu 786.24 -774.264 -895.369 1
Cu 797.279 -768.506 -895.369 1
Cu 808.251 -762.63 -895.369 1
Cu 819.154 -756.638 -895.369 1
Cu 829.986 -750.53 -895.369 1
Cu 840.747 -744.306 -895.369 1
Cu 851.435 -737.968 -895.369 1
Cu 862.048 -731.516 -895.369 1
Cu 872.586 -724.951 -895.369 1
Cu 883.047 -718.273 -895.369 1
Cu 893.43 -711.485 -895.369 1
Cu 903.733 -704.586 -895.369 1
Cu 913.956 -697.577 -895.369 1
Cu 924.096 -690.459 -895.369 1
Cu 934.153 -683.234 -895.369 1
Cu 944.126 -675.901 -895.369 1
Cu 954.012 -668.463 -895.369 1
Cu 963.812 -660.919 -895.369 1
Cu 973.523 -653.271 -895.369 1
Cu 983.145 -645.52 -895.369 1
Cu 992.677 -637.666 -895.369 1
Cu 1002.12 -629.711 -895.369 1
Cu 1011.46 -621.656 -895.369 1
Cu 1020.72 -613.501 -895.369 1
Cu 1029.87 -605.248 -895.369 1
Cu 1038.93 -596.898 -895.369 1
Cu 1047.9 -588.451 -895.369 1
Cu 1056.76 -579.909 -895.369 1
Cu 1065.52 -571.273 -895.369 1
Cu 1074.19 -562.544 -895.369 1
Cu 1082.75 -553.723 -895.369 1
Cu 1091.21 -544.811 -895.369 1
Cu 1095.1 -535.809 -895.369 1
Cu 1095.1 -526.718 -895.369 1
Cu 1095.1 -517.54 -895.369 1
Cu 1095.1 -508.275 -895.369 1
Cu 1095.1 -498.925 -895.369 1
Cu 1095.1 -489.491 -895.369 1
Cu 1095.1 -479.974 -895.369 1
Cu 1095.1 -470.376 -895.369 1
Cu 1095.1 -460.696 -895.369 1
Cu 1095.1 -450.937 -895.369 1
Cu 1095.1 -441.1 -895.369 1
Cu 1095.1 -431.187 -895.369 1
Cu 1095.1 -421.197 -895.369 1
Cu 1095.1 -411.133 -895.369 1
Cu 1095.1 -400.996 -895.369 1
Cu 1095.1 -390.786 -895.369 1
Cu 1095.1 -380.506 -895.369 1
Cu 1095.1 -370.157 -895.369 1
Cu 1095.1 -359.739 -895.369 1
Cu 1095.1 -349.255 -895.369 1
Cu 1095.1 -338.705 -895.369 1
Cu 1095.1 -328.091 -895.369 1
Cu 1095.1 -317.414 -895.369 1
Cu 1095.1 -306.675 -895.369 1
Cu 1095.1 -295.876 -895.369 1
Cu 1095.1 -285.018 -895.369 1
Cu 1095.1 -274.103 -895.369 1
Cu 1095.1 -263.131 -895.369 1
Cu 1095.1 -252.105 -895.369 1
Cu 1095.1 -241.024 -895.369 1
Cu 1095.1 -229.892 -895.369 1
Cu 1095.1 -218.709 -895.369 1
Cu 1095.1 -207.477 -895.369 1
Cu 1095.1 -196.197 -895.369 1
Cu 1095.1 -184.87 -895.369 1
Cu 1095.1 -173.498 -895.369 1
Cu 1095.1 -162.083 -895.369 1
Cu 1095.1 -150.625 -895.369 1
Cu 1095.1 -139.126 -895.369 1
Cu 1095.1 -127.588 -895.369 1
Cu 1095.1 -116.012 -895.369 1
Cu 1095.1 -104.399 -895.369 1
Cu 1095.1 -92.7506 -895.369 1
Cu 1095.1 -81.0689 -895.369 1
Cu 1095.1 -69.3549 -895.369 1
Cu 1095.1 -57.61 -895.369 1
Cu 1095.1 -45.8359 -895.369 1
Cu 1095.1 -34.0338 -895.369 1
Cu 1095.1 -22.2053 -895.369 1
Cu 1095.1 -10.3519 -895.369 1
Cu 1095.1 1.525 -895.369 1
Cu 1095.1 13.4239 -895.369 1
Cu 1095.1 25.3434 -895.369 1
Cu 1095.1 37.2819 -895.369 1
Cu 1095.1 49.2379 -895.369 1
Cu 1095.1 61.2101 -895.369 1
Cu 1095.1 73.1968 -895.369 1
Cu 1095.1 85.1967 -895.369 1
Cu 1095.1 97.2081 -895.369 1
Cu 1095.1 109.23 -895.369 1
Cu 1095.1 121.26 -895.369 1
Cu 1095.1 133.297 -895.369 1
Cu 1095.1 145.34 -895.369 1
Cu 1095.1 157.388 -895.369 1
Cu 1095.1 169.437 -895.369 1
Cu 1095.1 181.488 -895.369 1
Cu 1095.1 193.539 -895.369 1
Cu 1095.1 205.588 -895.369 1
Cu 1095.1 217.634 -895.369 1
Cu 1095.1 229.674 -895.369 1
Cu 1095.1 241.709 -895.369 1
Cu 1095.1 253.735 -895.369 1
Cu 1095.1 265.752 -895.369 1
Cu 1095.1 277.759 -895.369 1
Cu 1095.1 289.753 -895.369 1
Cu 1095.1 301.734 -895.369 1
Cu 1095.1 313.699 -895.369 1
Cu 1095.1 325.647 -895.369 1
Cu 1095.1 337.577 -895.369 1
Cu 1095.1 349.488 -895.369 1
Cu 1095.1 361.377 -895.369 1
Cu 1095.1 373.244 -895.369 1
Cu 1095.1 385.086 -895.369 1
Cu 1095.1 396.903 -895.369 1
Cu 1095.1 408.693 -895.369 1
Cu 1095.1 420.455 -895.369 1
Cu 1095.1 432.186 -895.369 1
Cu 1095.1 443.886 -895.369 1
Cu 1095.1 455.553 -895.369 1
Cu 1095.1 467.185 -895.369 1
Cu 1095.1 478.782 -895.369 1
Cu 1095.1 490.342 -895.369 1
Cu 1095.1 501.863 -895.369 1
Cu 1095.1 513.343 -895.369 1
Cu 1095.1 524.783 -895.369 1
Cu 1095.1 536.179 -895.369 1
Cu 1095.1 547.531 -895.369 1
Cu 1095.1 558.837 -895.369 1
Cu 1095.1 570.096 -895.369 1
Cu 1095.1 581.307 -895.369 1
Cu 1095.1 592.467 -895.369 1
Cu 1095.1 603.576 -895.369 1
Cu 1095.1 614.633 -895.369 1
Cu 1095.1 625.635 -895.369 1
Cu 1095.1 636.582 -895.369 1
Cu 1095.1 647.472 -895.369 1
Cu 1095.1 658.304 -895.369 1
Cu 1095.1 669.076 -895.369 1
Cu 1095.1 679.788 -895.369 1
Cu 1095.1 690.437 -895.369 1
Cu 1095.1 701.023 -895.369 1
Cu 1095.1 711.544 -895.369 1
Cu 1095.1 721.999 -895.369 1
Cu 1095.1 732.386 -895.369 1
Cu 1095.1 742.705 -895.369 1
Cu 1095.1 752.954 -895.369 1
Cu 1095.1 763.131 -895.369 1
Cu 1095.1 773.236 -895.369 1
Cu 1095.1 783.267 -895.369 1
Cu 1095.1 793.223 -895.369 1
Cu 1095.1 803.103 -895.369 1
Cu 1095.1 812.906 -895.369 1
Cu 1095.1 822.629 -895.369 1
Cu 1095.1 832.273 -895.369 1
Cu 1095.1 841.836 -895.369 1
Cu 1095.1 851.316 -895.369 1
Cu 1095.1 860.713 -895.369 1
Cu 1095.1 870.025 -895.369 1
Cu 1095.1 879.251 -895.369 1
Cu 1095.1 888.391 -895.369 1
Cu 1095.1 897.442 -895.369 1
Cu 1087.46 906.404 -895.369 1
Cu 1078.96 915.276 -895.369 1
Cu 1070.35 924.057 -895.369 1
Cu 1061.64 932.744 -895.369 1
Cu 1052.83 941.339 -895.369 1
Cu 1043.93 949.838 -895.369 1
Cu 1034.92 958.242 -895.369 1
Cu 1025.82 966.55 -895.369 1
Cu 1016.62 974.759 -895.369 1
Cu 1007.32 982.87 -895.369 1
Cu 997.934 990.881 -895.369 1
Cu 988.453 998.791 -895.369 1
Cu 978.882 1006.6 -895.369 1
Cu 969.22 1014.3 -895.369 1
Cu 959.469 1021.91 -895.369 1
Cu 949.63 1029.4 -895.369 1
Cu 939.705 1036.79 -895.369 1
Cu 929.695 1044.08 -895.369 1
Cu 919.601 1051.26 -895.369 1
Cu 909.424 1058.33 -895.369 1
Cu 899.165 1065.29 -895.369 1
Cu 888.827 1072.14 -895.369 1
Cu 878.409 1078.88 -895.369 1
Cu 867.914 1085.5 -895.369 1
Cu 857.342 1092.02 -895.369 1
Cu 846.695 1098.42 -895.369 1
Cu 835.975 1104.71 -895.369 1
Cu 825.182 1110.88 -895.369 1
Cu 814.318 1116.94 -895.369 1
Cu 803.385 1122.88 -895.369 1
Cu 792.383 1128.7 -895.369 1
Cu 781.314 1134.41 -895.369 1
Cu 770.18 1139.99 -895.369 1
Cu 758.981 1145.46 -895.369 1
Cu 747.72 1150.81 -895.369 1
Cu 736.397 1156.03 -895.369 1
Cu 725.014 1161.14 -895.369 1
Cu 713.573 1166.12 -895.369 1
Cu 702.074 1170.98 -895.369 1
Cu 690.519 1175.72 -895.369 1
Cu -178.608 1178.19 -895.369 1
Cu -190.192 1173.52 -895.369 1
Cu -201.72 1168.72 -895.369 1
Cu -213.192 1163.8 -895.369 1
Cu -224.606 1158.76 -895.369 1
Cu -235.961 1153.6 -895.369 1
Cu -247.255 1148.31 -895.369 1
Cu -258.487 1142.91 -895.369 1
Cu -269.656 1137.39 -895.369 1
Cu -280.76 1131.74 -895.369 1
Cu -291.798 1125.98 -895.369 1
Cu -302.767 1120.11 -895.369 1
Cu -313.668 1114.11 -895.369 1
Cu -324.499 1108 -895.369 1
Cu -335.258 1101.77 -895.369 1
Cu -345.944 1095.43 -895.369 1
Cu -356.556 1088.98 -895.369 1
Cu -367.092 1082.41 -895.369 1
Cu -377.551 1075.73 -895.369 1
Cu -387.932 1068.94 -895.369 1
Cu -398.233 1062.04 -895.369 1
Cu -408.453 1055.02 -895.369 1
Cu -418.592 1047.9 -895.369 1
Cu -428.647 1040.68 -895.369 1
Cu -438.617 1033.34 -895.369 1
Cu -448.502 1025.9 -895.369 1
Cu -458.299 1018.35 -895.369 1
Cu -468.008 1010.7 -895.369 1
Cu -477.628 1002.95 -895.369 1
Cu -487.157 995.093 -895.369 1
Cu -496.594 987.135 -895.369 1
Cu -505.939 979.077 -895.369 1
Cu -515.188 970.92 -895.369 1
Cu -524.343 962.665 -895.369 1
Cu -533.401 954.312 -895.369 1
Cu -542.362 945.863 -895.369 1
Cu -551.224 937.319 -895.369 1
Cu -559.986 928.68 -895.369 1
Cu -568.647 919.949 -895.369 1
Cu -577.206 911.126 -895.369 1
Cu -585.662 902.211 -895.369 1
Cu -589.348 893.207 -895.369 1
Cu -589.348 884.114 -895.369 1
Cu -589.348 874.934 -895.369 1
Cu -589.348 865.667 -895.369 1
Cu -589.348 856.315 -895.369 1
Cu -589.348 846.879 -895.369 1
Cu -589.348 837.36 -895.369 1
Cu -589.348 827.759 -895.369 1
Cu -589.348 818.078 -895.369 1
Cu -589.348 808.317 -895.369 1
Cu -589.348 798.478 -895.369 1
Cu -589.348 788.562 -895.369 1
Cu -589.348 778.571 -895.369 1
Cu -589.348 768.505 -895.369 1
Cu -589.348 758.366 -895.369 1
Cu -589.348 748.155 -895.369 1
Cu -589.348 737.873 -895.369 1
Cu -589.348 727.522 -895.369 1
Cu -589.348 717.103 -895.369 1
Cu -589.348 706.617 -895.369 1
Cu -589.348 696.065 -895.369 1
Cu -589.348 685.449 -895.369 1
Cu -589.348 674.771 -895.369 1
Cu -589.348 664.03 -895.369 1
Cu -589.348 653.23 -895.369 1
Cu -589.348 642.371 -895.369 1
Cu -589.348 631.454 -895.369 1
Cu -589.348 620.481 -895.369 1
Cu -589.348 609.453 -895.369 1
Cu -589.348 598.372 -895.369 1
Cu -589.348 587.238 -895.369 1
Cu -589.348 576.054 -895.369 1
Cu -589.348 564.821 -895.369 1
Cu -589.348 553.539 -895.369 1
Cu -589.348 542.211 -895.369 1
Cu -589.348 530.838 -895.369 1
Cu -589.348 519.422 -895.369 1
Cu -589.348 507.963 -895.369 1
Cu -589.348 496.463 -895.369 1
Cu -589.348 484.924 -895.369 1
Cu -589.348 473.347 -895.369 1
Cu -589.348 461.733 -895.369 1
Cu -589.348 450.084 -895.369 1
Cu -589.348 438.401 -895.369 1
Cu -589.348 426.686 -895.369 1
Cu -589.348 414.941 -895.369 1
Cu -589.348 403.166 -895.369 1
Cu -589.348 391.363 -895.369 1
Cu -589.348 379.534 -895.369 1
Cu -589.348 367.68 -895.369 1
Cu -589.348 355.803 -895.369 1
Cu -589.348 343.903 -895.369 1
Cu -589.348 331.983 -895.369 1
Cu -589.348 320.044 -895.369 1
Cu -589.348 308.088 -895.369 1
Cu -589.348 296.115 -895.369 1
Cu -589.348 284.128 -895.369 1
Cu -589.348 272.128 -895.369 1
Cu -589.348 260.116 -895.369 1
Cu -589.348 248.095 -895.369 1
Cu -589.348 236.064 -895.369 1
Cu -589.348 224.027 -895.369 1
Cu -589.348 211.983 -895.369 1
Cu -589.348 199.936 -895.369 1
Cu -589.348 187.886 -895.369 1
Cu -589.348 175.835 -895.369 1
Cu -589.348 163.785 -895.369 1
Cu -589.348 151.736 -895.369 1
Cu -589.348 139.69 -895.369 1
Cu -589.348 127.65 -895.369 1
Cu -589.348 115.616 -895.369 1
Cu -589.348 103.589 -895.369 1
Cu -589.348 91.5721 -895.369 1
Cu -589.348 79.5659 -895.369 1
Cu -589.348 67.572 -895.369 1
Cu -589.348 55.5919 -895.369 1
Cu -589.348 43.6271 -895.369 1
Cu -589.348 31.6791 -895.369 1
Cu -589.348 19.7494 -895.369 1
Cu -589.348 7.8394 -895.369 1
Cu -589.348 -4.04937 -895.369 1
Cu -589.348 -15.9155 -895.369 1
Cu -589.348 -27.7574 -895.369 1
Cu -589.348 -39.5736 -895.369 1
Cu -589.348 -51.3628 -895.369 1
Cu -589.348 -63.1234 -895.369 1
Cu -589.348 -74.8539 -895.369 1
Cu -589.348 -86.553 -895.369 1
Cu -589.348 -98.2191 -895.369 1
Cu -589.348 -109.851 -895.369 1
Cu -589.348 -121.447 -895.369 1
Cu -589.348 -133.005 -895.369 1
Cu -589.348 -144.525 -895.369 1
Cu -589.348 -156.005 -895.369 1
Cu -589.348 -167.443 -895.369 1
Cu -589.348 -178.839 -895.369 1
Cu -589.348 -190.189 -895.369 1
Cu -589.348 -201.495 -895.369 1
Cu -589.348 -212.752 -895.369 1
Cu -589.348 -223.962 -895.369 1
Cu -589.348 -235.121 -895.369 1
Cu -589.348 -246.229 -895.369 1
Cu -589.348 -257.284 -895.369 1
Cu -589.348 -268.285 -895.369 1
Cu -589.348 -279.23 -895.369 1
Cu -589.348 -290.119 -895.369 1
Cu -589.348 -300.949 -895.369 1
Cu -589.348 -311.72 -895.369 1
Cu -589.348 -322.43 -895.369 1
Cu -589.348 -333.078 -895.369 1
Cu -589.348 -343.662 -895.369 1
Cu -589.348 -354.182 -895.369 1
Cu -589.348 -364.635 -895.369 1
Cu -589.348 -375.02 -895.369 1
Cu -589.348 -385.337 -895.369 1
Cu -589.348 -395.584 -895.369 1
Cu -589.348 -405.76 -895.369 1
Cu -589.348 -415.863 -895.369 1
Cu -589.348 -425.893 -895.369 1
Cu -589.348 -435.847 -895.369 1
Cu -589.348 -445.725 -895.369 1
Cu -589.348 -455.525 -895.369 1
Cu -589.348 -465.247 -895.369 1
Cu -589.348 -474.889 -895.369 1
Cu -589.348 -484.449 -895.369 1
Cu -589.348 -493.927 -895.369 1
Cu -589.348 -503.322 -895.369 1
Cu -589.348 -512.632 -895.369 1
Cu -589.348 -521.856 -895.369 1
Cu -589.348 -530.994 -895.369 1
Cu -589.348 -540.043 -895.369 1
Cu -581.498 -549.003 -895.369 1
Cu -572.991 -557.872 -895.369 1
Cu -564.382 -566.651 -895.369 1
Cu -555.67 -575.336 -895.369 1
Cu -546.859 -583.928 -895.369 1
Cu -537.948 -592.425 -895.369 1
Cu -528.939 -600.827 -895.369 1
Cu -519.833 -609.132 -895.369 1
Cu -510.631 -617.339 -895.369 1
Cu -501.335 -625.447 -895.369 1
Cu -491.945 -633.455 -895.369 1
Cu -482.462 -641.363 -895.369 1
Cu -472.888 -649.169 -895.369 1
Cu -463.224 -656.872 -895.369 1
Cu -453.471 -664.471 -895.369 1
Cu -443.63 -671.965 -895.369 1
Cu -433.703 -679.354 -895.369 1
Cu -423.691 -686.637 -895.369 1
Cu -413.594 -693.812 -895.369 1
Cu -403.415 -700.878 -895.369 1
Cu -393.155 -707.836 -895.369 1
Cu -382.814 -714.683 -895.369 1
Cu -372.394 -721.42 -895.369 1
Cu -361.897 -728.044 -895.369 1
Cu -351.324 -734.557 -895.369 1
Cu -340.675 -740.955 -895.369 1
Cu -329.953 -747.24 -895.369 1
Cu -319.158 -753.41 -895.369 1
Cu -308.293 -759.464 -895.369 1
Cu -297.358 -765.401 -895.369 1
Cu -286.354 -771.221 -895.369 1
Cu -275.284 -776.924 -895.369 1
Cu -264.148 -782.508 -895.369 1
Cu -252.947 -787.972 -895.369 1
Cu -241.684 -793.316 -895.369 1
Cu -230.36 -798.54 -895.369 1
Cu -218.976 -803.643 -895.369 1
Cu -207.533 -808.623 -895.369 1
Cu -196.033 -813.481 -895.369 1
Cu -184.477 -818.216 -895.369 1
Cu 684.651 -820.45 -895.369 1
Cu 696.233 -815.775 -895.369 1
Cu 707.761 -810.976 -895.369 1
Cu 719.231 -806.055 -895.369 1
Cu 730.644 -801.011 -895.369 1
Cu 741.997 -795.845 -895.369 1
Cu -611.749 695.422 -895.369 1
Cu -611.749 684.725 -895.369 1
Cu -611.749 673.967 -895.369 1
Cu -611.749 663.152 -895.369 1
Cu -611.749 652.279 -895.369 1
Cu -611.749 641.351 -895.369 1
Cu -611.749 630.368 -895.369 1
Cu -611.749 619.332 -895.369 1
Cu -611.749 608.244 -895.369 1
Cu -611.749 597.105 -895.369 1
Cu -611.749 585.917 -895.369 1
Cu -611.749 574.681 -895.369 1
Cu -611.749 563.399 -895.369 1
Cu -611.749 552.071 -895.369 1
Cu -611.749 540.7 -895.369 1
Cu -611.749 529.285 -895.369 1
Cu -611.749 517.83 -895.369 1
Cu -611.749 506.334 -895.369 1
Cu -611.749 494.8 -895.369 1
Cu -611.749 483.229 -895.369 1
Cu -611.749 471.622 -895.369 1
Cu -611.749 459.98 -895.369 1
Cu -611.749 448.306 -895.369 1
Cu -611.749 436.599 -895.369 1
Cu -611.749 424.862 -895.369 1
Cu -611.749 413.096 -895.369 1
Cu -611.749 401.303 -895.369 1
Cu -611.749 389.483 -895.369 1
Cu -611.749 377.639 -895.369 1
Cu -611.749 365.771 -895.369 1
Cu -611.749 353.881 -895.369 1
Cu -611.749 341.971 -895.369 1
Cu -611.749 330.041 -895.369 1
Cu -611.749 318.094 -895.369 1
Cu -611.749 306.13 -895.369 1
Cu -611.749 294.151 -895.369 1
Cu -611.749 282.158 -895.369 1
Cu -611.749 270.153 -895.369 1
Cu -611.749 258.138 -895.369 1
Cu -611.749 246.113 -895.369 1
Cu -611.749 234.081 -895.369 1
Cu -611.749 222.041 -895.369 1
Cu -611.749 209.997 -895.369 1
Cu -611.749 197.949 -895.369 1
Cu -611.749 185.899 -895.369 1
Cu -611.749 173.848 -895.369 1
Cu -611.749 161.797 -895.369 1
Cu -611.749 149.749 -895.369 1
Cu -611.749 137.704 -895.369 1
Cu -611.749 125.664 -895.369 1
Cu -611.749 113.63 -895.369 1
Cu -611.749 101.603 -895.369 1
Cu -611.749 89.5861 -895.369 1
Cu -611.749 77.5795 -895.369 1
Cu -611.749 65.5847 -895.369 1
Cu -611.749 53.6033 -895.369 1
Cu -611.749 41.6366 -895.369 1
Cu -611.749 29.6861 -895.369 1
Cu -611.749 17.7532 -895.369 1
Cu -611.749 5.83919 -895.369 1
Cu -611.749 -6.05442 -895.369 1
Cu -611.749 -17.9263 -895.369 1
Cu -611.749 -29.7749 -895.369 1
Cu -611.749 -41.599 -895.369 1
Cu -611.749 -53.3971 -895.369 1
Cu -611.749 -65.1679 -895.369 1
Cu -611.749 -76.91 -895.369 1
Cu -611.749 -88.6219 -895.369 1
Cu -611.749 -100.302 -895.369 1
Cu -611.749 -111.95 -895.369 1
Cu -611.749 -123.563 -895.369 1
Cu -611.749 -135.141 -895.369 1
Cu -611.749 -146.682 -895.369 1
Cu -611.749 -158.184 -895.369 1
Cu -611.749 -169.647 -895.369 1
Cu -611.749 -181.068 -895.369 1
Cu -611.749 -192.448 -895.369 1
Cu -611.749 -203.783 -895.369 1
Cu -611.749 -215.074 -895.369 1
Cu -611.749 -226.318 -895.369 1
Cu -611.749 -237.514 -895.369 1
Cu -611.749 -248.661 -895.369 1
Cu -611.749 -259.758 -895.369 1
Cu -611.749 -270.804 -895.369 1
Cu -611.749 -281.796 -895.369 1
Cu -611.749 -292.734 -895.369 1
Cu -611.749 -303.617 -895.369 1
Cu -611.749 -314.443 -895.369 1
Cu -611.749 -325.21 -895.369 1
Cu -611.749 -335.918 -895.369 1
Cu -611.749 -346.566 -895.369 1
Cu -611.749 -357.152 -895.369 1
Cu -611.749 -367.675 -895.369 1
Cu -611.749 -378.133 -895.369 1
Cu -611.749 -388.526 -895.369 1
Cu -611.749 -398.852 -895.369 1
Cu -611.749 -409.109 -895.369 1
Cu -611.749 -419.298 -895.369 1
Cu -611.749 -429.416 -895.369 1
Cu -611.749 -439.463 -895.369 1
Cu -611.749 -449.436 -895.369 1
Cu -611.749 -459.336 -895.369 1
Cu -611.749 -469.161 -895.369 1
Cu -611.749 -478.909 -895.369 1
Cu -611.749 -488.58 -895.369 1
Cu -611.749 -498.172 -895.369 1
Cu -611.749 -507.684 -895.369 1
Cu -611.749 -517.116 -895.369 1
Cu -611.749 -526.465 -895.369 1
Cu -611.749 -535.732 -895.369 1
Cu -611.749 -544.914 -895.369 1
Cu -611.749 -554.011 -895.369 1
Cu -608.722 -563.022 -895.369 1
Cu -600.276 -571.946 -895.369 1
Cu -591.73 -580.781 -895.369 1
Cu -583.085 -589.526 -895.369 1
Cu -574.341 -598.181 -895.369 1
Cu -565.499 -606.745 -895.369 1
Cu -556.561 -615.216 -895.369 1
Cu -547.528 -623.593 -895.369 1
Cu -538.4 -631.876 -895.369 1
Cu -529.179 -640.064 -895.369 1
Cu -519.867 -648.155 -895.369 1
Cu -510.463 -656.149 -895.369 1
Cu -500.969 -664.044 -895.369 1
Cu -491.386 -671.84 -895.369 1
Cu -481.716 -679.536 -895.369 1
Cu -471.959 -687.131 -895.369 1
Cu -462.117 -694.623 -895.369 1
Cu -452.191 -702.013 -895.369 1
Cu -442.182 -709.299 -895.369 1
Cu -432.09 -716.481 -895.369 1
Cu -421.918 -723.557 -895.369 1
Cu -411.667 -730.527 -895.369 1
Cu -401.337 -737.39 -895.369 1
Cu -390.931 -744.144 -895.369 1
Cu -380.448 -750.791 -895.369 1
Cu -369.891 -757.327 -895.369 1
Cu -359.261 -763.754 -895.369 1
Cu -348.558 -770.069 -895.369 1
Cu -337.785 -776.272 -895.369 1
Cu -326.942 -782.364 -895.369 1
Cu -316.03 -788.341 -895.369 1
Cu -305.052 -794.205 -895.369 1
Cu -294.008 -799.955 -895.369 1
Cu -282.9 -805.589 -895.369 1
Cu -271.728 -811.107 -895.369 1
Cu -260.495 -816.509 -895.369 1
Cu 758.9 -819.964 -895.369 1
Cu 770.172 -814.639 -895.369 1
Cu 781.384 -809.197 -895.369 1
Cu 792.534 -803.638 -895.369 1
Cu 803.62 -797.964 -895.369 1
Cu 814.641 -792.174 -895.369 1
Cu 825.596 -786.271 -895.369 1
Cu 836.484 -780.253 -895.369 1
Cu 847.303 -774.123 -895.369 1
Cu 858.052 -767.88 -895.369 1
Cu 868.729 -761.526 -895.369 1
Cu 879.335 -755.061 -895.369 1
Cu 889.866 -748.486 -895.369 1
Cu 900.322 -741.802 -895.369 1
Cu 910.702 -735.01 -895.369 1
Cu 921.005 -728.109 -895.369 1
Cu 931.228 -721.102 -895.369 1
Cu 941.372 -713.99 -895.369 1
Cu 951.435 -706.771 -895.369 1
Cu 961.416 -699.449 -895.369 1
Cu 971.313 -692.023 -895.369 1
Cu 981.125 -684.495 -895.369 1
Cu 990.852 -676.865 -895.369 1
Cu 1000.49 -669.134 -895.369 1
Cu 1010.04 -661.303 -895.369 1
Cu 1019.51 -653.373 -895.369 1
Cu 1028.88 -645.346 -895.369 1
Cu 1038.16 -637.221 -895.369 1
Cu 1047.35 -629 -895.369 1
Cu 1056.44 -620.684 -895.369 1
Cu 1065.44 -612.274 -895.369 1
Cu 1074.35 -603.77 -895.369 1
Cu 1083.15 -595.175 -895.369 1
Cu 1091.86 -586.488 -895.369 1
Cu 1100.48 -577.711 -895.369 1
Cu 1108.99 -568.845 -895.369 1
Cu 1117.4 -559.891 -895.369 1
Cu 1117.5 -550.85 -895.369 1
Cu 1117.5 -541.723 -895.369 1
Cu 1117.5 -532.511 -895.369 1
Cu 1117.5 -523.216 -895.369 1
Cu 1117.5 -513.837 -895.369 1
Cu 1117.5 -504.377 -895.369 1
Cu 1117.5 -494.837 -895.369 1
Cu 1117.5 -485.217 -895.369 1
Cu 1117.5 -475.52 -895.369 1
Cu 1117.5 -465.745 -895.369 1
Cu 1117.5 -455.894 -895.369 1
Cu 1117.5 -445.968 -895.369 1
Cu 1117.5 -435.969 -895.369 1
Cu 1117.5 -425.897 -895.369 1
Cu 1117.5 -415.754 -895.369 1
Cu 1117.5 -405.541 -895.369 1
Cu 1117.5 -395.26 -895.369 1
Cu 1117.5 -384.91 -895.369 1
Cu 1117.5 -374.495 -895.369 1
Cu 1117.5 -364.014 -895.369 1
Cu 1117.5 -353.469 -895.369 1
Cu 1117.5 -342.861 -895.369 1
Cu 1117.5 -332.193 -895.369 1
Cu 1117.5 -321.463 -895.369 1
Cu 1117.5 -310.675 -895.369 1
Cu 1117.5 -299.83 -895.369 1
Cu 1117.5 -288.928 -895.369 1
Cu 1117.5 -277.97 -895.369 1
Cu 1117.5 -266.959 -895.369 1
Cu 1117.5 -255.896 -895.369 1
Cu 1117.5 -244.781 -895.369 1
Cu 1117.5 -233.617 -895.369 1
Cu 1117.5 -222.403 -895.369 1
Cu 1117.5 -211.143 -895.369 1
Cu 1117.5 -199.837 -895.369 1
Cu 1117.5 -188.486 -895.369 1
Cu 1117.5 -177.092 -895.369 1
Cu 1117.5 -165.656 -895.369 1
Cu 1117.5 -154.179 -895.369 1
Cu 1117.5 -142.663 -895.369 1
Cu 1117.5 -131.109 -895.369 1
Cu 1117.5 -119.519 -895.369 1
Cu 1117.5 -107.894 -895.369 1
Cu 1117.5 -96.2343 -895.369 1
Cu 1117.5 -84.5428 -895.369 1
Cu 1117.5 -72.8202 -895.369 1
Cu 1117.5 -61.068 -895.369 1
Cu 1117.5 -49.2875 -895.369 1
Cu 1117.5 -37.4802 -895.369 1
Cu 1117.5 -25.6473 -895.369 1
Cu 1117.5 -13.7904 -895.369 1
Cu 1117.5 -1.91086 -895.369 1
Cu 1117.5 9.99 -895.369 1
Cu 1117.5 21.9108 -895.369 1
Cu 1117.5 33.85 -895.369 1
Cu 1117.5 45.8063 -895.369 1
Cu 1117.5 57.7783 -895.369 1
Cu 1117.5 69.7645 -895.369 1
Cu 1117.5 81.7636 -895.369 1
Cu 1117.5 93.7741 -895.369 1
Cu 1117.5 105.795 -895.369 1
Cu 1117.5 117.824 -895.369 1
Cu 1117.5 129.86 -895.369 1
Cu 1117.5 141.902 -895.369 1
Cu 1117.5 153.948 -895.369 1
Cu 1117.5 165.998 -895.369 1
Cu 1117.5 178.049 -895.369 1
Cu 1117.5 190.1 -895.369 1
Cu 1117.5 202.149 -895.369 1
Cu 1117.5 214.196 -895.369 1
Cu 1117.5 226.239 -895.369 1
Cu 1117.5 238.276 -895.369 1
Cu 1117.5 250.306 -895.369 1
Cu 1117.5 262.328 -895.369 1
Cu 1117.5 274.339 -895.369 1
Cu 1117.5 286.34 -895.369 1
Cu 1117.5 298.328 -895.369 1
Cu 1117.5 310.302 -895.369 1
Cu 1117.5 322.26 -895.369 1
Cu 1117.5 334.202 -895.369 1
Cu 1117.5 346.125 -895.369 1
Cu 1117.5 358.028 -895.369 1
Cu 1117.5 369.911 -895.369 1
Cu 1117.5 381.771 -895.369 1
Cu 1117.5 393.606 -895.369 1
Cu 1117.5 405.417 -895.369 1
Cu 1117.5 417.201 -895.369 1
Cu 1117.5 428.957 -895.369 1
Cu 1117.5 440.683 -895.369 1
Cu 1117.5 452.379 -895.369 1
Cu 1117.5 464.042 -895.369 1
Cu 1117.5 475.672 -895.369 1
Cu 1117.5 487.267 -895.369 1
Cu 1117.5 498.825 -895.369 1
Cu 1117.5 510.346 -895.369 1
Cu 1117.5 521.828 -895.369 1
Cu 1117.5 533.269 -895.369 1
Cu 1117.5 544.669 -895.369 1
Cu 1117.5 556.025 -895.369 1
Cu 1117.5 567.337 -895.369 1
Cu 1117.5 578.603 -895.369 1
Cu 1117.5 589.823 -895.369 1
Cu 1117.5 600.993 -895.369 1
Cu 1117.5 612.115 -895.369 1
Cu 1117.5 623.185 -895.369 1
Cu 1117.5 634.202 -895.369 1
Cu 1117.5 645.166 -895.369 1
Cu 1117.5 656.075 -895.369 1
Cu 1117.5 666.928 -895.369 1
Cu 1117.5 677.724 -895.369 1
Cu 1117.5 688.46 -895.369 1
Cu 1117.5 699.137 -895.369 1
Cu 1117.5 709.752 -895.369 1
Cu 1117.5 720.305 -895.369 1
Cu 1117.5 730.794 -895.369 1
Cu 1117.5 741.218 -895.369 1
Cu 1117.5 751.576 -895.369 1
Cu 1117.5 761.866 -895.369 1
Cu 1117.5 772.088 -895.369 1
Cu 1117.5 782.24 -895.369 1
Cu 1117.5 792.321 -895.369 1
Cu 1117.5 802.329 -895.369 1
Cu 1117.5 812.264 -895.369 1
Cu 1117.5 822.125 -895.369 1
Cu 1117.5 831.909 -895.369 1
Cu 1117.5 841.617 -895.369 1
Cu 1117.5 851.247 -895.369 1
Cu 1117.5 860.797 -895.369 1
Cu 1117.5 870.267 -895.369 1
Cu 1117.5 879.656 -895.369 1
Cu 1117.5 888.962 -895.369 1
Cu 1117.5 898.184 -895.369 1
Cu 1117.5 907.322 -895.369 1
Cu 1117.5 916.374 -895.369 1
Cu 1110.06 925.339 -895.369 1
Cu 1101.56 934.216 -895.369 1
Cu 1092.96 943.005 -895.369 1
Cu 1084.26 951.703 -895.369 1
Cu 1075.47 960.31 -895.369 1
Cu 1066.58 968.825 -895.369 1
Cu 1057.59 977.247 -895.369 1
Cu 1048.5 985.575 -895.369 1
Cu 1039.33 993.808 -895.369 1
Cu 1030.06 1001.95 -895.369 1
Cu 1020.7 1009.99 -895.369 1
Cu 1011.25 1017.93 -895.369 1
Cu 1001.71 1025.77 -895.369 1
Cu 992.077 1033.51 -895.369 1
Cu 982.361 1041.16 -895.369 1
Cu 972.56 1048.7 -895.369 1
Cu 962.673 1056.14 -895.369 1
Cu 952.703 1063.47 -895.369 1
Cu 942.651 1070.7 -895.369 1
Cu 932.517 1077.83 -895.369 1
Cu 922.303 1084.85 -895.369 1
Cu 912.011 1091.76 -895.369 1
Cu 901.64 1098.57 -895.369 1
Cu 891.194 1105.27 -895.369 1
Cu 880.672 1111.86 -895.369 1
Cu 870.076 1118.34 -895.369 1
Cu 859.407 1124.7 -895.369 1
Cu 848.668 1130.96 -895.369 1
Cu 837.857 1137.11 -895.369 1
Cu 826.978 1143.14 -895.369 1
Cu 816.032 1149.06 -895.369 1
Cu 805.019 1154.86 -895.369 1
Cu 793.941 1160.55 -895.369 1
Cu 782.799 1166.12 -895.369 1
Cu 771.595 1171.58 -895.369 1
Cu 760.33 1176.92 -895.369 1
Cu -259.068 1174.81 -895.369 1
Cu -270.309 1169.42 -895.369 1
Cu -281.489 1163.92 -895.369 1
Cu -292.605 1158.3 -895.369 1
Cu -303.658 1152.56 -895.369 1
Cu -314.644 1146.71 -895.369 1
Cu -325.564 1140.75 -895.369 1
Cu -336.416 1134.67 -895.369 1
Cu -347.198 1128.48 -895.369 1
Cu -357.91 1122.18 -895.369 1
Cu -368.549 1115.77 -895.369 1
Cu -379.116 1109.25 -895.369 1
Cu -389.608 1102.61 -895.369 1
Cu -400.024 1095.87 -895.369 1
Cu -410.364 1089.02 -895.369 1
Cu -420.625 1082.07 -895.369 1
Cu -430.807 1075.01 -895.369 1
Cu -440.909 1067.84 -895.369 1
Cu -450.928 1060.56 -895.369 1
Cu -460.865 1053.19 -895.369 1
Cu -470.718 1045.71 -895.369 1
Cu -480.486 1038.13 -895.369 1
Cu -490.167 1030.44 -895.369 1
Cu -499.761 1022.66 -895.369 1
Cu -509.266 1014.78 -895.369 1
Cu -518.681 1006.8 -895.369 1
Cu -528.006 998.716 -895.369 1
Cu -537.238 990.541 -895.369 1
Cu -546.378 982.27 -895.369 1
Cu -555.423 973.904 -895.369 1
Cu -564.373 965.445 -895.369 1
Cu -573.227 956.893 -895.369 1
Cu -581.983 948.25 -895.369 1
Cu -590.641 939.516 -895.369 1
Cu -599.2 930.692 -895.369 1
Cu -607.659 921.779 -895.369 1
Cu -611.749 912.78 -895.369 1
Cu -611.749 903.693 -895.369 1
Cu -611.749 894.522 -895.369 1
Cu -611.749 885.266 -895.369 1
Cu -611.749 875.927 -895.369 1
Cu -611.749 866.505 -895.369 1
Cu -611.749 857.003 -895.369 1
Cu -611.749 847.421 -895.369 1
Cu -611.749 837.76 -895.369 1
Cu -611.749 828.022 -895.369 1
Cu -611.749 818.207 -895.369 1
Cu -611.749 808.316 -895.369 1
Cu -611.749 798.352 -895.369 1
Cu -611.749 788.315 -895.369 1
Cu -611.749 778.206 -895.369 1
Cu -611.749 768.026 -895.369 1
Cu -611.749 757.777 -895.369 1
Cu -611.749 747.459 -895.369 1
Cu -611.749 737.075 -895.369 1
Cu -611.749 726.625 -895.369 1
Cu -611.749 716.11 -895.369 1
Cu -611.749 705.532 -895.369 1
Cu 1139.91 -74.1335 -895.369 1
Cu 1139.91 -62.3692 -895.369 1
Cu 1139.91 -50.578 -895.369 1
Cu 1139.91 -38.7611 -895.369 1
Cu 1139.91 -26.9198 -895.369 1
Cu 1139.91 -15.0555 -895.369 1
Cu 1139.91 -3.16958 -895.369 1
Cu 1139.91 8.73676 -895.369 1
Cu 1139.91 20.6621 -895.369 1
Cu 1139.91 32.6052 -895.369 1
Cu 1139.91 44.5646 -895.369 1
Cu 1139.91 56.5391 -895.369 1
Cu 1139.91 68.5272 -895.369 1
Cu 1139.91 80.5277 -895.369 1
Cu 1139.91 92.5392 -895.369 1
Cu 1139.91 104.56 -895.369 1
Cu 1139.91 116.59 -895.369 1
Cu 1139.91 128.626 -895.369 1
Cu 1139.91 140.668 -895.369 1
Cu 1139.91 152.714 -895.369 1
Cu 1139.91 164.764 -895.369 1
Cu 1139.91 176.814 -895.369 1
Cu 1139.91 188.865 -895.369 1
Cu 1139.91 200.915 -895.369 1
Cu 1139.91 212.963 -895.369 1
Cu 1139.91 225.006 -895.369 1
Cu 1139.91 237.045 -895.369 1
Cu 1139.91 249.077 -895.369 1
Cu 1139.91 261.101 -895.369 1
Cu 1139.91 273.115 -895.369 1
Cu 1139.91 285.12 -895.369 1
Cu 1139.91 297.112 -895.369 1
Cu 1139.91 309.091 -895.369 1
Cu 1139.91 321.056 -895.369 1
Cu 1139.91 333.004 -895.369 1
Cu 1139.91 344.936 -895.369 1
Cu 1139.91 356.849 -895.369 1
Cu 1139.91 368.741 -895.369 1
Cu 1139.91 380.613 -895.369 1
Cu 1139.91 392.462 -895.369 1
Cu 1139.91 404.287 -895.369 1
Cu 1139.91 416.087 -895.369 1
Cu 1139.91 427.86 -895.369 1
Cu 1139.91 439.606 -895.369 1
Cu 1139.91 451.322 -895.369 1
Cu 1139.91 463.008 -895.369 1
Cu 1139.91 474.662 -895.369 1
Cu 1139.91 486.283 -895.369 1
Cu 1139.91 497.869 -895.369 1
Cu 1139.91 509.42 -895.369 1
Cu 1139.91 520.934 -895.369 1
Cu 1139.91 532.409 -895.369 1
Cu 1139.91 543.845 -895.369 1
Cu 1139.91 555.24 -895.369 1
Cu 1139.91 566.593 -895.369 1
Cu 1139.91 577.903 -895.369 1
Cu 1139.91 589.168 -895.369 1
Cu 1139.91 600.387 -895.369 1
Cu 1139.91 611.558 -895.369 1
Cu 1139.91 622.682 -895.369 1
Cu 1139.91 633.755 -895.369 1
Cu 1139.91 644.778 -895.369 1
Cu 1139.91 655.749 -895.369 1
Cu 1139.91 666.666 -895.369 1
Cu 1139.91 677.529 -895.369 1
Cu 1139.91 688.336 -895.369 1
Cu 1139.91 699.085 -895.369 1
Cu 1139.91 709.777 -895.369 1
Cu 1139.91 720.409 -895.369 1
Cu 1139.91 730.981 -895.369 1
Cu 1139.91 741.491 -895.369 1
Cu 1139.91 751.937 -895.369 1
Cu 1139.91 762.32 -895.369 1
Cu 1139.91 772.637 -895.369 1
Cu 1139.91 782.888 -895.369 1
Cu 1139.91 793.072 -895.369 1
Cu 1139.91 803.186 -895.369 1
Cu 1139.91 813.231 -895.369 1
Cu 1139.91 823.205 -895.369 1
Cu 1139.91 833.106 -895.369 1
Cu 1139.91 842.935 -895.369 1
Cu 1139.91 852.689 -895.369 1
Cu 1139.91 862.367 -895.369 1
Cu 1139.91 871.97 -895.369 1
Cu 1139.91 881.494 -895.369 1
Cu 1139.91 890.94 -895.369 1
Cu 1139.91 900.306 -895.369 1
Cu 1139.91 909.592 -895.369 1
Cu 1139.91 918.796 -895.369 1
Cu 1139.91 927.917 -895.369 1
Cu 1139.52 936.954 -895.369 1
Cu 1131.1 945.906 -895.369 1
Cu 1122.59 954.773 -895.369 1
Cu 1113.99 963.552 -895.369 1
Cu 1105.28 972.244 -895.369 1
Cu 1096.48 980.847 -895.369 1
Cu 1087.59 989.36 -895.369 1
Cu 1078.6 997.783 -895.369 1
Cu 1069.52 1006.11 -895.369 1
Cu 1060.35 1014.35 -895.369 1
Cu 1051.09 1022.5 -895.369 1
Cu 1041.73 1030.55 -895.369 1
Cu 1032.3 1038.5 -895.369 1
Cu 1022.77 1046.36 -895.369 1
Cu 1013.16 1054.12 -895.369 1
Cu 1003.46 1061.79 -895.369 1
Cu 993.676 1069.35 -895.369 1
Cu 983.812 1076.82 -895.369 1
Cu 973.865 1084.18 -895.369 1
Cu 963.838 1091.45 -895.369 1
Cu 953.731 1098.61 -895.369 1
Cu 943.546 1105.67 -895.369 1
Cu 933.283 1112.62 -895.369 1
Cu 922.945 1119.47 -895.369 1
Cu 912.531 1126.22 -895.369 1
Cu 902.044 1132.85 -895.369 1
Cu 891.483 1139.39 -895.369 1
Cu 880.852 1145.81 -895.369 1
Cu 870.15 1152.13 -895.369 1
Cu 859.379 1158.34 -895.369 1
Cu 848.54 1164.43 -895.369 1
Cu 837.635 1170.42 -895.369 1
Cu 826.664 1176.3 -895.369 1
Cu -317.532 1178.08 -895.369 1
Cu -328.523 1172.23 -895.369 1
Cu -339.449 1166.28 -895.369 1
Cu -350.308 1160.22 -895.369 1
Cu -361.1 1154.04 -895.369 1
Cu -371.823 1147.76 -895.369 1
Cu -382.476 1141.37 -895.369 1
Cu -393.059 1134.87 -895.369 1
Cu -403.568 1128.26 -895.369 1
Cu -414.005 1121.55 -895.369 1
Cu -424.367 1114.73 -895.369 1
Cu -434.653 1107.81 -895.369 1
Cu -444.862 1100.78 -895.369 1
Cu -454.992 1093.65 -895.369 1
Cu -465.044 1086.42 -895.369 1
Cu -475.016 1079.09 -895.369 1
Cu -484.906 1071.65 -895.369 1
Cu -494.713 1064.12 -895.369 1
Cu -504.437 1056.48 -895.369 1
Cu -514.076 1048.75 -895.369 1
Cu -523.629 1040.92 -895.369 1
Cu -533.095 1033 -895.369 1
Cu -542.473 1024.97 -895.369 1
Cu -551.763 1016.86 -895.369 1
Cu -560.962 1008.65 -895.369 1
Cu -570.07 1000.35 -895.369 1
Cu -579.086 991.952 -895.369 1
Cu -588.009 983.467 -895.369 1
Cu -596.838 974.891 -895.369 1
Cu -605.572 966.226 -895.369 1
Cu -614.209 957.474 -895.369 1
Cu -622.75 948.634 -895.369 1
Cu -631.193 939.708 -895.369 1
Cu -634.151 930.696 -895.369 1
Cu -634.151 921.601 -895.369 1
Cu -634.151 912.423 -895.369 1
Cu -634.151 903.162 -895.369 1
Cu -634.151 893.82 -895.369 1
Cu -634.151 884.399 -895.369 1
Cu -634.151 874.898 -895.369 1
Cu -634.151 865.32 -895.369 1
Cu -634.151 855.664 -895.369 1
Cu -634.151 845.933 -895.369 1
Cu -634.151 836.128 -895.369 1
Cu -634.151 826.248 -895.369 1
Cu -634.151 816.296 -895.369 1
Cu -634.151 806.273 -895.369 1
Cu -634.151 796.18 -895.369 1
Cu -634.151 786.018 -895.369 1
Cu -634.151 775.787 -895.369 1
Cu -634.151 765.49 -895.369 1
Cu -634.151 755.127 -895.369 1
Cu -634.151 744.7 -895.369 1
Cu -634.151 734.21 -895.369 1
Cu -634.151 723.657 -895.369 1
Cu -634.151 713.043 -895.369 1
Cu -634.151 702.37 -895.369 1
Cu -634.151 691.637 -895.369 1
Cu -634.151 680.848 -895.369 1
Cu -634.151 670.002 -895.369 1
Cu -634.151 659.102 -895.369 1
Cu -634.151 648.147 -895.369 1
Cu -634.151 637.14 -895.369 1
Cu -634.151 626.082 -895.369 1
Cu -634.151 614.974 -895.369 1
Cu -634.151 603.817 -895.369 1
Cu -634.151 592.612 -895.369 1
Cu -634.151 581.361 -895.369 1
Cu -634.151 570.065 -895.369 1
Cu -634.151 558.726 -895.369 1
Cu -634.151 547.343 -895.369 1
Cu -634.151 535.92 -895.369 1
Cu -634.151 524.456 -895.369 1
Cu -634.151 512.954 -895.369 1
Cu -634.151 501.415 -895.369 1
Cu -634.151 489.839 -895.369 1
Cu -634.151 478.228 -895.369 1
Cu -634.151 466.584 -895.369 1
Cu -634.151 454.908 -895.369 1
Cu -634.151 443.201 -895.369 1
Cu -634.151 431.465 -895.369 1
Cu -634.151 419.7 -895.369 1
Cu -634.151 407.908 -895.369 1
Cu -634.151 396.09 -895.369 1
Cu -634.151 384.248 -895.369 1
Cu -634.151 372.384 -895.369 1
Cu -634.151 360.497 -895.369 1
Cu -634.151 348.59 -895.369 1
Cu -634.151 336.664 -895.369 1
Cu -634.151 324.721 -895.369 1
Cu -634.151 312.761 -895.369 1
Cu -634.151 300.786 -895.369 1
Cu -634.151 288.798 -895.369 1
Cu -634.151 276.797 -895.369 1
Cu -634.151 264.785 -895.369 1
Cu -634.151 252.764 -895.369 1
Cu -634.151 240.734 -895.369 1
Cu -634.151 228.698 -895.369 1
Cu -634.151 216.656 -895.369 1
Cu -634.151 204.609 -895.369 1
Cu -634.151 192.56 -895.369 1
Cu -634.151 180.509 -895.369 1
Cu -634.151 168.458 -895.369 1
Cu -634.151 156.408 -895.369 1
Cu -634.151 144.361 -895.369 1
Cu -634.151 132.318 -895.369 1
Cu -634.151 120.279 -895.369 1
Cu -634.151 108.248 -895.369 1
Cu -634.151 96.2238 -895.369 1
Cu -634.151 84.2092 -895.369 1
Cu -634.151 72.2053 -895.369 1
Cu -634.151 60.2132 -895.369 1
Cu -634.151 48.2344 -895.369 1
Cu -634.151 36.2702 -895.369 1
Cu -634.151 24.322 -895.369 1
Cu -634.151 12.3911 -895.369 1
Cu -634.151 0.478762 -895.369 1
Cu -634.151 -11.4136 -895.369 1
Cu -634.151 -23.2847 -895.369 1
Cu -634.151 -35.1331 -895.369 1
Cu -634.151 -46.9576 -895.369 1
Cu -634.151 -58.7569 -895.369 1
Cu -634.151 -70.5295 -895.369 1
Cu -634.151 -82.2743 -895.369 1
Cu -634.151 -93.9898 -895.369 1
Cu -634.151 -105.675 -895.369 1
Cu -634.151 -117.328 -895.369 1
Cu -634.151 -128.948 -895.369 1
Cu -634.151 -140.534 -895.369 1
Cu -634.151 -152.084 -895.369 1
Cu -634.151 -163.596 -895.369 1
Cu -634.151 -175.071 -895.369 1
Cu -634.151 -186.506 -895.369 1
Cu -634.151 -197.9 -895.369 1
Cu -634.151 -209.252 -895.369 1
Cu -634.151 -220.56 -895.369 1
Cu -634.151 -231.824 -895.369 1
Cu -634.151 -243.042 -895.369 1
Cu -634.151 -254.212 -895.369 1
Cu -634.151 -265.334 -895.369 1
Cu -634.151 -276.407 -895.369 1
Cu -634.151 -287.428 -895.369 1
Cu -634.151 -298.398 -895.369 1
Cu -634.151 -309.314 -895.369 1
Cu -634.151 -320.175 -895.369 1
Cu -634.151 -330.98 -895.369 1
Cu -634.151 -341.729 -895.369 1
Cu -634.151 -352.419 -895.369 1
Cu -634.151 -363.05 -895.369 1
Cu -634.151 -373.62 -895.369 1
Cu -634.151 -384.128 -895.369 1
Cu -634.151 -394.573 -895.369 1
Cu -634.151 -404.954 -895.369 1
Cu -634.151 -415.27 -895.369 1
Cu -634.151 -425.519 -895.369 1
Cu -634.151 -435.701 -895.369 1
Cu -634.151 -445.814 -895.369 1
Cu -634.151 -455.857 -895.369 1
Cu -634.151 -465.829 -895.369 1
Cu -634.151 -475.728 -895.369 1
Cu -634.151 -485.555 -895.369 1
Cu -634.151 -495.307 -895.369 1
Cu -634.151 -504.984 -895.369 1
Cu -634.151 -514.584 -895.369 1
Cu -634.151 -524.107 -895.369 1
Cu -634.151 -533.551 -895.369 1
Cu -634.151 -542.915 -895.369 1
Cu -634.151 -552.199 -895.369 1
Cu -634.151 -561.4 -895.369 1
Cu -634.151 -570.519 -895.369 1
Cu -633.554 -579.554 -895.369 1
Cu -625.139 -588.504 -895.369 1
Cu -616.626 -597.369 -895.369 1
Cu -608.015 -606.146 -895.369 1
Cu -599.309 -614.836 -895.369 1
Cu -590.506 -623.437 -895.369 1
Cu -581.61 -631.948 -895.369 1
Cu -572.62 -640.368 -895.369 1
Cu -563.538 -648.696 -895.369 1
Cu -554.364 -656.932 -895.369 1
Cu -545.1 -665.075 -895.369 1
Cu -535.747 -673.123 -895.369 1
Cu -526.305 -681.076 -895.369 1
Cu -516.776 -688.932 -895.369 1
Cu -507.161 -696.691 -895.369 1
Cu -497.461 -704.353 -895.369 1
Cu -487.677 -711.915 -895.369 1
Cu -477.811 -719.378 -895.369 1
Cu -467.862 -726.741 -895.369 1
Cu -457.833 -734.002 -895.369 1
Cu -447.724 -741.16 -895.369 1
Cu -437.537 -748.216 -895.369 1
Cu -427.273 -755.169 -895.369 1
Cu -416.932 -762.016 -895.369 1
Cu -406.517 -768.759 -895.369 1
Cu -396.027 -775.395 -895.369 1
Cu -385.465 -781.925 -895.369 1
Cu -374.832 -788.347 -895.369 1
Cu -364.129 -794.66 -895.369 1
Cu -353.356 -800.865 -895.369 1
Cu -342.515 -806.96 -895.369 1
Cu -331.608 -812.945 -895.369 1
Cu -320.636 -818.819 -895.369 1
Cu 823.561 -820.311 -895.369 1
Cu 834.55 -814.465 -895.369 1
Cu 845.474 -808.509 -895.369 1
Cu 856.332 -802.442 -895.369 1
Cu 867.122 -796.265 -895.369 1
Cu 877.843 -789.979 -895.369 1
Cu 888.495 -783.585 -895.369 1
Cu 899.075 -777.083 -895.369 1
Cu 909.583 -770.474 -895.369 1
Cu 920.018 -763.759 -895.369 1
Cu 930.378 -756.938 -895.369 1
Cu 940.662 -750.013 -895.369 1
Cu 950.869 -742.983 -895.369 1
Cu 960.998 -735.851 -895.369 1
Cu 971.048 -728.616 -895.369 1
Cu 981.017 -721.28 -895.369 1
Cu 990.905 -713.842 -895.369 1
Cu 1000.71 -706.305 -895.369 1
Cu 1010.43 -698.669 -895.369 1
Cu 1020.07 -690.935 -895.369 1
Cu 1029.62 -683.103 -895.369 1
Cu 1039.08 -675.175 -895.369 1
Cu 1048.46 -667.152 -895.369 1
Cu 1057.75 -659.034 -895.369 1
Cu 1066.94 -650.821 -895.369 1
Cu 1076.05 -642.517 -895.369 1
Cu 1085.06 -634.12 -895.369 1
Cu 1093.98 -625.632 -895.369 1
Cu 1102.81 -617.054 -895.369 1
Cu 1111.54 -608.387 -895.369 1
Cu 1120.18 -599.632 -895.369 1
Cu 1128.72 -590.79 -895.369 1
Cu 1137.16 -581.862 -895.369 1
Cu 1139.91 -572.849 -895.369 1
Cu 1139.91 -563.751 -895.369 1
Cu 1139.91 -554.571 -895.369 1
Cu 1139.91 -545.308 -895.369 1
Cu 1139.91 -535.965 -895.369 1
Cu 1139.91 -526.541 -895.369 1
Cu 1139.91 -517.038 -895.369 1
Cu 1139.91 -507.458 -895.369 1
Cu 1139.91 -497.801 -895.369 1
Cu 1139.91 -488.068 -895.369 1
Cu 1139.91 -478.26 -895.369 1
Cu 1139.91 -468.379 -895.369 1
Cu 1139.91 -458.426 -895.369 1
Cu 1139.91 -448.401 -895.369 1
Cu 1139.91 -438.306 -895.369 1
Cu 1139.91 -428.142 -895.369 1
Cu 1139.91 -417.91 -895.369 1
Cu 1139.91 -407.611 -895.369 1
Cu 1139.91 -397.247 -895.369 1
Cu 1139.91 -386.818 -895.369 1
Cu 1139.91 -376.326 -895.369 1
Cu 1139.91 -365.771 -895.369 1
Cu 1139.91 -355.156 -895.369 1
Cu 1139.91 -344.481 -895.369 1
Cu 1139.91 -333.748 -895.369 1
Cu 1139.91 -322.957 -895.369 1
Cu 1139.91 -312.11 -895.369 1
Cu 1139.91 -301.208 -895.369 1
Cu 1139.91 -290.252 -895.369 1
Cu 1139.91 -279.244 -895.369 1
Cu 1139.91 -268.184 -895.369 1
Cu 1139.91 -257.075 -895.369 1
Cu 1139.91 -245.916 -895.369 1
Cu 1139.91 -234.711 -895.369 1
Cu 1139.91 -223.459 -895.369 1
Cu 1139.91 -212.162 -895.369 1
Cu 1139.91 -200.821 -895.369 1
Cu 1139.91 -189.437 -895.369 1
Cu 1139.91 -178.013 -895.369 1
Cu 1139.91 -166.548 -895.369 1
Cu 1139.91 -155.045 -895.369 1
Cu 1139.91 -143.505 -895.369 1
Cu 1139.91 -131.928 -895.369 1
Cu 1139.91 -120.317 -895.369 1
Cu 1139.91 -108.672 -895.369 1
Cu 1139.91 -96.9952 -895.369 1
Cu 1139.91 -85.2874 -895.369 1
Cu 883.42 -820.435 -895.369 1
Cu 894.137 -814.143 -895.369 1
Cu 904.786 -807.745 -895.369 1
Cu 915.366 -801.242 -895.369 1
Cu 925.875 -794.634 -895.369 1
Cu 936.313 -787.923 -895.369 1
Cu 946.677 -781.109 -895.369 1
Cu 956.968 -774.193 -895.369 1
Cu 967.184 -767.176 -895.369 1
Cu 977.324 -760.057 -895.369 1
Cu 987.387 -752.839 -895.369 1
Cu 997.371 -745.522 -895.369 1
Cu 1007.28 -738.106 -895.369 1
Cu 1017.1 -730.592 -895.369 1
Cu 1026.84 -722.982 -895.369 1
Cu 1036.51 -715.276 -895.369 1
Cu 1046.08 -707.474 -895.369 1
Cu 1055.58 -699.579 -895.369 1
Cu 1064.99 -691.589 -895.369 1
Cu 1074.31 -683.507 -895.369 1
Cu 1083.54 -675.333 -895.369 1
Cu 1092.69 -667.069 -895.369 1
Cu 1101.74 -658.714 -895.369 1
Cu 1110.71 -650.27 -895.369 1
Cu 1119.58 -641.738 -895.369 1
Cu 1128.36 -633.118 -895.369 1
Cu 1137.05 -624.412 -895.369 1
Cu 1145.65 -615.621 -895.369 1
Cu 1154.15 -606.744 -895.369 1
Cu 1162.31 -597.785 -895.369 1
Cu 1162.31 -588.742 -895.369 1
Cu 1162.31 -579.618 -895.369 1
Cu 1162.31 -570.413 -895.369 1
Cu 1162.31 -561.129 -895.369 1
Cu 1162.31 -551.765 -895.369 1
Cu 1162.31 -542.324 -895.369 1
Cu 1162.31 -532.806 -895.369 1
Cu 1162.31 -523.212 -895.369 1
Cu 1162.31 -513.544 -895.369 1
Cu 1162.31 -503.802 -895.369 1
Cu 1162.31 -493.987 -895.369 1
Cu 1162.31 -484.101 -895.369 1
Cu 1162.31 -474.143 -895.369 1
Cu 1162.31 -464.117 -895.369 1
Cu 1162.31 -454.022 -895.369 1
Cu 1162.31 -443.86 -895.369 1
Cu 1162.31 -433.631 -895.369 1
Cu 1162.31 -423.337 -895.369 1
Cu 1162.31 -412.979 -895.369 1
Cu 1162.31 -402.558 -895.369 1
Cu 1162.31 -392.075 -895.369 1
Cu 1162.31 -381.532 -895.369 1
Cu 1162.31 -370.928 -895.369 1
Cu 1162.31 -360.266 -895.369 1
Cu 1162.31 -349.547 -895.369 1
Cu 1162.31 -338.772 -895.369 1
Cu 1162.31 -327.941 -895.369 1
Cu 1162.31 -317.057 -895.369 1
Cu 1162.31 -306.119 -895.369 1
Cu 1162.31 -295.13 -895.369 1
Cu 1162.31 -284.091 -895.369 1
Cu 1162.31 -273.002 -895.369 1
Cu 1162.31 -261.866 -895.369 1
Cu 1162.31 -250.682 -895.369 1
Cu 1162.31 -239.452 -895.369 1
Cu 1162.31 -228.179 -895.369 1
Cu 1162.31 -216.861 -895.369 1
Cu 1162.31 -205.502 -895.369 1
Cu 1162.31 -194.102 -895.369 1
Cu 1162.31 -182.662 -895.369 1
Cu 1162.31 -171.183 -895.369 1
Cu 1162.31 -159.667 -895.369 1
Cu 1162.31 -148.115 -895.369 1
Cu 1162.31 -136.529 -895.369 1
Cu 1162.31 -124.909 -895.369 1
Cu 1162.31 -113.256 -895.369 1
Cu 1162.31 -101.573 -895.369 1
Cu 1162.31 -89.8592 -895.369 1
Cu 1162.31 -78.1171 -895.369 1
Cu 1162.31 -66.3477 -895.369 1
Cu 1162.31 -54.5522 -895.369 1
Cu 1162.31 -42.7319 -895.369 1
Cu 1162.31 -30.888 -895.369 1
Cu 1162.31 -19.0217 -895.369 1
Cu 1162.31 -7.13438 -895.369 1
Cu 1162.31 4.77273 -895.369 1
Cu 1162.31 16.6984 -895.369 1
Cu 1162.31 28.6413 -895.369 1
Cu 1162.31 40.6002 -895.369 1
Cu 1162.31 52.5738 -895.369 1
Cu 1162.31 64.5608 -895.369 1
Cu 1162.31 76.56 -895.369 1
Cu 1162.31 88.5701 -895.369 1
Cu 1162.31 100.59 -895.369 1
Cu 1162.31 112.618 -895.369 1
Cu 1162.31 124.653 -895.369 1
Cu 1162.31 136.694 -895.369 1
Cu 1162.31 148.739 -895.369 1
Cu 1162.31 160.788 -895.369 1
Cu 1162.31 172.838 -895.369 1
Cu 1162.31 184.889 -895.369 1
Cu 1162.31 196.94 -895.369 1
Cu 1162.31 208.988 -895.369 1
Cu 1162.31 221.033 -895.369 1
Cu 1162.31 233.074 -895.369 1
Cu 1162.31 245.109 -895.369 1
Cu 1162.31 257.137 -895.369 1
Cu 1162.31 269.157 -895.369 1
Cu 1162.31 281.167 -895.369 1
Cu 1162.31 293.166 -895.369 1
Cu 1162.31 305.153 -895.369 1
Cu 1162.31 317.126 -895.369 1
Cu 1162.31 329.085 -895.369 1
Cu 1162.31 341.028 -895.369 1
Cu 1162.31 352.953 -895.369 1
Cu 1162.31 364.86 -895.369 1
Cu 1162.31 376.747 -895.369 1
Cu 1162.31 388.613 -895.369 1
Cu 1162.31 400.457 -895.369 1
Cu 1162.31 412.277 -895.369 1
Cu 1162.31 424.073 -895.369 1
Cu 1162.31 435.842 -895.369 1
Cu 1162.31 447.584 -895.369 1
Cu 1162.31 459.297 -895.369 1
Cu 1162.31 470.98 -895.369 1
Cu 1162.31 482.632 -895.369 1
Cu 1162.31 494.252 -895.369 1
Cu 1162.31 505.838 -895.369 1
Cu 1162.31 517.39 -895.369 1
Cu 1162.31 528.905 -895.369 1
Cu 1162.31 540.384 -895.369 1
Cu 1162.31 551.823 -895.369 1
Cu 1162.31 563.223 -895.369 1
Cu 1162.31 574.582 -895.369 1
Cu 1162.31 585.899 -895.369 1
Cu 1162.31 597.173 -895.369 1
Cu 1162.31 608.402 -895.369 1
Cu 1162.31 619.585 -895.369 1
Cu 1162.31 630.721 -895.369 1
Cu 1162.31 641.81 -895.369 1
Cu 1162.31 652.849 -895.369 1
Cu 1162.31 663.837 -895.369 1
Cu 1162.31 674.774 -895.369 1
Cu 1162.31 685.658 -895.369 1
Cu 1162.31 696.488 -895.369 1
Cu 1162.31 707.263 -895.369 1
Cu 1162.31 717.982 -895.369 1
Cu 1162.31 728.643 -895.369 1
Cu 1162.31 739.246 -895.369 1
Cu 1162.31 749.789 -895.369 1
Cu 1162.31 760.271 -895.369 1
Cu 1162.31 770.692 -895.369 1
Cu 1162.31 781.049 -895.369 1
Cu 1162.31 791.343 -895.369 1
Cu 1162.31 801.571 -895.369 1
Cu 1162.31 811.732 -895.369 1
Cu 1162.31 821.827 -895.369 1
Cu 1162.31 831.853 -895.369 1
Cu 1162.31 841.809 -895.369 1
Cu 1162.31 851.695 -895.369 1
Cu 1162.31 861.509 -895.369 1
Cu 1162.31 871.251 -895.369 1
Cu 1162.31 880.919 -895.369 1
Cu 1162.31 890.512 -895.369 1
Cu 1162.31 900.029 -895.369 1
Cu 1162.31 909.469 -895.369 1
Cu 1162.31 918.832 -895.369 1
Cu 1162.31 928.116 -895.369 1
Cu 1162.31 937.32 -895.369 1
Cu 1162.31 946.444 -895.369 1
Cu 1162.31 955.485 -895.369 1
Cu 1154.07 964.444 -895.369 1
Cu 1145.57 973.32 -895.369 1
Cu 1136.98 982.111 -895.369 1
Cu 1128.29 990.816 -895.369 1
Cu 1119.51 999.435 -895.369 1
Cu 1110.63 1007.97 -895.369 1
Cu 1101.66 1016.41 -895.369 1
Cu 1092.61 1024.76 -895.369 1
Cu 1083.46 1033.03 -895.369 1
Cu 1074.23 1041.2 -895.369 1
Cu 1064.9 1049.28 -895.369 1
Cu 1055.5 1057.27 -895.369 1
Cu 1046 1065.17 -895.369 1
Cu 1036.42 1072.97 -895.369 1
Cu 1026.76 1080.67 -895.369 1
Cu 1017.02 1088.28 -895.369 1
Cu 1007.19 1095.79 -895.369 1
Cu 997.285 1103.21 -895.369 1
Cu 987.3 1110.52 -895.369 1
Cu 977.236 1117.74 -895.369 1
Cu 967.096 1124.86 -895.369 1
Cu 956.879 1131.88 -895.369 1
Cu 946.588 1138.79 -895.369 1
Cu 936.222 1145.6 -895.369 1
Cu 925.784 1152.31 -895.369 1
Cu 915.275 1158.92 -895.369 1
Cu 904.694 1165.42 -895.369 1
Cu 894.045 1171.82 -895.369 1
Cu 883.327 1178.11 -895.369 1
Cu -383.298 1174.77 -895.369 1
Cu -393.98 1168.42 -895.369 1
Cu -404.592 1161.97 -895.369 1
Cu -415.135 1155.41 -895.369 1
Cu -425.607 1148.75 -895.369 1
Cu -436.006 1141.98 -895.369 1
Cu -446.332 1135.12 -895.369 1
Cu -456.584 1128.15 -895.369 1
Cu -466.76 1121.08 -895.369 1
Cu -476.86 1113.9 -895.369 1
Cu -486.882 1106.63 -895.369 1
Cu -496.825 1099.26 -895.369 1
Cu -506.688 1091.8 -895.369 1
Cu -516.47 1084.23 -895.369 1
Cu -526.171 1076.57 -895.369 1
Cu -535.788 1068.82 -895.369 1
Cu -545.322 1060.96 -895.369 1
Cu -554.771 1053.02 -895.369 1
Cu -564.133 1044.98 -895.369 1
Cu -573.409 1036.85 -895.369 1
Cu -582.596 1028.63 -895.369 1
Cu -591.695 1020.32 -895.369 1
Cu -600.704 1011.92 -895.369 1
Cu -609.622 1003.43 -895.369 1
Cu -618.448 994.848 -895.369 1
Cu -627.181 986.183 -895.369 1
Cu -635.821 977.432 -895.369 1
Cu -644.366 968.595 -895.369 1
Cu -652.816 959.675 -895.369 1
Cu -656.552 950.672 -895.369 1
Cu -656.552 941.587 -895.369 1
Cu -656.552 932.42 -895.369 1
Cu -656.552 923.173 -895.369 1
Cu -656.552 913.847 -895.369 1
Cu -656.552 904.443 -895.369 1
Cu -656.552 894.961 -895.369 1
Cu -656.552 885.403 -895.369 1
Cu -656.552 875.77 -895.369 1
Cu -656.552 866.063 -895.369 1
Cu -656.552 856.283 -895.369 1
Cu -656.552 846.43 -895.369 1
Cu -656.552 836.506 -895.369 1
Cu -656.552 826.513 -895.369 1
Cu -656.552 816.45 -895.369 1
Cu -656.552 806.32 -895.369 1
Cu -656.552 796.122 -895.369 1
Cu -656.552 785.859 -895.369 1
Cu -656.552 775.532 -895.369 1
Cu -656.552 765.14 -895.369 1
Cu -656.552 754.687 -895.369 1
Cu -656.552 744.172 -895.369 1
Cu -656.552 733.597 -895.369 1
Cu -656.552 722.963 -895.369 1
Cu -656.552 712.271 -895.369 1
Cu -656.552 701.522 -895.369 1
Cu -656.552 690.717 -895.369 1
Cu -656.552 679.858 -895.369 1
Cu -656.552 668.946 -895.369 1
Cu -656.552 657.981 -895.369 1
Cu -656.552 646.966 -895.369 1
Cu -656.552 635.9 -895.369 1
Cu -656.552 624.786 -895.369 1
Cu -656.552 613.625 -895.369 1
Cu -656.552 602.417 -895.369 1
Cu -656.552 591.164 -895.369 1
Cu -656.552 579.867 -895.369 1
Cu -656.552 568.528 -895.369 1
Cu -656.552 557.147 -895.369 1
Cu -656.552 545.725 -895.369 1
Cu -656.552 534.265 -895.369 1
Cu -656.552 522.767 -895.369 1
Cu -656.552 511.232 -895.369 1
Cu -656.552 499.662 -895.369 1
Cu -656.552 488.057 -895.369 1
Cu -656.552 476.42 -895.369 1
Cu -656.552 464.751 -895.369 1
Cu -656.552 453.052 -895.369 1
Cu -656.552 441.323 -895.369 1
Cu -656.552 429.566 -895.369 1
Cu -656.552 417.783 -895.369 1
Cu -656.552 405.974 -895.369 1
Cu -656.552 394.142 -895.369 1
Cu -656.552 382.286 -895.369 1
Cu -656.552 370.408 -895.369 1
Cu -656.552 358.51 -895.369 1
Cu -656.552 346.593 -895.369 1
Cu -656.552 334.659 -895.369 1
Cu -656.552 322.707 -895.369 1
Cu -656.552 310.74 -895.369 1
Cu -656.552 298.76 -895.369 1
Cu -656.552 286.766 -895.369 1
Cu -656.552 274.761 -895.369 1
Cu -656.552 262.746 -895.369 1
Cu -656.552 250.721 -895.369 1
Cu -656.552 238.689 -895.369 1
Cu -656.552 226.651 -895.369 1
Cu -656.552 214.608 -895.369 1
Cu -656.552 202.561 -895.369 1
Cu -656.552 190.511 -895.369 1
Cu -656.552 178.46 -895.369 1
Cu -656.552 166.409 -895.369 1
Cu -656.552 154.36 -895.369 1
Cu -656.552 142.313 -895.369 1
Cu -656.552 130.27 -895.369 1
Cu -656.552 118.232 -895.369 1
Cu -656.552 106.2 -895.369 1
Cu -656.552 94.1764 -895.369 1
Cu -656.552 82.1617 -895.369 1
Cu -656.552 70.1572 -895.369 1
Cu -656.552 58.1643 -895.369 1
Cu -656.552 46.1843 -895.369 1
Cu -656.552 34.2184 -895.369 1
Cu -656.552 22.2679 -895.369 1
Cu -656.552 10.334 -895.369 1
Cu -656.552 -1.58188 -895.369 1
Cu -656.552 -13.4786 -895.369 1
Cu -656.552 -25.3548 -895.369 1
Cu -656.552 -37.2093 -895.369 1
Cu -656.552 -49.0408 -895.369 1
Cu -656.552 -60.8481 -895.369 1
Cu -656.552 -72.6298 -895.369 1
Cu -656.552 -84.3848 -895.369 1
Cu -656.552 -96.1117 -895.369 1
Cu -656.552 -107.809 -895.369 1
Cu -656.552 -119.477 -895.369 1
Cu -656.552 -131.112 -895.369 1
Cu -656.552 -142.714 -895.369 1
Cu -656.552 -154.283 -895.369 1
Cu -656.552 -165.815 -895.369 1
Cu -656.552 -177.311 -895.369 1
Cu -656.552 -188.769 -895.369 1
Cu -656.552 -200.188 -895.369 1
Cu -656.552 -211.567 -895.369 1
Cu -656.552 -222.904 -895.369 1
Cu -656.552 -234.198 -895.369 1
Cu -656.552 -245.449 -895.369 1
Cu -656.552 -256.654 -895.369 1
Cu -656.552 -267.813 -895.369 1
Cu -656.552 -278.924 -895.369 1
Cu -656.552 -289.987 -895.369 1
Cu -656.552 -300.999 -895.369 1
Cu -656.552 -311.961 -895.369 1
Cu -656.552 -322.87 -895.369 1
Cu -656.552 -333.726 -895.369 1
Cu -656.552 -344.527 -895.369 1
Cu -656.552 -355.273 -895.369 1
Cu -656.552 -365.962 -895.369 1
Cu -656.552 -376.592 -895.369 1
Cu -656.552 -387.164 -895.369 1
Cu -656.552 -397.675 -895.369 1
Cu -656.552 -408.125 -895.369 1
Cu -656.552 -418.513 -895.369 1
Cu -656.552 -428.837 -895.369 1
Cu -656.552 -439.096 -895.369 1
Cu -656.552 -449.289 -895.369 1
Cu -656.552 -459.416 -895.369 1
Cu -656.552 -469.474 -895.369 1
Cu -656.552 -479.464 -895.369 1
Cu -656.552 -489.384 -895.369 1
Cu -656.552 -499.232 -895.369 1
Cu -656.552 -509.008 -895.369 1
Cu -656.552 -518.711 -895.369 1
Cu -656.552 -528.34 -895.369 1
Cu -656.552 -537.893 -895.369 1
Cu -656.552 -547.37 -895.369 1
Cu -656.552 -556.77 -895.369 1
Cu -656.552 -566.092 -895.369 1
Cu -656.552 -575.334 -895.369 1
Cu -656.552 -584.496 -895.369 1
Cu -656.552 -593.577 -895.369 1
Cu -652.326 -602.575 -895.369 1
Cu -643.871 -611.49 -895.369 1
Cu -635.32 -620.321 -895.369 1
Cu -626.675 -629.067 -895.369 1
Cu -617.936 -637.727 -895.369 1
Cu -609.104 -646.3 -895.369 1
Cu -600.181 -654.786 -895.369 1
Cu -591.167 -663.182 -895.369 1
Cu -582.063 -671.489 -895.369 1
Cu -572.87 -679.705 -895.369 1
Cu -563.59 -687.83 -895.369 1
Cu -554.222 -695.863 -895.369 1
Cu -544.768 -703.802 -895.369 1
Cu -535.23 -711.648 -895.369 1
Cu -525.607 -719.399 -895.369 1
Cu -515.902 -727.054 -895.369 1
Cu -506.115 -734.613 -895.369 1
Cu -496.247 -742.074 -895.369 1
Cu -486.299 -749.438 -895.369 1
Cu -476.273 -756.702 -895.369 1
Cu -466.169 -763.867 -895.369 1
Cu -455.988 -770.932 -895.369 1
Cu -445.732 -777.896 -895.369 1
Cu -435.402 -784.757 -895.369 1
Cu -424.998 -791.516 -895.369 1
Cu -414.522 -798.172 -895.369 1
Cu -403.976 -804.724 -895.369 1
Cu -393.359 -811.171 -895.369 1
Cu -382.673 -817.513 -895.369 1
Cu -438.24 1175.25 -895.369 1
Cu -448.668 1168.53 -895.369 1
Cu -459.025 1161.7 -895.369 1
Cu -469.309 1154.78 -895.369 1
Cu -479.521 1147.76 -895.369 1
Cu -489.658 1140.63 -895.369 1
Cu -499.72 1133.41 -895.369 1
Cu -509.705 1126.1 -895.369 1
Cu -519.614 1118.69 -895.369 1
Cu -529.443 1111.18 -895.369 1
Cu -539.194 1103.58 -895.369 1
Cu -548.864 1095.88 -895.369 1
Cu -558.453 1088.09 -895.369 1
Cu -567.96 1080.21 -895.369 1
Cu -577.383 1072.24 -895.369 1
Cu -586.722 1064.17 -895.369 1
Cu -595.976 1056.02 -895.369 1
Cu -605.144 1047.78 -895.369 1
Cu -614.225 1039.45 -895.369 1
Cu -623.218 1031.03 -895.369 1
Cu -632.123 1022.53 -895.369 1
Cu -640.937 1013.94 -895.369 1
Cu -649.661 1005.27 -895.369 1
Cu -658.293 996.508 -895.369 1
Cu -666.833 987.668 -895.369 1
Cu -675.28 978.745 -895.369 1
Cu -678.954 969.741 -895.369 1
Cu -678.954 960.657 -895.369 1
Cu -678.954 951.494 -895.369 1
Cu -678.954 942.253 -895.369 1
Cu -678.954 932.934 -895.369 1
Cu -678.954 923.538 -895.369 1
Cu -678.954 914.067 -895.369 1
Cu -678.954 904.522 -895.369 1
Cu -678.954 894.903 -895.369 1
Cu -678.954 885.211 -895.369 1
Cu -678.954 875.447 -895.369 1
Cu -678.954 865.613 -895.369 1
Cu -678.954 855.71 -895.369 1
Cu -678.954 845.737 -895.369 1
Cu -678.954 835.698 -895.369 1
Cu -678.954 825.591 -895.369 1
Cu -678.954 815.419 -895.369 1
Cu -678.954 805.182 -895.369 1
Cu -678.954 794.882 -895.369 1
Cu -678.954 784.519 -895.369 1
Cu -678.954 774.095 -895.369 1
Cu -678.954 763.611 -895.369 1
Cu -678.954 753.067 -895.369 1
Cu -678.954 742.465 -895.369 1
Cu -678.954 731.806 -895.369 1
Cu -678.954 721.091 -895.369 1
Cu -678.954 710.32 -895.369 1
Cu -678.954 699.496 -895.369 1
Cu -678.954 688.619 -895.369 1
Cu -678.954 677.691 -895.369 1
Cu -678.954 666.712 -895.369 1
Cu -678.954 655.683 -895.369 1
Cu -678.954 644.606 -895.369 1
Cu -678.954 633.482 -895.369 1
Cu -678.954 622.311 -895.369 1
Cu -678.954 611.096 -895.369 1
Cu -678.954 599.837 -895.369 1
Cu -678.954 588.535 -895.369 1
Cu -678.954 577.191 -895.369 1
Cu -678.954 565.808 -895.369 1
Cu -678.954 554.385 -895.369 1
Cu -678.954 542.923 -895.369 1
Cu -678.954 531.425 -895.369 1
Cu -678.954 519.892 -895.369 1
Cu -678.954 508.323 -895.369 1
Cu -678.954 496.721 -895.369 1
Cu -678.954 485.087 -895.369 1
Cu -678.954 473.422 -895.369 1
Cu -678.954 461.727 -895.369 1
Cu -678.954 450.003 -895.369 1
Cu -678.954 438.252 -895.369 1
Cu -678.954 426.475 -895.369 1
Cu -678.954 414.672 -895.369 1
Cu -678.954 402.846 -895.369 1
Cu -678.954 390.996 -895.369 1
Cu -678.954 379.126 -895.369 1
Cu -678.954 367.235 -895.369 1
Cu -678.954 355.324 -895.369 1
Cu -678.954 343.396 -895.369 1
Cu -678.954 331.452 -895.369 1
Cu -678.954 319.491 -895.369 1
Cu -678.954 307.517 -895.369 1
Cu -678.954 295.529 -895.369 1
Cu -678.954 283.53 -895.369 1
Cu -678.954 271.52 -895.369 1
Cu -678.954 259.5 -895.369 1
Cu -678.954 247.473 -895.369 1
Cu -678.954 235.438 -895.369 1
Cu -678.954 223.398 -895.369 1
Cu -678.954 211.353 -895.369 1
Cu -678.954 199.305 -895.369 1
Cu -678.954 187.255 -895.369 1
Cu -678.954 175.204 -895.369 1
Cu -678.954 163.153 -895.369 1
Cu -678.954 151.104 -895.369 1
Cu -678.954 139.058 -895.369 1
Cu -678.954 127.015 -895.369 1
Cu -678.954 114.978 -895.369 1
Cu -678.954 102.948 -895.369 1
Cu -678.954 90.925 -895.369 1
Cu -678.954 78.9111 -895.369 1
Cu -678.954 66.9073 -895.369 1
Cu -678.954 54.9149 -895.369 1
Cu -678.954 42.935 -895.369 1
Cu -678.954 30.9689 -895.369 1
Cu -678.954 19.0177 -895.369 1
Cu -678.954 7.08282 -895.369 1
Cu -678.954 -4.83468 -895.369 1
Cu -678.954 -16.7336 -895.369 1
Cu -678.954 -28.6126 -895.369 1
Cu -678.954 -40.4706 -895.369 1
Cu -678.954 -52.3064 -895.369 1
Cu -678.954 -64.1188 -895.369 1
Cu -678.954 -75.9065 -895.369 1
Cu -678.954 -87.6683 -895.369 1
Cu -678.954 -99.4032 -895.369 1
Cu -678.954 -111.11 -895.369 1
Cu -678.954 -122.787 -895.369 1
Cu -678.954 -134.434 -895.369 1
Cu -678.954 -146.049 -895.369 1
Cu -678.954 -157.631 -895.369 1
Cu -678.954 -169.178 -895.369 1
Cu -678.954 -180.691 -895.369 1
Cu -678.954 -192.167 -895.369 1
Cu -678.954 -203.606 -895.369 1
Cu -678.954 -215.005 -895.369 1
Cu -678.954 -226.365 -895.369 1
Cu -678.954 -237.684 -895.369 1
Cu -678.954 -248.96 -895.369 1
Cu -678.954 -260.193 -895.369 1
Cu -678.954 -271.382 -895.369 1
Cu -678.954 -282.525 -895.369 1
Cu -678.954 -293.621 -895.369 1
Cu -678.954 -304.669 -895.369 1
Cu -678.954 -315.668 -895.369 1
Cu -678.954 -326.617 -895.369 1
Cu -678.954 -337.515 -895.369 1
Cu -678.954 -348.36 -895.369 1
Cu -678.954 -359.152 -895.369 1
Cu -678.954 -369.89 -895.369 1
Cu -678.954 -380.572 -895.369 1
Cu -678.954 -391.197 -895.369 1
Cu -678.954 -401.764 -895.369 1
Cu -678.954 -412.272 -895.369 1
Cu -678.954 -422.721 -895.369 1
Cu -678.954 -433.108 -895.369 1
Cu -678.954 -443.434 -895.369 1
Cu -678.954 -453.696 -895.369 1
Cu -678.954 -463.894 -895.369 1
Cu -678.954 -474.027 -895.369 1
Cu -678.954 -484.094 -895.369 1
Cu -678.954 -494.093 -895.369 1
Cu -678.954 -504.025 -895.369 1
Cu -678.954 -513.887 -895.369 1
Cu -678.954 -523.679 -895.369 1
Cu -678.954 -533.399 -895.369 1
Cu -678.954 -543.048 -895.369 1
Cu -678.954 -552.623 -895.369 1
Cu -678.954 -562.124 -895.369 1
Cu -678.954 -571.55 -895.369 1
Cu -678.954 -580.9 -895.369 1
Cu -678.954 -590.172 -895.369 1
Cu -678.954 -599.367 -895.369 1
Cu -678.954 -608.483 -895.369 1
Cu -678.643 -617.519 -895.369 1
Cu -670.234 -626.474 -895.369 1
Cu -661.731 -635.348 -895.369 1
Cu -653.136 -644.139 -895.369 1
Cu -644.449 -652.847 -895.369 1
Cu -635.67 -661.47 -895.369 1
Cu -626.802 -670.008 -895.369 1
Cu -617.845 -678.46 -895.369 1
Cu -608.799 -686.825 -895.369 1
Cu -599.666 -695.102 -895.369 1
Cu -590.446 -703.291 -895.369 1
Cu -581.141 -711.39 -895.369 1
Cu -571.751 -719.399 -895.369 1
Cu -562.278 -727.317 -895.369 1
Cu -552.722 -735.143 -895.369 1
Cu -543.084 -742.876 -895.369 1
Cu -533.366 -750.516 -895.369 1
Cu -523.568 -758.062 -895.369 1
Cu -513.691 -765.512 -895.369 1
Cu -503.736 -772.867 -895.369 1
Cu -493.705 -780.125 -895.369 1
Cu -483.598 -787.287 -895.369 1
Cu -473.416 -794.35 -895.369 1
Cu -463.161 -801.314 -895.369 1
Cu -452.833 -808.179 -895.369 1
Cu -442.433 -814.944 -895.369 1
Cu 944.255 -817.465 -895.369 1
Cu 954.681 -810.738 -895.369 1
Cu 965.036 -803.91 -895.369 1
Cu 975.319 -796.983 -895.369 1
Cu 985.528 -789.957 -895.369 1
Cu 995.664 -782.833 -895.369 1
Cu 1005.72 -775.611 -895.369 1
Cu 1015.71 -768.292 -895.369 1
Cu 1025.61 -760.878 -895.369 1
Cu 1035.44 -753.368 -895.369 1
Cu 1045.19 -745.763 -895.369 1
Cu 1054.86 -738.065 -895.369 1
Cu 1064.45 -730.274 -895.369 1
Cu 1073.95 -722.391 -895.369 1
Cu 1083.37 -714.416 -895.369 1
Cu 1092.71 -706.35 -895.369 1
Cu 1101.96 -698.195 -895.369 1
Cu 1111.13 -689.951 -895.369 1
Cu 1120.2 -681.619 -895.369 1
Cu 1129.2 -673.2 -895.369 1
Cu 1138.1 -664.694 -895.369 1
Cu 1146.91 -656.103 -895.369 1
Cu 1155.63 -647.427 -895.369 1
Cu 1164.26 -638.667 -895.369 1
Cu 1172.8 -629.824 -895.369 1
Cu 1181.24 -620.9 -895.369 1
Cu 1184.71 -611.894 -895.369 1
Cu 1184.71 -602.808 -895.369 1
Cu 1184.71 -593.643 -895.369 1
Cu 1184.71 -584.399 -895.369 1
Cu 1184.71 -575.079 -895.369 1
Cu 1184.71 -565.681 -895.369 1
Cu 1184.71 -556.208 -895.369 1
Cu 1184.71 -546.661 -895.369 1
Cu 1184.71 -537.04 -895.369 1
Cu 1184.71 -527.346 -895.369 1
Cu 1184.71 -517.581 -895.369 1
Cu 1184.71 -507.746 -895.369 1
Cu 1184.71 -497.84 -895.369 1
Cu 1184.71 -487.866 -895.369 1
Cu 1184.71 -477.825 -895.369 1
Cu 1184.71 -467.716 -895.369 1
Cu 1184.71 -457.543 -895.369 1
Cu 1184.71 -447.304 -895.369 1
Cu 1184.71 -437.003 -895.369 1
Cu 1184.71 -426.638 -895.369 1
Cu 1184.71 -416.213 -895.369 1
Cu 1184.71 -405.727 -895.369 1
Cu 1184.71 -395.182 -895.369 1
Cu 1184.71 -384.578 -895.369 1
Cu 1184.71 -373.918 -895.369 1
Cu 1184.71 -363.201 -895.369 1
Cu 1184.71 -352.43 -895.369 1
Cu 1184.71 -341.604 -895.369 1
Cu 1184.71 -330.726 -895.369 1
Cu 1184.71 -319.796 -895.369 1
Cu 1184.71 -308.816 -895.369 1
Cu 1184.71 -297.786 -895.369 1
Cu 1184.71 -286.707 -895.369 1
Cu 1184.71 -275.582 -895.369 1
Cu 1184.71 -264.411 -895.369 1
Cu 1184.71 -253.194 -895.369 1
Cu 1184.71 -241.934 -895.369 1
Cu 1184.71 -230.631 -895.369 1
Cu 1184.71 -219.286 -895.369 1
Cu 1184.71 -207.902 -895.369 1
Cu 1184.71 -196.478 -895.369 1
Cu 1184.71 -185.016 -895.369 1
Cu 1184.71 -173.517 -895.369 1
Cu 1184.71 -161.982 -895.369 1
Cu 1184.71 -150.413 -895.369 1
Cu 1184.71 -138.81 -895.369 1
Cu 1184.71 -127.175 -895.369 1
Cu 1184.71 -115.509 -895.369 1
Cu 1184.71 -103.814 -895.369 1
Cu 1184.71 -92.0892 -895.369 1
Cu 1184.71 -80.3374 -895.369 1
Cu 1184.71 -68.5593 -895.369 1
Cu 1184.71 -56.7561 -895.369 1
Cu 1184.71 -44.929 -895.369 1
Cu 1184.71 -33.0792 -895.369 1
Cu 1184.71 -21.2079 -895.369 1
Cu 1184.71 -9.31634 -895.369 1
Cu 1184.71 2.5943 -895.369 1
Cu 1184.71 14.5228 -895.369 1
Cu 1184.71 26.468 -895.369 1
Cu 1184.71 38.4286 -895.369 1
Cu 1184.71 50.4034 -895.369 1
Cu 1184.71 62.3913 -895.369 1
Cu 1184.71 74.391 -895.369 1
Cu 1184.71 86.4012 -895.369 1
Cu 1184.71 98.4208 -895.369 1
Cu 1184.71 110.449 -895.369 1
Cu 1184.71 122.483 -895.369 1
Cu 1184.71 134.524 -895.369 1
Cu 1184.71 146.569 -895.369 1
Cu 1184.71 158.617 -895.369 1
Cu 1184.71 170.667 -895.369 1
Cu 1184.71 182.718 -895.369 1
Cu 1184.71 194.769 -895.369 1
Cu 1184.71 206.818 -895.369 1
Cu 1184.71 218.864 -895.369 1
Cu 1184.71 230.906 -895.369 1
Cu 1184.71 242.943 -895.369 1
Cu 1184.71 254.973 -895.369 1
Cu 1184.71 266.996 -895.369 1
Cu 1184.71 279.01 -895.369 1
Cu 1184.71 291.013 -895.369 1
Cu 1184.71 303.006 -895.369 1
Cu 1184.71 314.985 -895.369 1
Cu 1184.71 326.951 -895.369 1
Cu 1184.71 338.902 -895.369 1
Cu 1184.71 350.836 -895.369 1
Cu 1184.71 362.753 -895.369 1
Cu 1184.71 374.652 -895.369 1
Cu 1184.71 386.53 -895.369 1
Cu 1184.71 398.388 -895.369 1
Cu 1184.71 410.223 -895.369 1
Cu 1184.71 422.034 -895.369 1
Cu 1184.71 433.822 -895.369 1
Cu 1184.71 445.583 -895.369 1
Cu 1184.71 457.317 -895.369 1
Cu 1184.71 469.023 -895.369 1
Cu 1184.71 480.699 -895.369 1
Cu 1184.71 492.345 -895.369 1
Cu 1184.71 503.959 -895.369 1
Cu 1184.71 515.541 -895.369 1
Cu 1184.71 527.087 -895.369 1
Cu 1184.71 538.599 -895.369 1
Cu 1184.71 550.074 -895.369 1
Cu 1184.71 561.512 -895.369 1
Cu 1184.71 572.911 -895.369 1
Cu 1184.71 584.269 -895.369 1
Cu 1184.71 595.587 -895.369 1
Cu 1184.71 606.862 -895.369 1
Cu 1184.71 618.094 -895.369 1
Cu 1184.71 629.282 -895.369 1
Cu 1184.71 640.424 -895.369 1
Cu 1184.71 651.518 -895.369 1
Cu 1184.71 662.565 -895.369 1
Cu 1184.71 673.563 -895.369 1
Cu 1184.71 684.511 -895.369 1
Cu 1184.71 695.408 -895.369 1
Cu 1184.71 706.252 -895.369 1
Cu 1184.71 717.042 -895.369 1
Cu 1184.71 727.779 -895.369 1
Cu 1184.71 738.459 -895.369 1
Cu 1184.71 749.083 -895.369 1
Cu 1184.71 759.648 -895.369 1
Cu 1184.71 770.155 -895.369 1
Cu 1184.71 780.602 -895.369 1
Cu 1184.71 790.988 -895.369 1
Cu 1184.71 801.312 -895.369 1
Cu 1184.71 811.573 -895.369 1
Cu 1184.71 821.769 -895.369 1
Cu 1184.71 831.901 -895.369 1
Cu 1184.71 841.966 -895.369 1
Cu 1184.71 851.964 -895.369 1
Cu 1184.71 861.893 -895.369 1
Cu 1184.71 871.754 -895.369 1
Cu 1184.71 881.544 -895.369 1
Cu 1184.71 891.262 -895.369 1
Cu 1184.71 900.909 -895.369 1
Cu 1184.71 910.482 -895.369 1
Cu 1184.71 919.982 -895.369 1
Cu 1184.71 929.406 -895.369 1
Cu 1184.71 938.753 -895.369 1
Cu 1184.71 948.024 -895.369 1
Cu 1184.71 957.217 -895.369 1
Cu 1184.71 966.331 -895.369 1
Cu 1184.19 975.365 -895.369 1
Cu 1175.78 984.318 -895.369 1
Cu 1167.27 993.19 -895.369 1
Cu 1158.68 1001.98 -895.369 1
Cu 1149.99 1010.68 -895.369 1
Cu 1141.21 1019.31 -895.369 1
Cu 1132.34 1027.84 -895.369 1
Cu 1123.38 1036.29 -895.369 1
Cu 1114.33 1044.65 -895.369 1
Cu 1105.19 1052.93 -895.369 1
Cu 1095.97 1061.12 -895.369 1
Cu 1086.66 1069.21 -895.369 1
Cu 1077.27 1077.22 -895.369 1
Cu 1067.8 1085.14 -895.369 1
Cu 1058.24 1092.96 -895.369 1
Cu 1048.6 1100.69 -895.369 1
Cu 1038.88 1108.33 -895.369 1
Cu 1029.08 1115.87 -895.369 1
Cu 1019.2 1123.32 -895.369 1
Cu 1009.24 1130.67 -895.369 1
Cu 999.21 1137.93 -895.369 1
Cu 989.101 1145.09 -895.369 1
Cu 978.917 1152.15 -895.369 1
Cu 968.66 1159.11 -895.369 1
Cu 958.33 1165.97 -895.369 1
Cu 947.929 1172.73 -895.369 1
Cu -701.356 -334.718 -895.369 1
Cu -701.356 -345.635 -895.369 1
Cu -701.356 -356.501 -895.369 1
Cu -701.356 -367.316 -895.369 1
Cu -701.356 -378.078 -895.369 1
Cu -701.356 -388.786 -895.369 1
Cu -701.356 -399.439 -895.369 1
Cu -701.356 -410.036 -895.369 1
Cu -701.356 -420.576 -895.369 1
Cu -701.356 -431.058 -895.369 1
Cu -701.356 -441.481 -895.369 1
Cu -701.356 -451.845 -895.369 1
Cu -701.356 -462.147 -895.369 1
Cu -701.356 -472.387 -895.369 1
Cu -701.356 -482.565 -895.369 1
Cu -701.356 -492.678 -895.369 1
Cu -701.356 -502.727 -895.369 1
Cu -701.356 -512.709 -895.369 1
Cu -701.356 -522.625 -895.369 1
Cu -701.356 -532.473 -895.369 1
Cu -701.356 -542.252 -895.369 1
Cu -701.356 -551.961 -895.369 1
Cu -701.356 -561.6 -895.369 1
Cu -701.356 -571.167 -895.369 1
Cu -701.356 -580.661 -895.369 1
Cu -701.356 -590.082 -895.369 1
Cu -701.356 -599.429 -895.369 1
Cu -701.356 -608.701 -895.369 1
Cu -701.356 -617.896 -895.369 1
Cu -701.356 -627.014 -895.369 1
Cu -701.356 -636.055 -895.369 1
Cu -693.2 -645.016 -895.369 1
Cu -684.707 -653.898 -895.369 1
Cu -676.123 -662.7 -895.369 1
Cu -667.45 -671.42 -895.369 1
Cu -658.687 -680.057 -895.369 1
Cu -649.836 -688.612 -895.369 1
Cu -640.898 -697.083 -895.369 1
Cu -631.874 -705.469 -895.369 1
Cu -622.764 -713.77 -895.369 1
Cu -613.569 -721.984 -895.369 1
Cu -604.29 -730.112 -895.369 1
Cu -594.929 -738.151 -895.369 1
Cu -585.486 -746.102 -895.369 1
Cu -575.961 -753.963 -895.369 1
Cu -566.356 -761.734 -895.369 1
Cu -556.673 -769.414 -895.369 1
Cu -546.91 -777.003 -895.369 1
Cu -537.071 -784.499 -895.369 1
Cu -527.155 -791.901 -895.369 1
Cu -517.164 -799.21 -895.369 1
Cu -507.098 -806.425 -895.369 1
Cu -496.959 -813.544 -895.369 1
Cu -486.747 -820.567 -895.369 1
Cu 997.255 -817.317 -895.369 1
Cu 1007.43 -810.249 -895.369 1
Cu 1017.54 -803.085 -895.369 1
Cu 1027.57 -795.827 -895.369 1
Cu 1037.53 -788.474 -895.369 1
Cu 1047.41 -781.028 -895.369 1
Cu 1057.21 -773.489 -895.369 1
Cu 1066.94 -765.858 -895.369 1
Cu 1076.58 -758.135 -895.369 1
Cu 1086.15 -750.322 -895.369 1
Cu 1095.64 -742.419 -895.369 1
Cu 1105.04 -734.427 -895.369 1
Cu 1114.37 -726.347 -895.369 1
Cu 1123.61 -718.179 -895.369 1
Cu 1132.76 -709.925 -895.369 1
Cu 1141.83 -701.584 -895.369 1
Cu 1150.82 -693.159 -895.369 1
Cu 1159.71 -684.649 -895.369 1
Cu 1168.52 -676.055 -895.369 1
Cu 1177.25 -667.379 -895.369 1
Cu 1185.88 -658.621 -895.369 1
Cu 1194.42 -649.782 -895.369 1
Cu 1202.87 -640.863 -895.369 1
Cu 1207.11 -631.865 -895.369 1
Cu 1207.11 -622.788 -895.369 1
Cu 1207.11 -613.634 -895.369 1
Cu 1207.11 -604.403 -895.369 1
Cu 1207.11 -595.097 -895.369 1
Cu 1207.11 -585.715 -895.369 1
Cu 1207.11 -576.26 -895.369 1
Cu 1207.11 -566.731 -895.369 1
Cu 1207.11 -557.131 -895.369 1
Cu 1207.11 -547.459 -895.369 1
Cu 1207.11 -537.718 -895.369 1
Cu 1207.11 -527.906 -895.369 1
Cu 1207.11 -518.027 -895.369 1
Cu 1207.11 -508.08 -895.369 1
Cu 1207.11 -498.067 -895.369 1
Cu 1207.11 -487.988 -895.369 1
Cu 1207.11 -477.845 -895.369 1
Cu 1207.11 -467.638 -895.369 1
Cu 1207.11 -457.369 -895.369 1
Cu 1207.11 -447.038 -895.369 1
Cu 1207.11 -436.647 -895.369 1
Cu 1207.11 -426.196 -895.369 1
Cu 1207.11 -415.687 -895.369 1
Cu 1207.11 -405.12 -895.369 1
Cu 1207.11 -394.497 -895.369 1
Cu 1207.11 -383.818 -895.369 1
Cu 1207.11 -373.085 -895.369 1
Cu 1207.11 -362.299 -895.369 1
Cu 1207.11 -351.46 -895.369 1
Cu 1207.11 -340.57 -895.369 1
Cu 1207.11 -329.63 -895.369 1
Cu 1207.11 -318.64 -895.369 1
Cu 1207.11 -307.603 -895.369 1
Cu 1207.11 -296.518 -895.369 1
Cu 1207.11 -285.388 -895.369 1
Cu 1207.11 -274.212 -895.369 1
Cu 1207.11 -262.993 -895.369 1
Cu 1207.11 -251.731 -895.369 1
Cu 1207.11 -240.427 -895.369 1
Cu 1207.11 -229.083 -895.369 1
Cu 1207.11 -217.7 -895.369 1
Cu 1207.11 -206.278 -895.369 1
Cu 1207.11 -194.819 -895.369 1
Cu 1207.11 -183.323 -895.369 1
Cu 1207.11 -171.793 -895.369 1
Cu 1207.11 -160.229 -895.369 1
Cu 1207.11 -148.632 -895.369 1
Cu 1207.11 -137.003 -895.369 1
Cu 1207.11 -125.344 -895.369 1
Cu 1207.11 -113.656 -895.369 1
Cu 1207.11 -101.939 -895.369 1
Cu 1207.11 -90.1947 -895.369 1
Cu 1207.11 -78.4247 -895.369 1
Cu 1207.11 -66.6298 -895.369 1
Cu 1207.11 -54.8111 -895.369 1
Cu 1207.11 -42.9699 -895.369 1
Cu 1207.11 -31.1072 -895.369 1
Cu 1207.11 -19.2242 -895.369 1
Cu 1207.11 -7.32211 -895.369 1
Cu 1207.11 4.59802 -895.369 1
Cu 1207.11 16.535 -895.369 1
Cu 1207.11 28.4877 -895.369 1
Cu 1207.11 40.4549 -895.369 1
Cu 1207.11 52.4354 -895.369 1
Cu 1207.11 64.4282 -895.369 1
Cu 1207.11 76.4321 -895.369 1
Cu 1207.11 88.4459 -895.369 1
Cu 1207.11 100.468 -895.369 1
Cu 1207.11 112.498 -895.369 1
Cu 1207.11 124.535 -895.369 1
Cu 1207.11 136.577 -895.369 1
Cu 1207.11 148.622 -895.369 1
Cu 1207.11 160.671 -895.369 1
Cu 1207.11 172.722 -895.369 1
Cu 1207.11 184.773 -895.369 1
Cu 1207.11 196.823 -895.369 1
Cu 1207.11 208.872 -895.369 1
Cu 1207.11 220.918 -895.369 1
Cu 1207.11 232.96 -895.369 1
Cu 1207.11 244.996 -895.369 1
Cu 1207.11 257.026 -895.369 1
Cu 1207.11 269.049 -895.369 1
Cu 1207.11 281.063 -895.369 1
Cu 1207.11 293.067 -895.369 1
Cu 1207.11 305.06 -895.369 1
Cu 1207.11 317.04 -895.369 1
Cu 1207.11 329.008 -895.369 1
Cu 1207.11 340.961 -895.369 1
Cu 1207.11 352.898 -895.369 1
Cu 1207.11 364.818 -895.369 1
Cu 1207.11 376.72 -895.369 1
Cu 1207.11 388.604 -895.369 1
Cu 1207.11 400.467 -895.369 1
Cu 1207.11 412.308 -895.369 1
Cu 1207.11 424.127 -895.369 1
Cu 1207.11 435.922 -895.369 1
Cu 1207.11 447.692 -895.369 1
Cu 1207.11 459.437 -895.369 1
Cu 1207.11 471.154 -895.369 1
Cu 1207.11 482.843 -895.369 1
Cu 1207.11 494.502 -895.369 1
Cu 1207.11 506.131 -895.369 1
Cu 1207.11 517.729 -895.369 1
Cu 1207.11 529.293 -895.369 1
Cu 1207.11 540.824 -895.369 1
Cu 1207.11 552.319 -895.369 1
Cu 1207.11 563.779 -895.369 1
Cu 1207.11 575.201 -895.369 1
Cu 1207.11 586.585 -895.369 1
Cu 1207.11 597.93 -895.369 1
Cu 1207.11 609.234 -895.369 1
Cu 1207.11 620.496 -895.369 1
Cu 1207.11 631.716 -895.369 1
Cu 1207.11 642.892 -895.369 1
Cu 1207.11 654.023 -895.369 1
Cu 1207.11 665.108 -895.369 1
Cu 1207.11 676.146 -895.369 1
Cu 1207.11 687.136 -895.369 1
Cu 1207.11 698.077 -895.369 1
Cu 1207.11 708.967 -895.369 1
Cu 1207.11 719.806 -895.369 1
Cu 1207.11 730.593 -895.369 1
Cu 1207.11 741.327 -895.369 1
Cu 1207.11 752.006 -895.369 1
Cu 1207.11 762.63 -895.369 1
Cu 1207.11 773.198 -895.369 1
Cu 1207.11 783.707 -895.369 1
Cu 1207.11 794.159 -895.369 1
Cu 1207.11 804.551 -895.369 1
Cu 1207.11 814.882 -895.369 1
Cu 1207.11 825.152 -895.369 1
Cu 1207.11 835.359 -895.369 1
Cu 1207.11 845.503 -895.369 1
Cu 1207.11 855.583 -895.369 1
Cu 1207.11 865.597 -895.369 1
Cu 1207.11 875.544 -895.369 1
Cu 1207.11 885.424 -895.369 1
Cu 1207.11 895.236 -895.369 1
Cu 1207.11 904.979 -895.369 1
Cu 1207.11 914.651 -895.369 1
Cu 1207.11 924.252 -895.369 1
Cu 1207.11 933.782 -895.369 1
Cu 1207.11 943.238 -895.369 1
Cu 1207.11 952.62 -895.369 1
Cu 1207.11 961.927 -895.369 1
Cu 1207.11 971.159 -895.369 1
Cu 1207.11 980.314 -895.369 1
Cu 1207.11 989.391 -895.369 1
Cu 1202.96 998.391 -895.369 1
Cu 1194.51 1007.31 -895.369 1
Cu 1185.97 1016.15 -895.369 1
Cu 1177.34 1024.91 -895.369 1
Cu 1168.62 1033.59 -895.369 1
Cu 1159.81 1042.18 -895.369 1
Cu 1150.91 1050.69 -895.369 1
Cu 1141.93 1059.12 -895.369 1
Cu 1132.86 1067.46 -895.369 1
Cu 1123.7 1075.71 -895.369 1
Cu 1114.46 1083.88 -895.369 1
Cu 1105.14 1091.96 -895.369 1
Cu 1095.74 1099.96 -895.369 1
Cu 1086.25 1107.86 -895.369 1
Cu 1076.69 1115.68 -895.369 1
Cu 1067.04 1123.4 -895.369 1
Cu 1057.31 1131.03 -895.369 1
Cu 1047.51 1138.57 -895.369 1
Cu 1037.63 1146.02 -895.369 1
Cu 1027.68 1153.37 -895.369 1
Cu 1017.65 1160.63 -895.369 1
Cu 1007.54 1167.8 -895.369 1
Cu 997.364 1174.86 -895.369 1
Cu -486.638 1178.26 -895.369 1
Cu -496.851 1171.24 -895.369 1
Cu -506.991 1164.12 -895.369 1
Cu -517.057 1156.91 -895.369 1
Cu -527.049 1149.6 -895.369 1
Cu -536.966 1142.2 -895.369 1
Cu -546.806 1134.71 -895.369 1
Cu -556.569 1127.12 -895.369 1
Cu -566.254 1119.44 -895.369 1
Cu -575.859 1111.67 -895.369 1
Cu -585.385 1103.81 -895.369 1
Cu -594.829 1095.86 -895.369 1
Cu -604.191 1087.82 -895.369 1
Cu -613.471 1079.69 -895.369 1
Cu -622.666 1071.48 -895.369 1
Cu -631.777 1063.18 -895.369 1
Cu -640.803 1054.8 -895.369 1
Cu -649.742 1046.33 -895.369 1
Cu -658.593 1037.77 -895.369 1
Cu -667.357 1029.13 -895.369 1
Cu -676.032 1020.42 -895.369 1
Cu -684.616 1011.62 -895.369 1
Cu -693.11 1002.73 -895.369 1
Cu -701.356 993.773 -895.369 1
Cu -701.356 984.734 -895.369 1
Cu -701.356 975.616 -895.369 1
Cu -701.356 966.422 -895.369 1
Cu -701.356 957.151 -895.369 1
Cu -701.356 947.805 -895.369 1
Cu -701.356 938.385 -895.369 1
Cu -701.356 928.891 -895.369 1
Cu -701.356 919.325 -895.369 1
Cu -701.356 909.687 -895.369 1
Cu -701.356 899.978 -895.369 1
Cu -701.356 890.2 -895.369 1
Cu -701.356 880.353 -895.369 1
Cu -701.356 870.438 -895.369 1
Cu -701.356 860.456 -895.369 1
Cu -701.356 850.408 -895.369 1
Cu -701.356 840.295 -895.369 1
Cu -701.356 830.119 -895.369 1
Cu -701.356 819.879 -895.369 1
Cu -701.356 809.578 -895.369 1
Cu -701.356 799.215 -895.369 1
Cu -701.356 788.792 -895.369 1
Cu -701.356 778.311 -895.369 1
Cu -701.356 767.771 -895.369 1
Cu -701.356 757.175 -895.369 1
Cu -701.356 746.522 -895.369 1
Cu -701.356 735.815 -895.369 1
Cu -701.356 725.054 -895.369 1
Cu -701.356 714.24 -895.369 1
Cu -701.356 703.374 -895.369 1
Cu -701.356 692.457 -895.369 1
Cu -701.356 681.491 -895.369 1
Cu -701.356 670.476 -895.369 1
Cu -701.356 659.414 -895.369 1
Cu -701.356 648.305 -895.369 1
Cu -701.356 637.151 -895.369 1
Cu -701.356 625.952 -895.369 1
Cu -701.356 614.711 -895.369 1
Cu -701.356 603.427 -895.369 1
Cu -701.356 592.102 -895.369 1
Cu -701.356 580.737 -895.369 1
Cu -701.356 569.333 -895.369 1
Cu -701.356 557.891 -895.369 1
Cu -701.356 546.413 -895.369 1
Cu -701.356 534.899 -895.369 1
Cu -701.356 523.351 -895.369 1
Cu -701.356 511.769 -895.369 1
Cu -701.356 500.156 -895.369 1
Cu -701.356 488.511 -895.369 1
Cu -701.356 476.836 -895.369 1
Cu -701.356 465.133 -895.369 1
Cu -701.356 453.401 -895.369 1
Cu -701.356 441.643 -895.369 1
Cu -701.356 429.86 -895.369 1
Cu -701.356 418.053 -895.369 1
Cu -701.356 406.222 -895.369 1
Cu -701.356 394.369 -895.369 1
Cu -701.356 382.496 -895.369 1
Cu -701.356 370.603 -895.369 1
Cu -701.356 358.691 -895.369 1
Cu -701.356 346.762 -895.369 1
Cu -701.356 334.817 -895.369 1
Cu -701.356 322.856 -895.369 1
Cu -701.356 310.882 -895.369 1
Cu -701.356 298.895 -895.369 1
Cu -701.356 286.896 -895.369 1
Cu -701.356 274.887 -895.369 1
Cu -701.356 262.868 -895.369 1
Cu -701.356 250.842 -895.369 1
Cu -701.356 238.808 -895.369 1
Cu -701.356 226.769 -895.369 1
Cu -701.356 214.725 -895.369 1
Cu -701.356 202.677 -895.369 1
Cu -701.356 190.627 -895.369 1
Cu -701.356 178.576 -895.369 1
Cu -701.356 166.525 -895.369 1
Cu -701.356 154.476 -895.369 1
Cu -701.356 142.428 -895.369 1
Cu -701.356 130.384 -895.369 1
Cu -701.356 118.345 -895.369 1
Cu -701.356 106.312 -895.369 1
Cu -701.356 94.2856 -895.369 1
Cu -701.356 82.2674 -895.369 1
Cu -701.356 70.2586 -895.369 1
Cu -701.356 58.2603 -895.369 1
Cu -701.356 46.2736 -895.369 1
Cu -701.356 34.2998 -895.369 1
Cu -701.356 22.3399 -895.369 1
Cu -701.356 10.3952 -895.369 1
Cu -701.356 -1.53327 -895.369 1
Cu -701.356 -13.4443 -895.369 1
Cu -701.356 -25.3367 -895.369 1
Cu -701.356 -37.2094 -895.369 1
Cu -701.356 -49.0612 -895.369 1
Cu -701.356 -60.891 -895.369 1
Cu -701.356 -72.6975 -895.369 1
Cu -701.356 -84.4798 -895.369 1
Cu -701.356 -96.2366 -895.369 1
Cu -701.356 -107.967 -895.369 1
Cu -701.356 -119.669 -895.369 1
Cu -701.356 -131.343 -895.369 1
Cu -701.356 -142.987 -895.369 1
Cu -701.356 -154.599 -895.369 1
Cu -701.356 -166.179 -895.369 1
Cu -701.356 -177.726 -895.369 1
Cu -701.356 -189.239 -895.369 1
Cu -701.356 -200.715 -895.369 1
Cu -701.356 -212.156 -895.369 1
Cu -701.356 -223.558 -895.369 1
Cu -701.356 -234.921 -895.369 1
Cu -701.356 -246.245 -895.369 1
Cu -701.356 -257.527 -895.369 1
Cu -701.356 -268.767 -895.369 1
Cu -701.356 -279.964 -895.369 1
Cu -701.356 -291.116 -895.369 1
Cu -701.356 -302.223 -895.369 1
Cu -701.356 -313.284 -895.369 1
Cu -701.356 -324.297 -895.369 1
Cu 1229.51 -337.196 -895.369 1
Cu 1229.51 -326.188 -895.369 1
Cu 1229.51 -315.134 -895.369 1
Cu 1229.51 -304.034 -895.369 1
Cu 1229.51 -292.889 -895.369 1
Cu 1229.51 -281.701 -895.369 1
Cu 1229.51 -270.471 -895.369 1
Cu 1229.51 -259.199 -895.369 1
Cu 1229.51 -247.886 -895.369 1
Cu 1229.51 -236.534 -895.369 1
Cu 1229.51 -225.144 -895.369 1
Cu 1229.51 -213.717 -895.369 1
Cu 1229.51 -202.253 -895.369 1
Cu 1229.51 -190.754 -895.369 1
Cu 1229.51 -179.221 -895.369 1
Cu 1229.51 -167.655 -895.369 1
Cu 1229.51 -156.057 -895.369 1
Cu 1229.51 -144.428 -895.369 1
Cu 1229.51 -132.769 -895.369 1
Cu 1229.51 -121.082 -895.369 1
Cu 1229.51 -109.366 -895.369 1
Cu 1229.51 -97.6244 -895.369 1
Cu 1229.51 -85.857 -895.369 1
Cu 1229.51 -74.0652 -895.369 1
Cu 1229.51 -62.25 -895.369 1
Cu 1229.51 -50.4126 -895.369 1
Cu 1229.51 -38.5541 -895.369 1
Cu 1229.51 -26.6754 -895.369 1
Cu 1229.51 -14.7778 -895.369 1
Cu 1229.51 -2.86234 -895.369 1
Cu 1229.51 9.06991 -895.369 1
Cu 1229.51 21.0178 -895.369 1
Cu 1229.51 32.9803 -895.369 1
Cu 1229.51 44.9563 -895.369 1
Cu 1229.51 56.9446 -895.369 1
Cu 1229.51 68.9441 -895.369 1
Cu 1229.51 80.9538 -895.369 1
Cu 1229.51 92.9726 -895.369 1
Cu 1229.51 104.999 -895.369 1
Cu 1229.51 117.033 -895.369 1
Cu 1229.51 129.072 -895.369 1
Cu 1229.51 141.116 -895.369 1
Cu 1229.51 153.163 -895.369 1
Cu 1229.51 165.212 -895.369 1
Cu 1229.51 177.263 -895.369 1
Cu 1229.51 189.314 -895.369 1
Cu 1229.51 201.364 -895.369 1
Cu 1229.51 213.412 -895.369 1
Cu 1229.51 225.457 -895.369 1
Cu 1229.51 237.498 -895.369 1
Cu 1229.51 249.533 -895.369 1
Cu 1229.51 261.561 -895.369 1
Cu 1229.51 273.582 -895.369 1
Cu 1229.51 285.594 -895.369 1
Cu 1229.51 297.596 -895.369 1
Cu 1229.51 309.588 -895.369 1
Cu 1229.51 321.567 -895.369 1
Cu 1229.51 333.533 -895.369 1
Cu 1229.51 345.485 -895.369 1
Cu 1229.51 357.421 -895.369 1
Cu 1229.51 369.341 -895.369 1
Cu 1229.51 381.243 -895.369 1
Cu 1229.51 393.127 -895.369 1
Cu 1229.51 404.991 -895.369 1
Cu 1229.51 416.834 -895.369 1
Cu 1229.51 428.655 -895.369 1
Cu 1229.51 440.453 -895.369 1
Cu 1229.51 452.226 -895.369 1
Cu 1229.51 463.975 -895.369 1
Cu 1229.51 475.697 -895.369 1
Cu 1229.51 487.392 -895.369 1
Cu 1229.51 499.058 -895.369 1
Cu 1229.51 510.695 -895.369 1
Cu 1229.51 522.301 -895.369 1
Cu 1229.51 533.875 -895.369 1
Cu 1229.51 545.417 -895.369 1
Cu 1229.51 556.925 -895.369 1
Cu 1229.51 568.398 -895.369 1
Cu 1229.51 579.835 -895.369 1
Cu 1229.51 591.234 -895.369 1
Cu 1229.51 602.596 -895.369 1
Cu 1229.51 613.919 -895.369 1
Cu 1229.51 625.202 -895.369 1
Cu 1229.51 636.443 -895.369 1
Cu 1229.51 647.642 -895.369 1
Cu 1229.51 658.798 -895.369 1
Cu 1229.51 669.909 -895.369 1
Cu 1229.51 680.975 -895.369 1
Cu 1229.51 691.995 -895.369 1
Cu 1229.51 702.968 -895.369 1
Cu 1229.51 713.892 -895.369 1
Cu 1229.51 724.766 -895.369 1
Cu 1229.51 735.59 -895.369 1
Cu 1229.51 746.363 -895.369 1
Cu 1229.51 757.084 -895.369 1
Cu 1229.51 767.751 -895.369 1
Cu 1229.51 778.363 -895.369 1
Cu 1229.51 788.921 -895.369 1
Cu 1229.51 799.422 -895.369 1
Cu 1229.51 809.866 -895.369 1
Cu 1229.51 820.251 -895.369 1
Cu 1229.51 830.577 -895.369 1
Cu 1229.51 840.843 -895.369 1
Cu 1229.51 851.048 -895.369 1
Cu 1229.51 861.191 -895.369 1
Cu 1229.51 871.271 -895.369 1
Cu 1229.51 881.287 -895.369 1
Cu 1229.51 891.238 -895.369 1
Cu 1229.51 901.124 -895.369 1
Cu 1229.51 910.943 -895.369 1
Cu 1229.51 920.694 -895.369 1
Cu 1229.51 930.376 -895.369 1
Cu 1229.51 939.99 -895.369 1
Cu 1229.51 949.533 -895.369 1
Cu 1229.51 959.004 -895.369 1
Cu 1229.51 968.404 -895.369 1
Cu 1229.51 977.731 -895.369 1
Cu 1229.51 986.984 -895.369 1
Cu 1229.51 996.163 -895.369 1
Cu 1229.51 1005.27 -895.369 1
Cu 1228.38 1014.29 -895.369 1
Cu 1219.97 1023.24 -895.369 1
Cu 1211.46 1032.11 -895.369 1
Cu 1202.87 1040.91 -895.369 1
Cu 1194.19 1049.62 -895.369 1
Cu 1185.42 1058.25 -895.369 1
Cu 1176.57 1066.81 -895.369 1
Cu 1167.63 1075.28 -895.369 1
Cu 1158.6 1083.66 -895.369 1
Cu 1149.5 1091.97 -895.369 1
Cu 1140.31 1100.19 -895.369 1
Cu 1131.04 1108.32 -895.369 1
Cu 1121.68 1116.37 -895.369 1
Cu 1112.25 1124.33 -895.369 1
Cu 1102.74 1132.2 -895.369 1
Cu 1093.15 1139.99 -895.369 1
Cu 1083.48 1147.69 -895.369 1
Cu 1073.73 1155.3 -895.369 1
Cu 1063.91 1162.82 -895.369 1
Cu 1054.02 1170.24 -895.369 1
Cu 1044.05 1177.58 -895.369 1
Cu -545.953 1171.95 -895.369 1
Cu -555.866 1164.55 -895.369 1
Cu -565.704 1157.05 -895.369 1
Cu -575.467 1149.46 -895.369 1
Cu -585.153 1141.79 -895.369 1
Cu -594.763 1134.02 -895.369 1
Cu -604.293 1126.17 -895.369 1
Cu -613.745 1118.22 -895.369 1
Cu -623.117 1110.2 -895.369 1
Cu -632.407 1102.08 -895.369 1
Cu -641.617 1093.88 -895.369 1
Cu -650.743 1085.6 -895.369 1
Cu -659.786 1077.23 -895.369 1
Cu -668.745 1068.78 -895.369 1
Cu -677.619 1060.25 -895.369 1
Cu -686.407 1051.63 -895.369 1
Cu -695.108 1042.94 -895.369 1
Cu -703.721 1034.16 -895.369 1
Cu -712.247 1025.31 -895.369 1
Cu -720.683 1016.38 -895.369 1
Cu -723.757 1007.37 -895.369 1
Cu -723.757 998.283 -895.369 1
Cu -723.757 989.121 -895.369 1
Cu -723.757 979.885 -895.369 1
Cu -723.757 970.576 -895.369 1
Cu -723.757 961.193 -895.369 1
Cu -723.757 951.737 -895.369 1
Cu -723.757 942.211 -895.369 1
Cu -723.757 932.614 -895.369 1
Cu -723.757 922.947 -895.369 1
Cu -723.757 913.212 -895.369 1
Cu -723.757 903.409 -895.369 1
Cu -723.757 893.539 -895.369 1
Cu -723.757 883.603 -895.369 1
Cu -723.757 873.602 -895.369 1
Cu -723.757 863.536 -895.369 1
Cu -723.757 853.408 -895.369 1
Cu -723.757 843.217 -895.369 1
Cu -723.757 832.965 -895.369 1
Cu -723.757 822.653 -895.369 1
Cu -723.757 812.281 -895.369 1
Cu -723.757 801.851 -895.369 1
Cu -723.757 791.363 -895.369 1
Cu -723.757 780.819 -895.369 1
Cu -723.757 770.219 -895.369 1
Cu -723.757 759.564 -895.369 1
Cu -723.757 748.856 -895.369 1
Cu -723.757 738.095 -895.369 1
Cu -723.757 727.283 -895.369 1
Cu -723.757 716.42 -895.369 1
Cu -723.757 705.507 -895.369 1
Cu -723.757 694.546 -895.369 1
Cu -723.757 683.537 -895.369 1
Cu -723.757 672.482 -895.369 1
Cu -723.757 661.381 -895.369 1
Cu -723.757 650.235 -895.369 1
Cu -723.757 639.046 -895.369 1
Cu -723.757 627.814 -895.369 1
Cu -723.757 616.541 -895.369 1
Cu -723.757 605.228 -895.369 1
Cu -723.757 593.875 -895.369 1
Cu -723.757 582.484 -895.369 1
Cu -723.757 571.055 -895.369 1
Cu -723.757 559.591 -895.369 1
Cu -723.757 548.091 -895.369 1
Cu -723.757 536.557 -895.369 1
Cu -723.757 524.99 -895.369 1
Cu -723.757 513.391 -895.369 1
Cu -723.757 501.762 -895.369 1
Cu -723.757 490.102 -895.369 1
Cu -723.757 478.414 -895.369 1
Cu -723.757 466.698 -895.369 1
Cu -723.757 454.955 -895.369 1
Cu -723.757 443.187 -895.369 1
Cu -723.757 431.395 -895.369 1
Cu -723.757 419.579 -895.369 1
Cu -723.757 407.741 -895.369 1
Cu -723.757 395.882 -895.369 1
Cu -723.757 384.003 -895.369 1
Cu -723.757 372.105 -895.369 1
Cu -723.757 360.189 -895.369 1
Cu -723.757 348.256 -895.369 1
Cu -723.757 336.308 -895.369 1
Cu -723.757 324.345 -895.369 1
Cu -723.757 312.369 -895.369 1
Cu -723.757 300.38 -895.369 1
Cu -723.757 288.381 -895.369 1
Cu -723.757 276.371 -895.369 1
Cu -723.757 264.352 -895.369 1
Cu -723.757 252.325 -895.369 1
Cu -723.757 240.291 -895.369 1
Cu -723.757 228.252 -895.369 1
Cu -723.757 216.208 -895.369 1
Cu -723.757 204.161 -895.369 1
Cu -723.757 192.111 -895.369 1
Cu -723.757 180.06 -895.369 1
Cu -723.757 168.009 -895.369 1
Cu -723.757 155.959 -895.369 1
Cu -723.757 143.911 -895.369 1
Cu -723.757 131.867 -895.369 1
Cu -723.757 119.826 -895.369 1
Cu -723.757 107.792 -895.369 1
Cu -723.757 95.7632 -895.369 1
Cu -723.757 83.7425 -895.369 1
Cu -723.757 71.7306 -895.369 1
Cu -723.757 59.7286 -895.369 1
Cu -723.757 47.7376 -895.369 1
Cu -723.757 35.7587 -895.369 1
Cu -723.757 23.793 -895.369 1
Cu -723.757 11.8416 -895.369 1
Cu -723.757 -0.0944092 -895.369 1
Cu -723.757 -12.0139 -895.369 1
Cu -723.757 -23.9157 -895.369 1
Cu -723.757 -35.7989 -895.369 1
Cu -723.757 -47.6622 -895.369 1
Cu -723.757 -59.5046 -895.369 1
Cu -723.757 -71.325 -895.369 1
Cu -723.757 -83.1224 -895.369 1
Cu -723.757 -94.8955 -895.369 1
Cu -723.757 -106.643 -895.369 1
Cu -723.757 -118.365 -895.369 1
Cu -723.757 -130.059 -895.369 1
Cu -723.757 -141.725 -895.369 1
Cu -723.757 -153.361 -895.369 1
Cu -723.757 -164.966 -895.369 1
Cu -723.757 -176.54 -895.369 1
Cu -723.757 -188.08 -895.369 1
Cu -723.757 -199.587 -895.369 1
Cu -723.757 -211.059 -895.369 1
Cu -723.757 -222.495 -895.369 1
Cu -723.757 -233.894 -895.369 1
Cu -723.757 -245.255 -895.369 1
Cu -723.757 -256.577 -895.369 1
Cu -723.757 -267.858 -895.369 1
Cu -723.757 -279.099 -895.369 1
Cu -723.757 -290.297 -895.369 1
Cu -723.757 -301.451 -895.369 1
Cu -723.757 -312.562 -895.369 1
Cu -723.757 -323.627 -895.369 1
Cu -723.757 -334.645 -895.369 1
Cu -723.757 -345.617 -895.369 1
Cu -723.757 -356.539 -895.369 1
Cu -723.757 -367.413 -895.369 1
Cu -723.757 -378.236 -895.369 1
Cu -723.757 -389.007 -895.369 1
Cu -723.757 -399.726 -895.369 1
Cu -723.757 -410.392 -895.369 1
Cu -723.757 -421.003 -895.369 1
Cu -723.757 -431.559 -895.369 1
Cu -723.757 -442.059 -895.369 1
Cu -723.757 -452.501 -895.369 1
Cu -723.757 -462.885 -895.369 1
Cu -723.757 -473.21 -895.369 1
Cu -723.757 -483.475 -895.369 1
Cu -723.757 -493.678 -895.369 1
Cu -723.757 -503.82 -895.369 1
Cu -723.757 -513.898 -895.369 1
Cu -723.757 -523.912 -895.369 1
Cu -723.757 -533.862 -895.369 1
Cu -723.757 -543.746 -895.369 1
Cu -723.757 -553.563 -895.369 1
Cu -723.757 -563.312 -895.369 1
Cu -723.757 -572.993 -895.369 1
Cu -723.757 -582.605 -895.369 1
Cu -723.757 -592.146 -895.369 1
Cu -723.757 -601.616 -895.369 1
Cu -723.757 -611.014 -895.369 1
Cu -723.757 -620.339 -895.369 1
Cu -723.757 -629.59 -895.369 1
Cu -723.757 -638.767 -895.369 1
Cu -723.757 -647.868 -895.369 1
Cu -722.42 -656.893 -895.369 1
Cu -714.003 -665.841 -895.369 1
Cu -705.496 -674.711 -895.369 1
Cu -696.9 -683.502 -895.369 1
Cu -688.217 -692.213 -895.369 1
Cu -679.447 -700.844 -895.369 1
Cu -670.591 -709.394 -895.369 1
Cu -661.65 -717.862 -895.369 1
Cu -652.624 -726.247 -895.369 1
Cu -643.515 -734.548 -895.369 1
Cu -634.323 -742.766 -895.369 1
Cu -625.049 -750.898 -895.369 1
Cu -615.694 -758.944 -895.369 1
Cu -606.259 -766.904 -895.369 1
Cu -596.744 -774.776 -895.369 1
Cu -587.152 -782.56 -895.369 1
Cu -577.481 -790.256 -895.369 1
Cu -567.734 -797.862 -895.369 1
Cu -557.911 -805.378 -895.369 1
Cu -548.013 -812.803 -895.369 1
Cu -538.042 -820.137 -895.369 1
Cu 1051.95 -814.148 -895.369 1
Cu 1061.87 -806.74 -895.369 1
Cu 1071.7 -799.24 -895.369 1
Cu 1081.46 -791.65 -895.369 1
Cu 1091.15 -783.971 -895.369 1
Cu 1100.76 -776.203 -895.369 1
Cu 1110.28 -768.346 -895.369 1
Cu 1119.73 -760.403 -895.369 1
Cu 1129.1 -752.372 -895.369 1
Cu 1138.39 -744.256 -895.369 1
Cu 1147.6 -736.054 -895.369 1
Cu 1156.72 -727.768 -895.369 1
Cu 1165.76 -719.398 -895.369 1
Cu 1174.72 -710.945 -895.369 1
Cu 1183.59 -702.41 -895.369 1
Cu 1192.38 -693.794 -895.369 1
Cu 1201.08 -685.097 -895.369 1
Cu 1209.69 -676.321 -895.369 1
Cu 1218.21 -667.465 -895.369 1
Cu 1226.65 -658.532 -895.369 1
Cu 1229.51 -649.521 -895.369 1
Cu 1229.51 -640.433 -895.369 1
Cu 1229.51 -631.27 -895.369 1
Cu 1229.51 -622.032 -895.369 1
Cu 1229.51 -612.721 -895.369 1
Cu 1229.51 -603.336 -895.369 1
Cu 1229.51 -593.879 -895.369 1
Cu 1229.51 -584.351 -895.369 1
Cu 1229.51 -574.752 -895.369 1
Cu 1229.51 -565.083 -895.369 1
Cu 1229.51 -555.346 -895.369 1
Cu 1229.51 -545.542 -895.369 1
Cu 1229.51 -535.67 -895.369 1
Cu 1229.51 -525.732 -895.369 1
Cu 1229.51 -515.73 -895.369 1
Cu 1229.51 -505.663 -895.369 1
Cu 1229.51 -495.533 -895.369 1
Cu 1229.51 -485.341 -895.369 1
Cu 1229.51 -475.087 -895.369 1
Cu 1229.51 -464.773 -895.369 1
Cu 1229.51 -454.4 -895.369 1
Cu 1229.51 -443.968 -895.369 1
Cu 1229.51 -433.479 -895.369 1
Cu 1229.51 -422.933 -895.369 1
Cu 1229.51 -412.332 -895.369 1
Cu 1229.51 -401.676 -895.369 1
Cu 1229.51 -390.967 -895.369 1
Cu 1229.51 -380.205 -895.369 1
Cu 1229.51 -369.391 -895.369 1
Cu 1229.51 -358.527 -895.369 1
Cu 1229.51 -347.613 -895.369 1
Cu -594.717 1171.53 -895.369 1
Cu -604.402 1163.85 -895.369 1
Cu -614.012 1156.09 -895.369 1
Cu -623.545 1148.24 -895.369 1
Cu -633.001 1140.3 -895.369 1
Cu -642.379 1132.28 -895.369 1
Cu -651.677 1124.17 -895.369 1
Cu -660.896 1115.98 -895.369 1
Cu -670.035 1107.71 -895.369 1
Cu -679.092 1099.36 -895.369 1
Cu -688.066 1090.92 -895.369 1
Cu -696.958 1082.41 -895.369 1
Cu -705.766 1073.81 -895.369 1
Cu -714.489 1065.14 -895.369 1
Cu -723.127 1056.38 -895.369 1
Cu -731.679 1047.55 -895.369 1
Cu -740.144 1038.65 -895.369 1
Cu -746.159 1029.66 -895.369 1
Cu -746.159 1020.61 -895.369 1
Cu -746.159 1011.47 -895.369 1
Cu -746.159 1002.27 -895.369 1
Cu -746.159 992.992 -895.369 1
Cu -746.159 983.642 -895.369 1
Cu -746.159 974.221 -895.369 1
Cu -746.159 964.73 -895.369 1
Cu -746.159 955.17 -895.369 1
Cu -746.159 945.542 -895.369 1
Cu -746.159 935.845 -895.369 1
Cu -746.159 926.082 -895.369 1
Cu -746.159 916.253 -895.369 1
Cu -746.159 906.359 -895.369 1
Cu -746.159 896.401 -895.369 1
Cu -746.159 886.379 -895.369 1
Cu -746.159 876.295 -895.369 1
Cu -746.159 866.15 -895.369 1
Cu -746.159 855.943 -895.369 1
Cu -746.159 845.677 -895.369 1
Cu -746.159 835.353 -895.369 1
Cu -746.159 824.97 -895.369 1
Cu -746.159 814.53 -895.369 1
Cu -746.159 804.035 -895.369 1
Cu -746.159 793.484 -895.369 1
Cu -746.159 782.879 -895.369 1
Cu -746.159 772.22 -895.369 1
Cu -746.159 761.509 -895.369 1
Cu -746.159 750.747 -895.369 1
Cu -746.159 739.935 -895.369 1
Cu -746.159 729.072 -895.369 1
Cu -746.159 718.162 -895.369 1
Cu -746.159 707.203 -895.369 1
Cu -746.159 696.199 -895.369 1
Cu -746.159 685.148 -895.369 1
Cu -746.159 674.053 -895.369 1
Cu -746.159 662.914 -895.369 1
Cu -746.159 651.732 -895.369 1
Cu -746.159 640.509 -895.369 1
Cu -746.159 629.245 -895.369 1
Cu -746.159 617.941 -895.369 1
Cu -746.159 606.599 -895.369 1
Cu -746.159 595.218 -895.369 1
Cu -746.159 583.801 -895.369 1
Cu -746.159 572.349 -895.369 1
Cu -746.159 560.861 -895.369 1
Cu -746.159 549.34 -895.369 1
Cu -746.159 537.786 -895.369 1
Cu -746.159 526.201 -895.369 1
Cu -746.159 514.584 -895.369 1
Cu -746.159 502.939 -895.369 1
Cu -746.159 491.264 -895.369 1
Cu -746.159 479.562 -895.369 1
Cu -746.159 467.834 -895.369 1
Cu -746.159 456.08 -895.369 1
Cu -746.159 444.302 -895.369 1
Cu -746.159 432.5 -895.369 1
Cu -746.159 420.675 -895.369 1
Cu -746.159 408.83 -895.369 1
Cu -746.159 396.964 -895.369 1
Cu -746.159 385.079 -895.369 1
Cu -746.159 373.176 -895.369 1
Cu -746.159 361.255 -895.369 1
Cu -746.159 349.319 -895.369 1
Cu -746.159 337.367 -895.369 1
Cu -746.159 325.401 -895.369 1
Cu -746.159 313.423 -895.369 1
Cu -746.159 301.433 -895.369 1
Cu -746.159 289.431 -895.369 1
Cu -746.159 277.42 -895.369 1
Cu -746.159 265.401 -895.369 1
Cu -746.159 253.373 -895.369 1
Cu -746.159 241.34 -895.369 1
Cu -746.159 229.3 -895.369 1
Cu -746.159 217.256 -895.369 1
Cu -746.159 205.209 -895.369 1
Cu -746.159 193.159 -895.369 1
Cu -746.159 181.109 -895.369 1
Cu -746.159 169.058 -895.369 1
Cu -746.159 157.007 -895.369 1
Cu -746.159 144.959 -895.369 1
Cu -746.159 132.914 -895.369 1
Cu -746.159 120.873 -895.369 1
Cu -746.159 108.837 -895.369 1
Cu -746.159 96.8067 -895.369 1
Cu -746.159 84.784 -895.369 1
Cu -746.159 72.7696 -895.369 1
Cu -746.159 60.7645 -895.369 1
Cu -746.159 48.7699 -895.369 1
Cu -746.159 36.7867 -895.369 1
Cu -746.159 24.8161 -895.369 1
Cu -746.159 12.859 -895.369 1
Cu -746.159 0.916635 -895.369 1
Cu -746.159 -11.0101 -895.369 1
Cu -746.159 -22.92 -895.369 1
Cu -746.159 -34.8122 -895.369 1
Cu -746.159 -46.6855 -895.369 1
Cu -746.159 -58.539 -895.369 1
Cu -746.159 -70.3715 -895.369 1
Cu -746.159 -82.182 -895.369 1
Cu -746.159 -93.9694 -895.369 1
Cu -746.159 -105.733 -895.369 1
Cu -746.159 -117.471 -895.369 1
Cu -746.159 -129.183 -895.369 1
Cu -746.159 -140.868 -895.369 1
Cu -746.159 -152.525 -895.369 1
Cu -746.159 -164.153 -895.369 1
Cu -746.159 -175.75 -895.369 1
Cu -746.159 -187.316 -895.369 1
Cu -746.159 -198.85 -895.369 1
Cu -746.159 -210.35 -895.369 1
Cu -746.159 -221.816 -895.369 1
Cu -746.159 -233.247 -895.369 1
Cu -746.159 -244.641 -895.369 1
Cu -746.159 -255.999 -895.369 1
Cu -746.159 -267.317 -895.369 1
Cu -746.159 -278.597 -895.369 1
Cu -746.159 -289.835 -895.369 1
Cu -746.159 -301.033 -895.369 1
Cu -746.159 -312.188 -895.369 1
Cu -746.159 -323.3 -895.369 1
Cu -746.159 -334.368 -895.369 1
Cu -746.159 -345.39 -895.369 1
Cu -746.159 -356.367 -895.369 1
Cu -746.159 -367.296 -895.369 1
Cu -746.159 -378.176 -895.369 1
Cu -746.159 -389.008 -895.369 1
Cu -746.159 -399.789 -895.369 1
Cu -746.159 -410.52 -895.369 1
Cu -746.159 -421.198 -895.369 1
Cu -746.159 -431.824 -895.369 1
Cu -746.159 -442.396 -895.369 1
Cu -746.159 -452.913 -895.369 1
Cu -746.159 -463.374 -895.369 1
Cu -746.159 -473.778 -895.369 1
Cu -746.159 -484.125 -895.369 1
Cu -746.159 -494.414 -895.369 1
Cu -746.159 -504.643 -895.369 1
Cu -746.159 -514.812 -895.369 1
Cu -746.159 -524.919 -895.369 1
Cu -746.159 -534.965 -895.369 1
Cu -746.159 -544.947 -895.369 1
Cu -746.159 -554.866 -895.369 1
Cu -746.159 -564.72 -895.369 1
Cu -746.159 -574.508 -895.369 1
Cu -746.159 -584.23 -895.369 1
Cu -746.159 -593.885 -895.369 1
Cu -746.159 -603.471 -895.369 1
Cu -746.159 -612.988 -895.369 1
Cu -746.159 -622.436 -895.369 1
Cu -746.159 -631.813 -895.369 1
Cu -746.159 -641.118 -895.369 1
Cu -746.159 -650.351 -895.369 1
Cu -746.159 -659.511 -895.369 1
Cu -746.159 -668.597 -895.369 1
Cu -743.349 -677.608 -895.369 1
Cu -734.917 -686.544 -895.369 1
Cu -726.398 -695.403 -895.369 1
Cu -717.793 -704.185 -895.369 1
Cu -709.102 -712.889 -895.369 1
Cu -700.326 -721.515 -895.369 1
Cu -691.466 -730.061 -895.369 1
Cu -682.523 -738.527 -895.369 1
Cu -673.497 -746.912 -895.369 1
Cu -664.39 -755.215 -895.369 1
Cu -655.202 -763.436 -895.369 1
Cu -645.933 -771.574 -895.369 1
Cu -636.585 -779.628 -895.369 1
Cu -627.159 -787.597 -895.369 1
Cu -617.655 -795.482 -895.369 1
Cu -608.075 -803.28 -895.369 1
Cu -598.418 -810.991 -895.369 1
Cu -588.686 -818.616 -895.369 1
Cu 1095.84 -817.526 -895.369 1
Cu 1105.56 -809.89 -895.369 1
Cu 1115.21 -802.166 -895.369 1
Cu 1124.78 -794.355 -895.369 1
Cu 1134.27 -786.459 -895.369 1
Cu 1143.69 -778.477 -895.369 1
Cu 1153.02 -770.411 -895.369 1
Cu 1162.28 -762.261 -895.369 1
Cu 1171.46 -754.028 -895.369 1
Cu 1180.55 -745.713 -895.369 1
Cu 1189.57 -737.316 -895.369 1
Cu 1198.5 -728.839 -895.369 1
Cu 1207.35 -720.281 -895.369 1
Cu 1216.11 -711.644 -895.369 1
Cu 1224.79 -702.929 -895.369 1
Cu 1233.38 -694.136 -895.369 1
Cu 1241.89 -685.265 -895.369 1
Cu 1250.31 -676.319 -895.369 1
Cu 1251.91 -667.297 -895.369 1
Cu 1251.91 -658.2 -895.369 1
Cu 1251.91 -649.03 -895.369 1
Cu 1251.91 -639.787 -895.369 1
Cu 1251.91 -630.471 -895.369 1
Cu 1251.91 -621.084 -895.369 1
Cu 1251.91 -611.626 -895.369 1
Cu 1251.91 -602.099 -895.369 1
Cu 1251.91 -592.503 -895.369 1
Cu 1251.91 -582.838 -895.369 1
Cu 1251.91 -573.107 -895.369 1
Cu 1251.91 -563.309 -895.369 1
Cu 1251.91 -553.446 -895.369 1
Cu 1251.91 -543.518 -895.369 1
Cu 1251.91 -533.526 -895.369 1
Cu 1251.91 -523.472 -895.369 1
Cu 1251.91 -513.355 -895.369 1
Cu 1251.91 -503.178 -895.369 1
Cu 1251.91 -492.94 -895.369 1
Cu 1251.91 -482.643 -895.369 1
Cu 1251.91 -472.288 -895.369 1
Cu 1251.91 -461.875 -895.369 1
Cu 1251.91 -451.406 -895.369 1
Cu 1251.91 -440.881 -895.369 1
Cu 1251.91 -430.302 -895.369 1
Cu 1251.91 -419.669 -895.369 1
Cu 1251.91 -408.983 -895.369 1
Cu 1251.91 -398.245 -895.369 1
Cu 1251.91 -387.456 -895.369 1
Cu 1251.91 -376.617 -895.369 1
Cu 1251.91 -365.729 -895.369 1
Cu 1251.91 -354.794 -895.369 1
Cu 1251.91 -343.811 -895.369 1
Cu 1251.91 -332.782 -895.369 1
Cu 1251.91 -321.708 -895.369 1
Cu 1251.91 -310.589 -895.369 1
Cu 1251.91 -299.428 -895.369 1
Cu 1251.91 -288.224 -895.369 1
Cu 1251.91 -276.98 -895.369 1
Cu 1251.91 -265.695 -895.369 1
Cu 1251.91 -254.37 -895.369 1
Cu 1251.91 -243.008 -895.369 1
Cu 1251.91 -231.608 -895.369 1
Cu 1251.91 -220.172 -895.369 1
Cu 1251.91 -208.701 -895.369 1
Cu 1251.91 -197.196 -895.369 1
Cu 1251.91 -185.657 -895.369 1
Cu 1251.91 -174.087 -895.369 1
Cu 1251.91 -162.485 -895.369 1
Cu 1251.91 -150.853 -895.369 1
Cu 1251.91 -139.192 -895.369 1
Cu 1251.91 -127.503 -895.369 1
Cu 1251.91 -115.787 -895.369 1
Cu 1251.91 -104.045 -895.369 1
Cu 1251.91 -92.2785 -895.369 1
Cu 1251.91 -80.4877 -895.369 1
Cu 1251.91 -68.6739 -895.369 1
Cu 1251.91 -56.8384 -895.369 1
Cu 1251.91 -44.982 -895.369 1
Cu 1251.91 -33.1059 -895.369 1
Cu 1251.91 -21.2112 -895.369 1
Cu 1251.91 -9.29872 -895.369 1
Cu 1251.91 2.63031 -895.369 1
Cu 1251.91 14.5749 -895.369 1
Cu 1251.91 26.5339 -895.369 1
Cu 1251.91 38.5064 -895.369 1
Cu 1251.91 50.4913 -895.369 1
Cu 1251.91 62.4875 -895.369 1
Cu 1251.91 74.494 -895.369 1
Cu 1251.91 86.5096 -895.369 1
Cu 1251.91 98.5334 -895.369 1
Cu 1251.91 110.564 -895.369 1
Cu 1251.91 122.601 -895.369 1
Cu 1251.91 134.643 -895.369 1
Cu 1251.91 146.689 -895.369 1
Cu 1251.91 158.737 -895.369 1
Cu 1251.91 170.788 -895.369 1
Cu 1251.91 182.839 -895.369 1
Cu 1251.91 194.89 -895.369 1
Cu 1251.91 206.939 -895.369 1
Cu 1251.91 218.986 -895.369 1
Cu 1251.91 231.029 -895.369 1
Cu 1251.91 243.068 -895.369 1
Cu 1251.91 255.101 -895.369 1
Cu 1251.91 267.127 -895.369 1
Cu 1251.91 279.145 -895.369 1
Cu 1251.91 291.155 -895.369 1
Cu 1251.91 303.155 -895.369 1
Cu 1251.91 315.143 -895.369 1
Cu 1251.91 327.12 -895.369 1
Cu 1251.91 339.084 -895.369 1
Cu 1251.91 351.033 -895.369 1
Cu 1251.91 362.968 -895.369 1
Cu 1251.91 374.886 -895.369 1
Cu 1251.91 386.786 -895.369 1
Cu 1251.91 398.669 -895.369 1
Cu 1251.91 410.532 -895.369 1
Cu 1251.91 422.374 -895.369 1
Cu 1251.91 434.196 -895.369 1
Cu 1251.91 445.994 -895.369 1
Cu 1251.91 457.769 -895.369 1
Cu 1251.91 469.519 -895.369 1
Cu 1251.91 481.244 -895.369 1
Cu 1251.91 492.942 -895.369 1
Cu 1251.91 504.613 -895.369 1
Cu 1251.91 516.254 -895.369 1
Cu 1251.91 527.866 -895.369 1
Cu 1251.91 539.447 -895.369 1
Cu 1251.91 550.996 -895.369 1
Cu 1251.91 562.513 -895.369 1
Cu 1251.91 573.995 -895.369 1
Cu 1251.91 585.443 -895.369 1
Cu 1251.91 596.855 -895.369 1
Cu 1251.91 608.229 -895.369 1
Cu 1251.91 619.566 -895.369 1
Cu 1251.91 630.865 -895.369 1
Cu 1251.91 642.123 -895.369 1
Cu 1251.91 653.34 -895.369 1
Cu 1251.91 664.516 -895.369 1
Cu 1251.91 675.648 -895.369 1
Cu 1251.91 686.737 -895.369 1
Cu 1251.91 697.781 -895.369 1
Cu 1251.91 708.78 -895.369 1
Cu 1251.91 719.731 -895.369 1
Cu 1251.91 730.635 -895.369 1
Cu 1251.91 741.49 -895.369 1
Cu 1251.91 752.295 -895.369 1
Cu 1251.91 763.05 -895.369 1
Cu 1251.91 773.754 -895.369 1
Cu 1251.91 784.404 -895.369 1
Cu 1251.91 795.002 -895.369 1
Cu 1251.91 805.545 -895.369 1
Cu 1251.91 816.033 -895.369 1
Cu 1251.91 826.464 -895.369 1
Cu 1251.91 836.839 -895.369 1
Cu 1251.91 847.155 -895.369 1
Cu 1251.91 857.412 -895.369 1
Cu 1251.91 867.61 -895.369 1
Cu 1251.91 877.747 -895.369 1
Cu 1251.91 887.822 -895.369 1
Cu 1251.91 897.834 -895.369 1
Cu 1251.91 907.783 -895.369 1
Cu 1251.91 917.668 -895.369 1
Cu 1251.91 927.488 -895.369 1
Cu 1251.91 937.242 -895.369 1
Cu 1251.91 946.928 -895.369 1
Cu 1251.91 956.547 -895.369 1
Cu 1251.91 966.097 -895.369 1
Cu 1251.91 975.578 -895.369 1
Cu 1251.91 984.989 -895.369 1
Cu 1251.91 994.328 -895.369 1
Cu 1251.91 1003.6 -895.369 1
Cu 1251.91 1012.79 -895.369 1
Cu 1251.91 1021.91 -895.369 1
Cu 1251.91 1030.96 -895.369 1
Cu 1244.69 1039.93 -895.369 1
Cu 1236.21 1048.83 -895.369 1
Cu 1227.65 1057.64 -895.369 1
Cu 1219 1066.39 -895.369 1
Cu 1210.26 1075.05 -895.369 1
Cu 1201.44 1083.63 -895.369 1
Cu 1192.54 1092.14 -895.369 1
Cu 1183.55 1100.56 -895.369 1
Cu 1174.48 1108.9 -895.369 1
Cu 1165.33 1117.16 -895.369 1
Cu 1156.1 1125.34 -895.369 1
Cu 1146.79 1133.43 -895.369 1
Cu 1137.4 1141.44 -895.369 1
Cu 1127.94 1149.37 -895.369 1
Cu 1118.39 1157.21 -895.369 1
Cu 1108.77 1164.96 -895.369 1
Cu 1099.07 1172.63 -895.369 1
Cu 1245.37 1081.55 -895.369 1
Cu 1236.68 1090.25 -895.369 1
Cu 1227.91 1098.88 -895.369 1
Cu 1219.06 1107.43 -895.369 1
Cu 1210.12 1115.9 -895.369 1
Cu 1201.1 1124.3 -895.369 1
Cu 1192.01 1132.61 -895.369 1
Cu 1182.83 1140.84 -895.369 1
Cu 1173.58 1149 -895.369 1
Cu 1164.24 1157.07 -895.369 1
Cu 1154.83 1165.05 -895.369 1
Cu 1145.35 1172.96 -895.369 1
Cu -632.464 1178.81 -895.369 1
Cu -642.005 1170.96 -895.369 1
Cu -651.472 1163.04 -895.369 1
Cu -660.862 1155.03 -895.369 1
Cu -670.175 1146.94 -895.369 1
Cu -679.41 1138.77 -895.369 1
Cu -688.566 1130.51 -895.369 1
Cu -697.643 1122.18 -895.369 1
Cu -706.639 1113.76 -895.369 1
Cu -715.555 1105.27 -895.369 1
Cu -724.389 1096.7 -895.369 1
Cu -733.14 1088.05 -895.369 1
Cu -741.809 1079.33 -895.369 1
Cu -739.404 -724.14 -895.369 1
Cu -730.713 -732.844 -895.369 1
Cu -721.939 -741.471 -895.369 1
Cu -713.082 -750.02 -895.369 1
Cu -704.144 -758.49 -895.369 1
Cu -695.125 -766.882 -895.369 1
Cu -686.025 -775.194 -895.369 1
Cu -676.847 -783.425 -895.369 1
Cu -667.59 -791.575 -895.369 1
Cu -658.256 -799.644 -895.369 1
Cu -648.845 -807.629 -895.369 1
Cu -639.357 -815.532 -895.369 1
Cu 1138.46 -820.989 -895.369 1
Cu 1148 -813.145 -895.369 1
Cu 1157.46 -805.217 -895.369 1
Cu 1166.85 -797.206 -895.369 1
Cu 1176.16 -789.113 -895.369 1
Cu 1185.39 -780.938 -895.369 1
Cu 1194.55 -772.683 -895.369 1
Cu 1203.62 -764.347 -895.369 1
Cu 1212.62 -755.931 -895.369 1
Cu 1221.53 -747.436 -895.369 1
Cu 1230.36 -738.864 -895.369 1
Cu 1239.11 -730.213 -895.369 1
Cu 1247.78 -721.486 -895.369 1
Cu 1186.17 -819.231 -895.369 1
Cu 1195.49 -811.145 -895.369 1
Cu 1204.73 -802.979 -895.369 1
Cu 1213.9 -794.733 -895.369 1
Cu 1222.99 -786.409 -895.369 1
Cu 1231.99 -778.007 -895.369 1
Cu 1240.92 -769.528 -895.369 1
Cu 1249.77 -760.972 -895.369 1
Cu 1248.29 1120.04 -895.369 1
Cu 1239.43 1128.58 -895.369 1
Cu 1230.49 1137.05 -895.369 1
Cu 1221.46 1145.44 -895.369 1
Cu 1212.36 1153.75 -895.369 1
Cu 1203.19 1161.98 -895.369 1
Cu 1193.93 1170.13 -895.369 1
Cu 1184.6 1178.2 -895.369 1
Cu -685.319 1172.62 -895.369 1
Cu -694.597 1164.49 -895.369 1
Cu -703.798 1156.28 -895.369 1
Cu -712.922 1148 -895.369 1
Cu -721.968 1139.63 -895.369 1
Cu -730.935 1131.19 -895.369 1
Cu -739.822 1122.67 -895.369 1
Cu -746.72 -758.328 -895.369 1
Cu -737.895 -766.907 -895.369 1
Cu -728.99 -775.41 -895.369 1
Cu -720.006 -783.836 -895.369 1
Cu -710.943 -792.184 -895.369 1
Cu -701.802 -800.454 -895.369 1
Cu -692.584 -808.644 -895.369 1
Cu -683.29 -816.755 -895.369 1
Cu 1232.15 -817.775 -895.369 1
Cu 1241.26 -809.472 -895.369 1
Cu 1250.29 -801.092 -895.369 1
Cu 1252.37 1156.76 -895.369 1
Cu 1243.36 1165.16 -895.369 1
Cu 1234.27 1173.48 -895.369 1
Cu -726.622 1175.19 -895.369 1
Cu -735.728 1166.89 -895.369 1
Cu -744.757 1158.51 -895.369 1
Cu -746.397 -799.344 -895.369 1
Cu -737.382 -807.74 -895.369 1
Cu -728.29 -816.059 -895.369 1


==> anc/supplementary/110/tall_top/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.57584 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable	R equal 3.1
variable	z equal 4
variable	center equal 50
variable	border equal 2*${center}
variable        cut equal 0.51
variable	S equal 0.85*$R
variable	C equal 0.2*$R
	
region          mycube block 0 ${border} 0 ${border} 0 $z
create_box      1 mycube

variable        xcut1 equal ${center}-${R}+${cut}
variable        xcut2 equal ${center}+${R}-${cut}

region          cyl cylinder z ${center} ${center} $R 0 $z
region          cut1 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side in
region          cut2 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side in
region          wire intersect 3 cyl cut1 cut2

create_atoms    1 region wire

region          cut3 plane ${xcut1} 0.0 0.0 1.0 0.0 0.0 side out
region          cut4 plane ${xcut2} 0.0 0.0 -1.0 0.0 0.0 side out

region          adatomregion intersect 2 cyl cut3
create_atoms    1 random 1 ${seed1} adatomregion

region          adatomregion2 intersect 2 cyl cut4
create_atoms    1 random 1 ${seed3} adatomregion2

variable        xcut5 equal ${center}-${S}+${cut}
variable        xcut6 equal ${center}+${S}-${cut}
region          cut5 plane ${xcut5} 0.0 0.0 1.0 0.0 0.0 side out
region          cut6 plane ${xcut6} 0.0 0.0 -1.0 0.0 0.0 side out

region          shell cylinder z ${center} ${center} $S 0 $z side out
region          surfaceregion union 3 shell cut5 cut6
group           surface region surfaceregion

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor	2.0 bin # 2.0 Å is default for metal units
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 51097

dump mydump all atom 510970 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style    custom step cpuremain time temp press etotal pe vol c_aveclimb

fix  fem all femocs in.fem 0

run 51097000


==> anc/supplementary/110/tall_top/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 900.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 510970
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 4 4        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 35                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0          # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/111/short_mid/extension.xyz <==
8692
comment
Cu 264.69 173.075 0 1
Cu 265.301 173.938 0 1
Cu 265.913 174.802 0 1
Cu 266.525 175.666 0 1
Cu 267.137 176.53 0 1
Cu 267.748 177.393 0 1
Cu 268.36 178.257 0 1
Cu 268.972 179.121 0 1
Cu 269.089 179.984 0 1
Cu 268.477 180.848 0 1
Cu 267.865 181.712 0 1
Cu 267.253 182.576 0 1
Cu 266.642 183.439 0 1
Cu 266.03 184.303 0 1
Cu 265.418 185.167 0 1
Cu 264.806 186.03 0 1
Cu 264.195 186.894 0 1
Cu 263.583 187.758 0 1
Cu 262.971 188.622 0 1
Cu 262.359 189.485 0 1
Cu 261.748 190.349 0 1
Cu 261.136 191.213 0 1
Cu 260.524 192.076 0 1
Cu 259.912 192.94 0 1
Cu 259.301 193.804 0 1
Cu 258.689 194.668 0 1
Cu 258.077 195.531 0 1
Cu 257.465 196.395 0 1
Cu 256.854 197.259 0 1
Cu 256.242 198.122 0 1
Cu 255.63 198.986 0 1
Cu 255.018 199.85 0 1
Cu 254.407 200.713 0 1
Cu 253.795 200.878 0 1
Cu 253.183 200.015 0 1
Cu 252.571 199.151 0 1
Cu 251.96 198.287 0 1
Cu 251.348 197.423 0 1
Cu 250.736 196.56 0 1
Cu 250.124 195.696 0 1
Cu 249.513 194.832 0 1
Cu 248.901 193.969 0 1
Cu 248.289 193.105 0 1
Cu 247.677 192.241 0 1
Cu 247.066 191.377 0 1
Cu 246.454 190.514 0 1
Cu 245.842 189.65 0 1
Cu 245.23 188.786 0 1
Cu 244.619 187.923 0 1
Cu 244.007 187.059 0 1
Cu 243.395 186.195 0 1
Cu 242.783 185.332 0 1
Cu 242.172 184.468 0 1
Cu 241.56 183.604 0 1
Cu 240.948 182.74 0 1
Cu 240.336 181.877 0 1
Cu 239.725 181.013 0 1
Cu 239.113 180.149 0 1
Cu 238.996 179.286 0 1
Cu 239.608 178.422 0 1
Cu 240.22 177.558 0 1
Cu 240.831 176.694 0 1
Cu 241.443 175.831 0 1
Cu 242.055 174.967 0 1
Cu 242.667 174.103 0 1
Cu 243.278 173.24 0 1
Cu 243.89 172.376 0 1
Cu 244.502 171.512 0 1
Cu 245.114 170.648 0 1
Cu 245.725 169.785 0 1
Cu 246.337 168.921 0 1
Cu 246.949 168.057 0 1
Cu 247.561 167.194 0 1
Cu 248.172 166.33 0 1
Cu 248.784 165.466 0 1
Cu 249.396 164.602 0 1
Cu 250.008 163.739 0 1
Cu 250.619 162.875 0 1
Cu 251.231 162.011 0 1
Cu 251.843 161.148 0 1
Cu 252.455 160.284 0 1
Cu 253.066 159.42 0 1
Cu 253.678 158.557 0 1
Cu 254.29 158.392 0 1
Cu 254.902 159.255 0 1
Cu 255.513 160.119 0 1
Cu 256.125 160.983 0 1
Cu 256.737 161.847 0 1
Cu 257.349 162.71 0 1
Cu 257.96 163.574 0 1
Cu 258.572 164.438 0 1
Cu 259.184 165.301 0 1
Cu 259.796 166.165 0 1
Cu 260.407 167.029 0 1
Cu 261.019 167.893 0 1
Cu 261.631 168.756 0 1
Cu 262.243 169.62 0 1
Cu 262.854 170.484 0 1
Cu 263.466 171.347 0 1
Cu 264.078 172.211 0 1
Cu 264.69 173.075 0 1
Cu 244.48 171.513 -0.544965 1
Cu 245.093 170.648 -0.544965 1
Cu 245.706 169.783 -0.544965 1
Cu 246.318 168.918 -0.544965 1
Cu 246.931 168.054 -0.544965 1
Cu 247.543 167.189 -0.544965 1
Cu 248.156 166.324 -0.544965 1
Cu 248.769 165.459 -0.544965 1
Cu 249.381 164.594 -0.544965 1
Cu 249.994 163.729 -0.544965 1
Cu 250.606 162.864 -0.544965 1
Cu 251.219 161.999 -0.544965 1
Cu 251.831 161.135 -0.544965 1
Cu 252.444 160.27 -0.544965 1
Cu 253.057 159.405 -0.544965 1
Cu 253.669 158.54 -0.544965 1
Cu 254.282 158.351 -0.544965 1
Cu 254.894 159.216 -0.544965 1
Cu 255.507 160.081 -0.544965 1
Cu 256.119 160.946 -0.544965 1
Cu 256.732 161.811 -0.544965 1
Cu 257.345 162.676 -0.544965 1
Cu 257.957 163.54 -0.544965 1
Cu 258.57 164.405 -0.544965 1
Cu 259.182 165.27 -0.544965 1
Cu 259.795 166.135 -0.544965 1
Cu 260.407 167 -0.544965 1
Cu 261.02 167.865 -0.544965 1
Cu 261.633 168.73 -0.544965 1
Cu 262.245 169.595 -0.544965 1
Cu 262.858 170.459 -0.544965 1
Cu 263.47 171.324 -0.544965 1
Cu 264.083 172.189 -0.544965 1
Cu 264.695 173.054 -0.544965 1
Cu 265.308 173.919 -0.544965 1
Cu 265.921 174.784 -0.544965 1
Cu 266.533 175.649 -0.544965 1
Cu 267.146 176.514 -0.544965 1
Cu 267.758 177.378 -0.544965 1
Cu 268.371 178.243 -0.544965 1
Cu 268.983 179.108 -0.544965 1
Cu 269.117 179.973 -0.544965 1
Cu 268.505 180.838 -0.544965 1
Cu 267.892 181.703 -0.544965 1
Cu 267.279 182.568 -0.544965 1
Cu 266.667 183.433 -0.544965 1
Cu 266.054 184.297 -0.544965 1
Cu 265.442 185.162 -0.544965 1
Cu 264.829 186.027 -0.544965 1
Cu 264.217 186.892 -0.544965 1
Cu 263.604 187.757 -0.544965 1
Cu 262.991 188.622 -0.544965 1
Cu 262.379 189.487 -0.544965 1
Cu 261.766 190.352 -0.544965 1
Cu 261.154 191.216 -0.544965 1
Cu 260.541 192.081 -0.544965 1
Cu 259.929 192.946 -0.544965 1
Cu 259.316 193.811 -0.544965 1
Cu 258.703 194.676 -0.544965 1
Cu 258.091 195.541 -0.544965 1
Cu 257.478 196.406 -0.544965 1
Cu 256.866 197.271 -0.544965 1
Cu 256.253 198.135 -0.544965 1
Cu 255.641 199 -0.544965 1
Cu 255.028 199.865 -0.544965 1
Cu 254.415 200.73 -0.544965 1
Cu 253.803 200.919 -0.544965 1
Cu 253.19 200.054 -0.544965 1
Cu 252.578 199.189 -0.544965 1
Cu 251.965 198.324 -0.544965 1
Cu 251.353 197.459 -0.544965 1
Cu 250.74 196.594 -0.544965 1
Cu 250.127 195.73 -0.544965 1
Cu 249.515 194.865 -0.544965 1
Cu 248.902 194 -0.544965 1
Cu 248.29 193.135 -0.544965 1
Cu 247.677 192.27 -0.544965 1
Cu 247.065 191.405 -0.544965 1
Cu 246.452 190.54 -0.544965 1
Cu 245.839 189.675 -0.544965 1
Cu 245.227 188.811 -0.544965 1
Cu 244.614 187.946 -0.544965 1
Cu 244.002 187.081 -0.544965 1
Cu 243.389 186.216 -0.544965 1
Cu 242.776 185.351 -0.544965 1
Cu 242.164 184.486 -0.544965 1
Cu 241.551 183.621 -0.544965 1
Cu 240.939 182.756 -0.544965 1
Cu 240.326 181.892 -0.544965 1
Cu 239.714 181.027 -0.544965 1
Cu 239.101 180.162 -0.544965 1
Cu 238.967 179.297 -0.544965 1
Cu 239.58 178.432 -0.544965 1
Cu 240.192 177.567 -0.544965 1
Cu 240.805 176.702 -0.544965 1
Cu 241.418 175.837 -0.544965 1
Cu 242.03 174.973 -0.544965 1
Cu 242.643 174.108 -0.544965 1
Cu 243.255 173.243 -0.544965 1
Cu 243.868 172.378 -0.544965 1
Cu 244.48 171.513 -0.544965 1
Cu 250.571 196.461 -1.16816 1
Cu 249.955 195.591 -1.16816 1
Cu 249.34 194.722 -1.16816 1
Cu 248.724 193.853 -1.16816 1
Cu 248.109 192.984 -1.16816 1
Cu 247.493 192.115 -1.16816 1
Cu 246.878 191.246 -1.16816 1
Cu 246.262 190.377 -1.16816 1
Cu 245.647 189.508 -1.16816 1
Cu 245.031 188.639 -1.16816 1
Cu 244.416 187.77 -1.16816 1
Cu 243.8 186.901 -1.16816 1
Cu 243.184 186.032 -1.16816 1
Cu 242.569 185.163 -1.16816 1
Cu 241.953 184.294 -1.16816 1
Cu 241.338 183.425 -1.16816 1
Cu 240.722 182.556 -1.16816 1
Cu 240.107 181.686 -1.16816 1
Cu 239.491 180.817 -1.16816 1
Cu 238.876 179.948 -1.16816 1
Cu 239.047 179.079 -1.16816 1
Cu 239.663 178.21 -1.16816 1
Cu 240.278 177.341 -1.16816 1
Cu 240.894 176.472 -1.16816 1
Cu 241.509 175.603 -1.16816 1
Cu 242.125 174.734 -1.16816 1
Cu 242.741 173.865 -1.16816 1
Cu 243.356 172.996 -1.16816 1
Cu 243.972 172.127 -1.16816 1
Cu 244.587 171.258 -1.16816 1
Cu 245.203 170.389 -1.16816 1
Cu 245.818 169.52 -1.16816 1
Cu 246.434 168.651 -1.16816 1
Cu 247.049 167.781 -1.16816 1
Cu 247.665 166.912 -1.16816 1
Cu 248.28 166.043 -1.16816 1
Cu 248.896 165.174 -1.16816 1
Cu 249.512 164.305 -1.16816 1
Cu 250.127 163.436 -1.16816 1
Cu 250.743 162.567 -1.16816 1
Cu 251.358 161.698 -1.16816 1
Cu 251.974 160.829 -1.16816 1
Cu 252.589 159.96 -1.16816 1
Cu 253.205 159.091 -1.16816 1
Cu 253.82 158.222 -1.16816 1
Cu 254.436 158.464 -1.16816 1
Cu 255.051 159.333 -1.16816 1
Cu 255.667 160.202 -1.16816 1
Cu 256.282 161.071 -1.16816 1
Cu 256.898 161.94 -1.16816 1
Cu 257.514 162.809 -1.16816 1
Cu 258.129 163.679 -1.16816 1
Cu 258.745 164.548 -1.16816 1
Cu 259.36 165.417 -1.16816 1
Cu 259.976 166.286 -1.16816 1
Cu 260.591 167.155 -1.16816 1
Cu 261.207 168.024 -1.16816 1
Cu 261.822 168.893 -1.16816 1
Cu 262.438 169.762 -1.16816 1
Cu 263.053 170.631 -1.16816 1
Cu 263.669 171.5 -1.16816 1
Cu 264.285 172.369 -1.16816 1
Cu 264.9 173.238 -1.16816 1
Cu 265.516 174.107 -1.16816 1
Cu 266.131 174.976 -1.16816 1
Cu 266.747 175.845 -1.16816 1
Cu 267.362 176.714 -1.16816 1
Cu 267.978 177.584 -1.16816 1
Cu 268.593 178.453 -1.16816 1
Cu 269.209 179.322 -1.16816 1
Cu 269.037 180.191 -1.16816 1
Cu 268.422 181.06 -1.16816 1
Cu 267.806 181.929 -1.16816 1
Cu 267.191 182.798 -1.16816 1
Cu 266.575 183.667 -1.16816 1
Cu 265.959 184.536 -1.16816 1
Cu 265.344 185.405 -1.16816 1
Cu 264.728 186.274 -1.16816 1
Cu 264.113 187.143 -1.16816 1
Cu 263.497 188.012 -1.16816 1
Cu 262.882 188.881 -1.16816 1
Cu 262.266 189.75 -1.16816 1
Cu 261.651 190.619 -1.16816 1
Cu 261.035 191.489 -1.16816 1
Cu 260.42 192.358 -1.16816 1
Cu 259.804 193.227 -1.16816 1
Cu 259.189 194.096 -1.16816 1
Cu 258.573 194.965 -1.16816 1
Cu 257.957 195.834 -1.16816 1
Cu 257.342 196.703 -1.16816 1
Cu 256.726 197.572 -1.16816 1
Cu 256.111 198.441 -1.16816 1
Cu 255.495 199.31 -1.16816 1
Cu 254.88 200.179 -1.16816 1
Cu 254.264 201.048 -1.16816 1
Cu 253.649 200.806 -1.16816 1
Cu 253.033 199.937 -1.16816 1
Cu 252.418 199.068 -1.16816 1
Cu 251.802 198.199 -1.16816 1
Cu 251.186 197.33 -1.16816 1
Cu 250.571 196.461 -1.16816 1
Cu 243.419 172.713 -1.82475 1
Cu 244.04 171.837 -1.82475 1
Cu 244.661 170.96 -1.82475 1
Cu 245.282 170.083 -1.82475 1
Cu 245.903 169.206 -1.82475 1
Cu 246.524 168.329 -1.82475 1
Cu 247.145 167.453 -1.82475 1
Cu 247.766 166.576 -1.82475 1
Cu 248.387 165.699 -1.82475 1
Cu 249.008 164.822 -1.82475 1
Cu 249.629 163.945 -1.82475 1
Cu 250.25 163.069 -1.82475 1
Cu 250.871 162.192 -1.82475 1
Cu 251.492 161.315 -1.82475 1
Cu 252.113 160.438 -1.82475 1
Cu 252.734 159.561 -1.82475 1
Cu 253.355 158.685 -1.82475 1
Cu 253.976 157.808 -1.82475 1
Cu 254.597 158.499 -1.82475 1
Cu 255.219 159.376 -1.82475 1
Cu 255.84 160.252 -1.82475 1
Cu 256.461 161.129 -1.82475 1
Cu 257.082 162.006 -1.82475 1
Cu 257.703 162.883 -1.82475 1
Cu 258.324 163.76 -1.82475 1
Cu 258.945 164.636 -1.82475 1
Cu 259.566 165.513 -1.82475 1
Cu 260.187 166.39 -1.82475 1
Cu 260.808 167.267 -1.82475 1
Cu 261.429 168.144 -1.82475 1
Cu 262.05 169.02 -1.82475 1
Cu 262.671 169.897 -1.82475 1
Cu 263.292 170.774 -1.82475 1
Cu 263.913 171.651 -1.82475 1
Cu 264.534 172.528 -1.82475 1
Cu 265.155 173.404 -1.82475 1
Cu 265.776 174.281 -1.82475 1
Cu 266.397 175.158 -1.82475 1
Cu 267.018 176.035 -1.82475 1
Cu 267.639 176.912 -1.82475 1
Cu 268.26 177.789 -1.82475 1
Cu 268.881 178.665 -1.82475 1
Cu 269.502 179.542 -1.82475 1
Cu 269.013 180.419 -1.82475 1
Cu 268.392 181.296 -1.82475 1
Cu 267.771 182.173 -1.82475 1
Cu 267.15 183.049 -1.82475 1
Cu 266.529 183.926 -1.82475 1
Cu 265.907 184.803 -1.82475 1
Cu 265.286 185.68 -1.82475 1
Cu 264.665 186.557 -1.82475 1
Cu 264.044 187.433 -1.82475 1
Cu 263.423 188.31 -1.82475 1
Cu 262.802 189.187 -1.82475 1
Cu 262.181 190.064 -1.82475 1
Cu 261.56 190.941 -1.82475 1
Cu 260.939 191.817 -1.82475 1
Cu 260.318 192.694 -1.82475 1
Cu 259.697 193.571 -1.82475 1
Cu 259.076 194.448 -1.82475 1
Cu 258.455 195.325 -1.82475 1
Cu 257.834 196.201 -1.82475 1
Cu 257.213 197.078 -1.82475 1
Cu 256.592 197.955 -1.82475 1
Cu 255.971 198.832 -1.82475 1
Cu 255.35 199.709 -1.82475 1
Cu 254.729 200.585 -1.82475 1
Cu 254.108 201.462 -1.82475 1
Cu 253.487 200.771 -1.82475 1
Cu 252.866 199.894 -1.82475 1
Cu 252.245 199.018 -1.82475 1
Cu 251.624 198.141 -1.82475 1
Cu 251.003 197.264 -1.82475 1
Cu 250.382 196.387 -1.82475 1
Cu 249.761 195.51 -1.82475 1
Cu 249.14 194.634 -1.82475 1
Cu 248.519 193.757 -1.82475 1
Cu 247.898 192.88 -1.82475 1
Cu 247.277 192.003 -1.82475 1
Cu 246.656 191.126 -1.82475 1
Cu 246.035 190.25 -1.82475 1
Cu 245.414 189.373 -1.82475 1
Cu 244.793 188.496 -1.82475 1
Cu 244.172 187.619 -1.82475 1
Cu 243.551 186.742 -1.82475 1
Cu 242.93 185.866 -1.82475 1
Cu 242.309 184.989 -1.82475 1
Cu 241.688 184.112 -1.82475 1
Cu 241.067 183.235 -1.82475 1
Cu 240.446 182.358 -1.82475 1
Cu 239.825 181.481 -1.82475 1
Cu 239.203 180.605 -1.82475 1
Cu 238.582 179.728 -1.82475 1
Cu 239.072 178.851 -1.82475 1
Cu 239.693 177.974 -1.82475 1
Cu 240.314 177.097 -1.82475 1
Cu 240.935 176.221 -1.82475 1
Cu 241.556 175.344 -1.82475 1
Cu 242.177 174.467 -1.82475 1
Cu 242.798 173.59 -1.82475 1
Cu 243.419 172.713 -1.82475 1
Cu 253.421 158.3 -2.504 1
Cu 254.051 157.436 -2.504 1
Cu 254.68 158.324 -2.504 1
Cu 255.309 159.213 -2.504 1
Cu 255.938 160.101 -2.504 1
Cu 256.568 160.989 -2.504 1
Cu 257.197 161.878 -2.504 1
Cu 257.826 162.766 -2.504 1
Cu 258.456 163.655 -2.504 1
Cu 259.085 164.543 -2.504 1
Cu 259.714 165.432 -2.504 1
Cu 260.343 166.32 -2.504 1
Cu 260.973 167.209 -2.504 1
Cu 261.602 168.097 -2.504 1
Cu 262.231 168.985 -2.504 1
Cu 262.86 169.874 -2.504 1
Cu 263.49 170.762 -2.504 1
Cu 264.119 171.651 -2.504 1
Cu 264.748 172.539 -2.504 1
Cu 265.378 173.428 -2.504 1
Cu 266.007 174.316 -2.504 1
Cu 266.636 175.205 -2.504 1
Cu 267.265 176.093 -2.504 1
Cu 267.895 176.982 -2.504 1
Cu 268.524 177.87 -2.504 1
Cu 269.153 178.758 -2.504 1
Cu 269.766 179.647 -2.504 1
Cu 269.136 180.535 -2.504 1
Cu 268.507 181.424 -2.504 1
Cu 267.878 182.312 -2.504 1
Cu 267.249 183.201 -2.504 1
Cu 266.619 184.089 -2.504 1
Cu 265.99 184.978 -2.504 1
Cu 265.361 185.866 -2.504 1
Cu 264.731 186.754 -2.504 1
Cu 264.102 187.643 -2.504 1
Cu 263.473 188.531 -2.504 1
Cu 262.844 189.42 -2.504 1
Cu 262.214 190.308 -2.504 1
Cu 261.585 191.197 -2.504 1
Cu 260.956 192.085 -2.504 1
Cu 260.327 192.974 -2.504 1
Cu 259.697 193.862 -2.504 1
Cu 259.068 194.751 -2.504 1
Cu 258.439 195.639 -2.504 1
Cu 257.809 196.527 -2.504 1
Cu 257.18 197.416 -2.504 1
Cu 256.551 198.304 -2.504 1
Cu 255.922 199.193 -2.504 1
Cu 255.292 200.081 -2.504 1
Cu 254.663 200.97 -2.504 1
Cu 254.034 201.834 -2.504 1
Cu 253.405 200.946 -2.504 1
Cu 252.775 200.057 -2.504 1
Cu 252.146 199.169 -2.504 1
Cu 251.517 198.281 -2.504 1
Cu 250.887 197.392 -2.504 1
Cu 250.258 196.504 -2.504 1
Cu 249.629 195.615 -2.504 1
Cu 249 194.727 -2.504 1
Cu 248.37 193.838 -2.504 1
Cu 247.741 192.95 -2.504 1
Cu 247.112 192.061 -2.504 1
Cu 246.483 191.173 -2.504 1
Cu 245.853 190.285 -2.504 1
Cu 245.224 189.396 -2.504 1
Cu 244.595 188.508 -2.504 1
Cu 243.965 187.619 -2.504 1
Cu 243.336 186.731 -2.504 1
Cu 242.707 185.842 -2.504 1
Cu 242.078 184.954 -2.504 1
Cu 241.448 184.065 -2.504 1
Cu 240.819 183.177 -2.504 1
Cu 240.19 182.288 -2.504 1
Cu 239.561 181.4 -2.504 1
Cu 238.931 180.512 -2.504 1
Cu 238.319 179.623 -2.504 1
Cu 238.948 178.735 -2.504 1
Cu 239.577 177.846 -2.504 1
Cu 240.207 176.958 -2.504 1
Cu 240.836 176.069 -2.504 1
Cu 241.465 175.181 -2.504 1
Cu 242.094 174.292 -2.504 1
Cu 242.724 173.404 -2.504 1
Cu 243.353 172.516 -2.504 1
Cu 243.982 171.627 -2.504 1
Cu 244.612 170.739 -2.504 1
Cu 245.241 169.85 -2.504 1
Cu 245.87 168.962 -2.504 1
Cu 246.499 168.073 -2.504 1
Cu 247.129 167.185 -2.504 1
Cu 247.758 166.296 -2.504 1
Cu 248.387 165.408 -2.504 1
Cu 249.016 164.519 -2.504 1
Cu 249.646 163.631 -2.504 1
Cu 250.275 162.743 -2.504 1
Cu 250.904 161.854 -2.504 1
Cu 251.534 160.966 -2.504 1
Cu 252.163 160.077 -2.504 1
Cu 252.792 159.189 -2.504 1
Cu 253.421 158.3 -2.504 1
Cu 256.407 160.366 -3.20063 1
Cu 257.048 161.271 -3.20063 1
Cu 257.688 162.175 -3.20063 1
Cu 258.329 163.079 -3.20063 1
Cu 258.969 163.984 -3.20063 1
Cu 259.61 164.888 -3.20063 1
Cu 260.25 165.792 -3.20063 1
Cu 260.891 166.697 -3.20063 1
Cu 261.532 167.601 -3.20063 1
Cu 262.172 168.505 -3.20063 1
Cu 262.813 169.409 -3.20063 1
Cu 263.453 170.314 -3.20063 1
Cu 264.094 171.218 -3.20063 1
Cu 264.734 172.122 -3.20063 1
Cu 265.375 173.027 -3.20063 1
Cu 266.015 173.931 -3.20063 1
Cu 266.656 174.835 -3.20063 1
Cu 267.296 175.74 -3.20063 1
Cu 267.937 176.644 -3.20063 1
Cu 268.577 177.548 -3.20063 1
Cu 269.218 178.453 -3.20063 1
Cu 269.858 179.357 -3.20063 1
Cu 269.611 180.261 -3.20063 1
Cu 268.971 181.166 -3.20063 1
Cu 268.33 182.07 -3.20063 1
Cu 267.69 182.974 -3.20063 1
Cu 267.049 183.879 -3.20063 1
Cu 266.409 184.783 -3.20063 1
Cu 265.768 185.687 -3.20063 1
Cu 265.128 186.592 -3.20063 1
Cu 264.487 187.496 -3.20063 1
Cu 263.847 188.4 -3.20063 1
Cu 263.206 189.305 -3.20063 1
Cu 262.566 190.209 -3.20063 1
Cu 261.925 191.113 -3.20063 1
Cu 261.285 192.018 -3.20063 1
Cu 260.644 192.922 -3.20063 1
Cu 260.004 193.826 -3.20063 1
Cu 259.363 194.73 -3.20063 1
Cu 258.723 195.635 -3.20063 1
Cu 258.082 196.539 -3.20063 1
Cu 257.442 197.443 -3.20063 1
Cu 256.801 198.348 -3.20063 1
Cu 256.161 199.252 -3.20063 1
Cu 255.52 200.156 -3.20063 1
Cu 254.88 201.061 -3.20063 1
Cu 254.239 201.965 -3.20063 1
Cu 253.599 201.617 -3.20063 1
Cu 252.958 200.712 -3.20063 1
Cu 252.318 199.808 -3.20063 1
Cu 251.677 198.904 -3.20063 1
Cu 251.037 197.999 -3.20063 1
Cu 250.396 197.095 -3.20063 1
Cu 249.756 196.191 -3.20063 1
Cu 249.115 195.286 -3.20063 1
Cu 248.475 194.382 -3.20063 1
Cu 247.834 193.478 -3.20063 1
Cu 247.193 192.573 -3.20063 1
Cu 246.553 191.669 -3.20063 1
Cu 245.912 190.765 -3.20063 1
Cu 245.272 189.861 -3.20063 1
Cu 244.631 188.956 -3.20063 1
Cu 243.991 188.052 -3.20063 1
Cu 243.35 187.148 -3.20063 1
Cu 242.71 186.243 -3.20063 1
Cu 242.069 185.339 -3.20063 1
Cu 241.429 184.435 -3.20063 1
Cu 240.788 183.53 -3.20063 1
Cu 240.148 182.626 -3.20063 1
Cu 239.507 181.722 -3.20063 1
Cu 238.867 180.817 -3.20063 1
Cu 238.226 179.913 -3.20063 1
Cu 238.473 179.009 -3.20063 1
Cu 239.114 178.104 -3.20063 1
Cu 239.754 177.2 -3.20063 1
Cu 240.395 176.296 -3.20063 1
Cu 241.035 175.391 -3.20063 1
Cu 241.676 174.487 -3.20063 1
Cu 242.316 173.583 -3.20063 1
Cu 242.957 172.678 -3.20063 1
Cu 243.597 171.774 -3.20063 1
Cu 244.238 170.87 -3.20063 1
Cu 244.878 169.965 -3.20063 1
Cu 245.519 169.061 -3.20063 1
Cu 246.159 168.157 -3.20063 1
Cu 246.8 167.252 -3.20063 1
Cu 247.44 166.348 -3.20063 1
Cu 248.081 165.444 -3.20063 1
Cu 248.721 164.54 -3.20063 1
Cu 249.362 163.635 -3.20063 1
Cu 250.002 162.731 -3.20063 1
Cu 250.643 161.827 -3.20063 1
Cu 251.283 160.922 -3.20063 1
Cu 251.924 160.018 -3.20063 1
Cu 252.564 159.114 -3.20063 1
Cu 253.205 158.209 -3.20063 1
Cu 253.845 157.305 -3.20063 1
Cu 254.486 157.653 -3.20063 1
Cu 255.126 158.558 -3.20063 1
Cu 255.767 159.462 -3.20063 1
Cu 256.407 160.366 -3.20063 1
Cu 241.836 185.519 -3.91143 1
Cu 241.181 184.594 -3.91143 1
Cu 240.526 183.67 -3.91143 1
Cu 239.871 182.745 -3.91143 1
Cu 239.216 181.82 -3.91143 1
Cu 238.561 180.895 -3.91143 1
Cu 237.906 179.971 -3.91143 1
Cu 238.085 179.046 -3.91143 1
Cu 238.74 178.121 -3.91143 1
Cu 239.395 177.196 -3.91143 1
Cu 240.05 176.272 -3.91143 1
Cu 240.705 175.347 -3.91143 1
Cu 241.36 174.422 -3.91143 1
Cu 242.015 173.498 -3.91143 1
Cu 242.67 172.573 -3.91143 1
Cu 243.325 171.648 -3.91143 1
Cu 243.98 170.723 -3.91143 1
Cu 244.635 169.799 -3.91143 1
Cu 245.29 168.874 -3.91143 1
Cu 245.945 167.949 -3.91143 1
Cu 246.6 167.024 -3.91143 1
Cu 247.255 166.1 -3.91143 1
Cu 247.91 165.175 -3.91143 1
Cu 248.565 164.25 -3.91143 1
Cu 249.22 163.325 -3.91143 1
Cu 249.875 162.401 -3.91143 1
Cu 250.53 161.476 -3.91143 1
Cu 251.185 160.551 -3.91143 1
Cu 251.84 159.626 -3.91143 1
Cu 252.495 158.702 -3.91143 1
Cu 253.15 157.777 -3.91143 1
Cu 253.805 156.852 -3.91143 1
Cu 254.459 157.106 -3.91143 1
Cu 255.114 158.03 -3.91143 1
Cu 255.769 158.955 -3.91143 1
Cu 256.424 159.88 -3.91143 1
Cu 257.079 160.805 -3.91143 1
Cu 257.734 161.729 -3.91143 1
Cu 258.389 162.654 -3.91143 1
Cu 259.044 163.579 -3.91143 1
Cu 259.699 164.504 -3.91143 1
Cu 260.354 165.428 -3.91143 1
Cu 261.009 166.353 -3.91143 1
Cu 261.664 167.278 -3.91143 1
Cu 262.319 168.203 -3.91143 1
Cu 262.974 169.127 -3.91143 1
Cu 263.629 170.052 -3.91143 1
Cu 264.284 170.977 -3.91143 1
Cu 264.939 171.901 -3.91143 1
Cu 265.594 172.826 -3.91143 1
Cu 266.249 173.751 -3.91143 1
Cu 266.904 174.676 -3.91143 1
Cu 267.559 175.6 -3.91143 1
Cu 268.214 176.525 -3.91143 1
Cu 268.869 177.45 -3.91143 1
Cu 269.524 178.375 -3.91143 1
Cu 270.179 179.299 -3.91143 1
Cu 269.999 180.224 -3.91143 1
Cu 269.344 181.149 -3.91143 1
Cu 268.689 182.074 -3.91143 1
Cu 268.034 182.998 -3.91143 1
Cu 267.379 183.923 -3.91143 1
Cu 266.724 184.848 -3.91143 1
Cu 266.069 185.772 -3.91143 1
Cu 265.415 186.697 -3.91143 1
Cu 264.76 187.622 -3.91143 1
Cu 264.105 188.547 -3.91143 1
Cu 263.45 189.471 -3.91143 1
Cu 262.795 190.396 -3.91143 1
Cu 262.14 191.321 -3.91143 1
Cu 261.485 192.246 -3.91143 1
Cu 260.83 193.17 -3.91143 1
Cu 260.175 194.095 -3.91143 1
Cu 259.52 195.02 -3.91143 1
Cu 258.865 195.945 -3.91143 1
Cu 258.21 196.869 -3.91143 1
Cu 257.555 197.794 -3.91143 1
Cu 256.9 198.719 -3.91143 1
Cu 256.245 199.644 -3.91143 1
Cu 255.59 200.568 -3.91143 1
Cu 254.935 201.493 -3.91143 1
Cu 254.28 202.418 -3.91143 1
Cu 253.625 202.164 -3.91143 1
Cu 252.97 201.24 -3.91143 1
Cu 252.315 200.315 -3.91143 1
Cu 251.66 199.39 -3.91143 1
Cu 251.005 198.465 -3.91143 1
Cu 250.35 197.541 -3.91143 1
Cu 249.695 196.616 -3.91143 1
Cu 249.04 195.691 -3.91143 1
Cu 248.385 194.766 -3.91143 1
Cu 247.73 193.842 -3.91143 1
Cu 247.075 192.917 -3.91143 1
Cu 246.42 191.992 -3.91143 1
Cu 245.765 191.067 -3.91143 1
Cu 245.11 190.143 -3.91143 1
Cu 244.455 189.218 -3.91143 1
Cu 243.8 188.293 -3.91143 1
Cu 243.145 187.369 -3.91143 1
Cu 242.49 186.444 -3.91143 1
Cu 241.836 185.519 -3.91143 1
Cu 248.511 195.577 -4.63422 1
Cu 247.839 194.627 -4.63422 1
Cu 247.166 193.677 -4.63422 1
Cu 246.493 192.727 -4.63422 1
Cu 245.82 191.777 -4.63422 1
Cu 245.147 190.827 -4.63422 1
Cu 244.474 189.877 -4.63422 1
Cu 243.801 188.927 -4.63422 1
Cu 243.128 187.977 -4.63422 1
Cu 242.455 187.027 -4.63422 1
Cu 241.783 186.077 -4.63422 1
Cu 241.11 185.127 -4.63422 1
Cu 240.437 184.177 -4.63422 1
Cu 239.764 183.227 -4.63422 1
Cu 239.091 182.277 -4.63422 1
Cu 238.418 181.327 -4.63422 1
Cu 237.745 180.376 -4.63422 1
Cu 237.368 179.426 -4.63422 1
Cu 238.041 178.476 -4.63422 1
Cu 238.714 177.526 -4.63422 1
Cu 239.386 176.576 -4.63422 1
Cu 240.059 175.626 -4.63422 1
Cu 240.732 174.676 -4.63422 1
Cu 241.405 173.726 -4.63422 1
Cu 242.078 172.776 -4.63422 1
Cu 242.751 171.826 -4.63422 1
Cu 243.424 170.876 -4.63422 1
Cu 244.097 169.926 -4.63422 1
Cu 244.77 168.976 -4.63422 1
Cu 245.442 168.026 -4.63422 1
Cu 246.115 167.076 -4.63422 1
Cu 246.788 166.126 -4.63422 1
Cu 247.461 165.176 -4.63422 1
Cu 248.134 164.226 -4.63422 1
Cu 248.807 163.276 -4.63422 1
Cu 249.48 162.326 -4.63422 1
Cu 250.153 161.376 -4.63422 1
Cu 250.826 160.426 -4.63422 1
Cu 251.498 159.476 -4.63422 1
Cu 252.171 158.526 -4.63422 1
Cu 252.844 157.576 -4.63422 1
Cu 253.517 156.626 -4.63422 1
Cu 254.19 156.093 -4.63422 1
Cu 254.863 157.043 -4.63422 1
Cu 255.536 157.993 -4.63422 1
Cu 256.209 158.943 -4.63422 1
Cu 256.882 159.893 -4.63422 1
Cu 257.554 160.843 -4.63422 1
Cu 258.227 161.793 -4.63422 1
Cu 258.9 162.743 -4.63422 1
Cu 259.573 163.693 -4.63422 1
Cu 260.246 164.643 -4.63422 1
Cu 260.919 165.593 -4.63422 1
Cu 261.592 166.543 -4.63422 1
Cu 262.265 167.493 -4.63422 1
Cu 262.938 168.443 -4.63422 1
Cu 263.61 169.393 -4.63422 1
Cu 264.283 170.343 -4.63422 1
Cu 264.956 171.293 -4.63422 1
Cu 265.629 172.243 -4.63422 1
Cu 266.302 173.193 -4.63422 1
Cu 266.975 174.143 -4.63422 1
Cu 267.648 175.093 -4.63422 1
Cu 268.321 176.043 -4.63422 1
Cu 268.993 176.993 -4.63422 1
Cu 269.666 177.943 -4.63422 1
Cu 270.339 178.894 -4.63422 1
Cu 270.717 179.844 -4.63422 1
Cu 270.044 180.794 -4.63422 1
Cu 269.371 181.744 -4.63422 1
Cu 268.698 182.694 -4.63422 1
Cu 268.025 183.644 -4.63422 1
Cu 267.352 184.594 -4.63422 1
Cu 266.679 185.544 -4.63422 1
Cu 266.007 186.494 -4.63422 1
Cu 265.334 187.444 -4.63422 1
Cu 264.661 188.394 -4.63422 1
Cu 263.988 189.344 -4.63422 1
Cu 263.315 190.294 -4.63422 1
Cu 262.642 191.244 -4.63422 1
Cu 261.969 192.194 -4.63422 1
Cu 261.296 193.144 -4.63422 1
Cu 260.623 194.094 -4.63422 1
Cu 259.951 195.044 -4.63422 1
Cu 259.278 195.994 -4.63422 1
Cu 258.605 196.944 -4.63422 1
Cu 257.932 197.894 -4.63422 1
Cu 257.259 198.844 -4.63422 1
Cu 256.586 199.794 -4.63422 1
Cu 255.913 200.744 -4.63422 1
Cu 255.24 201.694 -4.63422 1
Cu 254.567 202.644 -4.63422 1
Cu 253.895 203.177 -4.63422 1
Cu 253.222 202.227 -4.63422 1
Cu 252.549 201.277 -4.63422 1
Cu 251.876 200.327 -4.63422 1
Cu 251.203 199.377 -4.63422 1
Cu 250.53 198.427 -4.63422 1
Cu 249.857 197.477 -4.63422 1
Cu 249.184 196.527 -4.63422 1
Cu 248.511 195.577 -4.63422 1
Cu 256.048 157.952 -5.36745 1
Cu 256.743 158.933 -5.36745 1
Cu 257.437 159.913 -5.36745 1
Cu 258.132 160.894 -5.36745 1
Cu 258.826 161.875 -5.36745 1
Cu 259.521 162.855 -5.36745 1
Cu 260.215 163.836 -5.36745 1
Cu 260.91 164.816 -5.36745 1
Cu 261.604 165.797 -5.36745 1
Cu 262.299 166.778 -5.36745 1
Cu 262.993 167.758 -5.36745 1
Cu 263.688 168.739 -5.36745 1
Cu 264.382 169.719 -5.36745 1
Cu 265.077 170.7 -5.36745 1
Cu 265.771 171.68 -5.36745 1
Cu 266.466 172.661 -5.36745 1
Cu 267.161 173.642 -5.36745 1
Cu 267.855 174.622 -5.36745 1
Cu 268.55 175.603 -5.36745 1
Cu 269.244 176.583 -5.36745 1
Cu 269.939 177.564 -5.36745 1
Cu 270.633 178.545 -5.36745 1
Cu 271.328 179.525 -5.36745 1
Cu 270.789 180.506 -5.36745 1
Cu 270.094 181.486 -5.36745 1
Cu 269.4 182.467 -5.36745 1
Cu 268.705 183.448 -5.36745 1
Cu 268.011 184.428 -5.36745 1
Cu 267.316 185.409 -5.36745 1
Cu 266.622 186.389 -5.36745 1
Cu 265.927 187.37 -5.36745 1
Cu 265.233 188.35 -5.36745 1
Cu 264.538 189.331 -5.36745 1
Cu 263.843 190.312 -5.36745 1
Cu 263.149 191.292 -5.36745 1
Cu 262.454 192.273 -5.36745 1
Cu 261.76 193.253 -5.36745 1
Cu 261.065 194.234 -5.36745 1
Cu 260.371 195.215 -5.36745 1
Cu 259.676 196.195 -5.36745 1
Cu 258.982 197.176 -5.36745 1
Cu 258.287 198.156 -5.36745 1
Cu 257.593 199.137 -5.36745 1
Cu 256.898 200.117 -5.36745 1
Cu 256.204 201.098 -5.36745 1
Cu 255.509 202.079 -5.36745 1
Cu 254.815 203.059 -5.36745 1
Cu 254.12 204.04 -5.36745 1
Cu 253.426 203.279 -5.36745 1
Cu 252.731 202.298 -5.36745 1
Cu 252.036 201.318 -5.36745 1
Cu 251.342 200.337 -5.36745 1
Cu 250.647 199.357 -5.36745 1
Cu 249.953 198.376 -5.36745 1
Cu 249.258 197.395 -5.36745 1
Cu 248.564 196.415 -5.36745 1
Cu 247.869 195.434 -5.36745 1
Cu 247.175 194.454 -5.36745 1
Cu 246.48 193.473 -5.36745 1
Cu 245.786 192.492 -5.36745 1
Cu 245.091 191.512 -5.36745 1
Cu 244.397 190.531 -5.36745 1
Cu 243.702 189.551 -5.36745 1
Cu 243.008 188.57 -5.36745 1
Cu 242.313 187.59 -5.36745 1
Cu 241.618 186.609 -5.36745 1
Cu 240.924 185.628 -5.36745 1
Cu 240.229 184.648 -5.36745 1
Cu 239.535 183.667 -5.36745 1
Cu 238.84 182.687 -5.36745 1
Cu 238.146 181.706 -5.36745 1
Cu 237.451 180.725 -5.36745 1
Cu 236.757 179.745 -5.36745 1
Cu 237.296 178.764 -5.36745 1
Cu 237.99 177.784 -5.36745 1
Cu 238.685 176.803 -5.36745 1
Cu 239.379 175.822 -5.36745 1
Cu 240.074 174.842 -5.36745 1
Cu 240.768 173.861 -5.36745 1
Cu 241.463 172.881 -5.36745 1
Cu 242.157 171.9 -5.36745 1
Cu 242.852 170.92 -5.36745 1
Cu 243.547 169.939 -5.36745 1
Cu 244.241 168.958 -5.36745 1
Cu 244.936 167.978 -5.36745 1
Cu 245.63 166.997 -5.36745 1
Cu 246.325 166.017 -5.36745 1
Cu 247.019 165.036 -5.36745 1
Cu 247.714 164.055 -5.36745 1
Cu 248.408 163.075 -5.36745 1
Cu 249.103 162.094 -5.36745 1
Cu 249.797 161.114 -5.36745 1
Cu 250.492 160.133 -5.36745 1
Cu 251.186 159.153 -5.36745 1
Cu 251.881 158.172 -5.36745 1
Cu 252.575 157.191 -5.36745 1
Cu 253.27 156.211 -5.36745 1
Cu 253.964 155.23 -5.36745 1
Cu 254.659 155.991 -5.36745 1
Cu 255.354 156.972 -5.36745 1
Cu 256.048 157.952 -5.36745 1
Cu 264.782 189.894 -6.10992 1
Cu 264.061 190.911 -6.10992 1
Cu 263.341 191.927 -6.10992 1
Cu 262.621 192.944 -6.10992 1
Cu 261.901 193.961 -6.10992 1
Cu 261.181 194.978 -6.10992 1
Cu 260.46 195.995 -6.10992 1
Cu 259.74 197.012 -6.10992 1
Cu 259.02 198.029 -6.10992 1
Cu 258.3 199.045 -6.10992 1
Cu 257.579 200.062 -6.10992 1
Cu 256.859 201.079 -6.10992 1
Cu 256.139 202.096 -6.10992 1
Cu 255.419 203.113 -6.10992 1
Cu 254.699 204.13 -6.10992 1
Cu 253.978 204.966 -6.10992 1
Cu 253.258 203.949 -6.10992 1
Cu 252.538 202.932 -6.10992 1
Cu 251.818 201.916 -6.10992 1
Cu 251.098 200.899 -6.10992 1
Cu 250.377 199.882 -6.10992 1
Cu 249.657 198.865 -6.10992 1
Cu 248.937 197.848 -6.10992 1
Cu 248.217 196.831 -6.10992 1
Cu 247.496 195.815 -6.10992 1
Cu 246.776 194.798 -6.10992 1
Cu 246.056 193.781 -6.10992 1
Cu 245.336 192.764 -6.10992 1
Cu 244.616 191.747 -6.10992 1
Cu 243.895 190.73 -6.10992 1
Cu 243.175 189.713 -6.10992 1
Cu 242.455 188.697 -6.10992 1
Cu 241.735 187.68 -6.10992 1
Cu 241.014 186.663 -6.10992 1
Cu 240.294 185.646 -6.10992 1
Cu 239.574 184.629 -6.10992 1
Cu 238.854 183.612 -6.10992 1
Cu 238.134 182.595 -6.10992 1
Cu 237.413 181.579 -6.10992 1
Cu 236.693 180.562 -6.10992 1
Cu 236.101 179.545 -6.10992 1
Cu 236.821 178.528 -6.10992 1
Cu 237.541 177.511 -6.10992 1
Cu 238.261 176.494 -6.10992 1
Cu 238.982 175.477 -6.10992 1
Cu 239.702 174.461 -6.10992 1
Cu 240.422 173.444 -6.10992 1
Cu 241.142 172.427 -6.10992 1
Cu 241.862 171.41 -6.10992 1
Cu 242.583 170.393 -6.10992 1
Cu 243.303 169.376 -6.10992 1
Cu 244.023 168.359 -6.10992 1
Cu 244.743 167.343 -6.10992 1
Cu 245.463 166.326 -6.10992 1
Cu 246.184 165.309 -6.10992 1
Cu 246.904 164.292 -6.10992 1
Cu 247.624 163.275 -6.10992 1
Cu 248.344 162.258 -6.10992 1
Cu 249.065 161.241 -6.10992 1
Cu 249.785 160.225 -6.10992 1
Cu 250.505 159.208 -6.10992 1
Cu 251.225 158.191 -6.10992 1
Cu 251.945 157.174 -6.10992 1
Cu 252.666 156.157 -6.10992 1
Cu 253.386 155.14 -6.10992 1
Cu 254.106 154.304 -6.10992 1
Cu 254.826 155.321 -6.10992 1
Cu 255.547 156.338 -6.10992 1
Cu 256.267 157.354 -6.10992 1
Cu 256.987 158.371 -6.10992 1
Cu 257.707 159.388 -6.10992 1
Cu 258.427 160.405 -6.10992 1
Cu 259.148 161.422 -6.10992 1
Cu 259.868 162.439 -6.10992 1
Cu 260.588 163.455 -6.10992 1
Cu 261.308 164.472 -6.10992 1
Cu 262.029 165.489 -6.10992 1
Cu 262.749 166.506 -6.10992 1
Cu 263.469 167.523 -6.10992 1
Cu 264.189 168.54 -6.10992 1
Cu 264.909 169.557 -6.10992 1
Cu 265.63 170.573 -6.10992 1
Cu 266.35 171.59 -6.10992 1
Cu 267.07 172.607 -6.10992 1
Cu 267.79 173.624 -6.10992 1
Cu 268.51 174.641 -6.10992 1
Cu 269.231 175.658 -6.10992 1
Cu 269.951 176.675 -6.10992 1
Cu 270.671 177.691 -6.10992 1
Cu 271.391 178.708 -6.10992 1
Cu 271.984 179.725 -6.10992 1
Cu 271.264 180.742 -6.10992 1
Cu 270.543 181.759 -6.10992 1
Cu 269.823 182.776 -6.10992 1
Cu 269.103 183.793 -6.10992 1
Cu 268.383 184.809 -6.10992 1
Cu 267.663 185.826 -6.10992 1
Cu 266.942 186.843 -6.10992 1
Cu 266.222 187.86 -6.10992 1
Cu 265.502 188.877 -6.10992 1
Cu 264.782 189.894 -6.10992 1
Cu 256.675 156.867 -6.86071 1
Cu 257.425 157.927 -6.86071 1
Cu 258.175 158.986 -6.86071 1
Cu 258.926 160.045 -6.86071 1
Cu 259.676 161.105 -6.86071 1
Cu 260.426 162.164 -6.86071 1
Cu 261.177 163.224 -6.86071 1
Cu 261.927 164.283 -6.86071 1
Cu 262.677 165.342 -6.86071 1
Cu 263.428 166.402 -6.86071 1
Cu 264.178 167.461 -6.86071 1
Cu 264.928 168.52 -6.86071 1
Cu 265.679 169.58 -6.86071 1
Cu 266.429 170.639 -6.86071 1
Cu 267.179 171.699 -6.86071 1
Cu 267.93 172.758 -6.86071 1
Cu 268.68 173.817 -6.86071 1
Cu 269.43 174.877 -6.86071 1
Cu 270.181 175.936 -6.86071 1
Cu 270.931 176.995 -6.86071 1
Cu 271.681 178.055 -6.86071 1
Cu 272.432 179.114 -6.86071 1
Cu 272.419 180.174 -6.86071 1
Cu 271.669 181.233 -6.86071 1
Cu 270.918 182.292 -6.86071 1
Cu 270.168 183.352 -6.86071 1
Cu 269.418 184.411 -6.86071 1
Cu 268.667 185.47 -6.86071 1
Cu 267.917 186.53 -6.86071 1
Cu 267.167 187.589 -6.86071 1
Cu 266.416 188.649 -6.86071 1
Cu 265.666 189.708 -6.86071 1
Cu 264.916 190.767 -6.86071 1
Cu 264.165 191.827 -6.86071 1
Cu 263.415 192.886 -6.86071 1
Cu 262.665 193.945 -6.86071 1
Cu 261.914 195.005 -6.86071 1
Cu 261.164 196.064 -6.86071 1
Cu 260.414 197.124 -6.86071 1
Cu 259.663 198.183 -6.86071 1
Cu 258.913 199.242 -6.86071 1
Cu 258.163 200.302 -6.86071 1
Cu 257.412 201.361 -6.86071 1
Cu 256.662 202.42 -6.86071 1
Cu 255.912 203.48 -6.86071 1
Cu 255.161 204.539 -6.86071 1
Cu 254.411 205.599 -6.86071 1
Cu 253.661 205.581 -6.86071 1
Cu 252.91 204.521 -6.86071 1
Cu 252.16 203.462 -6.86071 1
Cu 251.41 202.403 -6.86071 1
Cu 250.659 201.343 -6.86071 1
Cu 249.909 200.284 -6.86071 1
Cu 249.159 199.225 -6.86071 1
Cu 248.408 198.165 -6.86071 1
Cu 247.658 197.106 -6.86071 1
Cu 246.908 196.046 -6.86071 1
Cu 246.157 194.987 -6.86071 1
Cu 245.407 193.928 -6.86071 1
Cu 244.657 192.868 -6.86071 1
Cu 243.906 191.809 -6.86071 1
Cu 243.156 190.75 -6.86071 1
Cu 242.406 189.69 -6.86071 1
Cu 241.655 188.631 -6.86071 1
Cu 240.905 187.571 -6.86071 1
Cu 240.155 186.512 -6.86071 1
Cu 239.404 185.453 -6.86071 1
Cu 238.654 184.393 -6.86071 1
Cu 237.904 183.334 -6.86071 1
Cu 237.153 182.275 -6.86071 1
Cu 236.403 181.215 -6.86071 1
Cu 235.653 180.156 -6.86071 1
Cu 235.665 179.096 -6.86071 1
Cu 236.416 178.037 -6.86071 1
Cu 237.166 176.978 -6.86071 1
Cu 237.916 175.918 -6.86071 1
Cu 238.667 174.859 -6.86071 1
Cu 239.417 173.8 -6.86071 1
Cu 240.167 172.74 -6.86071 1
Cu 240.918 171.681 -6.86071 1
Cu 241.668 170.621 -6.86071 1
Cu 242.418 169.562 -6.86071 1
Cu 243.169 168.503 -6.86071 1
Cu 243.919 167.443 -6.86071 1
Cu 244.669 166.384 -6.86071 1
Cu 245.42 165.325 -6.86071 1
Cu 246.17 164.265 -6.86071 1
Cu 246.92 163.206 -6.86071 1
Cu 247.671 162.146 -6.86071 1
Cu 248.421 161.087 -6.86071 1
Cu 249.171 160.028 -6.86071 1
Cu 249.922 158.968 -6.86071 1
Cu 250.672 157.909 -6.86071 1
Cu 251.422 156.85 -6.86071 1
Cu 252.173 155.79 -6.86071 1
Cu 252.923 154.731 -6.86071 1
Cu 253.673 153.671 -6.86071 1
Cu 254.424 153.689 -6.86071 1
Cu 255.174 154.749 -6.86071 1
Cu 255.924 155.808 -6.86071 1
Cu 256.675 156.867 -6.86071 1
Cu 260.73 161.357 -7.61905 1
Cu 261.516 162.466 -7.61905 1
Cu 262.301 163.575 -7.61905 1
Cu 263.086 164.684 -7.61905 1
Cu 263.872 165.792 -7.61905 1
Cu 264.657 166.901 -7.61905 1
Cu 265.442 168.01 -7.61905 1
Cu 266.228 169.119 -7.61905 1
Cu 267.013 170.228 -7.61905 1
Cu 267.798 171.337 -7.61905 1
Cu 268.584 172.445 -7.61905 1
Cu 269.369 173.554 -7.61905 1
Cu 270.155 174.663 -7.61905 1
Cu 270.94 175.772 -7.61905 1
Cu 271.725 176.881 -7.61905 1
Cu 272.511 177.989 -7.61905 1
Cu 273.296 179.098 -7.61905 1
Cu 273.271 180.207 -7.61905 1
Cu 272.486 181.316 -7.61905 1
Cu 271.7 182.425 -7.61905 1
Cu 270.915 183.534 -7.61905 1
Cu 270.129 184.642 -7.61905 1
Cu 269.344 185.751 -7.61905 1
Cu 268.559 186.86 -7.61905 1
Cu 267.773 187.969 -7.61905 1
Cu 266.988 189.078 -7.61905 1
Cu 266.203 190.186 -7.61905 1
Cu 265.417 191.295 -7.61905 1
Cu 264.632 192.404 -7.61905 1
Cu 263.847 193.513 -7.61905 1
Cu 263.061 194.622 -7.61905 1
Cu 262.276 195.73 -7.61905 1
Cu 261.491 196.839 -7.61905 1
Cu 260.705 197.948 -7.61905 1
Cu 259.92 199.057 -7.61905 1
Cu 259.135 200.166 -7.61905 1
Cu 258.349 201.275 -7.61905 1
Cu 257.564 202.383 -7.61905 1
Cu 256.778 203.492 -7.61905 1
Cu 255.993 204.601 -7.61905 1
Cu 255.208 205.71 -7.61905 1
Cu 254.422 206.819 -7.61905 1
Cu 253.637 206.783 -7.61905 1
Cu 252.852 205.674 -7.61905 1
Cu 252.066 204.566 -7.61905 1
Cu 251.281 203.457 -7.61905 1
Cu 250.496 202.348 -7.61905 1
Cu 249.71 201.239 -7.61905 1
Cu 248.925 200.13 -7.61905 1
Cu 248.14 199.022 -7.61905 1
Cu 247.354 197.913 -7.61905 1
Cu 246.569 196.804 -7.61905 1
Cu 245.784 195.695 -7.61905 1
Cu 244.998 194.586 -7.61905 1
Cu 244.213 193.478 -7.61905 1
Cu 243.427 192.369 -7.61905 1
Cu 242.642 191.26 -7.61905 1
Cu 241.857 190.151 -7.61905 1
Cu 241.071 189.042 -7.61905 1
Cu 240.286 187.933 -7.61905 1
Cu 239.501 186.825 -7.61905 1
Cu 238.715 185.716 -7.61905 1
Cu 237.93 184.607 -7.61905 1
Cu 237.145 183.498 -7.61905 1
Cu 236.359 182.389 -7.61905 1
Cu 235.574 181.281 -7.61905 1
Cu 234.789 180.172 -7.61905 1
Cu 234.814 179.063 -7.61905 1
Cu 235.599 177.954 -7.61905 1
Cu 236.384 176.845 -7.61905 1
Cu 237.17 175.736 -7.61905 1
Cu 237.955 174.628 -7.61905 1
Cu 238.74 173.519 -7.61905 1
Cu 239.526 172.41 -7.61905 1
Cu 240.311 171.301 -7.61905 1
Cu 241.096 170.192 -7.61905 1
Cu 241.882 169.084 -7.61905 1
Cu 242.667 167.975 -7.61905 1
Cu 243.453 166.866 -7.61905 1
Cu 244.238 165.757 -7.61905 1
Cu 245.023 164.648 -7.61905 1
Cu 245.809 163.54 -7.61905 1
Cu 246.594 162.431 -7.61905 1
Cu 247.379 161.322 -7.61905 1
Cu 248.165 160.213 -7.61905 1
Cu 248.95 159.104 -7.61905 1
Cu 249.735 157.995 -7.61905 1
Cu 250.521 156.887 -7.61905 1
Cu 251.306 155.778 -7.61905 1
Cu 252.091 154.669 -7.61905 1
Cu 252.877 153.56 -7.61905 1
Cu 253.662 152.451 -7.61905 1
Cu 254.447 152.487 -7.61905 1
Cu 255.233 153.596 -7.61905 1
Cu 256.018 154.704 -7.61905 1
Cu 256.804 155.813 -7.61905 1
Cu 257.589 156.922 -7.61905 1
Cu 258.374 158.031 -7.61905 1
Cu 259.16 159.14 -7.61905 1
Cu 259.945 160.248 -7.61905 1
Cu 260.73 161.357 -7.61905 1
Cu 254.968 151.791 -8.38433 1
Cu 255.794 152.957 -8.38433 1
Cu 256.62 154.123 -8.38433 1
Cu 257.446 155.289 -8.38433 1
Cu 258.271 156.455 -8.38433 1
Cu 259.097 157.621 -8.38433 1
Cu 259.923 158.787 -8.38433 1
Cu 260.749 159.953 -8.38433 1
Cu 261.575 161.12 -8.38433 1
Cu 262.401 162.286 -8.38433 1
Cu 263.227 163.452 -8.38433 1
Cu 264.053 164.618 -8.38433 1
Cu 264.878 165.784 -8.38433 1
Cu 265.704 166.95 -8.38433 1
Cu 266.53 168.116 -8.38433 1
Cu 267.356 169.282 -8.38433 1
Cu 268.182 170.448 -8.38433 1
Cu 269.008 171.614 -8.38433 1
Cu 269.834 172.78 -8.38433 1
Cu 270.66 173.946 -8.38433 1
Cu 271.485 175.112 -8.38433 1
Cu 272.311 176.278 -8.38433 1
Cu 273.137 177.444 -8.38433 1
Cu 273.963 178.61 -8.38433 1
Cu 274.589 179.776 -8.38433 1
Cu 273.763 180.942 -8.38433 1
Cu 272.938 182.108 -8.38433 1
Cu 272.112 183.274 -8.38433 1
Cu 271.286 184.44 -8.38433 1
Cu 270.46 185.606 -8.38433 1
Cu 269.634 186.772 -8.38433 1
Cu 268.808 187.938 -8.38433 1
Cu 267.982 189.104 -8.38433 1
Cu 267.156 190.27 -8.38433 1
Cu 266.331 191.436 -8.38433 1
Cu 265.505 192.602 -8.38433 1
Cu 264.679 193.768 -8.38433 1
Cu 263.853 194.934 -8.38433 1
Cu 263.027 196.1 -8.38433 1
Cu 262.201 197.266 -8.38433 1
Cu 261.375 198.432 -8.38433 1
Cu 260.549 199.598 -8.38433 1
Cu 259.724 200.764 -8.38433 1
Cu 258.898 201.93 -8.38433 1
Cu 258.072 203.097 -8.38433 1
Cu 257.246 204.263 -8.38433 1
Cu 256.42 205.429 -8.38433 1
Cu 255.594 206.595 -8.38433 1
Cu 254.768 207.761 -8.38433 1
Cu 253.942 208.645 -8.38433 1
Cu 253.117 207.479 -8.38433 1
Cu 252.291 206.313 -8.38433 1
Cu 251.465 205.147 -8.38433 1
Cu 250.639 203.981 -8.38433 1
Cu 249.813 202.815 -8.38433 1
Cu 248.987 201.649 -8.38433 1
Cu 248.161 200.483 -8.38433 1
Cu 247.335 199.317 -8.38433 1
Cu 246.51 198.15 -8.38433 1
Cu 245.684 196.984 -8.38433 1
Cu 244.858 195.818 -8.38433 1
Cu 244.032 194.652 -8.38433 1
Cu 243.206 193.486 -8.38433 1
Cu 242.38 192.32 -8.38433 1
Cu 241.554 191.154 -8.38433 1
Cu 240.728 189.988 -8.38433 1
Cu 239.903 188.822 -8.38433 1
Cu 239.077 187.656 -8.38433 1
Cu 238.251 186.49 -8.38433 1
Cu 237.425 185.324 -8.38433 1
Cu 236.599 184.158 -8.38433 1
Cu 235.773 182.992 -8.38433 1
Cu 234.947 181.826 -8.38433 1
Cu 234.121 180.66 -8.38433 1
Cu 233.495 179.494 -8.38433 1
Cu 234.321 178.328 -8.38433 1
Cu 235.147 177.162 -8.38433 1
Cu 235.973 175.996 -8.38433 1
Cu 236.799 174.83 -8.38433 1
Cu 237.625 173.664 -8.38433 1
Cu 238.45 172.498 -8.38433 1
Cu 239.276 171.332 -8.38433 1
Cu 240.102 170.166 -8.38433 1
Cu 240.928 169 -8.38433 1
Cu 241.754 167.834 -8.38433 1
Cu 242.58 166.668 -8.38433 1
Cu 243.406 165.502 -8.38433 1
Cu 244.232 164.336 -8.38433 1
Cu 245.057 163.17 -8.38433 1
Cu 245.883 162.004 -8.38433 1
Cu 246.709 160.838 -8.38433 1
Cu 247.535 159.672 -8.38433 1
Cu 248.361 158.506 -8.38433 1
Cu 249.187 157.34 -8.38433 1
Cu 250.013 156.173 -8.38433 1
Cu 250.839 155.007 -8.38433 1
Cu 251.664 153.841 -8.38433 1
Cu 252.49 152.675 -8.38433 1
Cu 253.316 151.509 -8.38433 1
Cu 254.142 150.625 -8.38433 1
Cu 254.968 151.791 -8.38433 1
Cu 232.567 180.118 -9.15602 1
Cu 232.755 178.886 -9.15602 1
Cu 233.628 177.654 -9.15602 1
Cu 234.501 176.422 -9.15602 1
Cu 235.373 175.19 -9.15602 1
Cu 236.246 173.958 -9.15602 1
Cu 237.119 172.726 -9.15602 1
Cu 237.991 171.493 -9.15602 1
Cu 238.864 170.261 -9.15602 1
Cu 239.737 169.029 -9.15602 1
Cu 240.609 167.797 -9.15602 1
Cu 241.482 166.565 -9.15602 1
Cu 242.355 165.333 -9.15602 1
Cu 243.228 164.101 -9.15602 1
Cu 244.1 162.869 -9.15602 1
Cu 244.973 161.636 -9.15602 1
Cu 245.846 160.404 -9.15602 1
Cu 246.718 159.172 -9.15602 1
Cu 247.591 157.94 -9.15602 1
Cu 248.464 156.708 -9.15602 1
Cu 249.336 155.476 -9.15602 1
Cu 250.209 154.244 -9.15602 1
Cu 251.082 153.012 -9.15602 1
Cu 251.954 151.779 -9.15602 1
Cu 252.827 150.547 -9.15602 1
Cu 253.7 149.315 -9.15602 1
Cu 254.573 149.58 -9.15602 1
Cu 255.445 150.813 -9.15602 1
Cu 256.318 152.045 -9.15602 1
Cu 257.191 153.277 -9.15602 1
Cu 258.063 154.509 -9.15602 1
Cu 258.936 155.741 -9.15602 1
Cu 259.809 156.973 -9.15602 1
Cu 260.681 158.205 -9.15602 1
Cu 261.554 159.437 -9.15602 1
Cu 262.427 160.67 -9.15602 1
Cu 263.3 161.902 -9.15602 1
Cu 264.172 163.134 -9.15602 1
Cu 265.045 164.366 -9.15602 1
Cu 265.918 165.598 -9.15602 1
Cu 266.79 166.83 -9.15602 1
Cu 267.663 168.062 -9.15602 1
Cu 268.536 169.295 -9.15602 1
Cu 269.408 170.527 -9.15602 1
Cu 270.281 171.759 -9.15602 1
Cu 271.154 172.991 -9.15602 1
Cu 272.026 174.223 -9.15602 1
Cu 272.899 175.455 -9.15602 1
Cu 273.772 176.687 -9.15602 1
Cu 274.645 177.919 -9.15602 1
Cu 275.517 179.152 -9.15602 1
Cu 275.329 180.384 -9.15602 1
Cu 274.457 181.616 -9.15602 1
Cu 273.584 182.848 -9.15602 1
Cu 272.711 184.08 -9.15602 1
Cu 271.839 185.312 -9.15602 1
Cu 270.966 186.544 -9.15602 1
Cu 270.093 187.777 -9.15602 1
Cu 269.22 189.009 -9.15602 1
Cu 268.348 190.241 -9.15602 1
Cu 267.475 191.473 -9.15602 1
Cu 266.602 192.705 -9.15602 1
Cu 265.73 193.937 -9.15602 1
Cu 264.857 195.169 -9.15602 1
Cu 263.984 196.401 -9.15602 1
Cu 263.112 197.634 -9.15602 1
Cu 262.239 198.866 -9.15602 1
Cu 261.366 200.098 -9.15602 1
Cu 260.494 201.33 -9.15602 1
Cu 259.621 202.562 -9.15602 1
Cu 258.748 203.794 -9.15602 1
Cu 257.875 205.026 -9.15602 1
Cu 257.003 206.258 -9.15602 1
Cu 256.13 207.491 -9.15602 1
Cu 255.257 208.723 -9.15602 1
Cu 254.385 209.955 -9.15602 1
Cu 253.512 209.69 -9.15602 1
Cu 252.639 208.457 -9.15602 1
Cu 251.767 207.225 -9.15602 1
Cu 250.894 205.993 -9.15602 1
Cu 250.021 204.761 -9.15602 1
Cu 249.148 203.529 -9.15602 1
Cu 248.276 202.297 -9.15602 1
Cu 247.403 201.065 -9.15602 1
Cu 246.53 199.833 -9.15602 1
Cu 245.658 198.6 -9.15602 1
Cu 244.785 197.368 -9.15602 1
Cu 243.912 196.136 -9.15602 1
Cu 243.04 194.904 -9.15602 1
Cu 242.167 193.672 -9.15602 1
Cu 241.294 192.44 -9.15602 1
Cu 240.422 191.208 -9.15602 1
Cu 239.549 189.975 -9.15602 1
Cu 238.676 188.743 -9.15602 1
Cu 237.803 187.511 -9.15602 1
Cu 236.931 186.279 -9.15602 1
Cu 236.058 185.047 -9.15602 1
Cu 235.185 183.815 -9.15602 1
Cu 234.313 182.583 -9.15602 1
Cu 233.44 181.351 -9.15602 1
Cu 232.567 180.118 -9.15602 1
Cu 237.701 189.28 -9.93367 1
Cu 236.775 187.971 -9.93367 1
Cu 235.848 186.663 -9.93367 1
Cu 234.921 185.354 -9.93367 1
Cu 233.994 184.045 -9.93367 1
Cu 233.067 182.737 -9.93367 1
Cu 232.14 181.428 -9.93367 1
Cu 231.213 180.119 -9.93367 1
Cu 231.454 178.811 -9.93367 1
Cu 232.381 177.502 -9.93367 1
Cu 233.308 176.194 -9.93367 1
Cu 234.234 174.885 -9.93367 1
Cu 235.161 173.576 -9.93367 1
Cu 236.088 172.268 -9.93367 1
Cu 237.015 170.959 -9.93367 1
Cu 237.942 169.65 -9.93367 1
Cu 238.869 168.342 -9.93367 1
Cu 239.796 167.033 -9.93367 1
Cu 240.723 165.724 -9.93367 1
Cu 241.65 164.416 -9.93367 1
Cu 242.576 163.107 -9.93367 1
Cu 243.503 161.798 -9.93367 1
Cu 244.43 160.49 -9.93367 1
Cu 245.357 159.181 -9.93367 1
Cu 246.284 157.873 -9.93367 1
Cu 247.211 156.564 -9.93367 1
Cu 248.138 155.255 -9.93367 1
Cu 249.065 153.947 -9.93367 1
Cu 249.992 152.638 -9.93367 1
Cu 250.918 151.329 -9.93367 1
Cu 251.845 150.021 -9.93367 1
Cu 252.772 148.712 -9.93367 1
Cu 253.699 147.403 -9.93367 1
Cu 254.626 147.743 -9.93367 1
Cu 255.553 149.052 -9.93367 1
Cu 256.48 150.36 -9.93367 1
Cu 257.407 151.669 -9.93367 1
Cu 258.334 152.978 -9.93367 1
Cu 259.26 154.286 -9.93367 1
Cu 260.187 155.595 -9.93367 1
Cu 261.114 156.904 -9.93367 1
Cu 262.041 158.212 -9.93367 1
Cu 262.968 159.521 -9.93367 1
Cu 263.895 160.83 -9.93367 1
Cu 264.822 162.138 -9.93367 1
Cu 265.749 163.447 -9.93367 1
Cu 266.676 164.755 -9.93367 1
Cu 267.602 166.064 -9.93367 1
Cu 268.529 167.373 -9.93367 1
Cu 269.456 168.681 -9.93367 1
Cu 270.383 169.99 -9.93367 1
Cu 271.31 171.299 -9.93367 1
Cu 272.237 172.607 -9.93367 1
Cu 273.164 173.916 -9.93367 1
Cu 274.091 175.225 -9.93367 1
Cu 275.018 176.533 -9.93367 1
Cu 275.944 177.842 -9.93367 1
Cu 276.871 179.151 -9.93367 1
Cu 276.631 180.459 -9.93367 1
Cu 275.704 181.768 -9.93367 1
Cu 274.777 183.076 -9.93367 1
Cu 273.85 184.385 -9.93367 1
Cu 272.923 185.694 -9.93367 1
Cu 271.996 187.002 -9.93367 1
Cu 271.069 188.311 -9.93367 1
Cu 270.143 189.62 -9.93367 1
Cu 269.216 190.928 -9.93367 1
Cu 268.289 192.237 -9.93367 1
Cu 267.362 193.546 -9.93367 1
Cu 266.435 194.854 -9.93367 1
Cu 265.508 196.163 -9.93367 1
Cu 264.581 197.472 -9.93367 1
Cu 263.654 198.78 -9.93367 1
Cu 262.727 200.089 -9.93367 1
Cu 261.801 201.397 -9.93367 1
Cu 260.874 202.706 -9.93367 1
Cu 259.947 204.015 -9.93367 1
Cu 259.02 205.323 -9.93367 1
Cu 258.093 206.632 -9.93367 1
Cu 257.166 207.941 -9.93367 1
Cu 256.239 209.249 -9.93367 1
Cu 255.312 210.558 -9.93367 1
Cu 254.385 211.867 -9.93367 1
Cu 253.459 211.527 -9.93367 1
Cu 252.532 210.218 -9.93367 1
Cu 251.605 208.91 -9.93367 1
Cu 250.678 207.601 -9.93367 1
Cu 249.751 206.292 -9.93367 1
Cu 248.824 204.984 -9.93367 1
Cu 247.897 203.675 -9.93367 1
Cu 246.97 202.366 -9.93367 1
Cu 246.043 201.058 -9.93367 1
Cu 245.117 199.749 -9.93367 1
Cu 244.19 198.44 -9.93367 1
Cu 243.263 197.132 -9.93367 1
Cu 242.336 195.823 -9.93367 1
Cu 241.409 194.515 -9.93367 1
Cu 240.482 193.206 -9.93367 1
Cu 239.555 191.897 -9.93367 1
Cu 238.628 190.589 -9.93367 1
Cu 237.701 189.28 -9.93367 1
Cu 273.426 172.059 -10.7169 1
Cu 274.416 173.457 -10.7169 1
Cu 275.406 174.854 -10.7169 1
Cu 276.396 176.252 -10.7169 1
Cu 277.386 177.65 -10.7169 1
Cu 278.376 179.048 -10.7169 1
Cu 278.218 180.445 -10.7169 1
Cu 277.228 181.843 -10.7169 1
Cu 276.238 183.241 -10.7169 1
Cu 275.248 184.639 -10.7169 1
Cu 274.258 186.036 -10.7169 1
Cu 273.268 187.434 -10.7169 1
Cu 272.278 188.832 -10.7169 1
Cu 271.288 190.229 -10.7169 1
Cu 270.298 191.627 -10.7169 1
Cu 269.308 193.025 -10.7169 1
Cu 268.318 194.423 -10.7169 1
Cu 267.328 195.82 -10.7169 1
Cu 266.338 197.218 -10.7169 1
Cu 265.348 198.616 -10.7169 1
Cu 264.358 200.014 -10.7169 1
Cu 263.368 201.411 -10.7169 1
Cu 262.378 202.809 -10.7169 1
Cu 261.388 204.207 -10.7169 1
Cu 260.398 205.605 -10.7169 1
Cu 259.408 207.002 -10.7169 1
Cu 258.418 208.4 -10.7169 1
Cu 257.428 209.798 -10.7169 1
Cu 256.438 211.196 -10.7169 1
Cu 255.448 212.593 -10.7169 1
Cu 254.458 213.991 -10.7169 1
Cu 253.468 213.768 -10.7169 1
Cu 252.478 212.37 -10.7169 1
Cu 251.488 210.973 -10.7169 1
Cu 250.498 209.575 -10.7169 1
Cu 249.508 208.177 -10.7169 1
Cu 248.518 206.779 -10.7169 1
Cu 247.528 205.382 -10.7169 1
Cu 246.538 203.984 -10.7169 1
Cu 245.548 202.586 -10.7169 1
Cu 244.558 201.188 -10.7169 1
Cu 243.568 199.791 -10.7169 1
Cu 242.578 198.393 -10.7169 1
Cu 241.588 196.995 -10.7169 1
Cu 240.598 195.597 -10.7169 1
Cu 239.608 194.2 -10.7169 1
Cu 238.618 192.802 -10.7169 1
Cu 237.628 191.404 -10.7169 1
Cu 236.638 190.007 -10.7169 1
Cu 235.648 188.609 -10.7169 1
Cu 234.658 187.211 -10.7169 1
Cu 233.668 185.813 -10.7169 1
Cu 232.679 184.416 -10.7169 1
Cu 231.689 183.018 -10.7169 1
Cu 230.699 181.62 -10.7169 1
Cu 229.709 180.222 -10.7169 1
Cu 229.866 178.825 -10.7169 1
Cu 230.856 177.427 -10.7169 1
Cu 231.846 176.029 -10.7169 1
Cu 232.836 174.631 -10.7169 1
Cu 233.826 173.234 -10.7169 1
Cu 234.816 171.836 -10.7169 1
Cu 235.806 170.438 -10.7169 1
Cu 236.796 169.041 -10.7169 1
Cu 237.786 167.643 -10.7169 1
Cu 238.776 166.245 -10.7169 1
Cu 239.766 164.847 -10.7169 1
Cu 240.756 163.45 -10.7169 1
Cu 241.746 162.052 -10.7169 1
Cu 242.736 160.654 -10.7169 1
Cu 243.726 159.256 -10.7169 1
Cu 244.716 157.859 -10.7169 1
Cu 245.706 156.461 -10.7169 1
Cu 246.696 155.063 -10.7169 1
Cu 247.686 153.665 -10.7169 1
Cu 248.676 152.268 -10.7169 1
Cu 249.666 150.87 -10.7169 1
Cu 250.656 149.472 -10.7169 1
Cu 251.646 148.074 -10.7169 1
Cu 252.636 146.677 -10.7169 1
Cu 253.626 145.279 -10.7169 1
Cu 254.616 145.502 -10.7169 1
Cu 255.606 146.9 -10.7169 1
Cu 256.596 148.297 -10.7169 1
Cu 257.586 149.695 -10.7169 1
Cu 258.576 151.093 -10.7169 1
Cu 259.566 152.491 -10.7169 1
Cu 260.556 153.888 -10.7169 1
Cu 261.546 155.286 -10.7169 1
Cu 262.536 156.684 -10.7169 1
Cu 263.526 158.082 -10.7169 1
Cu 264.516 159.479 -10.7169 1
Cu 265.506 160.877 -10.7169 1
Cu 266.496 162.275 -10.7169 1
Cu 267.486 163.673 -10.7169 1
Cu 268.476 165.07 -10.7169 1
Cu 269.466 166.468 -10.7169 1
Cu 270.456 167.866 -10.7169 1
Cu 271.446 169.263 -10.7169 1
Cu 272.436 170.661 -10.7169 1
Cu 273.426 172.059 -10.7169 1
Cu 261.684 152.857 -11.5054 1
Cu 262.749 154.36 -11.5054 1
Cu 263.813 155.862 -11.5054 1
Cu 264.877 157.365 -11.5054 1
Cu 265.942 158.868 -11.5054 1
Cu 267.006 160.371 -11.5054 1
Cu 268.07 161.873 -11.5054 1
Cu 269.135 163.376 -11.5054 1
Cu 270.199 164.879 -11.5054 1
Cu 271.263 166.381 -11.5054 1
Cu 272.328 167.884 -11.5054 1
Cu 273.392 169.387 -11.5054 1
Cu 274.456 170.89 -11.5054 1
Cu 275.521 172.392 -11.5054 1
Cu 276.585 173.895 -11.5054 1
Cu 277.649 175.398 -11.5054 1
Cu 278.714 176.9 -11.5054 1
Cu 279.778 178.403 -11.5054 1
Cu 280.459 179.906 -11.5054 1
Cu 279.395 181.408 -11.5054 1
Cu 278.33 182.911 -11.5054 1
Cu 277.266 184.414 -11.5054 1
Cu 276.202 185.917 -11.5054 1
Cu 275.137 187.419 -11.5054 1
Cu 274.073 188.922 -11.5054 1
Cu 273.009 190.425 -11.5054 1
Cu 271.944 191.927 -11.5054 1
Cu 270.88 193.43 -11.5054 1
Cu 269.816 194.933 -11.5054 1
Cu 268.751 196.435 -11.5054 1
Cu 267.687 197.938 -11.5054 1
Cu 266.623 199.441 -11.5054 1
Cu 265.558 200.944 -11.5054 1
Cu 264.494 202.446 -11.5054 1
Cu 263.43 203.949 -11.5054 1
Cu 262.365 205.452 -11.5054 1
Cu 261.301 206.954 -11.5054 1
Cu 260.237 208.457 -11.5054 1
Cu 259.172 209.96 -11.5054 1
Cu 258.108 211.463 -11.5054 1
Cu 257.044 212.965 -11.5054 1
Cu 255.979 214.468 -11.5054 1
Cu 254.915 215.971 -11.5054 1
Cu 253.85 216.932 -11.5054 1
Cu 252.786 215.429 -11.5054 1
Cu 251.722 213.926 -11.5054 1
Cu 250.657 212.424 -11.5054 1
Cu 249.593 210.921 -11.5054 1
Cu 248.529 209.418 -11.5054 1
Cu 247.464 207.916 -11.5054 1
Cu 246.4 206.413 -11.5054 1
Cu 245.336 204.91 -11.5054 1
Cu 244.271 203.408 -11.5054 1
Cu 243.207 201.905 -11.5054 1
Cu 242.143 200.402 -11.5054 1
Cu 241.078 198.899 -11.5054 1
Cu 240.014 197.397 -11.5054 1
Cu 238.95 195.894 -11.5054 1
Cu 237.885 194.391 -11.5054 1
Cu 236.821 192.889 -11.5054 1
Cu 235.757 191.386 -11.5054 1
Cu 234.692 189.883 -11.5054 1
Cu 233.628 188.38 -11.5054 1
Cu 232.564 186.878 -11.5054 1
Cu 231.499 185.375 -11.5054 1
Cu 230.435 183.872 -11.5054 1
Cu 229.371 182.37 -11.5054 1
Cu 228.306 180.867 -11.5054 1
Cu 227.626 179.364 -11.5054 1
Cu 228.69 177.862 -11.5054 1
Cu 229.754 176.359 -11.5054 1
Cu 230.819 174.856 -11.5054 1
Cu 231.883 173.353 -11.5054 1
Cu 232.947 171.851 -11.5054 1
Cu 234.012 170.348 -11.5054 1
Cu 235.076 168.845 -11.5054 1
Cu 236.14 167.343 -11.5054 1
Cu 237.205 165.84 -11.5054 1
Cu 238.269 164.337 -11.5054 1
Cu 239.333 162.835 -11.5054 1
Cu 240.398 161.332 -11.5054 1
Cu 241.462 159.829 -11.5054 1
Cu 242.526 158.326 -11.5054 1
Cu 243.591 156.824 -11.5054 1
Cu 244.655 155.321 -11.5054 1
Cu 245.719 153.818 -11.5054 1
Cu 246.784 152.316 -11.5054 1
Cu 247.848 150.813 -11.5054 1
Cu 248.912 149.31 -11.5054 1
Cu 249.977 147.807 -11.5054 1
Cu 251.041 146.305 -11.5054 1
Cu 252.105 144.802 -11.5054 1
Cu 253.17 143.299 -11.5054 1
Cu 254.234 142.338 -11.5054 1
Cu 255.298 143.841 -11.5054 1
Cu 256.363 145.344 -11.5054 1
Cu 257.427 146.846 -11.5054 1
Cu 258.491 148.349 -11.5054 1
Cu 259.556 149.852 -11.5054 1
Cu 260.62 151.354 -11.5054 1
Cu 261.684 152.857 -11.5054 1
Cu 249.343 145.544 -12.2988 1
Cu 250.496 143.915 -12.2988 1
Cu 251.65 142.286 -12.2988 1
Cu 252.804 140.657 -12.2988 1
Cu 253.958 139.028 -12.2988 1
Cu 255.112 140.419 -12.2988 1
Cu 256.265 142.048 -12.2988 1
Cu 257.419 143.677 -12.2988 1
Cu 258.573 145.306 -12.2988 1
Cu 259.727 146.935 -12.2988 1
Cu 260.881 148.564 -12.2988 1
Cu 262.035 150.193 -12.2988 1
Cu 263.188 151.822 -12.2988 1
Cu 264.342 153.451 -12.2988 1
Cu 265.496 155.08 -12.2988 1
Cu 266.65 156.709 -12.2988 1
Cu 267.804 158.338 -12.2988 1
Cu 268.958 159.967 -12.2988 1
Cu 270.111 161.596 -12.2988 1
Cu 271.265 163.225 -12.2988 1
Cu 272.419 164.854 -12.2988 1
Cu 273.573 166.484 -12.2988 1
Cu 274.727 168.113 -12.2988 1
Cu 275.88 169.742 -12.2988 1
Cu 277.034 171.371 -12.2988 1
Cu 278.188 173 -12.2988 1
Cu 279.342 174.629 -12.2988 1
Cu 280.496 176.258 -12.2988 1
Cu 281.65 177.887 -12.2988 1
Cu 282.803 179.516 -12.2988 1
Cu 281.818 181.145 -12.2988 1
Cu 280.664 182.774 -12.2988 1
Cu 279.511 184.403 -12.2988 1
Cu 278.357 186.032 -12.2988 1
Cu 277.203 187.661 -12.2988 1
Cu 276.049 189.29 -12.2988 1
Cu 274.895 190.919 -12.2988 1
Cu 273.742 192.548 -12.2988 1
Cu 272.588 194.177 -12.2988 1
Cu 271.434 195.806 -12.2988 1
Cu 270.28 197.435 -12.2988 1
Cu 269.126 199.064 -12.2988 1
Cu 267.972 200.693 -12.2988 1
Cu 266.819 202.322 -12.2988 1
Cu 265.665 203.951 -12.2988 1
Cu 264.511 205.58 -12.2988 1
Cu 263.357 207.21 -12.2988 1
Cu 262.203 208.839 -12.2988 1
Cu 261.05 210.468 -12.2988 1
Cu 259.896 212.097 -12.2988 1
Cu 258.742 213.726 -12.2988 1
Cu 257.588 215.355 -12.2988 1
Cu 256.434 216.984 -12.2988 1
Cu 255.28 218.613 -12.2988 1
Cu 254.127 220.242 -12.2988 1
Cu 252.973 218.851 -12.2988 1
Cu 251.819 217.222 -12.2988 1
Cu 250.665 215.593 -12.2988 1
Cu 249.511 213.964 -12.2988 1
Cu 248.358 212.335 -12.2988 1
Cu 247.204 210.706 -12.2988 1
Cu 246.05 209.077 -12.2988 1
Cu 244.896 207.448 -12.2988 1
Cu 243.742 205.819 -12.2988 1
Cu 242.588 204.19 -12.2988 1
Cu 241.435 202.561 -12.2988 1
Cu 240.281 200.932 -12.2988 1
Cu 239.127 199.303 -12.2988 1
Cu 237.973 197.674 -12.2988 1
Cu 236.819 196.045 -12.2988 1
Cu 235.666 194.416 -12.2988 1
Cu 234.512 192.786 -12.2988 1
Cu 233.358 191.157 -12.2988 1
Cu 232.204 189.528 -12.2988 1
Cu 231.05 187.899 -12.2988 1
Cu 229.896 186.27 -12.2988 1
Cu 228.743 184.641 -12.2988 1
Cu 227.589 183.012 -12.2988 1
Cu 226.435 181.383 -12.2988 1
Cu 225.281 179.754 -12.2988 1
Cu 226.266 178.125 -12.2988 1
Cu 227.42 176.496 -12.2988 1
Cu 228.574 174.867 -12.2988 1
Cu 229.728 173.238 -12.2988 1
Cu 230.881 171.609 -12.2988 1
Cu 232.035 169.98 -12.2988 1
Cu 233.189 168.351 -12.2988 1
Cu 234.343 166.722 -12.2988 1
Cu 235.497 165.093 -12.2988 1
Cu 236.651 163.464 -12.2988 1
Cu 237.804 161.835 -12.2988 1
Cu 238.958 160.206 -12.2988 1
Cu 240.112 158.577 -12.2988 1
Cu 241.266 156.948 -12.2988 1
Cu 242.42 155.319 -12.2988 1
Cu 243.573 153.69 -12.2988 1
Cu 244.727 152.06 -12.2988 1
Cu 245.881 150.431 -12.2988 1
Cu 247.035 148.802 -12.2988 1
Cu 248.189 147.173 -12.2988 1
Cu 249.343 145.544 -12.2988 1
Cu 265.711 207.844 -13.0969 1
Cu 264.445 209.631 -13.0969 1
Cu 263.179 211.419 -13.0969 1
Cu 261.913 213.206 -13.0969 1
Cu 260.647 214.993 -13.0969 1
Cu 259.381 216.781 -13.0969 1
Cu 258.115 218.568 -13.0969 1
Cu 256.849 220.355 -13.0969 1
Cu 255.583 222.142 -13.0969 1
Cu 254.317 223.93 -13.0969 1
Cu 253.051 222.919 -13.0969 1
Cu 251.785 221.132 -13.0969 1
Cu 250.519 219.344 -13.0969 1
Cu 249.254 217.557 -13.0969 1
Cu 247.988 215.77 -13.0969 1
Cu 246.722 213.982 -13.0969 1
Cu 245.456 212.195 -13.0969 1
Cu 244.19 210.408 -13.0969 1
Cu 242.924 208.62 -13.0969 1
Cu 241.658 206.833 -13.0969 1
Cu 240.392 205.046 -13.0969 1
Cu 239.126 203.258 -13.0969 1
Cu 237.86 201.471 -13.0969 1
Cu 236.594 199.684 -13.0969 1
Cu 235.328 197.896 -13.0969 1
Cu 234.062 196.109 -13.0969 1
Cu 232.796 194.322 -13.0969 1
Cu 231.531 192.535 -13.0969 1
Cu 230.265 190.747 -13.0969 1
Cu 228.999 188.96 -13.0969 1
Cu 227.733 187.173 -13.0969 1
Cu 226.467 185.385 -13.0969 1
Cu 225.201 183.598 -13.0969 1
Cu 223.935 181.811 -13.0969 1
Cu 222.669 180.023 -13.0969 1
Cu 223.385 178.236 -13.0969 1
Cu 224.651 176.449 -13.0969 1
Cu 225.917 174.661 -13.0969 1
Cu 227.183 172.874 -13.0969 1
Cu 228.449 171.087 -13.0969 1
Cu 229.715 169.299 -13.0969 1
Cu 230.981 167.512 -13.0969 1
Cu 232.246 165.725 -13.0969 1
Cu 233.512 163.937 -13.0969 1
Cu 234.778 162.15 -13.0969 1
Cu 236.044 160.363 -13.0969 1
Cu 237.31 158.575 -13.0969 1
Cu 238.576 156.788 -13.0969 1
Cu 239.842 155.001 -13.0969 1
Cu 241.108 153.213 -13.0969 1
Cu 242.374 151.426 -13.0969 1
Cu 243.64 149.639 -13.0969 1
Cu 244.906 147.851 -13.0969 1
Cu 246.172 146.064 -13.0969 1
Cu 247.438 144.277 -13.0969 1
Cu 248.704 142.489 -13.0969 1
Cu 249.969 140.702 -13.0969 1
Cu 251.235 138.915 -13.0969 1
Cu 252.501 137.128 -13.0969 1
Cu 253.767 135.34 -13.0969 1
Cu 255.033 136.351 -13.0969 1
Cu 256.299 138.138 -13.0969 1
Cu 257.565 139.926 -13.0969 1
Cu 258.831 141.713 -13.0969 1
Cu 260.097 143.5 -13.0969 1
Cu 261.363 145.288 -13.0969 1
Cu 262.629 147.075 -13.0969 1
Cu 263.895 148.862 -13.0969 1
Cu 265.161 150.65 -13.0969 1
Cu 266.427 152.437 -13.0969 1
Cu 267.692 154.224 -13.0969 1
Cu 268.958 156.012 -13.0969 1
Cu 270.224 157.799 -13.0969 1
Cu 271.49 159.586 -13.0969 1
Cu 272.756 161.374 -13.0969 1
Cu 274.022 163.161 -13.0969 1
Cu 275.288 164.948 -13.0969 1
Cu 276.554 166.735 -13.0969 1
Cu 277.82 168.523 -13.0969 1
Cu 279.086 170.31 -13.0969 1
Cu 280.352 172.097 -13.0969 1
Cu 281.618 173.885 -13.0969 1
Cu 282.884 175.672 -13.0969 1
Cu 284.15 177.459 -13.0969 1
Cu 285.415 179.247 -13.0969 1
Cu 284.7 181.034 -13.0969 1
Cu 283.434 182.821 -13.0969 1
Cu 282.168 184.609 -13.0969 1
Cu 280.902 186.396 -13.0969 1
Cu 279.636 188.183 -13.0969 1
Cu 278.37 189.971 -13.0969 1
Cu 277.104 191.758 -13.0969 1
Cu 275.838 193.545 -13.0969 1
Cu 274.572 195.333 -13.0969 1
Cu 273.306 197.12 -13.0969 1
Cu 272.04 198.907 -13.0969 1
Cu 270.774 200.695 -13.0969 1
Cu 269.508 202.482 -13.0969 1
Cu 268.242 204.269 -13.0969 1
Cu 266.977 206.057 -13.0969 1
Cu 265.711 207.844 -13.0969 1
Cu 272.534 203.639 -13.8995 1
Cu 271.114 205.644 -13.8995 1
Cu 269.695 207.648 -13.8995 1
Cu 268.275 209.653 -13.8995 1
Cu 266.855 211.657 -13.8995 1
Cu 265.435 213.662 -13.8995 1
Cu 264.016 215.666 -13.8995 1
Cu 262.596 217.671 -13.8995 1
Cu 261.176 219.675 -13.8995 1
Cu 259.756 221.68 -13.8995 1
Cu 258.337 223.684 -13.8995 1
Cu 256.917 225.689 -13.8995 1
Cu 255.497 227.693 -13.8995 1
Cu 254.077 229.698 -13.8995 1
Cu 252.658 227.793 -13.8995 1
Cu 251.238 225.788 -13.8995 1
Cu 249.818 223.784 -13.8995 1
Cu 248.398 221.779 -13.8995 1
Cu 246.979 219.775 -13.8995 1
Cu 245.559 217.77 -13.8995 1
Cu 244.139 215.766 -13.8995 1
Cu 242.719 213.761 -13.8995 1
Cu 241.3 211.757 -13.8995 1
Cu 239.88 209.752 -13.8995 1
Cu 238.46 207.748 -13.8995 1
Cu 237.04 205.743 -13.8995 1
Cu 235.621 203.739 -13.8995 1
Cu 234.201 201.734 -13.8995 1
Cu 232.781 199.73 -13.8995 1
Cu 231.361 197.725 -13.8995 1
Cu 229.942 195.721 -13.8995 1
Cu 228.522 193.716 -13.8995 1
Cu 227.102 191.712 -13.8995 1
Cu 225.682 189.707 -13.8995 1
Cu 224.263 187.703 -13.8995 1
Cu 222.843 185.698 -13.8995 1
Cu 221.423 183.694 -13.8995 1
Cu 220.003 181.689 -13.8995 1
Cu 218.584 179.685 -13.8995 1
Cu 219.933 177.68 -13.8995 1
Cu 221.353 175.676 -13.8995 1
Cu 222.773 173.671 -13.8995 1
Cu 224.192 171.667 -13.8995 1
Cu 225.612 169.662 -13.8995 1
Cu 227.032 167.658 -13.8995 1
Cu 228.452 165.653 -13.8995 1
Cu 229.871 163.649 -13.8995 1
Cu 231.291 161.644 -13.8995 1
Cu 232.711 159.64 -13.8995 1
Cu 234.131 157.635 -13.8995 1
Cu 235.55 155.631 -13.8995 1
Cu 236.97 153.626 -13.8995 1
Cu 238.39 151.622 -13.8995 1
Cu 239.81 149.617 -13.8995 1
Cu 241.229 147.613 -13.8995 1
Cu 242.649 145.608 -13.8995 1
Cu 244.069 143.604 -13.8995 1
Cu 245.489 141.599 -13.8995 1
Cu 246.908 139.595 -13.8995 1
Cu 248.328 137.59 -13.8995 1
Cu 249.748 135.586 -13.8995 1
Cu 251.168 133.581 -13.8995 1
Cu 252.587 131.577 -13.8995 1
Cu 254.007 129.572 -13.8995 1
Cu 255.427 131.477 -13.8995 1
Cu 256.847 133.482 -13.8995 1
Cu 258.266 135.486 -13.8995 1
Cu 259.686 137.491 -13.8995 1
Cu 261.106 139.495 -13.8995 1
Cu 262.526 141.5 -13.8995 1
Cu 263.945 143.504 -13.8995 1
Cu 265.365 145.509 -13.8995 1
Cu 266.785 147.513 -13.8995 1
Cu 268.205 149.518 -13.8995 1
Cu 269.624 151.522 -13.8995 1
Cu 271.044 153.527 -13.8995 1
Cu 272.464 155.531 -13.8995 1
Cu 273.884 157.536 -13.8995 1
Cu 275.303 159.54 -13.8995 1
Cu 276.723 161.545 -13.8995 1
Cu 278.143 163.549 -13.8995 1
Cu 279.563 165.554 -13.8995 1
Cu 280.982 167.558 -13.8995 1
Cu 282.402 169.563 -13.8995 1
Cu 283.822 171.567 -13.8995 1
Cu 285.242 173.572 -13.8995 1
Cu 286.661 175.576 -13.8995 1
Cu 288.081 177.581 -13.8995 1
Cu 289.501 179.585 -13.8995 1
Cu 288.151 181.59 -13.8995 1
Cu 286.732 183.594 -13.8995 1
Cu 285.312 185.599 -13.8995 1
Cu 283.892 187.603 -13.8995 1
Cu 282.472 189.608 -13.8995 1
Cu 281.053 191.612 -13.8995 1
Cu 279.633 193.617 -13.8995 1
Cu 278.213 195.621 -13.8995 1
Cu 276.793 197.626 -13.8995 1
Cu 275.374 199.63 -13.8995 1
Cu 273.954 201.635 -13.8995 1
Cu 272.534 203.639 -13.8995 1
Cu 282.973 156.533 -14.7062 1
Cu 284.785 159.091 -14.7062 1
Cu 286.597 161.649 -14.7062 1
Cu 288.408 164.207 -14.7062 1
Cu 290.22 166.765 -14.7062 1
Cu 292.032 169.323 -14.7062 1
Cu 293.844 171.881 -14.7062 1
Cu 295.655 174.439 -14.7062 1
Cu 297.467 176.996 -14.7062 1
Cu 299.279 179.554 -14.7062 1
Cu 297.581 182.112 -14.7062 1
Cu 295.77 184.67 -14.7062 1
Cu 293.958 187.228 -14.7062 1
Cu 292.146 189.786 -14.7062 1
Cu 290.334 192.344 -14.7062 1
Cu 288.523 194.902 -14.7062 1
Cu 286.711 197.46 -14.7062 1
Cu 284.899 200.018 -14.7062 1
Cu 283.087 202.576 -14.7062 1
Cu 281.276 205.134 -14.7062 1
Cu 279.464 207.692 -14.7062 1
Cu 277.652 210.25 -14.7062 1
Cu 275.84 212.808 -14.7062 1
Cu 274.029 215.366 -14.7062 1
Cu 272.217 217.924 -14.7062 1
Cu 270.405 220.482 -14.7062 1
Cu 268.593 223.04 -14.7062 1
Cu 266.782 225.598 -14.7062 1
Cu 264.97 228.155 -14.7062 1
Cu 263.158 230.713 -14.7062 1
Cu 261.346 233.271 -14.7062 1
Cu 259.535 235.829 -14.7062 1
Cu 257.723 238.387 -14.7062 1
Cu 255.911 240.945 -14.7062 1
Cu 254.099 243.503 -14.7062 1
Cu 252.288 241.106 -14.7062 1
Cu 250.476 238.548 -14.7062 1
Cu 248.664 235.99 -14.7062 1
Cu 246.852 233.433 -14.7062 1
Cu 245.041 230.875 -14.7062 1
Cu 243.229 228.317 -14.7062 1
Cu 241.417 225.759 -14.7062 1
Cu 239.605 223.201 -14.7062 1
Cu 237.794 220.643 -14.7062 1
Cu 235.982 218.085 -14.7062 1
Cu 234.17 215.527 -14.7062 1
Cu 232.358 212.969 -14.7062 1
Cu 230.547 210.411 -14.7062 1
Cu 228.735 207.853 -14.7062 1
Cu 226.923 205.295 -14.7062 1
Cu 225.111 202.737 -14.7062 1
Cu 223.3 200.179 -14.7062 1
Cu 221.488 197.621 -14.7062 1
Cu 219.676 195.063 -14.7062 1
Cu 217.864 192.505 -14.7062 1
Cu 216.053 189.947 -14.7062 1
Cu 214.241 187.389 -14.7062 1
Cu 212.429 184.831 -14.7062 1
Cu 210.617 182.274 -14.7062 1
Cu 208.806 179.716 -14.7062 1
Cu 210.503 177.158 -14.7062 1
Cu 212.315 174.6 -14.7062 1
Cu 214.127 172.042 -14.7062 1
Cu 215.938 169.484 -14.7062 1
Cu 217.75 166.926 -14.7062 1
Cu 219.562 164.368 -14.7062 1
Cu 221.374 161.81 -14.7062 1
Cu 223.185 159.252 -14.7062 1
Cu 224.997 156.694 -14.7062 1
Cu 226.809 154.136 -14.7062 1
Cu 228.621 151.578 -14.7062 1
Cu 230.432 149.02 -14.7062 1
Cu 232.244 146.462 -14.7062 1
Cu 234.056 143.904 -14.7062 1
Cu 235.868 141.346 -14.7062 1
Cu 237.679 138.788 -14.7062 1
Cu 239.491 136.23 -14.7062 1
Cu 241.303 133.672 -14.7062 1
Cu 243.115 131.115 -14.7062 1
Cu 244.926 128.557 -14.7062 1
Cu 246.738 125.999 -14.7062 1
Cu 248.55 123.441 -14.7062 1
Cu 250.362 120.883 -14.7062 1
Cu 252.173 118.325 -14.7062 1
Cu 253.985 115.767 -14.7062 1
Cu 255.797 118.164 -14.7062 1
Cu 257.609 120.722 -14.7062 1
Cu 259.42 123.28 -14.7062 1
Cu 261.232 125.837 -14.7062 1
Cu 263.044 128.395 -14.7062 1
Cu 264.856 130.953 -14.7062 1
Cu 266.667 133.511 -14.7062 1
Cu 268.479 136.069 -14.7062 1
Cu 270.291 138.627 -14.7062 1
Cu 272.103 141.185 -14.7062 1
Cu 273.914 143.743 -14.7062 1
Cu 275.726 146.301 -14.7062 1
Cu 277.538 148.859 -14.7062 1
Cu 279.35 151.417 -14.7062 1
Cu 281.161 153.975 -14.7062 1
Cu 282.973 156.533 -14.7062 1
Cu 261.266 168.241 20 1
Cu 261.878 169.105 20 1
Cu 262.49 169.969 20 1
Cu 263.101 170.832 20 1
Cu 263.713 171.696 20 1
Cu 264.325 172.56 20 1
Cu 264.937 173.424 20 1
Cu 265.548 174.287 20 1
Cu 266.16 175.151 20 1
Cu 266.772 176.015 20 1
Cu 267.384 176.878 20 1
Cu 267.995 177.742 20 1
Cu 268.607 178.606 20 1
Cu 269.219 179.47 20 1
Cu 268.841 180.333 20 1
Cu 268.23 181.197 20 1
Cu 267.618 182.061 20 1
Cu 267.006 182.924 20 1
Cu 266.394 183.788 20 1
Cu 265.783 184.652 20 1
Cu 265.171 185.515 20 1
Cu 264.559 186.379 20 1
Cu 263.947 187.243 20 1
Cu 263.336 188.107 20 1
Cu 262.724 188.97 20 1
Cu 262.112 189.834 20 1
Cu 261.5 190.698 20 1
Cu 260.889 191.561 20 1
Cu 260.277 192.425 20 1
Cu 259.665 193.289 20 1
Cu 259.053 194.153 20 1
Cu 258.442 195.016 20 1
Cu 257.83 195.88 20 1
Cu 257.218 196.744 20 1
Cu 256.606 197.607 20 1
Cu 255.995 198.471 20 1
Cu 255.383 199.335 20 1
Cu 254.771 200.199 20 1
Cu 254.159 201.062 20 1
Cu 253.548 200.53 20 1
Cu 252.936 199.666 20 1
Cu 252.324 198.802 20 1
Cu 251.712 197.938 20 1
Cu 251.101 197.075 20 1
Cu 250.489 196.211 20 1
Cu 249.877 195.347 20 1
Cu 249.265 194.484 20 1
Cu 248.654 193.62 20 1
Cu 248.042 192.756 20 1
Cu 247.43 191.892 20 1
Cu 246.818 191.029 20 1
Cu 246.207 190.165 20 1
Cu 245.595 189.301 20 1
Cu 244.983 188.438 20 1
Cu 244.371 187.574 20 1
Cu 243.76 186.71 20 1
Cu 243.148 185.846 20 1
Cu 242.536 184.983 20 1
Cu 241.924 184.119 20 1
Cu 241.313 183.255 20 1
Cu 240.701 182.392 20 1
Cu 240.089 181.528 20 1
Cu 239.477 180.664 20 1
Cu 238.866 179.8 20 1
Cu 239.243 178.937 20 1
Cu 239.855 178.073 20 1
Cu 240.467 177.209 20 1
Cu 241.078 176.346 20 1
Cu 241.69 175.482 20 1
Cu 242.302 174.618 20 1
Cu 242.914 173.755 20 1
Cu 243.525 172.891 20 1
Cu 244.137 172.027 20 1
Cu 244.749 171.163 20 1
Cu 245.361 170.3 20 1
Cu 245.972 169.436 20 1
Cu 246.584 168.572 20 1
Cu 247.196 167.709 20 1
Cu 247.808 166.845 20 1
Cu 248.419 165.981 20 1
Cu 249.031 165.117 20 1
Cu 249.643 164.254 20 1
Cu 250.255 163.39 20 1
Cu 250.866 162.526 20 1
Cu 251.478 161.663 20 1
Cu 252.09 160.799 20 1
Cu 252.702 159.935 20 1
Cu 253.313 159.071 20 1
Cu 253.925 158.208 20 1
Cu 254.537 158.74 20 1
Cu 255.149 159.604 20 1
Cu 255.76 160.468 20 1
Cu 256.372 161.332 20 1
Cu 256.984 162.195 20 1
Cu 257.596 163.059 20 1
Cu 258.207 163.923 20 1
Cu 258.819 164.786 20 1
Cu 259.431 165.65 20 1
Cu 260.043 166.514 20 1
Cu 260.654 167.378 20 1
Cu 261.266 168.241 20 1
Cu 242.098 183.93 23.0515 1
Cu 241.498 183.083 23.0515 1
Cu 240.899 182.237 23.0515 1
Cu 240.3 181.391 23.0515 1
Cu 239.7 180.544 23.0515 1
Cu 239.101 179.698 23.0515 1
Cu 239.611 178.852 23.0515 1
Cu 240.21 178.005 23.0515 1
Cu 240.81 177.159 23.0515 1
Cu 241.409 176.313 23.0515 1
Cu 242.009 175.466 23.0515 1
Cu 242.608 174.62 23.0515 1
Cu 243.208 173.774 23.0515 1
Cu 243.807 172.927 23.0515 1
Cu 244.406 172.081 23.0515 1
Cu 245.006 171.235 23.0515 1
Cu 245.605 170.388 23.0515 1
Cu 246.205 169.542 23.0515 1
Cu 246.804 168.695 23.0515 1
Cu 247.404 167.849 23.0515 1
Cu 248.003 167.003 23.0515 1
Cu 248.603 166.156 23.0515 1
Cu 249.202 165.31 23.0515 1
Cu 249.802 164.464 23.0515 1
Cu 250.401 163.617 23.0515 1
Cu 251 162.771 23.0515 1
Cu 251.6 161.925 23.0515 1
Cu 252.199 161.078 23.0515 1
Cu 252.799 160.232 23.0515 1
Cu 253.398 159.386 23.0515 1
Cu 253.998 158.539 23.0515 1
Cu 254.597 159.26 23.0515 1
Cu 255.197 160.106 23.0515 1
Cu 255.796 160.953 23.0515 1
Cu 256.395 161.799 23.0515 1
Cu 256.995 162.645 23.0515 1
Cu 257.594 163.492 23.0515 1
Cu 258.194 164.338 23.0515 1
Cu 258.793 165.184 23.0515 1
Cu 259.393 166.031 23.0515 1
Cu 259.992 166.877 23.0515 1
Cu 260.592 167.723 23.0515 1
Cu 261.191 168.57 23.0515 1
Cu 261.791 169.416 23.0515 1
Cu 262.39 170.262 23.0515 1
Cu 262.989 171.109 23.0515 1
Cu 263.589 171.955 23.0515 1
Cu 264.188 172.801 23.0515 1
Cu 264.788 173.648 23.0515 1
Cu 265.387 174.494 23.0515 1
Cu 265.987 175.34 23.0515 1
Cu 266.586 176.187 23.0515 1
Cu 267.186 177.033 23.0515 1
Cu 267.785 177.879 23.0515 1
Cu 268.384 178.726 23.0515 1
Cu 268.984 179.572 23.0515 1
Cu 268.474 180.418 23.0515 1
Cu 267.874 181.265 23.0515 1
Cu 267.275 182.111 23.0515 1
Cu 266.675 182.957 23.0515 1
Cu 266.076 183.804 23.0515 1
Cu 265.476 184.65 23.0515 1
Cu 264.877 185.496 23.0515 1
Cu 264.277 186.343 23.0515 1
Cu 263.678 187.189 23.0515 1
Cu 263.079 188.035 23.0515 1
Cu 262.479 188.882 23.0515 1
Cu 261.88 189.728 23.0515 1
Cu 261.28 190.575 23.0515 1
Cu 260.681 191.421 23.0515 1
Cu 260.081 192.267 23.0515 1
Cu 259.482 193.114 23.0515 1
Cu 258.882 193.96 23.0515 1
Cu 258.283 194.806 23.0515 1
Cu 257.684 195.653 23.0515 1
Cu 257.084 196.499 23.0515 1
Cu 256.485 197.345 23.0515 1
Cu 255.885 198.192 23.0515 1
Cu 255.286 199.038 23.0515 1
Cu 254.686 199.884 23.0515 1
Cu 254.087 200.731 23.0515 1
Cu 253.487 200.01 23.0515 1
Cu 252.888 199.164 23.0515 1
Cu 252.288 198.317 23.0515 1
Cu 251.689 197.471 23.0515 1
Cu 251.09 196.625 23.0515 1
Cu 250.49 195.778 23.0515 1
Cu 249.891 194.932 23.0515 1
Cu 249.291 194.086 23.0515 1
Cu 248.692 193.239 23.0515 1
Cu 248.092 192.393 23.0515 1
Cu 247.493 191.547 23.0515 1
Cu 246.893 190.7 23.0515 1
Cu 246.294 189.854 23.0515 1
Cu 245.695 189.008 23.0515 1
Cu 245.095 188.161 23.0515 1
Cu 244.496 187.315 23.0515 1
Cu 243.896 186.469 23.0515 1
Cu 243.297 185.622 23.0515 1
Cu 242.697 184.776 23.0515 1
Cu 242.098 183.93 23.0515 1
Cu 251.463 162.85 24.9572 1
Cu 252.042 162.032 24.9572 1
Cu 252.62 161.215 24.9572 1
Cu 253.199 160.398 24.9572 1
Cu 253.778 159.581 24.9572 1
Cu 254.357 159.652 24.9572 1
Cu 254.935 160.469 24.9572 1
Cu 255.514 161.286 24.9572 1
Cu 256.093 162.103 24.9572 1
Cu 256.672 162.92 24.9572 1
Cu 257.25 163.737 24.9572 1
Cu 257.829 164.554 24.9572 1
Cu 258.408 165.371 24.9572 1
Cu 258.986 166.188 24.9572 1
Cu 259.565 167.006 24.9572 1
Cu 260.144 167.823 24.9572 1
Cu 260.723 168.64 24.9572 1
Cu 261.301 169.457 24.9572 1
Cu 261.88 170.274 24.9572 1
Cu 262.459 171.091 24.9572 1
Cu 263.037 171.908 24.9572 1
Cu 263.616 172.725 24.9572 1
Cu 264.195 173.542 24.9572 1
Cu 264.774 174.359 24.9572 1
Cu 265.352 175.176 24.9572 1
Cu 265.931 175.993 24.9572 1
Cu 266.51 176.811 24.9572 1
Cu 267.089 177.628 24.9572 1
Cu 267.667 178.445 24.9572 1
Cu 268.246 179.262 24.9572 1
Cu 268.196 180.079 24.9572 1
Cu 267.617 180.896 24.9572 1
Cu 267.039 181.713 24.9572 1
Cu 266.46 182.53 24.9572 1
Cu 265.881 183.347 24.9572 1
Cu 265.302 184.164 24.9572 1
Cu 264.724 184.981 24.9572 1
Cu 264.145 185.798 24.9572 1
Cu 263.566 186.615 24.9572 1
Cu 262.987 187.433 24.9572 1
Cu 262.409 188.25 24.9572 1
Cu 261.83 189.067 24.9572 1
Cu 261.251 189.884 24.9572 1
Cu 260.673 190.701 24.9572 1
Cu 260.094 191.518 24.9572 1
Cu 259.515 192.335 24.9572 1
Cu 258.936 193.152 24.9572 1
Cu 258.358 193.969 24.9572 1
Cu 257.779 194.786 24.9572 1
Cu 257.2 195.603 24.9572 1
Cu 256.621 196.42 24.9572 1
Cu 256.043 197.238 24.9572 1
Cu 255.464 198.055 24.9572 1
Cu 254.885 198.872 24.9572 1
Cu 254.307 199.689 24.9572 1
Cu 253.728 199.618 24.9572 1
Cu 253.149 198.801 24.9572 1
Cu 252.57 197.984 24.9572 1
Cu 251.992 197.167 24.9572 1
Cu 251.413 196.35 24.9572 1
Cu 250.834 195.533 24.9572 1
Cu 250.256 194.716 24.9572 1
Cu 249.677 193.899 24.9572 1
Cu 249.098 193.082 24.9572 1
Cu 248.519 192.264 24.9572 1
Cu 247.941 191.447 24.9572 1
Cu 247.362 190.63 24.9572 1
Cu 246.783 189.813 24.9572 1
Cu 246.204 188.996 24.9572 1
Cu 245.626 188.179 24.9572 1
Cu 245.047 187.362 24.9572 1
Cu 244.468 186.545 24.9572 1
Cu 243.89 185.728 24.9572 1
Cu 243.311 184.911 24.9572 1
Cu 242.732 184.094 24.9572 1
Cu 242.153 183.277 24.9572 1
Cu 241.575 182.459 24.9572 1
Cu 240.996 181.642 24.9572 1
Cu 240.417 180.825 24.9572 1
Cu 239.839 180.008 24.9572 1
Cu 239.889 179.191 24.9572 1
Cu 240.467 178.374 24.9572 1
Cu 241.046 177.557 24.9572 1
Cu 241.625 176.74 24.9572 1
Cu 242.203 175.923 24.9572 1
Cu 242.782 175.106 24.9572 1
Cu 243.361 174.289 24.9572 1
Cu 243.94 173.472 24.9572 1
Cu 244.518 172.655 24.9572 1
Cu 245.097 171.837 24.9572 1
Cu 245.676 171.02 24.9572 1
Cu 246.255 170.203 24.9572 1
Cu 246.833 169.386 24.9572 1
Cu 247.412 168.569 24.9572 1
Cu 247.991 167.752 24.9572 1
Cu 248.569 166.935 24.9572 1
Cu 249.148 166.118 24.9572 1
Cu 249.727 165.301 24.9572 1
Cu 250.306 164.484 24.9572 1
Cu 250.884 163.667 24.9572 1
Cu 251.463 162.85 24.9572 1
Cu 245.777 187.455 26.5841 1
Cu 245.225 186.676 26.5841 1
Cu 244.673 185.896 26.5841 1
Cu 244.121 185.116 26.5841 1
Cu 243.569 184.337 26.5841 1
Cu 243.016 183.557 26.5841 1
Cu 242.464 182.778 26.5841 1
Cu 241.912 181.998 26.5841 1
Cu 241.36 181.219 26.5841 1
Cu 240.808 180.439 26.5841 1
Cu 240.256 179.659 26.5841 1
Cu 240.773 178.88 26.5841 1
Cu 241.325 178.1 26.5841 1
Cu 241.877 177.321 26.5841 1
Cu 242.43 176.541 26.5841 1
Cu 242.982 175.762 26.5841 1
Cu 243.534 174.982 26.5841 1
Cu 244.086 174.202 26.5841 1
Cu 244.638 173.423 26.5841 1
Cu 245.19 172.643 26.5841 1
Cu 245.743 171.864 26.5841 1
Cu 246.295 171.084 26.5841 1
Cu 246.847 170.305 26.5841 1
Cu 247.399 169.525 26.5841 1
Cu 247.951 168.745 26.5841 1
Cu 248.503 167.966 26.5841 1
Cu 249.056 167.186 26.5841 1
Cu 249.608 166.407 26.5841 1
Cu 250.16 165.627 26.5841 1
Cu 250.712 164.848 26.5841 1
Cu 251.264 164.068 26.5841 1
Cu 251.816 163.288 26.5841 1
Cu 252.368 162.509 26.5841 1
Cu 252.921 161.729 26.5841 1
Cu 253.473 160.95 26.5841 1
Cu 254.025 160.17 26.5841 1
Cu 254.577 160.901 26.5841 1
Cu 255.129 161.68 26.5841 1
Cu 255.681 162.46 26.5841 1
Cu 256.234 163.24 26.5841 1
Cu 256.786 164.019 26.5841 1
Cu 257.338 164.799 26.5841 1
Cu 257.89 165.578 26.5841 1
Cu 258.442 166.358 26.5841 1
Cu 258.994 167.137 26.5841 1
Cu 259.547 167.917 26.5841 1
Cu 260.099 168.697 26.5841 1
Cu 260.651 169.476 26.5841 1
Cu 261.203 170.256 26.5841 1
Cu 261.755 171.035 26.5841 1
Cu 262.307 171.815 26.5841 1
Cu 262.859 172.594 26.5841 1
Cu 263.412 173.374 26.5841 1
Cu 263.964 174.154 26.5841 1
Cu 264.516 174.933 26.5841 1
Cu 265.068 175.713 26.5841 1
Cu 265.62 176.492 26.5841 1
Cu 266.172 177.272 26.5841 1
Cu 266.725 178.051 26.5841 1
Cu 267.277 178.831 26.5841 1
Cu 267.829 179.611 26.5841 1
Cu 267.311 180.39 26.5841 1
Cu 266.759 181.17 26.5841 1
Cu 266.207 181.949 26.5841 1
Cu 265.655 182.729 26.5841 1
Cu 265.103 183.508 26.5841 1
Cu 264.551 184.288 26.5841 1
Cu 263.998 185.068 26.5841 1
Cu 263.446 185.847 26.5841 1
Cu 262.894 186.627 26.5841 1
Cu 262.342 187.406 26.5841 1
Cu 261.79 188.186 26.5841 1
Cu 261.238 188.965 26.5841 1
Cu 260.685 189.745 26.5841 1
Cu 260.133 190.525 26.5841 1
Cu 259.581 191.304 26.5841 1
Cu 259.029 192.084 26.5841 1
Cu 258.477 192.863 26.5841 1
Cu 257.925 193.643 26.5841 1
Cu 257.373 194.422 26.5841 1
Cu 256.82 195.202 26.5841 1
Cu 256.268 195.982 26.5841 1
Cu 255.716 196.761 26.5841 1
Cu 255.164 197.541 26.5841 1
Cu 254.612 198.32 26.5841 1
Cu 254.06 199.1 26.5841 1
Cu 253.507 198.369 26.5841 1
Cu 252.955 197.59 26.5841 1
Cu 252.403 196.81 26.5841 1
Cu 251.851 196.03 26.5841 1
Cu 251.299 195.251 26.5841 1
Cu 250.747 194.471 26.5841 1
Cu 250.194 193.692 26.5841 1
Cu 249.642 192.912 26.5841 1
Cu 249.09 192.133 26.5841 1
Cu 248.538 191.353 26.5841 1
Cu 247.986 190.573 26.5841 1
Cu 247.434 189.794 26.5841 1
Cu 246.882 189.014 26.5841 1
Cu 246.329 188.235 26.5841 1
Cu 245.777 187.455 26.5841 1
Cu 248.584 168.984 28.053 1
Cu 249.104 168.25 28.053 1
Cu 249.624 167.516 28.053 1
Cu 250.144 166.782 28.053 1
Cu 250.664 166.047 28.053 1
Cu 251.184 165.313 28.053 1
Cu 251.704 164.579 28.053 1
Cu 252.225 163.844 28.053 1
Cu 252.745 163.11 28.053 1
Cu 253.265 162.376 28.053 1
Cu 253.785 161.642 28.053 1
Cu 254.305 161.649 28.053 1
Cu 254.825 162.383 28.053 1
Cu 255.345 163.117 28.053 1
Cu 255.865 163.852 28.053 1
Cu 256.385 164.586 28.053 1
Cu 256.905 165.32 28.053 1
Cu 257.425 166.054 28.053 1
Cu 257.945 166.789 28.053 1
Cu 258.465 167.523 28.053 1
Cu 258.985 168.257 28.053 1
Cu 259.506 168.992 28.053 1
Cu 260.026 169.726 28.053 1
Cu 260.546 170.46 28.053 1
Cu 261.066 171.194 28.053 1
Cu 261.586 171.929 28.053 1
Cu 262.106 172.663 28.053 1
Cu 262.626 173.397 28.053 1
Cu 263.146 174.132 28.053 1
Cu 263.666 174.866 28.053 1
Cu 264.186 175.6 28.053 1
Cu 264.706 176.334 28.053 1
Cu 265.226 177.069 28.053 1
Cu 265.746 177.803 28.053 1
Cu 266.267 178.537 28.053 1
Cu 266.787 179.271 28.053 1
Cu 266.782 180.006 28.053 1
Cu 266.261 180.74 28.053 1
Cu 265.741 181.474 28.053 1
Cu 265.221 182.209 28.053 1
Cu 264.701 182.943 28.053 1
Cu 264.181 183.677 28.053 1
Cu 263.661 184.411 28.053 1
Cu 263.141 185.146 28.053 1
Cu 262.621 185.88 28.053 1
Cu 262.101 186.614 28.053 1
Cu 261.581 187.348 28.053 1
Cu 261.061 188.083 28.053 1
Cu 260.541 188.817 28.053 1
Cu 260.021 189.551 28.053 1
Cu 259.501 190.286 28.053 1
Cu 258.98 191.02 28.053 1
Cu 258.46 191.754 28.053 1
Cu 257.94 192.488 28.053 1
Cu 257.42 193.223 28.053 1
Cu 256.9 193.957 28.053 1
Cu 256.38 194.691 28.053 1
Cu 255.86 195.426 28.053 1
Cu 255.34 196.16 28.053 1
Cu 254.82 196.894 28.053 1
Cu 254.3 197.628 28.053 1
Cu 253.78 197.621 28.053 1
Cu 253.26 196.887 28.053 1
Cu 252.74 196.153 28.053 1
Cu 252.219 195.418 28.053 1
Cu 251.699 194.684 28.053 1
Cu 251.179 193.95 28.053 1
Cu 250.659 193.216 28.053 1
Cu 250.139 192.481 28.053 1
Cu 249.619 191.747 28.053 1
Cu 249.099 191.013 28.053 1
Cu 248.579 190.278 28.053 1
Cu 248.059 189.544 28.053 1
Cu 247.539 188.81 28.053 1
Cu 247.019 188.076 28.053 1
Cu 246.499 187.341 28.053 1
Cu 245.979 186.607 28.053 1
Cu 245.458 185.873 28.053 1
Cu 244.938 185.138 28.053 1
Cu 244.418 184.404 28.053 1
Cu 243.898 183.67 28.053 1
Cu 243.378 182.936 28.053 1
Cu 242.858 182.201 28.053 1
Cu 242.338 181.467 28.053 1
Cu 241.818 180.733 28.053 1
Cu 241.298 179.999 28.053 1
Cu 241.303 179.264 28.053 1
Cu 241.823 178.53 28.053 1
Cu 242.343 177.796 28.053 1
Cu 242.863 177.061 28.053 1
Cu 243.383 176.327 28.053 1
Cu 243.903 175.593 28.053 1
Cu 244.423 174.859 28.053 1
Cu 244.943 174.124 28.053 1
Cu 245.464 173.39 28.053 1
Cu 245.984 172.656 28.053 1
Cu 246.504 171.922 28.053 1
Cu 247.024 171.187 28.053 1
Cu 247.544 170.453 28.053 1
Cu 248.064 169.719 28.053 1
Cu 248.584 168.984 28.053 1
Cu 251.447 166.283 29.4144 1
Cu 251.929 165.602 29.4144 1
Cu 252.411 164.921 29.4144 1
Cu 252.893 164.241 29.4144 1
Cu 253.375 163.56 29.4144 1
Cu 253.857 162.879 29.4144 1
Cu 254.339 163.038 29.4144 1
Cu 254.821 163.718 29.4144 1
Cu 255.304 164.399 29.4144 1
Cu 255.786 165.08 29.4144 1
Cu 256.268 165.76 29.4144 1
Cu 256.75 166.441 29.4144 1
Cu 257.232 167.122 29.4144 1
Cu 257.714 167.802 29.4144 1
Cu 258.196 168.483 29.4144 1
Cu 258.678 169.164 29.4144 1
Cu 259.16 169.844 29.4144 1
Cu 259.643 170.525 29.4144 1
Cu 260.125 171.206 29.4144 1
Cu 260.607 171.886 29.4144 1
Cu 261.089 172.567 29.4144 1
Cu 261.571 173.248 29.4144 1
Cu 262.053 173.928 29.4144 1
Cu 262.535 174.609 29.4144 1
Cu 263.017 175.29 29.4144 1
Cu 263.499 175.97 29.4144 1
Cu 263.982 176.651 29.4144 1
Cu 264.464 177.332 29.4144 1
Cu 264.946 178.012 29.4144 1
Cu 265.428 178.693 29.4144 1
Cu 265.91 179.374 29.4144 1
Cu 265.798 180.055 29.4144 1
Cu 265.316 180.735 29.4144 1
Cu 264.834 181.416 29.4144 1
Cu 264.352 182.097 29.4144 1
Cu 263.869 182.777 29.4144 1
Cu 263.387 183.458 29.4144 1
Cu 262.905 184.139 29.4144 1
Cu 262.423 184.819 29.4144 1
Cu 261.941 185.5 29.4144 1
Cu 261.459 186.181 29.4144 1
Cu 260.977 186.861 29.4144 1
Cu 260.495 187.542 29.4144 1
Cu 260.013 188.223 29.4144 1
Cu 259.53 188.903 29.4144 1
Cu 259.048 189.584 29.4144 1
Cu 258.566 190.265 29.4144 1
Cu 258.084 190.945 29.4144 1
Cu 257.602 191.626 29.4144 1
Cu 257.12 192.307 29.4144 1
Cu 256.638 192.987 29.4144 1
Cu 256.156 193.668 29.4144 1
Cu 255.674 194.349 29.4144 1
Cu 255.191 195.029 29.4144 1
Cu 254.709 195.71 29.4144 1
Cu 254.227 196.391 29.4144 1
Cu 253.745 196.232 29.4144 1
Cu 253.263 195.552 29.4144 1
Cu 252.781 194.871 29.4144 1
Cu 252.299 194.19 29.4144 1
Cu 251.817 193.51 29.4144 1
Cu 251.335 192.829 29.4144 1
Cu 250.852 192.148 29.4144 1
Cu 250.37 191.468 29.4144 1
Cu 249.888 190.787 29.4144 1
Cu 249.406 190.106 29.4144 1
Cu 248.924 189.426 29.4144 1
Cu 248.442 188.745 29.4144 1
Cu 247.96 188.064 29.4144 1
Cu 247.478 187.384 29.4144 1
Cu 246.996 186.703 29.4144 1
Cu 246.513 186.022 29.4144 1
Cu 246.031 185.342 29.4144 1
Cu 245.549 184.661 29.4144 1
Cu 245.067 183.98 29.4144 1
Cu 244.585 183.3 29.4144 1
Cu 244.103 182.619 29.4144 1
Cu 243.621 181.938 29.4144 1
Cu 243.139 181.258 29.4144 1
Cu 242.657 180.577 29.4144 1
Cu 242.175 179.896 29.4144 1
Cu 242.287 179.215 29.4144 1
Cu 242.769 178.535 29.4144 1
Cu 243.251 177.854 29.4144 1
Cu 243.733 177.173 29.4144 1
Cu 244.215 176.493 29.4144 1
Cu 244.697 175.812 29.4144 1
Cu 245.179 175.131 29.4144 1
Cu 245.661 174.451 29.4144 1
Cu 246.144 173.77 29.4144 1
Cu 246.626 173.089 29.4144 1
Cu 247.108 172.409 29.4144 1
Cu 247.59 171.728 29.4144 1
Cu 248.072 171.047 29.4144 1
Cu 248.554 170.367 29.4144 1
Cu 249.036 169.686 29.4144 1
Cu 249.518 169.005 29.4144 1
Cu 250 168.325 29.4144 1
Cu 250.483 167.644 29.4144 1
Cu 250.965 166.963 29.4144 1
Cu 251.447 166.283 29.4144 1
Cu 251.847 191.969 30.696 1
Cu 251.409 191.352 30.696 1
Cu 250.972 190.734 30.696 1
Cu 250.535 190.117 30.696 1
Cu 250.098 189.5 30.696 1
Cu 249.66 188.882 30.696 1
Cu 249.223 188.265 30.696 1
Cu 248.786 187.647 30.696 1
Cu 248.349 187.03 30.696 1
Cu 247.911 186.413 30.696 1
Cu 247.474 185.795 30.696 1
Cu 247.037 185.178 30.696 1
Cu 246.6 184.561 30.696 1
Cu 246.162 183.943 30.696 1
Cu 245.725 183.326 30.696 1
Cu 245.288 182.709 30.696 1
Cu 244.851 182.091 30.696 1
Cu 244.413 181.474 30.696 1
Cu 243.976 180.857 30.696 1
Cu 243.539 180.239 30.696 1
Cu 243.12 179.622 30.696 1
Cu 243.557 179.005 30.696 1
Cu 243.995 178.387 30.696 1
Cu 244.432 177.77 30.696 1
Cu 244.869 177.153 30.696 1
Cu 245.306 176.535 30.696 1
Cu 245.744 175.918 30.696 1
Cu 246.181 175.301 30.696 1
Cu 246.618 174.683 30.696 1
Cu 247.055 174.066 30.696 1
Cu 247.493 173.448 30.696 1
Cu 247.93 172.831 30.696 1
Cu 248.367 172.214 30.696 1
Cu 248.804 171.596 30.696 1
Cu 249.242 170.979 30.696 1
Cu 249.679 170.362 30.696 1
Cu 250.116 169.744 30.696 1
Cu 250.553 169.127 30.696 1
Cu 250.991 168.51 30.696 1
Cu 251.428 167.892 30.696 1
Cu 251.865 167.275 30.696 1
Cu 252.302 166.658 30.696 1
Cu 252.74 166.04 30.696 1
Cu 253.177 165.423 30.696 1
Cu 253.614 164.806 30.696 1
Cu 254.051 164.214 30.696 1
Cu 254.489 164.832 30.696 1
Cu 254.926 165.449 30.696 1
Cu 255.363 166.066 30.696 1
Cu 255.801 166.684 30.696 1
Cu 256.238 167.301 30.696 1
Cu 256.675 167.918 30.696 1
Cu 257.112 168.536 30.696 1
Cu 257.55 169.153 30.696 1
Cu 257.987 169.77 30.696 1
Cu 258.424 170.388 30.696 1
Cu 258.861 171.005 30.696 1
Cu 259.299 171.623 30.696 1
Cu 259.736 172.24 30.696 1
Cu 260.173 172.857 30.696 1
Cu 260.61 173.475 30.696 1
Cu 261.048 174.092 30.696 1
Cu 261.485 174.709 30.696 1
Cu 261.922 175.327 30.696 1
Cu 262.359 175.944 30.696 1
Cu 262.797 176.561 30.696 1
Cu 263.234 177.179 30.696 1
Cu 263.671 177.796 30.696 1
Cu 264.108 178.413 30.696 1
Cu 264.546 179.031 30.696 1
Cu 264.964 179.648 30.696 1
Cu 264.527 180.265 30.696 1
Cu 264.09 180.883 30.696 1
Cu 263.653 181.5 30.696 1
Cu 263.215 182.117 30.696 1
Cu 262.778 182.735 30.696 1
Cu 262.341 183.352 30.696 1
Cu 261.904 183.969 30.696 1
Cu 261.466 184.587 30.696 1
Cu 261.029 185.204 30.696 1
Cu 260.592 185.822 30.696 1
Cu 260.155 186.439 30.696 1
Cu 259.717 187.056 30.696 1
Cu 259.28 187.674 30.696 1
Cu 258.843 188.291 30.696 1
Cu 258.406 188.908 30.696 1
Cu 257.968 189.526 30.696 1
Cu 257.531 190.143 30.696 1
Cu 257.094 190.76 30.696 1
Cu 256.657 191.378 30.696 1
Cu 256.219 191.995 30.696 1
Cu 255.782 192.612 30.696 1
Cu 255.345 193.23 30.696 1
Cu 254.908 193.847 30.696 1
Cu 254.47 194.464 30.696 1
Cu 254.033 195.056 30.696 1
Cu 253.596 194.438 30.696 1
Cu 253.159 193.821 30.696 1
Cu 252.721 193.204 30.696 1
Cu 252.284 192.586 30.696 1
Cu 251.847 191.969 30.696 1
Cu 247.969 174.671 31.9147 1
Cu 248.353 174.13 31.9147 1
Cu 248.737 173.588 31.9147 1
Cu 249.12 173.047 31.9147 1
Cu 249.504 172.505 31.9147 1
Cu 249.887 171.964 31.9147 1
Cu 250.271 171.422 31.9147 1
Cu 250.654 170.881 31.9147 1
Cu 251.038 170.339 31.9147 1
Cu 251.421 169.798 31.9147 1
Cu 251.805 169.256 31.9147 1
Cu 252.188 168.715 31.9147 1
Cu 252.572 168.173 31.9147 1
Cu 252.955 167.632 31.9147 1
Cu 253.339 167.09 31.9147 1
Cu 253.723 166.549 31.9147 1
Cu 254.106 166.187 31.9147 1
Cu 254.49 166.729 31.9147 1
Cu 254.873 167.27 31.9147 1
Cu 255.257 167.812 31.9147 1
Cu 255.64 168.353 31.9147 1
Cu 256.024 168.895 31.9147 1
Cu 256.407 169.436 31.9147 1
Cu 256.791 169.978 31.9147 1
Cu 257.174 170.519 31.9147 1
Cu 257.558 171.061 31.9147 1
Cu 257.941 171.603 31.9147 1
Cu 258.325 172.144 31.9147 1
Cu 258.709 172.686 31.9147 1
Cu 259.092 173.227 31.9147 1
Cu 259.476 173.769 31.9147 1
Cu 259.859 174.31 31.9147 1
Cu 260.243 174.852 31.9147 1
Cu 260.626 175.393 31.9147 1
Cu 261.01 175.935 31.9147 1
Cu 261.393 176.476 31.9147 1
Cu 261.777 177.018 31.9147 1
Cu 262.16 177.559 31.9147 1
Cu 262.544 178.101 31.9147 1
Cu 262.927 178.642 31.9147 1
Cu 263.311 179.184 31.9147 1
Cu 263.567 179.725 31.9147 1
Cu 263.183 180.267 31.9147 1
Cu 262.8 180.808 31.9147 1
Cu 262.416 181.35 31.9147 1
Cu 262.033 181.891 31.9147 1
Cu 261.649 182.433 31.9147 1
Cu 261.266 182.974 31.9147 1
Cu 260.882 183.516 31.9147 1
Cu 260.499 184.057 31.9147 1
Cu 260.115 184.599 31.9147 1
Cu 259.732 185.14 31.9147 1
Cu 259.348 185.682 31.9147 1
Cu 258.964 186.223 31.9147 1
Cu 258.581 186.765 31.9147 1
Cu 258.197 187.306 31.9147 1
Cu 257.814 187.848 31.9147 1
Cu 257.43 188.389 31.9147 1
Cu 257.047 188.931 31.9147 1
Cu 256.663 189.472 31.9147 1
Cu 256.28 190.014 31.9147 1
Cu 255.896 190.555 31.9147 1
Cu 255.513 191.097 31.9147 1
Cu 255.129 191.638 31.9147 1
Cu 254.746 192.18 31.9147 1
Cu 254.362 192.721 31.9147 1
Cu 253.978 193.083 31.9147 1
Cu 253.595 192.541 31.9147 1
Cu 253.211 192 31.9147 1
Cu 252.828 191.458 31.9147 1
Cu 252.444 190.917 31.9147 1
Cu 252.061 190.375 31.9147 1
Cu 251.677 189.834 31.9147 1
Cu 251.294 189.292 31.9147 1
Cu 250.91 188.751 31.9147 1
Cu 250.527 188.209 31.9147 1
Cu 250.143 187.667 31.9147 1
Cu 249.76 187.126 31.9147 1
Cu 249.376 186.584 31.9147 1
Cu 248.992 186.043 31.9147 1
Cu 248.609 185.501 31.9147 1
Cu 248.225 184.96 31.9147 1
Cu 247.842 184.418 31.9147 1
Cu 247.458 183.877 31.9147 1
Cu 247.075 183.335 31.9147 1
Cu 246.691 182.794 31.9147 1
Cu 246.308 182.252 31.9147 1
Cu 245.924 181.711 31.9147 1
Cu 245.541 181.169 31.9147 1
Cu 245.157 180.628 31.9147 1
Cu 244.773 180.086 31.9147 1
Cu 244.518 179.545 31.9147 1
Cu 244.901 179.003 31.9147 1
Cu 245.285 178.462 31.9147 1
Cu 245.668 177.92 31.9147 1
Cu 246.052 177.379 31.9147 1
Cu 246.435 176.837 31.9147 1
Cu 246.819 176.296 31.9147 1
Cu 247.202 175.754 31.9147 1
Cu 247.586 175.213 31.9147 1
Cu 247.969 174.671 31.9147 1
Cu 260.588 177.692 33.0821 1
Cu 260.905 178.139 33.0821 1
Cu 261.222 178.587 33.0821 1
Cu 261.539 179.034 33.0821 1
Cu 261.856 179.482 33.0821 1
Cu 261.756 179.929 33.0821 1
Cu 261.439 180.376 33.0821 1
Cu 261.122 180.824 33.0821 1
Cu 260.805 181.271 33.0821 1
Cu 260.489 181.718 33.0821 1
Cu 260.172 182.166 33.0821 1
Cu 259.855 182.613 33.0821 1
Cu 259.538 183.061 33.0821 1
Cu 259.221 183.508 33.0821 1
Cu 258.904 183.955 33.0821 1
Cu 258.587 184.403 33.0821 1
Cu 258.27 184.85 33.0821 1
Cu 257.954 185.298 33.0821 1
Cu 257.637 185.745 33.0821 1
Cu 257.32 186.192 33.0821 1
Cu 257.003 186.64 33.0821 1
Cu 256.686 187.087 33.0821 1
Cu 256.369 187.535 33.0821 1
Cu 256.052 187.982 33.0821 1
Cu 255.735 188.429 33.0821 1
Cu 255.418 188.877 33.0821 1
Cu 255.102 189.324 33.0821 1
Cu 254.785 189.772 33.0821 1
Cu 254.468 190.219 33.0821 1
Cu 254.151 190.666 33.0821 1
Cu 253.834 190.526 33.0821 1
Cu 253.517 190.078 33.0821 1
Cu 253.2 189.631 33.0821 1
Cu 252.883 189.184 33.0821 1
Cu 252.567 188.736 33.0821 1
Cu 252.25 188.289 33.0821 1
Cu 251.933 187.842 33.0821 1
Cu 251.616 187.394 33.0821 1
Cu 251.299 186.947 33.0821 1
Cu 250.982 186.499 33.0821 1
Cu 250.665 186.052 33.0821 1
Cu 250.348 185.605 33.0821 1
Cu 250.032 185.157 33.0821 1
Cu 249.715 184.71 33.0821 1
Cu 249.398 184.262 33.0821 1
Cu 249.081 183.815 33.0821 1
Cu 248.764 183.368 33.0821 1
Cu 248.447 182.92 33.0821 1
Cu 248.13 182.473 33.0821 1
Cu 247.813 182.025 33.0821 1
Cu 247.496 181.578 33.0821 1
Cu 247.18 181.131 33.0821 1
Cu 246.863 180.683 33.0821 1
Cu 246.546 180.236 33.0821 1
Cu 246.229 179.788 33.0821 1
Cu 246.328 179.341 33.0821 1
Cu 246.645 178.894 33.0821 1
Cu 246.962 178.446 33.0821 1
Cu 247.279 177.999 33.0821 1
Cu 247.596 177.552 33.0821 1
Cu 247.913 177.104 33.0821 1
Cu 248.23 176.657 33.0821 1
Cu 248.547 176.209 33.0821 1
Cu 248.863 175.762 33.0821 1
Cu 249.18 175.315 33.0821 1
Cu 249.497 174.867 33.0821 1
Cu 249.814 174.42 33.0821 1
Cu 250.131 173.972 33.0821 1
Cu 250.448 173.525 33.0821 1
Cu 250.765 173.078 33.0821 1
Cu 251.082 172.63 33.0821 1
Cu 251.399 172.183 33.0821 1
Cu 251.715 171.735 33.0821 1
Cu 252.032 171.288 33.0821 1
Cu 252.349 170.841 33.0821 1
Cu 252.666 170.393 33.0821 1
Cu 252.983 169.946 33.0821 1
Cu 253.3 169.498 33.0821 1
Cu 253.617 169.051 33.0821 1
Cu 253.934 168.604 33.0821 1
Cu 254.25 168.744 33.0821 1
Cu 254.567 169.192 33.0821 1
Cu 254.884 169.639 33.0821 1
Cu 255.201 170.086 33.0821 1
Cu 255.518 170.534 33.0821 1
Cu 255.835 170.981 33.0821 1
Cu 256.152 171.428 33.0821 1
Cu 256.469 171.876 33.0821 1
Cu 256.785 172.323 33.0821 1
Cu 257.102 172.771 33.0821 1
Cu 257.419 173.218 33.0821 1
Cu 257.736 173.665 33.0821 1
Cu 258.053 174.113 33.0821 1
Cu 258.37 174.56 33.0821 1
Cu 258.687 175.008 33.0821 1
Cu 259.004 175.455 33.0821 1
Cu 259.32 175.902 33.0821 1
Cu 259.637 176.35 33.0821 1
Cu 259.954 176.797 33.0821 1
Cu 260.271 177.245 33.0821 1
Cu 260.588 177.692 33.0821 1
Cu 256.165 184.635 34.2064 1
Cu 255.938 184.955 34.2064 1
Cu 255.711 185.275 34.2064 1
Cu 255.485 185.594 34.2064 1
Cu 255.258 185.914 34.2064 1
Cu 255.032 186.234 34.2064 1
Cu 254.805 186.554 34.2064 1
Cu 254.579 186.874 34.2064 1
Cu 254.352 187.194 34.2064 1
Cu 254.126 187.514 34.2064 1
Cu 253.899 187.429 34.2064 1
Cu 253.673 187.109 34.2064 1
Cu 253.446 186.79 34.2064 1
Cu 253.219 186.47 34.2064 1
Cu 252.993 186.15 34.2064 1
Cu 252.766 185.83 34.2064 1
Cu 252.54 185.51 34.2064 1
Cu 252.313 185.19 34.2064 1
Cu 252.087 184.87 34.2064 1
Cu 251.86 184.551 34.2064 1
Cu 251.634 184.231 34.2064 1
Cu 251.407 183.911 34.2064 1
Cu 251.181 183.591 34.2064 1
Cu 250.954 183.271 34.2064 1
Cu 250.727 182.951 34.2064 1
Cu 250.501 182.631 34.2064 1
Cu 250.274 182.312 34.2064 1
Cu 250.048 181.992 34.2064 1
Cu 249.821 181.672 34.2064 1
Cu 249.595 181.352 34.2064 1
Cu 249.368 181.032 34.2064 1
Cu 249.142 180.712 34.2064 1
Cu 248.915 180.392 34.2064 1
Cu 248.689 180.073 34.2064 1
Cu 248.462 179.753 34.2064 1
Cu 248.522 179.433 34.2064 1
Cu 248.748 179.113 34.2064 1
Cu 248.975 178.793 34.2064 1
Cu 249.201 178.473 34.2064 1
Cu 249.428 178.153 34.2064 1
Cu 249.654 177.834 34.2064 1
Cu 249.881 177.514 34.2064 1
Cu 250.108 177.194 34.2064 1
Cu 250.334 176.874 34.2064 1
Cu 250.561 176.554 34.2064 1
Cu 250.787 176.234 34.2064 1
Cu 251.014 175.915 34.2064 1
Cu 251.24 175.595 34.2064 1
Cu 251.467 175.275 34.2064 1
Cu 251.693 174.955 34.2064 1
Cu 251.92 174.635 34.2064 1
Cu 252.146 174.315 34.2064 1
Cu 252.373 173.995 34.2064 1
Cu 252.6 173.676 34.2064 1
Cu 252.826 173.356 34.2064 1
Cu 253.053 173.036 34.2064 1
Cu 253.279 172.716 34.2064 1
Cu 253.506 172.396 34.2064 1
Cu 253.732 172.076 34.2064 1
Cu 253.959 171.756 34.2064 1
Cu 254.185 171.841 34.2064 1
Cu 254.412 172.161 34.2064 1
Cu 254.638 172.48 34.2064 1
Cu 254.865 172.8 34.2064 1
Cu 255.092 173.12 34.2064 1
Cu 255.318 173.44 34.2064 1
Cu 255.545 173.76 34.2064 1
Cu 255.771 174.08 34.2064 1
Cu 255.998 174.4 34.2064 1
Cu 256.224 174.719 34.2064 1
Cu 256.451 175.039 34.2064 1
Cu 256.677 175.359 34.2064 1
Cu 256.904 175.679 34.2064 1
Cu 257.131 175.999 34.2064 1
Cu 257.357 176.319 34.2064 1
Cu 257.584 176.639 34.2064 1
Cu 257.81 176.958 34.2064 1
Cu 258.037 177.278 34.2064 1
Cu 258.263 177.598 34.2064 1
Cu 258.49 177.918 34.2064 1
Cu 258.716 178.238 34.2064 1
Cu 258.943 178.558 34.2064 1
Cu 259.169 178.878 34.2064 1
Cu 259.396 179.197 34.2064 1
Cu 259.623 179.517 34.2064 1
Cu 259.563 179.837 34.2064 1
Cu 259.336 180.157 34.2064 1
Cu 259.11 180.477 34.2064 1
Cu 258.883 180.797 34.2064 1
Cu 258.657 181.117 34.2064 1
Cu 258.43 181.436 34.2064 1
Cu 258.204 181.756 34.2064 1
Cu 257.977 182.076 34.2064 1
Cu 257.75 182.396 34.2064 1
Cu 257.524 182.716 34.2064 1
Cu 257.297 183.036 34.2064 1
Cu 257.071 183.355 34.2064 1
Cu 256.844 183.675 34.2064 1
Cu 256.618 183.995 34.2064 1
Cu 256.391 184.315 34.2064 1
Cu 256.165 184.635 34.2064 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 254.042 179.635 35.2938 1
Cu 284.76 219.02 -14.7062 1
Cu 276.76 228.133 -14.7062 1
Cu 268.76 237.245 -14.7062 1
Cu 260.76 246.358 -14.7062 1
Cu 252.76 252.548 -14.7062 1
Cu 244.76 243.435 -14.7062 1
Cu 236.76 234.323 -14.7062 1
Cu 228.76 225.21 -14.7062 1
Cu 220.76 216.098 -14.7062 1
Cu 212.76 206.985 -14.7062 1
Cu 204.76 197.873 -14.7062 1
Cu 196.76 188.76 -14.7062 1
Cu 188.76 179.648 -14.7062 1
Cu 196.737 170.535 -14.7062 1
Cu 204.737 161.422 -14.7062 1
Cu 212.737 152.31 -14.7062 1
Cu 220.737 143.197 -14.7062 1
Cu 228.737 134.085 -14.7062 1
Cu 236.737 124.972 -14.7062 1
Cu 244.737 115.86 -14.7062 1
Cu 252.737 106.747 -14.7062 1
Cu 260.737 112.887 -14.7062 1
Cu 268.737 122 -14.7062 1
Cu 276.737 131.112 -14.7062 1
Cu 284.737 140.225 -14.7062 1
Cu 292.737 149.337 -14.7062 1
Cu 300.737 158.45 -14.7062 1
Cu 308.737 167.563 -14.7062 1
Cu 316.737 176.675 -14.7062 1
Cu 313.935 185.788 -14.7062 1
Cu 305.935 194.9 -14.7062 1
Cu 297.935 204.013 -14.7062 1
Cu 289.935 213.125 -14.7062 1
Cu 185.206 160.889 -14.7062 1
Cu 193.206 151.777 -14.7062 1
Cu 201.206 142.664 -14.7062 1
Cu 209.206 133.552 -14.7062 1
Cu 217.206 124.439 -14.7062 1
Cu 225.206 115.326 -14.7062 1
Cu 233.206 106.214 -14.7062 1
Cu 241.206 97.1013 -14.7062 1
Cu 249.206 87.9888 -14.7062 1
Cu 257.206 86.0827 -14.7062 1
Cu 265.206 95.1953 -14.7062 1
Cu 273.206 104.308 -14.7062 1
Cu 281.206 113.42 -14.7062 1
Cu 289.206 122.533 -14.7062 1
Cu 297.206 131.645 -14.7062 1
Cu 305.206 140.758 -14.7062 1
Cu 313.206 149.871 -14.7062 1
Cu 321.206 158.983 -14.7062 1
Cu 329.206 168.096 -14.7062 1
Cu 337.206 177.208 -14.7062 1
Cu 333.466 186.321 -14.7062 1
Cu 325.466 195.433 -14.7062 1
Cu 317.466 204.546 -14.7062 1
Cu 309.466 213.659 -14.7062 1
Cu 301.466 222.771 -14.7062 1
Cu 293.466 231.884 -14.7062 1
Cu 285.466 240.996 -14.7062 1
Cu 277.466 250.109 -14.7062 1
Cu 269.466 259.221 -14.7062 1
Cu 261.466 268.334 -14.7062 1
Cu 253.466 276.135 -14.7062 1
Cu 245.466 267.022 -14.7062 1
Cu 237.466 257.91 -14.7062 1
Cu 229.466 248.797 -14.7062 1
Cu 221.466 239.684 -14.7062 1
Cu 213.466 230.572 -14.7062 1
Cu 205.466 221.459 -14.7062 1
Cu 197.466 212.347 -14.7062 1
Cu 189.466 203.234 -14.7062 1
Cu 181.466 194.122 -14.7062 1
Cu 173.466 185.009 -14.7062 1
Cu 172.031 175.896 -14.7062 1
Cu 180.031 166.784 -14.7062 1
Cu 352.726 172.106 -14.7062 1
Cu 357.946 181.219 -14.7062 1
Cu 349.946 190.331 -14.7062 1
Cu 341.946 199.444 -14.7062 1
Cu 333.946 208.556 -14.7062 1
Cu 325.946 217.669 -14.7062 1
Cu 317.946 226.781 -14.7062 1
Cu 309.946 235.894 -14.7062 1
Cu 301.946 245.006 -14.7062 1
Cu 293.946 254.119 -14.7062 1
Cu 285.946 263.232 -14.7062 1
Cu 277.946 272.344 -14.7062 1
Cu 269.946 281.457 -14.7062 1
Cu 261.946 290.569 -14.7062 1
Cu 253.946 299.462 -14.7062 1
Cu 245.946 290.349 -14.7062 1
Cu 237.946 281.237 -14.7062 1
Cu 229.946 272.124 -14.7062 1
Cu 221.946 263.012 -14.7062 1
Cu 213.946 253.899 -14.7062 1
Cu 205.946 244.787 -14.7062 1
Cu 197.946 235.674 -14.7062 1
Cu 189.946 226.562 -14.7062 1
Cu 181.946 217.449 -14.7062 1
Cu 173.946 208.336 -14.7062 1
Cu 165.946 199.224 -14.7062 1
Cu 157.946 190.111 -14.7062 1
Cu 149.946 180.999 -14.7062 1
Cu 155.551 171.886 -14.7062 1
Cu 163.551 162.774 -14.7062 1
Cu 171.551 153.661 -14.7062 1
Cu 179.551 144.549 -14.7062 1
Cu 187.551 135.436 -14.7062 1
Cu 195.551 126.323 -14.7062 1
Cu 203.551 117.211 -14.7062 1
Cu 211.551 108.098 -14.7062 1
Cu 219.551 98.9857 -14.7062 1
Cu 227.551 89.8732 -14.7062 1
Cu 235.551 80.7606 -14.7062 1
Cu 243.551 71.6481 -14.7062 1
Cu 251.551 62.5355 -14.7062 1
Cu 259.551 65.9732 -14.7062 1
Cu 267.551 75.0857 -14.7062 1
Cu 275.551 84.1983 -14.7062 1
Cu 283.551 93.3108 -14.7062 1
Cu 291.551 102.423 -14.7062 1
Cu 299.551 111.536 -14.7062 1
Cu 307.551 120.649 -14.7062 1
Cu 315.551 129.761 -14.7062 1
Cu 323.551 138.874 -14.7062 1
Cu 331.551 147.986 -14.7062 1
Cu 339.551 157.099 -14.7062 1
Cu 347.551 166.211 -14.7062 1
Cu 290.665 78.6323 -14.7062 1
Cu 298.665 87.7448 -14.7062 1
Cu 306.665 96.8574 -14.7062 1
Cu 314.665 105.97 -14.7062 1
Cu 322.665 115.083 -14.7062 1
Cu 330.665 124.195 -14.7062 1
Cu 338.665 133.308 -14.7062 1
Cu 346.665 142.42 -14.7062 1
Cu 354.665 151.533 -14.7062 1
Cu 362.665 160.645 -14.7062 1
Cu 370.665 169.758 -14.7062 1
Cu 378.665 178.87 -14.7062 1
Cu 372.007 187.983 -14.7062 1
Cu 364.007 197.096 -14.7062 1
Cu 356.007 206.208 -14.7062 1
Cu 348.007 215.321 -14.7062 1
Cu 340.007 224.433 -14.7062 1
Cu 332.007 233.546 -14.7062 1
Cu 324.007 242.658 -14.7062 1
Cu 316.007 251.771 -14.7062 1
Cu 308.007 260.883 -14.7062 1
Cu 300.007 269.996 -14.7062 1
Cu 292.007 279.109 -14.7062 1
Cu 284.007 288.221 -14.7062 1
Cu 276.007 297.334 -14.7062 1
Cu 268.007 306.446 -14.7062 1
Cu 260.007 315.559 -14.7062 1
Cu 252.007 320.035 -14.7062 1
Cu 244.007 310.923 -14.7062 1
Cu 236.007 301.81 -14.7062 1
Cu 228.007 292.698 -14.7062 1
Cu 220.007 283.585 -14.7062 1
Cu 212.007 274.473 -14.7062 1
Cu 204.007 265.36 -14.7062 1
Cu 196.007 256.247 -14.7062 1
Cu 188.007 247.135 -14.7062 1
Cu 180.007 238.022 -14.7062 1
Cu 172.007 228.91 -14.7062 1
Cu 164.007 219.797 -14.7062 1
Cu 156.007 210.685 -14.7062 1
Cu 148.007 201.572 -14.7062 1
Cu 140.007 192.459 -14.7062 1
Cu 132.007 183.347 -14.7062 1
Cu 133.49 174.234 -14.7062 1
Cu 141.49 165.122 -14.7062 1
Cu 149.49 156.009 -14.7062 1
Cu 157.49 146.897 -14.7062 1
Cu 165.49 137.784 -14.7062 1
Cu 173.49 128.672 -14.7062 1
Cu 181.49 119.559 -14.7062 1
Cu 189.49 110.446 -14.7062 1
Cu 197.49 101.334 -14.7062 1
Cu 205.49 92.2213 -14.7062 1
Cu 213.49 83.1088 -14.7062 1
Cu 221.49 73.9962 -14.7062 1
Cu 229.49 64.8836 -14.7062 1
Cu 237.49 55.7711 -14.7062 1
Cu 245.49 46.6585 -14.7062 1
Cu 253.49 37.546 -14.7062 1
Cu 261.49 45.3999 -14.7062 1
Cu 269.49 54.5125 -14.7062 1
Cu 277.49 63.625 -14.7062 1
Cu 285.49 72.7376 -14.7062 1
Cu 153.508 230.619 -14.7062 1
Cu 145.508 221.507 -14.7062 1
Cu 137.508 212.394 -14.7062 1
Cu 129.508 203.281 -14.7062 1
Cu 121.508 194.169 -14.7062 1
Cu 113.508 185.056 -14.7062 1
Cu 111.989 175.944 -14.7062 1
Cu 119.989 166.831 -14.7062 1
Cu 127.989 157.719 -14.7062 1
Cu 135.989 148.606 -14.7062 1
Cu 143.989 139.494 -14.7062 1
Cu 151.989 130.381 -14.7062 1
Cu 159.989 121.268 -14.7062 1
Cu 167.989 112.156 -14.7062 1
Cu 175.989 103.043 -14.7062 1
Cu 183.989 93.9308 -14.7062 1
Cu 191.989 84.8182 -14.7062 1
Cu 199.989 75.7056 -14.7062 1
Cu 207.989 66.5931 -14.7062 1
Cu 215.989 57.4805 -14.7062 1
Cu 223.989 48.368 -14.7062 1
Cu 231.989 39.2554 -14.7062 1
Cu 239.989 30.1428 -14.7062 1
Cu 247.989 21.0303 -14.7062 1
Cu 255.989 16.3528 -14.7062 1
Cu 263.989 25.4654 -14.7062 1
Cu 271.989 34.5779 -14.7062 1
Cu 279.989 43.6905 -14.7062 1
Cu 287.989 52.803 -14.7062 1
Cu 295.989 61.9156 -14.7062 1
Cu 303.989 71.0282 -14.7062 1
Cu 311.989 80.1407 -14.7062 1
Cu 319.989 89.2533 -14.7062 1
Cu 327.989 98.3658 -14.7062 1
Cu 335.989 107.478 -14.7062 1
Cu 343.989 116.591 -14.7062 1
Cu 351.989 125.704 -14.7062 1
Cu 359.989 134.816 -14.7062 1
Cu 367.989 143.929 -14.7062 1
Cu 375.989 153.041 -14.7062 1
Cu 383.989 162.154 -14.7062 1
Cu 391.989 171.266 -14.7062 1
Cu 398.683 180.379 -14.7062 1
Cu 390.683 189.491 -14.7062 1
Cu 382.683 198.604 -14.7062 1
Cu 374.683 207.717 -14.7062 1
Cu 366.683 216.829 -14.7062 1
Cu 358.683 225.942 -14.7062 1
Cu 350.683 235.054 -14.7062 1
Cu 342.683 244.167 -14.7062 1
Cu 334.683 253.279 -14.7062 1
Cu 326.683 262.392 -14.7062 1
Cu 318.683 271.504 -14.7062 1
Cu 310.683 280.617 -14.7062 1
Cu 302.683 289.73 -14.7062 1
Cu 294.683 298.842 -14.7062 1
Cu 286.683 307.955 -14.7062 1
Cu 278.683 317.067 -14.7062 1
Cu 270.683 326.18 -14.7062 1
Cu 262.683 335.292 -14.7062 1
Cu 254.683 344.405 -14.7062 1
Cu 246.683 336.752 -14.7062 1
Cu 238.683 327.639 -14.7062 1
Cu 230.683 318.527 -14.7062 1
Cu 222.683 309.414 -14.7062 1
Cu 214.683 300.302 -14.7062 1
Cu 206.683 291.189 -14.7062 1
Cu 198.683 282.077 -14.7062 1
Cu 190.683 272.964 -14.7062 1
Cu 182.683 263.852 -14.7062 1
Cu 174.683 254.739 -14.7062 1
Cu 166.683 245.626 -14.7062 1
Cu 158.683 236.514 -14.7062 1
Cu 395.775 152.797 -14.7062 1
Cu 403.775 161.91 -14.7062 1
Cu 411.775 171.022 -14.7062 1
Cu 418.897 180.135 -14.7062 1
Cu 410.897 189.247 -14.7062 1
Cu 402.897 198.36 -14.7062 1
Cu 394.897 207.472 -14.7062 1
Cu 386.897 216.585 -14.7062 1
Cu 378.897 225.698 -14.7062 1
Cu 370.897 234.81 -14.7062 1
Cu 362.897 243.923 -14.7062 1
Cu 354.897 253.035 -14.7062 1
Cu 346.897 262.148 -14.7062 1
Cu 338.897 271.26 -14.7062 1
Cu 330.897 280.373 -14.7062 1
Cu 322.897 289.485 -14.7062 1
Cu 314.897 298.598 -14.7062 1
Cu 306.897 307.711 -14.7062 1
Cu 298.897 316.823 -14.7062 1
Cu 290.897 325.936 -14.7062 1
Cu 282.897 335.048 -14.7062 1
Cu 274.897 344.161 -14.7062 1
Cu 266.897 353.273 -14.7062 1
Cu 258.897 362.386 -14.7062 1
Cu 250.897 364.334 -14.7062 1
Cu 242.897 355.221 -14.7062 1
Cu 234.897 346.109 -14.7062 1
Cu 226.897 336.996 -14.7062 1
Cu 218.897 327.884 -14.7062 1
Cu 210.897 318.771 -14.7062 1
Cu 202.897 309.658 -14.7062 1
Cu 194.897 300.546 -14.7062 1
Cu 186.897 291.433 -14.7062 1
Cu 178.897 282.321 -14.7062 1
Cu 170.897 273.208 -14.7062 1
Cu 162.897 264.096 -14.7062 1
Cu 154.897 254.983 -14.7062 1
Cu 146.897 245.871 -14.7062 1
Cu 138.897 236.758 -14.7062 1
Cu 130.897 227.645 -14.7062 1
Cu 122.897 218.533 -14.7062 1
Cu 114.897 209.42 -14.7062 1
Cu 106.897 200.308 -14.7062 1
Cu 98.8973 191.195 -14.7062 1
Cu 90.8973 182.083 -14.7062 1
Cu 94.5997 172.97 -14.7062 1
Cu 102.6 163.858 -14.7062 1
Cu 110.6 154.745 -14.7062 1
Cu 118.6 145.632 -14.7062 1
Cu 126.6 136.52 -14.7062 1
Cu 134.6 127.407 -14.7062 1
Cu 142.6 118.295 -14.7062 1
Cu 150.6 109.182 -14.7062 1
Cu 158.6 100.07 -14.7062 1
Cu 166.6 90.957 -14.7062 1
Cu 174.6 81.8445 -14.7062 1
Cu 182.6 72.7319 -14.7062 1
Cu 190.6 63.6194 -14.7062 1
Cu 198.6 54.5068 -14.7062 1
Cu 206.6 45.3942 -14.7062 1
Cu 214.6 36.2817 -14.7062 1
Cu 222.6 27.1691 -14.7062 1
Cu 230.6 18.0566 -14.7062 1
Cu 238.6 8.94399 -14.7062 1
Cu 246.6 -0.168567 -14.7062 1
Cu 254.6 -8.01116 -14.7062 1
Cu 262.6 1.1014 -14.7062 1
Cu 270.6 10.214 -14.7062 1
Cu 278.6 19.3265 -14.7062 1
Cu 286.6 28.4391 -14.7062 1
Cu 294.6 37.5516 -14.7062 1
Cu 302.6 46.6642 -14.7062 1
Cu 310.6 55.7768 -14.7062 1
Cu 318.6 64.8893 -14.7062 1
Cu 326.6 74.0019 -14.7062 1
Cu 334.6 83.1144 -14.7062 1
Cu 342.6 92.227 -14.7062 1
Cu 350.6 101.34 -14.7062 1
Cu 358.6 110.452 -14.7062 1
Cu 366.6 119.565 -14.7062 1
Cu 374.6 128.677 -14.7062 1
Cu 382.6 137.79 -14.7062 1
Cu 390.6 146.902 -14.7062 1
Cu 286.591 5.64751 -14.7062 1
Cu 294.591 14.7601 -14.7062 1
Cu 302.591 23.8726 -14.7062 1
Cu 310.591 32.9852 -14.7062 1
Cu 318.591 42.0977 -14.7062 1
Cu 326.591 51.2103 -14.7062 1
Cu 334.591 60.3229 -14.7062 1
Cu 342.591 69.4354 -14.7062 1
Cu 350.591 78.548 -14.7062 1
Cu 358.591 87.6605 -14.7062 1
Cu 366.591 96.7731 -14.7062 1
Cu 374.591 105.886 -14.7062 1
Cu 382.591 114.998 -14.7062 1
Cu 390.591 124.111 -14.7062 1
Cu 398.591 133.223 -14.7062 1
Cu 406.591 142.336 -14.7062 1
Cu 414.591 151.448 -14.7062 1
Cu 422.591 160.561 -14.7062 1
Cu 430.591 169.674 -14.7062 1
Cu 438.591 178.786 -14.7062 1
Cu 432.081 187.899 -14.7062 1
Cu 424.081 197.011 -14.7062 1
Cu 416.081 206.124 -14.7062 1
Cu 408.081 215.236 -14.7062 1
Cu 400.081 224.349 -14.7062 1
Cu 392.081 233.462 -14.7062 1
Cu 384.081 242.574 -14.7062 1
Cu 376.081 251.687 -14.7062 1
Cu 368.081 260.799 -14.7062 1
Cu 360.081 269.912 -14.7062 1
Cu 352.081 279.024 -14.7062 1
Cu 344.081 288.137 -14.7062 1
Cu 336.081 297.249 -14.7062 1
Cu 328.081 306.362 -14.7062 1
Cu 320.081 315.475 -14.7062 1
Cu 312.081 324.587 -14.7062 1
Cu 304.081 333.7 -14.7062 1
Cu 296.081 342.812 -14.7062 1
Cu 288.081 351.925 -14.7062 1
Cu 280.081 361.037 -14.7062 1
Cu 272.081 370.15 -14.7062 1
Cu 264.081 379.262 -14.7062 1
Cu 256.081 388.375 -14.7062 1
Cu 248.081 383.908 -14.7062 1
Cu 240.081 374.795 -14.7062 1
Cu 232.081 365.682 -14.7062 1
Cu 224.081 356.57 -14.7062 1
Cu 216.081 347.457 -14.7062 1
Cu 208.081 338.345 -14.7062 1
Cu 200.081 329.232 -14.7062 1
Cu 192.081 320.12 -14.7062 1
Cu 184.081 311.007 -14.7062 1
Cu 176.081 301.894 -14.7062 1
Cu 168.081 292.782 -14.7062 1
Cu 160.081 283.669 -14.7062 1
Cu 152.081 274.557 -14.7062 1
Cu 144.081 265.444 -14.7062 1
Cu 136.081 256.332 -14.7062 1
Cu 128.081 247.219 -14.7062 1
Cu 120.081 238.107 -14.7062 1
Cu 112.081 228.994 -14.7062 1
Cu 104.081 219.881 -14.7062 1
Cu 96.0812 210.769 -14.7062 1
Cu 88.0812 201.656 -14.7062 1
Cu 80.0812 192.544 -14.7062 1
Cu 72.0812 183.431 -14.7062 1
Cu 73.4158 174.319 -14.7062 1
Cu 81.4158 165.206 -14.7062 1
Cu 89.4158 156.094 -14.7062 1
Cu 97.4158 146.981 -14.7062 1
Cu 105.416 137.868 -14.7062 1
Cu 113.416 128.756 -14.7062 1
Cu 121.416 119.643 -14.7062 1
Cu 129.416 110.531 -14.7062 1
Cu 137.416 101.418 -14.7062 1
Cu 145.416 92.3056 -14.7062 1
Cu 153.416 83.193 -14.7062 1
Cu 161.416 74.0805 -14.7062 1
Cu 169.416 64.9679 -14.7062 1
Cu 177.416 55.8554 -14.7062 1
Cu 185.416 46.7428 -14.7062 1
Cu 193.416 37.6302 -14.7062 1
Cu 201.416 28.5177 -14.7062 1
Cu 209.416 19.4051 -14.7062 1
Cu 217.416 10.2926 -14.7062 1
Cu 225.416 1.18001 -14.7062 1
Cu 233.416 -7.93255 -14.7062 1
Cu 241.416 -17.0451 -14.7062 1
Cu 249.416 -26.1577 -14.7062 1
Cu 257.416 -27.5849 -14.7062 1
Cu 265.416 -18.4723 -14.7062 1
Cu 273.416 -9.35974 -14.7062 1
Cu 281.416 -0.247177 -14.7062 1
Cu 316.837 341.951 -14.7062 1
Cu 308.837 351.064 -14.7062 1
Cu 300.837 360.177 -14.7062 1
Cu 292.837 369.289 -14.7062 1
Cu 284.837 378.402 -14.7062 1
Cu 276.837 387.514 -14.7062 1
Cu 268.837 396.627 -14.7062 1
Cu 260.837 405.739 -14.7062 1
Cu 252.837 412.106 -14.7062 1
Cu 244.837 402.993 -14.7062 1
Cu 236.837 393.881 -14.7062 1
Cu 228.837 384.768 -14.7062 1
Cu 220.837 375.656 -14.7062 1
Cu 212.837 366.543 -14.7062 1
Cu 204.837 357.431 -14.7062 1
Cu 196.837 348.318 -14.7062 1
Cu 188.837 339.206 -14.7062 1
Cu 180.837 330.093 -14.7062 1
Cu 172.837 320.98 -14.7062 1
Cu 164.837 311.868 -14.7062 1
Cu 156.837 302.755 -14.7062 1
Cu 148.837 293.643 -14.7062 1
Cu 140.837 284.53 -14.7062 1
Cu 132.837 275.418 -14.7062 1
Cu 124.837 266.305 -14.7062 1
Cu 116.837 257.192 -14.7062 1
Cu 108.837 248.08 -14.7062 1
Cu 100.837 238.967 -14.7062 1
Cu 92.8369 229.855 -14.7062 1
Cu 84.8369 220.742 -14.7062 1
Cu 76.8369 211.63 -14.7062 1
Cu 68.8369 202.517 -14.7062 1
Cu 60.8369 193.405 -14.7062 1
Cu 52.8369 184.292 -14.7062 1
Cu 52.6601 175.179 -14.7062 1
Cu 60.6601 166.067 -14.7062 1
Cu 68.6601 156.954 -14.7062 1
Cu 76.6601 147.842 -14.7062 1
Cu 84.6601 138.729 -14.7062 1
Cu 92.6601 129.617 -14.7062 1
Cu 100.66 120.504 -14.7062 1
Cu 108.66 111.392 -14.7062 1
Cu 116.66 102.279 -14.7062 1
Cu 124.66 93.1664 -14.7062 1
Cu 132.66 84.0539 -14.7062 1
Cu 140.66 74.9413 -14.7062 1
Cu 148.66 65.8287 -14.7062 1
Cu 156.66 56.7162 -14.7062 1
Cu 164.66 47.6036 -14.7062 1
Cu 172.66 38.4911 -14.7062 1
Cu 180.66 29.3785 -14.7062 1
Cu 188.66 20.2659 -14.7062 1
Cu 196.66 11.1534 -14.7062 1
Cu 204.66 2.04082 -14.7062 1
Cu 212.66 -7.07174 -14.7062 1
Cu 220.66 -16.1843 -14.7062 1
Cu 228.66 -25.2969 -14.7062 1
Cu 236.66 -34.4094 -14.7062 1
Cu 244.66 -43.522 -14.7062 1
Cu 252.66 -52.6345 -14.7062 1
Cu 260.66 -46.6708 -14.7062 1
Cu 268.66 -37.5582 -14.7062 1
Cu 276.66 -28.4457 -14.7062 1
Cu 284.66 -19.3331 -14.7062 1
Cu 292.66 -10.2206 -14.7062 1
Cu 300.66 -1.10799 -14.7062 1
Cu 308.66 8.00457 -14.7062 1
Cu 316.66 17.1171 -14.7062 1
Cu 324.66 26.2297 -14.7062 1
Cu 332.66 35.3422 -14.7062 1
Cu 340.66 44.4548 -14.7062 1
Cu 348.66 53.5674 -14.7062 1
Cu 356.66 62.6799 -14.7062 1
Cu 364.66 71.7925 -14.7062 1
Cu 372.66 80.905 -14.7062 1
Cu 380.66 90.0176 -14.7062 1
Cu 388.66 99.1302 -14.7062 1
Cu 396.66 108.243 -14.7062 1
Cu 404.66 117.355 -14.7062 1
Cu 412.66 126.468 -14.7062 1
Cu 420.66 135.58 -14.7062 1
Cu 428.66 144.693 -14.7062 1
Cu 436.66 153.806 -14.7062 1
Cu 444.66 162.918 -14.7062 1
Cu 452.66 172.031 -14.7062 1
Cu 458.012 181.143 -14.7062 1
Cu 450.012 190.256 -14.7062 1
Cu 442.012 199.368 -14.7062 1
Cu 434.012 208.481 -14.7062 1
Cu 426.012 217.593 -14.7062 1
Cu 418.012 226.706 -14.7062 1
Cu 410.012 235.819 -14.7062 1
Cu 402.012 244.931 -14.7062 1
Cu 394.012 254.044 -14.7062 1
Cu 386.012 263.156 -14.7062 1
Cu 378.012 272.269 -14.7062 1
Cu 370.012 281.381 -14.7062 1
Cu 362.012 290.494 -14.7062 1
Cu 354.012 299.606 -14.7062 1
Cu 346.012 308.719 -14.7062 1
Cu 338.012 317.832 -14.7062 1
Cu 330.012 326.944 -14.7062 1
Cu 322.012 336.057 -14.7062 1
Cu 90.7635 108.996 -14.7062 1
Cu 98.7635 99.883 -14.7062 1
Cu 106.764 90.7704 -14.7062 1
Cu 114.764 81.6579 -14.7062 1
Cu 122.764 72.5453 -14.7062 1
Cu 130.764 63.4327 -14.7062 1
Cu 138.764 54.3202 -14.7062 1
Cu 146.764 45.2076 -14.7062 1
Cu 154.764 36.0951 -14.7062 1
Cu 162.764 26.9825 -14.7062 1
Cu 170.764 17.8699 -14.7062 1
Cu 178.764 8.75737 -14.7062 1
Cu 186.764 -0.355187 -14.7062 1
Cu 194.764 -9.46775 -14.7062 1
Cu 202.764 -18.5803 -14.7062 1
Cu 210.764 -27.6929 -14.7062 1
Cu 218.764 -36.8054 -14.7062 1
Cu 226.764 -45.918 -14.7062 1
Cu 234.764 -55.0305 -14.7062 1
Cu 242.764 -64.1431 -14.7062 1
Cu 250.764 -73.2557 -14.7062 1
Cu 258.764 -71.6125 -14.7062 1
Cu 266.764 -62.4999 -14.7062 1
Cu 274.764 -53.3873 -14.7062 1
Cu 282.764 -44.2748 -14.7062 1
Cu 290.764 -35.1622 -14.7062 1
Cu 298.764 -26.0497 -14.7062 1
Cu 306.764 -16.9371 -14.7062 1
Cu 314.764 -7.82454 -14.7062 1
Cu 322.764 1.28802 -14.7062 1
Cu 330.764 10.4006 -14.7062 1
Cu 338.764 19.5131 -14.7062 1
Cu 346.764 28.6257 -14.7062 1
Cu 354.764 37.7383 -14.7062 1
Cu 362.764 46.8508 -14.7062 1
Cu 370.764 55.9634 -14.7062 1
Cu 378.764 65.0759 -14.7062 1
Cu 386.764 74.1885 -14.7062 1
Cu 394.764 83.3011 -14.7062 1
Cu 402.764 92.4136 -14.7062 1
Cu 410.764 101.526 -14.7062 1
Cu 418.764 110.639 -14.7062 1
Cu 426.764 119.751 -14.7062 1
Cu 434.764 128.864 -14.7062 1
Cu 442.764 137.976 -14.7062 1
Cu 450.764 147.089 -14.7062 1
Cu 458.764 156.202 -14.7062 1
Cu 466.764 165.314 -14.7062 1
Cu 474.764 174.427 -14.7062 1
Cu 475.908 183.539 -14.7062 1
Cu 467.908 192.652 -14.7062 1
Cu 459.908 201.764 -14.7062 1
Cu 451.908 210.877 -14.7062 1
Cu 443.908 219.989 -14.7062 1
Cu 435.908 229.102 -14.7062 1
Cu 427.908 238.215 -14.7062 1
Cu 419.908 247.327 -14.7062 1
Cu 411.908 256.44 -14.7062 1
Cu 403.908 265.552 -14.7062 1
Cu 395.908 274.665 -14.7062 1
Cu 387.908 283.777 -14.7062 1
Cu 379.908 292.89 -14.7062 1
Cu 371.908 302.002 -14.7062 1
Cu 363.908 311.115 -14.7062 1
Cu 355.908 320.228 -14.7062 1
Cu 347.908 329.34 -14.7062 1
Cu 339.908 338.453 -14.7062 1
Cu 331.908 347.565 -14.7062 1
Cu 323.908 356.678 -14.7062 1
Cu 315.908 365.79 -14.7062 1
Cu 307.908 374.903 -14.7062 1
Cu 299.908 384.016 -14.7062 1
Cu 291.908 393.128 -14.7062 1
Cu 283.908 402.241 -14.7062 1
Cu 275.908 411.353 -14.7062 1
Cu 267.908 420.466 -14.7062 1
Cu 259.908 429.578 -14.7062 1
Cu 251.908 433.83 -14.7062 1
Cu 243.908 424.717 -14.7062 1
Cu 235.908 415.605 -14.7062 1
Cu 227.908 406.492 -14.7062 1
Cu 219.908 397.38 -14.7062 1
Cu 211.908 388.267 -14.7062 1
Cu 203.908 379.154 -14.7062 1
Cu 195.908 370.042 -14.7062 1
Cu 187.908 360.929 -14.7062 1
Cu 179.908 351.817 -14.7062 1
Cu 171.908 342.704 -14.7062 1
Cu 163.908 333.592 -14.7062 1
Cu 155.908 324.479 -14.7062 1
Cu 147.908 315.367 -14.7062 1
Cu 139.908 306.254 -14.7062 1
Cu 131.908 297.141 -14.7062 1
Cu 123.908 288.029 -14.7062 1
Cu 115.908 278.916 -14.7062 1
Cu 107.908 269.804 -14.7062 1
Cu 99.9085 260.691 -14.7062 1
Cu 91.9085 251.579 -14.7062 1
Cu 83.9085 242.466 -14.7062 1
Cu 75.9085 233.353 -14.7062 1
Cu 67.9085 224.241 -14.7062 1
Cu 59.9085 215.128 -14.7062 1
Cu 51.9085 206.016 -14.7062 1
Cu 43.9085 196.903 -14.7062 1
Cu 35.9085 187.791 -14.7062 1
Cu 29.5885 178.678 -14.7062 1
Cu 37.5885 169.566 -14.7062 1
Cu 45.5885 160.453 -14.7062 1
Cu 53.5885 151.34 -14.7062 1
Cu 61.5885 142.228 -14.7062 1
Cu 69.5885 133.115 -14.7062 1
Cu 77.5885 124.003 -14.7062 1
Cu 85.5885 114.89 -14.7062 1
Cu 433.126 104.218 -14.7062 1
Cu 441.126 113.33 -14.7062 1
Cu 449.126 122.443 -14.7062 1
Cu 457.126 131.555 -14.7062 1
Cu 465.126 140.668 -14.7062 1
Cu 473.126 149.781 -14.7062 1
Cu 481.126 158.893 -14.7062 1
Cu 489.126 168.006 -14.7062 1
Cu 497.126 177.118 -14.7062 1
Cu 493.546 186.231 -14.7062 1
Cu 485.546 195.343 -14.7062 1
Cu 477.546 204.456 -14.7062 1
Cu 469.546 213.568 -14.7062 1
Cu 461.546 222.681 -14.7062 1
Cu 453.546 231.794 -14.7062 1
Cu 445.546 240.906 -14.7062 1
Cu 437.546 250.019 -14.7062 1
Cu 429.546 259.131 -14.7062 1
Cu 421.546 268.244 -14.7062 1
Cu 413.546 277.356 -14.7062 1
Cu 405.546 286.469 -14.7062 1
Cu 397.546 295.581 -14.7062 1
Cu 389.546 304.694 -14.7062 1
Cu 381.546 313.807 -14.7062 1
Cu 373.546 322.919 -14.7062 1
Cu 365.546 332.032 -14.7062 1
Cu 357.546 341.144 -14.7062 1
Cu 349.546 350.257 -14.7062 1
Cu 341.546 359.369 -14.7062 1
Cu 333.546 368.482 -14.7062 1
Cu 325.546 377.595 -14.7062 1
Cu 317.546 386.707 -14.7062 1
Cu 309.546 395.82 -14.7062 1
Cu 301.546 404.932 -14.7062 1
Cu 293.546 414.045 -14.7062 1
Cu 285.546 423.157 -14.7062 1
Cu 277.546 432.27 -14.7062 1
Cu 269.546 441.382 -14.7062 1
Cu 261.546 450.495 -14.7062 1
Cu 253.546 458.476 -14.7062 1
Cu 245.546 449.363 -14.7062 1
Cu 237.546 440.251 -14.7062 1
Cu 229.546 431.138 -14.7062 1
Cu 221.546 422.026 -14.7062 1
Cu 213.546 412.913 -14.7062 1
Cu 205.546 403.801 -14.7062 1
Cu 197.546 394.688 -14.7062 1
Cu 189.546 385.575 -14.7062 1
Cu 181.546 376.463 -14.7062 1
Cu 173.546 367.35 -14.7062 1
Cu 165.546 358.238 -14.7062 1
Cu 157.546 349.125 -14.7062 1
Cu 149.546 340.013 -14.7062 1
Cu 141.546 330.9 -14.7062 1
Cu 133.546 321.788 -14.7062 1
Cu 125.546 312.675 -14.7062 1
Cu 117.546 303.562 -14.7062 1
Cu 109.546 294.45 -14.7062 1
Cu 101.546 285.337 -14.7062 1
Cu 93.5455 276.225 -14.7062 1
Cu 85.5455 267.112 -14.7062 1
Cu 77.5455 258 -14.7062 1
Cu 69.5455 248.887 -14.7062 1
Cu 61.5455 239.775 -14.7062 1
Cu 53.5455 230.662 -14.7062 1
Cu 45.5455 221.549 -14.7062 1
Cu 37.5455 212.437 -14.7062 1
Cu 29.5455 203.324 -14.7062 1
Cu 21.5455 194.212 -14.7062 1
Cu 13.5455 185.099 -14.7062 1
Cu 11.9515 175.987 -14.7062 1
Cu 19.9515 166.874 -14.7062 1
Cu 27.9515 157.761 -14.7062 1
Cu 35.9515 148.649 -14.7062 1
Cu 43.9515 139.536 -14.7062 1
Cu 51.9515 130.424 -14.7062 1
Cu 59.9515 121.311 -14.7062 1
Cu 67.9515 112.199 -14.7062 1
Cu 75.9515 103.086 -14.7062 1
Cu 83.9515 93.9735 -14.7062 1
Cu 91.9515 84.861 -14.7062 1
Cu 99.9515 75.7484 -14.7062 1
Cu 107.951 66.6359 -14.7062 1
Cu 115.951 57.5233 -14.7062 1
Cu 123.951 48.4107 -14.7062 1
Cu 131.951 39.2982 -14.7062 1
Cu 139.951 30.1856 -14.7062 1
Cu 147.951 21.0731 -14.7062 1
Cu 155.951 11.9605 -14.7062 1
Cu 163.951 2.84795 -14.7062 1
Cu 171.951 -6.26461 -14.7062 1
Cu 179.951 -15.3772 -14.7062 1
Cu 187.951 -24.4897 -14.7062 1
Cu 195.951 -33.6023 -14.7062 1
Cu 203.951 -42.7148 -14.7062 1
Cu 211.951 -51.8274 -14.7062 1
Cu 219.951 -60.94 -14.7062 1
Cu 227.951 -70.0525 -14.7062 1
Cu 235.951 -79.1651 -14.7062 1
Cu 243.951 -88.2776 -14.7062 1
Cu 251.951 -97.3902 -14.7062 1
Cu 259.951 -93.0407 -14.7062 1
Cu 267.951 -83.9282 -14.7062 1
Cu 275.951 -74.8156 -14.7062 1
Cu 283.951 -65.703 -14.7062 1
Cu 291.951 -56.5905 -14.7062 1
Cu 299.951 -47.4779 -14.7062 1
Cu 307.951 -38.3654 -14.7062 1
Cu 315.951 -29.2528 -14.7062 1
Cu 323.951 -20.1402 -14.7062 1
Cu 331.951 -11.0277 -14.7062 1
Cu 339.951 -1.91512 -14.7062 1
Cu 347.951 7.19744 -14.7062 1
Cu 355.951 16.31 -14.7062 1
Cu 363.951 25.4226 -14.7062 1
Cu 371.951 34.5351 -14.7062 1
Cu 379.951 43.6477 -14.7062 1
Cu 387.951 52.7602 -14.7062 1
Cu 395.951 61.8728 -14.7062 1
Cu 403.951 70.9854 -14.7062 1
Cu 411.951 80.0979 -14.7062 1
Cu 419.951 89.2105 -14.7062 1
Cu 427.951 98.323 -14.7062 1
Cu 301.558 427.7 -14.7062 1
Cu 293.558 436.812 -14.7062 1
Cu 285.558 445.925 -14.7062 1
Cu 277.558 455.038 -14.7062 1
Cu 269.558 464.15 -14.7062 1
Cu 261.558 473.263 -14.7062 1
Cu 253.558 481.271 -14.7062 1
Cu 245.558 472.159 -14.7062 1
Cu 237.558 463.046 -14.7062 1
Cu 229.558 453.933 -14.7062 1
Cu 221.558 444.821 -14.7062 1
Cu 213.558 435.708 -14.7062 1
Cu 205.558 426.596 -14.7062 1
Cu 197.558 417.483 -14.7062 1
Cu 189.558 408.371 -14.7062 1
Cu 181.558 399.258 -14.7062 1
Cu 173.558 390.146 -14.7062 1
Cu 165.558 381.033 -14.7062 1
Cu 157.558 371.92 -14.7062 1
Cu 149.558 362.808 -14.7062 1
Cu 141.558 353.695 -14.7062 1
Cu 133.558 344.583 -14.7062 1
Cu 125.558 335.47 -14.7062 1
Cu 117.558 326.358 -14.7062 1
Cu 109.558 317.245 -14.7062 1
Cu 101.558 308.132 -14.7062 1
Cu 93.5576 299.02 -14.7062 1
Cu 85.5576 289.907 -14.7062 1
Cu 77.5576 280.795 -14.7062 1
Cu 69.5576 271.682 -14.7062 1
Cu 61.5576 262.57 -14.7062 1
Cu 53.5576 253.457 -14.7062 1
Cu 45.5576 244.345 -14.7062 1
Cu 37.5576 235.232 -14.7062 1
Cu 29.5576 226.119 -14.7062 1
Cu 21.5576 217.007 -14.7062 1
Cu 13.5576 207.894 -14.7062 1
Cu 5.55761 198.782 -14.7062 1
Cu -2.44239 189.669 -14.7062 1
Cu -10.4424 180.557 -14.7062 1
Cu -4.0606 171.444 -14.7062 1
Cu 3.9394 162.332 -14.7062 1
Cu 11.9394 153.219 -14.7062 1
Cu 19.9394 144.106 -14.7062 1
Cu 27.9394 134.994 -14.7062 1
Cu 35.9394 125.881 -14.7062 1
Cu 43.9394 116.769 -14.7062 1
Cu 51.9394 107.656 -14.7062 1
Cu 59.9394 98.5436 -14.7062 1
Cu 67.9394 89.431 -14.7062 1
Cu 75.9394 80.3185 -14.7062 1
Cu 83.9394 71.2059 -14.7062 1
Cu 91.9394 62.0934 -14.7062 1
Cu 99.9394 52.9808 -14.7062 1
Cu 107.939 43.8682 -14.7062 1
Cu 115.939 34.7557 -14.7062 1
Cu 123.939 25.6431 -14.7062 1
Cu 131.939 16.5306 -14.7062 1
Cu 139.939 7.418 -14.7062 1
Cu 147.939 -1.69456 -14.7062 1
Cu 155.939 -10.8071 -14.7062 1
Cu 163.939 -19.9197 -14.7062 1
Cu 171.939 -29.0322 -14.7062 1
Cu 179.939 -38.1448 -14.7062 1
Cu 187.939 -47.2574 -14.7062 1
Cu 195.939 -56.3699 -14.7062 1
Cu 203.939 -65.4825 -14.7062 1
Cu 211.939 -74.595 -14.7062 1
Cu 219.939 -83.7076 -14.7062 1
Cu 227.939 -92.8202 -14.7062 1
Cu 235.939 -101.933 -14.7062 1
Cu 243.939 -111.045 -14.7062 1
Cu 251.939 -120.158 -14.7062 1
Cu 259.939 -115.836 -14.7062 1
Cu 267.939 -106.723 -14.7062 1
Cu 275.939 -97.6108 -14.7062 1
Cu 283.939 -88.4982 -14.7062 1
Cu 291.939 -79.3856 -14.7062 1
Cu 299.939 -70.2731 -14.7062 1
Cu 307.939 -61.1605 -14.7062 1
Cu 315.939 -52.048 -14.7062 1
Cu 323.939 -42.9354 -14.7062 1
Cu 331.939 -33.8228 -14.7062 1
Cu 339.939 -24.7103 -14.7062 1
Cu 347.939 -15.5977 -14.7062 1
Cu 355.939 -6.48517 -14.7062 1
Cu 363.939 2.62739 -14.7062 1
Cu 371.939 11.74 -14.7062 1
Cu 379.939 20.8525 -14.7062 1
Cu 387.939 29.9651 -14.7062 1
Cu 395.939 39.0776 -14.7062 1
Cu 403.939 48.1902 -14.7062 1
Cu 411.939 57.3028 -14.7062 1
Cu 419.939 66.4153 -14.7062 1
Cu 427.939 75.5279 -14.7062 1
Cu 435.939 84.6404 -14.7062 1
Cu 443.939 93.753 -14.7062 1
Cu 451.939 102.866 -14.7062 1
Cu 459.939 111.978 -14.7062 1
Cu 467.939 121.091 -14.7062 1
Cu 475.939 130.203 -14.7062 1
Cu 483.939 139.316 -14.7062 1
Cu 491.939 148.428 -14.7062 1
Cu 499.939 157.541 -14.7062 1
Cu 507.939 166.653 -14.7062 1
Cu 515.939 175.766 -14.7062 1
Cu 514.733 184.879 -14.7062 1
Cu 506.733 193.991 -14.7062 1
Cu 498.733 203.104 -14.7062 1
Cu 490.733 212.216 -14.7062 1
Cu 482.733 221.329 -14.7062 1
Cu 474.733 230.441 -14.7062 1
Cu 466.733 239.554 -14.7062 1
Cu 458.733 248.667 -14.7062 1
Cu 450.733 257.779 -14.7062 1
Cu 442.733 266.892 -14.7062 1
Cu 434.733 276.004 -14.7062 1
Cu 426.733 285.117 -14.7062 1
Cu 418.733 294.229 -14.7062 1
Cu 410.733 303.342 -14.7062 1
Cu 402.733 312.454 -14.7062 1
Cu 394.733 321.567 -14.7062 1
Cu 386.733 330.68 -14.7062 1
Cu 378.733 339.792 -14.7062 1
Cu 370.733 348.905 -14.7062 1
Cu 362.733 358.017 -14.7062 1
Cu 354.733 367.13 -14.7062 1
Cu 346.733 376.242 -14.7062 1
Cu 338.733 385.355 -14.7062 1
Cu 330.733 394.467 -14.7062 1
Cu 322.733 403.58 -14.7062 1
Cu 314.733 412.693 -14.7062 1
Cu 306.733 421.805 -14.7062 1
Cu 516.62 205.51 -14.7062 1
Cu 508.62 214.622 -14.7062 1
Cu 500.62 223.735 -14.7062 1
Cu 492.62 232.847 -14.7062 1
Cu 484.62 241.96 -14.7062 1
Cu 476.62 251.072 -14.7062 1
Cu 468.62 260.185 -14.7062 1
Cu 460.62 269.298 -14.7062 1
Cu 452.62 278.41 -14.7062 1
Cu 444.62 287.523 -14.7062 1
Cu 436.62 296.635 -14.7062 1
Cu 428.62 305.748 -14.7062 1
Cu 420.62 314.86 -14.7062 1
Cu 412.62 323.973 -14.7062 1
Cu 404.62 333.085 -14.7062 1
Cu 396.62 342.198 -14.7062 1
Cu 388.62 351.311 -14.7062 1
Cu 380.62 360.423 -14.7062 1
Cu 372.62 369.536 -14.7062 1
Cu 364.62 378.648 -14.7062 1
Cu 356.62 387.761 -14.7062 1
Cu 348.62 396.873 -14.7062 1
Cu 340.62 405.986 -14.7062 1
Cu 332.62 415.099 -14.7062 1
Cu 324.62 424.211 -14.7062 1
Cu 316.62 433.324 -14.7062 1
Cu 308.62 442.436 -14.7062 1
Cu 300.62 451.549 -14.7062 1
Cu 292.62 460.661 -14.7062 1
Cu 284.62 469.774 -14.7062 1
Cu 276.62 478.886 -14.7062 1
Cu 268.62 487.999 -14.7062 1
Cu 260.62 497.112 -14.7062 1
Cu 252.62 502.985 -14.7062 1
Cu 244.62 493.872 -14.7062 1
Cu 236.62 484.76 -14.7062 1
Cu 228.62 475.647 -14.7062 1
Cu 220.62 466.535 -14.7062 1
Cu 212.62 457.422 -14.7062 1
Cu 204.62 448.31 -14.7062 1
Cu 196.62 439.197 -14.7062 1
Cu 188.62 430.084 -14.7062 1
Cu 180.62 420.972 -14.7062 1
Cu 172.62 411.859 -14.7062 1
Cu 164.62 402.747 -14.7062 1
Cu 156.62 393.634 -14.7062 1
Cu 148.62 384.522 -14.7062 1
Cu 140.62 375.409 -14.7062 1
Cu 132.62 366.297 -14.7062 1
Cu 124.62 357.184 -14.7062 1
Cu 116.62 348.071 -14.7062 1
Cu 108.62 338.959 -14.7062 1
Cu 100.62 329.846 -14.7062 1
Cu 92.6204 320.734 -14.7062 1
Cu 84.6204 311.621 -14.7062 1
Cu 76.6204 302.509 -14.7062 1
Cu 68.6204 293.396 -14.7062 1
Cu 60.6204 284.284 -14.7062 1
Cu 52.6204 275.171 -14.7062 1
Cu 44.6204 266.058 -14.7062 1
Cu 36.6204 256.946 -14.7062 1
Cu 28.6204 247.833 -14.7062 1
Cu 20.6204 238.721 -14.7062 1
Cu 12.6204 229.608 -14.7062 1
Cu 4.62041 220.496 -14.7062 1
Cu -3.37959 211.383 -14.7062 1
Cu -11.3796 202.27 -14.7062 1
Cu -19.3796 193.158 -14.7062 1
Cu -27.3796 184.045 -14.7062 1
Cu -27.1234 174.933 -14.7062 1
Cu -19.1234 165.82 -14.7062 1
Cu -11.1234 156.708 -14.7062 1
Cu -3.1234 147.595 -14.7062 1
Cu 4.8766 138.483 -14.7062 1
Cu 12.8766 129.37 -14.7062 1
Cu 20.8766 120.257 -14.7062 1
Cu 28.8766 111.145 -14.7062 1
Cu 36.8766 102.032 -14.7062 1
Cu 44.8766 92.9198 -14.7062 1
Cu 52.8766 83.8072 -14.7062 1
Cu 60.8766 74.6947 -14.7062 1
Cu 68.8766 65.5821 -14.7062 1
Cu 76.8766 56.4695 -14.7062 1
Cu 84.8766 47.357 -14.7062 1
Cu 92.8766 38.2444 -14.7062 1
Cu 100.877 29.1319 -14.7062 1
Cu 108.877 20.0193 -14.7062 1
Cu 116.877 10.9067 -14.7062 1
Cu 124.877 1.79418 -14.7062 1
Cu 132.877 -7.31838 -14.7062 1
Cu 140.877 -16.4309 -14.7062 1
Cu 148.877 -25.5435 -14.7062 1
Cu 156.877 -34.6561 -14.7062 1
Cu 164.877 -43.7686 -14.7062 1
Cu 172.877 -52.8812 -14.7062 1
Cu 180.877 -61.9937 -14.7062 1
Cu 188.877 -71.1063 -14.7062 1
Cu 196.877 -80.2189 -14.7062 1
Cu 204.877 -89.3314 -14.7062 1
Cu 212.877 -98.444 -14.7062 1
Cu 220.877 -107.557 -14.7062 1
Cu 228.877 -116.669 -14.7062 1
Cu 236.877 -125.782 -14.7062 1
Cu 244.877 -134.894 -14.7062 1
Cu 252.877 -144.007 -14.7062 1
Cu 260.877 -137.55 -14.7062 1
Cu 268.877 -128.437 -14.7062 1
Cu 276.877 -119.325 -14.7062 1
Cu 284.877 -110.212 -14.7062 1
Cu 292.877 -101.1 -14.7062 1
Cu 300.877 -91.9869 -14.7062 1
Cu 308.877 -82.8744 -14.7062 1
Cu 316.877 -73.7618 -14.7062 1
Cu 324.877 -64.6493 -14.7062 1
Cu 332.877 -55.5367 -14.7062 1
Cu 340.877 -46.4241 -14.7062 1
Cu 348.877 -37.3116 -14.7062 1
Cu 356.877 -28.199 -14.7062 1
Cu 364.877 -19.0865 -14.7062 1
Cu 372.877 -9.97391 -14.7062 1
Cu 380.877 -0.861351 -14.7062 1
Cu 388.877 8.25121 -14.7062 1
Cu 396.877 17.3638 -14.7062 1
Cu 404.877 26.4763 -14.7062 1
Cu 412.877 35.5889 -14.7062 1
Cu 420.877 44.7014 -14.7062 1
Cu 428.877 53.814 -14.7062 1
Cu 436.877 62.9266 -14.7062 1
Cu 444.877 72.0391 -14.7062 1
Cu 452.877 81.1517 -14.7062 1
Cu 460.877 90.2642 -14.7062 1
Cu 468.877 99.3768 -14.7062 1
Cu 476.877 108.489 -14.7062 1
Cu 484.877 117.602 -14.7062 1
Cu 492.877 126.714 -14.7062 1
Cu 500.877 135.827 -14.7062 1
Cu 508.877 144.94 -14.7062 1
Cu 516.877 154.052 -14.7062 1
Cu 524.877 163.165 -14.7062 1
Cu 532.877 172.277 -14.7062 1
Cu 537.795 181.39 -14.7062 1
Cu 529.795 190.502 -14.7062 1
Cu 521.795 199.615 -14.7062 1
Cu 375.158 -30.1568 -14.7062 1
Cu 383.158 -21.0443 -14.7062 1
Cu 391.158 -11.9317 -14.7062 1
Cu 399.158 -2.81917 -14.7062 1
Cu 407.158 6.29339 -14.7062 1
Cu 415.158 15.406 -14.7062 1
Cu 423.158 24.5185 -14.7062 1
Cu 431.158 33.6311 -14.7062 1
Cu 439.158 42.7436 -14.7062 1
Cu 447.158 51.8562 -14.7062 1
Cu 455.158 60.9688 -14.7062 1
Cu 463.158 70.0813 -14.7062 1
Cu 471.158 79.1939 -14.7062 1
Cu 479.158 88.3064 -14.7062 1
Cu 487.158 97.419 -14.7062 1
Cu 495.158 106.532 -14.7062 1
Cu 503.158 115.644 -14.7062 1
Cu 511.158 124.757 -14.7062 1
Cu 519.158 133.869 -14.7062 1
Cu 527.158 142.982 -14.7062 1
Cu 535.158 152.094 -14.7062 1
Cu 543.158 161.207 -14.7062 1
Cu 551.158 170.319 -14.7062 1
Cu 559.158 179.432 -14.7062 1
Cu 551.514 188.545 -14.7062 1
Cu 543.514 197.657 -14.7062 1
Cu 535.514 206.77 -14.7062 1
Cu 527.514 215.882 -14.7062 1
Cu 519.514 224.995 -14.7062 1
Cu 511.514 234.107 -14.7062 1
Cu 503.514 243.22 -14.7062 1
Cu 495.514 252.333 -14.7062 1
Cu 487.514 261.445 -14.7062 1
Cu 479.514 270.558 -14.7062 1
Cu 471.514 279.67 -14.7062 1
Cu 463.514 288.783 -14.7062 1
Cu 455.514 297.895 -14.7062 1
Cu 447.514 307.008 -14.7062 1
Cu 439.514 316.12 -14.7062 1
Cu 431.514 325.233 -14.7062 1
Cu 423.514 334.346 -14.7062 1
Cu 415.514 343.458 -14.7062 1
Cu 407.514 352.571 -14.7062 1
Cu 399.514 361.683 -14.7062 1
Cu 391.514 370.796 -14.7062 1
Cu 383.514 379.908 -14.7062 1
Cu 375.514 389.021 -14.7062 1
Cu 367.514 398.133 -14.7062 1
Cu 359.514 407.246 -14.7062 1
Cu 351.514 416.359 -14.7062 1
Cu 343.514 425.471 -14.7062 1
Cu 335.514 434.584 -14.7062 1
Cu 327.514 443.696 -14.7062 1
Cu 319.514 452.809 -14.7062 1
Cu 311.514 461.921 -14.7062 1
Cu 303.514 471.034 -14.7062 1
Cu 295.514 480.146 -14.7062 1
Cu 287.514 489.259 -14.7062 1
Cu 279.514 498.372 -14.7062 1
Cu 271.514 507.484 -14.7062 1
Cu 263.514 516.597 -14.7062 1
Cu 255.514 525.709 -14.7062 1
Cu 247.514 519.95 -14.7062 1
Cu 239.514 510.837 -14.7062 1
Cu 231.514 501.725 -14.7062 1
Cu 223.514 492.612 -14.7062 1
Cu 215.514 483.5 -14.7062 1
Cu 207.514 474.387 -14.7062 1
Cu 199.514 465.275 -14.7062 1
Cu 191.514 456.162 -14.7062 1
Cu 183.514 447.05 -14.7062 1
Cu 175.514 437.937 -14.7062 1
Cu 167.514 428.824 -14.7062 1
Cu 159.514 419.712 -14.7062 1
Cu 151.514 410.599 -14.7062 1
Cu 143.514 401.487 -14.7062 1
Cu 135.514 392.374 -14.7062 1
Cu 127.514 383.262 -14.7062 1
Cu 119.514 374.149 -14.7062 1
Cu 111.514 365.037 -14.7062 1
Cu 103.514 355.924 -14.7062 1
Cu 95.5142 346.811 -14.7062 1
Cu 87.5142 337.699 -14.7062 1
Cu 79.5142 328.586 -14.7062 1
Cu 71.5142 319.474 -14.7062 1
Cu 63.5142 310.361 -14.7062 1
Cu 55.5142 301.249 -14.7062 1
Cu 47.5142 292.136 -14.7062 1
Cu 39.5142 283.023 -14.7062 1
Cu 31.5142 273.911 -14.7062 1
Cu 23.5142 264.798 -14.7062 1
Cu 15.5142 255.686 -14.7062 1
Cu 7.5142 246.573 -14.7062 1
Cu -0.485804 237.461 -14.7062 1
Cu -8.4858 228.348 -14.7062 1
Cu -16.4858 219.236 -14.7062 1
Cu -24.4858 210.123 -14.7062 1
Cu -32.4858 201.01 -14.7062 1
Cu -40.4858 191.898 -14.7062 1
Cu -48.4858 182.785 -14.7062 1
Cu -46.0172 173.673 -14.7062 1
Cu -38.0172 164.56 -14.7062 1
Cu -30.0172 155.448 -14.7062 1
Cu -22.0172 146.335 -14.7062 1
Cu -14.0172 137.223 -14.7062 1
Cu -6.01719 128.11 -14.7062 1
Cu 1.98281 118.997 -14.7062 1
Cu 9.98281 109.885 -14.7062 1
Cu 17.9828 100.772 -14.7062 1
Cu 25.9828 91.6597 -14.7062 1
Cu 33.9828 82.5472 -14.7062 1
Cu 41.9828 73.4346 -14.7062 1
Cu 49.9828 64.322 -14.7062 1
Cu 57.9828 55.2095 -14.7062 1
Cu 65.9828 46.0969 -14.7062 1
Cu 73.9828 36.9844 -14.7062 1
Cu 81.9828 27.8718 -14.7062 1
Cu 89.9828 18.7592 -14.7062 1
Cu 97.9828 9.64668 -14.7062 1
Cu 105.983 0.534124 -14.7062 1
Cu 113.983 -8.57844 -14.7062 1
Cu 121.983 -17.691 -14.7062 1
Cu 129.983 -26.8036 -14.7062 1
Cu 137.983 -35.9161 -14.7062 1
Cu 145.983 -45.0287 -14.7062 1
Cu 153.983 -54.1412 -14.7062 1
Cu 161.983 -63.2538 -14.7062 1
Cu 169.983 -72.3664 -14.7062 1
Cu 177.983 -81.4789 -14.7062 1
Cu 185.983 -90.5915 -14.7062 1
Cu 193.983 -99.704 -14.7062 1
Cu 201.983 -108.817 -14.7062 1
Cu 209.983 -117.929 -14.7062 1
Cu 217.983 -127.042 -14.7062 1
Cu 225.983 -136.154 -14.7062 1
Cu 233.983 -145.267 -14.7062 1
Cu 241.983 -154.379 -14.7062 1
Cu 249.983 -163.492 -14.7062 1
Cu 257.983 -163.627 -14.7062 1
Cu 265.983 -154.515 -14.7062 1
Cu 273.983 -145.402 -14.7062 1
Cu 281.983 -136.29 -14.7062 1
Cu 289.983 -127.177 -14.7062 1
Cu 297.983 -118.065 -14.7062 1
Cu 305.983 -108.952 -14.7062 1
Cu 313.983 -99.8395 -14.7062 1
Cu 321.983 -90.7269 -14.7062 1
Cu 329.983 -81.6143 -14.7062 1
Cu 337.983 -72.5018 -14.7062 1
Cu 345.983 -63.3892 -14.7062 1
Cu 353.983 -54.2767 -14.7062 1
Cu 361.983 -45.1641 -14.7062 1
Cu 369.983 -36.0515 -14.7062 1
Cu 222.826 -155.339 -14.7062 1
Cu 230.826 -164.452 -14.7062 1
Cu 238.826 -173.564 -14.7062 1
Cu 246.826 -182.677 -14.7062 1
Cu 254.826 -190.005 -14.7062 1
Cu 262.826 -180.893 -14.7062 1
Cu 270.826 -171.78 -14.7062 1
Cu 278.826 -162.667 -14.7062 1
Cu 286.826 -153.555 -14.7062 1
Cu 294.826 -144.442 -14.7062 1
Cu 302.826 -135.33 -14.7062 1
Cu 310.826 -126.217 -14.7062 1
Cu 318.826 -117.105 -14.7062 1
Cu 326.826 -107.992 -14.7062 1
Cu 334.826 -98.8796 -14.7062 1
Cu 342.826 -89.767 -14.7062 1
Cu 350.826 -80.6544 -14.7062 1
Cu 358.826 -71.5419 -14.7062 1
Cu 366.826 -62.4293 -14.7062 1
Cu 374.826 -53.3168 -14.7062 1
Cu 382.826 -44.2042 -14.7062 1
Cu 390.826 -35.0916 -14.7062 1
Cu 398.826 -25.9791 -14.7062 1
Cu 406.826 -16.8665 -14.7062 1
Cu 414.826 -7.75396 -14.7062 1
Cu 422.826 1.3586 -14.7062 1
Cu 430.826 10.4712 -14.7062 1
Cu 438.826 19.5837 -14.7062 1
Cu 446.826 28.6963 -14.7062 1
Cu 454.826 37.8088 -14.7062 1
Cu 462.826 46.9214 -14.7062 1
Cu 470.826 56.034 -14.7062 1
Cu 478.826 65.1465 -14.7062 1
Cu 486.826 74.2591 -14.7062 1
Cu 494.826 83.3716 -14.7062 1
Cu 502.826 92.4842 -14.7062 1
Cu 510.826 101.597 -14.7062 1
Cu 518.826 110.709 -14.7062 1
Cu 526.826 119.822 -14.7062 1
Cu 534.826 128.934 -14.7062 1
Cu 542.826 138.047 -14.7062 1
Cu 550.826 147.16 -14.7062 1
Cu 558.826 156.272 -14.7062 1
Cu 566.826 165.385 -14.7062 1
Cu 574.826 174.497 -14.7062 1
Cu 575.846 183.61 -14.7062 1
Cu 567.846 192.722 -14.7062 1
Cu 559.846 201.835 -14.7062 1
Cu 551.846 210.947 -14.7062 1
Cu 543.846 220.06 -14.7062 1
Cu 535.846 229.173 -14.7062 1
Cu 527.846 238.285 -14.7062 1
Cu 519.846 247.398 -14.7062 1
Cu 511.846 256.51 -14.7062 1
Cu 503.846 265.623 -14.7062 1
Cu 495.846 274.735 -14.7062 1
Cu 487.846 283.848 -14.7062 1
Cu 479.846 292.961 -14.7062 1
Cu 471.846 302.073 -14.7062 1
Cu 463.846 311.186 -14.7062 1
Cu 455.846 320.298 -14.7062 1
Cu 447.846 329.411 -14.7062 1
Cu 439.846 338.523 -14.7062 1
Cu 431.846 347.636 -14.7062 1
Cu 423.846 356.748 -14.7062 1
Cu 415.846 365.861 -14.7062 1
Cu 407.846 374.974 -14.7062 1
Cu 399.846 384.086 -14.7062 1
Cu 391.846 393.199 -14.7062 1
Cu 383.846 402.311 -14.7062 1
Cu 375.846 411.424 -14.7062 1
Cu 367.846 420.536 -14.7062 1
Cu 359.846 429.649 -14.7062 1
Cu 351.846 438.761 -14.7062 1
Cu 343.846 447.874 -14.7062 1
Cu 335.846 456.987 -14.7062 1
Cu 327.846 466.099 -14.7062 1
Cu 319.846 475.212 -14.7062 1
Cu 311.846 484.324 -14.7062 1
Cu 303.846 493.437 -14.7062 1
Cu 295.846 502.549 -14.7062 1
Cu 287.846 511.662 -14.7062 1
Cu 279.846 520.774 -14.7062 1
Cu 271.846 529.887 -14.7062 1
Cu 263.846 539 -14.7062 1
Cu 255.846 548.112 -14.7062 1
Cu 247.846 543.11 -14.7062 1
Cu 239.846 533.997 -14.7062 1
Cu 231.846 524.885 -14.7062 1
Cu 223.846 515.772 -14.7062 1
Cu 215.846 506.66 -14.7062 1
Cu 207.846 497.547 -14.7062 1
Cu 199.846 488.435 -14.7062 1
Cu 191.846 479.322 -14.7062 1
Cu 183.846 470.209 -14.7062 1
Cu 175.846 461.097 -14.7062 1
Cu 167.846 451.984 -14.7062 1
Cu 159.846 442.872 -14.7062 1
Cu 151.846 433.759 -14.7062 1
Cu 143.846 424.647 -14.7062 1
Cu 135.846 415.534 -14.7062 1
Cu 127.846 406.422 -14.7062 1
Cu 119.846 397.309 -14.7062 1
Cu 111.846 388.196 -14.7062 1
Cu 103.846 379.084 -14.7062 1
Cu 95.8465 369.971 -14.7062 1
Cu 87.8465 360.859 -14.7062 1
Cu 79.8465 351.746 -14.7062 1
Cu 71.8465 342.634 -14.7062 1
Cu 63.8465 333.521 -14.7062 1
Cu 55.8465 324.409 -14.7062 1
Cu 47.8465 315.296 -14.7062 1
Cu 39.8465 306.183 -14.7062 1
Cu 31.8465 297.071 -14.7062 1
Cu 23.8465 287.958 -14.7062 1
Cu 15.8465 278.846 -14.7062 1
Cu 7.8465 269.733 -14.7062 1
Cu -0.153501 260.621 -14.7062 1
Cu -8.1535 251.508 -14.7062 1
Cu -16.1535 242.395 -14.7062 1
Cu -24.1535 233.283 -14.7062 1
Cu -32.1535 224.17 -14.7062 1
Cu -40.1535 215.058 -14.7062 1
Cu -48.1535 205.945 -14.7062 1
Cu -56.1535 196.833 -14.7062 1
Cu -64.1535 187.72 -14.7062 1
Cu -70.3495 178.608 -14.7062 1
Cu -62.3495 169.495 -14.7062 1
Cu -54.3495 160.382 -14.7062 1
Cu -46.3495 151.27 -14.7062 1
Cu -38.3495 142.157 -14.7062 1
Cu -30.3495 133.045 -14.7062 1
Cu -22.3495 123.932 -14.7062 1
Cu -14.3495 114.82 -14.7062 1
Cu -6.34949 105.707 -14.7062 1
Cu 1.65051 96.5945 -14.7062 1
Cu 9.65051 87.482 -14.7062 1
Cu 17.6505 78.3694 -14.7062 1
Cu 25.6505 69.2568 -14.7062 1
Cu 33.6505 60.1443 -14.7062 1
Cu 41.6505 51.0317 -14.7062 1
Cu 49.6505 41.9192 -14.7062 1
Cu 57.6505 32.8066 -14.7062 1
Cu 65.6505 23.694 -14.7062 1
Cu 73.6505 14.5815 -14.7062 1
Cu 81.6505 5.46892 -14.7062 1
Cu 89.6505 -3.64364 -14.7062 1
Cu 97.6505 -12.7562 -14.7062 1
Cu 105.651 -21.8688 -14.7062 1
Cu 113.651 -30.9813 -14.7062 1
Cu 121.651 -40.0939 -14.7062 1
Cu 129.651 -49.2064 -14.7062 1
Cu 137.651 -58.319 -14.7062 1
Cu 145.651 -67.4316 -14.7062 1
Cu 153.651 -76.5441 -14.7062 1
Cu 161.651 -85.6567 -14.7062 1
Cu 169.651 -94.7692 -14.7062 1
Cu 177.651 -103.882 -14.7062 1
Cu 185.651 -112.994 -14.7062 1
Cu 193.651 -122.107 -14.7062 1
Cu 201.651 -131.219 -14.7062 1
Cu 209.651 -140.332 -14.7062 1
Cu 217.651 -149.445 -14.7062 1
Cu 265.231 -200.934 -14.7062 1
Cu 273.231 -191.821 -14.7062 1
Cu 281.231 -182.709 -14.7062 1
Cu 289.231 -173.596 -14.7062 1
Cu 297.231 -164.484 -14.7062 1
Cu 305.231 -155.371 -14.7062 1
Cu 313.231 -146.259 -14.7062 1
Cu 321.231 -137.146 -14.7062 1
Cu 329.231 -128.033 -14.7062 1
Cu 337.231 -118.921 -14.7062 1
Cu 345.231 -109.808 -14.7062 1
Cu 353.231 -100.696 -14.7062 1
Cu 361.231 -91.5832 -14.7062 1
Cu 369.231 -82.4706 -14.7062 1
Cu 377.231 -73.3581 -14.7062 1
Cu 385.231 -64.2455 -14.7062 1
Cu 393.231 -55.1329 -14.7062 1
Cu 401.231 -46.0204 -14.7062 1
Cu 409.231 -36.9078 -14.7062 1
Cu 417.231 -27.7953 -14.7062 1
Cu 425.231 -18.6827 -14.7062 1
Cu 433.231 -9.57014 -14.7062 1
Cu 441.231 -0.457578 -14.7062 1
Cu 449.231 8.65498 -14.7062 1
Cu 457.231 17.7675 -14.7062 1
Cu 465.231 26.8801 -14.7062 1
Cu 473.231 35.9927 -14.7062 1
Cu 481.231 45.1052 -14.7062 1
Cu 489.231 54.2178 -14.7062 1
Cu 497.231 63.3303 -14.7062 1
Cu 505.231 72.4429 -14.7062 1
Cu 513.231 81.5555 -14.7062 1
Cu 521.231 90.668 -14.7062 1
Cu 529.231 99.7806 -14.7062 1
Cu 537.231 108.893 -14.7062 1
Cu 545.231 118.006 -14.7062 1
Cu 553.231 127.118 -14.7062 1
Cu 561.231 136.231 -14.7062 1
Cu 569.231 145.343 -14.7062 1
Cu 577.231 154.456 -14.7062 1
Cu 585.231 163.568 -14.7062 1
Cu 593.231 172.681 -14.7062 1
Cu 597.441 181.794 -14.7062 1
Cu 589.441 190.906 -14.7062 1
Cu 581.441 200.019 -14.7062 1
Cu 573.441 209.131 -14.7062 1
Cu 565.441 218.244 -14.7062 1
Cu 557.441 227.356 -14.7062 1
Cu 549.441 236.469 -14.7062 1
Cu 541.441 245.582 -14.7062 1
Cu 533.441 254.694 -14.7062 1
Cu 525.441 263.807 -14.7062 1
Cu 517.441 272.919 -14.7062 1
Cu 509.441 282.032 -14.7062 1
Cu 501.441 291.144 -14.7062 1
Cu 493.441 300.257 -14.7062 1
Cu 485.441 309.369 -14.7062 1
Cu 477.441 318.482 -14.7062 1
Cu 469.441 327.595 -14.7062 1
Cu 461.441 336.707 -14.7062 1
Cu 453.441 345.82 -14.7062 1
Cu 445.441 354.932 -14.7062 1
Cu 437.441 364.045 -14.7062 1
Cu 429.441 373.157 -14.7062 1
Cu 421.441 382.27 -14.7062 1
Cu 413.441 391.382 -14.7062 1
Cu 405.441 400.495 -14.7062 1
Cu 397.441 409.608 -14.7062 1
Cu 389.441 418.72 -14.7062 1
Cu 381.441 427.833 -14.7062 1
Cu 373.441 436.945 -14.7062 1
Cu 365.441 446.058 -14.7062 1
Cu 357.441 455.17 -14.7062 1
Cu 349.441 464.283 -14.7062 1
Cu 341.441 473.396 -14.7062 1
Cu 333.441 482.508 -14.7062 1
Cu 325.441 491.621 -14.7062 1
Cu 317.441 500.733 -14.7062 1
Cu 309.441 509.846 -14.7062 1
Cu 301.441 518.958 -14.7062 1
Cu 293.441 528.071 -14.7062 1
Cu 285.441 537.183 -14.7062 1
Cu 277.441 546.296 -14.7062 1
Cu 269.441 555.409 -14.7062 1
Cu 261.441 564.521 -14.7062 1
Cu 253.441 572.264 -14.7062 1
Cu 245.441 563.151 -14.7062 1
Cu 237.441 554.039 -14.7062 1
Cu 229.441 544.926 -14.7062 1
Cu 221.441 535.814 -14.7062 1
Cu 213.441 526.701 -14.7062 1
Cu 205.441 517.588 -14.7062 1
Cu 197.441 508.476 -14.7062 1
Cu 189.441 499.363 -14.7062 1
Cu 181.441 490.251 -14.7062 1
Cu 173.441 481.138 -14.7062 1
Cu 165.441 472.026 -14.7062 1
Cu 157.441 462.913 -14.7062 1
Cu 149.441 453.801 -14.7062 1
Cu 141.441 444.688 -14.7062 1
Cu 133.441 435.575 -14.7062 1
Cu 125.441 426.463 -14.7062 1
Cu 117.441 417.35 -14.7062 1
Cu 109.441 408.238 -14.7062 1
Cu 101.441 399.125 -14.7062 1
Cu 93.4409 390.013 -14.7062 1
Cu 85.4409 380.9 -14.7062 1
Cu 77.4409 371.787 -14.7062 1
Cu 69.4409 362.675 -14.7062 1
Cu 61.4409 353.562 -14.7062 1
Cu 53.4409 344.45 -14.7062 1
Cu 45.4409 335.337 -14.7062 1
Cu 37.4409 326.225 -14.7062 1
Cu 29.4409 317.112 -14.7062 1
Cu 21.4409 308 -14.7062 1
Cu 13.4409 298.887 -14.7062 1
Cu 5.44093 289.774 -14.7062 1
Cu -2.55907 280.662 -14.7062 1
Cu -10.5591 271.549 -14.7062 1
Cu -18.5591 262.437 -14.7062 1
Cu -26.5591 253.324 -14.7062 1
Cu -34.5591 244.212 -14.7062 1
Cu -42.5591 235.099 -14.7062 1
Cu -50.5591 225.987 -14.7062 1
Cu -58.5591 216.874 -14.7062 1
Cu -66.5591 207.761 -14.7062 1
Cu -74.5591 198.649 -14.7062 1
Cu -82.5591 189.536 -14.7062 1
Cu -90.5591 180.424 -14.7062 1
Cu -83.9439 171.311 -14.7062 1
Cu -75.9439 162.199 -14.7062 1
Cu -67.9439 153.086 -14.7062 1
Cu -59.9439 143.973 -14.7062 1
Cu -51.9439 134.861 -14.7062 1
Cu -43.9439 125.748 -14.7062 1
Cu -35.9439 116.636 -14.7062 1
Cu -27.9439 107.523 -14.7062 1
Cu -19.9439 98.4107 -14.7062 1
Cu -11.9439 89.2981 -14.7062 1
Cu -3.94393 80.1856 -14.7062 1
Cu 4.05607 71.073 -14.7062 1
Cu 12.0561 61.9605 -14.7062 1
Cu 20.0561 52.8479 -14.7062 1
Cu 28.0561 43.7353 -14.7062 1
Cu 36.0561 34.6228 -14.7062 1
Cu 44.0561 25.5102 -14.7062 1
Cu 52.0561 16.3977 -14.7062 1
Cu 60.0561 7.28509 -14.7062 1
Cu 68.0561 -1.82747 -14.7062 1
Cu 76.0561 -10.94 -14.7062 1
Cu 84.0561 -20.0526 -14.7062 1
Cu 92.0561 -29.1651 -14.7062 1
Cu 100.056 -38.2777 -14.7062 1
Cu 108.056 -47.3903 -14.7062 1
Cu 116.056 -56.5028 -14.7062 1
Cu 124.056 -65.6154 -14.7062 1
Cu 132.056 -74.7279 -14.7062 1
Cu 140.056 -83.8405 -14.7062 1
Cu 148.056 -92.9531 -14.7062 1
Cu 156.056 -102.066 -14.7062 1
Cu 164.056 -111.178 -14.7062 1
Cu 172.056 -120.291 -14.7062 1
Cu 180.056 -129.403 -14.7062 1
Cu 188.056 -138.516 -14.7062 1
Cu 196.056 -147.628 -14.7062 1
Cu 204.056 -156.741 -14.7062 1
Cu 212.056 -165.854 -14.7062 1
Cu 220.056 -174.966 -14.7062 1
Cu 228.056 -184.079 -14.7062 1
Cu 236.056 -193.191 -14.7062 1
Cu 244.056 -202.304 -14.7062 1
Cu 252.056 -211.416 -14.7062 1
Cu 260.056 -206.829 -14.7062 1
Cu 330.643 508.477 -14.7062 1
Cu 322.643 517.59 -14.7062 1
Cu 314.643 526.702 -14.7062 1
Cu 306.643 535.815 -14.7062 1
Cu 298.643 544.927 -14.7062 1
Cu 290.643 554.04 -14.7062 1
Cu 282.643 563.152 -14.7062 1
Cu 274.643 572.265 -14.7062 1
Cu 266.643 581.377 -14.7062 1
Cu 258.643 590.49 -14.7062 1
Cu 250.643 591.858 -14.7062 1
Cu 242.643 582.745 -14.7062 1
Cu 234.643 573.633 -14.7062 1
Cu 226.643 564.52 -14.7062 1
Cu 218.643 555.407 -14.7062 1
Cu 210.643 546.295 -14.7062 1
Cu 202.643 537.182 -14.7062 1
Cu 194.643 528.07 -14.7062 1
Cu 186.643 518.957 -14.7062 1
Cu 178.643 509.845 -14.7062 1
Cu 170.643 500.732 -14.7062 1
Cu 162.643 491.62 -14.7062 1
Cu 154.643 482.507 -14.7062 1
Cu 146.643 473.394 -14.7062 1
Cu 138.643 464.282 -14.7062 1
Cu 130.643 455.169 -14.7062 1
Cu 122.643 446.057 -14.7062 1
Cu 114.643 436.944 -14.7062 1
Cu 106.643 427.832 -14.7062 1
Cu 98.6426 418.719 -14.7062 1
Cu 90.6426 409.606 -14.7062 1
Cu 82.6426 400.494 -14.7062 1
Cu 74.6426 391.381 -14.7062 1
Cu 66.6426 382.269 -14.7062 1
Cu 58.6426 373.156 -14.7062 1
Cu 50.6426 364.044 -14.7062 1
Cu 42.6426 354.931 -14.7062 1
Cu 34.6426 345.819 -14.7062 1
Cu 26.6426 336.706 -14.7062 1
Cu 18.6426 327.593 -14.7062 1
Cu 10.6426 318.481 -14.7062 1
Cu 2.6426 309.368 -14.7062 1
Cu -5.3574 300.256 -14.7062 1
Cu -13.3574 291.143 -14.7062 1
Cu -21.3574 282.031 -14.7062 1
Cu -29.3574 272.918 -14.7062 1
Cu -37.3574 263.806 -14.7062 1
Cu -45.3574 254.693 -14.7062 1
Cu -53.3574 245.58 -14.7062 1
Cu -61.3574 236.468 -14.7062 1
Cu -69.3574 227.355 -14.7062 1
Cu -77.3574 218.243 -14.7062 1
Cu -85.3574 209.13 -14.7062 1
Cu -93.3574 200.018 -14.7062 1
Cu -101.357 190.905 -14.7062 1
Cu -109.357 181.793 -14.7062 1
Cu -105.146 172.68 -14.7062 1
Cu -97.1456 163.567 -14.7062 1
Cu -89.1456 154.455 -14.7062 1
Cu -81.1456 145.342 -14.7062 1
Cu -73.1456 136.23 -14.7062 1
Cu -65.1456 127.117 -14.7062 1
Cu -57.1456 118.005 -14.7062 1
Cu -49.1456 108.892 -14.7062 1
Cu -41.1456 99.7795 -14.7062 1
Cu -33.1456 90.6669 -14.7062 1
Cu -25.1456 81.5543 -14.7062 1
Cu -17.1456 72.4418 -14.7062 1
Cu -9.14559 63.3292 -14.7062 1
Cu -1.14559 54.2167 -14.7062 1
Cu 6.85441 45.1041 -14.7062 1
Cu 14.8544 35.9916 -14.7062 1
Cu 22.8544 26.879 -14.7062 1
Cu 30.8544 17.7664 -14.7062 1
Cu 38.8544 8.65387 -14.7062 1
Cu 46.8544 -0.458687 -14.7062 1
Cu 54.8544 -9.57125 -14.7062 1
Cu 62.8544 -18.6838 -14.7062 1
Cu 70.8544 -27.7964 -14.7062 1
Cu 78.8544 -36.9089 -14.7062 1
Cu 86.8544 -46.0215 -14.7062 1
Cu 94.8544 -55.134 -14.7062 1
Cu 102.854 -64.2466 -14.7062 1
Cu 110.854 -73.3592 -14.7062 1
Cu 118.854 -82.4717 -14.7062 1
Cu 126.854 -91.5843 -14.7062 1
Cu 134.854 -100.697 -14.7062 1
Cu 142.854 -109.809 -14.7062 1
Cu 150.854 -118.922 -14.7062 1
Cu 158.854 -128.035 -14.7062 1
Cu 166.854 -137.147 -14.7062 1
Cu 174.854 -146.26 -14.7062 1
Cu 182.854 -155.372 -14.7062 1
Cu 190.854 -164.485 -14.7062 1
Cu 198.854 -173.597 -14.7062 1
Cu 206.854 -182.71 -14.7062 1
Cu 214.854 -191.822 -14.7062 1
Cu 222.854 -200.935 -14.7062 1
Cu 230.854 -210.048 -14.7062 1
Cu 238.854 -219.16 -14.7062 1
Cu 246.854 -228.273 -14.7062 1
Cu 254.854 -235.535 -14.7062 1
Cu 262.854 -226.422 -14.7062 1
Cu 270.854 -217.31 -14.7062 1
Cu 278.854 -208.197 -14.7062 1
Cu 286.854 -199.085 -14.7062 1
Cu 294.854 -189.972 -14.7062 1
Cu 302.854 -180.86 -14.7062 1
Cu 310.854 -171.747 -14.7062 1
Cu 318.854 -162.635 -14.7062 1
Cu 326.854 -153.522 -14.7062 1
Cu 334.854 -144.409 -14.7062 1
Cu 342.854 -135.297 -14.7062 1
Cu 350.854 -126.184 -14.7062 1
Cu 358.854 -117.072 -14.7062 1
Cu 366.854 -107.959 -14.7062 1
Cu 374.854 -98.8466 -14.7062 1
Cu 382.854 -89.7341 -14.7062 1
Cu 390.854 -80.6215 -14.7062 1
Cu 398.854 -71.509 -14.7062 1
Cu 406.854 -62.3964 -14.7062 1
Cu 414.854 -53.2838 -14.7062 1
Cu 422.854 -44.1713 -14.7062 1
Cu 430.854 -35.0587 -14.7062 1
Cu 438.854 -25.9462 -14.7062 1
Cu 446.854 -16.8336 -14.7062 1
Cu 454.854 -7.72104 -14.7062 1
Cu 462.854 1.39152 -14.7062 1
Cu 470.854 10.5041 -14.7062 1
Cu 478.854 19.6166 -14.7062 1
Cu 486.854 28.7292 -14.7062 1
Cu 494.854 37.8418 -14.7062 1
Cu 502.854 46.9543 -14.7062 1
Cu 510.854 56.0669 -14.7062 1
Cu 518.854 65.1794 -14.7062 1
Cu 526.854 74.292 -14.7062 1
Cu 534.854 83.4046 -14.7062 1
Cu 542.854 92.5171 -14.7062 1
Cu 550.854 101.63 -14.7062 1
Cu 558.854 110.742 -14.7062 1
Cu 566.854 119.855 -14.7062 1
Cu 574.854 128.967 -14.7062 1
Cu 582.854 138.08 -14.7062 1
Cu 590.854 147.192 -14.7062 1
Cu 598.854 156.305 -14.7062 1
Cu 606.854 165.418 -14.7062 1
Cu 614.854 174.53 -14.7062 1
Cu 615.818 183.643 -14.7062 1
Cu 607.818 192.755 -14.7062 1
Cu 599.818 201.868 -14.7062 1
Cu 591.818 210.98 -14.7062 1
Cu 583.818 220.093 -14.7062 1
Cu 575.818 229.206 -14.7062 1
Cu 567.818 238.318 -14.7062 1
Cu 559.818 247.431 -14.7062 1
Cu 551.818 256.543 -14.7062 1
Cu 543.818 265.656 -14.7062 1
Cu 535.818 274.768 -14.7062 1
Cu 527.818 283.881 -14.7062 1
Cu 519.818 292.993 -14.7062 1
Cu 511.818 302.106 -14.7062 1
Cu 503.818 311.219 -14.7062 1
Cu 495.818 320.331 -14.7062 1
Cu 487.818 329.444 -14.7062 1
Cu 479.818 338.556 -14.7062 1
Cu 471.818 347.669 -14.7062 1
Cu 463.818 356.781 -14.7062 1
Cu 455.818 365.894 -14.7062 1
Cu 447.818 375.006 -14.7062 1
Cu 439.818 384.119 -14.7062 1
Cu 431.818 393.232 -14.7062 1
Cu 423.818 402.344 -14.7062 1
Cu 415.818 411.457 -14.7062 1
Cu 407.818 420.569 -14.7062 1
Cu 399.818 429.682 -14.7062 1
Cu 391.818 438.794 -14.7062 1
Cu 383.818 447.907 -14.7062 1
Cu 375.818 457.02 -14.7062 1
Cu 367.818 466.132 -14.7062 1
Cu 359.818 475.245 -14.7062 1
Cu 351.818 484.357 -14.7062 1
Cu 343.818 493.47 -14.7062 1
Cu 335.818 502.582 -14.7062 1
Cu 251.868 -256.765 -14.7062 1
Cu 259.868 -252.606 -14.7062 1
Cu 267.868 -243.493 -14.7062 1
Cu 275.868 -234.381 -14.7062 1
Cu 283.868 -225.268 -14.7062 1
Cu 291.868 -216.156 -14.7062 1
Cu 299.868 -207.043 -14.7062 1
Cu 307.868 -197.931 -14.7062 1
Cu 315.868 -188.818 -14.7062 1
Cu 323.868 -179.705 -14.7062 1
Cu 331.868 -170.593 -14.7062 1
Cu 339.868 -161.48 -14.7062 1
Cu 347.868 -152.368 -14.7062 1
Cu 355.868 -143.255 -14.7062 1
Cu 363.868 -134.143 -14.7062 1
Cu 371.868 -125.03 -14.7062 1
Cu 379.868 -115.917 -14.7062 1
Cu 387.868 -106.805 -14.7062 1
Cu 395.868 -97.6924 -14.7062 1
Cu 403.868 -88.5798 -14.7062 1
Cu 411.868 -79.4672 -14.7062 1
Cu 419.868 -70.3547 -14.7062 1
Cu 427.868 -61.2421 -14.7062 1
Cu 435.868 -52.1296 -14.7062 1
Cu 443.868 -43.017 -14.7062 1
Cu 451.868 -33.9044 -14.7062 1
Cu 459.868 -24.7919 -14.7062 1
Cu 467.868 -15.6793 -14.7062 1
Cu 475.868 -6.56675 -14.7062 1
Cu 483.868 2.54581 -14.7062 1
Cu 491.868 11.6584 -14.7062 1
Cu 499.868 20.7709 -14.7062 1
Cu 507.868 29.8835 -14.7062 1
Cu 515.868 38.996 -14.7062 1
Cu 523.868 48.1086 -14.7062 1
Cu 531.868 57.2212 -14.7062 1
Cu 539.868 66.3337 -14.7062 1
Cu 547.868 75.4463 -14.7062 1
Cu 555.868 84.5588 -14.7062 1
Cu 563.868 93.6714 -14.7062 1
Cu 571.868 102.784 -14.7062 1
Cu 579.868 111.897 -14.7062 1
Cu 587.868 121.009 -14.7062 1
Cu 595.868 130.122 -14.7062 1
Cu 603.868 139.234 -14.7062 1
Cu 611.868 148.347 -14.7062 1
Cu 619.868 157.459 -14.7062 1
Cu 627.868 166.572 -14.7062 1
Cu 635.868 175.684 -14.7062 1
Cu 634.804 184.797 -14.7062 1
Cu 626.804 193.91 -14.7062 1
Cu 618.804 203.022 -14.7062 1
Cu 610.804 212.135 -14.7062 1
Cu 602.804 221.247 -14.7062 1
Cu 594.804 230.36 -14.7062 1
Cu 586.804 239.472 -14.7062 1
Cu 578.804 248.585 -14.7062 1
Cu 570.804 257.697 -14.7062 1
Cu 562.804 266.81 -14.7062 1
Cu 554.804 275.923 -14.7062 1
Cu 546.804 285.035 -14.7062 1
Cu 538.804 294.148 -14.7062 1
Cu 530.804 303.26 -14.7062 1
Cu 522.804 312.373 -14.7062 1
Cu 514.804 321.485 -14.7062 1
Cu 506.804 330.598 -14.7062 1
Cu 498.804 339.711 -14.7062 1
Cu 490.804 348.823 -14.7062 1
Cu 482.804 357.936 -14.7062 1
Cu 474.804 367.048 -14.7062 1
Cu 466.804 376.161 -14.7062 1
Cu 458.804 385.273 -14.7062 1
Cu 450.804 394.386 -14.7062 1
Cu 442.804 403.498 -14.7062 1
Cu 434.804 412.611 -14.7062 1
Cu 426.804 421.724 -14.7062 1
Cu 418.804 430.836 -14.7062 1
Cu 410.804 439.949 -14.7062 1
Cu 402.804 449.061 -14.7062 1
Cu 394.804 458.174 -14.7062 1
Cu 386.804 467.286 -14.7062 1
Cu 378.804 476.399 -14.7062 1
Cu 370.804 485.511 -14.7062 1
Cu 362.804 494.624 -14.7062 1
Cu 354.804 503.737 -14.7062 1
Cu 346.804 512.849 -14.7062 1
Cu 338.804 521.962 -14.7062 1
Cu 330.804 531.074 -14.7062 1
Cu 322.804 540.187 -14.7062 1
Cu 314.804 549.299 -14.7062 1
Cu 306.804 558.412 -14.7062 1
Cu 298.804 567.525 -14.7062 1
Cu 290.804 576.637 -14.7062 1
Cu 282.804 585.75 -14.7062 1
Cu 274.804 594.862 -14.7062 1
Cu 266.804 603.975 -14.7062 1
Cu 258.804 613.087 -14.7062 1
Cu 250.804 614.823 -14.7062 1
Cu 242.804 605.711 -14.7062 1
Cu 234.804 596.598 -14.7062 1
Cu 226.804 587.486 -14.7062 1
Cu 218.804 578.373 -14.7062 1
Cu 210.804 569.26 -14.7062 1
Cu 202.804 560.148 -14.7062 1
Cu 194.804 551.035 -14.7062 1
Cu 186.804 541.923 -14.7062 1
Cu 178.804 532.81 -14.7062 1
Cu 170.804 523.698 -14.7062 1
Cu 162.804 514.585 -14.7062 1
Cu 154.804 505.472 -14.7062 1
Cu 146.804 496.36 -14.7062 1
Cu 138.804 487.247 -14.7062 1
Cu 130.804 478.135 -14.7062 1
Cu 122.804 469.022 -14.7062 1
Cu 114.804 459.91 -14.7062 1
Cu 106.804 450.797 -14.7062 1
Cu 98.8042 441.685 -14.7062 1
Cu 90.8042 432.572 -14.7062 1
Cu 82.8042 423.459 -14.7062 1
Cu 74.8042 414.347 -14.7062 1
Cu 66.8042 405.234 -14.7062 1
Cu 58.8042 396.122 -14.7062 1
Cu 50.8042 387.009 -14.7062 1
Cu 42.8042 377.897 -14.7062 1
Cu 34.8042 368.784 -14.7062 1
Cu 26.8042 359.672 -14.7062 1
Cu 18.8042 350.559 -14.7062 1
Cu 10.8042 341.446 -14.7062 1
Cu 2.80424 332.334 -14.7062 1
Cu -5.19576 323.221 -14.7062 1
Cu -13.1958 314.109 -14.7062 1
Cu -21.1958 304.996 -14.7062 1
Cu -29.1958 295.884 -14.7062 1
Cu -37.1958 286.771 -14.7062 1
Cu -45.1958 277.659 -14.7062 1
Cu -53.1958 268.546 -14.7062 1
Cu -61.1958 259.433 -14.7062 1
Cu -69.1958 250.321 -14.7062 1
Cu -77.1958 241.208 -14.7062 1
Cu -85.1958 232.096 -14.7062 1
Cu -93.1958 222.983 -14.7062 1
Cu -101.196 213.871 -14.7062 1
Cu -109.196 204.758 -14.7062 1
Cu -117.196 195.645 -14.7062 1
Cu -125.196 186.533 -14.7062 1
Cu -129.307 177.42 -14.7062 1
Cu -121.307 168.308 -14.7062 1
Cu -113.307 159.195 -14.7062 1
Cu -105.307 150.083 -14.7062 1
Cu -97.3072 140.97 -14.7062 1
Cu -89.3072 131.858 -14.7062 1
Cu -81.3072 122.745 -14.7062 1
Cu -73.3072 113.632 -14.7062 1
Cu -65.3072 104.52 -14.7062 1
Cu -57.3072 95.4073 -14.7062 1
Cu -49.3072 86.2947 -14.7062 1
Cu -41.3072 77.1822 -14.7062 1
Cu -33.3072 68.0696 -14.7062 1
Cu -25.3072 58.9571 -14.7062 1
Cu -17.3072 49.8445 -14.7062 1
Cu -9.30723 40.7319 -14.7062 1
Cu -1.30723 31.6194 -14.7062 1
Cu 6.69277 22.5068 -14.7062 1
Cu 14.6928 13.3943 -14.7062 1
Cu 22.6928 4.28171 -14.7062 1
Cu 30.6928 -4.83085 -14.7062 1
Cu 38.6928 -13.9434 -14.7062 1
Cu 46.6928 -23.056 -14.7062 1
Cu 54.6928 -32.1685 -14.7062 1
Cu 62.6928 -41.2811 -14.7062 1
Cu 70.6928 -50.3936 -14.7062 1
Cu 78.6928 -59.5062 -14.7062 1
Cu 86.6928 -68.6188 -14.7062 1
Cu 94.6928 -77.7313 -14.7062 1
Cu 102.693 -86.8439 -14.7062 1
Cu 110.693 -95.9564 -14.7062 1
Cu 118.693 -105.069 -14.7062 1
Cu 126.693 -114.182 -14.7062 1
Cu 134.693 -123.294 -14.7062 1
Cu 142.693 -132.407 -14.7062 1
Cu 150.693 -141.519 -14.7062 1
Cu 158.693 -150.632 -14.7062 1
Cu 166.693 -159.744 -14.7062 1
Cu 174.693 -168.857 -14.7062 1
Cu 182.693 -177.969 -14.7062 1
Cu 190.693 -187.082 -14.7062 1
Cu 198.693 -196.195 -14.7062 1
Cu 206.693 -205.307 -14.7062 1
Cu 214.693 -214.42 -14.7062 1
Cu 222.693 -223.532 -14.7062 1
Cu 230.693 -232.645 -14.7062 1
Cu 238.693 -241.757 -14.7062 1
Cu 246.693 -250.87 -14.7062 1
Cu -43.4551 302.423 -14.7062 1
Cu -51.4551 293.31 -14.7062 1
Cu -59.4551 284.198 -14.7062 1
Cu -67.4551 275.085 -14.7062 1
Cu -75.4551 265.972 -14.7062 1
Cu -83.4551 256.86 -14.7062 1
Cu -91.4551 247.747 -14.7062 1
Cu -99.4551 238.635 -14.7062 1
Cu -107.455 229.522 -14.7062 1
Cu -115.455 220.41 -14.7062 1
Cu -123.455 211.297 -14.7062 1
Cu -131.455 202.185 -14.7062 1
Cu -139.455 193.072 -14.7062 1
Cu -147.455 183.959 -14.7062 1
Cu -147.048 174.847 -14.7062 1
Cu -139.048 165.734 -14.7062 1
Cu -131.048 156.622 -14.7062 1
Cu -123.048 147.509 -14.7062 1
Cu -115.048 138.397 -14.7062 1
Cu -107.048 129.284 -14.7062 1
Cu -99.0479 120.171 -14.7062 1
Cu -91.0479 111.059 -14.7062 1
Cu -83.0479 101.946 -14.7062 1
Cu -75.0479 92.8338 -14.7062 1
Cu -67.0479 83.7212 -14.7062 1
Cu -59.0479 74.6087 -14.7062 1
Cu -51.0479 65.4961 -14.7062 1
Cu -43.0479 56.3836 -14.7062 1
Cu -35.0479 47.271 -14.7062 1
Cu -27.0479 38.1584 -14.7062 1
Cu -19.0479 29.0459 -14.7062 1
Cu -11.0479 19.9333 -14.7062 1
Cu -3.04793 10.8208 -14.7062 1
Cu 4.95207 1.70821 -14.7062 1
Cu 12.9521 -7.40435 -14.7062 1
Cu 20.9521 -16.5169 -14.7062 1
Cu 28.9521 -25.6295 -14.7062 1
Cu 36.9521 -34.742 -14.7062 1
Cu 44.9521 -43.8546 -14.7062 1
Cu 52.9521 -52.9671 -14.7062 1
Cu 60.9521 -62.0797 -14.7062 1
Cu 68.9521 -71.1923 -14.7062 1
Cu 76.9521 -80.3048 -14.7062 1
Cu 84.9521 -89.4174 -14.7062 1
Cu 92.9521 -98.5299 -14.7062 1
Cu 100.952 -107.643 -14.7062 1
Cu 108.952 -116.755 -14.7062 1
Cu 116.952 -125.868 -14.7062 1
Cu 124.952 -134.98 -14.7062 1
Cu 132.952 -144.093 -14.7062 1
Cu 140.952 -153.205 -14.7062 1
Cu 148.952 -162.318 -14.7062 1
Cu 156.952 -171.43 -14.7062 1
Cu 164.952 -180.543 -14.7062 1
Cu 172.952 -189.656 -14.7062 1
Cu 180.952 -198.768 -14.7062 1
Cu 188.952 -207.881 -14.7062 1
Cu 196.952 -216.993 -14.7062 1
Cu 204.952 -226.106 -14.7062 1
Cu 212.952 -235.218 -14.7062 1
Cu 220.952 -244.331 -14.7062 1
Cu 228.952 -253.443 -14.7062 1
Cu 236.952 -262.556 -14.7062 1
Cu 244.952 -271.669 -14.7062 1
Cu 252.952 -280.781 -14.7062 1
Cu 260.952 -274.152 -14.7062 1
Cu 268.952 -265.04 -14.7062 1
Cu 276.952 -255.927 -14.7062 1
Cu 284.952 -246.814 -14.7062 1
Cu 292.952 -237.702 -14.7062 1
Cu 300.952 -228.589 -14.7062 1
Cu 308.952 -219.477 -14.7062 1
Cu 316.952 -210.364 -14.7062 1
Cu 324.952 -201.252 -14.7062 1
Cu 332.952 -192.139 -14.7062 1
Cu 340.952 -183.027 -14.7062 1
Cu 348.952 -173.914 -14.7062 1
Cu 356.952 -164.801 -14.7062 1
Cu 364.952 -155.689 -14.7062 1
Cu 372.952 -146.576 -14.7062 1
Cu 380.952 -137.464 -14.7062 1
Cu 388.952 -128.351 -14.7062 1
Cu 396.952 -119.239 -14.7062 1
Cu 404.952 -110.126 -14.7062 1
Cu 412.952 -101.014 -14.7062 1
Cu 420.952 -91.901 -14.7062 1
Cu 428.952 -82.7884 -14.7062 1
Cu 436.952 -73.6759 -14.7062 1
Cu 444.952 -64.5633 -14.7062 1
Cu 452.952 -55.4507 -14.7062 1
Cu 460.952 -46.3382 -14.7062 1
Cu 468.952 -37.2256 -14.7062 1
Cu 476.952 -28.1131 -14.7062 1
Cu 484.952 -19.0005 -14.7062 1
Cu 492.952 -9.88794 -14.7062 1
Cu 500.952 -0.775381 -14.7062 1
Cu 508.952 8.33718 -14.7062 1
Cu 516.952 17.4497 -14.7062 1
Cu 524.952 26.5623 -14.7062 1
Cu 532.952 35.6749 -14.7062 1
Cu 540.952 44.7874 -14.7062 1
Cu 548.952 53.9 -14.7062 1
Cu 556.952 63.0125 -14.7062 1
Cu 564.952 72.1251 -14.7062 1
Cu 572.952 81.2377 -14.7062 1
Cu 580.952 90.3502 -14.7062 1
Cu 588.952 99.4628 -14.7062 1
Cu 596.952 108.575 -14.7062 1
Cu 604.952 117.688 -14.7062 1
Cu 612.952 126.8 -14.7062 1
Cu 620.952 135.913 -14.7062 1
Cu 628.952 145.026 -14.7062 1
Cu 636.952 154.138 -14.7062 1
Cu 644.952 163.251 -14.7062 1
Cu 652.952 172.363 -14.7062 1
Cu 657.72 181.476 -14.7062 1
Cu 649.72 190.588 -14.7062 1
Cu 641.72 199.701 -14.7062 1
Cu 633.72 208.813 -14.7062 1
Cu 625.72 217.926 -14.7062 1
Cu 617.72 227.039 -14.7062 1
Cu 609.72 236.151 -14.7062 1
Cu 601.72 245.264 -14.7062 1
Cu 593.72 254.376 -14.7062 1
Cu 585.72 263.489 -14.7062 1
Cu 577.72 272.601 -14.7062 1
Cu 569.72 281.714 -14.7062 1
Cu 561.72 290.827 -14.7062 1
Cu 553.72 299.939 -14.7062 1
Cu 545.72 309.052 -14.7062 1
Cu 537.72 318.164 -14.7062 1
Cu 529.72 327.277 -14.7062 1
Cu 521.72 336.389 -14.7062 1
Cu 513.72 345.502 -14.7062 1
Cu 505.72 354.614 -14.7062 1
Cu 497.72 363.727 -14.7062 1
Cu 489.72 372.84 -14.7062 1
Cu 481.72 381.952 -14.7062 1
Cu 473.72 391.065 -14.7062 1
Cu 465.72 400.177 -14.7062 1
Cu 457.72 409.29 -14.7062 1
Cu 449.72 418.402 -14.7062 1
Cu 441.72 427.515 -14.7062 1
Cu 433.72 436.627 -14.7062 1
Cu 425.72 445.74 -14.7062 1
Cu 417.72 454.853 -14.7062 1
Cu 409.72 463.965 -14.7062 1
Cu 401.72 473.078 -14.7062 1
Cu 393.72 482.19 -14.7062 1
Cu 385.72 491.303 -14.7062 1
Cu 377.72 500.415 -14.7062 1
Cu 369.72 509.528 -14.7062 1
Cu 361.72 518.641 -14.7062 1
Cu 353.72 527.753 -14.7062 1
Cu 345.72 536.866 -14.7062 1
Cu 337.72 545.978 -14.7062 1
Cu 329.72 555.091 -14.7062 1
Cu 321.72 564.203 -14.7062 1
Cu 313.72 573.316 -14.7062 1
Cu 305.72 582.428 -14.7062 1
Cu 297.72 591.541 -14.7062 1
Cu 289.72 600.654 -14.7062 1
Cu 281.72 609.766 -14.7062 1
Cu 273.72 618.879 -14.7062 1
Cu 265.72 627.991 -14.7062 1
Cu 257.72 637.104 -14.7062 1
Cu 249.72 636.37 -14.7062 1
Cu 241.72 627.257 -14.7062 1
Cu 233.72 618.144 -14.7062 1
Cu 225.72 609.032 -14.7062 1
Cu 217.72 599.919 -14.7062 1
Cu 209.72 590.807 -14.7062 1
Cu 201.72 581.694 -14.7062 1
Cu 193.72 572.582 -14.7062 1
Cu 185.72 563.469 -14.7062 1
Cu 177.72 554.356 -14.7062 1
Cu 169.72 545.244 -14.7062 1
Cu 161.72 536.131 -14.7062 1
Cu 153.72 527.019 -14.7062 1
Cu 145.72 517.906 -14.7062 1
Cu 137.72 508.794 -14.7062 1
Cu 129.72 499.681 -14.7062 1
Cu 121.72 490.569 -14.7062 1
Cu 113.72 481.456 -14.7062 1
Cu 105.72 472.343 -14.7062 1
Cu 97.7199 463.231 -14.7062 1
Cu 89.7199 454.118 -14.7062 1
Cu 81.7199 445.006 -14.7062 1
Cu 73.7199 435.893 -14.7062 1
Cu 65.7199 426.781 -14.7062 1
Cu 57.7199 417.668 -14.7062 1
Cu 49.7199 408.556 -14.7062 1
Cu 41.7199 399.443 -14.7062 1
Cu 33.7199 390.33 -14.7062 1
Cu 25.7199 381.218 -14.7062 1
Cu 17.7199 372.105 -14.7062 1
Cu 9.71994 362.993 -14.7062 1
Cu 1.71994 353.88 -14.7062 1
Cu -6.28006 344.768 -14.7062 1
Cu -14.2801 335.655 -14.7062 1
Cu -22.2801 326.542 -14.7062 1
Cu -30.2801 317.43 -14.7062 1
Cu -38.2801 308.317 -14.7062 1
Cu -113.807 245.068 -14.7062 1
Cu -121.807 235.956 -14.7062 1
Cu -129.807 226.843 -14.7062 1
Cu -137.807 217.731 -14.7062 1
Cu -145.807 208.618 -14.7062 1
Cu -153.807 199.505 -14.7062 1
Cu -161.807 190.393 -14.7062 1
Cu -169.807 181.28 -14.7062 1
Cu -164.696 172.168 -14.7062 1
Cu -156.696 163.055 -14.7062 1
Cu -148.696 153.943 -14.7062 1
Cu -140.696 144.83 -14.7062 1
Cu -132.696 135.718 -14.7062 1
Cu -124.696 126.605 -14.7062 1
Cu -116.696 117.492 -14.7062 1
Cu -108.696 108.38 -14.7062 1
Cu -100.696 99.2673 -14.7062 1
Cu -92.696 90.1548 -14.7062 1
Cu -84.696 81.0422 -14.7062 1
Cu -76.696 71.9296 -14.7062 1
Cu -68.696 62.8171 -14.7062 1
Cu -60.696 53.7045 -14.7062 1
Cu -52.696 44.592 -14.7062 1
Cu -44.696 35.4794 -14.7062 1
Cu -36.696 26.3668 -14.7062 1
Cu -28.696 17.2543 -14.7062 1
Cu -20.696 8.14172 -14.7062 1
Cu -12.696 -0.970836 -14.7062 1
Cu -4.69597 -10.0834 -14.7062 1
Cu 3.30403 -19.196 -14.7062 1
Cu 11.304 -28.3085 -14.7062 1
Cu 19.304 -37.4211 -14.7062 1
Cu 27.304 -46.5336 -14.7062 1
Cu 35.304 -55.6462 -14.7062 1
Cu 43.304 -64.7588 -14.7062 1
Cu 51.304 -73.8713 -14.7062 1
Cu 59.304 -82.9839 -14.7062 1
Cu 67.304 -92.0964 -14.7062 1
Cu 75.304 -101.209 -14.7062 1
Cu 83.304 -110.322 -14.7062 1
Cu 91.304 -119.434 -14.7062 1
Cu 99.304 -128.547 -14.7062 1
Cu 107.304 -137.659 -14.7062 1
Cu 115.304 -146.772 -14.7062 1
Cu 123.304 -155.884 -14.7062 1
Cu 131.304 -164.997 -14.7062 1
Cu 139.304 -174.109 -14.7062 1
Cu 147.304 -183.222 -14.7062 1
Cu 155.304 -192.335 -14.7062 1
Cu 163.304 -201.447 -14.7062 1
Cu 171.304 -210.56 -14.7062 1
Cu 179.304 -219.672 -14.7062 1
Cu 187.304 -228.785 -14.7062 1
Cu 195.304 -237.897 -14.7062 1
Cu 203.304 -247.01 -14.7062 1
Cu 211.304 -256.123 -14.7062 1
Cu 219.304 -265.235 -14.7062 1
Cu 227.304 -274.348 -14.7062 1
Cu 235.304 -283.46 -14.7062 1
Cu 243.304 -292.573 -14.7062 1
Cu 251.304 -301.685 -14.7062 1
Cu 259.304 -298.811 -14.7062 1
Cu 267.304 -289.698 -14.7062 1
Cu 275.304 -280.586 -14.7062 1
Cu 283.304 -271.473 -14.7062 1
Cu 291.304 -262.361 -14.7062 1
Cu 299.304 -253.248 -14.7062 1
Cu 307.304 -244.135 -14.7062 1
Cu 315.304 -235.023 -14.7062 1
Cu 323.304 -225.91 -14.7062 1
Cu 331.304 -216.798 -14.7062 1
Cu 339.304 -207.685 -14.7062 1
Cu 347.304 -198.573 -14.7062 1
Cu 355.304 -189.46 -14.7062 1
Cu 363.304 -180.348 -14.7062 1
Cu 371.304 -171.235 -14.7062 1
Cu 379.304 -162.122 -14.7062 1
Cu 387.304 -153.01 -14.7062 1
Cu 395.304 -143.897 -14.7062 1
Cu 403.304 -134.785 -14.7062 1
Cu 411.304 -125.672 -14.7062 1
Cu 419.304 -116.56 -14.7062 1
Cu 427.304 -107.447 -14.7062 1
Cu 435.304 -98.3345 -14.7062 1
Cu 443.304 -89.2219 -14.7062 1
Cu 451.304 -80.1094 -14.7062 1
Cu 459.304 -70.9968 -14.7062 1
Cu 467.304 -61.8843 -14.7062 1
Cu 475.304 -52.7717 -14.7062 1
Cu 483.304 -43.6591 -14.7062 1
Cu 491.304 -34.5466 -14.7062 1
Cu 499.304 -25.434 -14.7062 1
Cu 507.304 -16.3215 -14.7062 1
Cu 515.304 -7.20889 -14.7062 1
Cu 523.304 1.90367 -14.7062 1
Cu 531.304 11.0162 -14.7062 1
Cu 539.304 20.1288 -14.7062 1
Cu 547.304 29.2413 -14.7062 1
Cu 555.304 38.3539 -14.7062 1
Cu 563.304 47.4665 -14.7062 1
Cu 571.304 56.579 -14.7062 1
Cu 579.304 65.6916 -14.7062 1
Cu 587.304 74.8041 -14.7062 1
Cu 595.304 83.9167 -14.7062 1
Cu 603.304 93.0293 -14.7062 1
Cu 611.304 102.142 -14.7062 1
Cu 619.304 111.254 -14.7062 1
Cu 627.304 120.367 -14.7062 1
Cu 635.304 129.48 -14.7062 1
Cu 643.304 138.592 -14.7062 1
Cu 651.304 147.705 -14.7062 1
Cu 659.304 156.817 -14.7062 1
Cu 667.304 165.93 -14.7062 1
Cu 675.304 175.042 -14.7062 1
Cu 675.368 184.155 -14.7062 1
Cu 667.368 193.267 -14.7062 1
Cu 659.368 202.38 -14.7062 1
Cu 651.368 211.493 -14.7062 1
Cu 643.368 220.605 -14.7062 1
Cu 635.368 229.718 -14.7062 1
Cu 627.368 238.83 -14.7062 1
Cu 619.368 247.943 -14.7062 1
Cu 611.368 257.055 -14.7062 1
Cu 603.368 266.168 -14.7062 1
Cu 595.368 275.28 -14.7062 1
Cu 587.368 284.393 -14.7062 1
Cu 579.368 293.506 -14.7062 1
Cu 571.368 302.618 -14.7062 1
Cu 563.368 311.731 -14.7062 1
Cu 555.368 320.843 -14.7062 1
Cu 547.368 329.956 -14.7062 1
Cu 539.368 339.068 -14.7062 1
Cu 531.368 348.181 -14.7062 1
Cu 523.368 357.293 -14.7062 1
Cu 515.368 366.406 -14.7062 1
Cu 507.368 375.519 -14.7062 1
Cu 499.368 384.631 -14.7062 1
Cu 491.368 393.744 -14.7062 1
Cu 483.368 402.856 -14.7062 1
Cu 475.368 411.969 -14.7062 1
Cu 467.368 421.081 -14.7062 1
Cu 459.368 430.194 -14.7062 1
Cu 451.368 439.307 -14.7062 1
Cu 443.368 448.419 -14.7062 1
Cu 435.368 457.532 -14.7062 1
Cu 427.368 466.644 -14.7062 1
Cu 419.368 475.757 -14.7062 1
Cu 411.368 484.869 -14.7062 1
Cu 403.368 493.982 -14.7062 1
Cu 395.368 503.094 -14.7062 1
Cu 387.368 512.207 -14.7062 1
Cu 379.368 521.32 -14.7062 1
Cu 371.368 530.432 -14.7062 1
Cu 363.368 539.545 -14.7062 1
Cu 355.368 548.657 -14.7062 1
Cu 347.368 557.77 -14.7062 1
Cu 339.368 566.882 -14.7062 1
Cu 331.368 575.995 -14.7062 1
Cu 323.368 585.107 -14.7062 1
Cu 315.368 594.22 -14.7062 1
Cu 307.368 603.333 -14.7062 1
Cu 299.368 612.445 -14.7062 1
Cu 291.368 621.558 -14.7062 1
Cu 283.368 630.67 -14.7062 1
Cu 275.368 639.783 -14.7062 1
Cu 267.368 648.895 -14.7062 1
Cu 259.368 658.008 -14.7062 1
Cu 251.368 661.028 -14.7062 1
Cu 243.368 651.916 -14.7062 1
Cu 235.368 642.803 -14.7062 1
Cu 227.368 633.69 -14.7062 1
Cu 219.368 624.578 -14.7062 1
Cu 211.368 615.465 -14.7062 1
Cu 203.368 606.353 -14.7062 1
Cu 195.368 597.24 -14.7062 1
Cu 187.368 588.128 -14.7062 1
Cu 179.368 579.015 -14.7062 1
Cu 171.368 569.903 -14.7062 1
Cu 163.368 560.79 -14.7062 1
Cu 155.368 551.677 -14.7062 1
Cu 147.368 542.565 -14.7062 1
Cu 139.368 533.452 -14.7062 1
Cu 131.368 524.34 -14.7062 1
Cu 123.368 515.227 -14.7062 1
Cu 115.368 506.115 -14.7062 1
Cu 107.368 497.002 -14.7062 1
Cu 99.368 487.89 -14.7062 1
Cu 91.368 478.777 -14.7062 1
Cu 83.368 469.664 -14.7062 1
Cu 75.368 460.552 -14.7062 1
Cu 67.368 451.439 -14.7062 1
Cu 59.368 442.327 -14.7062 1
Cu 51.368 433.214 -14.7062 1
Cu 43.368 424.102 -14.7062 1
Cu 35.368 414.989 -14.7062 1
Cu 27.368 405.876 -14.7062 1
Cu 19.368 396.764 -14.7062 1
Cu 11.368 387.651 -14.7062 1
Cu 3.36798 378.539 -14.7062 1
Cu -4.63202 369.426 -14.7062 1
Cu -12.632 360.314 -14.7062 1
Cu -20.632 351.201 -14.7062 1
Cu -28.632 342.089 -14.7062 1
Cu -36.632 332.976 -14.7062 1
Cu -44.632 323.863 -14.7062 1
Cu -52.632 314.751 -14.7062 1
Cu -60.632 305.638 -14.7062 1
Cu -68.632 296.526 -14.7062 1
Cu -76.632 287.413 -14.7062 1
Cu -84.632 278.301 -14.7062 1
Cu -92.632 269.188 -14.7062 1
Cu -100.632 260.076 -14.7062 1
Cu -108.632 250.963 -14.7062 1
Cu 310.375 -263.418 -14.7062 1
Cu 318.375 -254.306 -14.7062 1
Cu 326.375 -245.193 -14.7062 1
Cu 334.375 -236.081 -14.7062 1
Cu 342.375 -226.968 -14.7062 1
Cu 350.375 -217.856 -14.7062 1
Cu 358.375 -208.743 -14.7062 1
Cu 366.375 -199.63 -14.7062 1
Cu 374.375 -190.518 -14.7062 1
Cu 382.375 -181.405 -14.7062 1
Cu 390.375 -172.293 -14.7062 1
Cu 398.375 -163.18 -14.7062 1
Cu 406.375 -154.068 -14.7062 1
Cu 414.375 -144.955 -14.7062 1
Cu 422.375 -135.843 -14.7062 1
Cu 430.375 -126.73 -14.7062 1
Cu 438.375 -117.617 -14.7062 1
Cu 446.375 -108.505 -14.7062 1
Cu 454.375 -99.3923 -14.7062 1
Cu 462.375 -90.2798 -14.7062 1
Cu 470.375 -81.1672 -14.7062 1
Cu 478.375 -72.0547 -14.7062 1
Cu 486.375 -62.9421 -14.7062 1
Cu 494.375 -53.8295 -14.7062 1
Cu 502.375 -44.717 -14.7062 1
Cu 510.375 -35.6044 -14.7062 1
Cu 518.375 -26.4919 -14.7062 1
Cu 526.375 -17.3793 -14.7062 1
Cu 534.375 -8.26674 -14.7062 1
Cu 542.375 0.845817 -14.7062 1
Cu 550.375 9.95838 -14.7062 1
Cu 558.375 19.0709 -14.7062 1
Cu 566.375 28.1835 -14.7062 1
Cu 574.375 37.2961 -14.7062 1
Cu 582.375 46.4086 -14.7062 1
Cu 590.375 55.5212 -14.7062 1
Cu 598.375 64.6337 -14.7062 1
Cu 606.375 73.7463 -14.7062 1
Cu 614.375 82.8589 -14.7062 1
Cu 622.375 91.9714 -14.7062 1
Cu 630.375 101.084 -14.7062 1
Cu 638.375 110.197 -14.7062 1
Cu 646.375 119.309 -14.7062 1
Cu 654.375 128.422 -14.7062 1
Cu 662.375 137.534 -14.7062 1
Cu 670.375 146.647 -14.7062 1
Cu 678.375 155.759 -14.7062 1
Cu 686.375 164.872 -14.7062 1
Cu 694.375 173.984 -14.7062 1
Cu 696.297 183.097 -14.7062 1
Cu 688.297 192.21 -14.7062 1
Cu 680.297 201.322 -14.7062 1
Cu 672.297 210.435 -14.7062 1
Cu 664.297 219.547 -14.7062 1
Cu 656.297 228.66 -14.7062 1
Cu 648.297 237.772 -14.7062 1
Cu 640.297 246.885 -14.7062 1
Cu 632.297 255.997 -14.7062 1
Cu 624.297 265.11 -14.7062 1
Cu 616.297 274.223 -14.7062 1
Cu 608.297 283.335 -14.7062 1
Cu 600.297 292.448 -14.7062 1
Cu 592.297 301.56 -14.7062 1
Cu 584.297 310.673 -14.7062 1
Cu 576.297 319.785 -14.7062 1
Cu 568.297 328.898 -14.7062 1
Cu 560.297 338.011 -14.7062 1
Cu 552.297 347.123 -14.7062 1
Cu 544.297 356.236 -14.7062 1
Cu 536.297 365.348 -14.7062 1
Cu 528.297 374.461 -14.7062 1
Cu 520.297 383.573 -14.7062 1
Cu 512.297 392.686 -14.7062 1
Cu 504.297 401.798 -14.7062 1
Cu 496.297 410.911 -14.7062 1
Cu 488.297 420.024 -14.7062 1
Cu 480.297 429.136 -14.7062 1
Cu 472.297 438.249 -14.7062 1
Cu 464.297 447.361 -14.7062 1
Cu 456.297 456.474 -14.7062 1
Cu 448.297 465.586 -14.7062 1
Cu 440.297 474.699 -14.7062 1
Cu 432.297 483.811 -14.7062 1
Cu 424.297 492.924 -14.7062 1
Cu 416.297 502.037 -14.7062 1
Cu 408.297 511.149 -14.7062 1
Cu 400.297 520.262 -14.7062 1
Cu 392.297 529.374 -14.7062 1
Cu 384.297 538.487 -14.7062 1
Cu 376.297 547.599 -14.7062 1
Cu 368.297 556.712 -14.7062 1
Cu 360.297 565.825 -14.7062 1
Cu 352.297 574.937 -14.7062 1
Cu 344.297 584.05 -14.7062 1
Cu 336.297 593.162 -14.7062 1
Cu 328.297 602.275 -14.7062 1
Cu 320.297 611.387 -14.7062 1
Cu 312.297 620.5 -14.7062 1
Cu 304.297 629.612 -14.7062 1
Cu 296.297 638.725 -14.7062 1
Cu 288.297 647.838 -14.7062 1
Cu 280.297 656.95 -14.7062 1
Cu 272.297 666.063 -14.7062 1
Cu 264.297 675.175 -14.7062 1
Cu 240.297 671.199 -14.7062 1
Cu 232.297 662.086 -14.7062 1
Cu 224.297 652.973 -14.7062 1
Cu 216.297 643.861 -14.7062 1
Cu 208.297 634.748 -14.7062 1
Cu 200.297 625.636 -14.7062 1
Cu 192.297 616.523 -14.7062 1
Cu 184.297 607.411 -14.7062 1
Cu 176.297 598.298 -14.7062 1
Cu 168.297 589.186 -14.7062 1
Cu 160.297 580.073 -14.7062 1
Cu 152.297 570.96 -14.7062 1
Cu 144.297 561.848 -14.7062 1
Cu 136.297 552.735 -14.7062 1
Cu 128.297 543.623 -14.7062 1
Cu 120.297 534.51 -14.7062 1
Cu 112.297 525.398 -14.7062 1
Cu 104.297 516.285 -14.7062 1
Cu 96.2967 507.172 -14.7062 1
Cu 88.2967 498.06 -14.7062 1
Cu 80.2967 488.947 -14.7062 1
Cu 72.2967 479.835 -14.7062 1
Cu 64.2967 470.722 -14.7062 1
Cu 56.2967 461.61 -14.7062 1
Cu 48.2967 452.497 -14.7062 1
Cu 40.2967 443.385 -14.7062 1
Cu 32.2967 434.272 -14.7062 1
Cu 24.2967 425.159 -14.7062 1
Cu 16.2967 416.047 -14.7062 1
Cu 8.29667 406.934 -14.7062 1
Cu 0.296672 397.822 -14.7062 1
Cu -7.70333 388.709 -14.7062 1
Cu -15.7033 379.597 -14.7062 1
Cu -23.7033 370.484 -14.7062 1
Cu -31.7033 361.372 -14.7062 1
Cu -39.7033 352.259 -14.7062 1
Cu -47.7033 343.146 -14.7062 1
Cu -55.7033 334.034 -14.7062 1
Cu -63.7033 324.921 -14.7062 1
Cu -71.7033 315.809 -14.7062 1
Cu -79.7033 306.696 -14.7062 1
Cu -87.7033 297.584 -14.7062 1
Cu -95.7033 288.471 -14.7062 1
Cu -103.703 279.358 -14.7062 1
Cu -111.703 270.246 -14.7062 1
Cu -119.703 261.133 -14.7062 1
Cu -127.703 252.021 -14.7062 1
Cu -135.703 242.908 -14.7062 1
Cu -143.703 233.796 -14.7062 1
Cu -151.703 224.683 -14.7062 1
Cu -159.703 215.571 -14.7062 1
Cu -167.703 206.458 -14.7062 1
Cu -175.703 197.345 -14.7062 1
Cu -183.703 188.233 -14.7062 1
Cu -190.8 179.12 -14.7062 1
Cu -182.8 170.008 -14.7062 1
Cu -174.8 160.895 -14.7062 1
Cu -166.8 151.783 -14.7062 1
Cu -158.8 142.67 -14.7062 1
Cu -150.8 133.558 -14.7062 1
Cu -142.8 124.445 -14.7062 1
Cu -134.8 115.332 -14.7062 1
Cu -126.8 106.22 -14.7062 1
Cu -118.8 97.1073 -14.7062 1
Cu -110.8 87.9947 -14.7062 1
Cu -102.8 78.8822 -14.7062 1
Cu -94.7997 69.7696 -14.7062 1
Cu -86.7997 60.6571 -14.7062 1
Cu -78.7997 51.5445 -14.7062 1
Cu -70.7997 42.4319 -14.7062 1
Cu -62.7997 33.3194 -14.7062 1
Cu -54.7997 24.2068 -14.7062 1
Cu -46.7997 15.0943 -14.7062 1
Cu -38.7997 5.9817 -14.7062 1
Cu -30.7997 -3.13086 -14.7062 1
Cu -22.7997 -12.2434 -14.7062 1
Cu -14.7997 -21.356 -14.7062 1
Cu -6.79967 -30.4685 -14.7062 1
Cu 1.20033 -39.5811 -14.7062 1
Cu 9.20033 -48.6937 -14.7062 1
Cu 17.2003 -57.8062 -14.7062 1
Cu 25.2003 -66.9188 -14.7062 1
Cu 33.2003 -76.0313 -14.7062 1
Cu 41.2003 -85.1439 -14.7062 1
Cu 49.2003 -94.2565 -14.7062 1
Cu 57.2003 -103.369 -14.7062 1
Cu 65.2003 -112.482 -14.7062 1
Cu 73.2003 -121.594 -14.7062 1
Cu 81.2003 -130.707 -14.7062 1
Cu 89.2003 -139.819 -14.7062 1
Cu 97.2003 -148.932 -14.7062 1
Cu 105.2 -158.044 -14.7062 1
Cu 113.2 -167.157 -14.7062 1
Cu 121.2 -176.269 -14.7062 1
Cu 129.2 -185.382 -14.7062 1
Cu 137.2 -194.495 -14.7062 1
Cu 145.2 -203.607 -14.7062 1
Cu 153.2 -212.72 -14.7062 1
Cu 161.2 -221.832 -14.7062 1
Cu 169.2 -230.945 -14.7062 1
Cu 177.2 -240.057 -14.7062 1
Cu 185.2 -249.17 -14.7062 1
Cu 193.2 -258.283 -14.7062 1
Cu 201.2 -267.395 -14.7062 1
Cu 209.2 -276.508 -14.7062 1
Cu 217.2 -285.62 -14.7062 1
Cu 225.2 -294.733 -14.7062 1
Cu 233.2 -303.845 -14.7062 1
Cu 241.2 -312.958 -14.7062 1
Cu 265.2 -314.876 -14.7062 1
Cu 273.2 -305.763 -14.7062 1
Cu 281.2 -296.651 -14.7062 1
Cu 289.2 -287.538 -14.7062 1
Cu 297.2 -278.426 -14.7062 1
Cu 305.2 -269.313 -14.7062 1
Cu 116.713 553.21 -14.7062 1
Cu 108.713 544.097 -14.7062 1
Cu 100.713 534.985 -14.7062 1
Cu 92.7132 525.872 -14.7062 1
Cu 84.7132 516.759 -14.7062 1
Cu 76.7132 507.647 -14.7062 1
Cu 68.7132 498.534 -14.7062 1
Cu 60.7132 489.422 -14.7062 1
Cu 52.7132 480.309 -14.7062 1
Cu 44.7132 471.197 -14.7062 1
Cu 36.7132 462.084 -14.7062 1
Cu 28.7132 452.972 -14.7062 1
Cu 20.7132 443.859 -14.7062 1
Cu 12.7132 434.746 -14.7062 1
Cu 4.7132 425.634 -14.7062 1
Cu -3.2868 416.521 -14.7062 1
Cu -11.2868 407.409 -14.7062 1
Cu -19.2868 398.296 -14.7062 1
Cu -27.2868 389.184 -14.7062 1
Cu -35.2868 380.071 -14.7062 1
Cu -43.2868 370.959 -14.7062 1
Cu -51.2868 361.846 -14.7062 1
Cu -59.2868 352.733 -14.7062 1
Cu -67.2868 343.621 -14.7062 1
Cu -75.2868 334.508 -14.7062 1
Cu -83.2868 325.396 -14.7062 1
Cu -91.2868 316.283 -14.7062 1
Cu -99.2868 307.171 -14.7062 1
Cu -107.287 298.058 -14.7062 1
Cu -115.287 288.946 -14.7062 1
Cu -123.287 279.833 -14.7062 1
Cu -131.287 270.72 -14.7062 1
Cu -139.287 261.608 -14.7062 1
Cu -147.287 252.495 -14.7062 1
Cu -155.287 243.383 -14.7062 1
Cu -163.287 234.27 -14.7062 1
Cu -171.287 225.158 -14.7062 1
Cu -179.287 216.045 -14.7062 1
Cu -187.287 206.932 -14.7062 1
Cu -195.287 197.82 -14.7062 1
Cu -203.287 188.707 -14.7062 1
Cu -211.216 179.595 -14.7062 1
Cu -203.216 170.482 -14.7062 1
Cu -195.216 161.37 -14.7062 1
Cu -187.216 152.257 -14.7062 1
Cu -179.216 143.145 -14.7062 1
Cu -171.216 134.032 -14.7062 1
Cu -163.216 124.919 -14.7062 1
Cu -155.216 115.807 -14.7062 1
Cu -147.216 106.694 -14.7062 1
Cu -139.216 97.5818 -14.7062 1
Cu -131.216 88.4692 -14.7062 1
Cu -123.216 79.3566 -14.7062 1
Cu -115.216 70.2441 -14.7062 1
Cu -107.216 61.1315 -14.7062 1
Cu -99.2162 52.019 -14.7062 1
Cu -91.2162 42.9064 -14.7062 1
Cu -83.2162 33.7938 -14.7062 1
Cu -75.2162 24.6813 -14.7062 1
Cu -67.2162 15.5687 -14.7062 1
Cu -59.2162 6.45616 -14.7062 1
Cu -51.2162 -2.6564 -14.7062 1
Cu -43.2162 -11.769 -14.7062 1
Cu -35.2162 -20.8815 -14.7062 1
Cu -27.2162 -29.9941 -14.7062 1
Cu -19.2162 -39.1066 -14.7062 1
Cu -11.2162 -48.2192 -14.7062 1
Cu -3.2162 -57.3318 -14.7062 1
Cu 4.7838 -66.4443 -14.7062 1
Cu 12.7838 -75.5569 -14.7062 1
Cu 20.7838 -84.6694 -14.7062 1
Cu 28.7838 -93.782 -14.7062 1
Cu 36.7838 -102.895 -14.7062 1
Cu 44.7838 -112.007 -14.7062 1
Cu 52.7838 -121.12 -14.7062 1
Cu 60.7838 -130.232 -14.7062 1
Cu 68.7838 -139.345 -14.7062 1
Cu 76.7838 -148.457 -14.7062 1
Cu 84.7838 -157.57 -14.7062 1
Cu 92.7838 -166.682 -14.7062 1
Cu 100.784 -175.795 -14.7062 1
Cu 108.784 -184.908 -14.7062 1
Cu 116.784 -194.02 -14.7062 1
Cu 124.784 -203.133 -14.7062 1
Cu 132.784 -212.245 -14.7062 1
Cu 140.784 -221.358 -14.7062 1
Cu 148.784 -230.47 -14.7062 1
Cu 156.784 -239.583 -14.7062 1
Cu 164.784 -248.696 -14.7062 1
Cu 172.784 -257.808 -14.7062 1
Cu 180.784 -266.921 -14.7062 1
Cu 188.784 -276.033 -14.7062 1
Cu 196.784 -285.146 -14.7062 1
Cu 204.784 -294.258 -14.7062 1
Cu 212.784 -303.371 -14.7062 1
Cu 220.784 -312.483 -14.7062 1
Cu 284.784 -315.35 -14.7062 1
Cu 292.784 -306.238 -14.7062 1
Cu 300.784 -297.125 -14.7062 1
Cu 308.784 -288.013 -14.7062 1
Cu 316.784 -278.9 -14.7062 1
Cu 324.784 -269.788 -14.7062 1
Cu 332.784 -260.675 -14.7062 1
Cu 340.784 -251.562 -14.7062 1
Cu 348.784 -242.45 -14.7062 1
Cu 356.784 -233.337 -14.7062 1
Cu 364.784 -224.225 -14.7062 1
Cu 372.784 -215.112 -14.7062 1
Cu 380.784 -206 -14.7062 1
Cu 388.784 -196.887 -14.7062 1
Cu 396.784 -187.775 -14.7062 1
Cu 404.784 -178.662 -14.7062 1
Cu 412.784 -169.549 -14.7062 1
Cu 420.784 -160.437 -14.7062 1
Cu 428.784 -151.324 -14.7062 1
Cu 436.784 -142.212 -14.7062 1
Cu 444.784 -133.099 -14.7062 1
Cu 452.784 -123.987 -14.7062 1
Cu 460.784 -114.874 -14.7062 1
Cu 468.784 -105.761 -14.7062 1
Cu 476.784 -96.6489 -14.7062 1
Cu 484.784 -87.5364 -14.7062 1
Cu 492.784 -78.4238 -14.7062 1
Cu 500.784 -69.3112 -14.7062 1
Cu 508.784 -60.1987 -14.7062 1
Cu 516.784 -51.0861 -14.7062 1
Cu 524.784 -41.9736 -14.7062 1
Cu 532.784 -32.861 -14.7062 1
Cu 540.784 -23.7484 -14.7062 1
Cu 548.784 -14.6359 -14.7062 1
Cu 556.784 -5.52333 -14.7062 1
Cu 564.784 3.58923 -14.7062 1
Cu 572.784 12.7018 -14.7062 1
Cu 580.784 21.8144 -14.7062 1
Cu 588.784 30.9269 -14.7062 1
Cu 596.784 40.0395 -14.7062 1
Cu 604.784 49.152 -14.7062 1
Cu 612.784 58.2646 -14.7062 1
Cu 620.784 67.3771 -14.7062 1
Cu 628.784 76.4897 -14.7062 1
Cu 636.784 85.6023 -14.7062 1
Cu 644.784 94.7148 -14.7062 1
Cu 652.784 103.827 -14.7062 1
Cu 660.784 112.94 -14.7062 1
Cu 668.784 122.053 -14.7062 1
Cu 676.784 131.165 -14.7062 1
Cu 684.784 140.278 -14.7062 1
Cu 692.784 149.39 -14.7062 1
Cu 700.784 158.503 -14.7062 1
Cu 708.784 167.615 -14.7062 1
Cu 716.784 176.728 -14.7062 1
Cu 713.888 185.84 -14.7062 1
Cu 705.888 194.953 -14.7062 1
Cu 697.888 204.066 -14.7062 1
Cu 689.888 213.178 -14.7062 1
Cu 681.888 222.291 -14.7062 1
Cu 673.888 231.403 -14.7062 1
Cu 665.888 240.516 -14.7062 1
Cu 657.888 249.628 -14.7062 1
Cu 649.888 258.741 -14.7062 1
Cu 641.888 267.853 -14.7062 1
Cu 633.888 276.966 -14.7062 1
Cu 625.888 286.079 -14.7062 1
Cu 617.888 295.191 -14.7062 1
Cu 609.888 304.304 -14.7062 1
Cu 601.888 313.416 -14.7062 1
Cu 593.888 322.529 -14.7062 1
Cu 585.888 331.641 -14.7062 1
Cu 577.888 340.754 -14.7062 1
Cu 569.888 349.866 -14.7062 1
Cu 561.888 358.979 -14.7062 1
Cu 553.888 368.092 -14.7062 1
Cu 545.888 377.204 -14.7062 1
Cu 537.888 386.317 -14.7062 1
Cu 529.888 395.429 -14.7062 1
Cu 521.888 404.542 -14.7062 1
Cu 513.888 413.654 -14.7062 1
Cu 505.888 422.767 -14.7062 1
Cu 497.888 431.88 -14.7062 1
Cu 489.888 440.992 -14.7062 1
Cu 481.888 450.105 -14.7062 1
Cu 473.888 459.217 -14.7062 1
Cu 465.888 468.33 -14.7062 1
Cu 457.888 477.442 -14.7062 1
Cu 449.888 486.555 -14.7062 1
Cu 441.888 495.667 -14.7062 1
Cu 433.888 504.78 -14.7062 1
Cu 425.888 513.893 -14.7062 1
Cu 417.888 523.005 -14.7062 1
Cu 409.888 532.118 -14.7062 1
Cu 401.888 541.23 -14.7062 1
Cu 393.888 550.343 -14.7062 1
Cu 385.888 559.455 -14.7062 1
Cu 377.888 568.568 -14.7062 1
Cu 369.888 577.68 -14.7062 1
Cu 361.888 586.793 -14.7062 1
Cu 353.888 595.906 -14.7062 1
Cu 345.888 605.018 -14.7062 1
Cu 337.888 614.131 -14.7062 1
Cu 329.888 623.243 -14.7062 1
Cu 321.888 632.356 -14.7062 1
Cu 313.888 641.468 -14.7062 1
Cu 305.888 650.581 -14.7062 1
Cu 297.888 659.694 -14.7062 1
Cu 289.888 668.806 -14.7062 1
Cu 281.888 677.919 -14.7062 1
Cu 225.888 677.568 -14.7062 1
Cu 217.888 668.455 -14.7062 1
Cu 209.888 659.343 -14.7062 1
Cu 201.888 650.23 -14.7062 1
Cu 193.888 641.117 -14.7062 1
Cu 185.888 632.005 -14.7062 1
Cu 177.888 622.892 -14.7062 1
Cu 169.888 613.78 -14.7062 1
Cu 161.888 604.667 -14.7062 1
Cu 153.888 595.555 -14.7062 1
Cu 145.888 586.442 -14.7062 1
Cu 137.888 577.33 -14.7062 1
Cu 129.888 568.217 -14.7062 1
Cu 121.888 559.104 -14.7062 1
Cu 552.186 392.811 -14.7062 1
Cu 544.186 401.924 -14.7062 1
Cu 536.186 411.037 -14.7062 1
Cu 528.186 420.149 -14.7062 1
Cu 520.186 429.262 -14.7062 1
Cu 512.186 438.374 -14.7062 1
Cu 504.186 447.487 -14.7062 1
Cu 496.186 456.599 -14.7062 1
Cu 488.186 465.712 -14.7062 1
Cu 480.186 474.824 -14.7062 1
Cu 472.186 483.937 -14.7062 1
Cu 464.186 493.05 -14.7062 1
Cu 456.186 502.162 -14.7062 1
Cu 448.186 511.275 -14.7062 1
Cu 440.186 520.387 -14.7062 1
Cu 432.186 529.5 -14.7062 1
Cu 424.186 538.612 -14.7062 1
Cu 416.186 547.725 -14.7062 1
Cu 408.186 556.838 -14.7062 1
Cu 400.186 565.95 -14.7062 1
Cu 392.186 575.063 -14.7062 1
Cu 384.186 584.175 -14.7062 1
Cu 376.186 593.288 -14.7062 1
Cu 368.186 602.4 -14.7062 1
Cu 360.186 611.513 -14.7062 1
Cu 352.186 620.625 -14.7062 1
Cu 344.186 629.738 -14.7062 1
Cu 336.186 638.851 -14.7062 1
Cu 328.186 647.963 -14.7062 1
Cu 320.186 657.076 -14.7062 1
Cu 312.186 666.188 -14.7062 1
Cu 304.186 675.301 -14.7062 1
Cu 200.186 671.073 -14.7062 1
Cu 192.186 661.96 -14.7062 1
Cu 184.186 652.848 -14.7062 1
Cu 176.186 643.735 -14.7062 1
Cu 168.186 634.623 -14.7062 1
Cu 160.186 625.51 -14.7062 1
Cu 152.186 616.398 -14.7062 1
Cu 144.186 607.285 -14.7062 1
Cu 136.186 598.173 -14.7062 1
Cu 128.186 589.06 -14.7062 1
Cu 120.186 579.947 -14.7062 1
Cu 112.186 570.835 -14.7062 1
Cu 104.186 561.722 -14.7062 1
Cu 96.1864 552.61 -14.7062 1
Cu 88.1864 543.497 -14.7062 1
Cu 80.1864 534.385 -14.7062 1
Cu 72.1864 525.272 -14.7062 1
Cu 64.1864 516.159 -14.7062 1
Cu 56.1864 507.047 -14.7062 1
Cu 48.1864 497.934 -14.7062 1
Cu 40.1864 488.822 -14.7062 1
Cu 32.1864 479.709 -14.7062 1
Cu 24.1864 470.597 -14.7062 1
Cu 16.1864 461.484 -14.7062 1
Cu 8.18644 452.372 -14.7062 1
Cu 0.186438 443.259 -14.7062 1
Cu -7.81356 434.146 -14.7062 1
Cu -15.8136 425.034 -14.7062 1
Cu -23.8136 415.921 -14.7062 1
Cu -31.8136 406.809 -14.7062 1
Cu -39.8136 397.696 -14.7062 1
Cu -47.8136 388.584 -14.7062 1
Cu -55.8136 379.471 -14.7062 1
Cu -63.8136 370.359 -14.7062 1
Cu -71.8136 361.246 -14.7062 1
Cu -79.8136 352.133 -14.7062 1
Cu -87.8136 343.021 -14.7062 1
Cu -95.8136 333.908 -14.7062 1
Cu -103.814 324.796 -14.7062 1
Cu -111.814 315.683 -14.7062 1
Cu -119.814 306.571 -14.7062 1
Cu -127.814 297.458 -14.7062 1
Cu -135.814 288.345 -14.7062 1
Cu -143.814 279.233 -14.7062 1
Cu -151.814 270.12 -14.7062 1
Cu -159.814 261.008 -14.7062 1
Cu -167.814 251.895 -14.7062 1
Cu -175.814 242.783 -14.7062 1
Cu -183.814 233.67 -14.7062 1
Cu -191.814 224.558 -14.7062 1
Cu -199.814 215.445 -14.7062 1
Cu -207.814 206.332 -14.7062 1
Cu -215.814 197.22 -14.7062 1
Cu -223.814 188.107 -14.7062 1
Cu -230.689 178.995 -14.7062 1
Cu -222.689 169.882 -14.7062 1
Cu -214.689 160.77 -14.7062 1
Cu -206.689 151.657 -14.7062 1
Cu -198.689 142.545 -14.7062 1
Cu -190.689 133.432 -14.7062 1
Cu -182.689 124.319 -14.7062 1
Cu -174.689 115.207 -14.7062 1
Cu -166.689 106.094 -14.7062 1
Cu -158.689 96.9817 -14.7062 1
Cu -150.689 87.8692 -14.7062 1
Cu -142.689 78.7566 -14.7062 1
Cu -134.689 69.6441 -14.7062 1
Cu -126.689 60.5315 -14.7062 1
Cu -118.689 51.4189 -14.7062 1
Cu -110.689 42.3064 -14.7062 1
Cu -102.689 33.1938 -14.7062 1
Cu -94.6894 24.0813 -14.7062 1
Cu -86.6894 14.9687 -14.7062 1
Cu -78.6894 5.85613 -14.7062 1
Cu -70.6894 -3.25643 -14.7062 1
Cu -62.6894 -12.369 -14.7062 1
Cu -54.6894 -21.4815 -14.7062 1
Cu -46.6894 -30.5941 -14.7062 1
Cu -38.6894 -39.7067 -14.7062 1
Cu -30.6894 -48.8192 -14.7062 1
Cu -22.6894 -57.9318 -14.7062 1
Cu -14.6894 -67.0443 -14.7062 1
Cu -6.68943 -76.1569 -14.7062 1
Cu 1.31057 -85.2695 -14.7062 1
Cu 9.31057 -94.382 -14.7062 1
Cu 17.3106 -103.495 -14.7062 1
Cu 25.3106 -112.607 -14.7062 1
Cu 33.3106 -121.72 -14.7062 1
Cu 41.3106 -130.832 -14.7062 1
Cu 49.3106 -139.945 -14.7062 1
Cu 57.3106 -149.057 -14.7062 1
Cu 65.3106 -158.17 -14.7062 1
Cu 73.3106 -167.282 -14.7062 1
Cu 81.3106 -176.395 -14.7062 1
Cu 89.3106 -185.508 -14.7062 1
Cu 97.3106 -194.62 -14.7062 1
Cu 105.311 -203.733 -14.7062 1
Cu 113.311 -212.845 -14.7062 1
Cu 121.311 -221.958 -14.7062 1
Cu 129.311 -231.07 -14.7062 1
Cu 137.311 -240.183 -14.7062 1
Cu 145.311 -249.296 -14.7062 1
Cu 153.311 -258.408 -14.7062 1
Cu 161.311 -267.521 -14.7062 1
Cu 169.311 -276.633 -14.7062 1
Cu 177.311 -285.746 -14.7062 1
Cu 185.311 -294.858 -14.7062 1
Cu 193.311 -303.971 -14.7062 1
Cu 201.311 -313.083 -14.7062 1
Cu 305.311 -314.75 -14.7062 1
Cu 313.311 -305.638 -14.7062 1
Cu 321.311 -296.525 -14.7062 1
Cu 329.311 -287.413 -14.7062 1
Cu 337.311 -278.3 -14.7062 1
Cu 345.311 -269.188 -14.7062 1
Cu 353.311 -260.075 -14.7062 1
Cu 361.311 -250.962 -14.7062 1
Cu 369.311 -241.85 -14.7062 1
Cu 377.311 -232.737 -14.7062 1
Cu 385.311 -223.625 -14.7062 1
Cu 393.311 -214.512 -14.7062 1
Cu 401.311 -205.4 -14.7062 1
Cu 409.311 -196.287 -14.7062 1
Cu 417.311 -187.174 -14.7062 1
Cu 425.311 -178.062 -14.7062 1
Cu 433.311 -168.949 -14.7062 1
Cu 441.311 -159.837 -14.7062 1
Cu 449.311 -150.724 -14.7062 1
Cu 457.311 -141.612 -14.7062 1
Cu 465.311 -132.499 -14.7062 1
Cu 473.311 -123.387 -14.7062 1
Cu 481.311 -114.274 -14.7062 1
Cu 489.311 -105.161 -14.7062 1
Cu 497.311 -96.0489 -14.7062 1
Cu 505.311 -86.9363 -14.7062 1
Cu 513.311 -77.8238 -14.7062 1
Cu 521.311 -68.7112 -14.7062 1
Cu 529.311 -59.5987 -14.7062 1
Cu 537.311 -50.4861 -14.7062 1
Cu 545.311 -41.3735 -14.7062 1
Cu 553.311 -32.261 -14.7062 1
Cu 561.311 -23.1484 -14.7062 1
Cu 569.311 -14.0359 -14.7062 1
Cu 577.311 -4.92331 -14.7062 1
Cu 585.311 4.18925 -14.7062 1
Cu 593.311 13.3018 -14.7062 1
Cu 601.311 22.4144 -14.7062 1
Cu 609.311 31.5269 -14.7062 1
Cu 617.311 40.6395 -14.7062 1
Cu 625.311 49.7521 -14.7062 1
Cu 633.311 58.8646 -14.7062 1
Cu 641.311 67.9772 -14.7062 1
Cu 649.311 77.0897 -14.7062 1
Cu 657.311 86.2023 -14.7062 1
Cu 665.311 95.3149 -14.7062 1
Cu 673.311 104.427 -14.7062 1
Cu 681.311 113.54 -14.7062 1
Cu 689.311 122.653 -14.7062 1
Cu 697.311 131.765 -14.7062 1
Cu 705.311 140.878 -14.7062 1
Cu 713.311 149.99 -14.7062 1
Cu 721.311 159.103 -14.7062 1
Cu 729.311 168.215 -14.7062 1
Cu 737.311 177.328 -14.7062 1
Cu 733.361 186.44 -14.7062 1
Cu 725.361 195.553 -14.7062 1
Cu 717.361 204.666 -14.7062 1
Cu 709.361 213.778 -14.7062 1
Cu 701.361 222.891 -14.7062 1
Cu 693.361 232.003 -14.7062 1
Cu 685.361 241.116 -14.7062 1
Cu 677.361 250.228 -14.7062 1
Cu 669.361 259.341 -14.7062 1
Cu 661.361 268.453 -14.7062 1
Cu 653.361 277.566 -14.7062 1
Cu 645.361 286.679 -14.7062 1
Cu 637.361 295.791 -14.7062 1
Cu 629.361 304.904 -14.7062 1
Cu 621.361 314.016 -14.7062 1
Cu 613.361 323.129 -14.7062 1
Cu 605.361 332.241 -14.7062 1
Cu 597.361 341.354 -14.7062 1
Cu 589.361 350.467 -14.7062 1
Cu 581.361 359.579 -14.7062 1
Cu 573.361 368.692 -14.7062 1
Cu 565.361 377.804 -14.7062 1
Cu 557.361 386.917 -14.7062 1
Cu 526.542 -85.5333 -14.7062 1
Cu 534.542 -76.4208 -14.7062 1
Cu 542.542 -67.3082 -14.7062 1
Cu 550.542 -58.1956 -14.7062 1
Cu 558.542 -49.0831 -14.7062 1
Cu 566.542 -39.9705 -14.7062 1
Cu 574.542 -30.858 -14.7062 1
Cu 582.542 -21.7454 -14.7062 1
Cu 590.542 -12.6328 -14.7062 1
Cu 598.542 -3.52027 -14.7062 1
Cu 606.542 5.59229 -14.7062 1
Cu 614.542 14.7048 -14.7062 1
Cu 622.542 23.8174 -14.7062 1
Cu 630.542 32.93 -14.7062 1
Cu 638.542 42.0425 -14.7062 1
Cu 646.542 51.1551 -14.7062 1
Cu 654.542 60.2676 -14.7062 1
Cu 662.542 69.3802 -14.7062 1
Cu 670.542 78.4928 -14.7062 1
Cu 678.542 87.6053 -14.7062 1
Cu 686.542 96.7179 -14.7062 1
Cu 694.542 105.83 -14.7062 1
Cu 702.542 114.943 -14.7062 1
Cu 710.542 124.056 -14.7062 1
Cu 718.542 133.168 -14.7062 1
Cu 726.542 142.281 -14.7062 1
Cu 734.542 151.393 -14.7062 1
Cu 742.542 160.506 -14.7062 1
Cu 750.542 169.618 -14.7062 1
Cu 752.13 187.843 -14.7062 1
Cu 744.13 196.956 -14.7062 1
Cu 736.13 206.069 -14.7062 1
Cu 728.13 215.181 -14.7062 1
Cu 720.13 224.294 -14.7062 1
Cu 712.13 233.406 -14.7062 1
Cu 704.13 242.519 -14.7062 1
Cu 696.13 251.631 -14.7062 1
Cu 688.13 260.744 -14.7062 1
Cu 680.13 269.857 -14.7062 1
Cu 672.13 278.969 -14.7062 1
Cu 664.13 288.082 -14.7062 1
Cu 656.13 297.194 -14.7062 1
Cu 648.13 306.307 -14.7062 1
Cu 640.13 315.419 -14.7062 1
Cu 632.13 324.532 -14.7062 1
Cu 624.13 333.644 -14.7062 1
Cu 616.13 342.757 -14.7062 1
Cu 608.13 351.87 -14.7062 1
Cu 600.13 360.982 -14.7062 1
Cu 592.13 370.095 -14.7062 1
Cu 584.13 379.207 -14.7062 1
Cu 576.13 388.32 -14.7062 1
Cu 568.13 397.432 -14.7062 1
Cu 560.13 406.545 -14.7062 1
Cu 552.13 415.657 -14.7062 1
Cu 544.13 424.77 -14.7062 1
Cu 536.13 433.883 -14.7062 1
Cu 528.13 442.995 -14.7062 1
Cu 520.13 452.108 -14.7062 1
Cu 512.13 461.22 -14.7062 1
Cu 504.13 470.333 -14.7062 1
Cu 496.13 479.445 -14.7062 1
Cu 488.13 488.558 -14.7062 1
Cu 480.13 497.671 -14.7062 1
Cu 472.13 506.783 -14.7062 1
Cu 464.13 515.896 -14.7062 1
Cu 456.13 525.008 -14.7062 1
Cu 448.13 534.121 -14.7062 1
Cu 440.13 543.233 -14.7062 1
Cu 432.13 552.346 -14.7062 1
Cu 424.13 561.458 -14.7062 1
Cu 416.13 570.571 -14.7062 1
Cu 408.13 579.684 -14.7062 1
Cu 400.13 588.796 -14.7062 1
Cu 392.13 597.909 -14.7062 1
Cu 384.13 607.021 -14.7062 1
Cu 376.13 616.134 -14.7062 1
Cu 368.13 625.246 -14.7062 1
Cu 360.13 634.359 -14.7062 1
Cu 352.13 643.471 -14.7062 1
Cu 344.13 652.584 -14.7062 1
Cu 336.13 661.697 -14.7062 1
Cu 328.13 670.809 -14.7062 1
Cu 184.13 675.565 -14.7062 1
Cu 176.13 666.452 -14.7062 1
Cu 168.13 657.34 -14.7062 1
Cu 160.13 648.227 -14.7062 1
Cu 152.13 639.114 -14.7062 1
Cu 144.13 630.002 -14.7062 1
Cu 136.13 620.889 -14.7062 1
Cu 128.13 611.777 -14.7062 1
Cu 120.13 602.664 -14.7062 1
Cu 112.13 593.552 -14.7062 1
Cu 104.13 584.439 -14.7062 1
Cu 96.1297 575.326 -14.7062 1
Cu 88.1297 566.214 -14.7062 1
Cu 80.1297 557.101 -14.7062 1
Cu 72.1297 547.989 -14.7062 1
Cu 64.1297 538.876 -14.7062 1
Cu 56.1297 529.764 -14.7062 1
Cu 48.1297 520.651 -14.7062 1
Cu 40.1297 511.539 -14.7062 1
Cu 32.1297 502.426 -14.7062 1
Cu 24.1297 493.313 -14.7062 1
Cu 16.1297 484.201 -14.7062 1
Cu 8.1297 475.088 -14.7062 1
Cu 0.129703 465.976 -14.7062 1
Cu -7.8703 456.863 -14.7062 1
Cu -15.8703 447.751 -14.7062 1
Cu -23.8703 438.638 -14.7062 1
Cu -31.8703 429.526 -14.7062 1
Cu -39.8703 420.413 -14.7062 1
Cu -47.8703 411.3 -14.7062 1
Cu -55.8703 402.188 -14.7062 1
Cu -63.8703 393.075 -14.7062 1
Cu -71.8703 383.963 -14.7062 1
Cu -79.8703 374.85 -14.7062 1
Cu -87.8703 365.738 -14.7062 1
Cu -95.8703 356.625 -14.7062 1
Cu -103.87 347.512 -14.7062 1
Cu -111.87 338.4 -14.7062 1
Cu -119.87 329.287 -14.7062 1
Cu -127.87 320.175 -14.7062 1
Cu -135.87 311.062 -14.7062 1
Cu -143.87 301.95 -14.7062 1
Cu -151.87 292.837 -14.7062 1
Cu -159.87 283.725 -14.7062 1
Cu -167.87 274.612 -14.7062 1
Cu -175.87 265.499 -14.7062 1
Cu -183.87 256.387 -14.7062 1
Cu -191.87 247.274 -14.7062 1
Cu -199.87 238.162 -14.7062 1
Cu -207.87 229.049 -14.7062 1
Cu -215.87 219.937 -14.7062 1
Cu -223.87 210.824 -14.7062 1
Cu -231.87 201.712 -14.7062 1
Cu -239.87 192.599 -14.7062 1
Cu -238.633 165.261 -14.7062 1
Cu -230.633 156.149 -14.7062 1
Cu -222.633 147.036 -14.7062 1
Cu -214.633 137.924 -14.7062 1
Cu -206.633 128.811 -14.7062 1
Cu -198.633 119.699 -14.7062 1
Cu -190.633 110.586 -14.7062 1
Cu -182.633 101.473 -14.7062 1
Cu -174.633 92.3608 -14.7062 1
Cu -166.633 83.2483 -14.7062 1
Cu -158.633 74.1357 -14.7062 1
Cu -150.633 65.0231 -14.7062 1
Cu -142.633 55.9106 -14.7062 1
Cu -134.633 46.798 -14.7062 1
Cu -126.633 37.6855 -14.7062 1
Cu -118.633 28.5729 -14.7062 1
Cu -110.633 19.4603 -14.7062 1
Cu -102.633 10.3478 -14.7062 1
Cu -94.6327 1.23523 -14.7062 1
Cu -86.6327 -7.87733 -14.7062 1
Cu -78.6327 -16.9899 -14.7062 1
Cu -70.6327 -26.1024 -14.7062 1
Cu -62.6327 -35.215 -14.7062 1
Cu -54.6327 -44.3276 -14.7062 1
Cu -46.6327 -53.4401 -14.7062 1
Cu -38.6327 -62.5527 -14.7062 1
Cu -30.6327 -71.6652 -14.7062 1
Cu -22.6327 -80.7778 -14.7062 1
Cu -14.6327 -89.8904 -14.7062 1
Cu -6.6327 -99.0029 -14.7062 1
Cu 1.3673 -108.115 -14.7062 1
Cu 9.3673 -117.228 -14.7062 1
Cu 17.3673 -126.341 -14.7062 1
Cu 25.3673 -135.453 -14.7062 1
Cu 33.3673 -144.566 -14.7062 1
Cu 41.3673 -153.678 -14.7062 1
Cu 49.3673 -162.791 -14.7062 1
Cu 57.3673 -171.903 -14.7062 1
Cu 65.3673 -181.016 -14.7062 1
Cu 73.3673 -190.129 -14.7062 1
Cu 81.3673 -199.241 -14.7062 1
Cu 89.3673 -208.354 -14.7062 1
Cu 97.3673 -217.466 -14.7062 1
Cu 105.367 -226.579 -14.7062 1
Cu 113.367 -235.691 -14.7062 1
Cu 121.367 -244.804 -14.7062 1
Cu 129.367 -253.916 -14.7062 1
Cu 137.367 -263.029 -14.7062 1
Cu 145.367 -272.142 -14.7062 1
Cu 153.367 -281.254 -14.7062 1
Cu 161.367 -290.367 -14.7062 1
Cu 169.367 -299.479 -14.7062 1
Cu 177.367 -308.592 -14.7062 1
Cu 185.367 -317.704 -14.7062 1
Cu 321.367 -319.242 -14.7062 1
Cu 329.367 -310.129 -14.7062 1
Cu 337.367 -301.017 -14.7062 1
Cu 345.367 -291.904 -14.7062 1
Cu 353.367 -282.792 -14.7062 1
Cu 361.367 -273.679 -14.7062 1
Cu 369.367 -264.567 -14.7062 1
Cu 377.367 -255.454 -14.7062 1
Cu 385.367 -246.342 -14.7062 1
Cu 393.367 -237.229 -14.7062 1
Cu 401.367 -228.116 -14.7062 1
Cu 409.367 -219.004 -14.7062 1
Cu 417.367 -209.891 -14.7062 1
Cu 425.367 -200.779 -14.7062 1
Cu 433.367 -191.666 -14.7062 1
Cu 441.367 -182.554 -14.7062 1
Cu 449.367 -173.441 -14.7062 1
Cu 457.367 -164.328 -14.7062 1
Cu 465.367 -155.216 -14.7062 1
Cu 473.367 -146.103 -14.7062 1
Cu 481.367 -136.991 -14.7062 1
Cu 489.367 -127.878 -14.7062 1
Cu 497.367 -118.766 -14.7062 1
Cu 505.367 -109.653 -14.7062 1
Cu 513.367 -100.541 -14.7062 1
Cu 521.367 -91.428 -14.7062 1
Cu 732.288 126.044 -14.7062 1
Cu 740.288 135.157 -14.7062 1
Cu 748.288 144.269 -14.7062 1
Cu 746.384 217.17 -14.7062 1
Cu 738.384 226.283 -14.7062 1
Cu 730.384 235.395 -14.7062 1
Cu 722.384 244.508 -14.7062 1
Cu 714.384 253.62 -14.7062 1
Cu 706.384 262.733 -14.7062 1
Cu 698.384 271.845 -14.7062 1
Cu 690.384 280.958 -14.7062 1
Cu 682.384 290.07 -14.7062 1
Cu 674.384 299.183 -14.7062 1
Cu 666.384 308.296 -14.7062 1
Cu 658.384 317.408 -14.7062 1
Cu 650.384 326.521 -14.7062 1
Cu 642.384 335.633 -14.7062 1
Cu 634.384 344.746 -14.7062 1
Cu 626.384 353.858 -14.7062 1
Cu 618.384 362.971 -14.7062 1
Cu 610.384 372.083 -14.7062 1
Cu 602.384 381.196 -14.7062 1
Cu 594.384 390.309 -14.7062 1
Cu 586.384 399.421 -14.7062 1
Cu 578.384 408.534 -14.7062 1
Cu 570.384 417.646 -14.7062 1
Cu 562.384 426.759 -14.7062 1
Cu 554.384 435.871 -14.7062 1
Cu 546.384 444.984 -14.7062 1
Cu 538.384 454.097 -14.7062 1
Cu 530.384 463.209 -14.7062 1
Cu 522.384 472.322 -14.7062 1
Cu 514.384 481.434 -14.7062 1
Cu 506.384 490.547 -14.7062 1
Cu 498.384 499.659 -14.7062 1
Cu 490.384 508.772 -14.7062 1
Cu 482.384 517.884 -14.7062 1
Cu 474.384 526.997 -14.7062 1
Cu 466.384 536.11 -14.7062 1
Cu 458.384 545.222 -14.7062 1
Cu 450.384 554.335 -14.7062 1
Cu 442.384 563.447 -14.7062 1
Cu 434.384 572.56 -14.7062 1
Cu 426.384 581.672 -14.7062 1
Cu 418.384 590.785 -14.7062 1
Cu 410.384 599.897 -14.7062 1
Cu 402.384 609.01 -14.7062 1
Cu 394.384 618.123 -14.7062 1
Cu 386.384 627.235 -14.7062 1
Cu 378.384 636.348 -14.7062 1
Cu 370.384 645.46 -14.7062 1
Cu 362.384 654.573 -14.7062 1
Cu 354.384 663.685 -14.7062 1
Cu 346.384 672.798 -14.7062 1
Cu 162.384 673.576 -14.7062 1
Cu 154.384 664.463 -14.7062 1
Cu 146.384 655.351 -14.7062 1
Cu 138.384 646.238 -14.7062 1
Cu 130.384 637.126 -14.7062 1
Cu 122.384 628.013 -14.7062 1
Cu 114.384 618.9 -14.7062 1
Cu 106.384 609.788 -14.7062 1
Cu 98.3837 600.675 -14.7062 1
Cu 90.3837 591.563 -14.7062 1
Cu 82.3837 582.45 -14.7062 1
Cu 74.3837 573.338 -14.7062 1
Cu 66.3837 564.225 -14.7062 1
Cu 58.3837 555.113 -14.7062 1
Cu 50.3837 546 -14.7062 1
Cu 42.3837 536.887 -14.7062 1
Cu 34.3837 527.775 -14.7062 1
Cu 26.3837 518.662 -14.7062 1
Cu 18.3837 509.55 -14.7062 1
Cu 10.3837 500.437 -14.7062 1
Cu 2.38372 491.325 -14.7062 1
Cu -5.61628 482.212 -14.7062 1
Cu -13.6163 473.1 -14.7062 1
Cu -21.6163 463.987 -14.7062 1
Cu -29.6163 454.874 -14.7062 1
Cu -37.6163 445.762 -14.7062 1
Cu -45.6163 436.649 -14.7062 1
Cu -53.6163 427.537 -14.7062 1
Cu -61.6163 418.424 -14.7062 1
Cu -69.6163 409.312 -14.7062 1
Cu -77.6163 400.199 -14.7062 1
Cu -85.6163 391.086 -14.7062 1
Cu -93.6163 381.974 -14.7062 1
Cu -101.616 372.861 -14.7062 1
Cu -109.616 363.749 -14.7062 1
Cu -117.616 354.636 -14.7062 1
Cu -125.616 345.524 -14.7062 1
Cu -133.616 336.411 -14.7062 1
Cu -141.616 327.299 -14.7062 1
Cu -149.616 318.186 -14.7062 1
Cu -157.616 309.073 -14.7062 1
Cu -165.616 299.961 -14.7062 1
Cu -173.616 290.848 -14.7062 1
Cu -181.616 281.736 -14.7062 1
Cu -189.616 272.623 -14.7062 1
Cu -197.616 263.511 -14.7062 1
Cu -205.616 254.398 -14.7062 1
Cu -213.616 245.286 -14.7062 1
Cu -221.616 236.173 -14.7062 1
Cu -229.616 227.06 -14.7062 1
Cu -237.616 217.948 -14.7062 1
Cu -245.616 208.835 -14.7062 1
Cu -240.887 145.047 -14.7062 1
Cu -232.887 135.935 -14.7062 1
Cu -224.887 126.822 -14.7062 1
Cu -216.887 117.71 -14.7062 1
Cu -208.887 108.597 -14.7062 1
Cu -200.887 99.4846 -14.7062 1
Cu -192.887 90.372 -14.7062 1
Cu -184.887 81.2595 -14.7062 1
Cu -176.887 72.1469 -14.7062 1
Cu -168.887 63.0343 -14.7062 1
Cu -160.887 53.9218 -14.7062 1
Cu -152.887 44.8092 -14.7062 1
Cu -144.887 35.6967 -14.7062 1
Cu -136.887 26.5841 -14.7062 1
Cu -128.887 17.4715 -14.7062 1
Cu -120.887 8.35899 -14.7062 1
Cu -112.887 -0.75357 -14.7062 1
Cu -104.887 -9.86613 -14.7062 1
Cu -96.8867 -18.9787 -14.7062 1
Cu -88.8867 -28.0912 -14.7062 1
Cu -80.8867 -37.2038 -14.7062 1
Cu -72.8867 -46.3164 -14.7062 1
Cu -64.8867 -55.4289 -14.7062 1
Cu -56.8867 -64.5415 -14.7062 1
Cu -48.8867 -73.654 -14.7062 1
Cu -40.8867 -82.7666 -14.7062 1
Cu -32.8867 -91.8792 -14.7062 1
Cu -24.8867 -100.992 -14.7062 1
Cu -16.8867 -110.104 -14.7062 1
Cu -8.88671 -119.217 -14.7062 1
Cu -0.886711 -128.329 -14.7062 1
Cu 7.11329 -137.442 -14.7062 1
Cu 15.1133 -146.555 -14.7062 1
Cu 23.1133 -155.667 -14.7062 1
Cu 31.1133 -164.78 -14.7062 1
Cu 39.1133 -173.892 -14.7062 1
Cu 47.1133 -183.005 -14.7062 1
Cu 55.1133 -192.117 -14.7062 1
Cu 63.1133 -201.23 -14.7062 1
Cu 71.1133 -210.342 -14.7062 1
Cu 79.1133 -219.455 -14.7062 1
Cu 87.1133 -228.568 -14.7062 1
Cu 95.1133 -237.68 -14.7062 1
Cu 103.113 -246.793 -14.7062 1
Cu 111.113 -255.905 -14.7062 1
Cu 119.113 -265.018 -14.7062 1
Cu 127.113 -274.13 -14.7062 1
Cu 135.113 -283.243 -14.7062 1
Cu 143.113 -292.355 -14.7062 1
Cu 151.113 -301.468 -14.7062 1
Cu 159.113 -310.581 -14.7062 1
Cu 167.113 -319.693 -14.7062 1
Cu 343.113 -317.253 -14.7062 1
Cu 351.113 -308.141 -14.7062 1
Cu 359.113 -299.028 -14.7062 1
Cu 367.113 -289.916 -14.7062 1
Cu 375.113 -280.803 -14.7062 1
Cu 383.113 -271.69 -14.7062 1
Cu 391.113 -262.578 -14.7062 1
Cu 399.113 -253.465 -14.7062 1
Cu 407.113 -244.353 -14.7062 1
Cu 415.113 -235.24 -14.7062 1
Cu 423.113 -226.128 -14.7062 1
Cu 431.113 -217.015 -14.7062 1
Cu 439.113 -207.902 -14.7062 1
Cu 447.113 -198.79 -14.7062 1
Cu 455.113 -189.677 -14.7062 1
Cu 463.113 -180.565 -14.7062 1
Cu 471.113 -171.452 -14.7062 1
Cu 479.113 -162.34 -14.7062 1
Cu 487.113 -153.227 -14.7062 1
Cu 495.113 -144.115 -14.7062 1
Cu 503.113 -135.002 -14.7062 1
Cu 511.113 -125.889 -14.7062 1
Cu 519.113 -116.777 -14.7062 1
Cu 527.113 -107.664 -14.7062 1
Cu 535.113 -98.5518 -14.7062 1
Cu 543.113 -89.4392 -14.7062 1
Cu 551.113 -80.3266 -14.7062 1
Cu 559.113 -71.2141 -14.7062 1
Cu 567.113 -62.1015 -14.7062 1
Cu 575.113 -52.989 -14.7062 1
Cu 583.113 -43.8764 -14.7062 1
Cu 591.113 -34.7638 -14.7062 1
Cu 599.113 -25.6513 -14.7062 1
Cu 607.113 -16.5387 -14.7062 1
Cu 615.113 -7.42616 -14.7062 1
Cu 623.113 1.6864 -14.7062 1
Cu 631.113 10.799 -14.7062 1
Cu 639.113 19.9115 -14.7062 1
Cu 647.113 29.0241 -14.7062 1
Cu 655.113 38.1366 -14.7062 1
Cu 663.113 47.2492 -14.7062 1
Cu 671.113 56.3618 -14.7062 1
Cu 679.113 65.4743 -14.7062 1
Cu 687.113 74.5869 -14.7062 1
Cu 695.113 83.6994 -14.7062 1
Cu 703.113 92.812 -14.7062 1
Cu 711.113 101.925 -14.7062 1
Cu 719.113 111.037 -14.7062 1
Cu 727.113 120.15 -14.7062 1
Cu -27.955 -120.278 -14.7062 1
Cu -19.955 -129.391 -14.7062 1
Cu -11.955 -138.503 -14.7062 1
Cu -3.95498 -147.616 -14.7062 1
Cu 4.04502 -156.728 -14.7062 1
Cu 12.045 -165.841 -14.7062 1
Cu 20.045 -174.954 -14.7062 1
Cu 28.045 -184.066 -14.7062 1
Cu 36.045 -193.179 -14.7062 1
Cu 44.045 -202.291 -14.7062 1
Cu 52.045 -211.404 -14.7062 1
Cu 60.045 -220.516 -14.7062 1
Cu 68.045 -229.629 -14.7062 1
Cu 76.045 -238.741 -14.7062 1
Cu 84.045 -247.854 -14.7062 1
Cu 92.045 -256.967 -14.7062 1
Cu 100.045 -266.079 -14.7062 1
Cu 108.045 -275.192 -14.7062 1
Cu 116.045 -284.304 -14.7062 1
Cu 124.045 -293.417 -14.7062 1
Cu 132.045 -302.529 -14.7062 1
Cu 140.045 -311.642 -14.7062 1
Cu 364.045 -316.192 -14.7062 1
Cu 372.045 -307.079 -14.7062 1
Cu 380.045 -297.967 -14.7062 1
Cu 388.045 -288.854 -14.7062 1
Cu 396.045 -279.742 -14.7062 1
Cu 404.045 -270.629 -14.7062 1
Cu 412.045 -261.517 -14.7062 1
Cu 420.045 -252.404 -14.7062 1
Cu 428.045 -243.291 -14.7062 1
Cu 436.045 -234.179 -14.7062 1
Cu 444.045 -225.066 -14.7062 1
Cu 452.045 -215.954 -14.7062 1
Cu 460.045 -206.841 -14.7062 1
Cu 468.045 -197.729 -14.7062 1
Cu 476.045 -188.616 -14.7062 1
Cu 484.045 -179.503 -14.7062 1
Cu 492.045 -170.391 -14.7062 1
Cu 500.045 -161.278 -14.7062 1
Cu 508.045 -152.166 -14.7062 1
Cu 516.045 -143.053 -14.7062 1
Cu 524.045 -133.941 -14.7062 1
Cu 532.045 -124.828 -14.7062 1
Cu 540.045 -115.716 -14.7062 1
Cu 548.045 -106.603 -14.7062 1
Cu 556.045 -97.4905 -14.7062 1
Cu 564.045 -88.3779 -14.7062 1
Cu 572.045 -79.2653 -14.7062 1
Cu 580.045 -70.1528 -14.7062 1
Cu 588.045 -61.0402 -14.7062 1
Cu 596.045 -51.9277 -14.7062 1
Cu 604.045 -42.8151 -14.7062 1
Cu 612.045 -33.7025 -14.7062 1
Cu 620.045 -24.59 -14.7062 1
Cu 628.045 -15.4774 -14.7062 1
Cu 636.045 -6.36485 -14.7062 1
Cu 644.045 2.74771 -14.7062 1
Cu 652.045 11.8603 -14.7062 1
Cu 660.045 20.9728 -14.7062 1
Cu 668.045 30.0854 -14.7062 1
Cu 676.045 39.1979 -14.7062 1
Cu 684.045 48.3105 -14.7062 1
Cu 692.045 57.4231 -14.7062 1
Cu 700.045 66.5356 -14.7062 1
Cu 708.045 75.6482 -14.7062 1
Cu 716.045 84.7607 -14.7062 1
Cu 724.045 93.8733 -14.7062 1
Cu 732.045 102.986 -14.7062 1
Cu 740.045 112.098 -14.7062 1
Cu 748.045 121.211 -14.7062 1
Cu 746.627 239.674 -14.7062 1
Cu 738.627 248.787 -14.7062 1
Cu 730.627 257.899 -14.7062 1
Cu 722.627 267.012 -14.7062 1
Cu 714.627 276.124 -14.7062 1
Cu 706.627 285.237 -14.7062 1
Cu 698.627 294.35 -14.7062 1
Cu 690.627 303.462 -14.7062 1
Cu 682.627 312.575 -14.7062 1
Cu 674.627 321.687 -14.7062 1
Cu 666.627 330.8 -14.7062 1
Cu 658.627 339.912 -14.7062 1
Cu 650.627 349.025 -14.7062 1
Cu 642.627 358.138 -14.7062 1
Cu 634.627 367.25 -14.7062 1
Cu 626.627 376.363 -14.7062 1
Cu 618.627 385.475 -14.7062 1
Cu 610.627 394.588 -14.7062 1
Cu 602.627 403.7 -14.7062 1
Cu 594.627 412.813 -14.7062 1
Cu 586.627 421.925 -14.7062 1
Cu 578.627 431.038 -14.7062 1
Cu 570.627 440.151 -14.7062 1
Cu 562.627 449.263 -14.7062 1
Cu 554.627 458.376 -14.7062 1
Cu 546.627 467.488 -14.7062 1
Cu 538.627 476.601 -14.7062 1
Cu 530.627 485.713 -14.7062 1
Cu 522.627 494.826 -14.7062 1
Cu 514.627 503.938 -14.7062 1
Cu 506.627 513.051 -14.7062 1
Cu 498.627 522.164 -14.7062 1
Cu 490.627 531.276 -14.7062 1
Cu 482.627 540.389 -14.7062 1
Cu 474.627 549.501 -14.7062 1
Cu 466.627 558.614 -14.7062 1
Cu 458.627 567.726 -14.7062 1
Cu 450.627 576.839 -14.7062 1
Cu 442.627 585.952 -14.7062 1
Cu 434.627 595.064 -14.7062 1
Cu 426.627 604.177 -14.7062 1
Cu 418.627 613.289 -14.7062 1
Cu 410.627 622.402 -14.7062 1
Cu 402.627 631.514 -14.7062 1
Cu 394.627 640.627 -14.7062 1
Cu 386.627 649.739 -14.7062 1
Cu 378.627 658.852 -14.7062 1
Cu 370.627 667.965 -14.7062 1
Cu 362.627 677.077 -14.7062 1
Cu 146.627 678.409 -14.7062 1
Cu 138.627 669.297 -14.7062 1
Cu 130.627 660.184 -14.7062 1
Cu 122.627 651.072 -14.7062 1
Cu 114.627 641.959 -14.7062 1
Cu 106.627 632.846 -14.7062 1
Cu 98.627 623.734 -14.7062 1
Cu 90.627 614.621 -14.7062 1
Cu 82.627 605.509 -14.7062 1
Cu 74.627 596.396 -14.7062 1
Cu 66.627 587.284 -14.7062 1
Cu 58.627 578.171 -14.7062 1
Cu 50.627 569.059 -14.7062 1
Cu 42.627 559.946 -14.7062 1
Cu 34.627 550.833 -14.7062 1
Cu 26.627 541.721 -14.7062 1
Cu 18.627 532.608 -14.7062 1
Cu 10.627 523.496 -14.7062 1
Cu 2.62699 514.383 -14.7062 1
Cu -5.37301 505.271 -14.7062 1
Cu -13.373 496.158 -14.7062 1
Cu -21.373 487.045 -14.7062 1
Cu -29.373 477.933 -14.7062 1
Cu -37.373 468.82 -14.7062 1
Cu -45.373 459.708 -14.7062 1
Cu -53.373 450.595 -14.7062 1
Cu -61.373 441.483 -14.7062 1
Cu -69.373 432.37 -14.7062 1
Cu -77.373 423.258 -14.7062 1
Cu -85.373 414.145 -14.7062 1
Cu -93.373 405.032 -14.7062 1
Cu -101.373 395.92 -14.7062 1
Cu -109.373 386.807 -14.7062 1
Cu -117.373 377.695 -14.7062 1
Cu -125.373 368.582 -14.7062 1
Cu -133.373 359.47 -14.7062 1
Cu -141.373 350.357 -14.7062 1
Cu -149.373 341.245 -14.7062 1
Cu -157.373 332.132 -14.7062 1
Cu -165.373 323.019 -14.7062 1
Cu -173.373 313.907 -14.7062 1
Cu -181.373 304.794 -14.7062 1
Cu -189.373 295.682 -14.7062 1
Cu -197.373 286.569 -14.7062 1
Cu -205.373 277.457 -14.7062 1
Cu -213.373 268.344 -14.7062 1
Cu -221.373 259.231 -14.7062 1
Cu -229.373 250.119 -14.7062 1
Cu -237.373 241.006 -14.7062 1
Cu -245.373 231.894 -14.7062 1
Cu -241.13 122.543 -14.7062 1
Cu -233.13 113.431 -14.7062 1
Cu -225.13 104.318 -14.7062 1
Cu -217.13 95.2054 -14.7062 1
Cu -209.13 86.0928 -14.7062 1
Cu -201.13 76.9803 -14.7062 1
Cu -193.13 67.8677 -14.7062 1
Cu -185.13 58.7552 -14.7062 1
Cu -177.13 49.6426 -14.7062 1
Cu -169.13 40.53 -14.7062 1
Cu -161.13 31.4175 -14.7062 1
Cu -153.13 22.3049 -14.7062 1
Cu -145.13 13.1924 -14.7062 1
Cu -137.13 4.07981 -14.7062 1
Cu -129.13 -5.03275 -14.7062 1
Cu -121.13 -14.1453 -14.7062 1
Cu -113.13 -23.2579 -14.7062 1
Cu -105.13 -32.3704 -14.7062 1
Cu -97.13 -41.483 -14.7062 1
Cu -89.13 -50.5955 -14.7062 1
Cu -81.13 -59.7081 -14.7062 1
Cu -73.13 -68.8207 -14.7062 1
Cu -65.13 -77.9332 -14.7062 1
Cu -57.13 -87.0458 -14.7062 1
Cu -49.13 -96.1583 -14.7062 1
Cu -41.13 -105.271 -14.7062 1
Cu -33.13 -114.383 -14.7062 1
Cu 457.447 591.851 -14.7062 1
Cu 449.447 600.964 -14.7062 1
Cu 441.447 610.076 -14.7062 1
Cu 433.447 619.189 -14.7062 1
Cu 425.447 628.302 -14.7062 1
Cu 417.447 637.414 -14.7062 1
Cu 409.447 646.527 -14.7062 1
Cu 401.447 655.639 -14.7062 1
Cu 393.447 664.752 -14.7062 1
Cu 385.447 673.864 -14.7062 1
Cu 121.447 672.509 -14.7062 1
Cu 113.447 663.397 -14.7062 1
Cu 105.447 654.284 -14.7062 1
Cu 97.4475 645.172 -14.7062 1
Cu 89.4475 636.059 -14.7062 1
Cu 81.4475 626.947 -14.7062 1
Cu 73.4475 617.834 -14.7062 1
Cu 65.4475 608.721 -14.7062 1
Cu 57.4475 599.609 -14.7062 1
Cu 49.4475 590.496 -14.7062 1
Cu 41.4475 581.384 -14.7062 1
Cu 33.4475 572.271 -14.7062 1
Cu 25.4475 563.159 -14.7062 1
Cu 17.4475 554.046 -14.7062 1
Cu 9.44748 544.934 -14.7062 1
Cu 1.44748 535.821 -14.7062 1
Cu -6.55252 526.708 -14.7062 1
Cu -14.5525 517.596 -14.7062 1
Cu -22.5525 508.483 -14.7062 1
Cu -30.5525 499.371 -14.7062 1
Cu -38.5525 490.258 -14.7062 1
Cu -46.5525 481.146 -14.7062 1
Cu -54.5525 472.033 -14.7062 1
Cu -62.5525 462.921 -14.7062 1
Cu -70.5525 453.808 -14.7062 1
Cu -78.5525 444.695 -14.7062 1
Cu -86.5525 435.583 -14.7062 1
Cu -94.5525 426.47 -14.7062 1
Cu -102.553 417.358 -14.7062 1
Cu -110.553 408.245 -14.7062 1
Cu -118.553 399.133 -14.7062 1
Cu -126.553 390.02 -14.7062 1
Cu -134.553 380.908 -14.7062 1
Cu -142.553 371.795 -14.7062 1
Cu -150.553 362.682 -14.7062 1
Cu -158.553 353.57 -14.7062 1
Cu -166.553 344.457 -14.7062 1
Cu -174.553 335.345 -14.7062 1
Cu -182.553 326.232 -14.7062 1
Cu -190.553 317.12 -14.7062 1
Cu -198.553 308.007 -14.7062 1
Cu -206.553 298.894 -14.7062 1
Cu -214.553 289.782 -14.7062 1
Cu -222.553 280.669 -14.7062 1
Cu -230.553 271.557 -14.7062 1
Cu -238.553 262.444 -14.7062 1
Cu -239.95 98.4182 -14.7062 1
Cu -231.95 89.3056 -14.7062 1
Cu -223.95 80.193 -14.7062 1
Cu -215.95 71.0805 -14.7062 1
Cu -207.95 61.9679 -14.7062 1
Cu -199.95 52.8554 -14.7062 1
Cu -191.95 43.7428 -14.7062 1
Cu -183.95 34.6302 -14.7062 1
Cu -175.95 25.5177 -14.7062 1
Cu -167.95 16.4051 -14.7062 1
Cu -159.95 7.29255 -14.7062 1
Cu -151.95 -1.82 -14.7062 1
Cu -143.95 -10.9326 -14.7062 1
Cu -135.95 -20.0451 -14.7062 1
Cu -127.95 -29.1577 -14.7062 1
Cu -119.95 -38.2702 -14.7062 1
Cu -111.95 -47.3828 -14.7062 1
Cu -103.95 -56.4954 -14.7062 1
Cu -95.9505 -65.6079 -14.7062 1
Cu -87.9505 -74.7205 -14.7062 1
Cu -79.9505 -83.833 -14.7062 1
Cu -71.9505 -92.9456 -14.7062 1
Cu -63.9505 -102.058 -14.7062 1
Cu -55.9505 -111.171 -14.7062 1
Cu -47.9505 -120.283 -14.7062 1
Cu -39.9505 -129.396 -14.7062 1
Cu -31.9505 -138.508 -14.7062 1
Cu -23.9505 -147.621 -14.7062 1
Cu -15.9505 -156.734 -14.7062 1
Cu -7.95048 -165.846 -14.7062 1
Cu 0.049522 -174.959 -14.7062 1
Cu 8.04952 -184.071 -14.7062 1
Cu 16.0495 -193.184 -14.7062 1
Cu 24.0495 -202.296 -14.7062 1
Cu 32.0495 -211.409 -14.7062 1
Cu 40.0495 -220.521 -14.7062 1
Cu 48.0495 -229.634 -14.7062 1
Cu 56.0495 -238.747 -14.7062 1
Cu 64.0495 -247.859 -14.7062 1
Cu 72.0495 -256.972 -14.7062 1
Cu 80.0495 -266.084 -14.7062 1
Cu 88.0495 -275.197 -14.7062 1
Cu 96.0495 -284.309 -14.7062 1
Cu 104.05 -293.422 -14.7062 1
Cu 112.05 -302.534 -14.7062 1
Cu 120.05 -311.647 -14.7062 1
Cu 384.05 -316.187 -14.7062 1
Cu 392.05 -307.074 -14.7062 1
Cu 400.05 -297.962 -14.7062 1
Cu 408.05 -288.849 -14.7062 1
Cu 416.05 -279.737 -14.7062 1
Cu 424.05 -270.624 -14.7062 1
Cu 432.05 -261.511 -14.7062 1
Cu 440.05 -252.399 -14.7062 1
Cu 448.05 -243.286 -14.7062 1
Cu 456.05 -234.174 -14.7062 1
Cu 464.05 -225.061 -14.7062 1
Cu 472.05 -215.949 -14.7062 1
Cu 480.05 -206.836 -14.7062 1
Cu 488.05 -197.723 -14.7062 1
Cu 496.05 -188.611 -14.7062 1
Cu 504.05 -179.498 -14.7062 1
Cu 512.05 -170.386 -14.7062 1
Cu 520.05 -161.273 -14.7062 1
Cu 528.05 -152.161 -14.7062 1
Cu 536.05 -143.048 -14.7062 1
Cu 544.05 -133.936 -14.7062 1
Cu 552.05 -124.823 -14.7062 1
Cu 560.05 -115.71 -14.7062 1
Cu 568.05 -106.598 -14.7062 1
Cu 576.05 -97.4853 -14.7062 1
Cu 584.05 -88.3728 -14.7062 1
Cu 592.05 -79.2602 -14.7062 1
Cu 600.05 -70.1476 -14.7062 1
Cu 608.05 -61.0351 -14.7062 1
Cu 616.05 -51.9225 -14.7062 1
Cu 624.05 -42.81 -14.7062 1
Cu 632.05 -33.6974 -14.7062 1
Cu 640.05 -24.5848 -14.7062 1
Cu 648.05 -15.4723 -14.7062 1
Cu 656.05 -6.35973 -14.7062 1
Cu 664.05 2.75283 -14.7062 1
Cu 672.05 11.8654 -14.7062 1
Cu 680.05 20.978 -14.7062 1
Cu 688.05 30.0905 -14.7062 1
Cu 696.05 39.2031 -14.7062 1
Cu 704.05 48.3156 -14.7062 1
Cu 712.05 57.4282 -14.7062 1
Cu 720.05 66.5408 -14.7062 1
Cu 728.05 75.6533 -14.7062 1
Cu 736.05 84.7659 -14.7062 1
Cu 744.05 93.8784 -14.7062 1
Cu 752.05 102.991 -14.7062 1
Cu 750.622 257.905 -14.7062 1
Cu 742.622 267.017 -14.7062 1
Cu 734.622 276.13 -14.7062 1
Cu 726.622 285.242 -14.7062 1
Cu 718.622 294.355 -14.7062 1
Cu 710.622 303.467 -14.7062 1
Cu 702.622 312.58 -14.7062 1
Cu 694.622 321.692 -14.7062 1
Cu 686.622 330.805 -14.7062 1
Cu 678.622 339.918 -14.7062 1
Cu 670.622 349.03 -14.7062 1
Cu 662.622 358.143 -14.7062 1
Cu 654.622 367.255 -14.7062 1
Cu 646.622 376.368 -14.7062 1
Cu 638.622 385.48 -14.7062 1
Cu 630.622 394.593 -14.7062 1
Cu 622.622 403.705 -14.7062 1
Cu 614.622 412.818 -14.7062 1
Cu 606.622 421.931 -14.7062 1
Cu 598.622 431.043 -14.7062 1
Cu 590.622 440.156 -14.7062 1
Cu 582.622 449.268 -14.7062 1
Cu 574.622 458.381 -14.7062 1
Cu 566.622 467.493 -14.7062 1
Cu 558.622 476.606 -14.7062 1
Cu 550.622 485.718 -14.7062 1
Cu 542.622 494.831 -14.7062 1
Cu 534.622 503.944 -14.7062 1
Cu 526.622 513.056 -14.7062 1
Cu 518.622 522.169 -14.7062 1
Cu 510.622 531.281 -14.7062 1
Cu 502.622 540.394 -14.7062 1
Cu 494.622 549.506 -14.7062 1
Cu 486.622 558.619 -14.7062 1
Cu 478.622 567.732 -14.7062 1
Cu 470.622 576.844 -14.7062 1
Cu 462.622 585.957 -14.7062 1
Cu -187.951 342.864 -14.7062 1
Cu -195.951 333.751 -14.7062 1
Cu -203.951 324.639 -14.7062 1
Cu -211.951 315.526 -14.7062 1
Cu -219.951 306.413 -14.7062 1
Cu -227.951 297.301 -14.7062 1
Cu -235.951 288.188 -14.7062 1
Cu -243.951 279.076 -14.7062 1
Cu -242.552 78.5995 -14.7062 1
Cu -234.552 69.4869 -14.7062 1
Cu -226.552 60.3744 -14.7062 1
Cu -218.552 51.2618 -14.7062 1
Cu -210.552 42.1493 -14.7062 1
Cu -202.552 33.0367 -14.7062 1
Cu -194.552 23.9241 -14.7062 1
Cu -186.552 14.8116 -14.7062 1
Cu -178.552 5.69903 -14.7062 1
Cu -170.552 -3.41353 -14.7062 1
Cu -162.552 -12.5261 -14.7062 1
Cu -154.552 -21.6387 -14.7062 1
Cu -146.552 -30.7512 -14.7062 1
Cu -138.552 -39.8638 -14.7062 1
Cu -130.552 -48.9763 -14.7062 1
Cu -122.552 -58.0889 -14.7062 1
Cu -114.552 -67.2015 -14.7062 1
Cu -106.552 -76.314 -14.7062 1
Cu -98.5515 -85.4266 -14.7062 1
Cu -90.5515 -94.5391 -14.7062 1
Cu -82.5515 -103.652 -14.7062 1
Cu -74.5515 -112.764 -14.7062 1
Cu -66.5515 -121.877 -14.7062 1
Cu -58.5515 -130.989 -14.7062 1
Cu -50.5515 -140.102 -14.7062 1
Cu -42.5515 -149.214 -14.7062 1
Cu -34.5515 -158.327 -14.7062 1
Cu -26.5515 -167.44 -14.7062 1
Cu -18.5515 -176.552 -14.7062 1
Cu -10.5515 -185.665 -14.7062 1
Cu -2.5515 -194.777 -14.7062 1
Cu 5.4485 -203.89 -14.7062 1
Cu 13.4485 -213.002 -14.7062 1
Cu 21.4485 -222.115 -14.7062 1
Cu 29.4485 -231.228 -14.7062 1
Cu 37.4485 -240.34 -14.7062 1
Cu 45.4485 -249.453 -14.7062 1
Cu 53.4485 -258.565 -14.7062 1
Cu 61.4485 -267.678 -14.7062 1
Cu 69.4485 -276.79 -14.7062 1
Cu 77.4485 -285.903 -14.7062 1
Cu 85.4485 -295.015 -14.7062 1
Cu 93.4485 -304.128 -14.7062 1
Cu 101.448 -313.241 -14.7062 1
Cu 405.448 -314.593 -14.7062 1
Cu 413.448 -305.481 -14.7062 1
Cu 421.448 -296.368 -14.7062 1
Cu 429.448 -287.256 -14.7062 1
Cu 437.448 -278.143 -14.7062 1
Cu 445.448 -269.03 -14.7062 1
Cu 453.448 -259.918 -14.7062 1
Cu 461.448 -250.805 -14.7062 1
Cu 469.448 -241.693 -14.7062 1
Cu 477.448 -232.58 -14.7062 1
Cu 485.448 -223.468 -14.7062 1
Cu 493.448 -214.355 -14.7062 1
Cu 501.448 -205.243 -14.7062 1
Cu 509.448 -196.13 -14.7062 1
Cu 517.448 -187.017 -14.7062 1
Cu 525.448 -177.905 -14.7062 1
Cu 533.448 -168.792 -14.7062 1
Cu 541.448 -159.68 -14.7062 1
Cu 549.448 -150.567 -14.7062 1
Cu 557.448 -141.455 -14.7062 1
Cu 565.448 -132.342 -14.7062 1
Cu 573.448 -123.229 -14.7062 1
Cu 581.448 -114.117 -14.7062 1
Cu 589.448 -105.004 -14.7062 1
Cu 597.448 -95.8918 -14.7062 1
Cu 605.448 -86.7792 -14.7062 1
Cu 613.448 -77.6667 -14.7062 1
Cu 621.448 -68.5541 -14.7062 1
Cu 629.448 -59.4416 -14.7062 1
Cu 637.448 -50.329 -14.7062 1
Cu 645.448 -41.2164 -14.7062 1
Cu 653.448 -32.1039 -14.7062 1
Cu 661.448 -22.9913 -14.7062 1
Cu 669.448 -13.8788 -14.7062 1
Cu 677.448 -4.7662 -14.7062 1
Cu 685.448 4.34636 -14.7062 1
Cu 693.448 13.4589 -14.7062 1
Cu 701.448 22.5715 -14.7062 1
Cu 709.448 31.684 -14.7062 1
Cu 717.448 40.7966 -14.7062 1
Cu 725.448 49.9092 -14.7062 1
Cu 733.448 59.0217 -14.7062 1
Cu 741.448 68.1343 -14.7062 1
Cu 749.448 77.2468 -14.7062 1
Cu 753.224 277.723 -14.7062 1
Cu 745.224 286.836 -14.7062 1
Cu 737.224 295.948 -14.7062 1
Cu 729.224 305.061 -14.7062 1
Cu 721.224 314.173 -14.7062 1
Cu 713.224 323.286 -14.7062 1
Cu 705.224 332.399 -14.7062 1
Cu 697.224 341.511 -14.7062 1
Cu 689.224 350.624 -14.7062 1
Cu 681.224 359.736 -14.7062 1
Cu 673.224 368.849 -14.7062 1
Cu 665.224 377.961 -14.7062 1
Cu 657.224 387.074 -14.7062 1
Cu 649.224 396.186 -14.7062 1
Cu 641.224 405.299 -14.7062 1
Cu 633.224 414.412 -14.7062 1
Cu 625.224 423.524 -14.7062 1
Cu 617.224 432.637 -14.7062 1
Cu 609.224 441.749 -14.7062 1
Cu 601.224 450.862 -14.7062 1
Cu 593.224 459.974 -14.7062 1
Cu 585.224 469.087 -14.7062 1
Cu 577.224 478.199 -14.7062 1
Cu 569.224 487.312 -14.7062 1
Cu 561.224 496.425 -14.7062 1
Cu 553.224 505.537 -14.7062 1
Cu 545.224 514.65 -14.7062 1
Cu 537.224 523.762 -14.7062 1
Cu 529.224 532.875 -14.7062 1
Cu 521.224 541.987 -14.7062 1
Cu 513.224 551.1 -14.7062 1
Cu 505.224 560.213 -14.7062 1
Cu 497.224 569.325 -14.7062 1
Cu 489.224 578.438 -14.7062 1
Cu 481.224 587.55 -14.7062 1
Cu 473.224 596.663 -14.7062 1
Cu 465.224 605.775 -14.7062 1
Cu 457.224 614.888 -14.7062 1
Cu 449.224 624 -14.7062 1
Cu 441.224 633.113 -14.7062 1
Cu 433.224 642.226 -14.7062 1
Cu 425.224 651.338 -14.7062 1
Cu 417.224 660.451 -14.7062 1
Cu 409.224 669.563 -14.7062 1
Cu 401.224 678.676 -14.7062 1
Cu 105.224 676.811 -14.7062 1
Cu 97.2235 667.698 -14.7062 1
Cu 89.2235 658.585 -14.7062 1
Cu 81.2235 649.473 -14.7062 1
Cu 73.2235 640.36 -14.7062 1
Cu 65.2235 631.248 -14.7062 1
Cu 57.2235 622.135 -14.7062 1
Cu 49.2235 613.023 -14.7062 1
Cu 41.2235 603.91 -14.7062 1
Cu 33.2235 594.798 -14.7062 1
Cu 25.2235 585.685 -14.7062 1
Cu 17.2235 576.572 -14.7062 1
Cu 9.22351 567.46 -14.7062 1
Cu 1.22351 558.347 -14.7062 1
Cu -6.77649 549.235 -14.7062 1
Cu -14.7765 540.122 -14.7062 1
Cu -22.7765 531.01 -14.7062 1
Cu -30.7765 521.897 -14.7062 1
Cu -38.7765 512.784 -14.7062 1
Cu -46.7765 503.672 -14.7062 1
Cu -54.7765 494.559 -14.7062 1
Cu -62.7765 485.447 -14.7062 1
Cu -70.7765 476.334 -14.7062 1
Cu -78.7765 467.222 -14.7062 1
Cu -86.7765 458.109 -14.7062 1
Cu -94.7765 448.997 -14.7062 1
Cu -102.776 439.884 -14.7062 1
Cu -110.776 430.771 -14.7062 1
Cu -118.776 421.659 -14.7062 1
Cu -126.776 412.546 -14.7062 1
Cu -134.776 403.434 -14.7062 1
Cu -142.776 394.321 -14.7062 1
Cu -150.776 385.209 -14.7062 1
Cu -158.776 376.096 -14.7062 1
Cu -166.776 366.984 -14.7062 1
Cu -174.776 357.871 -14.7062 1
Cu -182.776 348.758 -14.7062 1
Cu 748.637 305.729 -14.7062 1
Cu 740.637 314.842 -14.7062 1
Cu 732.637 323.955 -14.7062 1
Cu 724.637 333.067 -14.7062 1
Cu 716.637 342.18 -14.7062 1
Cu 708.637 351.292 -14.7062 1
Cu 700.637 360.405 -14.7062 1
Cu 692.637 369.517 -14.7062 1
Cu 684.637 378.63 -14.7062 1
Cu 676.637 387.742 -14.7062 1
Cu 668.637 396.855 -14.7062 1
Cu 660.637 405.968 -14.7062 1
Cu 652.637 415.08 -14.7062 1
Cu 644.637 424.193 -14.7062 1
Cu 636.637 433.305 -14.7062 1
Cu 628.637 442.418 -14.7062 1
Cu 620.637 451.53 -14.7062 1
Cu 612.637 460.643 -14.7062 1
Cu 604.637 469.755 -14.7062 1
Cu 596.637 478.868 -14.7062 1
Cu 588.637 487.981 -14.7062 1
Cu 580.637 497.093 -14.7062 1
Cu 572.637 506.206 -14.7062 1
Cu 564.637 515.318 -14.7062 1
Cu 556.637 524.431 -14.7062 1
Cu 548.637 533.543 -14.7062 1
Cu 540.637 542.656 -14.7062 1
Cu 532.637 551.769 -14.7062 1
Cu 524.637 560.881 -14.7062 1
Cu 516.637 569.994 -14.7062 1
Cu 508.637 579.106 -14.7062 1
Cu 500.637 588.219 -14.7062 1
Cu 492.637 597.331 -14.7062 1
Cu 484.637 606.444 -14.7062 1
Cu 476.637 615.556 -14.7062 1
Cu 468.637 624.669 -14.7062 1
Cu 460.637 633.782 -14.7062 1
Cu 452.637 642.894 -14.7062 1
Cu 444.637 652.007 -14.7062 1
Cu 436.637 661.119 -14.7062 1
Cu 428.637 670.232 -14.7062 1
Cu 420.637 679.344 -14.7062 1
Cu 84.6365 676.142 -14.7062 1
Cu 76.6365 667.029 -14.7062 1
Cu 68.6365 657.917 -14.7062 1
Cu 60.6365 648.804 -14.7062 1
Cu 52.6365 639.692 -14.7062 1
Cu 44.6365 630.579 -14.7062 1
Cu 36.6365 621.467 -14.7062 1
Cu 28.6365 612.354 -14.7062 1
Cu 20.6365 603.241 -14.7062 1
Cu 12.6365 594.129 -14.7062 1
Cu 4.63655 585.016 -14.7062 1
Cu -3.36345 575.904 -14.7062 1
Cu -11.3635 566.791 -14.7062 1
Cu -19.3635 557.679 -14.7062 1
Cu -27.3635 548.566 -14.7062 1
Cu -35.3635 539.454 -14.7062 1
Cu -43.3635 530.341 -14.7062 1
Cu -51.3635 521.228 -14.7062 1
Cu -59.3635 512.116 -14.7062 1
Cu -67.3635 503.003 -14.7062 1
Cu -75.3635 493.891 -14.7062 1
Cu -83.3635 484.778 -14.7062 1
Cu -91.3635 475.666 -14.7062 1
Cu -99.3635 466.553 -14.7062 1
Cu -107.363 457.441 -14.7062 1
Cu -115.363 448.328 -14.7062 1
Cu -123.363 439.215 -14.7062 1
Cu -131.363 430.103 -14.7062 1
Cu -139.363 420.99 -14.7062 1
Cu -147.363 411.878 -14.7062 1
Cu -155.363 402.765 -14.7062 1
Cu -163.363 393.653 -14.7062 1
Cu -171.363 384.54 -14.7062 1
Cu -179.363 375.428 -14.7062 1
Cu -187.363 366.315 -14.7062 1
Cu -195.363 357.202 -14.7062 1
Cu -203.363 348.09 -14.7062 1
Cu -211.363 338.977 -14.7062 1
Cu -219.363 329.865 -14.7062 1
Cu -227.363 320.752 -14.7062 1
Cu -235.363 311.64 -14.7062 1
Cu -243.363 302.527 -14.7062 1
Cu -243.14 56.4879 -14.7062 1
Cu -235.14 47.3754 -14.7062 1
Cu -227.14 38.2628 -14.7062 1
Cu -219.14 29.1502 -14.7062 1
Cu -211.14 20.0377 -14.7062 1
Cu -203.14 10.9251 -14.7062 1
Cu -195.14 1.81256 -14.7062 1
Cu -187.14 -7.3 -14.7062 1
Cu -179.14 -16.4126 -14.7062 1
Cu -171.14 -25.5251 -14.7062 1
Cu -163.14 -34.6377 -14.7062 1
Cu -155.14 -43.7502 -14.7062 1
Cu -147.14 -52.8628 -14.7062 1
Cu -139.14 -61.9754 -14.7062 1
Cu -131.14 -71.0879 -14.7062 1
Cu -123.14 -80.2005 -14.7062 1
Cu -115.14 -89.313 -14.7062 1
Cu -107.14 -98.4256 -14.7062 1
Cu -99.1395 -107.538 -14.7062 1
Cu -91.1395 -116.651 -14.7062 1
Cu -83.1395 -125.763 -14.7062 1
Cu -75.1395 -134.876 -14.7062 1
Cu -67.1395 -143.988 -14.7062 1
Cu -59.1395 -153.101 -14.7062 1
Cu -51.1395 -162.214 -14.7062 1
Cu -43.1395 -171.326 -14.7062 1
Cu -35.1395 -180.439 -14.7062 1
Cu -27.1395 -189.551 -14.7062 1
Cu -19.1395 -198.664 -14.7062 1
Cu -11.1395 -207.776 -14.7062 1
Cu -3.13954 -216.889 -14.7062 1
Cu 4.86046 -226.001 -14.7062 1
Cu 12.8605 -235.114 -14.7062 1
Cu 20.8605 -244.227 -14.7062 1
Cu 28.8605 -253.339 -14.7062 1
Cu 36.8605 -262.452 -14.7062 1
Cu 44.8605 -271.564 -14.7062 1
Cu 52.8605 -280.677 -14.7062 1
Cu 60.8605 -289.789 -14.7062 1
Cu 68.8605 -298.902 -14.7062 1
Cu 76.8605 -308.014 -14.7062 1
Cu 84.8605 -317.127 -14.7062 1
Cu 420.86 -319.819 -14.7062 1
Cu 428.86 -310.707 -14.7062 1
Cu 436.86 -301.594 -14.7062 1
Cu 444.86 -292.482 -14.7062 1
Cu 452.86 -283.369 -14.7062 1
Cu 460.86 -274.257 -14.7062 1
Cu 468.86 -265.144 -14.7062 1
Cu 476.86 -256.031 -14.7062 1
Cu 484.86 -246.919 -14.7062 1
Cu 492.86 -237.806 -14.7062 1
Cu 500.86 -228.694 -14.7062 1
Cu 508.86 -219.581 -14.7062 1
Cu 516.86 -210.469 -14.7062 1
Cu 524.86 -201.356 -14.7062 1
Cu 532.86 -192.243 -14.7062 1
Cu 540.86 -183.131 -14.7062 1
Cu 548.86 -174.018 -14.7062 1
Cu 556.86 -164.906 -14.7062 1
Cu 564.86 -155.793 -14.7062 1
Cu 572.86 -146.681 -14.7062 1
Cu 580.86 -137.568 -14.7062 1
Cu 588.86 -128.456 -14.7062 1
Cu 596.86 -119.343 -14.7062 1
Cu 604.86 -110.23 -14.7062 1
Cu 612.86 -101.118 -14.7062 1
Cu 620.86 -92.0053 -14.7062 1
Cu 628.86 -82.8928 -14.7062 1
Cu 636.86 -73.7802 -14.7062 1
Cu 644.86 -64.6676 -14.7062 1
Cu 652.86 -55.5551 -14.7062 1
Cu 660.86 -46.4425 -14.7062 1
Cu 668.86 -37.33 -14.7062 1
Cu 676.86 -28.2174 -14.7062 1
Cu 684.86 -19.1049 -14.7062 1
Cu 692.86 -9.99229 -14.7062 1
Cu 700.86 -0.879731 -14.7062 1
Cu 708.86 8.23283 -14.7062 1
Cu 716.86 17.3454 -14.7062 1
Cu 724.86 26.4579 -14.7062 1
Cu 732.86 35.5705 -14.7062 1
Cu 740.86 44.6831 -14.7062 1
Cu 748.86 53.7956 -14.7062 1
Cu 751.762 324.951 -14.7062 1
Cu 743.762 334.064 -14.7062 1
Cu 735.762 343.176 -14.7062 1
Cu 727.762 352.289 -14.7062 1
Cu 719.762 361.402 -14.7062 1
Cu 711.762 370.514 -14.7062 1
Cu 703.762 379.627 -14.7062 1
Cu 695.762 388.739 -14.7062 1
Cu 687.762 397.852 -14.7062 1
Cu 679.762 406.964 -14.7062 1
Cu 671.762 416.077 -14.7062 1
Cu 663.762 425.189 -14.7062 1
Cu 655.762 434.302 -14.7062 1
Cu 647.762 443.415 -14.7062 1
Cu 639.762 452.527 -14.7062 1
Cu 631.762 461.64 -14.7062 1
Cu 623.762 470.752 -14.7062 1
Cu 615.762 479.865 -14.7062 1
Cu 607.762 488.977 -14.7062 1
Cu 599.762 498.09 -14.7062 1
Cu 591.762 507.202 -14.7062 1
Cu 583.762 516.315 -14.7062 1
Cu 575.762 525.428 -14.7062 1
Cu 567.762 534.54 -14.7062 1
Cu 559.762 543.653 -14.7062 1
Cu 551.762 552.765 -14.7062 1
Cu 543.762 561.878 -14.7062 1
Cu 535.762 570.99 -14.7062 1
Cu 527.762 580.103 -14.7062 1
Cu 519.762 589.216 -14.7062 1
Cu 511.762 598.328 -14.7062 1
Cu 503.762 607.441 -14.7062 1
Cu 495.762 616.553 -14.7062 1
Cu 487.762 625.666 -14.7062 1
Cu 479.762 634.778 -14.7062 1
Cu 471.762 643.891 -14.7062 1
Cu 463.762 653.003 -14.7062 1
Cu 455.762 662.116 -14.7062 1
Cu 447.762 671.229 -14.7062 1
Cu 63.7615 675.145 -14.7062 1
Cu 55.7615 666.033 -14.7062 1
Cu 47.7615 656.92 -14.7062 1
Cu 39.7615 647.808 -14.7062 1
Cu 31.7615 638.695 -14.7062 1
Cu 23.7615 629.582 -14.7062 1
Cu 15.7615 620.47 -14.7062 1
Cu 7.76151 611.357 -14.7062 1
Cu -0.238489 602.245 -14.7062 1
Cu -8.23849 593.132 -14.7062 1
Cu -16.2385 584.02 -14.7062 1
Cu -24.2385 574.907 -14.7062 1
Cu -32.2385 565.795 -14.7062 1
Cu -40.2385 556.682 -14.7062 1
Cu -48.2385 547.569 -14.7062 1
Cu -56.2385 538.457 -14.7062 1
Cu -64.2385 529.344 -14.7062 1
Cu -72.2385 520.232 -14.7062 1
Cu -80.2385 511.119 -14.7062 1
Cu -88.2385 502.007 -14.7062 1
Cu -96.2385 492.894 -14.7062 1
Cu -104.238 483.781 -14.7062 1
Cu -112.238 474.669 -14.7062 1
Cu -120.238 465.556 -14.7062 1
Cu -128.238 456.444 -14.7062 1
Cu -136.238 447.331 -14.7062 1
Cu -144.238 438.219 -14.7062 1
Cu -152.238 429.106 -14.7062 1
Cu -160.238 419.994 -14.7062 1
Cu -168.238 410.881 -14.7062 1
Cu -176.238 401.768 -14.7062 1
Cu -184.238 392.656 -14.7062 1
Cu -192.238 383.543 -14.7062 1
Cu -200.238 374.431 -14.7062 1
Cu -208.238 365.318 -14.7062 1
Cu -216.238 356.206 -14.7062 1
Cu -224.238 347.093 -14.7062 1
Cu -232.238 337.981 -14.7062 1
Cu -240.238 328.868 -14.7062 1
Cu -238.265 28.1535 -14.7062 1
Cu -230.265 19.041 -14.7062 1
Cu -222.265 9.92839 -14.7062 1
Cu -214.265 0.815833 -14.7062 1
Cu -206.265 -8.29673 -14.7062 1
Cu -198.265 -17.4093 -14.7062 1
Cu -190.265 -26.5218 -14.7062 1
Cu -182.265 -35.6344 -14.7062 1
Cu -174.265 -44.747 -14.7062 1
Cu -166.265 -53.8595 -14.7062 1
Cu -158.265 -62.9721 -14.7062 1
Cu -150.265 -72.0846 -14.7062 1
Cu -142.265 -81.1972 -14.7062 1
Cu -134.265 -90.3098 -14.7062 1
Cu -126.265 -99.4223 -14.7062 1
Cu -118.265 -108.535 -14.7062 1
Cu -110.265 -117.647 -14.7062 1
Cu -102.265 -126.76 -14.7062 1
Cu -94.2645 -135.873 -14.7062 1
Cu -86.2645 -144.985 -14.7062 1
Cu -78.2645 -154.098 -14.7062 1
Cu -70.2645 -163.21 -14.7062 1
Cu -62.2645 -172.323 -14.7062 1
Cu -54.2645 -181.435 -14.7062 1
Cu -46.2645 -190.548 -14.7062 1
Cu -38.2645 -199.66 -14.7062 1
Cu -30.2645 -208.773 -14.7062 1
Cu -22.2645 -217.886 -14.7062 1
Cu -14.2645 -226.998 -14.7062 1
Cu -6.2645 -236.111 -14.7062 1
Cu 1.7355 -245.223 -14.7062 1
Cu 9.7355 -254.336 -14.7062 1
Cu 17.7355 -263.448 -14.7062 1
Cu 25.7355 -272.561 -14.7062 1
Cu 33.7355 -281.674 -14.7062 1
Cu 41.7355 -290.786 -14.7062 1
Cu 49.7355 -299.899 -14.7062 1
Cu 57.7355 -309.011 -14.7062 1
Cu 65.7355 -318.124 -14.7062 1
Cu 441.735 -318.823 -14.7062 1
Cu 449.735 -309.71 -14.7062 1
Cu 457.735 -300.597 -14.7062 1
Cu 465.735 -291.485 -14.7062 1
Cu 473.735 -282.372 -14.7062 1
Cu 481.735 -273.26 -14.7062 1
Cu 489.735 -264.147 -14.7062 1
Cu 497.735 -255.035 -14.7062 1
Cu 505.735 -245.922 -14.7062 1
Cu 513.735 -236.81 -14.7062 1
Cu 521.735 -227.697 -14.7062 1
Cu 529.735 -218.584 -14.7062 1
Cu 537.735 -209.472 -14.7062 1
Cu 545.735 -200.359 -14.7062 1
Cu 553.735 -191.247 -14.7062 1
Cu 561.735 -182.134 -14.7062 1
Cu 569.735 -173.022 -14.7062 1
Cu 577.735 -163.909 -14.7062 1
Cu 585.735 -154.797 -14.7062 1
Cu 593.735 -145.684 -14.7062 1
Cu 601.735 -136.571 -14.7062 1
Cu 609.735 -127.459 -14.7062 1
Cu 617.735 -118.346 -14.7062 1
Cu 625.735 -109.234 -14.7062 1
Cu 633.735 -100.121 -14.7062 1
Cu 641.735 -91.0086 -14.7062 1
Cu 649.735 -81.896 -14.7062 1
Cu 657.735 -72.7835 -14.7062 1
Cu 665.735 -63.6709 -14.7062 1
Cu 673.735 -54.5584 -14.7062 1
Cu 681.735 -45.4458 -14.7062 1
Cu 689.735 -36.3332 -14.7062 1
Cu 697.735 -27.2207 -14.7062 1
Cu 705.735 -18.1081 -14.7062 1
Cu 713.735 -8.99556 -14.7062 1
Cu 721.735 0.116996 -14.7062 1
Cu 729.735 9.22956 -14.7062 1
Cu 737.735 18.3421 -14.7062 1
Cu 745.735 27.4547 -14.7062 1
Cu 753.735 36.5672 -14.7062 1
Cu -242.078 9.71555 -14.7062 1
Cu -234.078 0.60299 -14.7062 1
Cu -226.078 -8.50957 -14.7062 1
Cu -218.078 -17.6221 -14.7062 1
Cu -210.078 -26.7347 -14.7062 1
Cu -202.078 -35.8472 -14.7062 1
Cu -194.078 -44.9598 -14.7062 1
Cu -186.078 -54.0724 -14.7062 1
Cu -178.078 -63.1849 -14.7062 1
Cu -170.078 -72.2975 -14.7062 1
Cu -162.078 -81.41 -14.7062 1
Cu -154.078 -90.5226 -14.7062 1
Cu -146.078 -99.6352 -14.7062 1
Cu -138.078 -108.748 -14.7062 1
Cu -130.078 -117.86 -14.7062 1
Cu -122.078 -126.973 -14.7062 1
Cu -114.078 -136.085 -14.7062 1
Cu -106.078 -145.198 -14.7062 1
Cu -98.0776 -154.311 -14.7062 1
Cu -90.0776 -163.423 -14.7062 1
Cu -82.0776 -172.536 -14.7062 1
Cu -74.0776 -181.648 -14.7062 1
Cu -66.0776 -190.761 -14.7062 1
Cu -58.0776 -199.873 -14.7062 1
Cu -50.0776 -208.986 -14.7062 1
Cu -42.0776 -218.098 -14.7062 1
Cu -34.0776 -227.211 -14.7062 1
Cu -26.0776 -236.324 -14.7062 1
Cu -18.0776 -245.436 -14.7062 1
Cu -10.0776 -254.549 -14.7062 1
Cu -2.07765 -263.661 -14.7062 1
Cu 5.92235 -272.774 -14.7062 1
Cu 13.9224 -281.886 -14.7062 1
Cu 21.9224 -290.999 -14.7062 1
Cu 29.9224 -300.111 -14.7062 1
Cu 37.9224 -309.224 -14.7062 1
Cu 45.9224 -318.337 -14.7062 1
Cu 461.922 -318.61 -14.7062 1
Cu 469.922 -309.497 -14.7062 1
Cu 477.922 -300.385 -14.7062 1
Cu 485.922 -291.272 -14.7062 1
Cu 493.922 -282.16 -14.7062 1
Cu 501.922 -273.047 -14.7062 1
Cu 509.922 -263.934 -14.7062 1
Cu 517.922 -254.822 -14.7062 1
Cu 525.922 -245.709 -14.7062 1
Cu 533.922 -236.597 -14.7062 1
Cu 541.922 -227.484 -14.7062 1
Cu 549.922 -218.372 -14.7062 1
Cu 557.922 -209.259 -14.7062 1
Cu 565.922 -200.146 -14.7062 1
Cu 573.922 -191.034 -14.7062 1
Cu 581.922 -181.921 -14.7062 1
Cu 589.922 -172.809 -14.7062 1
Cu 597.922 -163.696 -14.7062 1
Cu 605.922 -154.584 -14.7062 1
Cu 613.922 -145.471 -14.7062 1
Cu 621.922 -136.359 -14.7062 1
Cu 629.922 -127.246 -14.7062 1
Cu 637.922 -118.133 -14.7062 1
Cu 645.922 -109.021 -14.7062 1
Cu 653.922 -99.9083 -14.7062 1
Cu 661.922 -90.7958 -14.7062 1
Cu 669.922 -81.6832 -14.7062 1
Cu 677.922 -72.5706 -14.7062 1
Cu 685.922 -63.4581 -14.7062 1
Cu 693.922 -54.3455 -14.7062 1
Cu 701.922 -45.233 -14.7062 1
Cu 709.922 -36.1204 -14.7062 1
Cu 717.922 -27.0078 -14.7062 1
Cu 725.922 -17.8953 -14.7062 1
Cu 733.922 -8.78272 -14.7062 1
Cu 741.922 0.329839 -14.7062 1
Cu 749.922 9.4424 -14.7062 1
Cu 752.75 346.607 -14.7062 1
Cu 744.75 355.72 -14.7062 1
Cu 736.75 364.832 -14.7062 1
Cu 728.75 373.945 -14.7062 1
Cu 720.75 383.057 -14.7062 1
Cu 712.75 392.17 -14.7062 1
Cu 704.75 401.282 -14.7062 1
Cu 696.75 410.395 -14.7062 1
Cu 688.75 419.508 -14.7062 1
Cu 680.75 428.62 -14.7062 1
Cu 672.75 437.733 -14.7062 1
Cu 664.75 446.845 -14.7062 1
Cu 656.75 455.958 -14.7062 1
Cu 648.75 465.07 -14.7062 1
Cu 640.75 474.183 -14.7062 1
Cu 632.75 483.296 -14.7062 1
Cu 624.75 492.408 -14.7062 1
Cu 616.75 501.521 -14.7062 1
Cu 608.75 510.633 -14.7062 1
Cu 600.75 519.746 -14.7062 1
Cu 592.75 528.858 -14.7062 1
Cu 584.75 537.971 -14.7062 1
Cu 576.75 547.083 -14.7062 1
Cu 568.75 556.196 -14.7062 1
Cu 560.75 565.309 -14.7062 1
Cu 552.75 574.421 -14.7062 1
Cu 544.75 583.534 -14.7062 1
Cu 536.75 592.646 -14.7062 1
Cu 528.75 601.759 -14.7062 1
Cu 520.75 610.871 -14.7062 1
Cu 512.75 619.984 -14.7062 1
Cu 504.75 629.096 -14.7062 1
Cu 496.75 638.209 -14.7062 1
Cu 488.75 647.322 -14.7062 1
Cu 480.75 656.434 -14.7062 1
Cu 472.75 665.547 -14.7062 1
Cu 464.75 674.659 -14.7062 1
Cu 40.7497 671.715 -14.7062 1
Cu 32.7497 662.602 -14.7062 1
Cu 24.7497 653.489 -14.7062 1
Cu 16.7497 644.377 -14.7062 1
Cu 8.74965 635.264 -14.7062 1
Cu 0.749655 626.152 -14.7062 1
Cu -7.25035 617.039 -14.7062 1
Cu -15.2503 607.927 -14.7062 1
Cu -23.2503 598.814 -14.7062 1
Cu -31.2503 589.701 -14.7062 1
Cu -39.2503 580.589 -14.7062 1
Cu -47.2503 571.476 -14.7062 1
Cu -55.2503 562.364 -14.7062 1
Cu -63.2503 553.251 -14.7062 1
Cu -71.2503 544.139 -14.7062 1
Cu -79.2503 535.026 -14.7062 1
Cu -87.2503 525.914 -14.7062 1
Cu -95.2503 516.801 -14.7062 1
Cu -103.25 507.688 -14.7062 1
Cu -111.25 498.576 -14.7062 1
Cu -119.25 489.463 -14.7062 1
Cu -127.25 480.351 -14.7062 1
Cu -135.25 471.238 -14.7062 1
Cu -143.25 462.126 -14.7062 1
Cu -151.25 453.013 -14.7062 1
Cu -159.25 443.901 -14.7062 1
Cu -167.25 434.788 -14.7062 1
Cu -175.25 425.675 -14.7062 1
Cu -183.25 416.563 -14.7062 1
Cu -191.25 407.45 -14.7062 1
Cu -199.25 398.338 -14.7062 1
Cu -207.25 389.225 -14.7062 1
Cu -215.25 380.113 -14.7062 1
Cu -223.25 371 -14.7062 1
Cu -231.25 361.888 -14.7062 1
Cu -239.25 352.775 -14.7062 1
Cu -206.869 412.441 -14.7062 1
Cu -214.869 403.329 -14.7062 1
Cu -222.869 394.216 -14.7062 1
Cu -230.869 385.103 -14.7062 1
Cu -238.869 375.991 -14.7062 1
Cu -239.634 -15.8492 -14.7062 1
Cu -231.634 -24.9618 -14.7062 1
Cu -223.634 -34.0744 -14.7062 1
Cu -215.634 -43.1869 -14.7062 1
Cu -207.634 -52.2995 -14.7062 1
Cu -199.634 -61.412 -14.7062 1
Cu -191.634 -70.5246 -14.7062 1
Cu -183.634 -79.6372 -14.7062 1
Cu -175.634 -88.7497 -14.7062 1
Cu -167.634 -97.8623 -14.7062 1
Cu -159.634 -106.975 -14.7062 1
Cu -151.634 -116.087 -14.7062 1
Cu -143.634 -125.2 -14.7062 1
Cu -135.634 -134.313 -14.7062 1
Cu -127.634 -143.425 -14.7062 1
Cu -119.634 -152.538 -14.7062 1
Cu -111.634 -161.65 -14.7062 1
Cu -103.634 -170.763 -14.7062 1
Cu -95.6341 -179.875 -14.7062 1
Cu -87.6341 -188.988 -14.7062 1
Cu -79.6341 -198.1 -14.7062 1
Cu -71.6341 -207.213 -14.7062 1
Cu -63.6341 -216.326 -14.7062 1
Cu -55.6341 -225.438 -14.7062 1
Cu -47.6341 -234.551 -14.7062 1
Cu -39.6341 -243.663 -14.7062 1
Cu -31.6341 -252.776 -14.7062 1
Cu -23.6341 -261.888 -14.7062 1
Cu -15.6341 -271.001 -14.7062 1
Cu -7.63409 -280.113 -14.7062 1
Cu 0.365915 -289.226 -14.7062 1
Cu 8.36591 -298.339 -14.7062 1
Cu 16.3659 -307.451 -14.7062 1
Cu 24.3659 -316.564 -14.7062 1
Cu 488.366 -311.27 -14.7062 1
Cu 496.366 -302.158 -14.7062 1
Cu 504.366 -293.045 -14.7062 1
Cu 512.366 -283.932 -14.7062 1
Cu 520.366 -274.82 -14.7062 1
Cu 528.366 -265.707 -14.7062 1
Cu 536.366 -256.595 -14.7062 1
Cu 544.366 -247.482 -14.7062 1
Cu 552.366 -238.37 -14.7062 1
Cu 560.366 -229.257 -14.7062 1
Cu 568.366 -220.144 -14.7062 1
Cu 576.366 -211.032 -14.7062 1
Cu 584.366 -201.919 -14.7062 1
Cu 592.366 -192.807 -14.7062 1
Cu 600.366 -183.694 -14.7062 1
Cu 608.366 -174.582 -14.7062 1
Cu 616.366 -165.469 -14.7062 1
Cu 624.366 -156.357 -14.7062 1
Cu 632.366 -147.244 -14.7062 1
Cu 640.366 -138.131 -14.7062 1
Cu 648.366 -129.019 -14.7062 1
Cu 656.366 -119.906 -14.7062 1
Cu 664.366 -110.794 -14.7062 1
Cu 672.366 -101.681 -14.7062 1
Cu 680.366 -92.5686 -14.7062 1
Cu 688.366 -83.4561 -14.7062 1
Cu 696.366 -74.3435 -14.7062 1
Cu 704.366 -65.231 -14.7062 1
Cu 712.366 -56.1184 -14.7062 1
Cu 720.366 -47.0059 -14.7062 1
Cu 728.366 -37.8933 -14.7062 1
Cu 736.366 -28.7807 -14.7062 1
Cu 744.366 -19.6682 -14.7062 1
Cu 752.366 -10.5556 -14.7062 1
Cu 750.306 372.172 -14.7062 1
Cu 742.306 381.284 -14.7062 1
Cu 734.306 390.397 -14.7062 1
Cu 726.306 399.51 -14.7062 1
Cu 718.306 408.622 -14.7062 1
Cu 710.306 417.735 -14.7062 1
Cu 702.306 426.847 -14.7062 1
Cu 694.306 435.96 -14.7062 1
Cu 686.306 445.072 -14.7062 1
Cu 678.306 454.185 -14.7062 1
Cu 670.306 463.297 -14.7062 1
Cu 662.306 472.41 -14.7062 1
Cu 654.306 481.523 -14.7062 1
Cu 646.306 490.635 -14.7062 1
Cu 638.306 499.748 -14.7062 1
Cu 630.306 508.86 -14.7062 1
Cu 622.306 517.973 -14.7062 1
Cu 614.306 527.085 -14.7062 1
Cu 606.306 536.198 -14.7062 1
Cu 598.306 545.311 -14.7062 1
Cu 590.306 554.423 -14.7062 1
Cu 582.306 563.536 -14.7062 1
Cu 574.306 572.648 -14.7062 1
Cu 566.306 581.761 -14.7062 1
Cu 558.306 590.873 -14.7062 1
Cu 550.306 599.986 -14.7062 1
Cu 542.306 609.098 -14.7062 1
Cu 534.306 618.211 -14.7062 1
Cu 526.306 627.324 -14.7062 1
Cu 518.306 636.436 -14.7062 1
Cu 510.306 645.549 -14.7062 1
Cu 502.306 654.661 -14.7062 1
Cu 494.306 663.774 -14.7062 1
Cu 486.306 672.886 -14.7062 1
Cu 22.3061 673.487 -14.7062 1
Cu 14.3061 664.375 -14.7062 1
Cu 6.30609 655.262 -14.7062 1
Cu -1.69391 646.15 -14.7062 1
Cu -9.69391 637.037 -14.7062 1
Cu -17.6939 627.925 -14.7062 1
Cu -25.6939 618.812 -14.7062 1
Cu -33.6939 609.7 -14.7062 1
Cu -41.6939 600.587 -14.7062 1
Cu -49.6939 591.474 -14.7062 1
Cu -57.6939 582.362 -14.7062 1
Cu -65.6939 573.249 -14.7062 1
Cu -73.6939 564.137 -14.7062 1
Cu -81.6939 555.024 -14.7062 1
Cu -89.6939 545.912 -14.7062 1
Cu -97.6939 536.799 -14.7062 1
Cu -105.694 527.686 -14.7062 1
Cu -113.694 518.574 -14.7062 1
Cu -121.694 509.461 -14.7062 1
Cu -129.694 500.349 -14.7062 1
Cu -137.694 491.236 -14.7062 1
Cu -145.694 482.124 -14.7062 1
Cu -153.694 473.011 -14.7062 1
Cu -161.694 463.899 -14.7062 1
Cu -169.694 454.786 -14.7062 1
Cu -177.694 445.673 -14.7062 1
Cu -185.694 436.561 -14.7062 1
Cu -193.694 427.448 -14.7062 1
Cu -201.694 418.336 -14.7062 1
Cu 504.236 -315.974 -14.7062 1
Cu 512.236 -306.861 -14.7062 1
Cu 520.236 -297.749 -14.7062 1
Cu 528.236 -288.636 -14.7062 1
Cu 536.236 -279.524 -14.7062 1
Cu 544.236 -270.411 -14.7062 1
Cu 552.236 -261.298 -14.7062 1
Cu 560.236 -252.186 -14.7062 1
Cu 568.236 -243.073 -14.7062 1
Cu 576.236 -233.961 -14.7062 1
Cu 584.236 -224.848 -14.7062 1
Cu 592.236 -215.736 -14.7062 1
Cu 600.236 -206.623 -14.7062 1
Cu 608.236 -197.511 -14.7062 1
Cu 616.236 -188.398 -14.7062 1
Cu 624.236 -179.285 -14.7062 1
Cu 632.236 -170.173 -14.7062 1
Cu 640.236 -161.06 -14.7062 1
Cu 648.236 -151.948 -14.7062 1
Cu 656.236 -142.835 -14.7062 1
Cu 664.236 -133.723 -14.7062 1
Cu 672.236 -124.61 -14.7062 1
Cu 680.236 -115.497 -14.7062 1
Cu 688.236 -106.385 -14.7062 1
Cu 696.236 -97.2724 -14.7062 1
Cu 704.236 -88.1598 -14.7062 1
Cu 712.236 -79.0473 -14.7062 1
Cu 720.236 -69.9347 -14.7062 1
Cu 728.236 -60.8221 -14.7062 1
Cu 736.236 -51.7096 -14.7062 1
Cu 744.236 -42.597 -14.7062 1
Cu 752.236 -33.4845 -14.7062 1
Cu 750.436 394.806 -14.7062 1
Cu 742.436 403.918 -14.7062 1
Cu 734.436 413.031 -14.7062 1
Cu 726.436 422.144 -14.7062 1
Cu 718.436 431.256 -14.7062 1
Cu 710.436 440.369 -14.7062 1
Cu 702.436 449.481 -14.7062 1
Cu 694.436 458.594 -14.7062 1
Cu 686.436 467.706 -14.7062 1
Cu 678.436 476.819 -14.7062 1
Cu 670.436 485.931 -14.7062 1
Cu 662.436 495.044 -14.7062 1
Cu 654.436 504.157 -14.7062 1
Cu 646.436 513.269 -14.7062 1
Cu 638.436 522.382 -14.7062 1
Cu 630.436 531.494 -14.7062 1
Cu 622.436 540.607 -14.7062 1
Cu 614.436 549.719 -14.7062 1
Cu 606.436 558.832 -14.7062 1
Cu 598.436 567.944 -14.7062 1
Cu 590.436 577.057 -14.7062 1
Cu 582.436 586.17 -14.7062 1
Cu 574.436 595.282 -14.7062 1
Cu 566.436 604.395 -14.7062 1
Cu 558.436 613.507 -14.7062 1
Cu 550.436 622.62 -14.7062 1
Cu 542.436 631.732 -14.7062 1
Cu 534.436 640.845 -14.7062 1
Cu 526.436 649.958 -14.7062 1
Cu 518.436 659.07 -14.7062 1
Cu 510.436 668.183 -14.7062 1
Cu 502.436 677.295 -14.7062 1
Cu 6.43554 678.191 -14.7062 1
Cu -1.56446 669.079 -14.7062 1
Cu -9.56446 659.966 -14.7062 1
Cu -17.5645 650.853 -14.7062 1
Cu -25.5645 641.741 -14.7062 1
Cu -33.5645 632.628 -14.7062 1
Cu -41.5645 623.516 -14.7062 1
Cu -49.5645 614.403 -14.7062 1
Cu -57.5645 605.291 -14.7062 1
Cu -65.5645 596.178 -14.7062 1
Cu -73.5645 587.066 -14.7062 1
Cu -81.5645 577.953 -14.7062 1
Cu -89.5645 568.84 -14.7062 1
Cu -97.5645 559.728 -14.7062 1
Cu -105.564 550.615 -14.7062 1
Cu -113.564 541.503 -14.7062 1
Cu -121.564 532.39 -14.7062 1
Cu -129.564 523.278 -14.7062 1
Cu -137.564 514.165 -14.7062 1
Cu -145.564 505.053 -14.7062 1
Cu -153.564 495.94 -14.7062 1
Cu -161.564 486.827 -14.7062 1
Cu -169.564 477.715 -14.7062 1
Cu -177.564 468.602 -14.7062 1
Cu -185.564 459.49 -14.7062 1
Cu -193.564 450.377 -14.7062 1
Cu -201.564 441.265 -14.7062 1
Cu -209.564 432.152 -14.7062 1
Cu -217.564 423.039 -14.7062 1
Cu -225.564 413.927 -14.7062 1
Cu -233.564 404.814 -14.7062 1
Cu -241.564 395.702 -14.7062 1
Cu -244.939 -32.5885 -14.7062 1
Cu -236.939 -41.7011 -14.7062 1
Cu -228.939 -50.8136 -14.7062 1
Cu -220.939 -59.9262 -14.7062 1
Cu -212.939 -69.0387 -14.7062 1
Cu -204.939 -78.1513 -14.7062 1
Cu -196.939 -87.2639 -14.7062 1
Cu -188.939 -96.3764 -14.7062 1
Cu -180.939 -105.489 -14.7062 1
Cu -172.939 -114.602 -14.7062 1
Cu -164.939 -123.714 -14.7062 1
Cu -156.939 -132.827 -14.7062 1
Cu -148.939 -141.939 -14.7062 1
Cu -140.939 -151.052 -14.7062 1
Cu -132.939 -160.164 -14.7062 1
Cu -124.939 -169.277 -14.7062 1
Cu -116.939 -178.389 -14.7062 1
Cu -108.939 -187.502 -14.7062 1
Cu -100.939 -196.615 -14.7062 1
Cu -92.9385 -205.727 -14.7062 1
Cu -84.9385 -214.84 -14.7062 1
Cu -76.9385 -223.952 -14.7062 1
Cu -68.9385 -233.065 -14.7062 1
Cu -60.9385 -242.177 -14.7062 1
Cu -52.9385 -251.29 -14.7062 1
Cu -44.9385 -260.402 -14.7062 1
Cu -36.9385 -269.515 -14.7062 1
Cu -28.9385 -278.628 -14.7062 1
Cu -20.9385 -287.74 -14.7062 1
Cu -12.9385 -296.853 -14.7062 1
Cu -4.93853 -305.965 -14.7062 1
Cu 3.06147 -315.078 -14.7062 1
Cu 601.231 587.541 -14.7062 1
Cu 593.231 596.654 -14.7062 1
Cu 585.231 605.766 -14.7062 1
Cu 577.231 614.879 -14.7062 1
Cu 569.231 623.992 -14.7062 1
Cu 561.231 633.104 -14.7062 1
Cu 553.231 642.217 -14.7062 1
Cu 545.231 651.329 -14.7062 1
Cu 537.231 660.442 -14.7062 1
Cu 529.231 669.554 -14.7062 1
Cu 521.231 678.667 -14.7062 1
Cu -14.7688 676.819 -14.7062 1
Cu -22.7688 667.707 -14.7062 1
Cu -30.7688 658.594 -14.7062 1
Cu -38.7688 649.482 -14.7062 1
Cu -46.7688 640.369 -14.7062 1
Cu -54.7688 631.257 -14.7062 1
Cu -62.7688 622.144 -14.7062 1
Cu -70.7688 613.031 -14.7062 1
Cu -78.7688 603.919 -14.7062 1
Cu -86.7688 594.806 -14.7062 1
Cu -94.7688 585.694 -14.7062 1
Cu -102.769 576.581 -14.7062 1
Cu -110.769 567.469 -14.7062 1
Cu -118.769 558.356 -14.7062 1
Cu -126.769 549.244 -14.7062 1
Cu -134.769 540.131 -14.7062 1
Cu -142.769 531.018 -14.7062 1
Cu -150.769 521.906 -14.7062 1
Cu -158.769 512.793 -14.7062 1
Cu -166.769 503.681 -14.7062 1
Cu -174.769 494.568 -14.7062 1
Cu -182.769 485.456 -14.7062 1
Cu -190.769 476.343 -14.7062 1
Cu -198.769 467.231 -14.7062 1
Cu -206.769 458.118 -14.7062 1
Cu -214.769 449.005 -14.7062 1
Cu -222.769 439.893 -14.7062 1
Cu -230.769 430.78 -14.7062 1
Cu -238.769 421.668 -14.7062 1
Cu -239.734 -61.298 -14.7062 1
Cu -231.734 -70.4105 -14.7062 1
Cu -223.734 -79.5231 -14.7062 1
Cu -215.734 -88.6356 -14.7062 1
Cu -207.734 -97.7482 -14.7062 1
Cu -199.734 -106.861 -14.7062 1
Cu -191.734 -115.973 -14.7062 1
Cu -183.734 -125.086 -14.7062 1
Cu -175.734 -134.198 -14.7062 1
Cu -167.734 -143.311 -14.7062 1
Cu -159.734 -152.424 -14.7062 1
Cu -151.734 -161.536 -14.7062 1
Cu -143.734 -170.649 -14.7062 1
Cu -135.734 -179.761 -14.7062 1
Cu -127.734 -188.874 -14.7062 1
Cu -119.734 -197.986 -14.7062 1
Cu -111.734 -207.099 -14.7062 1
Cu -103.734 -216.211 -14.7062 1
Cu -95.7342 -225.324 -14.7062 1
Cu -87.7342 -234.437 -14.7062 1
Cu -79.7342 -243.549 -14.7062 1
Cu -71.7342 -252.662 -14.7062 1
Cu -63.7342 -261.774 -14.7062 1
Cu -55.7342 -270.887 -14.7062 1
Cu -47.7342 -279.999 -14.7062 1
Cu -39.7342 -289.112 -14.7062 1
Cu -31.7342 -298.225 -14.7062 1
Cu -23.7342 -307.337 -14.7062 1
Cu -15.7342 -316.45 -14.7062 1
Cu 528.266 -311.384 -14.7062 1
Cu 536.266 -302.272 -14.7062 1
Cu 544.266 -293.159 -14.7062 1
Cu 552.266 -284.046 -14.7062 1
Cu 560.266 -274.934 -14.7062 1
Cu 568.266 -265.821 -14.7062 1
Cu 576.266 -256.709 -14.7062 1
Cu 584.266 -247.596 -14.7062 1
Cu 592.266 -238.484 -14.7062 1
Cu 600.266 -229.371 -14.7062 1
Cu 608.266 -220.259 -14.7062 1
Cu 616.266 -211.146 -14.7062 1
Cu 624.266 -202.033 -14.7062 1
Cu 632.266 -192.921 -14.7062 1
Cu 640.266 -183.808 -14.7062 1
Cu 648.266 -174.696 -14.7062 1
Cu 656.266 -165.583 -14.7062 1
Cu 664.266 -156.471 -14.7062 1
Cu 672.266 -147.358 -14.7062 1
Cu 680.266 -138.246 -14.7062 1
Cu 688.266 -129.133 -14.7062 1
Cu 696.266 -120.02 -14.7062 1
Cu 704.266 -110.908 -14.7062 1
Cu 712.266 -101.795 -14.7062 1
Cu 720.266 -92.6827 -14.7062 1
Cu 728.266 -83.5702 -14.7062 1
Cu 736.266 -74.4576 -14.7062 1
Cu 744.266 -65.345 -14.7062 1
Cu 752.266 -56.2325 -14.7062 1
Cu 750.406 417.621 -14.7062 1
Cu 742.406 426.733 -14.7062 1
Cu 734.406 435.846 -14.7062 1
Cu 726.406 444.958 -14.7062 1
Cu 718.406 454.071 -14.7062 1
Cu 710.406 463.183 -14.7062 1
Cu 702.406 472.296 -14.7062 1
Cu 694.406 481.409 -14.7062 1
Cu 686.406 490.521 -14.7062 1
Cu 678.406 499.634 -14.7062 1
Cu 670.406 508.746 -14.7062 1
Cu 662.406 517.859 -14.7062 1
Cu 654.406 526.971 -14.7062 1
Cu 646.406 536.084 -14.7062 1
Cu 638.406 545.196 -14.7062 1
Cu 630.406 554.309 -14.7062 1
Cu 622.406 563.422 -14.7062 1
Cu 614.406 572.534 -14.7062 1
Cu 606.406 581.647 -14.7062 1
Cu -35.4971 675.99 -14.7062 1
Cu -43.4971 666.877 -14.7062 1
Cu -51.4971 657.765 -14.7062 1
Cu -59.4971 648.652 -14.7062 1
Cu -67.4971 639.54 -14.7062 1
Cu -75.4971 630.427 -14.7062 1
Cu -83.4971 621.314 -14.7062 1
Cu -91.4971 612.202 -14.7062 1
Cu -99.4971 603.089 -14.7062 1
Cu -107.497 593.977 -14.7062 1
Cu -115.497 584.864 -14.7062 1
Cu -123.497 575.752 -14.7062 1
Cu -131.497 566.639 -14.7062 1
Cu -139.497 557.527 -14.7062 1
Cu -147.497 548.414 -14.7062 1
Cu -155.497 539.301 -14.7062 1
Cu -163.497 530.189 -14.7062 1
Cu -171.497 521.076 -14.7062 1
Cu -179.497 511.964 -14.7062 1
Cu -187.497 502.851 -14.7062 1
Cu -195.497 493.739 -14.7062 1
Cu -203.497 484.626 -14.7062 1
Cu -211.497 475.513 -14.7062 1
Cu -219.497 466.401 -14.7062 1
Cu -227.497 457.288 -14.7062 1
Cu -235.497 448.176 -14.7062 1
Cu -243.497 439.063 -14.7062 1
Cu -243.006 -80.3527 -14.7062 1
Cu -235.006 -89.4652 -14.7062 1
Cu -227.006 -98.5778 -14.7062 1
Cu -219.006 -107.69 -14.7062 1
Cu -211.006 -116.803 -14.7062 1
Cu -203.006 -125.915 -14.7062 1
Cu -195.006 -135.028 -14.7062 1
Cu -187.006 -144.141 -14.7062 1
Cu -179.006 -153.253 -14.7062 1
Cu -171.006 -162.366 -14.7062 1
Cu -163.006 -171.478 -14.7062 1
Cu -155.006 -180.591 -14.7062 1
Cu -147.006 -189.703 -14.7062 1
Cu -139.006 -198.816 -14.7062 1
Cu -131.006 -207.928 -14.7062 1
Cu -123.006 -217.041 -14.7062 1
Cu -115.006 -226.154 -14.7062 1
Cu -107.006 -235.266 -14.7062 1
Cu -99.0059 -244.379 -14.7062 1
Cu -91.0059 -253.491 -14.7062 1
Cu -83.0059 -262.604 -14.7062 1
Cu -75.0059 -271.716 -14.7062 1
Cu -67.0059 -280.829 -14.7062 1
Cu -59.0059 -289.942 -14.7062 1
Cu -51.0059 -299.054 -14.7062 1
Cu -43.0059 -308.167 -14.7062 1
Cu -35.0059 -317.279 -14.7062 1
Cu 540.994 -319.667 -14.7062 1
Cu 548.994 -310.555 -14.7062 1
Cu 556.994 -301.442 -14.7062 1
Cu 564.994 -292.329 -14.7062 1
Cu 572.994 -283.217 -14.7062 1
Cu 580.994 -274.104 -14.7062 1
Cu 588.994 -264.992 -14.7062 1
Cu 596.994 -255.879 -14.7062 1
Cu 604.994 -246.767 -14.7062 1
Cu 612.994 -237.654 -14.7062 1
Cu 620.994 -228.542 -14.7062 1
Cu 628.994 -219.429 -14.7062 1
Cu 636.994 -210.316 -14.7062 1
Cu 644.994 -201.204 -14.7062 1
Cu 652.994 -192.091 -14.7062 1
Cu 660.994 -182.979 -14.7062 1
Cu 668.994 -173.866 -14.7062 1
Cu 676.994 -164.754 -14.7062 1
Cu 684.994 -155.641 -14.7062 1
Cu 692.994 -146.529 -14.7062 1
Cu 700.994 -137.416 -14.7062 1
Cu 708.994 -128.303 -14.7062 1
Cu 716.994 -119.191 -14.7062 1
Cu 724.994 -110.078 -14.7062 1
Cu 732.994 -100.966 -14.7062 1
Cu 740.994 -91.8531 -14.7062 1
Cu 748.994 -82.7406 -14.7062 1
Cu 753.678 436.675 -14.7062 1
Cu 745.678 445.788 -14.7062 1
Cu 737.678 454.9 -14.7062 1
Cu 729.678 464.013 -14.7062 1
Cu 721.678 473.126 -14.7062 1
Cu 713.678 482.238 -14.7062 1
Cu 705.678 491.351 -14.7062 1
Cu 697.678 500.463 -14.7062 1
Cu 689.678 509.576 -14.7062 1
Cu 681.678 518.688 -14.7062 1
Cu 673.678 527.801 -14.7062 1
Cu 665.678 536.913 -14.7062 1
Cu 657.678 546.026 -14.7062 1
Cu 649.678 555.139 -14.7062 1
Cu 641.678 564.251 -14.7062 1
Cu 633.678 573.364 -14.7062 1
Cu 625.678 582.476 -14.7062 1
Cu 617.678 591.589 -14.7062 1
Cu 609.678 600.701 -14.7062 1
Cu 601.678 609.814 -14.7062 1
Cu 593.678 618.927 -14.7062 1
Cu 585.678 628.039 -14.7062 1
Cu 577.678 637.152 -14.7062 1
Cu 569.678 646.264 -14.7062 1
Cu 561.678 655.377 -14.7062 1
Cu 553.678 664.489 -14.7062 1
Cu 545.678 673.602 -14.7062 1
Cu -56.5428 674.799 -14.7062 1
Cu -64.5428 665.686 -14.7062 1
Cu -72.5428 656.573 -14.7062 1
Cu -80.5428 647.461 -14.7062 1
Cu -88.5428 638.348 -14.7062 1
Cu -96.5428 629.236 -14.7062 1
Cu -104.543 620.123 -14.7062 1
Cu -112.543 611.011 -14.7062 1
Cu -120.543 601.898 -14.7062 1
Cu -128.543 592.786 -14.7062 1
Cu -136.543 583.673 -14.7062 1
Cu -144.543 574.56 -14.7062 1
Cu -152.543 565.448 -14.7062 1
Cu -160.543 556.335 -14.7062 1
Cu -168.543 547.223 -14.7062 1
Cu -176.543 538.11 -14.7062 1
Cu -184.543 528.998 -14.7062 1
Cu -192.543 519.885 -14.7062 1
Cu -200.543 510.772 -14.7062 1
Cu -208.543 501.66 -14.7062 1
Cu -216.543 492.547 -14.7062 1
Cu -224.543 483.435 -14.7062 1
Cu -232.543 474.322 -14.7062 1
Cu -240.543 465.21 -14.7062 1
Cu -237.96 -108.882 -14.7062 1
Cu -229.96 -117.994 -14.7062 1
Cu -221.96 -127.107 -14.7062 1
Cu -213.96 -136.219 -14.7062 1
Cu -205.96 -145.332 -14.7062 1
Cu -197.96 -154.444 -14.7062 1
Cu -189.96 -163.557 -14.7062 1
Cu -181.96 -172.669 -14.7062 1
Cu -173.96 -181.782 -14.7062 1
Cu -165.96 -190.895 -14.7062 1
Cu -157.96 -200.007 -14.7062 1
Cu -149.96 -209.12 -14.7062 1
Cu -141.96 -218.232 -14.7062 1
Cu -133.96 -227.345 -14.7062 1
Cu -125.96 -236.457 -14.7062 1
Cu -117.96 -245.57 -14.7062 1
Cu -109.96 -254.683 -14.7062 1
Cu -101.96 -263.795 -14.7062 1
Cu -93.9602 -272.908 -14.7062 1
Cu -85.9602 -282.02 -14.7062 1
Cu -77.9602 -291.133 -14.7062 1
Cu -69.9602 -300.245 -14.7062 1
Cu -61.9602 -309.358 -14.7062 1
Cu -53.9602 -318.47 -14.7062 1
Cu 562.04 -318.476 -14.7062 1
Cu 570.04 -309.363 -14.7062 1
Cu 578.04 -300.251 -14.7062 1
Cu 586.04 -291.138 -14.7062 1
Cu 594.04 -282.026 -14.7062 1
Cu 602.04 -272.913 -14.7062 1
Cu 610.04 -263.801 -14.7062 1
Cu 618.04 -254.688 -14.7062 1
Cu 626.04 -245.575 -14.7062 1
Cu 634.04 -236.463 -14.7062 1
Cu 642.04 -227.35 -14.7062 1
Cu 650.04 -218.238 -14.7062 1
Cu 658.04 -209.125 -14.7062 1
Cu 666.04 -200.013 -14.7062 1
Cu 674.04 -190.9 -14.7062 1
Cu 682.04 -181.788 -14.7062 1
Cu 690.04 -172.675 -14.7062 1
Cu 698.04 -163.562 -14.7062 1
Cu 706.04 -154.45 -14.7062 1
Cu 714.04 -145.337 -14.7062 1
Cu 722.04 -136.225 -14.7062 1
Cu 730.04 -127.112 -14.7062 1
Cu 738.04 -118 -14.7062 1
Cu 746.04 -108.887 -14.7062 1
Cu 754.04 -99.7745 -14.7062 1
Cu 748.632 465.204 -14.7062 1
Cu 740.632 474.317 -14.7062 1
Cu 732.632 483.429 -14.7062 1
Cu 724.632 492.542 -14.7062 1
Cu 716.632 501.654 -14.7062 1
Cu 708.632 510.767 -14.7062 1
Cu 700.632 519.88 -14.7062 1
Cu 692.632 528.992 -14.7062 1
Cu 684.632 538.105 -14.7062 1
Cu 676.632 547.217 -14.7062 1
Cu 668.632 556.33 -14.7062 1
Cu 660.632 565.442 -14.7062 1
Cu 652.632 574.555 -14.7062 1
Cu 644.632 583.667 -14.7062 1
Cu 636.632 592.78 -14.7062 1
Cu 628.632 601.893 -14.7062 1
Cu 620.632 611.005 -14.7062 1
Cu 612.632 620.118 -14.7062 1
Cu 604.632 629.23 -14.7062 1
Cu 596.632 638.343 -14.7062 1
Cu 588.632 647.455 -14.7062 1
Cu 580.632 656.568 -14.7062 1
Cu 572.632 665.681 -14.7062 1
Cu 564.632 674.793 -14.7062 1
Cu -245.672 -122.879 -14.7062 1
Cu -237.672 -131.991 -14.7062 1
Cu -229.672 -141.104 -14.7062 1
Cu -221.672 -150.216 -14.7062 1
Cu -213.672 -159.329 -14.7062 1
Cu -205.672 -168.442 -14.7062 1
Cu -197.672 -177.554 -14.7062 1
Cu -189.672 -186.667 -14.7062 1
Cu -181.672 -195.779 -14.7062 1
Cu -173.672 -204.892 -14.7062 1
Cu -165.672 -214.004 -14.7062 1
Cu -157.672 -223.117 -14.7062 1
Cu -149.672 -232.229 -14.7062 1
Cu -141.672 -241.342 -14.7062 1
Cu -133.672 -250.455 -14.7062 1
Cu -125.672 -259.567 -14.7062 1
Cu -117.672 -268.68 -14.7062 1
Cu -109.672 -277.792 -14.7062 1
Cu -101.672 -286.905 -14.7062 1
Cu -93.6719 -296.017 -14.7062 1
Cu -85.6719 -305.13 -14.7062 1
Cu -77.6719 -314.243 -14.7062 1
Cu 586.328 -313.591 -14.7062 1
Cu 594.328 -304.479 -14.7062 1
Cu 602.328 -295.366 -14.7062 1
Cu 610.328 -286.254 -14.7062 1
Cu 618.328 -277.141 -14.7062 1
Cu 626.328 -268.028 -14.7062 1
Cu 634.328 -258.916 -14.7062 1
Cu 642.328 -249.803 -14.7062 1
Cu 650.328 -240.691 -14.7062 1
Cu 658.328 -231.578 -14.7062 1
Cu 666.328 -222.466 -14.7062 1
Cu 674.328 -213.353 -14.7062 1
Cu 682.328 -204.241 -14.7062 1
Cu 690.328 -195.128 -14.7062 1
Cu 698.328 -186.015 -14.7062 1
Cu 706.328 -176.903 -14.7062 1
Cu 714.328 -167.79 -14.7062 1
Cu 722.328 -158.678 -14.7062 1
Cu 730.328 -149.565 -14.7062 1
Cu 738.328 -140.453 -14.7062 1
Cu 746.328 -131.34 -14.7062 1
Cu 748.344 488.314 -14.7062 1
Cu 740.344 497.427 -14.7062 1
Cu 732.344 506.539 -14.7062 1
Cu 724.344 515.652 -14.7062 1
Cu 716.344 524.764 -14.7062 1
Cu 708.344 533.877 -14.7062 1
Cu 700.344 542.989 -14.7062 1
Cu 692.344 552.102 -14.7062 1
Cu 684.344 561.214 -14.7062 1
Cu 676.344 570.327 -14.7062 1
Cu 668.344 579.44 -14.7062 1
Cu 660.344 588.552 -14.7062 1
Cu 652.344 597.665 -14.7062 1
Cu 644.344 606.777 -14.7062 1
Cu 636.344 615.89 -14.7062 1
Cu 628.344 625.002 -14.7062 1
Cu 620.344 634.115 -14.7062 1
Cu 612.344 643.227 -14.7062 1
Cu 604.344 652.34 -14.7062 1
Cu 596.344 661.453 -14.7062 1
Cu 588.344 670.565 -14.7062 1
Cu -75.6561 675.809 -14.7062 1
Cu -83.6561 666.696 -14.7062 1
Cu -91.6561 657.584 -14.7062 1
Cu -99.6561 648.471 -14.7062 1
Cu -107.656 639.358 -14.7062 1
Cu -115.656 630.246 -14.7062 1
Cu -123.656 621.133 -14.7062 1
Cu -131.656 612.021 -14.7062 1
Cu -139.656 602.908 -14.7062 1
Cu -147.656 593.796 -14.7062 1
Cu -155.656 584.683 -14.7062 1
Cu -163.656 575.57 -14.7062 1
Cu -171.656 566.458 -14.7062 1
Cu -179.656 557.345 -14.7062 1
Cu -187.656 548.233 -14.7062 1
Cu -195.656 539.12 -14.7062 1
Cu -203.656 530.008 -14.7062 1
Cu -211.656 520.895 -14.7062 1
Cu -219.656 511.783 -14.7062 1
Cu -227.656 502.67 -14.7062 1
Cu -235.656 493.557 -14.7062 1
Cu -243.656 484.445 -14.7062 1
Cu -242.699 -149.047 -14.7062 1
Cu -234.699 -158.159 -14.7062 1
Cu -226.699 -167.272 -14.7062 1
Cu -218.699 -176.384 -14.7062 1
Cu -210.699 -185.497 -14.7062 1
Cu -202.699 -194.609 -14.7062 1
Cu -194.699 -203.722 -14.7062 1
Cu -186.699 -212.834 -14.7062 1
Cu -178.699 -221.947 -14.7062 1
Cu -170.699 -231.06 -14.7062 1
Cu -162.699 -240.172 -14.7062 1
Cu -154.699 -249.285 -14.7062 1
Cu -146.699 -258.397 -14.7062 1
Cu -138.699 -267.51 -14.7062 1
Cu -130.699 -276.622 -14.7062 1
Cu -122.699 -285.735 -14.7062 1
Cu -114.699 -294.847 -14.7062 1
Cu -106.699 -303.96 -14.7062 1
Cu -98.699 -313.073 -14.7062 1
Cu 605.301 -314.761 -14.7062 1
Cu 613.301 -305.649 -14.7062 1
Cu 621.301 -296.536 -14.7062 1
Cu 629.301 -287.424 -14.7062 1
Cu 637.301 -278.311 -14.7062 1
Cu 645.301 -269.198 -14.7062 1
Cu 653.301 -260.086 -14.7062 1
Cu 661.301 -250.973 -14.7062 1
Cu 669.301 -241.861 -14.7062 1
Cu 677.301 -232.748 -14.7062 1
Cu 685.301 -223.636 -14.7062 1
Cu 693.301 -214.523 -14.7062 1
Cu 701.301 -205.41 -14.7062 1
Cu 709.301 -196.298 -14.7062 1
Cu 717.301 -187.185 -14.7062 1
Cu 725.301 -178.073 -14.7062 1
Cu 733.301 -168.96 -14.7062 1
Cu 741.301 -159.848 -14.7062 1
Cu 749.301 -150.735 -14.7062 1
Cu 753.371 505.369 -14.7062 1
Cu 745.371 514.482 -14.7062 1
Cu 737.371 523.594 -14.7062 1
Cu 729.371 532.707 -14.7062 1
Cu 721.371 541.819 -14.7062 1
Cu 713.371 550.932 -14.7062 1
Cu 705.371 560.045 -14.7062 1
Cu 697.371 569.157 -14.7062 1
Cu 689.371 578.27 -14.7062 1
Cu 681.371 587.382 -14.7062 1
Cu 673.371 596.495 -14.7062 1
Cu 665.371 605.607 -14.7062 1
Cu 657.371 614.72 -14.7062 1
Cu 649.371 623.832 -14.7062 1
Cu 641.371 632.945 -14.7062 1
Cu 633.371 642.058 -14.7062 1
Cu 625.371 651.17 -14.7062 1
Cu 617.371 660.283 -14.7062 1
Cu 609.371 669.395 -14.7062 1
Cu 601.371 678.508 -14.7062 1
Cu -94.629 676.979 -14.7062 1
Cu -102.629 667.866 -14.7062 1
Cu -110.629 658.753 -14.7062 1
Cu -118.629 649.641 -14.7062 1
Cu -126.629 640.528 -14.7062 1
Cu -134.629 631.416 -14.7062 1
Cu -142.629 622.303 -14.7062 1
Cu -150.629 613.191 -14.7062 1
Cu -158.629 604.078 -14.7062 1
Cu -166.629 594.966 -14.7062 1
Cu -174.629 585.853 -14.7062 1
Cu -182.629 576.74 -14.7062 1
Cu -190.629 567.628 -14.7062 1
Cu -198.629 558.515 -14.7062 1
Cu -206.629 549.403 -14.7062 1
Cu -214.629 540.29 -14.7062 1
Cu -222.629 531.178 -14.7062 1
Cu -230.629 522.065 -14.7062 1
Cu -238.629 512.952 -14.7062 1
Cu -117.762 673.41 -14.7062 1
Cu -125.762 664.297 -14.7062 1
Cu -133.762 655.184 -14.7062 1
Cu -141.762 646.072 -14.7062 1
Cu -149.762 636.959 -14.7062 1
Cu -157.762 627.847 -14.7062 1
Cu -165.762 618.734 -14.7062 1
Cu -173.762 609.622 -14.7062 1
Cu -181.762 600.509 -14.7062 1
Cu -189.762 591.397 -14.7062 1
Cu -197.762 582.284 -14.7062 1
Cu -205.762 573.171 -14.7062 1
Cu -213.762 564.059 -14.7062 1
Cu -221.762 554.946 -14.7062 1
Cu -229.762 545.834 -14.7062 1
Cu -237.762 536.721 -14.7062 1
Cu -245.762 527.609 -14.7062 1
Cu -240.741 -174.058 -14.7062 1
Cu -232.741 -183.171 -14.7062 1
Cu -224.741 -192.284 -14.7062 1
Cu -216.741 -201.396 -14.7062 1
Cu -208.741 -210.509 -14.7062 1
Cu -200.741 -219.621 -14.7062 1
Cu -192.741 -228.734 -14.7062 1
Cu -184.741 -237.846 -14.7062 1
Cu -176.741 -246.959 -14.7062 1
Cu -168.741 -256.071 -14.7062 1
Cu -160.741 -265.184 -14.7062 1
Cu -152.741 -274.297 -14.7062 1
Cu -144.741 -283.409 -14.7062 1
Cu -136.741 -292.522 -14.7062 1
Cu -128.741 -301.634 -14.7062 1
Cu -120.741 -310.747 -14.7062 1
Cu -112.741 -319.859 -14.7062 1
Cu 623.259 -317.087 -14.7062 1
Cu 631.259 -307.974 -14.7062 1
Cu 639.259 -298.862 -14.7062 1
Cu 647.259 -289.749 -14.7062 1
Cu 655.259 -280.637 -14.7062 1
Cu 663.259 -271.524 -14.7062 1
Cu 671.259 -262.412 -14.7062 1
Cu 679.259 -253.299 -14.7062 1
Cu 687.259 -244.186 -14.7062 1
Cu 695.259 -235.074 -14.7062 1
Cu 703.259 -225.961 -14.7062 1
Cu 711.259 -216.849 -14.7062 1
Cu 719.259 -207.736 -14.7062 1
Cu 727.259 -198.624 -14.7062 1
Cu 735.259 -189.511 -14.7062 1
Cu 743.259 -180.399 -14.7062 1
Cu 751.259 -171.286 -14.7062 1
Cu 751.413 530.381 -14.7062 1
Cu 743.413 539.494 -14.7062 1
Cu 735.413 548.606 -14.7062 1
Cu 727.413 557.719 -14.7062 1
Cu 719.413 566.831 -14.7062 1
Cu 711.413 575.944 -14.7062 1
Cu 703.413 585.056 -14.7062 1
Cu 695.413 594.169 -14.7062 1
Cu 687.413 603.282 -14.7062 1
Cu 679.413 612.394 -14.7062 1
Cu 671.413 621.507 -14.7062 1
Cu 663.413 630.619 -14.7062 1
Cu 655.413 639.732 -14.7062 1
Cu 647.413 648.844 -14.7062 1
Cu 639.413 657.957 -14.7062 1
Cu 631.413 667.07 -14.7062 1
Cu 623.413 676.182 -14.7062 1
Cu -244.404 -192.667 -14.7062 1
Cu -236.404 -201.779 -14.7062 1
Cu -228.404 -210.892 -14.7062 1
Cu -220.404 -220.005 -14.7062 1
Cu -212.404 -229.117 -14.7062 1
Cu -204.404 -238.23 -14.7062 1
Cu -196.404 -247.342 -14.7062 1
Cu -188.404 -256.455 -14.7062 1
Cu -180.404 -265.567 -14.7062 1
Cu -172.404 -274.68 -14.7062 1
Cu -164.404 -283.793 -14.7062 1
Cu -156.404 -292.905 -14.7062 1
Cu -148.404 -302.018 -14.7062 1
Cu -140.404 -311.13 -14.7062 1
Cu -132.404 -320.243 -14.7062 1
Cu 643.596 -316.704 -14.7062 1
Cu 651.596 -307.591 -14.7062 1
Cu 659.596 -298.478 -14.7062 1
Cu 667.596 -289.366 -14.7062 1
Cu 675.596 -280.253 -14.7062 1
Cu 683.596 -271.141 -14.7062 1
Cu 691.596 -262.028 -14.7062 1
Cu 699.596 -252.916 -14.7062 1
Cu 707.596 -243.803 -14.7062 1
Cu 715.596 -234.691 -14.7062 1
Cu 723.596 -225.578 -14.7062 1
Cu 731.596 -216.465 -14.7062 1
Cu 739.596 -207.353 -14.7062 1
Cu 747.596 -198.24 -14.7062 1
Cu 747.076 558.102 -14.7062 1
Cu 739.076 567.215 -14.7062 1
Cu 731.076 576.327 -14.7062 1
Cu 723.076 585.44 -14.7062 1
Cu 715.076 594.552 -14.7062 1
Cu 707.076 603.665 -14.7062 1
Cu 699.076 612.777 -14.7062 1
Cu 691.076 621.89 -14.7062 1
Cu 683.076 631.003 -14.7062 1
Cu 675.076 640.115 -14.7062 1
Cu 667.076 649.228 -14.7062 1
Cu 659.076 658.34 -14.7062 1
Cu 651.076 667.453 -14.7062 1
Cu 643.076 676.565 -14.7062 1
Cu -132.924 678.921 -14.7062 1
Cu -140.924 669.808 -14.7062 1
Cu -148.924 660.696 -14.7062 1
Cu -156.924 651.583 -14.7062 1
Cu -164.924 642.471 -14.7062 1
Cu -172.924 633.358 -14.7062 1
Cu -180.924 624.246 -14.7062 1
Cu -188.924 615.133 -14.7062 1
Cu -196.924 606.02 -14.7062 1
Cu -204.924 596.908 -14.7062 1
Cu -212.924 587.795 -14.7062 1
Cu -220.924 578.683 -14.7062 1
Cu -228.924 569.57 -14.7062 1
Cu -236.924 560.458 -14.7062 1
Cu -244.924 551.345 -14.7062 1
Cu -244.955 -214.821 -14.7062 1
Cu -236.955 -223.933 -14.7062 1
Cu -228.955 -233.046 -14.7062 1
Cu -220.955 -242.159 -14.7062 1
Cu -212.955 -251.271 -14.7062 1
Cu -204.955 -260.384 -14.7062 1
Cu -196.955 -269.496 -14.7062 1
Cu -188.955 -278.609 -14.7062 1
Cu -180.955 -287.721 -14.7062 1
Cu -172.955 -296.834 -14.7062 1
Cu -164.955 -305.946 -14.7062 1
Cu -156.955 -315.059 -14.7062 1
Cu 667.045 -312.775 -14.7062 1
Cu 675.045 -303.662 -14.7062 1
Cu 683.045 -294.55 -14.7062 1
Cu 691.045 -285.437 -14.7062 1
Cu 699.045 -276.325 -14.7062 1
Cu 707.045 -267.212 -14.7062 1
Cu 715.045 -258.099 -14.7062 1
Cu 723.045 -248.987 -14.7062 1
Cu 731.045 -239.874 -14.7062 1
Cu 739.045 -230.762 -14.7062 1
Cu 747.045 -221.649 -14.7062 1
Cu 747.627 580.256 -14.7062 1
Cu 739.627 589.369 -14.7062 1
Cu 731.627 598.481 -14.7062 1
Cu 723.627 607.594 -14.7062 1
Cu 715.627 616.706 -14.7062 1
Cu 707.627 625.819 -14.7062 1
Cu 699.627 634.931 -14.7062 1
Cu 691.627 644.044 -14.7062 1
Cu 683.627 653.157 -14.7062 1
Cu 675.627 662.269 -14.7062 1
Cu 667.627 671.382 -14.7062 1
Cu -156.373 674.992 -14.7062 1
Cu -164.373 665.88 -14.7062 1
Cu -172.373 656.767 -14.7062 1
Cu -180.373 647.654 -14.7062 1
Cu -188.373 638.542 -14.7062 1
Cu -196.373 629.429 -14.7062 1
Cu -204.373 620.317 -14.7062 1
Cu -212.373 611.204 -14.7062 1
Cu -220.373 602.092 -14.7062 1
Cu -228.373 592.979 -14.7062 1
Cu -236.373 583.867 -14.7062 1
Cu -244.373 574.754 -14.7062 1
Cu 686.022 -313.94 -14.7062 1
Cu 694.022 -304.828 -14.7062 1
Cu 702.022 -295.715 -14.7062 1
Cu 710.022 -286.603 -14.7062 1
Cu 718.022 -277.49 -14.7062 1
Cu 726.022 -268.377 -14.7062 1
Cu 734.022 -259.265 -14.7062 1
Cu 742.022 -250.152 -14.7062 1
Cu 750.022 -241.04 -14.7062 1
Cu 752.65 597.316 -14.7062 1
Cu 744.65 606.428 -14.7062 1
Cu 736.65 615.541 -14.7062 1
Cu 728.65 624.653 -14.7062 1
Cu 720.65 633.766 -14.7062 1
Cu 712.65 642.879 -14.7062 1
Cu 704.65 651.991 -14.7062 1
Cu 696.65 661.104 -14.7062 1
Cu 688.65 670.216 -14.7062 1
Cu 680.65 679.329 -14.7062 1
Cu -175.35 676.158 -14.7062 1
Cu -183.35 667.045 -14.7062 1
Cu -191.35 657.932 -14.7062 1
Cu -199.35 648.82 -14.7062 1
Cu -207.35 639.707 -14.7062 1
Cu -215.35 630.595 -14.7062 1
Cu -223.35 621.482 -14.7062 1
Cu -231.35 612.37 -14.7062 1
Cu -239.35 603.257 -14.7062 1
Cu -239.153 -244.211 -14.7062 1
Cu -231.153 -253.324 -14.7062 1
Cu -223.153 -262.436 -14.7062 1
Cu -215.153 -271.549 -14.7062 1
Cu -207.153 -280.661 -14.7062 1
Cu -199.153 -289.774 -14.7062 1
Cu -191.153 -298.886 -14.7062 1
Cu -183.153 -307.999 -14.7062 1
Cu -175.153 -317.111 -14.7062 1
Cu 706.892 -312.95 -14.7062 1
Cu 714.892 -303.837 -14.7062 1
Cu 722.892 -294.724 -14.7062 1
Cu 730.892 -285.612 -14.7062 1
Cu 738.892 -276.499 -14.7062 1
Cu 746.892 -267.387 -14.7062 1
Cu 747.78 625.644 -14.7062 1
Cu 739.78 634.757 -14.7062 1
Cu 731.78 643.869 -14.7062 1
Cu 723.78 652.982 -14.7062 1
Cu 715.78 662.094 -14.7062 1
Cu 707.78 671.207 -14.7062 1
Cu -196.22 675.167 -14.7062 1
Cu -204.22 666.054 -14.7062 1
Cu -212.22 656.942 -14.7062 1
Cu -220.22 647.829 -14.7062 1
Cu -228.22 638.717 -14.7062 1
Cu -236.22 629.604 -14.7062 1
Cu -244.22 620.492 -14.7062 1
Cu -242.283 -263.427 -14.7062 1
Cu -234.283 -272.539 -14.7062 1
Cu -226.283 -281.652 -14.7062 1
Cu -218.283 -290.764 -14.7062 1
Cu -210.283 -299.877 -14.7062 1
Cu -202.283 -308.99 -14.7062 1
Cu -194.283 -318.102 -14.7062 1
Cu 751.023 644.733 -14.7062 1
Cu 743.023 653.845 -14.7062 1
Cu 735.023 662.958 -14.7062 1
Cu 727.023 672.07 -14.7062 1
Cu -216.977 674.304 -14.7062 1
Cu -224.977 665.191 -14.7062 1
Cu -232.977 656.078 -14.7062 1
Cu -240.977 646.966 -14.7062 1
Cu -245.526 -282.515 -14.7062 1
Cu -237.526 -291.628 -14.7062 1
Cu -229.526 -300.74 -14.7062 1
Cu -221.526 -309.853 -14.7062 1
Cu -213.526 -318.965 -14.7062 1
Cu 722.474 -317.981 -14.7062 1
Cu 730.474 -308.868 -14.7062 1
Cu 738.474 -299.756 -14.7062 1
Cu 746.474 -290.643 -14.7062 1
Cu 747.266 671.793 -14.7062 1
Cu -236.734 674.581 -14.7062 1
Cu -244.734 665.469 -14.7062 1
Cu -241.769 -309.575 -14.7062 1
Cu -233.769 -318.688 -14.7062 1
Cu 742.231 -318.259 -14.7062 1
Cu 750.231 -309.146 -14.7062 1


==> anc/supplementary/111/short_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.5928 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable       center equal 50
variable       border equal 2*${center}
variable       C equal 1

variable       xoffset equal 2.01
variable       yoffset equal 2.01
variable       xdir equal 1
variable       ydir equal 1
variable       z equal 4

variable       px1 equal ${center}+${xoffset}
variable       py1 equal ${center}+${yoffset}
variable       pz1 equal 0

variable       nx1 equal -${xdir}
variable       ny1 equal -${ydir}
variable       nz1 equal 0

variable       px2 equal ${center}-${xoffset}
variable       py2 equal ${center}+${yoffset}
variable       pz2 equal 0

variable       nx2 equal ${xdir}
variable       ny2 equal -${ydir}
variable       nz2 equal 0

variable       px3 equal ${center}-${xoffset}
variable       py3 equal ${center}-${yoffset}
variable       pz3 equal 0

variable       nx3 equal ${xdir}
variable       ny3 equal ${ydir}
variable       nz3 equal 0

variable       px4 equal ${center}+${xoffset}
variable       py4 equal ${center}-${yoffset}
variable       pz4 equal 0

variable       nx4 equal -${xdir}
variable       ny4 equal ${ydir}
variable       nz4 equal 0

variable       px5 equal 0
variable       py5 equal 0
variable       pz5 equal 0

variable       nx5 equal 0
variable       ny5 equal 0
variable       nz5 equal 1

variable       px6 equal 0
variable       py6 equal 0
variable       pz6 equal $z

variable       nx6 equal 0
variable       ny6 equal 0
variable       nz6 equal -1

region         mycube block 0 ${border} 0 ${border} 0 $z
create_box     1 mycube

region         p1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side in
region         p2 plane ${px2} ${py2} ${pz2} ${nx2} ${ny2} ${nz2} side in
region         p3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side in
region         p4 plane ${px4} ${py4} ${pz4} ${nx4} ${ny4} ${nz4} side in
region         p5 plane ${px5} ${py5} ${pz5} ${nx5} ${ny5} ${nz5} side in
region         p6 plane ${px6} ${py6} ${pz6} ${nx6} ${ny6} ${nz6} side in

region         wire intersect 6 p1 p2 p3 p4 p5 p6
create_atoms   1 region wire

variable       px1L equal ${px1}+0.5
variable       py1L equal ${py1}+0.5

variable       px3L equal ${px3}-0.5
variable       py3L equal ${py3}-0.5

region         ad1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side out
region         ad2 plane ${px1L} ${py1L} ${pz1} ${nx1} ${ny1} ${nz1} side in

region         ad3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side out
region         ad4 plane ${px3L} ${py3L} ${pz3} ${nx3} ${ny3} ${nz3} side in

region         adatomregion1 intersect 6 ad1 ad2 p2 p4 p5 p6
create_atoms   1 random 1 ${seed1} adatomregion1
group          adatoms1 region adatomregion1

region         adatomregion2 intersect 6 ad3 ad4 p2 p4 p5 p6
create_atoms   1 random 1 ${seed3} adatomregion2
group          adatoms2 region adatomregion2

group          adatoms union adatoms1 adatoms2

variable        px1S equal ${px1}-0.1
variable        py1S equal ${py1}-0.1

variable        px2S equal ${px2}+0.1
variable        py2S equal ${py2}-0.1

variable        px3S equal ${px3}+0.1
variable        py3S equal ${py3}+0.1

variable        px4S equal ${px4}-0.1
variable        py4S equal ${py4}+0.1

region          s1 plane ${px1S} ${py1S} ${pz1} ${nx1} ${ny1} ${nz1} side out
region          s2 plane ${px2S} ${py2S} ${pz2} ${nx2} ${ny2} ${nz2} side out
region          s3 plane ${px3S} ${py3S} ${pz3} ${nx3} ${ny3} ${nz3} side out
region          s4 plane ${px4S} ${py4S} ${pz4} ${nx4} ${ny4} ${nz4} side out

region          surfacereg union 4 s1 s2 s3 s4
group           surface region surfacereg

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor 2.0 bin
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity       hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix            myfix all nvt temp 300 300 0.1

thermo 72637

dump mydump all atom 726370 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style   custom step cpuremain time temp press etotal pe vol c_aveclimb

fix fem all femocs in.fem 0

run 72637000


==> anc/supplementary/111/short_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 30.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 726370
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 4 4        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/111/tall_bottom/extension.xyz <==
30581
comment
Cu 264.69 173.075 0 1
Cu 265.301 173.938 0 1
Cu 265.913 174.802 0 1
Cu 266.525 175.666 0 1
Cu 267.137 176.53 0 1
Cu 267.748 177.393 0 1
Cu 268.36 178.257 0 1
Cu 268.972 179.121 0 1
Cu 269.089 179.984 0 1
Cu 268.477 180.848 0 1
Cu 267.865 181.712 0 1
Cu 267.253 182.576 0 1
Cu 266.642 183.439 0 1
Cu 266.03 184.303 0 1
Cu 265.418 185.167 0 1
Cu 264.806 186.03 0 1
Cu 264.195 186.894 0 1
Cu 263.583 187.758 0 1
Cu 262.971 188.622 0 1
Cu 262.359 189.485 0 1
Cu 261.748 190.349 0 1
Cu 261.136 191.213 0 1
Cu 260.524 192.076 0 1
Cu 259.912 192.94 0 1
Cu 259.301 193.804 0 1
Cu 258.689 194.668 0 1
Cu 258.077 195.531 0 1
Cu 257.465 196.395 0 1
Cu 256.854 197.259 0 1
Cu 256.242 198.122 0 1
Cu 255.63 198.986 0 1
Cu 255.018 199.85 0 1
Cu 254.407 200.713 0 1
Cu 253.795 200.878 0 1
Cu 253.183 200.015 0 1
Cu 252.571 199.151 0 1
Cu 251.96 198.287 0 1
Cu 251.348 197.423 0 1
Cu 250.736 196.56 0 1
Cu 250.124 195.696 0 1
Cu 249.513 194.832 0 1
Cu 248.901 193.969 0 1
Cu 248.289 193.105 0 1
Cu 247.677 192.241 0 1
Cu 247.066 191.377 0 1
Cu 246.454 190.514 0 1
Cu 245.842 189.65 0 1
Cu 245.23 188.786 0 1
Cu 244.619 187.923 0 1
Cu 244.007 187.059 0 1
Cu 243.395 186.195 0 1
Cu 242.783 185.332 0 1
Cu 242.172 184.468 0 1
Cu 241.56 183.604 0 1
Cu 240.948 182.74 0 1
Cu 240.336 181.877 0 1
Cu 239.725 181.013 0 1
Cu 239.113 180.149 0 1
Cu 238.996 179.286 0 1
Cu 239.608 178.422 0 1
Cu 240.22 177.558 0 1
Cu 240.831 176.694 0 1
Cu 241.443 175.831 0 1
Cu 242.055 174.967 0 1
Cu 242.667 174.103 0 1
Cu 243.278 173.24 0 1
Cu 243.89 172.376 0 1
Cu 244.502 171.512 0 1
Cu 245.114 170.648 0 1
Cu 245.725 169.785 0 1
Cu 246.337 168.921 0 1
Cu 246.949 168.057 0 1
Cu 247.561 167.194 0 1
Cu 248.172 166.33 0 1
Cu 248.784 165.466 0 1
Cu 249.396 164.602 0 1
Cu 250.008 163.739 0 1
Cu 250.619 162.875 0 1
Cu 251.231 162.011 0 1
Cu 251.843 161.148 0 1
Cu 252.455 160.284 0 1
Cu 253.066 159.42 0 1
Cu 253.678 158.557 0 1
Cu 254.29 158.392 0 1
Cu 254.902 159.255 0 1
Cu 255.513 160.119 0 1
Cu 256.125 160.983 0 1
Cu 256.737 161.847 0 1
Cu 257.349 162.71 0 1
Cu 257.96 163.574 0 1
Cu 258.572 164.438 0 1
Cu 259.184 165.301 0 1
Cu 259.796 166.165 0 1
Cu 260.407 167.029 0 1
Cu 261.019 167.893 0 1
Cu 261.631 168.756 0 1
Cu 262.243 169.62 0 1
Cu 262.854 170.484 0 1
Cu 263.466 171.347 0 1
Cu 264.078 172.211 0 1
Cu 264.69 173.075 0 1
Cu 244.39 171.436 -2.20628 1
Cu 245.008 170.563 -2.20628 1
Cu 245.626 169.69 -2.20628 1
Cu 246.245 168.817 -2.20628 1
Cu 246.863 167.944 -2.20628 1
Cu 247.482 167.071 -2.20628 1
Cu 248.1 166.197 -2.20628 1
Cu 248.718 165.324 -2.20628 1
Cu 249.337 164.451 -2.20628 1
Cu 249.955 163.578 -2.20628 1
Cu 250.574 162.705 -2.20628 1
Cu 251.192 161.832 -2.20628 1
Cu 251.81 160.959 -2.20628 1
Cu 252.429 160.086 -2.20628 1
Cu 253.047 159.213 -2.20628 1
Cu 253.666 158.34 -2.20628 1
Cu 254.284 158.149 -2.20628 1
Cu 254.902 159.022 -2.20628 1
Cu 255.521 159.895 -2.20628 1
Cu 256.139 160.768 -2.20628 1
Cu 256.758 161.641 -2.20628 1
Cu 257.376 162.515 -2.20628 1
Cu 257.994 163.388 -2.20628 1
Cu 258.613 164.261 -2.20628 1
Cu 259.231 165.134 -2.20628 1
Cu 259.849 166.007 -2.20628 1
Cu 260.468 166.88 -2.20628 1
Cu 261.086 167.753 -2.20628 1
Cu 261.705 168.626 -2.20628 1
Cu 262.323 169.499 -2.20628 1
Cu 262.941 170.372 -2.20628 1
Cu 263.56 171.245 -2.20628 1
Cu 264.178 172.118 -2.20628 1
Cu 264.797 172.992 -2.20628 1
Cu 265.415 173.865 -2.20628 1
Cu 266.033 174.738 -2.20628 1
Cu 266.652 175.611 -2.20628 1
Cu 267.27 176.484 -2.20628 1
Cu 267.889 177.357 -2.20628 1
Cu 268.507 178.23 -2.20628 1
Cu 269.125 179.103 -2.20628 1
Cu 269.26 179.976 -2.20628 1
Cu 268.642 180.849 -2.20628 1
Cu 268.024 181.722 -2.20628 1
Cu 267.405 182.596 -2.20628 1
Cu 266.787 183.469 -2.20628 1
Cu 266.168 184.342 -2.20628 1
Cu 265.55 185.215 -2.20628 1
Cu 264.932 186.088 -2.20628 1
Cu 264.313 186.961 -2.20628 1
Cu 263.695 187.834 -2.20628 1
Cu 263.076 188.707 -2.20628 1
Cu 262.458 189.58 -2.20628 1
Cu 261.84 190.453 -2.20628 1
Cu 261.221 191.326 -2.20628 1
Cu 260.603 192.199 -2.20628 1
Cu 259.984 193.073 -2.20628 1
Cu 259.366 193.946 -2.20628 1
Cu 258.748 194.819 -2.20628 1
Cu 258.129 195.692 -2.20628 1
Cu 257.511 196.565 -2.20628 1
Cu 256.893 197.438 -2.20628 1
Cu 256.274 198.311 -2.20628 1
Cu 255.656 199.184 -2.20628 1
Cu 255.037 200.057 -2.20628 1
Cu 254.419 200.93 -2.20628 1
Cu 253.801 201.121 -2.20628 1
Cu 253.182 200.248 -2.20628 1
Cu 252.564 199.375 -2.20628 1
Cu 251.945 198.502 -2.20628 1
Cu 251.327 197.629 -2.20628 1
Cu 250.709 196.755 -2.20628 1
Cu 250.09 195.882 -2.20628 1
Cu 249.472 195.009 -2.20628 1
Cu 248.853 194.136 -2.20628 1
Cu 248.235 193.263 -2.20628 1
Cu 247.617 192.39 -2.20628 1
Cu 246.998 191.517 -2.20628 1
Cu 246.38 190.644 -2.20628 1
Cu 245.761 189.771 -2.20628 1
Cu 245.143 188.898 -2.20628 1
Cu 244.525 188.025 -2.20628 1
Cu 243.906 187.152 -2.20628 1
Cu 243.288 186.278 -2.20628 1
Cu 242.67 185.405 -2.20628 1
Cu 242.051 184.532 -2.20628 1
Cu 241.433 183.659 -2.20628 1
Cu 240.814 182.786 -2.20628 1
Cu 240.196 181.913 -2.20628 1
Cu 239.578 181.04 -2.20628 1
Cu 238.959 180.167 -2.20628 1
Cu 238.824 179.294 -2.20628 1
Cu 239.443 178.421 -2.20628 1
Cu 240.061 177.548 -2.20628 1
Cu 240.679 176.674 -2.20628 1
Cu 241.298 175.801 -2.20628 1
Cu 241.916 174.928 -2.20628 1
Cu 242.535 174.055 -2.20628 1
Cu 243.153 173.182 -2.20628 1
Cu 243.771 172.309 -2.20628 1
Cu 244.39 171.436 -2.20628 1
Cu 250.493 196.838 -3.58412 1
Cu 249.864 195.95 -3.58412 1
Cu 249.234 195.061 -3.58412 1
Cu 248.605 194.172 -3.58412 1
Cu 247.976 193.284 -3.58412 1
Cu 247.346 192.395 -3.58412 1
Cu 246.717 191.507 -3.58412 1
Cu 246.088 190.618 -3.58412 1
Cu 245.458 189.73 -3.58412 1
Cu 244.829 188.841 -3.58412 1
Cu 244.199 187.952 -3.58412 1
Cu 243.57 187.064 -3.58412 1
Cu 242.941 186.175 -3.58412 1
Cu 242.311 185.287 -3.58412 1
Cu 241.682 184.398 -3.58412 1
Cu 241.053 183.51 -3.58412 1
Cu 240.423 182.621 -3.58412 1
Cu 239.794 181.733 -3.58412 1
Cu 239.165 180.844 -3.58412 1
Cu 238.535 179.955 -3.58412 1
Cu 238.711 179.067 -3.58412 1
Cu 239.34 178.178 -3.58412 1
Cu 239.969 177.29 -3.58412 1
Cu 240.599 176.401 -3.58412 1
Cu 241.228 175.513 -3.58412 1
Cu 241.858 174.624 -3.58412 1
Cu 242.487 173.735 -3.58412 1
Cu 243.116 172.847 -3.58412 1
Cu 243.746 171.958 -3.58412 1
Cu 244.375 171.07 -3.58412 1
Cu 245.004 170.181 -3.58412 1
Cu 245.634 169.293 -3.58412 1
Cu 246.263 168.404 -3.58412 1
Cu 246.892 167.515 -3.58412 1
Cu 247.522 166.627 -3.58412 1
Cu 248.151 165.738 -3.58412 1
Cu 248.78 164.85 -3.58412 1
Cu 249.41 163.961 -3.58412 1
Cu 250.039 163.073 -3.58412 1
Cu 250.669 162.184 -3.58412 1
Cu 251.298 161.295 -3.58412 1
Cu 251.927 160.407 -3.58412 1
Cu 252.557 159.518 -3.58412 1
Cu 253.186 158.63 -3.58412 1
Cu 253.815 157.741 -3.58412 1
Cu 254.445 157.989 -3.58412 1
Cu 255.074 158.878 -3.58412 1
Cu 255.703 159.766 -3.58412 1
Cu 256.333 160.655 -3.58412 1
Cu 256.962 161.543 -3.58412 1
Cu 257.591 162.432 -3.58412 1
Cu 258.221 163.32 -3.58412 1
Cu 258.85 164.209 -3.58412 1
Cu 259.48 165.098 -3.58412 1
Cu 260.109 165.986 -3.58412 1
Cu 260.738 166.875 -3.58412 1
Cu 261.368 167.763 -3.58412 1
Cu 261.997 168.652 -3.58412 1
Cu 262.626 169.54 -3.58412 1
Cu 263.256 170.429 -3.58412 1
Cu 263.885 171.318 -3.58412 1
Cu 264.514 172.206 -3.58412 1
Cu 265.144 173.095 -3.58412 1
Cu 265.773 173.983 -3.58412 1
Cu 266.402 174.872 -3.58412 1
Cu 267.032 175.76 -3.58412 1
Cu 267.661 176.649 -3.58412 1
Cu 268.291 177.537 -3.58412 1
Cu 268.92 178.426 -3.58412 1
Cu 269.549 179.315 -3.58412 1
Cu 269.374 180.203 -3.58412 1
Cu 268.744 181.092 -3.58412 1
Cu 268.115 181.98 -3.58412 1
Cu 267.486 182.869 -3.58412 1
Cu 266.856 183.757 -3.58412 1
Cu 266.227 184.646 -3.58412 1
Cu 265.598 185.535 -3.58412 1
Cu 264.968 186.423 -3.58412 1
Cu 264.339 187.312 -3.58412 1
Cu 263.71 188.2 -3.58412 1
Cu 263.08 189.089 -3.58412 1
Cu 262.451 189.977 -3.58412 1
Cu 261.821 190.866 -3.58412 1
Cu 261.192 191.755 -3.58412 1
Cu 260.563 192.643 -3.58412 1
Cu 259.933 193.532 -3.58412 1
Cu 259.304 194.42 -3.58412 1
Cu 258.675 195.309 -3.58412 1
Cu 258.045 196.197 -3.58412 1
Cu 257.416 197.086 -3.58412 1
Cu 256.787 197.975 -3.58412 1
Cu 256.157 198.863 -3.58412 1
Cu 255.528 199.752 -3.58412 1
Cu 254.899 200.64 -3.58412 1
Cu 254.269 201.529 -3.58412 1
Cu 253.64 201.281 -3.58412 1
Cu 253.01 200.392 -3.58412 1
Cu 252.381 199.504 -3.58412 1
Cu 251.752 198.615 -3.58412 1
Cu 251.122 197.727 -3.58412 1
Cu 250.493 196.838 -3.58412 1
Cu 243.043 172.469 -4.76043 1
Cu 243.686 171.561 -4.76043 1
Cu 244.329 170.653 -4.76043 1
Cu 244.972 169.745 -4.76043 1
Cu 245.615 168.837 -4.76043 1
Cu 246.258 167.93 -4.76043 1
Cu 246.901 167.022 -4.76043 1
Cu 247.544 166.114 -4.76043 1
Cu 248.187 165.206 -4.76043 1
Cu 248.83 164.298 -4.76043 1
Cu 249.473 163.391 -4.76043 1
Cu 250.116 162.483 -4.76043 1
Cu 250.759 161.575 -4.76043 1
Cu 251.402 160.667 -4.76043 1
Cu 252.045 159.759 -4.76043 1
Cu 252.688 158.851 -4.76043 1
Cu 253.331 157.944 -4.76043 1
Cu 253.974 157.036 -4.76043 1
Cu 254.617 157.751 -4.76043 1
Cu 255.26 158.659 -4.76043 1
Cu 255.903 159.567 -4.76043 1
Cu 256.546 160.475 -4.76043 1
Cu 257.189 161.383 -4.76043 1
Cu 257.832 162.29 -4.76043 1
Cu 258.475 163.198 -4.76043 1
Cu 259.118 164.106 -4.76043 1
Cu 259.761 165.014 -4.76043 1
Cu 260.404 165.922 -4.76043 1
Cu 261.047 166.829 -4.76043 1
Cu 261.69 167.737 -4.76043 1
Cu 262.333 168.645 -4.76043 1
Cu 262.976 169.553 -4.76043 1
Cu 263.619 170.461 -4.76043 1
Cu 264.262 171.368 -4.76043 1
Cu 264.905 172.276 -4.76043 1
Cu 265.548 173.184 -4.76043 1
Cu 266.191 174.092 -4.76043 1
Cu 266.834 175 -4.76043 1
Cu 267.477 175.908 -4.76043 1
Cu 268.12 176.815 -4.76043 1
Cu 268.763 177.723 -4.76043 1
Cu 269.406 178.631 -4.76043 1
Cu 270.049 179.539 -4.76043 1
Cu 269.542 180.447 -4.76043 1
Cu 268.899 181.354 -4.76043 1
Cu 268.256 182.262 -4.76043 1
Cu 267.613 183.17 -4.76043 1
Cu 266.97 184.078 -4.76043 1
Cu 266.327 184.986 -4.76043 1
Cu 265.684 185.894 -4.76043 1
Cu 265.041 186.801 -4.76043 1
Cu 264.398 187.709 -4.76043 1
Cu 263.755 188.617 -4.76043 1
Cu 263.112 189.525 -4.76043 1
Cu 262.469 190.433 -4.76043 1
Cu 261.826 191.34 -4.76043 1
Cu 261.183 192.248 -4.76043 1
Cu 260.54 193.156 -4.76043 1
Cu 259.897 194.064 -4.76043 1
Cu 259.254 194.972 -4.76043 1
Cu 258.611 195.879 -4.76043 1
Cu 257.968 196.787 -4.76043 1
Cu 257.325 197.695 -4.76043 1
Cu 256.682 198.603 -4.76043 1
Cu 256.039 199.511 -4.76043 1
Cu 255.396 200.419 -4.76043 1
Cu 254.753 201.326 -4.76043 1
Cu 254.11 202.234 -4.76043 1
Cu 253.467 201.519 -4.76043 1
Cu 252.824 200.611 -4.76043 1
Cu 252.181 199.703 -4.76043 1
Cu 251.538 198.795 -4.76043 1
Cu 250.895 197.887 -4.76043 1
Cu 250.252 196.98 -4.76043 1
Cu 249.609 196.072 -4.76043 1
Cu 248.966 195.164 -4.76043 1
Cu 248.323 194.256 -4.76043 1
Cu 247.68 193.348 -4.76043 1
Cu 247.037 192.441 -4.76043 1
Cu 246.395 191.533 -4.76043 1
Cu 245.752 190.625 -4.76043 1
Cu 245.109 189.717 -4.76043 1
Cu 244.466 188.809 -4.76043 1
Cu 243.823 187.902 -4.76043 1
Cu 243.18 186.994 -4.76043 1
Cu 242.537 186.086 -4.76043 1
Cu 241.894 185.178 -4.76043 1
Cu 241.251 184.27 -4.76043 1
Cu 240.608 183.362 -4.76043 1
Cu 239.965 182.455 -4.76043 1
Cu 239.322 181.547 -4.76043 1
Cu 238.679 180.639 -4.76043 1
Cu 238.036 179.731 -4.76043 1
Cu 238.542 178.823 -4.76043 1
Cu 239.185 177.916 -4.76043 1
Cu 239.828 177.008 -4.76043 1
Cu 240.471 176.1 -4.76043 1
Cu 241.114 175.192 -4.76043 1
Cu 241.757 174.284 -4.76043 1
Cu 242.4 173.376 -4.76043 1
Cu 243.043 172.469 -4.76043 1
Cu 253.392 157.299 -5.82242 1
Cu 254.051 156.394 -5.82242 1
Cu 254.71 157.324 -5.82242 1
Cu 255.369 158.254 -5.82242 1
Cu 256.027 159.185 -5.82242 1
Cu 256.686 160.115 -5.82242 1
Cu 257.345 161.045 -5.82242 1
Cu 258.004 161.975 -5.82242 1
Cu 258.663 162.905 -5.82242 1
Cu 259.321 163.835 -5.82242 1
Cu 259.98 164.765 -5.82242 1
Cu 260.639 165.695 -5.82242 1
Cu 261.298 166.626 -5.82242 1
Cu 261.957 167.556 -5.82242 1
Cu 262.615 168.486 -5.82242 1
Cu 263.274 169.416 -5.82242 1
Cu 263.933 170.346 -5.82242 1
Cu 264.592 171.276 -5.82242 1
Cu 265.251 172.206 -5.82242 1
Cu 265.909 173.136 -5.82242 1
Cu 266.568 174.067 -5.82242 1
Cu 267.227 174.997 -5.82242 1
Cu 267.886 175.927 -5.82242 1
Cu 268.545 176.857 -5.82242 1
Cu 269.203 177.787 -5.82242 1
Cu 269.862 178.717 -5.82242 1
Cu 270.503 179.647 -5.82242 1
Cu 269.845 180.578 -5.82242 1
Cu 269.186 181.508 -5.82242 1
Cu 268.527 182.438 -5.82242 1
Cu 267.868 183.368 -5.82242 1
Cu 267.209 184.298 -5.82242 1
Cu 266.551 185.228 -5.82242 1
Cu 265.892 186.158 -5.82242 1
Cu 265.233 187.088 -5.82242 1
Cu 264.574 188.019 -5.82242 1
Cu 263.915 188.949 -5.82242 1
Cu 263.257 189.879 -5.82242 1
Cu 262.598 190.809 -5.82242 1
Cu 261.939 191.739 -5.82242 1
Cu 261.28 192.669 -5.82242 1
Cu 260.621 193.599 -5.82242 1
Cu 259.963 194.53 -5.82242 1
Cu 259.304 195.46 -5.82242 1
Cu 258.645 196.39 -5.82242 1
Cu 257.986 197.32 -5.82242 1
Cu 257.327 198.25 -5.82242 1
Cu 256.669 199.18 -5.82242 1
Cu 256.01 200.11 -5.82242 1
Cu 255.351 201.04 -5.82242 1
Cu 254.692 201.971 -5.82242 1
Cu 254.033 202.876 -5.82242 1
Cu 253.375 201.946 -5.82242 1
Cu 252.716 201.016 -5.82242 1
Cu 252.057 200.085 -5.82242 1
Cu 251.398 199.155 -5.82242 1
Cu 250.739 198.225 -5.82242 1
Cu 250.081 197.295 -5.82242 1
Cu 249.422 196.365 -5.82242 1
Cu 248.763 195.435 -5.82242 1
Cu 248.104 194.505 -5.82242 1
Cu 247.446 193.575 -5.82242 1
Cu 246.787 192.644 -5.82242 1
Cu 246.128 191.714 -5.82242 1
Cu 245.469 190.784 -5.82242 1
Cu 244.81 189.854 -5.82242 1
Cu 244.152 188.924 -5.82242 1
Cu 243.493 187.994 -5.82242 1
Cu 242.834 187.064 -5.82242 1
Cu 242.175 186.134 -5.82242 1
Cu 241.516 185.203 -5.82242 1
Cu 240.858 184.273 -5.82242 1
Cu 240.199 183.343 -5.82242 1
Cu 239.54 182.413 -5.82242 1
Cu 238.881 181.483 -5.82242 1
Cu 238.222 180.553 -5.82242 1
Cu 237.581 179.623 -5.82242 1
Cu 238.24 178.692 -5.82242 1
Cu 238.899 177.762 -5.82242 1
Cu 239.558 176.832 -5.82242 1
Cu 240.216 175.902 -5.82242 1
Cu 240.875 174.972 -5.82242 1
Cu 241.534 174.042 -5.82242 1
Cu 242.193 173.112 -5.82242 1
Cu 242.852 172.182 -5.82242 1
Cu 243.51 171.251 -5.82242 1
Cu 244.169 170.321 -5.82242 1
Cu 244.828 169.391 -5.82242 1
Cu 245.487 168.461 -5.82242 1
Cu 246.146 167.531 -5.82242 1
Cu 246.804 166.601 -5.82242 1
Cu 247.463 165.671 -5.82242 1
Cu 248.122 164.74 -5.82242 1
Cu 248.781 163.81 -5.82242 1
Cu 249.439 162.88 -5.82242 1
Cu 250.098 161.95 -5.82242 1
Cu 250.757 161.02 -5.82242 1
Cu 251.416 160.09 -5.82242 1
Cu 252.075 159.16 -5.82242 1
Cu 252.733 158.23 -5.82242 1
Cu 253.392 157.299 -5.82242 1
Cu 256.54 159.283 -6.80676 1
Cu 257.217 160.238 -6.80676 1
Cu 257.893 161.193 -6.80676 1
Cu 258.57 162.148 -6.80676 1
Cu 259.247 163.103 -6.80676 1
Cu 259.923 164.059 -6.80676 1
Cu 260.6 165.014 -6.80676 1
Cu 261.276 165.969 -6.80676 1
Cu 261.953 166.924 -6.80676 1
Cu 262.629 167.879 -6.80676 1
Cu 263.306 168.834 -6.80676 1
Cu 263.982 169.79 -6.80676 1
Cu 264.659 170.745 -6.80676 1
Cu 265.335 171.7 -6.80676 1
Cu 266.012 172.655 -6.80676 1
Cu 266.688 173.61 -6.80676 1
Cu 267.365 174.565 -6.80676 1
Cu 268.042 175.521 -6.80676 1
Cu 268.718 176.476 -6.80676 1
Cu 269.395 177.431 -6.80676 1
Cu 270.071 178.386 -6.80676 1
Cu 270.748 179.341 -6.80676 1
Cu 270.487 180.297 -6.80676 1
Cu 269.811 181.252 -6.80676 1
Cu 269.134 182.207 -6.80676 1
Cu 268.457 183.162 -6.80676 1
Cu 267.781 184.117 -6.80676 1
Cu 267.104 185.072 -6.80676 1
Cu 266.428 186.028 -6.80676 1
Cu 265.751 186.983 -6.80676 1
Cu 265.075 187.938 -6.80676 1
Cu 264.398 188.893 -6.80676 1
Cu 263.722 189.848 -6.80676 1
Cu 263.045 190.804 -6.80676 1
Cu 262.369 191.759 -6.80676 1
Cu 261.692 192.714 -6.80676 1
Cu 261.016 193.669 -6.80676 1
Cu 260.339 194.624 -6.80676 1
Cu 259.663 195.579 -6.80676 1
Cu 258.986 196.535 -6.80676 1
Cu 258.309 197.49 -6.80676 1
Cu 257.633 198.445 -6.80676 1
Cu 256.956 199.4 -6.80676 1
Cu 256.28 200.355 -6.80676 1
Cu 255.603 201.31 -6.80676 1
Cu 254.927 202.266 -6.80676 1
Cu 254.25 203.221 -6.80676 1
Cu 253.574 202.853 -6.80676 1
Cu 252.897 201.898 -6.80676 1
Cu 252.221 200.943 -6.80676 1
Cu 251.544 199.987 -6.80676 1
Cu 250.868 199.032 -6.80676 1
Cu 250.191 198.077 -6.80676 1
Cu 249.514 197.122 -6.80676 1
Cu 248.838 196.167 -6.80676 1
Cu 248.161 195.211 -6.80676 1
Cu 247.485 194.256 -6.80676 1
Cu 246.808 193.301 -6.80676 1
Cu 246.132 192.346 -6.80676 1
Cu 245.455 191.391 -6.80676 1
Cu 244.779 190.436 -6.80676 1
Cu 244.102 189.48 -6.80676 1
Cu 243.426 188.525 -6.80676 1
Cu 242.749 187.57 -6.80676 1
Cu 242.073 186.615 -6.80676 1
Cu 241.396 185.66 -6.80676 1
Cu 240.72 184.705 -6.80676 1
Cu 240.043 183.749 -6.80676 1
Cu 239.366 182.794 -6.80676 1
Cu 238.69 181.839 -6.80676 1
Cu 238.013 180.884 -6.80676 1
Cu 237.337 179.929 -6.80676 1
Cu 237.597 178.973 -6.80676 1
Cu 238.274 178.018 -6.80676 1
Cu 238.951 177.063 -6.80676 1
Cu 239.627 176.108 -6.80676 1
Cu 240.304 175.153 -6.80676 1
Cu 240.98 174.198 -6.80676 1
Cu 241.657 173.242 -6.80676 1
Cu 242.333 172.287 -6.80676 1
Cu 243.01 171.332 -6.80676 1
Cu 243.686 170.377 -6.80676 1
Cu 244.363 169.422 -6.80676 1
Cu 245.039 168.466 -6.80676 1
Cu 245.716 167.511 -6.80676 1
Cu 246.392 166.556 -6.80676 1
Cu 247.069 165.601 -6.80676 1
Cu 247.745 164.646 -6.80676 1
Cu 248.422 163.691 -6.80676 1
Cu 249.099 162.735 -6.80676 1
Cu 249.775 161.78 -6.80676 1
Cu 250.452 160.825 -6.80676 1
Cu 251.128 159.87 -6.80676 1
Cu 251.805 158.915 -6.80676 1
Cu 252.481 157.96 -6.80676 1
Cu 253.158 157.004 -6.80676 1
Cu 253.834 156.049 -6.80676 1
Cu 254.511 156.417 -6.80676 1
Cu 255.187 157.372 -6.80676 1
Cu 255.864 158.327 -6.80676 1
Cu 256.54 159.283 -6.80676 1
Cu 241.069 185.888 -7.73334 1
Cu 240.373 184.906 -7.73334 1
Cu 239.677 183.923 -7.73334 1
Cu 238.981 182.94 -7.73334 1
Cu 238.285 181.957 -7.73334 1
Cu 237.589 180.974 -7.73334 1
Cu 236.893 179.992 -7.73334 1
Cu 237.084 179.009 -7.73334 1
Cu 237.78 178.026 -7.73334 1
Cu 238.476 177.043 -7.73334 1
Cu 239.172 176.061 -7.73334 1
Cu 239.868 175.078 -7.73334 1
Cu 240.564 174.095 -7.73334 1
Cu 241.26 173.112 -7.73334 1
Cu 241.956 172.13 -7.73334 1
Cu 242.652 171.147 -7.73334 1
Cu 243.348 170.164 -7.73334 1
Cu 244.044 169.181 -7.73334 1
Cu 244.741 168.198 -7.73334 1
Cu 245.437 167.216 -7.73334 1
Cu 246.133 166.233 -7.73334 1
Cu 246.829 165.25 -7.73334 1
Cu 247.525 164.267 -7.73334 1
Cu 248.221 163.285 -7.73334 1
Cu 248.917 162.302 -7.73334 1
Cu 249.613 161.319 -7.73334 1
Cu 250.309 160.336 -7.73334 1
Cu 251.005 159.353 -7.73334 1
Cu 251.701 158.371 -7.73334 1
Cu 252.397 157.388 -7.73334 1
Cu 253.094 156.405 -7.73334 1
Cu 253.79 155.422 -7.73334 1
Cu 254.486 155.692 -7.73334 1
Cu 255.182 156.675 -7.73334 1
Cu 255.878 157.657 -7.73334 1
Cu 256.574 158.64 -7.73334 1
Cu 257.27 159.623 -7.73334 1
Cu 257.966 160.606 -7.73334 1
Cu 258.662 161.588 -7.73334 1
Cu 259.358 162.571 -7.73334 1
Cu 260.054 163.554 -7.73334 1
Cu 260.75 164.537 -7.73334 1
Cu 261.446 165.519 -7.73334 1
Cu 262.143 166.502 -7.73334 1
Cu 262.839 167.485 -7.73334 1
Cu 263.535 168.468 -7.73334 1
Cu 264.231 169.451 -7.73334 1
Cu 264.927 170.433 -7.73334 1
Cu 265.623 171.416 -7.73334 1
Cu 266.319 172.399 -7.73334 1
Cu 267.015 173.382 -7.73334 1
Cu 267.711 174.364 -7.73334 1
Cu 268.407 175.347 -7.73334 1
Cu 269.103 176.33 -7.73334 1
Cu 269.799 177.313 -7.73334 1
Cu 270.496 178.296 -7.73334 1
Cu 271.192 179.278 -7.73334 1
Cu 271.001 180.261 -7.73334 1
Cu 270.305 181.244 -7.73334 1
Cu 269.609 182.227 -7.73334 1
Cu 268.913 183.209 -7.73334 1
Cu 268.217 184.192 -7.73334 1
Cu 267.52 185.175 -7.73334 1
Cu 266.824 186.158 -7.73334 1
Cu 266.128 187.14 -7.73334 1
Cu 265.432 188.123 -7.73334 1
Cu 264.736 189.106 -7.73334 1
Cu 264.04 190.089 -7.73334 1
Cu 263.344 191.072 -7.73334 1
Cu 262.648 192.054 -7.73334 1
Cu 261.952 193.037 -7.73334 1
Cu 261.256 194.02 -7.73334 1
Cu 260.56 195.003 -7.73334 1
Cu 259.864 195.985 -7.73334 1
Cu 259.167 196.968 -7.73334 1
Cu 258.471 197.951 -7.73334 1
Cu 257.775 198.934 -7.73334 1
Cu 257.079 199.917 -7.73334 1
Cu 256.383 200.899 -7.73334 1
Cu 255.687 201.882 -7.73334 1
Cu 254.991 202.865 -7.73334 1
Cu 254.295 203.848 -7.73334 1
Cu 253.599 203.578 -7.73334 1
Cu 252.903 202.595 -7.73334 1
Cu 252.207 201.613 -7.73334 1
Cu 251.511 200.63 -7.73334 1
Cu 250.815 199.647 -7.73334 1
Cu 250.118 198.664 -7.73334 1
Cu 249.422 197.682 -7.73334 1
Cu 248.726 196.699 -7.73334 1
Cu 248.03 195.716 -7.73334 1
Cu 247.334 194.733 -7.73334 1
Cu 246.638 193.751 -7.73334 1
Cu 245.942 192.768 -7.73334 1
Cu 245.246 191.785 -7.73334 1
Cu 244.55 190.802 -7.73334 1
Cu 243.854 189.819 -7.73334 1
Cu 243.158 188.837 -7.73334 1
Cu 242.462 187.854 -7.73334 1
Cu 241.765 186.871 -7.73334 1
Cu 241.069 185.888 -7.73334 1
Cu 248.146 196.631 -8.6145 1
Cu 247.429 195.618 -8.6145 1
Cu 246.711 194.605 -8.6145 1
Cu 245.994 193.592 -8.6145 1
Cu 245.276 192.579 -8.6145 1
Cu 244.559 191.567 -8.6145 1
Cu 243.842 190.554 -8.6145 1
Cu 243.124 189.541 -8.6145 1
Cu 242.407 188.528 -8.6145 1
Cu 241.69 187.515 -8.6145 1
Cu 240.972 186.502 -8.6145 1
Cu 240.255 185.49 -8.6145 1
Cu 239.538 184.477 -8.6145 1
Cu 238.82 183.464 -8.6145 1
Cu 238.103 182.451 -8.6145 1
Cu 237.385 181.438 -8.6145 1
Cu 236.668 180.425 -8.6145 1
Cu 236.266 179.413 -8.6145 1
Cu 236.983 178.4 -8.6145 1
Cu 237.7 177.387 -8.6145 1
Cu 238.418 176.374 -8.6145 1
Cu 239.135 175.361 -8.6145 1
Cu 239.852 174.349 -8.6145 1
Cu 240.57 173.336 -8.6145 1
Cu 241.287 172.323 -8.6145 1
Cu 242.005 171.31 -8.6145 1
Cu 242.722 170.297 -8.6145 1
Cu 243.439 169.284 -8.6145 1
Cu 244.157 168.272 -8.6145 1
Cu 244.874 167.259 -8.6145 1
Cu 245.591 166.246 -8.6145 1
Cu 246.309 165.233 -8.6145 1
Cu 247.026 164.22 -8.6145 1
Cu 247.743 163.208 -8.6145 1
Cu 248.461 162.195 -8.6145 1
Cu 249.178 161.182 -8.6145 1
Cu 249.896 160.169 -8.6145 1
Cu 250.613 159.156 -8.6145 1
Cu 251.33 158.143 -8.6145 1
Cu 252.048 157.131 -8.6145 1
Cu 252.765 156.118 -8.6145 1
Cu 253.482 155.105 -8.6145 1
Cu 254.2 154.537 -8.6145 1
Cu 254.917 155.55 -8.6145 1
Cu 255.634 156.562 -8.6145 1
Cu 256.352 157.575 -8.6145 1
Cu 257.069 158.588 -8.6145 1
Cu 257.787 159.601 -8.6145 1
Cu 258.504 160.614 -8.6145 1
Cu 259.221 161.627 -8.6145 1
Cu 259.939 162.639 -8.6145 1
Cu 260.656 163.652 -8.6145 1
Cu 261.373 164.665 -8.6145 1
Cu 262.091 165.678 -8.6145 1
Cu 262.808 166.691 -8.6145 1
Cu 263.525 167.703 -8.6145 1
Cu 264.243 168.716 -8.6145 1
Cu 264.96 169.729 -8.6145 1
Cu 265.678 170.742 -8.6145 1
Cu 266.395 171.755 -8.6145 1
Cu 267.112 172.768 -8.6145 1
Cu 267.83 173.78 -8.6145 1
Cu 268.547 174.793 -8.6145 1
Cu 269.264 175.806 -8.6145 1
Cu 269.982 176.819 -8.6145 1
Cu 270.699 177.832 -8.6145 1
Cu 271.416 178.845 -8.6145 1
Cu 271.819 179.857 -8.6145 1
Cu 271.101 180.87 -8.6145 1
Cu 270.384 181.883 -8.6145 1
Cu 269.667 182.896 -8.6145 1
Cu 268.949 183.909 -8.6145 1
Cu 268.232 184.921 -8.6145 1
Cu 267.515 185.934 -8.6145 1
Cu 266.797 186.947 -8.6145 1
Cu 266.08 187.96 -8.6145 1
Cu 265.363 188.973 -8.6145 1
Cu 264.645 189.986 -8.6145 1
Cu 263.928 190.998 -8.6145 1
Cu 263.21 192.011 -8.6145 1
Cu 262.493 193.024 -8.6145 1
Cu 261.776 194.037 -8.6145 1
Cu 261.058 195.05 -8.6145 1
Cu 260.341 196.062 -8.6145 1
Cu 259.624 197.075 -8.6145 1
Cu 258.906 198.088 -8.6145 1
Cu 258.189 199.101 -8.6145 1
Cu 257.472 200.114 -8.6145 1
Cu 256.754 201.127 -8.6145 1
Cu 256.037 202.139 -8.6145 1
Cu 255.32 203.152 -8.6145 1
Cu 254.602 204.165 -8.6145 1
Cu 253.885 204.733 -8.6145 1
Cu 253.167 203.72 -8.6145 1
Cu 252.45 202.708 -8.6145 1
Cu 251.733 201.695 -8.6145 1
Cu 251.015 200.682 -8.6145 1
Cu 250.298 199.669 -8.6145 1
Cu 249.581 198.656 -8.6145 1
Cu 248.863 197.643 -8.6145 1
Cu 248.146 196.631 -8.6145 1
Cu 256.18 156.521 -9.45854 1
Cu 256.921 157.567 -9.45854 1
Cu 257.661 158.612 -9.45854 1
Cu 258.401 159.657 -9.45854 1
Cu 259.142 160.703 -9.45854 1
Cu 259.882 161.748 -9.45854 1
Cu 260.623 162.793 -9.45854 1
Cu 261.363 163.839 -9.45854 1
Cu 262.103 164.884 -9.45854 1
Cu 262.844 165.929 -9.45854 1
Cu 263.584 166.974 -9.45854 1
Cu 264.324 168.02 -9.45854 1
Cu 265.065 169.065 -9.45854 1
Cu 265.805 170.11 -9.45854 1
Cu 266.545 171.156 -9.45854 1
Cu 267.286 172.201 -9.45854 1
Cu 268.026 173.246 -9.45854 1
Cu 268.767 174.291 -9.45854 1
Cu 269.507 175.337 -9.45854 1
Cu 270.247 176.382 -9.45854 1
Cu 270.988 177.427 -9.45854 1
Cu 271.728 178.473 -9.45854 1
Cu 272.468 179.518 -9.45854 1
Cu 271.894 180.563 -9.45854 1
Cu 271.154 181.609 -9.45854 1
Cu 270.413 182.654 -9.45854 1
Cu 269.673 183.699 -9.45854 1
Cu 268.932 184.744 -9.45854 1
Cu 268.192 185.79 -9.45854 1
Cu 267.452 186.835 -9.45854 1
Cu 266.711 187.88 -9.45854 1
Cu 265.971 188.926 -9.45854 1
Cu 265.231 189.971 -9.45854 1
Cu 264.49 191.016 -9.45854 1
Cu 263.75 192.061 -9.45854 1
Cu 263.01 193.107 -9.45854 1
Cu 262.269 194.152 -9.45854 1
Cu 261.529 195.197 -9.45854 1
Cu 260.788 196.243 -9.45854 1
Cu 260.048 197.288 -9.45854 1
Cu 259.308 198.333 -9.45854 1
Cu 258.567 199.378 -9.45854 1
Cu 257.827 200.424 -9.45854 1
Cu 257.087 201.469 -9.45854 1
Cu 256.346 202.514 -9.45854 1
Cu 255.606 203.56 -9.45854 1
Cu 254.866 204.605 -9.45854 1
Cu 254.125 205.65 -9.45854 1
Cu 253.385 204.839 -9.45854 1
Cu 252.644 203.794 -9.45854 1
Cu 251.904 202.749 -9.45854 1
Cu 251.164 201.703 -9.45854 1
Cu 250.423 200.658 -9.45854 1
Cu 249.683 199.613 -9.45854 1
Cu 248.943 198.567 -9.45854 1
Cu 248.202 197.522 -9.45854 1
Cu 247.462 196.477 -9.45854 1
Cu 246.722 195.431 -9.45854 1
Cu 245.981 194.386 -9.45854 1
Cu 245.241 193.341 -9.45854 1
Cu 244.5 192.296 -9.45854 1
Cu 243.76 191.25 -9.45854 1
Cu 243.02 190.205 -9.45854 1
Cu 242.279 189.16 -9.45854 1
Cu 241.539 188.114 -9.45854 1
Cu 240.799 187.069 -9.45854 1
Cu 240.058 186.024 -9.45854 1
Cu 239.318 184.979 -9.45854 1
Cu 238.578 183.933 -9.45854 1
Cu 237.837 182.888 -9.45854 1
Cu 237.097 181.843 -9.45854 1
Cu 236.356 180.797 -9.45854 1
Cu 235.616 179.752 -9.45854 1
Cu 236.191 178.707 -9.45854 1
Cu 236.931 177.661 -9.45854 1
Cu 237.671 176.616 -9.45854 1
Cu 238.412 175.571 -9.45854 1
Cu 239.152 174.526 -9.45854 1
Cu 239.892 173.48 -9.45854 1
Cu 240.633 172.435 -9.45854 1
Cu 241.373 171.39 -9.45854 1
Cu 242.114 170.344 -9.45854 1
Cu 242.854 169.299 -9.45854 1
Cu 243.594 168.254 -9.45854 1
Cu 244.335 167.209 -9.45854 1
Cu 245.075 166.163 -9.45854 1
Cu 245.815 165.118 -9.45854 1
Cu 246.556 164.073 -9.45854 1
Cu 247.296 163.027 -9.45854 1
Cu 248.036 161.982 -9.45854 1
Cu 248.777 160.937 -9.45854 1
Cu 249.517 159.892 -9.45854 1
Cu 250.258 158.846 -9.45854 1
Cu 250.998 157.801 -9.45854 1
Cu 251.738 156.756 -9.45854 1
Cu 252.479 155.71 -9.45854 1
Cu 253.219 154.665 -9.45854 1
Cu 253.959 153.62 -9.45854 1
Cu 254.7 154.431 -9.45854 1
Cu 255.44 155.476 -9.45854 1
Cu 256.18 156.521 -9.45854 1
Cu 265.451 190.533 -10.2714 1
Cu 264.686 191.613 -10.2714 1
Cu 263.921 192.693 -10.2714 1
Cu 263.155 193.773 -10.2714 1
Cu 262.39 194.854 -10.2714 1
Cu 261.625 195.934 -10.2714 1
Cu 260.86 197.014 -10.2714 1
Cu 260.095 198.094 -10.2714 1
Cu 259.33 199.174 -10.2714 1
Cu 258.565 200.255 -10.2714 1
Cu 257.8 201.335 -10.2714 1
Cu 257.035 202.415 -10.2714 1
Cu 256.27 203.495 -10.2714 1
Cu 255.505 204.575 -10.2714 1
Cu 254.74 205.656 -10.2714 1
Cu 253.974 206.544 -10.2714 1
Cu 253.209 205.464 -10.2714 1
Cu 252.444 204.384 -10.2714 1
Cu 251.679 203.304 -10.2714 1
Cu 250.914 202.223 -10.2714 1
Cu 250.149 201.143 -10.2714 1
Cu 249.384 200.063 -10.2714 1
Cu 248.619 198.983 -10.2714 1
Cu 247.854 197.903 -10.2714 1
Cu 247.089 196.822 -10.2714 1
Cu 246.324 195.742 -10.2714 1
Cu 245.558 194.662 -10.2714 1
Cu 244.793 193.582 -10.2714 1
Cu 244.028 192.502 -10.2714 1
Cu 243.263 191.421 -10.2714 1
Cu 242.498 190.341 -10.2714 1
Cu 241.733 189.261 -10.2714 1
Cu 240.968 188.181 -10.2714 1
Cu 240.203 187.101 -10.2714 1
Cu 239.438 186.02 -10.2714 1
Cu 238.673 184.94 -10.2714 1
Cu 237.908 183.86 -10.2714 1
Cu 237.143 182.78 -10.2714 1
Cu 236.377 181.7 -10.2714 1
Cu 235.612 180.619 -10.2714 1
Cu 234.983 179.539 -10.2714 1
Cu 235.748 178.459 -10.2714 1
Cu 236.513 177.379 -10.2714 1
Cu 237.278 176.299 -10.2714 1
Cu 238.043 175.218 -10.2714 1
Cu 238.808 174.138 -10.2714 1
Cu 239.573 173.058 -10.2714 1
Cu 240.339 171.978 -10.2714 1
Cu 241.104 170.898 -10.2714 1
Cu 241.869 169.817 -10.2714 1
Cu 242.634 168.737 -10.2714 1
Cu 243.399 167.657 -10.2714 1
Cu 244.164 166.577 -10.2714 1
Cu 244.929 165.497 -10.2714 1
Cu 245.694 164.416 -10.2714 1
Cu 246.459 163.336 -10.2714 1
Cu 247.224 162.256 -10.2714 1
Cu 247.989 161.176 -10.2714 1
Cu 248.754 160.096 -10.2714 1
Cu 249.52 159.015 -10.2714 1
Cu 250.285 157.935 -10.2714 1
Cu 251.05 156.855 -10.2714 1
Cu 251.815 155.775 -10.2714 1
Cu 252.58 154.695 -10.2714 1
Cu 253.345 153.614 -10.2714 1
Cu 254.11 152.726 -10.2714 1
Cu 254.875 153.806 -10.2714 1
Cu 255.64 154.886 -10.2714 1
Cu 256.405 155.966 -10.2714 1
Cu 257.17 157.047 -10.2714 1
Cu 257.936 158.127 -10.2714 1
Cu 258.701 159.207 -10.2714 1
Cu 259.466 160.287 -10.2714 1
Cu 260.231 161.367 -10.2714 1
Cu 260.996 162.448 -10.2714 1
Cu 261.761 163.528 -10.2714 1
Cu 262.526 164.608 -10.2714 1
Cu 263.291 165.688 -10.2714 1
Cu 264.056 166.768 -10.2714 1
Cu 264.821 167.849 -10.2714 1
Cu 265.586 168.929 -10.2714 1
Cu 266.351 170.009 -10.2714 1
Cu 267.117 171.089 -10.2714 1
Cu 267.882 172.169 -10.2714 1
Cu 268.647 173.25 -10.2714 1
Cu 269.412 174.33 -10.2714 1
Cu 270.177 175.41 -10.2714 1
Cu 270.942 176.49 -10.2714 1
Cu 271.707 177.57 -10.2714 1
Cu 272.472 178.651 -10.2714 1
Cu 273.102 179.731 -10.2714 1
Cu 272.337 180.811 -10.2714 1
Cu 271.571 181.891 -10.2714 1
Cu 270.806 182.971 -10.2714 1
Cu 270.041 184.052 -10.2714 1
Cu 269.276 185.132 -10.2714 1
Cu 268.511 186.212 -10.2714 1
Cu 267.746 187.292 -10.2714 1
Cu 266.981 188.372 -10.2714 1
Cu 266.216 189.453 -10.2714 1
Cu 265.451 190.533 -10.2714 1
Cu 256.819 155.616 -11.0576 1
Cu 257.611 156.733 -11.0576 1
Cu 258.403 157.851 -11.0576 1
Cu 259.194 158.969 -11.0576 1
Cu 259.986 160.086 -11.0576 1
Cu 260.777 161.204 -11.0576 1
Cu 261.569 162.322 -11.0576 1
Cu 262.36 163.439 -11.0576 1
Cu 263.152 164.557 -11.0576 1
Cu 263.944 165.674 -11.0576 1
Cu 264.735 166.792 -11.0576 1
Cu 265.527 167.91 -11.0576 1
Cu 266.318 169.027 -11.0576 1
Cu 267.11 170.145 -11.0576 1
Cu 267.902 171.262 -11.0576 1
Cu 268.693 172.38 -11.0576 1
Cu 269.485 173.498 -11.0576 1
Cu 270.276 174.615 -11.0576 1
Cu 271.068 175.733 -11.0576 1
Cu 271.859 176.85 -11.0576 1
Cu 272.651 177.968 -11.0576 1
Cu 273.443 179.086 -11.0576 1
Cu 273.429 180.203 -11.0576 1
Cu 272.638 181.321 -11.0576 1
Cu 271.846 182.438 -11.0576 1
Cu 271.055 183.556 -11.0576 1
Cu 270.263 184.674 -11.0576 1
Cu 269.471 185.791 -11.0576 1
Cu 268.68 186.909 -11.0576 1
Cu 267.888 188.026 -11.0576 1
Cu 267.097 189.144 -11.0576 1
Cu 266.305 190.262 -11.0576 1
Cu 265.513 191.379 -11.0576 1
Cu 264.722 192.497 -11.0576 1
Cu 263.93 193.614 -11.0576 1
Cu 263.139 194.732 -11.0576 1
Cu 262.347 195.85 -11.0576 1
Cu 261.556 196.967 -11.0576 1
Cu 260.764 198.085 -11.0576 1
Cu 259.972 199.202 -11.0576 1
Cu 259.181 200.32 -11.0576 1
Cu 258.389 201.438 -11.0576 1
Cu 257.598 202.555 -11.0576 1
Cu 256.806 203.673 -11.0576 1
Cu 256.015 204.791 -11.0576 1
Cu 255.223 205.908 -11.0576 1
Cu 254.431 207.026 -11.0576 1
Cu 253.64 207.007 -11.0576 1
Cu 252.848 205.889 -11.0576 1
Cu 252.057 204.772 -11.0576 1
Cu 251.265 203.654 -11.0576 1
Cu 250.473 202.537 -11.0576 1
Cu 249.682 201.419 -11.0576 1
Cu 248.89 200.301 -11.0576 1
Cu 248.099 199.184 -11.0576 1
Cu 247.307 198.066 -11.0576 1
Cu 246.516 196.948 -11.0576 1
Cu 245.724 195.831 -11.0576 1
Cu 244.932 194.713 -11.0576 1
Cu 244.141 193.596 -11.0576 1
Cu 243.349 192.478 -11.0576 1
Cu 242.558 191.36 -11.0576 1
Cu 241.766 190.243 -11.0576 1
Cu 240.975 189.125 -11.0576 1
Cu 240.183 188.008 -11.0576 1
Cu 239.391 186.89 -11.0576 1
Cu 238.6 185.772 -11.0576 1
Cu 237.808 184.655 -11.0576 1
Cu 237.017 183.537 -11.0576 1
Cu 236.225 182.42 -11.0576 1
Cu 235.433 181.302 -11.0576 1
Cu 234.642 180.184 -11.0576 1
Cu 234.655 179.067 -11.0576 1
Cu 235.447 177.949 -11.0576 1
Cu 236.238 176.832 -11.0576 1
Cu 237.03 175.714 -11.0576 1
Cu 237.822 174.596 -11.0576 1
Cu 238.613 173.479 -11.0576 1
Cu 239.405 172.361 -11.0576 1
Cu 240.196 171.244 -11.0576 1
Cu 240.988 170.126 -11.0576 1
Cu 241.779 169.008 -11.0576 1
Cu 242.571 167.891 -11.0576 1
Cu 243.363 166.773 -11.0576 1
Cu 244.154 165.656 -11.0576 1
Cu 244.946 164.538 -11.0576 1
Cu 245.737 163.42 -11.0576 1
Cu 246.529 162.303 -11.0576 1
Cu 247.32 161.185 -11.0576 1
Cu 248.112 160.068 -11.0576 1
Cu 248.904 158.95 -11.0576 1
Cu 249.695 157.832 -11.0576 1
Cu 250.487 156.715 -11.0576 1
Cu 251.278 155.597 -11.0576 1
Cu 252.07 154.479 -11.0576 1
Cu 252.862 153.362 -11.0576 1
Cu 253.653 152.244 -11.0576 1
Cu 254.445 152.263 -11.0576 1
Cu 255.236 153.381 -11.0576 1
Cu 256.028 154.498 -11.0576 1
Cu 256.819 155.616 -11.0576 1
Cu 261.025 160.553 -11.8205 1
Cu 261.844 161.711 -11.8205 1
Cu 262.664 162.868 -11.8205 1
Cu 263.484 164.026 -11.8205 1
Cu 264.304 165.183 -11.8205 1
Cu 265.124 166.341 -11.8205 1
Cu 265.944 167.499 -11.8205 1
Cu 266.764 168.656 -11.8205 1
Cu 267.584 169.814 -11.8205 1
Cu 268.404 170.971 -11.8205 1
Cu 269.224 172.129 -11.8205 1
Cu 270.043 173.287 -11.8205 1
Cu 270.863 174.444 -11.8205 1
Cu 271.683 175.602 -11.8205 1
Cu 272.503 176.759 -11.8205 1
Cu 273.323 177.917 -11.8205 1
Cu 274.143 179.075 -11.8205 1
Cu 274.117 180.232 -11.8205 1
Cu 273.297 181.39 -11.8205 1
Cu 272.477 182.547 -11.8205 1
Cu 271.657 183.705 -11.8205 1
Cu 270.837 184.863 -11.8205 1
Cu 270.017 186.02 -11.8205 1
Cu 269.197 187.178 -11.8205 1
Cu 268.378 188.335 -11.8205 1
Cu 267.558 189.493 -11.8205 1
Cu 266.738 190.651 -11.8205 1
Cu 265.918 191.808 -11.8205 1
Cu 265.098 192.966 -11.8205 1
Cu 264.278 194.123 -11.8205 1
Cu 263.458 195.281 -11.8205 1
Cu 262.638 196.439 -11.8205 1
Cu 261.818 197.596 -11.8205 1
Cu 260.998 198.754 -11.8205 1
Cu 260.178 199.911 -11.8205 1
Cu 259.359 201.069 -11.8205 1
Cu 258.539 202.227 -11.8205 1
Cu 257.719 203.384 -11.8205 1
Cu 256.899 204.542 -11.8205 1
Cu 256.079 205.699 -11.8205 1
Cu 255.259 206.857 -11.8205 1
Cu 254.439 208.015 -11.8205 1
Cu 253.619 207.978 -11.8205 1
Cu 252.799 206.82 -11.8205 1
Cu 251.979 205.662 -11.8205 1
Cu 251.16 204.505 -11.8205 1
Cu 250.34 203.347 -11.8205 1
Cu 249.52 202.19 -11.8205 1
Cu 248.7 201.032 -11.8205 1
Cu 247.88 199.874 -11.8205 1
Cu 247.06 198.717 -11.8205 1
Cu 246.24 197.559 -11.8205 1
Cu 245.42 196.402 -11.8205 1
Cu 244.6 195.244 -11.8205 1
Cu 243.78 194.087 -11.8205 1
Cu 242.96 192.929 -11.8205 1
Cu 242.141 191.771 -11.8205 1
Cu 241.321 190.614 -11.8205 1
Cu 240.501 189.456 -11.8205 1
Cu 239.681 188.299 -11.8205 1
Cu 238.861 187.141 -11.8205 1
Cu 238.041 185.983 -11.8205 1
Cu 237.221 184.826 -11.8205 1
Cu 236.401 183.668 -11.8205 1
Cu 235.581 182.511 -11.8205 1
Cu 234.761 181.353 -11.8205 1
Cu 233.942 180.195 -11.8205 1
Cu 233.968 179.038 -11.8205 1
Cu 234.788 177.88 -11.8205 1
Cu 235.607 176.723 -11.8205 1
Cu 236.427 175.565 -11.8205 1
Cu 237.247 174.407 -11.8205 1
Cu 238.067 173.25 -11.8205 1
Cu 238.887 172.092 -11.8205 1
Cu 239.707 170.935 -11.8205 1
Cu 240.527 169.777 -11.8205 1
Cu 241.347 168.619 -11.8205 1
Cu 242.167 167.462 -11.8205 1
Cu 242.987 166.304 -11.8205 1
Cu 243.807 165.147 -11.8205 1
Cu 244.626 163.989 -11.8205 1
Cu 245.446 162.831 -11.8205 1
Cu 246.266 161.674 -11.8205 1
Cu 247.086 160.516 -11.8205 1
Cu 247.906 159.359 -11.8205 1
Cu 248.726 158.201 -11.8205 1
Cu 249.546 157.043 -11.8205 1
Cu 250.366 155.886 -11.8205 1
Cu 251.186 154.728 -11.8205 1
Cu 252.006 153.571 -11.8205 1
Cu 252.825 152.413 -11.8205 1
Cu 253.645 151.255 -11.8205 1
Cu 254.465 151.292 -11.8205 1
Cu 255.285 152.45 -11.8205 1
Cu 256.105 153.608 -11.8205 1
Cu 256.925 154.765 -11.8205 1
Cu 257.745 155.923 -11.8205 1
Cu 258.565 157.08 -11.8205 1
Cu 259.385 158.238 -11.8205 1
Cu 260.205 159.396 -11.8205 1
Cu 261.025 160.553 -11.8205 1
Cu 254.995 150.973 -12.5628 1
Cu 255.845 152.173 -12.5628 1
Cu 256.696 153.373 -12.5628 1
Cu 257.546 154.573 -12.5628 1
Cu 258.396 155.774 -12.5628 1
Cu 259.246 156.974 -12.5628 1
Cu 260.096 158.174 -12.5628 1
Cu 260.946 159.375 -12.5628 1
Cu 261.796 160.575 -12.5628 1
Cu 262.647 161.775 -12.5628 1
Cu 263.497 162.976 -12.5628 1
Cu 264.347 164.176 -12.5628 1
Cu 265.197 165.376 -12.5628 1
Cu 266.047 166.577 -12.5628 1
Cu 266.897 167.777 -12.5628 1
Cu 267.748 168.977 -12.5628 1
Cu 268.598 170.178 -12.5628 1
Cu 269.448 171.378 -12.5628 1
Cu 270.298 172.578 -12.5628 1
Cu 271.148 173.779 -12.5628 1
Cu 271.998 174.979 -12.5628 1
Cu 272.849 176.179 -12.5628 1
Cu 273.699 177.379 -12.5628 1
Cu 274.549 178.58 -12.5628 1
Cu 275.194 179.78 -12.5628 1
Cu 274.343 180.98 -12.5628 1
Cu 273.493 182.181 -12.5628 1
Cu 272.643 183.381 -12.5628 1
Cu 271.793 184.581 -12.5628 1
Cu 270.943 185.782 -12.5628 1
Cu 270.093 186.982 -12.5628 1
Cu 269.242 188.182 -12.5628 1
Cu 268.392 189.383 -12.5628 1
Cu 267.542 190.583 -12.5628 1
Cu 266.692 191.783 -12.5628 1
Cu 265.842 192.984 -12.5628 1
Cu 264.992 194.184 -12.5628 1
Cu 264.141 195.384 -12.5628 1
Cu 263.291 196.585 -12.5628 1
Cu 262.441 197.785 -12.5628 1
Cu 261.591 198.985 -12.5628 1
Cu 260.741 200.185 -12.5628 1
Cu 259.891 201.386 -12.5628 1
Cu 259.04 202.586 -12.5628 1
Cu 258.19 203.786 -12.5628 1
Cu 257.34 204.987 -12.5628 1
Cu 256.49 206.187 -12.5628 1
Cu 255.64 207.387 -12.5628 1
Cu 254.79 208.588 -12.5628 1
Cu 253.939 209.498 -12.5628 1
Cu 253.089 208.297 -12.5628 1
Cu 252.239 207.097 -12.5628 1
Cu 251.389 205.897 -12.5628 1
Cu 250.539 204.697 -12.5628 1
Cu 249.689 203.496 -12.5628 1
Cu 248.839 202.296 -12.5628 1
Cu 247.988 201.096 -12.5628 1
Cu 247.138 199.895 -12.5628 1
Cu 246.288 198.695 -12.5628 1
Cu 245.438 197.495 -12.5628 1
Cu 244.588 196.294 -12.5628 1
Cu 243.738 195.094 -12.5628 1
Cu 242.887 193.894 -12.5628 1
Cu 242.037 192.693 -12.5628 1
Cu 241.187 191.493 -12.5628 1
Cu 240.337 190.293 -12.5628 1
Cu 239.487 189.092 -12.5628 1
Cu 238.637 187.892 -12.5628 1
Cu 237.786 186.692 -12.5628 1
Cu 236.936 185.491 -12.5628 1
Cu 236.086 184.291 -12.5628 1
Cu 235.236 183.091 -12.5628 1
Cu 234.386 181.891 -12.5628 1
Cu 233.536 180.69 -12.5628 1
Cu 232.891 179.49 -12.5628 1
Cu 233.741 178.29 -12.5628 1
Cu 234.591 177.089 -12.5628 1
Cu 235.441 175.889 -12.5628 1
Cu 236.292 174.689 -12.5628 1
Cu 237.142 173.488 -12.5628 1
Cu 237.992 172.288 -12.5628 1
Cu 238.842 171.088 -12.5628 1
Cu 239.692 169.887 -12.5628 1
Cu 240.542 168.687 -12.5628 1
Cu 241.393 167.487 -12.5628 1
Cu 242.243 166.286 -12.5628 1
Cu 243.093 165.086 -12.5628 1
Cu 243.943 163.886 -12.5628 1
Cu 244.793 162.685 -12.5628 1
Cu 245.643 161.485 -12.5628 1
Cu 246.494 160.285 -12.5628 1
Cu 247.344 159.085 -12.5628 1
Cu 248.194 157.884 -12.5628 1
Cu 249.044 156.684 -12.5628 1
Cu 249.894 155.484 -12.5628 1
Cu 250.744 154.283 -12.5628 1
Cu 251.595 153.083 -12.5628 1
Cu 252.445 151.883 -12.5628 1
Cu 253.295 150.682 -12.5628 1
Cu 254.145 149.772 -12.5628 1
Cu 254.995 150.973 -12.5628 1
Cu 232.326 180.124 -13.2868 1
Cu 232.517 178.878 -13.2868 1
Cu 233.399 177.632 -13.2868 1
Cu 234.281 176.386 -13.2868 1
Cu 235.164 175.14 -13.2868 1
Cu 236.046 173.894 -13.2868 1
Cu 236.929 172.648 -13.2868 1
Cu 237.811 171.402 -13.2868 1
Cu 238.694 170.156 -13.2868 1
Cu 239.576 168.91 -13.2868 1
Cu 240.459 167.664 -13.2868 1
Cu 241.341 166.418 -13.2868 1
Cu 242.224 165.172 -13.2868 1
Cu 243.106 163.927 -13.2868 1
Cu 243.989 162.681 -13.2868 1
Cu 244.871 161.435 -13.2868 1
Cu 245.754 160.189 -13.2868 1
Cu 246.636 158.943 -13.2868 1
Cu 247.519 157.697 -13.2868 1
Cu 248.401 156.451 -13.2868 1
Cu 249.284 155.205 -13.2868 1
Cu 250.166 153.959 -13.2868 1
Cu 251.049 152.713 -13.2868 1
Cu 251.931 151.467 -13.2868 1
Cu 252.814 150.221 -13.2868 1
Cu 253.696 148.975 -13.2868 1
Cu 254.579 149.243 -13.2868 1
Cu 255.461 150.489 -13.2868 1
Cu 256.343 151.735 -13.2868 1
Cu 257.226 152.981 -13.2868 1
Cu 258.108 154.227 -13.2868 1
Cu 258.991 155.473 -13.2868 1
Cu 259.873 156.719 -13.2868 1
Cu 260.756 157.965 -13.2868 1
Cu 261.638 159.211 -13.2868 1
Cu 262.521 160.457 -13.2868 1
Cu 263.403 161.703 -13.2868 1
Cu 264.286 162.949 -13.2868 1
Cu 265.168 164.195 -13.2868 1
Cu 266.051 165.441 -13.2868 1
Cu 266.933 166.687 -13.2868 1
Cu 267.816 167.933 -13.2868 1
Cu 268.698 169.179 -13.2868 1
Cu 269.581 170.425 -13.2868 1
Cu 270.463 171.67 -13.2868 1
Cu 271.346 172.916 -13.2868 1
Cu 272.228 174.162 -13.2868 1
Cu 273.111 175.408 -13.2868 1
Cu 273.993 176.654 -13.2868 1
Cu 274.876 177.9 -13.2868 1
Cu 275.758 179.146 -13.2868 1
Cu 275.568 180.392 -13.2868 1
Cu 274.686 181.638 -13.2868 1
Cu 273.803 182.884 -13.2868 1
Cu 272.921 184.13 -13.2868 1
Cu 272.038 185.376 -13.2868 1
Cu 271.156 186.622 -13.2868 1
Cu 270.273 187.868 -13.2868 1
Cu 269.391 189.114 -13.2868 1
Cu 268.508 190.36 -13.2868 1
Cu 267.626 191.606 -13.2868 1
Cu 266.743 192.852 -13.2868 1
Cu 265.861 194.098 -13.2868 1
Cu 264.978 195.343 -13.2868 1
Cu 264.096 196.589 -13.2868 1
Cu 263.213 197.835 -13.2868 1
Cu 262.331 199.081 -13.2868 1
Cu 261.448 200.327 -13.2868 1
Cu 260.566 201.573 -13.2868 1
Cu 259.683 202.819 -13.2868 1
Cu 258.801 204.065 -13.2868 1
Cu 257.918 205.311 -13.2868 1
Cu 257.036 206.557 -13.2868 1
Cu 256.153 207.803 -13.2868 1
Cu 255.271 209.049 -13.2868 1
Cu 254.388 210.295 -13.2868 1
Cu 253.506 210.027 -13.2868 1
Cu 252.624 208.781 -13.2868 1
Cu 251.741 207.535 -13.2868 1
Cu 250.859 206.289 -13.2868 1
Cu 249.976 205.043 -13.2868 1
Cu 249.094 203.797 -13.2868 1
Cu 248.211 202.551 -13.2868 1
Cu 247.329 201.305 -13.2868 1
Cu 246.446 200.059 -13.2868 1
Cu 245.564 198.813 -13.2868 1
Cu 244.681 197.567 -13.2868 1
Cu 243.799 196.321 -13.2868 1
Cu 242.916 195.075 -13.2868 1
Cu 242.034 193.829 -13.2868 1
Cu 241.151 192.583 -13.2868 1
Cu 240.269 191.337 -13.2868 1
Cu 239.386 190.091 -13.2868 1
Cu 238.504 188.845 -13.2868 1
Cu 237.621 187.6 -13.2868 1
Cu 236.739 186.354 -13.2868 1
Cu 235.856 185.108 -13.2868 1
Cu 234.974 183.862 -13.2868 1
Cu 234.091 182.616 -13.2868 1
Cu 233.209 181.37 -13.2868 1
Cu 232.326 180.124 -13.2868 1
Cu 237.875 189.177 -13.9943 1
Cu 236.958 187.883 -13.9943 1
Cu 236.041 186.588 -13.9943 1
Cu 235.124 185.293 -13.9943 1
Cu 234.207 183.999 -13.9943 1
Cu 233.29 182.704 -13.9943 1
Cu 232.373 181.409 -13.9943 1
Cu 231.456 180.114 -13.9943 1
Cu 231.694 178.82 -13.9943 1
Cu 232.611 177.525 -13.9943 1
Cu 233.528 176.23 -13.9943 1
Cu 234.445 174.935 -13.9943 1
Cu 235.362 173.641 -13.9943 1
Cu 236.279 172.346 -13.9943 1
Cu 237.196 171.051 -13.9943 1
Cu 238.113 169.757 -13.9943 1
Cu 239.03 168.462 -13.9943 1
Cu 239.947 167.167 -13.9943 1
Cu 240.864 165.872 -13.9943 1
Cu 241.781 164.578 -13.9943 1
Cu 242.698 163.283 -13.9943 1
Cu 243.615 161.988 -13.9943 1
Cu 244.532 160.693 -13.9943 1
Cu 245.449 159.399 -13.9943 1
Cu 246.367 158.104 -13.9943 1
Cu 247.284 156.809 -13.9943 1
Cu 248.201 155.515 -13.9943 1
Cu 249.118 154.22 -13.9943 1
Cu 250.035 152.925 -13.9943 1
Cu 250.952 151.63 -13.9943 1
Cu 251.869 150.336 -13.9943 1
Cu 252.786 149.041 -13.9943 1
Cu 253.703 147.746 -13.9943 1
Cu 254.62 148.082 -13.9943 1
Cu 255.537 149.377 -13.9943 1
Cu 256.454 150.672 -13.9943 1
Cu 257.371 151.966 -13.9943 1
Cu 258.288 153.261 -13.9943 1
Cu 259.205 154.556 -13.9943 1
Cu 260.122 155.851 -13.9943 1
Cu 261.039 157.145 -13.9943 1
Cu 261.956 158.44 -13.9943 1
Cu 262.873 159.735 -13.9943 1
Cu 263.79 161.029 -13.9943 1
Cu 264.707 162.324 -13.9943 1
Cu 265.624 163.619 -13.9943 1
Cu 266.541 164.914 -13.9943 1
Cu 267.458 166.208 -13.9943 1
Cu 268.375 167.503 -13.9943 1
Cu 269.292 168.798 -13.9943 1
Cu 270.209 170.093 -13.9943 1
Cu 271.126 171.387 -13.9943 1
Cu 272.043 172.682 -13.9943 1
Cu 272.96 173.977 -13.9943 1
Cu 273.877 175.271 -13.9943 1
Cu 274.794 176.566 -13.9943 1
Cu 275.711 177.861 -13.9943 1
Cu 276.629 179.156 -13.9943 1
Cu 276.391 180.45 -13.9943 1
Cu 275.473 181.745 -13.9943 1
Cu 274.556 183.04 -13.9943 1
Cu 273.639 184.335 -13.9943 1
Cu 272.722 185.629 -13.9943 1
Cu 271.805 186.924 -13.9943 1
Cu 270.888 188.219 -13.9943 1
Cu 269.971 189.513 -13.9943 1
Cu 269.054 190.808 -13.9943 1
Cu 268.137 192.103 -13.9943 1
Cu 267.22 193.398 -13.9943 1
Cu 266.303 194.692 -13.9943 1
Cu 265.386 195.987 -13.9943 1
Cu 264.469 197.282 -13.9943 1
Cu 263.552 198.577 -13.9943 1
Cu 262.635 199.871 -13.9943 1
Cu 261.718 201.166 -13.9943 1
Cu 260.801 202.461 -13.9943 1
Cu 259.884 203.755 -13.9943 1
Cu 258.967 205.05 -13.9943 1
Cu 258.05 206.345 -13.9943 1
Cu 257.133 207.64 -13.9943 1
Cu 256.216 208.934 -13.9943 1
Cu 255.299 210.229 -13.9943 1
Cu 254.382 211.524 -13.9943 1
Cu 253.465 211.188 -13.9943 1
Cu 252.548 209.893 -13.9943 1
Cu 251.631 208.598 -13.9943 1
Cu 250.714 207.304 -13.9943 1
Cu 249.797 206.009 -13.9943 1
Cu 248.88 204.714 -13.9943 1
Cu 247.963 203.419 -13.9943 1
Cu 247.046 202.125 -13.9943 1
Cu 246.128 200.83 -13.9943 1
Cu 245.211 199.535 -13.9943 1
Cu 244.294 198.241 -13.9943 1
Cu 243.377 196.946 -13.9943 1
Cu 242.46 195.651 -13.9943 1
Cu 241.543 194.356 -13.9943 1
Cu 240.626 193.062 -13.9943 1
Cu 239.709 191.767 -13.9943 1
Cu 238.792 190.472 -13.9943 1
Cu 237.875 189.177 -13.9943 1
Cu 272.722 172.334 -14.6867 1
Cu 273.676 173.681 -14.6867 1
Cu 274.63 175.028 -14.6867 1
Cu 275.584 176.375 -14.6867 1
Cu 276.538 177.722 -14.6867 1
Cu 277.492 179.069 -14.6867 1
Cu 277.34 180.416 -14.6867 1
Cu 276.386 181.763 -14.6867 1
Cu 275.432 183.11 -14.6867 1
Cu 274.478 184.457 -14.6867 1
Cu 273.524 185.804 -14.6867 1
Cu 272.57 187.151 -14.6867 1
Cu 271.616 188.498 -14.6867 1
Cu 270.662 189.845 -14.6867 1
Cu 269.708 191.192 -14.6867 1
Cu 268.754 192.539 -14.6867 1
Cu 267.8 193.886 -14.6867 1
Cu 266.846 195.233 -14.6867 1
Cu 265.892 196.58 -14.6867 1
Cu 264.938 197.927 -14.6867 1
Cu 263.984 199.274 -14.6867 1
Cu 263.03 200.621 -14.6867 1
Cu 262.075 201.967 -14.6867 1
Cu 261.121 203.314 -14.6867 1
Cu 260.167 204.661 -14.6867 1
Cu 259.213 206.008 -14.6867 1
Cu 258.259 207.355 -14.6867 1
Cu 257.305 208.702 -14.6867 1
Cu 256.351 210.049 -14.6867 1
Cu 255.397 211.396 -14.6867 1
Cu 254.443 212.743 -14.6867 1
Cu 253.489 212.528 -14.6867 1
Cu 252.535 211.181 -14.6867 1
Cu 251.581 209.834 -14.6867 1
Cu 250.627 208.487 -14.6867 1
Cu 249.673 207.141 -14.6867 1
Cu 248.719 205.794 -14.6867 1
Cu 247.765 204.447 -14.6867 1
Cu 246.811 203.1 -14.6867 1
Cu 245.857 201.753 -14.6867 1
Cu 244.903 200.406 -14.6867 1
Cu 243.949 199.059 -14.6867 1
Cu 242.995 197.712 -14.6867 1
Cu 242.041 196.365 -14.6867 1
Cu 241.087 195.018 -14.6867 1
Cu 240.133 193.671 -14.6867 1
Cu 239.179 192.324 -14.6867 1
Cu 238.225 190.977 -14.6867 1
Cu 237.271 189.63 -14.6867 1
Cu 236.316 188.283 -14.6867 1
Cu 235.362 186.936 -14.6867 1
Cu 234.408 185.589 -14.6867 1
Cu 233.454 184.242 -14.6867 1
Cu 232.5 182.895 -14.6867 1
Cu 231.546 181.548 -14.6867 1
Cu 230.592 180.201 -14.6867 1
Cu 230.744 178.854 -14.6867 1
Cu 231.698 177.507 -14.6867 1
Cu 232.653 176.16 -14.6867 1
Cu 233.607 174.813 -14.6867 1
Cu 234.561 173.466 -14.6867 1
Cu 235.515 172.119 -14.6867 1
Cu 236.469 170.772 -14.6867 1
Cu 237.423 169.425 -14.6867 1
Cu 238.377 168.078 -14.6867 1
Cu 239.331 166.731 -14.6867 1
Cu 240.285 165.384 -14.6867 1
Cu 241.239 164.037 -14.6867 1
Cu 242.193 162.69 -14.6867 1
Cu 243.147 161.343 -14.6867 1
Cu 244.101 159.996 -14.6867 1
Cu 245.055 158.649 -14.6867 1
Cu 246.009 157.303 -14.6867 1
Cu 246.963 155.956 -14.6867 1
Cu 247.917 154.609 -14.6867 1
Cu 248.871 153.262 -14.6867 1
Cu 249.825 151.915 -14.6867 1
Cu 250.779 150.568 -14.6867 1
Cu 251.733 149.221 -14.6867 1
Cu 252.687 147.874 -14.6867 1
Cu 253.641 146.527 -14.6867 1
Cu 254.595 146.742 -14.6867 1
Cu 255.549 148.089 -14.6867 1
Cu 256.503 149.436 -14.6867 1
Cu 257.457 150.783 -14.6867 1
Cu 258.412 152.129 -14.6867 1
Cu 259.366 153.476 -14.6867 1
Cu 260.32 154.823 -14.6867 1
Cu 261.274 156.17 -14.6867 1
Cu 262.228 157.517 -14.6867 1
Cu 263.182 158.864 -14.6867 1
Cu 264.136 160.211 -14.6867 1
Cu 265.09 161.558 -14.6867 1
Cu 266.044 162.905 -14.6867 1
Cu 266.998 164.252 -14.6867 1
Cu 267.952 165.599 -14.6867 1
Cu 268.906 166.946 -14.6867 1
Cu 269.86 168.293 -14.6867 1
Cu 270.814 169.64 -14.6867 1
Cu 271.768 170.987 -14.6867 1
Cu 272.722 172.334 -14.6867 1
Cu 261.178 154.632 -15.3654 1
Cu 262.172 156.035 -15.3654 1
Cu 263.165 157.438 -15.3654 1
Cu 264.159 158.841 -15.3654 1
Cu 265.153 160.245 -15.3654 1
Cu 266.147 161.648 -15.3654 1
Cu 267.14 163.051 -15.3654 1
Cu 268.134 164.454 -15.3654 1
Cu 269.128 165.857 -15.3654 1
Cu 270.122 167.26 -15.3654 1
Cu 271.116 168.663 -15.3654 1
Cu 272.109 170.066 -15.3654 1
Cu 273.103 171.469 -15.3654 1
Cu 274.097 172.872 -15.3654 1
Cu 275.091 174.275 -15.3654 1
Cu 276.085 175.679 -15.3654 1
Cu 277.078 177.082 -15.3654 1
Cu 278.072 178.485 -15.3654 1
Cu 278.708 179.888 -15.3654 1
Cu 277.714 181.291 -15.3654 1
Cu 276.72 182.694 -15.3654 1
Cu 275.726 184.097 -15.3654 1
Cu 274.733 185.5 -15.3654 1
Cu 273.739 186.903 -15.3654 1
Cu 272.745 188.306 -15.3654 1
Cu 271.751 189.709 -15.3654 1
Cu 270.758 191.113 -15.3654 1
Cu 269.764 192.516 -15.3654 1
Cu 268.77 193.919 -15.3654 1
Cu 267.776 195.322 -15.3654 1
Cu 266.782 196.725 -15.3654 1
Cu 265.789 198.128 -15.3654 1
Cu 264.795 199.531 -15.3654 1
Cu 263.801 200.934 -15.3654 1
Cu 262.807 202.337 -15.3654 1
Cu 261.813 203.74 -15.3654 1
Cu 260.82 205.143 -15.3654 1
Cu 259.826 206.546 -15.3654 1
Cu 258.832 207.95 -15.3654 1
Cu 257.838 209.353 -15.3654 1
Cu 256.845 210.756 -15.3654 1
Cu 255.851 212.159 -15.3654 1
Cu 254.857 213.562 -15.3654 1
Cu 253.863 214.459 -15.3654 1
Cu 252.869 213.056 -15.3654 1
Cu 251.876 211.653 -15.3654 1
Cu 250.882 210.25 -15.3654 1
Cu 249.888 208.847 -15.3654 1
Cu 248.894 207.444 -15.3654 1
Cu 247.901 206.041 -15.3654 1
Cu 246.907 204.638 -15.3654 1
Cu 245.913 203.235 -15.3654 1
Cu 244.919 201.832 -15.3654 1
Cu 243.925 200.429 -15.3654 1
Cu 242.932 199.025 -15.3654 1
Cu 241.938 197.622 -15.3654 1
Cu 240.944 196.219 -15.3654 1
Cu 239.95 194.816 -15.3654 1
Cu 238.956 193.413 -15.3654 1
Cu 237.963 192.01 -15.3654 1
Cu 236.969 190.607 -15.3654 1
Cu 235.975 189.204 -15.3654 1
Cu 234.981 187.801 -15.3654 1
Cu 233.988 186.398 -15.3654 1
Cu 232.994 184.995 -15.3654 1
Cu 232 183.591 -15.3654 1
Cu 231.006 182.188 -15.3654 1
Cu 230.012 180.785 -15.3654 1
Cu 229.377 179.382 -15.3654 1
Cu 230.371 177.979 -15.3654 1
Cu 231.364 176.576 -15.3654 1
Cu 232.358 175.173 -15.3654 1
Cu 233.352 173.77 -15.3654 1
Cu 234.346 172.367 -15.3654 1
Cu 235.339 170.964 -15.3654 1
Cu 236.333 169.561 -15.3654 1
Cu 237.327 168.157 -15.3654 1
Cu 238.321 166.754 -15.3654 1
Cu 239.315 165.351 -15.3654 1
Cu 240.308 163.948 -15.3654 1
Cu 241.302 162.545 -15.3654 1
Cu 242.296 161.142 -15.3654 1
Cu 243.29 159.739 -15.3654 1
Cu 244.283 158.336 -15.3654 1
Cu 245.277 156.933 -15.3654 1
Cu 246.271 155.53 -15.3654 1
Cu 247.265 154.127 -15.3654 1
Cu 248.259 152.724 -15.3654 1
Cu 249.252 151.32 -15.3654 1
Cu 250.246 149.917 -15.3654 1
Cu 251.24 148.514 -15.3654 1
Cu 252.234 147.111 -15.3654 1
Cu 253.228 145.708 -15.3654 1
Cu 254.221 144.811 -15.3654 1
Cu 255.215 146.214 -15.3654 1
Cu 256.209 147.617 -15.3654 1
Cu 257.203 149.02 -15.3654 1
Cu 258.196 150.423 -15.3654 1
Cu 259.19 151.826 -15.3654 1
Cu 260.184 153.229 -15.3654 1
Cu 261.178 154.632 -15.3654 1
Cu 249.82 149.006 -16.0316 1
Cu 250.856 147.543 -16.0316 1
Cu 251.893 146.079 -16.0316 1
Cu 252.93 144.615 -16.0316 1
Cu 253.966 143.152 -16.0316 1
Cu 255.003 144.401 -16.0316 1
Cu 256.04 145.865 -16.0316 1
Cu 257.076 147.329 -16.0316 1
Cu 258.113 148.792 -16.0316 1
Cu 259.15 150.256 -16.0316 1
Cu 260.186 151.719 -16.0316 1
Cu 261.223 153.183 -16.0316 1
Cu 262.26 154.647 -16.0316 1
Cu 263.296 156.11 -16.0316 1
Cu 264.333 157.574 -16.0316 1
Cu 265.37 159.037 -16.0316 1
Cu 266.406 160.501 -16.0316 1
Cu 267.443 161.965 -16.0316 1
Cu 268.48 163.428 -16.0316 1
Cu 269.516 164.892 -16.0316 1
Cu 270.553 166.355 -16.0316 1
Cu 271.589 167.819 -16.0316 1
Cu 272.626 169.283 -16.0316 1
Cu 273.663 170.746 -16.0316 1
Cu 274.699 172.21 -16.0316 1
Cu 275.736 173.674 -16.0316 1
Cu 276.773 175.137 -16.0316 1
Cu 277.809 176.601 -16.0316 1
Cu 278.846 178.064 -16.0316 1
Cu 279.883 179.528 -16.0316 1
Cu 278.998 180.992 -16.0316 1
Cu 277.961 182.455 -16.0316 1
Cu 276.924 183.919 -16.0316 1
Cu 275.888 185.382 -16.0316 1
Cu 274.851 186.846 -16.0316 1
Cu 273.814 188.31 -16.0316 1
Cu 272.778 189.773 -16.0316 1
Cu 271.741 191.237 -16.0316 1
Cu 270.704 192.7 -16.0316 1
Cu 269.668 194.164 -16.0316 1
Cu 268.631 195.628 -16.0316 1
Cu 267.595 197.091 -16.0316 1
Cu 266.558 198.555 -16.0316 1
Cu 265.521 200.019 -16.0316 1
Cu 264.485 201.482 -16.0316 1
Cu 263.448 202.946 -16.0316 1
Cu 262.411 204.409 -16.0316 1
Cu 261.375 205.873 -16.0316 1
Cu 260.338 207.337 -16.0316 1
Cu 259.301 208.8 -16.0316 1
Cu 258.265 210.264 -16.0316 1
Cu 257.228 211.727 -16.0316 1
Cu 256.191 213.191 -16.0316 1
Cu 255.155 214.655 -16.0316 1
Cu 254.118 216.118 -16.0316 1
Cu 253.081 214.869 -16.0316 1
Cu 252.045 213.405 -16.0316 1
Cu 251.008 211.941 -16.0316 1
Cu 249.971 210.478 -16.0316 1
Cu 248.935 209.014 -16.0316 1
Cu 247.898 207.551 -16.0316 1
Cu 246.862 206.087 -16.0316 1
Cu 245.825 204.623 -16.0316 1
Cu 244.788 203.16 -16.0316 1
Cu 243.752 201.696 -16.0316 1
Cu 242.715 200.233 -16.0316 1
Cu 241.678 198.769 -16.0316 1
Cu 240.642 197.305 -16.0316 1
Cu 239.605 195.842 -16.0316 1
Cu 238.568 194.378 -16.0316 1
Cu 237.532 192.915 -16.0316 1
Cu 236.495 191.451 -16.0316 1
Cu 235.458 189.987 -16.0316 1
Cu 234.422 188.524 -16.0316 1
Cu 233.385 187.06 -16.0316 1
Cu 232.348 185.596 -16.0316 1
Cu 231.312 184.133 -16.0316 1
Cu 230.275 182.669 -16.0316 1
Cu 229.239 181.206 -16.0316 1
Cu 228.202 179.742 -16.0316 1
Cu 229.087 178.278 -16.0316 1
Cu 230.124 176.815 -16.0316 1
Cu 231.16 175.351 -16.0316 1
Cu 232.197 173.888 -16.0316 1
Cu 233.233 172.424 -16.0316 1
Cu 234.27 170.96 -16.0316 1
Cu 235.307 169.497 -16.0316 1
Cu 236.343 168.033 -16.0316 1
Cu 237.38 166.57 -16.0316 1
Cu 238.417 165.106 -16.0316 1
Cu 239.453 163.642 -16.0316 1
Cu 240.49 162.179 -16.0316 1
Cu 241.527 160.715 -16.0316 1
Cu 242.563 159.251 -16.0316 1
Cu 243.6 157.788 -16.0316 1
Cu 244.637 156.324 -16.0316 1
Cu 245.673 154.861 -16.0316 1
Cu 246.71 153.397 -16.0316 1
Cu 247.747 151.933 -16.0316 1
Cu 248.783 150.47 -16.0316 1
Cu 249.82 149.006 -16.0316 1
Cu 264.026 203.771 -16.686 1
Cu 262.943 205.3 -16.686 1
Cu 261.86 206.829 -16.686 1
Cu 260.776 208.359 -16.686 1
Cu 259.693 209.888 -16.686 1
Cu 258.61 211.417 -16.686 1
Cu 257.527 212.946 -16.686 1
Cu 256.444 214.476 -16.686 1
Cu 255.361 216.005 -16.686 1
Cu 254.278 217.534 -16.686 1
Cu 253.194 216.669 -16.686 1
Cu 252.111 215.14 -16.686 1
Cu 251.028 213.611 -16.686 1
Cu 249.945 212.082 -16.686 1
Cu 248.862 210.552 -16.686 1
Cu 247.779 209.023 -16.686 1
Cu 246.696 207.494 -16.686 1
Cu 245.612 205.965 -16.686 1
Cu 244.529 204.435 -16.686 1
Cu 243.446 202.906 -16.686 1
Cu 242.363 201.377 -16.686 1
Cu 241.28 199.848 -16.686 1
Cu 240.197 198.318 -16.686 1
Cu 239.114 196.789 -16.686 1
Cu 238.03 195.26 -16.686 1
Cu 236.947 193.731 -16.686 1
Cu 235.864 192.201 -16.686 1
Cu 234.781 190.672 -16.686 1
Cu 233.698 189.143 -16.686 1
Cu 232.615 187.613 -16.686 1
Cu 231.532 186.084 -16.686 1
Cu 230.448 184.555 -16.686 1
Cu 229.365 183.026 -16.686 1
Cu 228.282 181.496 -16.686 1
Cu 227.199 179.967 -16.686 1
Cu 227.811 178.438 -16.686 1
Cu 228.895 176.909 -16.686 1
Cu 229.978 175.379 -16.686 1
Cu 231.061 173.85 -16.686 1
Cu 232.144 172.321 -16.686 1
Cu 233.227 170.792 -16.686 1
Cu 234.31 169.262 -16.686 1
Cu 235.393 167.733 -16.686 1
Cu 236.477 166.204 -16.686 1
Cu 237.56 164.675 -16.686 1
Cu 238.643 163.145 -16.686 1
Cu 239.726 161.616 -16.686 1
Cu 240.809 160.087 -16.686 1
Cu 241.892 158.558 -16.686 1
Cu 242.976 157.028 -16.686 1
Cu 244.059 155.499 -16.686 1
Cu 245.142 153.97 -16.686 1
Cu 246.225 152.441 -16.686 1
Cu 247.308 150.911 -16.686 1
Cu 248.391 149.382 -16.686 1
Cu 249.474 147.853 -16.686 1
Cu 250.558 146.324 -16.686 1
Cu 251.641 144.794 -16.686 1
Cu 252.724 143.265 -16.686 1
Cu 253.807 141.736 -16.686 1
Cu 254.89 142.601 -16.686 1
Cu 255.973 144.13 -16.686 1
Cu 257.056 145.659 -16.686 1
Cu 258.14 147.188 -16.686 1
Cu 259.223 148.718 -16.686 1
Cu 260.306 150.247 -16.686 1
Cu 261.389 151.776 -16.686 1
Cu 262.472 153.305 -16.686 1
Cu 263.555 154.835 -16.686 1
Cu 264.638 156.364 -16.686 1
Cu 265.722 157.893 -16.686 1
Cu 266.805 159.422 -16.686 1
Cu 267.888 160.952 -16.686 1
Cu 268.971 162.481 -16.686 1
Cu 270.054 164.01 -16.686 1
Cu 271.137 165.539 -16.686 1
Cu 272.22 167.069 -16.686 1
Cu 273.304 168.598 -16.686 1
Cu 274.387 170.127 -16.686 1
Cu 275.47 171.657 -16.686 1
Cu 276.553 173.186 -16.686 1
Cu 277.636 174.715 -16.686 1
Cu 278.719 176.244 -16.686 1
Cu 279.802 177.774 -16.686 1
Cu 280.886 179.303 -16.686 1
Cu 280.273 180.832 -16.686 1
Cu 279.19 182.361 -16.686 1
Cu 278.107 183.891 -16.686 1
Cu 277.024 185.42 -16.686 1
Cu 275.94 186.949 -16.686 1
Cu 274.857 188.478 -16.686 1
Cu 273.774 190.008 -16.686 1
Cu 272.691 191.537 -16.686 1
Cu 271.608 193.066 -16.686 1
Cu 270.525 194.595 -16.686 1
Cu 269.442 196.125 -16.686 1
Cu 268.358 197.654 -16.686 1
Cu 267.275 199.183 -16.686 1
Cu 266.192 200.712 -16.686 1
Cu 265.109 202.242 -16.686 1
Cu 264.026 203.771 -16.686 1
Cu 268.812 198.808 -17.3296 1
Cu 267.678 200.409 -17.3296 1
Cu 266.544 202.01 -17.3296 1
Cu 265.41 203.611 -17.3296 1
Cu 264.276 205.212 -17.3296 1
Cu 263.142 206.813 -17.3296 1
Cu 262.008 208.414 -17.3296 1
Cu 260.874 210.015 -17.3296 1
Cu 259.74 211.616 -17.3296 1
Cu 258.606 213.217 -17.3296 1
Cu 257.472 214.818 -17.3296 1
Cu 256.338 216.419 -17.3296 1
Cu 255.204 218.02 -17.3296 1
Cu 254.07 219.621 -17.3296 1
Cu 252.936 218.099 -17.3296 1
Cu 251.802 216.498 -17.3296 1
Cu 250.668 214.897 -17.3296 1
Cu 249.534 213.296 -17.3296 1
Cu 248.4 211.695 -17.3296 1
Cu 247.266 210.094 -17.3296 1
Cu 246.132 208.493 -17.3296 1
Cu 244.999 206.892 -17.3296 1
Cu 243.865 205.291 -17.3296 1
Cu 242.731 203.69 -17.3296 1
Cu 241.597 202.089 -17.3296 1
Cu 240.463 200.488 -17.3296 1
Cu 239.329 198.887 -17.3296 1
Cu 238.195 197.286 -17.3296 1
Cu 237.061 195.685 -17.3296 1
Cu 235.927 194.084 -17.3296 1
Cu 234.793 192.483 -17.3296 1
Cu 233.659 190.882 -17.3296 1
Cu 232.525 189.281 -17.3296 1
Cu 231.391 187.68 -17.3296 1
Cu 230.257 186.079 -17.3296 1
Cu 229.123 184.478 -17.3296 1
Cu 227.989 182.877 -17.3296 1
Cu 226.855 181.276 -17.3296 1
Cu 225.721 179.675 -17.3296 1
Cu 226.799 178.074 -17.3296 1
Cu 227.933 176.473 -17.3296 1
Cu 229.067 174.872 -17.3296 1
Cu 230.201 173.271 -17.3296 1
Cu 231.335 171.67 -17.3296 1
Cu 232.469 170.068 -17.3296 1
Cu 233.603 168.467 -17.3296 1
Cu 234.737 166.866 -17.3296 1
Cu 235.871 165.265 -17.3296 1
Cu 237.005 163.664 -17.3296 1
Cu 238.139 162.063 -17.3296 1
Cu 239.273 160.462 -17.3296 1
Cu 240.406 158.861 -17.3296 1
Cu 241.54 157.26 -17.3296 1
Cu 242.674 155.659 -17.3296 1
Cu 243.808 154.058 -17.3296 1
Cu 244.942 152.457 -17.3296 1
Cu 246.076 150.856 -17.3296 1
Cu 247.21 149.255 -17.3296 1
Cu 248.344 147.654 -17.3296 1
Cu 249.478 146.053 -17.3296 1
Cu 250.612 144.452 -17.3296 1
Cu 251.746 142.851 -17.3296 1
Cu 252.88 141.25 -17.3296 1
Cu 254.014 139.649 -17.3296 1
Cu 255.148 141.171 -17.3296 1
Cu 256.282 142.772 -17.3296 1
Cu 257.416 144.373 -17.3296 1
Cu 258.55 145.974 -17.3296 1
Cu 259.684 147.575 -17.3296 1
Cu 260.818 149.176 -17.3296 1
Cu 261.952 150.777 -17.3296 1
Cu 263.086 152.378 -17.3296 1
Cu 264.22 153.979 -17.3296 1
Cu 265.354 155.58 -17.3296 1
Cu 266.488 157.181 -17.3296 1
Cu 267.622 158.782 -17.3296 1
Cu 268.756 160.383 -17.3296 1
Cu 269.89 161.984 -17.3296 1
Cu 271.024 163.585 -17.3296 1
Cu 272.158 165.186 -17.3296 1
Cu 273.292 166.787 -17.3296 1
Cu 274.426 168.388 -17.3296 1
Cu 275.56 169.989 -17.3296 1
Cu 276.694 171.59 -17.3296 1
Cu 277.828 173.191 -17.3296 1
Cu 278.962 174.792 -17.3296 1
Cu 280.096 176.393 -17.3296 1
Cu 281.23 177.994 -17.3296 1
Cu 282.364 179.595 -17.3296 1
Cu 281.286 181.196 -17.3296 1
Cu 280.152 182.797 -17.3296 1
Cu 279.018 184.398 -17.3296 1
Cu 277.884 185.999 -17.3296 1
Cu 276.75 187.6 -17.3296 1
Cu 275.616 189.202 -17.3296 1
Cu 274.482 190.803 -17.3296 1
Cu 273.348 192.404 -17.3296 1
Cu 272.214 194.005 -17.3296 1
Cu 271.08 195.606 -17.3296 1
Cu 269.946 197.207 -17.3296 1
Cu 268.812 198.808 -17.3296 1
Cu 273.047 164.459 -17.9631 1
Cu 274.238 166.139 -17.9631 1
Cu 275.428 167.82 -17.9631 1
Cu 276.618 169.5 -17.9631 1
Cu 277.808 171.18 -17.9631 1
Cu 278.998 172.861 -17.9631 1
Cu 280.188 174.541 -17.9631 1
Cu 281.379 176.221 -17.9631 1
Cu 282.569 177.902 -17.9631 1
Cu 283.759 179.582 -17.9631 1
Cu 282.644 181.262 -17.9631 1
Cu 281.454 182.943 -17.9631 1
Cu 280.263 184.623 -17.9631 1
Cu 279.073 186.303 -17.9631 1
Cu 277.883 187.984 -17.9631 1
Cu 276.693 189.664 -17.9631 1
Cu 275.503 191.345 -17.9631 1
Cu 274.313 193.025 -17.9631 1
Cu 273.122 194.705 -17.9631 1
Cu 271.932 196.386 -17.9631 1
Cu 270.742 198.066 -17.9631 1
Cu 269.552 199.746 -17.9631 1
Cu 268.362 201.427 -17.9631 1
Cu 267.172 203.107 -17.9631 1
Cu 265.981 204.787 -17.9631 1
Cu 264.791 206.468 -17.9631 1
Cu 263.601 208.148 -17.9631 1
Cu 262.411 209.828 -17.9631 1
Cu 261.221 211.509 -17.9631 1
Cu 260.031 213.189 -17.9631 1
Cu 258.84 214.87 -17.9631 1
Cu 257.65 216.55 -17.9631 1
Cu 256.46 218.23 -17.9631 1
Cu 255.27 219.911 -17.9631 1
Cu 254.08 221.591 -17.9631 1
Cu 252.89 220.016 -17.9631 1
Cu 251.699 218.336 -17.9631 1
Cu 250.509 216.656 -17.9631 1
Cu 249.319 214.975 -17.9631 1
Cu 248.129 213.295 -17.9631 1
Cu 246.939 211.615 -17.9631 1
Cu 245.749 209.934 -17.9631 1
Cu 244.558 208.254 -17.9631 1
Cu 243.368 206.574 -17.9631 1
Cu 242.178 204.893 -17.9631 1
Cu 240.988 203.213 -17.9631 1
Cu 239.798 201.533 -17.9631 1
Cu 238.608 199.852 -17.9631 1
Cu 237.417 198.172 -17.9631 1
Cu 236.227 196.491 -17.9631 1
Cu 235.037 194.811 -17.9631 1
Cu 233.847 193.131 -17.9631 1
Cu 232.657 191.45 -17.9631 1
Cu 231.467 189.77 -17.9631 1
Cu 230.276 188.09 -17.9631 1
Cu 229.086 186.409 -17.9631 1
Cu 227.896 184.729 -17.9631 1
Cu 226.706 183.049 -17.9631 1
Cu 225.516 181.368 -17.9631 1
Cu 224.326 179.688 -17.9631 1
Cu 225.441 178.008 -17.9631 1
Cu 226.631 176.327 -17.9631 1
Cu 227.821 174.647 -17.9631 1
Cu 229.011 172.967 -17.9631 1
Cu 230.201 171.286 -17.9631 1
Cu 231.392 169.606 -17.9631 1
Cu 232.582 167.925 -17.9631 1
Cu 233.772 166.245 -17.9631 1
Cu 234.962 164.565 -17.9631 1
Cu 236.152 162.884 -17.9631 1
Cu 237.342 161.204 -17.9631 1
Cu 238.533 159.524 -17.9631 1
Cu 239.723 157.843 -17.9631 1
Cu 240.913 156.163 -17.9631 1
Cu 242.103 154.483 -17.9631 1
Cu 243.293 152.802 -17.9631 1
Cu 244.483 151.122 -17.9631 1
Cu 245.674 149.442 -17.9631 1
Cu 246.864 147.761 -17.9631 1
Cu 248.054 146.081 -17.9631 1
Cu 249.244 144.4 -17.9631 1
Cu 250.434 142.72 -17.9631 1
Cu 251.624 141.04 -17.9631 1
Cu 252.815 139.359 -17.9631 1
Cu 254.005 137.679 -17.9631 1
Cu 255.195 139.254 -17.9631 1
Cu 256.385 140.934 -17.9631 1
Cu 257.575 142.614 -17.9631 1
Cu 258.765 144.295 -17.9631 1
Cu 259.956 145.975 -17.9631 1
Cu 261.146 147.655 -17.9631 1
Cu 262.336 149.336 -17.9631 1
Cu 263.526 151.016 -17.9631 1
Cu 264.716 152.696 -17.9631 1
Cu 265.906 154.377 -17.9631 1
Cu 267.097 156.057 -17.9631 1
Cu 268.287 157.737 -17.9631 1
Cu 269.477 159.418 -17.9631 1
Cu 270.667 161.098 -17.9631 1
Cu 271.857 162.779 -17.9631 1
Cu 273.047 164.459 -17.9631 1
Cu 268.842 156.293 -18.5872 1
Cu 270.095 158.062 -18.5872 1
Cu 271.348 159.832 -18.5872 1
Cu 272.601 161.601 -18.5872 1
Cu 273.855 163.371 -18.5872 1
Cu 275.108 165.14 -18.5872 1
Cu 276.361 166.91 -18.5872 1
Cu 277.615 168.679 -18.5872 1
Cu 278.868 170.449 -18.5872 1
Cu 280.121 172.218 -18.5872 1
Cu 281.374 173.988 -18.5872 1
Cu 282.628 175.757 -18.5872 1
Cu 283.881 177.527 -18.5872 1
Cu 285.134 179.296 -18.5872 1
Cu 284.361 181.065 -18.5872 1
Cu 283.108 182.835 -18.5872 1
Cu 281.855 184.604 -18.5872 1
Cu 280.601 186.374 -18.5872 1
Cu 279.348 188.143 -18.5872 1
Cu 278.095 189.913 -18.5872 1
Cu 276.841 191.682 -18.5872 1
Cu 275.588 193.452 -18.5872 1
Cu 274.335 195.221 -18.5872 1
Cu 273.082 196.991 -18.5872 1
Cu 271.828 198.76 -18.5872 1
Cu 270.575 200.53 -18.5872 1
Cu 269.322 202.299 -18.5872 1
Cu 268.068 204.069 -18.5872 1
Cu 266.815 205.838 -18.5872 1
Cu 265.562 207.608 -18.5872 1
Cu 264.309 209.377 -18.5872 1
Cu 263.055 211.146 -18.5872 1
Cu 261.802 212.916 -18.5872 1
Cu 260.549 214.685 -18.5872 1
Cu 259.296 216.455 -18.5872 1
Cu 258.042 218.224 -18.5872 1
Cu 256.789 219.994 -18.5872 1
Cu 255.536 221.763 -18.5872 1
Cu 254.282 223.533 -18.5872 1
Cu 253.029 222.441 -18.5872 1
Cu 251.776 220.672 -18.5872 1
Cu 250.523 218.902 -18.5872 1
Cu 249.269 217.133 -18.5872 1
Cu 248.016 215.363 -18.5872 1
Cu 246.763 213.594 -18.5872 1
Cu 245.509 211.824 -18.5872 1
Cu 244.256 210.055 -18.5872 1
Cu 243.003 208.286 -18.5872 1
Cu 241.75 206.516 -18.5872 1
Cu 240.496 204.747 -18.5872 1
Cu 239.243 202.977 -18.5872 1
Cu 237.99 201.208 -18.5872 1
Cu 236.736 199.438 -18.5872 1
Cu 235.483 197.669 -18.5872 1
Cu 234.23 195.899 -18.5872 1
Cu 232.977 194.13 -18.5872 1
Cu 231.723 192.36 -18.5872 1
Cu 230.47 190.591 -18.5872 1
Cu 229.217 188.821 -18.5872 1
Cu 227.963 187.052 -18.5872 1
Cu 226.71 185.282 -18.5872 1
Cu 225.457 183.513 -18.5872 1
Cu 224.204 181.743 -18.5872 1
Cu 222.95 179.974 -18.5872 1
Cu 223.723 178.205 -18.5872 1
Cu 224.977 176.435 -18.5872 1
Cu 226.23 174.666 -18.5872 1
Cu 227.483 172.896 -18.5872 1
Cu 228.736 171.127 -18.5872 1
Cu 229.99 169.357 -18.5872 1
Cu 231.243 167.588 -18.5872 1
Cu 232.496 165.818 -18.5872 1
Cu 233.75 164.049 -18.5872 1
Cu 235.003 162.279 -18.5872 1
Cu 236.256 160.51 -18.5872 1
Cu 237.509 158.74 -18.5872 1
Cu 238.763 156.971 -18.5872 1
Cu 240.016 155.201 -18.5872 1
Cu 241.269 153.432 -18.5872 1
Cu 242.523 151.662 -18.5872 1
Cu 243.776 149.893 -18.5872 1
Cu 245.029 148.124 -18.5872 1
Cu 246.282 146.354 -18.5872 1
Cu 247.536 144.585 -18.5872 1
Cu 248.789 142.815 -18.5872 1
Cu 250.042 141.046 -18.5872 1
Cu 251.296 139.276 -18.5872 1
Cu 252.549 137.507 -18.5872 1
Cu 253.802 135.737 -18.5872 1
Cu 255.055 136.829 -18.5872 1
Cu 256.309 138.598 -18.5872 1
Cu 257.562 140.368 -18.5872 1
Cu 258.815 142.137 -18.5872 1
Cu 260.069 143.907 -18.5872 1
Cu 261.322 145.676 -18.5872 1
Cu 262.575 147.446 -18.5872 1
Cu 263.828 149.215 -18.5872 1
Cu 265.082 150.984 -18.5872 1
Cu 266.335 152.754 -18.5872 1
Cu 267.588 154.523 -18.5872 1
Cu 268.842 156.293 -18.5872 1
Cu 227.621 189.135 -19.2025 1
Cu 226.295 187.263 -19.2025 1
Cu 224.969 185.391 -19.2025 1
Cu 223.643 183.518 -19.2025 1
Cu 222.317 181.646 -19.2025 1
Cu 220.991 179.774 -19.2025 1
Cu 222.12 177.902 -19.2025 1
Cu 223.446 176.03 -19.2025 1
Cu 224.772 174.158 -19.2025 1
Cu 226.098 172.286 -19.2025 1
Cu 227.424 170.414 -19.2025 1
Cu 228.75 168.542 -19.2025 1
Cu 230.076 166.669 -19.2025 1
Cu 231.402 164.797 -19.2025 1
Cu 232.728 162.925 -19.2025 1
Cu 234.054 161.053 -19.2025 1
Cu 235.38 159.181 -19.2025 1
Cu 236.706 157.309 -19.2025 1
Cu 238.032 155.437 -19.2025 1
Cu 239.358 153.565 -19.2025 1
Cu 240.684 151.693 -19.2025 1
Cu 242.01 149.82 -19.2025 1
Cu 243.336 147.948 -19.2025 1
Cu 244.662 146.076 -19.2025 1
Cu 245.988 144.204 -19.2025 1
Cu 247.314 142.332 -19.2025 1
Cu 248.64 140.46 -19.2025 1
Cu 249.966 138.588 -19.2025 1
Cu 251.292 136.716 -19.2025 1
Cu 252.618 134.843 -19.2025 1
Cu 253.944 132.971 -19.2025 1
Cu 255.27 134.565 -19.2025 1
Cu 256.596 136.437 -19.2025 1
Cu 257.922 138.309 -19.2025 1
Cu 259.248 140.181 -19.2025 1
Cu 260.574 142.053 -19.2025 1
Cu 261.9 143.926 -19.2025 1
Cu 263.226 145.798 -19.2025 1
Cu 264.552 147.67 -19.2025 1
Cu 265.877 149.542 -19.2025 1
Cu 267.203 151.414 -19.2025 1
Cu 268.529 153.286 -19.2025 1
Cu 269.855 155.158 -19.2025 1
Cu 271.181 157.03 -19.2025 1
Cu 272.507 158.902 -19.2025 1
Cu 273.833 160.775 -19.2025 1
Cu 275.159 162.647 -19.2025 1
Cu 276.485 164.519 -19.2025 1
Cu 277.811 166.391 -19.2025 1
Cu 279.137 168.263 -19.2025 1
Cu 280.463 170.135 -19.2025 1
Cu 281.789 172.007 -19.2025 1
Cu 283.115 173.879 -19.2025 1
Cu 284.441 175.752 -19.2025 1
Cu 285.767 177.624 -19.2025 1
Cu 287.093 179.496 -19.2025 1
Cu 285.965 181.368 -19.2025 1
Cu 284.639 183.24 -19.2025 1
Cu 283.313 185.112 -19.2025 1
Cu 281.987 186.984 -19.2025 1
Cu 280.661 188.856 -19.2025 1
Cu 279.335 190.728 -19.2025 1
Cu 278.009 192.601 -19.2025 1
Cu 276.683 194.473 -19.2025 1
Cu 275.357 196.345 -19.2025 1
Cu 274.031 198.217 -19.2025 1
Cu 272.705 200.089 -19.2025 1
Cu 271.379 201.961 -19.2025 1
Cu 270.053 203.833 -19.2025 1
Cu 268.727 205.705 -19.2025 1
Cu 267.401 207.577 -19.2025 1
Cu 266.075 209.45 -19.2025 1
Cu 264.749 211.322 -19.2025 1
Cu 263.423 213.194 -19.2025 1
Cu 262.097 215.066 -19.2025 1
Cu 260.771 216.938 -19.2025 1
Cu 259.445 218.81 -19.2025 1
Cu 258.119 220.682 -19.2025 1
Cu 256.793 222.554 -19.2025 1
Cu 255.467 224.427 -19.2025 1
Cu 254.141 226.299 -19.2025 1
Cu 252.815 224.705 -19.2025 1
Cu 251.489 222.833 -19.2025 1
Cu 250.163 220.961 -19.2025 1
Cu 248.837 219.089 -19.2025 1
Cu 247.511 217.217 -19.2025 1
Cu 246.185 215.344 -19.2025 1
Cu 244.859 213.472 -19.2025 1
Cu 243.533 211.6 -19.2025 1
Cu 242.207 209.728 -19.2025 1
Cu 240.881 207.856 -19.2025 1
Cu 239.555 205.984 -19.2025 1
Cu 238.229 204.112 -19.2025 1
Cu 236.903 202.24 -19.2025 1
Cu 235.577 200.368 -19.2025 1
Cu 234.251 198.495 -19.2025 1
Cu 232.925 196.623 -19.2025 1
Cu 231.599 194.751 -19.2025 1
Cu 230.273 192.879 -19.2025 1
Cu 228.947 191.007 -19.2025 1
Cu 227.621 189.135 -19.2025 1
Cu 247.743 138.639 -19.8094 1
Cu 249.156 136.644 -19.8094 1
Cu 250.57 134.648 -19.8094 1
Cu 251.983 132.653 -19.8094 1
Cu 253.397 130.657 -19.8094 1
Cu 254.81 130.83 -19.8094 1
Cu 256.223 132.825 -19.8094 1
Cu 257.637 134.821 -19.8094 1
Cu 259.05 136.816 -19.8094 1
Cu 260.464 138.812 -19.8094 1
Cu 261.877 140.807 -19.8094 1
Cu 263.291 142.803 -19.8094 1
Cu 264.704 144.799 -19.8094 1
Cu 266.118 146.794 -19.8094 1
Cu 267.531 148.79 -19.8094 1
Cu 268.944 150.785 -19.8094 1
Cu 270.358 152.781 -19.8094 1
Cu 271.771 154.776 -19.8094 1
Cu 273.185 156.772 -19.8094 1
Cu 274.598 158.768 -19.8094 1
Cu 276.012 160.763 -19.8094 1
Cu 277.425 162.759 -19.8094 1
Cu 278.838 164.754 -19.8094 1
Cu 280.252 166.75 -19.8094 1
Cu 281.665 168.746 -19.8094 1
Cu 283.079 170.741 -19.8094 1
Cu 284.492 172.737 -19.8094 1
Cu 285.906 174.732 -19.8094 1
Cu 287.319 176.728 -19.8094 1
Cu 288.732 178.723 -19.8094 1
Cu 288.61 180.719 -19.8094 1
Cu 287.197 182.715 -19.8094 1
Cu 285.783 184.71 -19.8094 1
Cu 284.37 186.706 -19.8094 1
Cu 282.957 188.701 -19.8094 1
Cu 281.543 190.697 -19.8094 1
Cu 280.13 192.692 -19.8094 1
Cu 278.716 194.688 -19.8094 1
Cu 277.303 196.684 -19.8094 1
Cu 275.889 198.679 -19.8094 1
Cu 274.476 200.675 -19.8094 1
Cu 273.063 202.67 -19.8094 1
Cu 271.649 204.666 -19.8094 1
Cu 270.236 206.662 -19.8094 1
Cu 268.822 208.657 -19.8094 1
Cu 267.409 210.653 -19.8094 1
Cu 265.995 212.648 -19.8094 1
Cu 264.582 214.644 -19.8094 1
Cu 263.168 216.639 -19.8094 1
Cu 261.755 218.635 -19.8094 1
Cu 260.342 220.631 -19.8094 1
Cu 258.928 222.626 -19.8094 1
Cu 257.515 224.622 -19.8094 1
Cu 256.101 226.617 -19.8094 1
Cu 254.688 228.613 -19.8094 1
Cu 253.274 228.44 -19.8094 1
Cu 251.861 226.445 -19.8094 1
Cu 250.448 224.449 -19.8094 1
Cu 249.034 222.454 -19.8094 1
Cu 247.621 220.458 -19.8094 1
Cu 246.207 218.463 -19.8094 1
Cu 244.794 216.467 -19.8094 1
Cu 243.38 214.471 -19.8094 1
Cu 241.967 212.476 -19.8094 1
Cu 240.554 210.48 -19.8094 1
Cu 239.14 208.485 -19.8094 1
Cu 237.727 206.489 -19.8094 1
Cu 236.313 204.494 -19.8094 1
Cu 234.9 202.498 -19.8094 1
Cu 233.486 200.502 -19.8094 1
Cu 232.073 198.507 -19.8094 1
Cu 230.66 196.511 -19.8094 1
Cu 229.246 194.516 -19.8094 1
Cu 227.833 192.52 -19.8094 1
Cu 226.419 190.524 -19.8094 1
Cu 225.006 188.529 -19.8094 1
Cu 223.592 186.533 -19.8094 1
Cu 222.179 184.538 -19.8094 1
Cu 220.766 182.542 -19.8094 1
Cu 219.352 180.547 -19.8094 1
Cu 219.474 178.551 -19.8094 1
Cu 220.888 176.555 -19.8094 1
Cu 222.301 174.56 -19.8094 1
Cu 223.715 172.564 -19.8094 1
Cu 225.128 170.569 -19.8094 1
Cu 226.541 168.573 -19.8094 1
Cu 227.955 166.578 -19.8094 1
Cu 229.368 164.582 -19.8094 1
Cu 230.782 162.586 -19.8094 1
Cu 232.195 160.591 -19.8094 1
Cu 233.609 158.595 -19.8094 1
Cu 235.022 156.6 -19.8094 1
Cu 236.435 154.604 -19.8094 1
Cu 237.849 152.608 -19.8094 1
Cu 239.262 150.613 -19.8094 1
Cu 240.676 148.617 -19.8094 1
Cu 242.089 146.622 -19.8094 1
Cu 243.503 144.626 -19.8094 1
Cu 244.916 142.631 -19.8094 1
Cu 246.329 140.635 -19.8094 1
Cu 247.743 138.639 -19.8094 1
Cu 231.156 201.289 -20.4084 1
Cu 229.627 199.13 -20.4084 1
Cu 228.098 196.972 -20.4084 1
Cu 226.57 194.813 -20.4084 1
Cu 225.041 192.655 -20.4084 1
Cu 223.512 190.496 -20.4084 1
Cu 221.983 188.337 -20.4084 1
Cu 220.454 186.179 -20.4084 1
Cu 218.925 184.02 -20.4084 1
Cu 217.396 181.861 -20.4084 1
Cu 215.867 179.703 -20.4084 1
Cu 217.3 177.544 -20.4084 1
Cu 218.829 175.385 -20.4084 1
Cu 220.358 173.227 -20.4084 1
Cu 221.887 171.068 -20.4084 1
Cu 223.416 168.909 -20.4084 1
Cu 224.945 166.751 -20.4084 1
Cu 226.474 164.592 -20.4084 1
Cu 228.003 162.434 -20.4084 1
Cu 229.532 160.275 -20.4084 1
Cu 231.06 158.116 -20.4084 1
Cu 232.589 155.958 -20.4084 1
Cu 234.118 153.799 -20.4084 1
Cu 235.647 151.64 -20.4084 1
Cu 237.176 149.482 -20.4084 1
Cu 238.705 147.323 -20.4084 1
Cu 240.234 145.164 -20.4084 1
Cu 241.763 143.006 -20.4084 1
Cu 243.292 140.847 -20.4084 1
Cu 244.821 138.689 -20.4084 1
Cu 246.35 136.53 -20.4084 1
Cu 247.879 134.371 -20.4084 1
Cu 249.408 132.213 -20.4084 1
Cu 250.936 130.054 -20.4084 1
Cu 252.465 127.895 -20.4084 1
Cu 253.994 125.737 -20.4084 1
Cu 255.523 127.76 -20.4084 1
Cu 257.052 129.919 -20.4084 1
Cu 258.581 132.077 -20.4084 1
Cu 260.11 134.236 -20.4084 1
Cu 261.639 136.395 -20.4084 1
Cu 263.168 138.553 -20.4084 1
Cu 264.697 140.712 -20.4084 1
Cu 266.226 142.87 -20.4084 1
Cu 267.755 145.029 -20.4084 1
Cu 269.284 147.188 -20.4084 1
Cu 270.812 149.346 -20.4084 1
Cu 272.341 151.505 -20.4084 1
Cu 273.87 153.664 -20.4084 1
Cu 275.399 155.822 -20.4084 1
Cu 276.928 157.981 -20.4084 1
Cu 278.457 160.14 -20.4084 1
Cu 279.986 162.298 -20.4084 1
Cu 281.515 164.457 -20.4084 1
Cu 283.044 166.615 -20.4084 1
Cu 284.573 168.774 -20.4084 1
Cu 286.102 170.933 -20.4084 1
Cu 287.631 173.091 -20.4084 1
Cu 289.16 175.25 -20.4084 1
Cu 290.689 177.409 -20.4084 1
Cu 292.217 179.567 -20.4084 1
Cu 290.784 181.726 -20.4084 1
Cu 289.255 183.885 -20.4084 1
Cu 287.727 186.043 -20.4084 1
Cu 286.198 188.202 -20.4084 1
Cu 284.669 190.361 -20.4084 1
Cu 283.14 192.519 -20.4084 1
Cu 281.611 194.678 -20.4084 1
Cu 280.082 196.836 -20.4084 1
Cu 278.553 198.995 -20.4084 1
Cu 277.024 201.154 -20.4084 1
Cu 275.495 203.312 -20.4084 1
Cu 273.966 205.471 -20.4084 1
Cu 272.437 207.63 -20.4084 1
Cu 270.908 209.788 -20.4084 1
Cu 269.379 211.947 -20.4084 1
Cu 267.851 214.106 -20.4084 1
Cu 266.322 216.264 -20.4084 1
Cu 264.793 218.423 -20.4084 1
Cu 263.264 220.581 -20.4084 1
Cu 261.735 222.74 -20.4084 1
Cu 260.206 224.899 -20.4084 1
Cu 258.677 227.057 -20.4084 1
Cu 257.148 229.216 -20.4084 1
Cu 255.619 231.375 -20.4084 1
Cu 254.09 233.533 -20.4084 1
Cu 252.561 231.51 -20.4084 1
Cu 251.032 229.351 -20.4084 1
Cu 249.503 227.193 -20.4084 1
Cu 247.974 225.034 -20.4084 1
Cu 246.446 222.875 -20.4084 1
Cu 244.917 220.717 -20.4084 1
Cu 243.388 218.558 -20.4084 1
Cu 241.859 216.4 -20.4084 1
Cu 240.33 214.241 -20.4084 1
Cu 238.801 212.082 -20.4084 1
Cu 237.272 209.924 -20.4084 1
Cu 235.743 207.765 -20.4084 1
Cu 234.214 205.606 -20.4084 1
Cu 232.685 203.448 -20.4084 1
Cu 231.156 201.289 -20.4084 1
Cu 247.622 167.107 20 1
Cu 248.234 166.243 20 1
Cu 248.845 165.38 20 1
Cu 249.457 164.516 20 1
Cu 250.069 163.652 20 1
Cu 250.681 162.788 20 1
Cu 251.292 161.925 20 1
Cu 251.904 161.061 20 1
Cu 252.516 160.197 20 1
Cu 253.128 159.334 20 1
Cu 253.739 158.47 20 1
Cu 254.351 158.478 20 1
Cu 254.963 159.342 20 1
Cu 255.575 160.206 20 1
Cu 256.186 161.069 20 1
Cu 256.798 161.933 20 1
Cu 257.41 162.797 20 1
Cu 258.022 163.661 20 1
Cu 258.633 164.524 20 1
Cu 259.245 165.388 20 1
Cu 259.857 166.252 20 1
Cu 260.469 167.115 20 1
Cu 261.08 167.979 20 1
Cu 261.692 168.843 20 1
Cu 262.304 169.707 20 1
Cu 262.916 170.57 20 1
Cu 263.527 171.434 20 1
Cu 264.139 172.298 20 1
Cu 264.751 173.161 20 1
Cu 265.363 174.025 20 1
Cu 265.974 174.889 20 1
Cu 266.586 175.753 20 1
Cu 267.198 176.616 20 1
Cu 267.81 177.48 20 1
Cu 268.421 178.344 20 1
Cu 269.033 179.207 20 1
Cu 269.027 180.071 20 1
Cu 268.415 180.935 20 1
Cu 267.804 181.798 20 1
Cu 267.192 182.662 20 1
Cu 266.58 183.526 20 1
Cu 265.968 184.39 20 1
Cu 265.357 185.253 20 1
Cu 264.745 186.117 20 1
Cu 264.133 186.981 20 1
Cu 263.521 187.844 20 1
Cu 262.91 188.708 20 1
Cu 262.298 189.572 20 1
Cu 261.686 190.436 20 1
Cu 261.074 191.299 20 1
Cu 260.463 192.163 20 1
Cu 259.851 193.027 20 1
Cu 259.239 193.89 20 1
Cu 258.627 194.754 20 1
Cu 258.016 195.618 20 1
Cu 257.404 196.482 20 1
Cu 256.792 197.345 20 1
Cu 256.18 198.209 20 1
Cu 255.569 199.073 20 1
Cu 254.957 199.936 20 1
Cu 254.345 200.8 20 1
Cu 253.733 200.792 20 1
Cu 253.122 199.928 20 1
Cu 252.51 199.064 20 1
Cu 251.898 198.201 20 1
Cu 251.286 197.337 20 1
Cu 250.675 196.473 20 1
Cu 250.063 195.609 20 1
Cu 249.451 194.746 20 1
Cu 248.839 193.882 20 1
Cu 248.228 193.018 20 1
Cu 247.616 192.155 20 1
Cu 247.004 191.291 20 1
Cu 246.392 190.427 20 1
Cu 245.781 189.563 20 1
Cu 245.169 188.7 20 1
Cu 244.557 187.836 20 1
Cu 243.945 186.972 20 1
Cu 243.334 186.109 20 1
Cu 242.722 185.245 20 1
Cu 242.11 184.381 20 1
Cu 241.498 183.517 20 1
Cu 240.887 182.654 20 1
Cu 240.275 181.79 20 1
Cu 239.663 180.926 20 1
Cu 239.051 180.063 20 1
Cu 239.057 179.199 20 1
Cu 239.669 178.335 20 1
Cu 240.281 177.472 20 1
Cu 240.893 176.608 20 1
Cu 241.504 175.744 20 1
Cu 242.116 174.88 20 1
Cu 242.728 174.017 20 1
Cu 243.34 173.153 20 1
Cu 243.951 172.289 20 1
Cu 244.563 171.426 20 1
Cu 245.175 170.562 20 1
Cu 245.787 169.698 20 1
Cu 246.398 168.834 20 1
Cu 247.01 167.971 20 1
Cu 247.622 167.107 20 1
Cu 250.749 162.692 21.339 1
Cu 251.361 161.828 21.339 1
Cu 251.972 160.965 21.339 1
Cu 252.584 160.101 21.339 1
Cu 253.196 159.237 21.339 1
Cu 253.808 158.374 21.339 1
Cu 254.419 158.575 21.339 1
Cu 255.031 159.438 21.339 1
Cu 255.643 160.302 21.339 1
Cu 256.255 161.166 21.339 1
Cu 256.866 162.029 21.339 1
Cu 257.478 162.893 21.339 1
Cu 258.09 163.757 21.339 1
Cu 258.702 164.621 21.339 1
Cu 259.313 165.484 21.339 1
Cu 259.925 166.348 21.339 1
Cu 260.537 167.212 21.339 1
Cu 261.149 168.075 21.339 1
Cu 261.76 168.939 21.339 1
Cu 262.372 169.803 21.339 1
Cu 262.984 170.667 21.339 1
Cu 263.596 171.53 21.339 1
Cu 264.207 172.394 21.339 1
Cu 264.819 173.258 21.339 1
Cu 265.431 174.121 21.339 1
Cu 266.043 174.985 21.339 1
Cu 266.654 175.849 21.339 1
Cu 267.266 176.712 21.339 1
Cu 267.878 177.576 21.339 1
Cu 268.49 178.44 21.339 1
Cu 269.101 179.304 21.339 1
Cu 268.959 180.167 21.339 1
Cu 268.347 181.031 21.339 1
Cu 267.735 181.895 21.339 1
Cu 267.124 182.758 21.339 1
Cu 266.512 183.622 21.339 1
Cu 265.9 184.486 21.339 1
Cu 265.288 185.35 21.339 1
Cu 264.677 186.213 21.339 1
Cu 264.065 187.077 21.339 1
Cu 263.453 187.941 21.339 1
Cu 262.841 188.804 21.339 1
Cu 262.23 189.668 21.339 1
Cu 261.618 190.532 21.339 1
Cu 261.006 191.396 21.339 1
Cu 260.394 192.259 21.339 1
Cu 259.783 193.123 21.339 1
Cu 259.171 193.987 21.339 1
Cu 258.559 194.85 21.339 1
Cu 257.947 195.714 21.339 1
Cu 257.336 196.578 21.339 1
Cu 256.724 197.442 21.339 1
Cu 256.112 198.305 21.339 1
Cu 255.5 199.169 21.339 1
Cu 254.889 200.033 21.339 1
Cu 254.277 200.896 21.339 1
Cu 253.665 200.695 21.339 1
Cu 253.053 199.832 21.339 1
Cu 252.442 198.968 21.339 1
Cu 251.83 198.104 21.339 1
Cu 251.218 197.241 21.339 1
Cu 250.606 196.377 21.339 1
Cu 249.995 195.513 21.339 1
Cu 249.383 194.649 21.339 1
Cu 248.771 193.786 21.339 1
Cu 248.159 192.922 21.339 1
Cu 247.548 192.058 21.339 1
Cu 246.936 191.195 21.339 1
Cu 246.324 190.331 21.339 1
Cu 245.712 189.467 21.339 1
Cu 245.101 188.603 21.339 1
Cu 244.489 187.74 21.339 1
Cu 243.877 186.876 21.339 1
Cu 243.265 186.012 21.339 1
Cu 242.654 185.149 21.339 1
Cu 242.042 184.285 21.339 1
Cu 241.43 183.421 21.339 1
Cu 240.818 182.558 21.339 1
Cu 240.207 181.694 21.339 1
Cu 239.595 180.83 21.339 1
Cu 238.983 179.966 21.339 1
Cu 239.126 179.103 21.339 1
Cu 239.737 178.239 21.339 1
Cu 240.349 177.375 21.339 1
Cu 240.961 176.512 21.339 1
Cu 241.573 175.648 21.339 1
Cu 242.184 174.784 21.339 1
Cu 242.796 173.92 21.339 1
Cu 243.408 173.057 21.339 1
Cu 244.02 172.193 21.339 1
Cu 244.631 171.329 21.339 1
Cu 245.243 170.466 21.339 1
Cu 245.855 169.602 21.339 1
Cu 246.467 168.738 21.339 1
Cu 247.078 167.874 21.339 1
Cu 247.69 167.011 21.339 1
Cu 248.302 166.147 21.339 1
Cu 248.914 165.283 21.339 1
Cu 249.525 164.42 21.339 1
Cu 250.137 163.556 21.339 1
Cu 250.749 162.692 21.339 1
Cu 250.971 196.891 23.0761 1
Cu 250.359 196.027 23.0761 1
Cu 249.747 195.163 23.0761 1
Cu 249.135 194.3 23.0761 1
Cu 248.524 193.436 23.0761 1
Cu 247.912 192.572 23.0761 1
Cu 247.3 191.709 23.0761 1
Cu 246.688 190.845 23.0761 1
Cu 246.077 189.981 23.0761 1
Cu 245.465 189.118 23.0761 1
Cu 244.853 188.254 23.0761 1
Cu 244.241 187.39 23.0761 1
Cu 243.63 186.526 23.0761 1
Cu 243.018 185.663 23.0761 1
Cu 242.406 184.799 23.0761 1
Cu 241.794 183.935 23.0761 1
Cu 241.183 183.072 23.0761 1
Cu 240.571 182.208 23.0761 1
Cu 239.959 181.344 23.0761 1
Cu 239.347 180.48 23.0761 1
Cu 238.761 179.617 23.0761 1
Cu 239.373 178.753 23.0761 1
Cu 239.985 177.889 23.0761 1
Cu 240.597 177.026 23.0761 1
Cu 241.208 176.162 23.0761 1
Cu 241.82 175.298 23.0761 1
Cu 242.432 174.435 23.0761 1
Cu 243.044 173.571 23.0761 1
Cu 243.655 172.707 23.0761 1
Cu 244.267 171.843 23.0761 1
Cu 244.879 170.98 23.0761 1
Cu 245.491 170.116 23.0761 1
Cu 246.102 169.252 23.0761 1
Cu 246.714 168.389 23.0761 1
Cu 247.326 167.525 23.0761 1
Cu 247.938 166.661 23.0761 1
Cu 248.549 165.797 23.0761 1
Cu 249.161 164.934 23.0761 1
Cu 249.773 164.07 23.0761 1
Cu 250.385 163.206 23.0761 1
Cu 250.996 162.343 23.0761 1
Cu 251.608 161.479 23.0761 1
Cu 252.22 160.615 23.0761 1
Cu 252.832 159.751 23.0761 1
Cu 253.443 158.888 23.0761 1
Cu 254.055 158.061 23.0761 1
Cu 254.667 158.924 23.0761 1
Cu 255.279 159.788 23.0761 1
Cu 255.89 160.652 23.0761 1
Cu 256.502 161.515 23.0761 1
Cu 257.114 162.379 23.0761 1
Cu 257.726 163.243 23.0761 1
Cu 258.337 164.107 23.0761 1
Cu 258.949 164.97 23.0761 1
Cu 259.561 165.834 23.0761 1
Cu 260.173 166.698 23.0761 1
Cu 260.784 167.561 23.0761 1
Cu 261.396 168.425 23.0761 1
Cu 262.008 169.289 23.0761 1
Cu 262.62 170.152 23.0761 1
Cu 263.231 171.016 23.0761 1
Cu 263.843 171.88 23.0761 1
Cu 264.455 172.744 23.0761 1
Cu 265.067 173.607 23.0761 1
Cu 265.678 174.471 23.0761 1
Cu 266.29 175.335 23.0761 1
Cu 266.902 176.198 23.0761 1
Cu 267.514 177.062 23.0761 1
Cu 268.125 177.926 23.0761 1
Cu 268.737 178.79 23.0761 1
Cu 269.323 179.653 23.0761 1
Cu 268.711 180.517 23.0761 1
Cu 268.1 181.381 23.0761 1
Cu 267.488 182.244 23.0761 1
Cu 266.876 183.108 23.0761 1
Cu 266.264 183.972 23.0761 1
Cu 265.653 184.835 23.0761 1
Cu 265.041 185.699 23.0761 1
Cu 264.429 186.563 23.0761 1
Cu 263.817 187.427 23.0761 1
Cu 263.206 188.29 23.0761 1
Cu 262.594 189.154 23.0761 1
Cu 261.982 190.018 23.0761 1
Cu 261.37 190.881 23.0761 1
Cu 260.759 191.745 23.0761 1
Cu 260.147 192.609 23.0761 1
Cu 259.535 193.473 23.0761 1
Cu 258.923 194.336 23.0761 1
Cu 258.312 195.2 23.0761 1
Cu 257.7 196.064 23.0761 1
Cu 257.088 196.927 23.0761 1
Cu 256.476 197.791 23.0761 1
Cu 255.865 198.655 23.0761 1
Cu 255.253 199.519 23.0761 1
Cu 254.641 200.382 23.0761 1
Cu 254.029 201.209 23.0761 1
Cu 253.418 200.346 23.0761 1
Cu 252.806 199.482 23.0761 1
Cu 252.194 198.618 23.0761 1
Cu 251.582 197.755 23.0761 1
Cu 250.971 196.891 23.0761 1
Cu 244.356 171.718 25.004 1
Cu 244.968 170.854 25.004 1
Cu 245.58 169.991 25.004 1
Cu 246.191 169.127 25.004 1
Cu 246.803 168.263 25.004 1
Cu 247.415 167.399 25.004 1
Cu 248.027 166.536 25.004 1
Cu 248.638 165.672 25.004 1
Cu 249.25 164.808 25.004 1
Cu 249.862 163.945 25.004 1
Cu 250.474 163.081 25.004 1
Cu 251.085 162.217 25.004 1
Cu 251.697 161.353 25.004 1
Cu 252.309 160.49 25.004 1
Cu 252.921 159.626 25.004 1
Cu 253.532 158.762 25.004 1
Cu 254.144 158.186 25.004 1
Cu 254.756 159.05 25.004 1
Cu 255.368 159.913 25.004 1
Cu 255.979 160.777 25.004 1
Cu 256.591 161.641 25.004 1
Cu 257.203 162.505 25.004 1
Cu 257.815 163.368 25.004 1
Cu 258.426 164.232 25.004 1
Cu 259.038 165.096 25.004 1
Cu 259.65 165.959 25.004 1
Cu 260.262 166.823 25.004 1
Cu 260.873 167.687 25.004 1
Cu 261.485 168.551 25.004 1
Cu 262.097 169.414 25.004 1
Cu 262.708 170.278 25.004 1
Cu 263.32 171.142 25.004 1
Cu 263.932 172.005 25.004 1
Cu 264.544 172.869 25.004 1
Cu 265.155 173.733 25.004 1
Cu 265.767 174.596 25.004 1
Cu 266.379 175.46 25.004 1
Cu 266.991 176.324 25.004 1
Cu 267.602 177.188 25.004 1
Cu 268.214 178.051 25.004 1
Cu 268.826 178.915 25.004 1
Cu 269.234 179.779 25.004 1
Cu 268.622 180.642 25.004 1
Cu 268.011 181.506 25.004 1
Cu 267.399 182.37 25.004 1
Cu 266.787 183.234 25.004 1
Cu 266.175 184.097 25.004 1
Cu 265.564 184.961 25.004 1
Cu 264.952 185.825 25.004 1
Cu 264.34 186.688 25.004 1
Cu 263.728 187.552 25.004 1
Cu 263.117 188.416 25.004 1
Cu 262.505 189.279 25.004 1
Cu 261.893 190.143 25.004 1
Cu 261.281 191.007 25.004 1
Cu 260.67 191.871 25.004 1
Cu 260.058 192.734 25.004 1
Cu 259.446 193.598 25.004 1
Cu 258.834 194.462 25.004 1
Cu 258.223 195.325 25.004 1
Cu 257.611 196.189 25.004 1
Cu 256.999 197.053 25.004 1
Cu 256.387 197.917 25.004 1
Cu 255.776 198.78 25.004 1
Cu 255.164 199.644 25.004 1
Cu 254.552 200.508 25.004 1
Cu 253.94 201.084 25.004 1
Cu 253.329 200.22 25.004 1
Cu 252.717 199.357 25.004 1
Cu 252.105 198.493 25.004 1
Cu 251.493 197.629 25.004 1
Cu 250.882 196.765 25.004 1
Cu 250.27 195.902 25.004 1
Cu 249.658 195.038 25.004 1
Cu 249.046 194.174 25.004 1
Cu 248.435 193.311 25.004 1
Cu 247.823 192.447 25.004 1
Cu 247.211 191.583 25.004 1
Cu 246.6 190.719 25.004 1
Cu 245.988 189.856 25.004 1
Cu 245.376 188.992 25.004 1
Cu 244.764 188.128 25.004 1
Cu 244.153 187.265 25.004 1
Cu 243.541 186.401 25.004 1
Cu 242.929 185.537 25.004 1
Cu 242.317 184.674 25.004 1
Cu 241.706 183.81 25.004 1
Cu 241.094 182.946 25.004 1
Cu 240.482 182.082 25.004 1
Cu 239.87 181.219 25.004 1
Cu 239.259 180.355 25.004 1
Cu 238.85 179.491 25.004 1
Cu 239.462 178.628 25.004 1
Cu 240.074 177.764 25.004 1
Cu 240.686 176.9 25.004 1
Cu 241.297 176.036 25.004 1
Cu 241.909 175.173 25.004 1
Cu 242.521 174.309 25.004 1
Cu 243.133 173.445 25.004 1
Cu 243.744 172.582 25.004 1
Cu 244.356 171.718 25.004 1
Cu 266.679 175.884 27.0671 1
Cu 267.291 176.748 27.0671 1
Cu 267.902 177.611 27.0671 1
Cu 268.514 178.475 27.0671 1
Cu 269.126 179.339 27.0671 1
Cu 268.934 180.202 27.0671 1
Cu 268.322 181.066 27.0671 1
Cu 267.71 181.93 27.0671 1
Cu 267.099 182.794 27.0671 1
Cu 266.487 183.657 27.0671 1
Cu 265.875 184.521 27.0671 1
Cu 265.263 185.385 27.0671 1
Cu 264.652 186.248 27.0671 1
Cu 264.04 187.112 27.0671 1
Cu 263.428 187.976 27.0671 1
Cu 262.817 188.839 27.0671 1
Cu 262.205 189.703 27.0671 1
Cu 261.593 190.567 27.0671 1
Cu 260.981 191.431 27.0671 1
Cu 260.37 192.294 27.0671 1
Cu 259.758 193.158 27.0671 1
Cu 259.146 194.022 27.0671 1
Cu 258.534 194.885 27.0671 1
Cu 257.923 195.749 27.0671 1
Cu 257.311 196.613 27.0671 1
Cu 256.699 197.476 27.0671 1
Cu 256.087 198.34 27.0671 1
Cu 255.476 199.204 27.0671 1
Cu 254.864 200.068 27.0671 1
Cu 254.252 200.931 27.0671 1
Cu 253.64 200.66 27.0671 1
Cu 253.029 199.796 27.0671 1
Cu 252.417 198.933 27.0671 1
Cu 251.805 198.069 27.0671 1
Cu 251.193 197.205 27.0671 1
Cu 250.582 196.342 27.0671 1
Cu 249.97 195.478 27.0671 1
Cu 249.358 194.614 27.0671 1
Cu 248.746 193.751 27.0671 1
Cu 248.135 192.887 27.0671 1
Cu 247.523 192.023 27.0671 1
Cu 246.911 191.159 27.0671 1
Cu 246.299 190.296 27.0671 1
Cu 245.688 189.432 27.0671 1
Cu 245.076 188.568 27.0671 1
Cu 244.464 187.705 27.0671 1
Cu 243.852 186.841 27.0671 1
Cu 243.241 185.977 27.0671 1
Cu 242.629 185.114 27.0671 1
Cu 242.017 184.25 27.0671 1
Cu 241.406 183.386 27.0671 1
Cu 240.794 182.522 27.0671 1
Cu 240.182 181.659 27.0671 1
Cu 239.57 180.795 27.0671 1
Cu 238.959 179.931 27.0671 1
Cu 239.151 179.068 27.0671 1
Cu 239.762 178.204 27.0671 1
Cu 240.374 177.34 27.0671 1
Cu 240.986 176.476 27.0671 1
Cu 241.598 175.613 27.0671 1
Cu 242.209 174.749 27.0671 1
Cu 242.821 173.885 27.0671 1
Cu 243.433 173.022 27.0671 1
Cu 244.044 172.158 27.0671 1
Cu 244.656 171.294 27.0671 1
Cu 245.268 170.431 27.0671 1
Cu 245.88 169.567 27.0671 1
Cu 246.491 168.703 27.0671 1
Cu 247.103 167.839 27.0671 1
Cu 247.715 166.976 27.0671 1
Cu 248.327 166.112 27.0671 1
Cu 248.938 165.248 27.0671 1
Cu 249.55 164.385 27.0671 1
Cu 250.162 163.521 27.0671 1
Cu 250.774 162.657 27.0671 1
Cu 251.385 161.794 27.0671 1
Cu 251.997 160.93 27.0671 1
Cu 252.609 160.066 27.0671 1
Cu 253.221 159.202 27.0671 1
Cu 253.832 158.339 27.0671 1
Cu 254.444 158.61 27.0671 1
Cu 255.056 159.474 27.0671 1
Cu 255.668 160.337 27.0671 1
Cu 256.279 161.201 27.0671 1
Cu 256.891 162.065 27.0671 1
Cu 257.503 162.928 27.0671 1
Cu 258.115 163.792 27.0671 1
Cu 258.726 164.656 27.0671 1
Cu 259.338 165.519 27.0671 1
Cu 259.95 166.383 27.0671 1
Cu 260.562 167.247 27.0671 1
Cu 261.173 168.111 27.0671 1
Cu 261.785 168.974 27.0671 1
Cu 262.397 169.838 27.0671 1
Cu 263.009 170.702 27.0671 1
Cu 263.62 171.565 27.0671 1
Cu 264.232 172.429 27.0671 1
Cu 264.844 173.293 27.0671 1
Cu 265.456 174.156 27.0671 1
Cu 266.067 175.02 27.0671 1
Cu 266.679 175.884 27.0671 1
Cu 259.773 193.136 29.2371 1
Cu 259.161 194 29.2371 1
Cu 258.55 194.863 29.2371 1
Cu 257.938 195.727 29.2371 1
Cu 257.326 196.591 29.2371 1
Cu 256.714 197.455 29.2371 1
Cu 256.103 198.318 29.2371 1
Cu 255.491 199.182 29.2371 1
Cu 254.879 200.046 29.2371 1
Cu 254.267 200.909 29.2371 1
Cu 253.656 200.682 29.2371 1
Cu 253.044 199.818 29.2371 1
Cu 252.432 198.954 29.2371 1
Cu 251.821 198.091 29.2371 1
Cu 251.209 197.227 29.2371 1
Cu 250.597 196.363 29.2371 1
Cu 249.985 195.499 29.2371 1
Cu 249.374 194.636 29.2371 1
Cu 248.762 193.772 29.2371 1
Cu 248.15 192.908 29.2371 1
Cu 247.538 192.045 29.2371 1
Cu 246.927 191.181 29.2371 1
Cu 246.315 190.317 29.2371 1
Cu 245.703 189.454 29.2371 1
Cu 245.091 188.59 29.2371 1
Cu 244.48 187.726 29.2371 1
Cu 243.868 186.863 29.2371 1
Cu 243.256 185.999 29.2371 1
Cu 242.644 185.135 29.2371 1
Cu 242.033 184.271 29.2371 1
Cu 241.421 183.408 29.2371 1
Cu 240.809 182.544 29.2371 1
Cu 240.198 181.68 29.2371 1
Cu 239.586 180.817 29.2371 1
Cu 238.974 179.953 29.2371 1
Cu 239.135 179.089 29.2371 1
Cu 239.747 178.226 29.2371 1
Cu 240.359 177.362 29.2371 1
Cu 240.971 176.498 29.2371 1
Cu 241.582 175.635 29.2371 1
Cu 242.194 174.771 29.2371 1
Cu 242.806 173.907 29.2371 1
Cu 243.417 173.043 29.2371 1
Cu 244.029 172.18 29.2371 1
Cu 244.641 171.316 29.2371 1
Cu 245.253 170.452 29.2371 1
Cu 245.864 169.589 29.2371 1
Cu 246.476 168.725 29.2371 1
Cu 247.088 167.861 29.2371 1
Cu 247.7 166.998 29.2371 1
Cu 248.311 166.134 29.2371 1
Cu 248.923 165.27 29.2371 1
Cu 249.535 164.407 29.2371 1
Cu 250.147 163.543 29.2371 1
Cu 250.758 162.679 29.2371 1
Cu 251.37 161.815 29.2371 1
Cu 251.982 160.952 29.2371 1
Cu 252.594 160.088 29.2371 1
Cu 253.205 159.224 29.2371 1
Cu 253.817 158.361 29.2371 1
Cu 254.429 158.588 29.2371 1
Cu 255.04 159.452 29.2371 1
Cu 255.652 160.316 29.2371 1
Cu 256.264 161.179 29.2371 1
Cu 256.876 162.043 29.2371 1
Cu 257.487 162.907 29.2371 1
Cu 258.099 163.771 29.2371 1
Cu 258.711 164.634 29.2371 1
Cu 259.323 165.498 29.2371 1
Cu 259.934 166.362 29.2371 1
Cu 260.546 167.225 29.2371 1
Cu 261.158 168.089 29.2371 1
Cu 261.77 168.953 29.2371 1
Cu 262.381 169.816 29.2371 1
Cu 262.993 170.68 29.2371 1
Cu 263.605 171.544 29.2371 1
Cu 264.217 172.407 29.2371 1
Cu 264.828 173.271 29.2371 1
Cu 265.44 174.135 29.2371 1
Cu 266.052 174.999 29.2371 1
Cu 266.664 175.862 29.2371 1
Cu 267.275 176.726 29.2371 1
Cu 267.887 177.59 29.2371 1
Cu 268.499 178.453 29.2371 1
Cu 269.11 179.317 29.2371 1
Cu 268.949 180.181 29.2371 1
Cu 268.337 181.044 29.2371 1
Cu 267.726 181.908 29.2371 1
Cu 267.114 182.772 29.2371 1
Cu 266.502 183.635 29.2371 1
Cu 265.891 184.499 29.2371 1
Cu 265.279 185.363 29.2371 1
Cu 264.667 186.227 29.2371 1
Cu 264.055 187.09 29.2371 1
Cu 263.444 187.954 29.2371 1
Cu 262.832 188.818 29.2371 1
Cu 262.22 189.681 29.2371 1
Cu 261.608 190.545 29.2371 1
Cu 260.997 191.409 29.2371 1
Cu 260.385 192.272 29.2371 1
Cu 259.773 193.136 29.2371 1
Cu 256.91 162.092 31.4962 1
Cu 257.522 162.955 31.4962 1
Cu 258.133 163.819 31.4962 1
Cu 258.745 164.683 31.4962 1
Cu 259.357 165.546 31.4962 1
Cu 259.969 166.41 31.4962 1
Cu 260.58 167.274 31.4962 1
Cu 261.192 168.137 31.4962 1
Cu 261.804 169.001 31.4962 1
Cu 262.415 169.865 31.4962 1
Cu 263.027 170.728 31.4962 1
Cu 263.639 171.592 31.4962 1
Cu 264.251 172.456 31.4962 1
Cu 264.862 173.319 31.4962 1
Cu 265.474 174.183 31.4962 1
Cu 266.086 175.047 31.4962 1
Cu 266.698 175.911 31.4962 1
Cu 267.309 176.774 31.4962 1
Cu 267.921 177.638 31.4962 1
Cu 268.533 178.502 31.4962 1
Cu 269.144 179.365 31.4962 1
Cu 268.915 180.229 31.4962 1
Cu 268.303 181.093 31.4962 1
Cu 267.691 181.956 31.4962 1
Cu 267.08 182.82 31.4962 1
Cu 266.468 183.684 31.4962 1
Cu 265.856 184.547 31.4962 1
Cu 265.244 185.411 31.4962 1
Cu 264.633 186.275 31.4962 1
Cu 264.021 187.138 31.4962 1
Cu 263.409 188.002 31.4962 1
Cu 262.798 188.866 31.4962 1
Cu 262.186 189.729 31.4962 1
Cu 261.574 190.593 31.4962 1
Cu 260.962 191.457 31.4962 1
Cu 260.351 192.321 31.4962 1
Cu 259.739 193.184 31.4962 1
Cu 259.127 194.048 31.4962 1
Cu 258.515 194.912 31.4962 1
Cu 257.904 195.775 31.4962 1
Cu 257.292 196.639 31.4962 1
Cu 256.68 197.503 31.4962 1
Cu 256.069 198.366 31.4962 1
Cu 255.457 199.23 31.4962 1
Cu 254.845 200.094 31.4962 1
Cu 254.233 200.957 31.4962 1
Cu 253.622 200.633 31.4962 1
Cu 253.01 199.769 31.4962 1
Cu 252.398 198.906 31.4962 1
Cu 251.786 198.042 31.4962 1
Cu 251.175 197.178 31.4962 1
Cu 250.563 196.315 31.4962 1
Cu 249.951 195.451 31.4962 1
Cu 249.339 194.587 31.4962 1
Cu 248.728 193.724 31.4962 1
Cu 248.116 192.86 31.4962 1
Cu 247.504 191.996 31.4962 1
Cu 246.893 191.133 31.4962 1
Cu 246.281 190.269 31.4962 1
Cu 245.669 189.405 31.4962 1
Cu 245.057 188.542 31.4962 1
Cu 244.446 187.678 31.4962 1
Cu 243.834 186.814 31.4962 1
Cu 243.222 185.951 31.4962 1
Cu 242.61 185.087 31.4962 1
Cu 241.999 184.223 31.4962 1
Cu 241.387 183.359 31.4962 1
Cu 240.775 182.496 31.4962 1
Cu 240.163 181.632 31.4962 1
Cu 239.552 180.768 31.4962 1
Cu 238.94 179.905 31.4962 1
Cu 239.17 179.041 31.4962 1
Cu 239.781 178.177 31.4962 1
Cu 240.393 177.314 31.4962 1
Cu 241.005 176.45 31.4962 1
Cu 241.617 175.586 31.4962 1
Cu 242.228 174.723 31.4962 1
Cu 242.84 173.859 31.4962 1
Cu 243.452 172.995 31.4962 1
Cu 244.063 172.132 31.4962 1
Cu 244.675 171.268 31.4962 1
Cu 245.287 170.404 31.4962 1
Cu 245.899 169.541 31.4962 1
Cu 246.51 168.677 31.4962 1
Cu 247.122 167.813 31.4962 1
Cu 247.734 166.949 31.4962 1
Cu 248.346 166.086 31.4962 1
Cu 248.957 165.222 31.4962 1
Cu 249.569 164.358 31.4962 1
Cu 250.181 163.495 31.4962 1
Cu 250.793 162.631 31.4962 1
Cu 251.404 161.767 31.4962 1
Cu 252.016 160.904 31.4962 1
Cu 252.628 160.04 31.4962 1
Cu 253.239 159.176 31.4962 1
Cu 253.851 158.313 31.4962 1
Cu 254.463 158.637 31.4962 1
Cu 255.075 159.501 31.4962 1
Cu 255.686 160.364 31.4962 1
Cu 256.298 161.228 31.4962 1
Cu 256.91 162.092 31.4962 1
Cu 261.237 191.069 33.8321 1
Cu 260.625 191.933 33.8321 1
Cu 260.013 192.796 33.8321 1
Cu 259.402 193.66 33.8321 1
Cu 258.79 194.524 33.8321 1
Cu 258.178 195.387 33.8321 1
Cu 257.567 196.251 33.8321 1
Cu 256.955 197.115 33.8321 1
Cu 256.343 197.978 33.8321 1
Cu 255.731 198.842 33.8321 1
Cu 255.12 199.706 33.8321 1
Cu 254.508 200.569 33.8321 1
Cu 253.896 201.021 33.8321 1
Cu 253.284 200.157 33.8321 1
Cu 252.673 199.293 33.8321 1
Cu 252.061 198.43 33.8321 1
Cu 251.449 197.566 33.8321 1
Cu 250.838 196.702 33.8321 1
Cu 250.226 195.839 33.8321 1
Cu 249.614 194.975 33.8321 1
Cu 249.002 194.111 33.8321 1
Cu 248.391 193.248 33.8321 1
Cu 247.779 192.384 33.8321 1
Cu 247.167 191.52 33.8321 1
Cu 246.555 190.656 33.8321 1
Cu 245.944 189.793 33.8321 1
Cu 245.332 188.929 33.8321 1
Cu 244.72 188.065 33.8321 1
Cu 244.109 187.202 33.8321 1
Cu 243.497 186.338 33.8321 1
Cu 242.885 185.474 33.8321 1
Cu 242.273 184.611 33.8321 1
Cu 241.662 183.747 33.8321 1
Cu 241.05 182.883 33.8321 1
Cu 240.438 182.02 33.8321 1
Cu 239.827 181.156 33.8321 1
Cu 239.215 180.292 33.8321 1
Cu 238.895 179.429 33.8321 1
Cu 239.507 178.565 33.8321 1
Cu 240.119 177.701 33.8321 1
Cu 240.73 176.838 33.8321 1
Cu 241.342 175.974 33.8321 1
Cu 241.954 175.11 33.8321 1
Cu 242.566 174.247 33.8321 1
Cu 243.177 173.383 33.8321 1
Cu 243.789 172.519 33.8321 1
Cu 244.401 171.656 33.8321 1
Cu 245.012 170.792 33.8321 1
Cu 245.624 169.928 33.8321 1
Cu 246.236 169.065 33.8321 1
Cu 246.848 168.201 33.8321 1
Cu 247.459 167.337 33.8321 1
Cu 248.071 166.474 33.8321 1
Cu 248.683 165.61 33.8321 1
Cu 249.295 164.746 33.8321 1
Cu 249.906 163.883 33.8321 1
Cu 250.518 163.019 33.8321 1
Cu 251.13 162.155 33.8321 1
Cu 251.741 161.292 33.8321 1
Cu 252.353 160.428 33.8321 1
Cu 252.965 159.564 33.8321 1
Cu 253.577 158.701 33.8321 1
Cu 254.188 158.249 33.8321 1
Cu 254.8 159.113 33.8321 1
Cu 255.412 159.977 33.8321 1
Cu 256.024 160.84 33.8321 1
Cu 256.635 161.704 33.8321 1
Cu 257.247 162.568 33.8321 1
Cu 257.859 163.431 33.8321 1
Cu 258.47 164.295 33.8321 1
Cu 259.082 165.159 33.8321 1
Cu 259.694 166.022 33.8321 1
Cu 260.306 166.886 33.8321 1
Cu 260.917 167.75 33.8321 1
Cu 261.529 168.614 33.8321 1
Cu 262.141 169.477 33.8321 1
Cu 262.752 170.341 33.8321 1
Cu 263.364 171.205 33.8321 1
Cu 263.976 172.068 33.8321 1
Cu 264.588 172.932 33.8321 1
Cu 265.199 173.796 33.8321 1
Cu 265.811 174.659 33.8321 1
Cu 266.423 175.523 33.8321 1
Cu 267.035 176.387 33.8321 1
Cu 267.646 177.25 33.8321 1
Cu 268.258 178.114 33.8321 1
Cu 268.87 178.978 33.8321 1
Cu 269.189 179.841 33.8321 1
Cu 268.578 180.705 33.8321 1
Cu 267.966 181.569 33.8321 1
Cu 267.354 182.432 33.8321 1
Cu 266.742 183.296 33.8321 1
Cu 266.131 184.16 33.8321 1
Cu 265.519 185.023 33.8321 1
Cu 264.907 185.887 33.8321 1
Cu 264.295 186.751 33.8321 1
Cu 263.684 187.614 33.8321 1
Cu 263.072 188.478 33.8321 1
Cu 262.46 189.342 33.8321 1
Cu 261.849 190.205 33.8321 1
Cu 261.237 191.069 33.8321 1
Cu 241.7 175.469 36.236 1
Cu 242.312 174.605 36.236 1
Cu 242.924 173.742 36.236 1
Cu 243.535 172.878 36.236 1
Cu 244.147 172.014 36.236 1
Cu 244.759 171.151 36.236 1
Cu 245.37 170.287 36.236 1
Cu 245.982 169.423 36.236 1
Cu 246.594 168.56 36.236 1
Cu 247.206 167.696 36.236 1
Cu 247.817 166.832 36.236 1
Cu 248.429 165.969 36.236 1
Cu 249.041 165.105 36.236 1
Cu 249.652 164.241 36.236 1
Cu 250.264 163.378 36.236 1
Cu 250.876 162.514 36.236 1
Cu 251.488 161.65 36.236 1
Cu 252.099 160.787 36.236 1
Cu 252.711 159.923 36.236 1
Cu 253.323 159.059 36.236 1
Cu 253.934 158.196 36.236 1
Cu 254.546 158.755 36.236 1
Cu 255.158 159.619 36.236 1
Cu 255.77 160.482 36.236 1
Cu 256.381 161.346 36.236 1
Cu 256.993 162.21 36.236 1
Cu 257.605 163.073 36.236 1
Cu 258.216 163.937 36.236 1
Cu 258.828 164.8 36.236 1
Cu 259.44 165.664 36.236 1
Cu 260.052 166.528 36.236 1
Cu 260.663 167.391 36.236 1
Cu 261.275 168.255 36.236 1
Cu 261.887 169.119 36.236 1
Cu 262.498 169.982 36.236 1
Cu 263.11 170.846 36.236 1
Cu 263.722 171.71 36.236 1
Cu 264.334 172.573 36.236 1
Cu 264.945 173.437 36.236 1
Cu 265.557 174.301 36.236 1
Cu 266.169 175.164 36.236 1
Cu 266.78 176.028 36.236 1
Cu 267.392 176.892 36.236 1
Cu 268.004 177.755 36.236 1
Cu 268.616 178.619 36.236 1
Cu 269.227 179.483 36.236 1
Cu 268.831 180.346 36.236 1
Cu 268.22 181.21 36.236 1
Cu 267.608 182.074 36.236 1
Cu 266.996 182.937 36.236 1
Cu 266.384 183.801 36.236 1
Cu 265.773 184.665 36.236 1
Cu 265.161 185.528 36.236 1
Cu 264.549 186.392 36.236 1
Cu 263.938 187.256 36.236 1
Cu 263.326 188.119 36.236 1
Cu 262.714 188.983 36.236 1
Cu 262.102 189.847 36.236 1
Cu 261.491 190.71 36.236 1
Cu 260.879 191.574 36.236 1
Cu 260.267 192.438 36.236 1
Cu 259.656 193.301 36.236 1
Cu 259.044 194.165 36.236 1
Cu 258.432 195.029 36.236 1
Cu 257.82 195.892 36.236 1
Cu 257.209 196.756 36.236 1
Cu 256.597 197.62 36.236 1
Cu 255.985 198.483 36.236 1
Cu 255.374 199.347 36.236 1
Cu 254.762 200.211 36.236 1
Cu 254.15 201.074 36.236 1
Cu 253.538 200.515 36.236 1
Cu 252.927 199.651 36.236 1
Cu 252.315 198.788 36.236 1
Cu 251.703 197.924 36.236 1
Cu 251.092 197.06 36.236 1
Cu 250.48 196.197 36.236 1
Cu 249.868 195.333 36.236 1
Cu 249.256 194.47 36.236 1
Cu 248.645 193.606 36.236 1
Cu 248.033 192.742 36.236 1
Cu 247.421 191.879 36.236 1
Cu 246.81 191.015 36.236 1
Cu 246.198 190.151 36.236 1
Cu 245.586 189.288 36.236 1
Cu 244.974 188.424 36.236 1
Cu 244.363 187.56 36.236 1
Cu 243.751 186.697 36.236 1
Cu 243.139 185.833 36.236 1
Cu 242.528 184.969 36.236 1
Cu 241.916 184.106 36.236 1
Cu 241.304 183.242 36.236 1
Cu 240.692 182.378 36.236 1
Cu 240.081 181.515 36.236 1
Cu 239.469 180.651 36.236 1
Cu 238.857 179.787 36.236 1
Cu 239.253 178.924 36.236 1
Cu 239.865 178.06 36.236 1
Cu 240.477 177.196 36.236 1
Cu 241.088 176.333 36.236 1
Cu 241.7 175.469 36.236 1
Cu 268.375 178.28 38.7009 1
Cu 268.987 179.143 38.7009 1
Cu 269.071 180.007 38.7009 1
Cu 268.46 180.871 38.7009 1
Cu 267.848 181.734 38.7009 1
Cu 267.236 182.598 38.7009 1
Cu 266.625 183.461 38.7009 1
Cu 266.013 184.325 38.7009 1
Cu 265.401 185.189 38.7009 1
Cu 264.789 186.052 38.7009 1
Cu 264.178 186.916 38.7009 1
Cu 263.566 187.78 38.7009 1
Cu 262.954 188.643 38.7009 1
Cu 262.343 189.507 38.7009 1
Cu 261.731 190.371 38.7009 1
Cu 261.119 191.234 38.7009 1
Cu 260.508 192.098 38.7009 1
Cu 259.896 192.962 38.7009 1
Cu 259.284 193.825 38.7009 1
Cu 258.672 194.689 38.7009 1
Cu 258.061 195.552 38.7009 1
Cu 257.449 196.416 38.7009 1
Cu 256.837 197.28 38.7009 1
Cu 256.226 198.143 38.7009 1
Cu 255.614 199.007 38.7009 1
Cu 255.002 199.871 38.7009 1
Cu 254.391 200.734 38.7009 1
Cu 253.779 200.854 38.7009 1
Cu 253.167 199.991 38.7009 1
Cu 252.555 199.127 38.7009 1
Cu 251.944 198.263 38.7009 1
Cu 251.332 197.4 38.7009 1
Cu 250.72 196.536 38.7009 1
Cu 250.109 195.672 38.7009 1
Cu 249.497 194.809 38.7009 1
Cu 248.885 193.945 38.7009 1
Cu 248.274 193.081 38.7009 1
Cu 247.662 192.218 38.7009 1
Cu 247.05 191.354 38.7009 1
Cu 246.438 190.49 38.7009 1
Cu 245.827 189.627 38.7009 1
Cu 245.215 188.763 38.7009 1
Cu 244.603 187.9 38.7009 1
Cu 243.992 187.036 38.7009 1
Cu 243.38 186.172 38.7009 1
Cu 242.768 185.309 38.7009 1
Cu 242.156 184.445 38.7009 1
Cu 241.545 183.581 38.7009 1
Cu 240.933 182.718 38.7009 1
Cu 240.321 181.854 38.7009 1
Cu 239.71 180.99 38.7009 1
Cu 239.098 180.127 38.7009 1
Cu 239.013 179.263 38.7009 1
Cu 239.625 178.399 38.7009 1
Cu 240.237 177.536 38.7009 1
Cu 240.848 176.672 38.7009 1
Cu 241.46 175.809 38.7009 1
Cu 242.072 174.945 38.7009 1
Cu 242.683 174.081 38.7009 1
Cu 243.295 173.218 38.7009 1
Cu 243.907 172.354 38.7009 1
Cu 244.518 171.49 38.7009 1
Cu 245.13 170.627 38.7009 1
Cu 245.742 169.763 38.7009 1
Cu 246.354 168.899 38.7009 1
Cu 246.965 168.036 38.7009 1
Cu 247.577 167.172 38.7009 1
Cu 248.189 166.308 38.7009 1
Cu 248.8 165.445 38.7009 1
Cu 249.412 164.581 38.7009 1
Cu 250.024 163.718 38.7009 1
Cu 250.635 162.854 38.7009 1
Cu 251.247 161.99 38.7009 1
Cu 251.859 161.127 38.7009 1
Cu 252.471 160.263 38.7009 1
Cu 253.082 159.399 38.7009 1
Cu 253.694 158.536 38.7009 1
Cu 254.306 158.416 38.7009 1
Cu 254.917 159.279 38.7009 1
Cu 255.529 160.143 38.7009 1
Cu 256.141 161.007 38.7009 1
Cu 256.752 161.87 38.7009 1
Cu 257.364 162.734 38.7009 1
Cu 257.976 163.598 38.7009 1
Cu 258.588 164.461 38.7009 1
Cu 259.199 165.325 38.7009 1
Cu 259.811 166.189 38.7009 1
Cu 260.423 167.052 38.7009 1
Cu 261.034 167.916 38.7009 1
Cu 261.646 168.78 38.7009 1
Cu 262.258 169.643 38.7009 1
Cu 262.87 170.507 38.7009 1
Cu 263.481 171.37 38.7009 1
Cu 264.093 172.234 38.7009 1
Cu 264.705 173.098 38.7009 1
Cu 265.316 173.961 38.7009 1
Cu 265.928 174.825 38.7009 1
Cu 266.54 175.689 38.7009 1
Cu 267.151 176.552 38.7009 1
Cu 267.763 177.416 38.7009 1
Cu 268.375 178.28 38.7009 1
Cu 258.512 164.355 41.2213 1
Cu 259.124 165.219 41.2213 1
Cu 259.735 166.082 41.2213 1
Cu 260.347 166.946 41.2213 1
Cu 260.959 167.81 41.2213 1
Cu 261.571 168.673 41.2213 1
Cu 262.182 169.537 41.2213 1
Cu 262.794 170.401 41.2213 1
Cu 263.406 171.264 41.2213 1
Cu 264.017 172.128 41.2213 1
Cu 264.629 172.991 41.2213 1
Cu 265.241 173.855 41.2213 1
Cu 265.852 174.719 41.2213 1
Cu 266.464 175.582 41.2213 1
Cu 267.076 176.446 41.2213 1
Cu 267.687 177.31 41.2213 1
Cu 268.299 178.173 41.2213 1
Cu 268.911 179.037 41.2213 1
Cu 269.146 179.9 41.2213 1
Cu 268.535 180.764 41.2213 1
Cu 267.923 181.628 41.2213 1
Cu 267.311 182.491 41.2213 1
Cu 266.7 183.355 41.2213 1
Cu 266.088 184.219 41.2213 1
Cu 265.476 185.082 41.2213 1
Cu 264.865 185.946 41.2213 1
Cu 264.253 186.809 41.2213 1
Cu 263.641 187.673 41.2213 1
Cu 263.03 188.537 41.2213 1
Cu 262.418 189.4 41.2213 1
Cu 261.806 190.264 41.2213 1
Cu 261.195 191.128 41.2213 1
Cu 260.583 191.991 41.2213 1
Cu 259.971 192.855 41.2213 1
Cu 259.359 193.718 41.2213 1
Cu 258.748 194.582 41.2213 1
Cu 258.136 195.446 41.2213 1
Cu 257.524 196.309 41.2213 1
Cu 256.913 197.173 41.2213 1
Cu 256.301 198.037 41.2213 1
Cu 255.689 198.9 41.2213 1
Cu 255.078 199.764 41.2213 1
Cu 254.466 200.627 41.2213 1
Cu 253.854 200.96 41.2213 1
Cu 253.243 200.097 41.2213 1
Cu 252.631 199.233 41.2213 1
Cu 252.019 198.369 41.2213 1
Cu 251.408 197.506 41.2213 1
Cu 250.796 196.642 41.2213 1
Cu 250.184 195.778 41.2213 1
Cu 249.572 194.915 41.2213 1
Cu 248.961 194.051 41.2213 1
Cu 248.349 193.188 41.2213 1
Cu 247.737 192.324 41.2213 1
Cu 247.126 191.46 41.2213 1
Cu 246.514 190.597 41.2213 1
Cu 245.902 189.733 41.2213 1
Cu 245.291 188.869 41.2213 1
Cu 244.679 188.006 41.2213 1
Cu 244.067 187.142 41.2213 1
Cu 243.456 186.279 41.2213 1
Cu 242.844 185.415 41.2213 1
Cu 242.232 184.551 41.2213 1
Cu 241.62 183.688 41.2213 1
Cu 241.009 182.824 41.2213 1
Cu 240.397 181.96 41.2213 1
Cu 239.785 181.097 41.2213 1
Cu 239.174 180.233 41.2213 1
Cu 238.938 179.37 41.2213 1
Cu 239.55 178.506 41.2213 1
Cu 240.161 177.642 41.2213 1
Cu 240.773 176.779 41.2213 1
Cu 241.385 175.915 41.2213 1
Cu 241.996 175.051 41.2213 1
Cu 242.608 174.188 41.2213 1
Cu 243.22 173.324 41.2213 1
Cu 243.832 172.461 41.2213 1
Cu 244.443 171.597 41.2213 1
Cu 245.055 170.733 41.2213 1
Cu 245.667 169.87 41.2213 1
Cu 246.278 169.006 41.2213 1
Cu 246.89 168.142 41.2213 1
Cu 247.502 167.279 41.2213 1
Cu 248.113 166.415 41.2213 1
Cu 248.725 165.552 41.2213 1
Cu 249.337 164.688 41.2213 1
Cu 249.948 163.824 41.2213 1
Cu 250.56 162.961 41.2213 1
Cu 251.172 162.097 41.2213 1
Cu 251.783 161.233 41.2213 1
Cu 252.395 160.37 41.2213 1
Cu 253.007 159.506 41.2213 1
Cu 253.619 158.643 41.2213 1
Cu 254.23 158.31 41.2213 1
Cu 254.842 159.173 41.2213 1
Cu 255.454 160.037 41.2213 1
Cu 256.065 160.901 41.2213 1
Cu 256.677 161.764 41.2213 1
Cu 257.289 162.628 41.2213 1
Cu 257.9 163.492 41.2213 1
Cu 258.512 164.355 41.2213 1
Cu 243.461 186.286 43.7926 1
Cu 242.85 185.422 43.7926 1
Cu 242.238 184.559 43.7926 1
Cu 241.626 183.695 43.7926 1
Cu 241.015 182.832 43.7926 1
Cu 240.403 181.968 43.7926 1
Cu 239.791 181.104 43.7926 1
Cu 239.18 180.241 43.7926 1
Cu 238.933 179.377 43.7926 1
Cu 239.545 178.514 43.7926 1
Cu 240.156 177.65 43.7926 1
Cu 240.768 176.786 43.7926 1
Cu 241.38 175.923 43.7926 1
Cu 241.991 175.059 43.7926 1
Cu 242.603 174.196 43.7926 1
Cu 243.215 173.332 43.7926 1
Cu 243.826 172.468 43.7926 1
Cu 244.438 171.605 43.7926 1
Cu 245.05 170.741 43.7926 1
Cu 245.661 169.878 43.7926 1
Cu 246.273 169.014 43.7926 1
Cu 246.885 168.15 43.7926 1
Cu 247.496 167.287 43.7926 1
Cu 248.108 166.423 43.7926 1
Cu 248.72 165.56 43.7926 1
Cu 249.331 164.696 43.7926 1
Cu 249.943 163.832 43.7926 1
Cu 250.555 162.969 43.7926 1
Cu 251.166 162.105 43.7926 1
Cu 251.778 161.242 43.7926 1
Cu 252.39 160.378 43.7926 1
Cu 253.001 159.514 43.7926 1
Cu 253.613 158.651 43.7926 1
Cu 254.225 158.303 43.7926 1
Cu 254.836 159.166 43.7926 1
Cu 255.448 160.03 43.7926 1
Cu 256.06 160.894 43.7926 1
Cu 256.672 161.757 43.7926 1
Cu 257.283 162.621 43.7926 1
Cu 257.895 163.484 43.7926 1
Cu 258.507 164.348 43.7926 1
Cu 259.118 165.212 43.7926 1
Cu 259.73 166.075 43.7926 1
Cu 260.342 166.939 43.7926 1
Cu 260.953 167.802 43.7926 1
Cu 261.565 168.666 43.7926 1
Cu 262.177 169.53 43.7926 1
Cu 262.788 170.393 43.7926 1
Cu 263.4 171.257 43.7926 1
Cu 264.012 172.12 43.7926 1
Cu 264.623 172.984 43.7926 1
Cu 265.235 173.848 43.7926 1
Cu 265.847 174.711 43.7926 1
Cu 266.458 175.575 43.7926 1
Cu 267.07 176.438 43.7926 1
Cu 267.682 177.302 43.7926 1
Cu 268.293 178.166 43.7926 1
Cu 268.905 179.029 43.7926 1
Cu 269.152 179.893 43.7926 1
Cu 268.54 180.756 43.7926 1
Cu 267.928 181.62 43.7926 1
Cu 267.317 182.484 43.7926 1
Cu 266.705 183.347 43.7926 1
Cu 266.093 184.211 43.7926 1
Cu 265.481 185.074 43.7926 1
Cu 264.87 185.938 43.7926 1
Cu 264.258 186.802 43.7926 1
Cu 263.646 187.665 43.7926 1
Cu 263.035 188.529 43.7926 1
Cu 262.423 189.392 43.7926 1
Cu 261.811 190.256 43.7926 1
Cu 261.2 191.12 43.7926 1
Cu 260.588 191.983 43.7926 1
Cu 259.976 192.847 43.7926 1
Cu 259.365 193.71 43.7926 1
Cu 258.753 194.574 43.7926 1
Cu 258.141 195.438 43.7926 1
Cu 257.53 196.301 43.7926 1
Cu 256.918 197.165 43.7926 1
Cu 256.306 198.028 43.7926 1
Cu 255.695 198.892 43.7926 1
Cu 255.083 199.756 43.7926 1
Cu 254.471 200.619 43.7926 1
Cu 253.86 200.967 43.7926 1
Cu 253.248 200.104 43.7926 1
Cu 252.636 199.24 43.7926 1
Cu 252.025 198.376 43.7926 1
Cu 251.413 197.513 43.7926 1
Cu 250.801 196.649 43.7926 1
Cu 250.19 195.786 43.7926 1
Cu 249.578 194.922 43.7926 1
Cu 248.966 194.058 43.7926 1
Cu 248.355 193.195 43.7926 1
Cu 247.743 192.331 43.7926 1
Cu 247.131 191.468 43.7926 1
Cu 246.52 190.604 43.7926 1
Cu 245.908 189.74 43.7926 1
Cu 245.296 188.877 43.7926 1
Cu 244.685 188.013 43.7926 1
Cu 244.073 187.15 43.7926 1
Cu 243.461 186.286 43.7926 1
Cu 267.154 176.558 46.4112 1
Cu 267.766 177.421 46.4112 1
Cu 268.377 178.285 46.4112 1
Cu 268.989 179.148 46.4112 1
Cu 269.067 180.012 46.4112 1
Cu 268.455 180.875 46.4112 1
Cu 267.843 181.739 46.4112 1
Cu 267.232 182.603 46.4112 1
Cu 266.62 183.466 46.4112 1
Cu 266.008 184.33 46.4112 1
Cu 265.397 185.193 46.4112 1
Cu 264.785 186.057 46.4112 1
Cu 264.173 186.921 46.4112 1
Cu 263.562 187.784 46.4112 1
Cu 262.95 188.648 46.4112 1
Cu 262.338 189.511 46.4112 1
Cu 261.727 190.375 46.4112 1
Cu 261.115 191.238 46.4112 1
Cu 260.504 192.102 46.4112 1
Cu 259.892 192.966 46.4112 1
Cu 259.28 193.829 46.4112 1
Cu 258.669 194.693 46.4112 1
Cu 258.057 195.556 46.4112 1
Cu 257.445 196.42 46.4112 1
Cu 256.834 197.283 46.4112 1
Cu 256.222 198.147 46.4112 1
Cu 255.61 199.011 46.4112 1
Cu 254.999 199.874 46.4112 1
Cu 254.387 200.738 46.4112 1
Cu 253.775 200.847 46.4112 1
Cu 253.164 199.984 46.4112 1
Cu 252.552 199.12 46.4112 1
Cu 251.94 198.257 46.4112 1
Cu 251.329 197.393 46.4112 1
Cu 250.717 196.53 46.4112 1
Cu 250.105 195.666 46.4112 1
Cu 249.494 194.802 46.4112 1
Cu 248.882 193.939 46.4112 1
Cu 248.27 193.075 46.4112 1
Cu 247.659 192.212 46.4112 1
Cu 247.047 191.348 46.4112 1
Cu 246.435 190.485 46.4112 1
Cu 245.824 189.621 46.4112 1
Cu 245.212 188.757 46.4112 1
Cu 244.6 187.894 46.4112 1
Cu 243.989 187.03 46.4112 1
Cu 243.377 186.167 46.4112 1
Cu 242.766 185.303 46.4112 1
Cu 242.154 184.44 46.4112 1
Cu 241.542 183.576 46.4112 1
Cu 240.931 182.712 46.4112 1
Cu 240.319 181.849 46.4112 1
Cu 239.707 180.985 46.4112 1
Cu 239.096 180.122 46.4112 1
Cu 239.018 179.258 46.4112 1
Cu 239.629 178.395 46.4112 1
Cu 240.241 177.531 46.4112 1
Cu 240.853 176.667 46.4112 1
Cu 241.464 175.804 46.4112 1
Cu 242.076 174.94 46.4112 1
Cu 242.688 174.077 46.4112 1
Cu 243.299 173.213 46.4112 1
Cu 243.911 172.349 46.4112 1
Cu 244.523 171.486 46.4112 1
Cu 245.134 170.622 46.4112 1
Cu 245.746 169.759 46.4112 1
Cu 246.358 168.895 46.4112 1
Cu 246.969 168.032 46.4112 1
Cu 247.581 167.168 46.4112 1
Cu 248.193 166.304 46.4112 1
Cu 248.804 165.441 46.4112 1
Cu 249.416 164.577 46.4112 1
Cu 250.028 163.714 46.4112 1
Cu 250.639 162.85 46.4112 1
Cu 251.251 161.987 46.4112 1
Cu 251.863 161.123 46.4112 1
Cu 252.474 160.259 46.4112 1
Cu 253.086 159.396 46.4112 1
Cu 253.698 158.532 46.4112 1
Cu 254.309 158.423 46.4112 1
Cu 254.921 159.286 46.4112 1
Cu 255.533 160.15 46.4112 1
Cu 256.144 161.013 46.4112 1
Cu 256.756 161.877 46.4112 1
Cu 257.367 162.74 46.4112 1
Cu 257.979 163.604 46.4112 1
Cu 258.591 164.468 46.4112 1
Cu 259.202 165.331 46.4112 1
Cu 259.814 166.195 46.4112 1
Cu 260.426 167.058 46.4112 1
Cu 261.037 167.922 46.4112 1
Cu 261.649 168.785 46.4112 1
Cu 262.261 169.649 46.4112 1
Cu 262.872 170.513 46.4112 1
Cu 263.484 171.376 46.4112 1
Cu 264.096 172.24 46.4112 1
Cu 264.707 173.103 46.4112 1
Cu 265.319 173.967 46.4112 1
Cu 265.931 174.83 46.4112 1
Cu 266.542 175.694 46.4112 1
Cu 267.154 176.558 46.4112 1
Cu 256.728 161.839 49.0739 1
Cu 257.34 162.702 49.0739 1
Cu 257.952 163.566 49.0739 1
Cu 258.563 164.429 49.0739 1
Cu 259.175 165.293 49.0739 1
Cu 259.786 166.156 49.0739 1
Cu 260.398 167.02 49.0739 1
Cu 261.01 167.883 49.0739 1
Cu 261.621 168.747 49.0739 1
Cu 262.233 169.61 49.0739 1
Cu 262.845 170.474 49.0739 1
Cu 263.456 171.338 49.0739 1
Cu 264.068 172.201 49.0739 1
Cu 264.679 173.065 49.0739 1
Cu 265.291 173.928 49.0739 1
Cu 265.903 174.792 49.0739 1
Cu 266.514 175.655 49.0739 1
Cu 267.126 176.519 49.0739 1
Cu 267.738 177.382 49.0739 1
Cu 268.349 178.246 49.0739 1
Cu 268.961 179.11 49.0739 1
Cu 269.094 179.973 49.0739 1
Cu 268.482 180.837 49.0739 1
Cu 267.87 181.7 49.0739 1
Cu 267.259 182.564 49.0739 1
Cu 266.647 183.427 49.0739 1
Cu 266.036 184.291 49.0739 1
Cu 265.424 185.154 49.0739 1
Cu 264.812 186.018 49.0739 1
Cu 264.201 186.881 49.0739 1
Cu 263.589 187.745 49.0739 1
Cu 262.977 188.609 49.0739 1
Cu 262.366 189.472 49.0739 1
Cu 261.754 190.336 49.0739 1
Cu 261.142 191.199 49.0739 1
Cu 260.531 192.063 49.0739 1
Cu 259.919 192.926 49.0739 1
Cu 259.308 193.79 49.0739 1
Cu 258.696 194.653 49.0739 1
Cu 258.084 195.517 49.0739 1
Cu 257.473 196.38 49.0739 1
Cu 256.861 197.244 49.0739 1
Cu 256.249 198.108 49.0739 1
Cu 255.638 198.971 49.0739 1
Cu 255.026 199.835 49.0739 1
Cu 254.414 200.698 49.0739 1
Cu 253.803 200.886 49.0739 1
Cu 253.191 200.022 49.0739 1
Cu 252.58 199.159 49.0739 1
Cu 251.968 198.295 49.0739 1
Cu 251.356 197.431 49.0739 1
Cu 250.745 196.568 49.0739 1
Cu 250.133 195.704 49.0739 1
Cu 249.521 194.841 49.0739 1
Cu 248.91 193.977 49.0739 1
Cu 248.298 193.114 49.0739 1
Cu 247.686 192.25 49.0739 1
Cu 247.075 191.387 49.0739 1
Cu 246.463 190.523 49.0739 1
Cu 245.852 189.66 49.0739 1
Cu 245.24 188.796 49.0739 1
Cu 244.628 187.932 49.0739 1
Cu 244.017 187.069 49.0739 1
Cu 243.405 186.205 49.0739 1
Cu 242.793 185.342 49.0739 1
Cu 242.182 184.478 49.0739 1
Cu 241.57 183.615 49.0739 1
Cu 240.958 182.751 49.0739 1
Cu 240.347 181.888 49.0739 1
Cu 239.735 181.024 49.0739 1
Cu 239.124 180.16 49.0739 1
Cu 238.991 179.297 49.0739 1
Cu 239.602 178.433 49.0739 1
Cu 240.214 177.57 49.0739 1
Cu 240.826 176.706 49.0739 1
Cu 241.437 175.843 49.0739 1
Cu 242.049 174.979 49.0739 1
Cu 242.661 174.116 49.0739 1
Cu 243.272 173.252 49.0739 1
Cu 243.884 172.389 49.0739 1
Cu 244.496 171.525 49.0739 1
Cu 245.107 170.661 49.0739 1
Cu 245.719 169.798 49.0739 1
Cu 246.33 168.934 49.0739 1
Cu 246.942 168.071 49.0739 1
Cu 247.554 167.207 49.0739 1
Cu 248.165 166.344 49.0739 1
Cu 248.777 165.48 49.0739 1
Cu 249.389 164.617 49.0739 1
Cu 250 163.753 49.0739 1
Cu 250.612 162.89 49.0739 1
Cu 251.224 162.026 49.0739 1
Cu 251.835 161.162 49.0739 1
Cu 252.447 160.299 49.0739 1
Cu 253.058 159.435 49.0739 1
Cu 253.67 158.572 49.0739 1
Cu 254.282 158.384 49.0739 1
Cu 254.893 159.248 49.0739 1
Cu 255.505 160.111 49.0739 1
Cu 256.117 160.975 49.0739 1
Cu 256.728 161.839 49.0739 1
Cu 258.719 194.62 51.7779 1
Cu 258.108 195.483 51.7779 1
Cu 257.496 196.347 51.7779 1
Cu 256.884 197.21 51.7779 1
Cu 256.273 198.074 51.7779 1
Cu 255.661 198.937 51.7779 1
Cu 255.05 199.801 51.7779 1
Cu 254.438 200.664 51.7779 1
Cu 253.826 200.918 51.7779 1
Cu 253.215 200.055 51.7779 1
Cu 252.603 199.191 51.7779 1
Cu 251.991 198.327 51.7779 1
Cu 251.38 197.464 51.7779 1
Cu 250.768 196.6 51.7779 1
Cu 250.157 195.737 51.7779 1
Cu 249.545 194.873 51.7779 1
Cu 248.933 194.01 51.7779 1
Cu 248.322 193.146 51.7779 1
Cu 247.71 192.283 51.7779 1
Cu 247.099 191.419 51.7779 1
Cu 246.487 190.556 51.7779 1
Cu 245.875 189.692 51.7779 1
Cu 245.264 188.829 51.7779 1
Cu 244.652 187.965 51.7779 1
Cu 244.041 187.102 51.7779 1
Cu 243.429 186.238 51.7779 1
Cu 242.817 185.375 51.7779 1
Cu 242.206 184.511 51.7779 1
Cu 241.594 183.648 51.7779 1
Cu 240.982 182.784 51.7779 1
Cu 240.371 181.921 51.7779 1
Cu 239.759 181.057 51.7779 1
Cu 239.148 180.194 51.7779 1
Cu 238.968 179.33 51.7779 1
Cu 239.579 178.467 51.7779 1
Cu 240.191 177.603 51.7779 1
Cu 240.803 176.74 51.7779 1
Cu 241.414 175.876 51.7779 1
Cu 242.026 175.013 51.7779 1
Cu 242.638 174.149 51.7779 1
Cu 243.249 173.286 51.7779 1
Cu 243.861 172.422 51.7779 1
Cu 244.472 171.558 51.7779 1
Cu 245.084 170.695 51.7779 1
Cu 245.696 169.831 51.7779 1
Cu 246.307 168.968 51.7779 1
Cu 246.919 168.104 51.7779 1
Cu 247.53 167.241 51.7779 1
Cu 248.142 166.377 51.7779 1
Cu 248.754 165.514 51.7779 1
Cu 249.365 164.65 51.7779 1
Cu 249.977 163.787 51.7779 1
Cu 250.589 162.923 51.7779 1
Cu 251.2 162.06 51.7779 1
Cu 251.812 161.196 51.7779 1
Cu 252.423 160.333 51.7779 1
Cu 253.035 159.469 51.7779 1
Cu 253.647 158.606 51.7779 1
Cu 254.258 158.352 51.7779 1
Cu 254.87 159.215 51.7779 1
Cu 255.481 160.079 51.7779 1
Cu 256.093 160.943 51.7779 1
Cu 256.705 161.806 51.7779 1
Cu 257.316 162.67 51.7779 1
Cu 257.928 163.533 51.7779 1
Cu 258.539 164.397 51.7779 1
Cu 259.151 165.26 51.7779 1
Cu 259.763 166.124 51.7779 1
Cu 260.374 166.987 51.7779 1
Cu 260.986 167.851 51.7779 1
Cu 261.598 168.714 51.7779 1
Cu 262.209 169.578 51.7779 1
Cu 262.821 170.441 51.7779 1
Cu 263.432 171.305 51.7779 1
Cu 264.044 172.168 51.7779 1
Cu 264.656 173.032 51.7779 1
Cu 265.267 173.895 51.7779 1
Cu 265.879 174.759 51.7779 1
Cu 266.49 175.622 51.7779 1
Cu 267.102 176.486 51.7779 1
Cu 267.714 177.349 51.7779 1
Cu 268.325 178.213 51.7779 1
Cu 268.937 179.076 51.7779 1
Cu 269.117 179.94 51.7779 1
Cu 268.505 180.803 51.7779 1
Cu 267.893 181.667 51.7779 1
Cu 267.282 182.53 51.7779 1
Cu 266.67 183.394 51.7779 1
Cu 266.059 184.257 51.7779 1
Cu 265.447 185.121 51.7779 1
Cu 264.835 185.984 51.7779 1
Cu 264.224 186.848 51.7779 1
Cu 263.612 187.712 51.7779 1
Cu 263.001 188.575 51.7779 1
Cu 262.389 189.439 51.7779 1
Cu 261.777 190.302 51.7779 1
Cu 261.166 191.166 51.7779 1
Cu 260.554 192.029 51.7779 1
Cu 259.942 192.893 51.7779 1
Cu 259.331 193.756 51.7779 1
Cu 258.719 194.62 51.7779 1
Cu 242.961 173.693 54.5208 1
Cu 243.573 172.829 54.5208 1
Cu 244.184 171.966 54.5208 1
Cu 244.796 171.102 54.5208 1
Cu 245.408 170.239 54.5208 1
Cu 246.019 169.375 54.5208 1
Cu 246.631 168.512 54.5208 1
Cu 247.242 167.649 54.5208 1
Cu 247.854 166.785 54.5208 1
Cu 248.466 165.922 54.5208 1
Cu 249.077 165.058 54.5208 1
Cu 249.689 164.195 54.5208 1
Cu 250.3 163.331 54.5208 1
Cu 250.912 162.468 54.5208 1
Cu 251.523 161.604 54.5208 1
Cu 252.135 160.741 54.5208 1
Cu 252.747 159.877 54.5208 1
Cu 253.358 159.014 54.5208 1
Cu 253.97 158.15 54.5208 1
Cu 254.581 158.809 54.5208 1
Cu 255.193 159.673 54.5208 1
Cu 255.805 160.536 54.5208 1
Cu 256.416 161.4 54.5208 1
Cu 257.028 162.263 54.5208 1
Cu 257.639 163.127 54.5208 1
Cu 258.251 163.99 54.5208 1
Cu 258.863 164.854 54.5208 1
Cu 259.474 165.717 54.5208 1
Cu 260.086 166.581 54.5208 1
Cu 260.697 167.444 54.5208 1
Cu 261.309 168.307 54.5208 1
Cu 261.92 169.171 54.5208 1
Cu 262.532 170.034 54.5208 1
Cu 263.144 170.898 54.5208 1
Cu 263.755 171.761 54.5208 1
Cu 264.367 172.625 54.5208 1
Cu 264.978 173.488 54.5208 1
Cu 265.59 174.352 54.5208 1
Cu 266.202 175.215 54.5208 1
Cu 266.813 176.079 54.5208 1
Cu 267.425 176.942 54.5208 1
Cu 268.036 177.806 54.5208 1
Cu 268.648 178.669 54.5208 1
Cu 269.26 179.533 54.5208 1
Cu 268.793 180.396 54.5208 1
Cu 268.181 181.26 54.5208 1
Cu 267.57 182.123 54.5208 1
Cu 266.958 182.987 54.5208 1
Cu 266.346 183.85 54.5208 1
Cu 265.735 184.714 54.5208 1
Cu 265.123 185.577 54.5208 1
Cu 264.512 186.441 54.5208 1
Cu 263.9 187.304 54.5208 1
Cu 263.288 188.168 54.5208 1
Cu 262.677 189.031 54.5208 1
Cu 262.065 189.895 54.5208 1
Cu 261.454 190.758 54.5208 1
Cu 260.842 191.621 54.5208 1
Cu 260.231 192.485 54.5208 1
Cu 259.619 193.348 54.5208 1
Cu 259.007 194.212 54.5208 1
Cu 258.396 195.075 54.5208 1
Cu 257.784 195.939 54.5208 1
Cu 257.173 196.802 54.5208 1
Cu 256.561 197.666 54.5208 1
Cu 255.949 198.529 54.5208 1
Cu 255.338 199.393 54.5208 1
Cu 254.726 200.256 54.5208 1
Cu 254.115 201.12 54.5208 1
Cu 253.503 200.461 54.5208 1
Cu 252.892 199.597 54.5208 1
Cu 252.28 198.734 54.5208 1
Cu 251.668 197.87 54.5208 1
Cu 251.057 197.007 54.5208 1
Cu 250.445 196.143 54.5208 1
Cu 249.834 195.28 54.5208 1
Cu 249.222 194.416 54.5208 1
Cu 248.61 193.553 54.5208 1
Cu 247.999 192.689 54.5208 1
Cu 247.387 191.826 54.5208 1
Cu 246.776 190.963 54.5208 1
Cu 246.164 190.099 54.5208 1
Cu 245.552 189.236 54.5208 1
Cu 244.941 188.372 54.5208 1
Cu 244.329 187.509 54.5208 1
Cu 243.718 186.645 54.5208 1
Cu 243.106 185.782 54.5208 1
Cu 242.495 184.918 54.5208 1
Cu 241.883 184.055 54.5208 1
Cu 241.271 183.191 54.5208 1
Cu 240.66 182.328 54.5208 1
Cu 240.048 181.464 54.5208 1
Cu 239.437 180.601 54.5208 1
Cu 238.825 179.737 54.5208 1
Cu 239.292 178.874 54.5208 1
Cu 239.903 178.01 54.5208 1
Cu 240.515 177.147 54.5208 1
Cu 241.126 176.283 54.5208 1
Cu 241.738 175.42 54.5208 1
Cu 242.35 174.556 54.5208 1
Cu 242.961 173.693 54.5208 1
Cu 265.204 173.809 57.3005 1
Cu 265.816 174.672 57.3005 1
Cu 266.428 175.535 57.3005 1
Cu 267.039 176.399 57.3005 1
Cu 267.651 177.262 57.3005 1
Cu 268.262 178.126 57.3005 1
Cu 268.874 178.989 57.3005 1
Cu 269.177 179.853 57.3005 1
Cu 268.566 180.716 57.3005 1
Cu 267.954 181.579 57.3005 1
Cu 267.342 182.443 57.3005 1
Cu 266.731 183.306 57.3005 1
Cu 266.119 184.17 57.3005 1
Cu 265.508 185.033 57.3005 1
Cu 264.896 185.897 57.3005 1
Cu 264.285 186.76 57.3005 1
Cu 263.673 187.624 57.3005 1
Cu 263.062 188.487 57.3005 1
Cu 262.45 189.35 57.3005 1
Cu 261.838 190.214 57.3005 1
Cu 261.227 191.077 57.3005 1
Cu 260.615 191.941 57.3005 1
Cu 260.004 192.804 57.3005 1
Cu 259.392 193.668 57.3005 1
Cu 258.781 194.531 57.3005 1
Cu 258.169 195.395 57.3005 1
Cu 257.557 196.258 57.3005 1
Cu 256.946 197.121 57.3005 1
Cu 256.334 197.985 57.3005 1
Cu 255.723 198.848 57.3005 1
Cu 255.111 199.712 57.3005 1
Cu 254.5 200.575 57.3005 1
Cu 253.888 201.003 57.3005 1
Cu 253.277 200.14 57.3005 1
Cu 252.665 199.277 57.3005 1
Cu 252.053 198.413 57.3005 1
Cu 251.442 197.55 57.3005 1
Cu 250.83 196.686 57.3005 1
Cu 250.219 195.823 57.3005 1
Cu 249.607 194.959 57.3005 1
Cu 248.996 194.096 57.3005 1
Cu 248.384 193.232 57.3005 1
Cu 247.773 192.369 57.3005 1
Cu 247.161 191.506 57.3005 1
Cu 246.549 190.642 57.3005 1
Cu 245.938 189.779 57.3005 1
Cu 245.326 188.915 57.3005 1
Cu 244.715 188.052 57.3005 1
Cu 244.103 187.188 57.3005 1
Cu 243.492 186.325 57.3005 1
Cu 242.88 185.461 57.3005 1
Cu 242.268 184.598 57.3005 1
Cu 241.657 183.735 57.3005 1
Cu 241.045 182.871 57.3005 1
Cu 240.434 182.008 57.3005 1
Cu 239.822 181.144 57.3005 1
Cu 239.211 180.281 57.3005 1
Cu 238.907 179.417 57.3005 1
Cu 239.519 178.554 57.3005 1
Cu 240.13 177.691 57.3005 1
Cu 240.742 176.827 57.3005 1
Cu 241.354 175.964 57.3005 1
Cu 241.965 175.1 57.3005 1
Cu 242.577 174.237 57.3005 1
Cu 243.188 173.373 57.3005 1
Cu 243.8 172.51 57.3005 1
Cu 244.411 171.646 57.3005 1
Cu 245.023 170.783 57.3005 1
Cu 245.635 169.92 57.3005 1
Cu 246.246 169.056 57.3005 1
Cu 246.858 168.193 57.3005 1
Cu 247.469 167.329 57.3005 1
Cu 248.081 166.466 57.3005 1
Cu 248.692 165.602 57.3005 1
Cu 249.304 164.739 57.3005 1
Cu 249.915 163.875 57.3005 1
Cu 250.527 163.012 57.3005 1
Cu 251.139 162.149 57.3005 1
Cu 251.75 161.285 57.3005 1
Cu 252.362 160.422 57.3005 1
Cu 252.973 159.558 57.3005 1
Cu 253.585 158.695 57.3005 1
Cu 254.196 158.267 57.3005 1
Cu 254.808 159.13 57.3005 1
Cu 255.419 159.993 57.3005 1
Cu 256.031 160.857 57.3005 1
Cu 256.643 161.72 57.3005 1
Cu 257.254 162.584 57.3005 1
Cu 257.866 163.447 57.3005 1
Cu 258.477 164.311 57.3005 1
Cu 259.089 165.174 57.3005 1
Cu 259.7 166.038 57.3005 1
Cu 260.312 166.901 57.3005 1
Cu 260.924 167.764 57.3005 1
Cu 261.535 168.628 57.3005 1
Cu 262.147 169.491 57.3005 1
Cu 262.758 170.355 57.3005 1
Cu 263.37 171.218 57.3005 1
Cu 263.981 172.082 57.3005 1
Cu 264.593 172.945 57.3005 1
Cu 265.204 173.809 57.3005 1
Cu 256.78 197.354 60.1153 1
Cu 256.169 198.217 60.1153 1
Cu 255.557 199.081 60.1153 1
Cu 254.946 199.944 60.1153 1
Cu 254.334 200.808 60.1153 1
Cu 253.723 200.769 60.1153 1
Cu 253.111 199.906 60.1153 1
Cu 252.5 199.042 60.1153 1
Cu 251.888 198.179 60.1153 1
Cu 251.277 197.315 60.1153 1
Cu 250.665 196.452 60.1153 1
Cu 250.054 195.589 60.1153 1
Cu 249.442 194.725 60.1153 1
Cu 248.831 193.862 60.1153 1
Cu 248.219 192.998 60.1153 1
Cu 247.607 192.135 60.1153 1
Cu 246.996 191.272 60.1153 1
Cu 246.384 190.408 60.1153 1
Cu 245.773 189.545 60.1153 1
Cu 245.161 188.681 60.1153 1
Cu 244.55 187.818 60.1153 1
Cu 243.938 186.955 60.1153 1
Cu 243.327 186.091 60.1153 1
Cu 242.715 185.228 60.1153 1
Cu 242.104 184.364 60.1153 1
Cu 241.492 183.501 60.1153 1
Cu 240.881 182.638 60.1153 1
Cu 240.269 181.774 60.1153 1
Cu 239.658 180.911 60.1153 1
Cu 239.046 180.047 60.1153 1
Cu 239.073 179.184 60.1153 1
Cu 239.685 178.321 60.1153 1
Cu 240.296 177.457 60.1153 1
Cu 240.908 176.594 60.1153 1
Cu 241.52 175.73 60.1153 1
Cu 242.131 174.867 60.1153 1
Cu 242.743 174.004 60.1153 1
Cu 243.354 173.14 60.1153 1
Cu 243.966 172.277 60.1153 1
Cu 244.577 171.413 60.1153 1
Cu 245.189 170.55 60.1153 1
Cu 245.8 169.687 60.1153 1
Cu 246.412 168.823 60.1153 1
Cu 247.023 167.96 60.1153 1
Cu 247.635 167.096 60.1153 1
Cu 248.246 166.233 60.1153 1
Cu 248.858 165.37 60.1153 1
Cu 249.469 164.506 60.1153 1
Cu 250.081 163.643 60.1153 1
Cu 250.693 162.779 60.1153 1
Cu 251.304 161.916 60.1153 1
Cu 251.916 161.053 60.1153 1
Cu 252.527 160.189 60.1153 1
Cu 253.139 159.326 60.1153 1
Cu 253.75 158.462 60.1153 1
Cu 254.362 158.501 60.1153 1
Cu 254.973 159.364 60.1153 1
Cu 255.585 160.228 60.1153 1
Cu 256.196 161.091 60.1153 1
Cu 256.808 161.955 60.1153 1
Cu 257.419 162.818 60.1153 1
Cu 258.031 163.681 60.1153 1
Cu 258.642 164.545 60.1153 1
Cu 259.254 165.408 60.1153 1
Cu 259.865 166.272 60.1153 1
Cu 260.477 167.135 60.1153 1
Cu 261.089 167.998 60.1153 1
Cu 261.7 168.862 60.1153 1
Cu 262.312 169.725 60.1153 1
Cu 262.923 170.589 60.1153 1
Cu 263.535 171.452 60.1153 1
Cu 264.146 172.315 60.1153 1
Cu 264.758 173.179 60.1153 1
Cu 265.369 174.042 60.1153 1
Cu 265.981 174.906 60.1153 1
Cu 266.592 175.769 60.1153 1
Cu 267.204 176.632 60.1153 1
Cu 267.815 177.496 60.1153 1
Cu 268.427 178.359 60.1153 1
Cu 269.038 179.223 60.1153 1
Cu 269.011 180.086 60.1153 1
Cu 268.4 180.949 60.1153 1
Cu 267.788 181.813 60.1153 1
Cu 267.176 182.676 60.1153 1
Cu 266.565 183.54 60.1153 1
Cu 265.953 184.403 60.1153 1
Cu 265.342 185.266 60.1153 1
Cu 264.73 186.13 60.1153 1
Cu 264.119 186.993 60.1153 1
Cu 263.507 187.857 60.1153 1
Cu 262.896 188.72 60.1153 1
Cu 262.284 189.583 60.1153 1
Cu 261.673 190.447 60.1153 1
Cu 261.061 191.31 60.1153 1
Cu 260.45 192.174 60.1153 1
Cu 259.838 193.037 60.1153 1
Cu 259.227 193.9 60.1153 1
Cu 258.615 194.764 60.1153 1
Cu 258.004 195.627 60.1153 1
Cu 257.392 196.491 60.1153 1
Cu 256.78 197.354 60.1153 1
Cu 268.113 181.354 62.9633 1
Cu 267.501 182.217 62.9633 1
Cu 266.89 183.08 62.9633 1
Cu 266.278 183.944 62.9633 1
Cu 265.667 184.807 62.9633 1
Cu 265.055 185.67 62.9633 1
Cu 264.444 186.534 62.9633 1
Cu 263.832 187.397 62.9633 1
Cu 263.221 188.26 62.9633 1
Cu 262.609 189.124 62.9633 1
Cu 261.998 189.987 62.9633 1
Cu 261.386 190.85 62.9633 1
Cu 260.775 191.714 62.9633 1
Cu 260.163 192.577 62.9633 1
Cu 259.552 193.441 62.9633 1
Cu 258.94 194.304 62.9633 1
Cu 258.329 195.167 62.9633 1
Cu 257.717 196.031 62.9633 1
Cu 257.106 196.894 62.9633 1
Cu 256.494 197.757 62.9633 1
Cu 255.883 198.621 62.9633 1
Cu 255.271 199.484 62.9633 1
Cu 254.66 200.347 62.9633 1
Cu 254.048 201.211 62.9633 1
Cu 253.437 200.364 62.9633 1
Cu 252.825 199.5 62.9633 1
Cu 252.214 198.637 62.9633 1
Cu 251.602 197.774 62.9633 1
Cu 250.991 196.91 62.9633 1
Cu 250.379 196.047 62.9633 1
Cu 249.768 195.184 62.9633 1
Cu 249.156 194.32 62.9633 1
Cu 248.545 193.457 62.9633 1
Cu 247.933 192.593 62.9633 1
Cu 247.322 191.73 62.9633 1
Cu 246.71 190.867 62.9633 1
Cu 246.099 190.003 62.9633 1
Cu 245.487 189.14 62.9633 1
Cu 244.876 188.277 62.9633 1
Cu 244.264 187.413 62.9633 1
Cu 243.653 186.55 62.9633 1
Cu 243.041 185.687 62.9633 1
Cu 242.43 184.823 62.9633 1
Cu 241.818 183.96 62.9633 1
Cu 241.207 183.097 62.9633 1
Cu 240.595 182.233 62.9633 1
Cu 239.984 181.37 62.9633 1
Cu 239.372 180.507 62.9633 1
Cu 238.761 179.643 62.9633 1
Cu 239.36 178.78 62.9633 1
Cu 239.972 177.916 62.9633 1
Cu 240.583 177.053 62.9633 1
Cu 241.195 176.19 62.9633 1
Cu 241.806 175.326 62.9633 1
Cu 242.418 174.463 62.9633 1
Cu 243.029 173.6 62.9633 1
Cu 243.641 172.736 62.9633 1
Cu 244.252 171.873 62.9633 1
Cu 244.864 171.01 62.9633 1
Cu 245.475 170.146 62.9633 1
Cu 246.087 169.283 62.9633 1
Cu 246.698 168.42 62.9633 1
Cu 247.31 167.556 62.9633 1
Cu 247.921 166.693 62.9633 1
Cu 248.533 165.829 62.9633 1
Cu 249.144 164.966 62.9633 1
Cu 249.756 164.103 62.9633 1
Cu 250.367 163.239 62.9633 1
Cu 250.979 162.376 62.9633 1
Cu 251.59 161.513 62.9633 1
Cu 252.202 160.649 62.9633 1
Cu 252.813 159.786 62.9633 1
Cu 253.425 158.923 62.9633 1
Cu 254.036 158.059 62.9633 1
Cu 254.648 158.906 62.9633 1
Cu 255.259 159.77 62.9633 1
Cu 255.871 160.633 62.9633 1
Cu 256.482 161.496 62.9633 1
Cu 257.094 162.36 62.9633 1
Cu 257.705 163.223 62.9633 1
Cu 258.317 164.086 62.9633 1
Cu 258.928 164.95 62.9633 1
Cu 259.54 165.813 62.9633 1
Cu 260.151 166.677 62.9633 1
Cu 260.763 167.54 62.9633 1
Cu 261.374 168.403 62.9633 1
Cu 261.986 169.267 62.9633 1
Cu 262.597 170.13 62.9633 1
Cu 263.209 170.993 62.9633 1
Cu 263.82 171.857 62.9633 1
Cu 264.432 172.72 62.9633 1
Cu 265.043 173.583 62.9633 1
Cu 265.655 174.447 62.9633 1
Cu 266.266 175.31 62.9633 1
Cu 266.878 176.173 62.9633 1
Cu 267.489 177.037 62.9633 1
Cu 268.101 177.9 62.9633 1
Cu 268.712 178.763 62.9633 1
Cu 269.324 179.627 62.9633 1
Cu 268.724 180.49 62.9633 1
Cu 268.113 181.354 62.9633 1
Cu 260.107 166.615 65.8432 1
Cu 260.718 167.478 65.8432 1
Cu 261.33 168.341 65.8432 1
Cu 261.941 169.204 65.8432 1
Cu 262.553 170.068 65.8432 1
Cu 263.164 170.931 65.8432 1
Cu 263.776 171.794 65.8432 1
Cu 264.387 172.658 65.8432 1
Cu 264.998 173.521 65.8432 1
Cu 265.61 174.384 65.8432 1
Cu 266.221 175.248 65.8432 1
Cu 266.833 176.111 65.8432 1
Cu 267.444 176.974 65.8432 1
Cu 268.056 177.838 65.8432 1
Cu 268.667 178.701 65.8432 1
Cu 269.279 179.564 65.8432 1
Cu 268.768 180.427 65.8432 1
Cu 268.156 181.291 65.8432 1
Cu 267.545 182.154 65.8432 1
Cu 266.933 183.017 65.8432 1
Cu 266.322 183.881 65.8432 1
Cu 265.71 184.744 65.8432 1
Cu 265.099 185.607 65.8432 1
Cu 264.487 186.471 65.8432 1
Cu 263.876 187.334 65.8432 1
Cu 263.264 188.197 65.8432 1
Cu 262.653 189.061 65.8432 1
Cu 262.041 189.924 65.8432 1
Cu 261.43 190.787 65.8432 1
Cu 260.819 191.65 65.8432 1
Cu 260.207 192.514 65.8432 1
Cu 259.596 193.377 65.8432 1
Cu 258.984 194.24 65.8432 1
Cu 258.373 195.104 65.8432 1
Cu 257.761 195.967 65.8432 1
Cu 257.15 196.83 65.8432 1
Cu 256.538 197.694 65.8432 1
Cu 255.927 198.557 65.8432 1
Cu 255.315 199.42 65.8432 1
Cu 254.704 200.284 65.8432 1
Cu 254.092 201.147 65.8432 1
Cu 253.481 200.425 65.8432 1
Cu 252.869 199.562 65.8432 1
Cu 252.258 198.699 65.8432 1
Cu 251.647 197.835 65.8432 1
Cu 251.035 196.972 65.8432 1
Cu 250.424 196.109 65.8432 1
Cu 249.812 195.245 65.8432 1
Cu 249.201 194.382 65.8432 1
Cu 248.589 193.519 65.8432 1
Cu 247.978 192.655 65.8432 1
Cu 247.366 191.792 65.8432 1
Cu 246.755 190.929 65.8432 1
Cu 246.143 190.066 65.8432 1
Cu 245.532 189.202 65.8432 1
Cu 244.92 188.339 65.8432 1
Cu 244.309 187.476 65.8432 1
Cu 243.698 186.612 65.8432 1
Cu 243.086 185.749 65.8432 1
Cu 242.475 184.886 65.8432 1
Cu 241.863 184.022 65.8432 1
Cu 241.252 183.159 65.8432 1
Cu 240.64 182.296 65.8432 1
Cu 240.029 181.432 65.8432 1
Cu 239.417 180.569 65.8432 1
Cu 238.806 179.706 65.8432 1
Cu 239.317 178.843 65.8432 1
Cu 239.928 177.979 65.8432 1
Cu 240.54 177.116 65.8432 1
Cu 241.151 176.253 65.8432 1
Cu 241.763 175.389 65.8432 1
Cu 242.374 174.526 65.8432 1
Cu 242.986 173.663 65.8432 1
Cu 243.597 172.799 65.8432 1
Cu 244.209 171.936 65.8432 1
Cu 244.82 171.073 65.8432 1
Cu 245.432 170.209 65.8432 1
Cu 246.043 169.346 65.8432 1
Cu 246.655 168.483 65.8432 1
Cu 247.266 167.62 65.8432 1
Cu 247.877 166.756 65.8432 1
Cu 248.489 165.893 65.8432 1
Cu 249.1 165.03 65.8432 1
Cu 249.712 164.166 65.8432 1
Cu 250.323 163.303 65.8432 1
Cu 250.935 162.44 65.8432 1
Cu 251.546 161.576 65.8432 1
Cu 252.158 160.713 65.8432 1
Cu 252.769 159.85 65.8432 1
Cu 253.381 158.986 65.8432 1
Cu 253.992 158.123 65.8432 1
Cu 254.604 158.845 65.8432 1
Cu 255.215 159.708 65.8432 1
Cu 255.826 160.571 65.8432 1
Cu 256.438 161.435 65.8432 1
Cu 257.049 162.298 65.8432 1
Cu 257.661 163.161 65.8432 1
Cu 258.272 164.025 65.8432 1
Cu 258.884 164.888 65.8432 1
Cu 259.495 165.751 65.8432 1
Cu 260.107 166.615 65.8432 1
Cu 252.575 160.125 68.7536 1
Cu 253.187 159.261 68.7536 1
Cu 253.798 158.398 68.7536 1
Cu 254.41 158.572 68.7536 1
Cu 255.021 159.436 68.7536 1
Cu 255.633 160.299 68.7536 1
Cu 256.244 161.162 68.7536 1
Cu 256.855 162.025 68.7536 1
Cu 257.467 162.889 68.7536 1
Cu 258.078 163.752 68.7536 1
Cu 258.69 164.615 68.7536 1
Cu 259.301 165.478 68.7536 1
Cu 259.912 166.342 68.7536 1
Cu 260.524 167.205 68.7536 1
Cu 261.135 168.068 68.7536 1
Cu 261.747 168.931 68.7536 1
Cu 262.358 169.795 68.7536 1
Cu 262.97 170.658 68.7536 1
Cu 263.581 171.521 68.7536 1
Cu 264.192 172.384 68.7536 1
Cu 264.804 173.248 68.7536 1
Cu 265.415 174.111 68.7536 1
Cu 266.027 174.974 68.7536 1
Cu 266.638 175.837 68.7536 1
Cu 267.25 176.701 68.7536 1
Cu 267.861 177.564 68.7536 1
Cu 268.472 178.427 68.7536 1
Cu 269.084 179.29 68.7536 1
Cu 268.961 180.154 68.7536 1
Cu 268.349 181.017 68.7536 1
Cu 267.738 181.88 68.7536 1
Cu 267.126 182.743 68.7536 1
Cu 266.515 183.607 68.7536 1
Cu 265.903 184.47 68.7536 1
Cu 265.292 185.333 68.7536 1
Cu 264.681 186.196 68.7536 1
Cu 264.069 187.06 68.7536 1
Cu 263.458 187.923 68.7536 1
Cu 262.846 188.786 68.7536 1
Cu 262.235 189.65 68.7536 1
Cu 261.623 190.513 68.7536 1
Cu 261.012 191.376 68.7536 1
Cu 260.401 192.239 68.7536 1
Cu 259.789 193.103 68.7536 1
Cu 259.178 193.966 68.7536 1
Cu 258.566 194.829 68.7536 1
Cu 257.955 195.692 68.7536 1
Cu 257.343 196.556 68.7536 1
Cu 256.732 197.419 68.7536 1
Cu 256.121 198.282 68.7536 1
Cu 255.509 199.145 68.7536 1
Cu 254.898 200.009 68.7536 1
Cu 254.286 200.872 68.7536 1
Cu 253.675 200.698 68.7536 1
Cu 253.063 199.834 68.7536 1
Cu 252.452 198.971 68.7536 1
Cu 251.841 198.108 68.7536 1
Cu 251.229 197.245 68.7536 1
Cu 250.618 196.381 68.7536 1
Cu 250.006 195.518 68.7536 1
Cu 249.395 194.655 68.7536 1
Cu 248.783 193.792 68.7536 1
Cu 248.172 192.928 68.7536 1
Cu 247.561 192.065 68.7536 1
Cu 246.949 191.202 68.7536 1
Cu 246.338 190.339 68.7536 1
Cu 245.726 189.475 68.7536 1
Cu 245.115 188.612 68.7536 1
Cu 244.503 187.749 68.7536 1
Cu 243.892 186.886 68.7536 1
Cu 243.281 186.022 68.7536 1
Cu 242.669 185.159 68.7536 1
Cu 242.058 184.296 68.7536 1
Cu 241.446 183.433 68.7536 1
Cu 240.835 182.569 68.7536 1
Cu 240.223 181.706 68.7536 1
Cu 239.612 180.843 68.7536 1
Cu 239.001 179.98 68.7536 1
Cu 239.124 179.116 68.7536 1
Cu 239.735 178.253 68.7536 1
Cu 240.347 177.39 68.7536 1
Cu 240.958 176.527 68.7536 1
Cu 241.57 175.663 68.7536 1
Cu 242.181 174.8 68.7536 1
Cu 242.793 173.937 68.7536 1
Cu 243.404 173.074 68.7536 1
Cu 244.015 172.21 68.7536 1
Cu 244.627 171.347 68.7536 1
Cu 245.238 170.484 68.7536 1
Cu 245.85 169.62 68.7536 1
Cu 246.461 168.757 68.7536 1
Cu 247.073 167.894 68.7536 1
Cu 247.684 167.031 68.7536 1
Cu 248.295 166.167 68.7536 1
Cu 248.907 165.304 68.7536 1
Cu 249.518 164.441 68.7536 1
Cu 250.13 163.578 68.7536 1
Cu 250.741 162.714 68.7536 1
Cu 251.353 161.851 68.7536 1
Cu 251.964 160.988 68.7536 1
Cu 252.575 160.125 68.7536 1
Cu 254.538 158.754 71.6933 1
Cu 255.149 159.618 71.6933 1
Cu 255.76 160.481 71.6933 1
Cu 256.372 161.344 71.6933 1
Cu 256.983 162.207 71.6933 1
Cu 257.594 163.07 71.6933 1
Cu 258.206 163.934 71.6933 1
Cu 258.817 164.797 71.6933 1
Cu 259.429 165.66 71.6933 1
Cu 260.04 166.523 71.6933 1
Cu 260.651 167.386 71.6933 1
Cu 261.263 168.25 71.6933 1
Cu 261.874 169.113 71.6933 1
Cu 262.486 169.976 71.6933 1
Cu 263.097 170.839 71.6933 1
Cu 263.708 171.702 71.6933 1
Cu 264.32 172.565 71.6933 1
Cu 264.931 173.429 71.6933 1
Cu 265.542 174.292 71.6933 1
Cu 266.154 175.155 71.6933 1
Cu 266.765 176.018 71.6933 1
Cu 267.377 176.881 71.6933 1
Cu 267.988 177.745 71.6933 1
Cu 268.599 178.608 71.6933 1
Cu 269.211 179.471 71.6933 1
Cu 268.832 180.334 71.6933 1
Cu 268.22 181.197 71.6933 1
Cu 267.609 182.061 71.6933 1
Cu 266.997 182.924 71.6933 1
Cu 266.386 183.787 71.6933 1
Cu 265.775 184.65 71.6933 1
Cu 265.163 185.513 71.6933 1
Cu 264.552 186.377 71.6933 1
Cu 263.941 187.24 71.6933 1
Cu 263.329 188.103 71.6933 1
Cu 262.718 188.966 71.6933 1
Cu 262.106 189.829 71.6933 1
Cu 261.495 190.693 71.6933 1
Cu 260.884 191.556 71.6933 1
Cu 260.272 192.419 71.6933 1
Cu 259.661 193.282 71.6933 1
Cu 259.049 194.145 71.6933 1
Cu 258.438 195.009 71.6933 1
Cu 257.827 195.872 71.6933 1
Cu 257.215 196.735 71.6933 1
Cu 256.604 197.598 71.6933 1
Cu 255.993 198.461 71.6933 1
Cu 255.381 199.325 71.6933 1
Cu 254.77 200.188 71.6933 1
Cu 254.158 201.051 71.6933 1
Cu 253.547 200.516 71.6933 1
Cu 252.936 199.652 71.6933 1
Cu 252.324 198.789 71.6933 1
Cu 251.713 197.926 71.6933 1
Cu 251.101 197.063 71.6933 1
Cu 250.49 196.2 71.6933 1
Cu 249.879 195.336 71.6933 1
Cu 249.267 194.473 71.6933 1
Cu 248.656 193.61 71.6933 1
Cu 248.044 192.747 71.6933 1
Cu 247.433 191.884 71.6933 1
Cu 246.822 191.02 71.6933 1
Cu 246.21 190.157 71.6933 1
Cu 245.599 189.294 71.6933 1
Cu 244.988 188.431 71.6933 1
Cu 244.376 187.568 71.6933 1
Cu 243.765 186.705 71.6933 1
Cu 243.153 185.841 71.6933 1
Cu 242.542 184.978 71.6933 1
Cu 241.931 184.115 71.6933 1
Cu 241.319 183.252 71.6933 1
Cu 240.708 182.389 71.6933 1
Cu 240.096 181.525 71.6933 1
Cu 239.485 180.662 71.6933 1
Cu 238.874 179.799 71.6933 1
Cu 239.253 178.936 71.6933 1
Cu 239.864 178.073 71.6933 1
Cu 240.476 177.209 71.6933 1
Cu 241.087 176.346 71.6933 1
Cu 241.698 175.483 71.6933 1
Cu 242.31 174.62 71.6933 1
Cu 242.921 173.757 71.6933 1
Cu 243.533 172.893 71.6933 1
Cu 244.144 172.03 71.6933 1
Cu 244.755 171.167 71.6933 1
Cu 245.367 170.304 71.6933 1
Cu 245.978 169.441 71.6933 1
Cu 246.59 168.577 71.6933 1
Cu 247.201 167.714 71.6933 1
Cu 247.812 166.851 71.6933 1
Cu 248.424 165.988 71.6933 1
Cu 249.035 165.125 71.6933 1
Cu 249.646 164.261 71.6933 1
Cu 250.258 163.398 71.6933 1
Cu 250.869 162.535 71.6933 1
Cu 251.481 161.672 71.6933 1
Cu 252.092 160.809 71.6933 1
Cu 252.703 159.945 71.6933 1
Cu 253.315 159.082 71.6933 1
Cu 253.926 158.219 71.6933 1
Cu 254.538 158.754 71.6933 1
Cu 257.247 196.689 74.6611 1
Cu 256.636 197.552 74.6611 1
Cu 256.024 198.415 74.6611 1
Cu 255.413 199.278 74.6611 1
Cu 254.802 200.141 74.6611 1
Cu 254.19 201.004 74.6611 1
Cu 253.579 200.559 74.6611 1
Cu 252.968 199.696 74.6611 1
Cu 252.356 198.833 74.6611 1
Cu 251.745 197.97 74.6611 1
Cu 251.134 197.107 74.6611 1
Cu 250.522 196.244 74.6611 1
Cu 249.911 195.381 74.6611 1
Cu 249.3 194.518 74.6611 1
Cu 248.688 193.654 74.6611 1
Cu 248.077 192.791 74.6611 1
Cu 247.466 191.928 74.6611 1
Cu 246.854 191.065 74.6611 1
Cu 246.243 190.202 74.6611 1
Cu 245.632 189.339 74.6611 1
Cu 245.02 188.476 74.6611 1
Cu 244.409 187.612 74.6611 1
Cu 243.798 186.749 74.6611 1
Cu 243.186 185.886 74.6611 1
Cu 242.575 185.023 74.6611 1
Cu 241.964 184.16 74.6611 1
Cu 241.352 183.297 74.6611 1
Cu 240.741 182.434 74.6611 1
Cu 240.13 181.57 74.6611 1
Cu 239.518 180.707 74.6611 1
Cu 238.907 179.844 74.6611 1
Cu 239.222 178.981 74.6611 1
Cu 239.833 178.118 74.6611 1
Cu 240.445 177.255 74.6611 1
Cu 241.056 176.392 74.6611 1
Cu 241.667 175.529 74.6611 1
Cu 242.279 174.665 74.6611 1
Cu 242.89 173.802 74.6611 1
Cu 243.501 172.939 74.6611 1
Cu 244.113 172.076 74.6611 1
Cu 244.724 171.213 74.6611 1
Cu 245.335 170.35 74.6611 1
Cu 245.947 169.487 74.6611 1
Cu 246.558 168.623 74.6611 1
Cu 247.169 167.76 74.6611 1
Cu 247.781 166.897 74.6611 1
Cu 248.392 166.034 74.6611 1
Cu 249.003 165.171 74.6611 1
Cu 249.615 164.308 74.6611 1
Cu 250.226 163.445 74.6611 1
Cu 250.837 162.581 74.6611 1
Cu 251.449 161.718 74.6611 1
Cu 252.06 160.855 74.6611 1
Cu 252.671 159.992 74.6611 1
Cu 253.283 159.129 74.6611 1
Cu 253.894 158.266 74.6611 1
Cu 254.505 158.711 74.6611 1
Cu 255.117 159.574 74.6611 1
Cu 255.728 160.437 74.6611 1
Cu 256.339 161.3 74.6611 1
Cu 256.951 162.163 74.6611 1
Cu 257.562 163.026 74.6611 1
Cu 258.173 163.889 74.6611 1
Cu 258.785 164.752 74.6611 1
Cu 259.396 165.616 74.6611 1
Cu 260.008 166.479 74.6611 1
Cu 260.619 167.342 74.6611 1
Cu 261.23 168.205 74.6611 1
Cu 261.842 169.068 74.6611 1
Cu 262.453 169.931 74.6611 1
Cu 263.064 170.794 74.6611 1
Cu 263.676 171.658 74.6611 1
Cu 264.287 172.521 74.6611 1
Cu 264.898 173.384 74.6611 1
Cu 265.51 174.247 74.6611 1
Cu 266.121 175.11 74.6611 1
Cu 266.732 175.973 74.6611 1
Cu 267.344 176.836 74.6611 1
Cu 267.955 177.7 74.6611 1
Cu 268.566 178.563 74.6611 1
Cu 269.178 179.426 74.6611 1
Cu 268.863 180.289 74.6611 1
Cu 268.251 181.152 74.6611 1
Cu 267.64 182.015 74.6611 1
Cu 267.029 182.878 74.6611 1
Cu 266.417 183.741 74.6611 1
Cu 265.806 184.605 74.6611 1
Cu 265.195 185.468 74.6611 1
Cu 264.583 186.331 74.6611 1
Cu 263.972 187.194 74.6611 1
Cu 263.361 188.057 74.6611 1
Cu 262.749 188.92 74.6611 1
Cu 262.138 189.783 74.6611 1
Cu 261.527 190.647 74.6611 1
Cu 260.915 191.51 74.6611 1
Cu 260.304 192.373 74.6611 1
Cu 259.693 193.236 74.6611 1
Cu 259.081 194.099 74.6611 1
Cu 258.47 194.962 74.6611 1
Cu 257.858 195.825 74.6611 1
Cu 257.247 196.689 74.6611 1
Cu 253.956 158.18 77.656 1
Cu 254.567 158.8 77.656 1
Cu 255.179 159.663 77.656 1
Cu 255.79 160.526 77.656 1
Cu 256.401 161.389 77.656 1
Cu 257.012 162.252 77.656 1
Cu 257.624 163.115 77.656 1
Cu 258.235 163.978 77.656 1
Cu 258.846 164.841 77.656 1
Cu 259.458 165.704 77.656 1
Cu 260.069 166.567 77.656 1
Cu 260.68 167.43 77.656 1
Cu 261.292 168.293 77.656 1
Cu 261.903 169.156 77.656 1
Cu 262.514 170.019 77.656 1
Cu 263.125 170.883 77.656 1
Cu 263.737 171.746 77.656 1
Cu 264.348 172.609 77.656 1
Cu 264.959 173.472 77.656 1
Cu 265.571 174.335 77.656 1
Cu 266.182 175.198 77.656 1
Cu 266.793 176.061 77.656 1
Cu 267.405 176.924 77.656 1
Cu 268.016 177.787 77.656 1
Cu 268.627 178.65 77.656 1
Cu 269.238 179.513 77.656 1
Cu 268.8 180.376 77.656 1
Cu 268.188 181.239 77.656 1
Cu 267.577 182.102 77.656 1
Cu 266.966 182.966 77.656 1
Cu 266.354 183.829 77.656 1
Cu 265.743 184.692 77.656 1
Cu 265.132 185.555 77.656 1
Cu 264.521 186.418 77.656 1
Cu 263.909 187.281 77.656 1
Cu 263.298 188.144 77.656 1
Cu 262.687 189.007 77.656 1
Cu 262.075 189.87 77.656 1
Cu 261.464 190.733 77.656 1
Cu 260.853 191.596 77.656 1
Cu 260.241 192.459 77.656 1
Cu 259.63 193.322 77.656 1
Cu 259.019 194.185 77.656 1
Cu 258.408 195.049 77.656 1
Cu 257.796 195.912 77.656 1
Cu 257.185 196.775 77.656 1
Cu 256.574 197.638 77.656 1
Cu 255.962 198.501 77.656 1
Cu 255.351 199.364 77.656 1
Cu 254.74 200.227 77.656 1
Cu 254.129 201.09 77.656 1
Cu 253.517 200.47 77.656 1
Cu 252.906 199.607 77.656 1
Cu 252.295 198.744 77.656 1
Cu 251.683 197.881 77.656 1
Cu 251.072 197.018 77.656 1
Cu 250.461 196.155 77.656 1
Cu 249.849 195.292 77.656 1
Cu 249.238 194.429 77.656 1
Cu 248.627 193.566 77.656 1
Cu 248.016 192.703 77.656 1
Cu 247.404 191.84 77.656 1
Cu 246.793 190.977 77.656 1
Cu 246.182 190.114 77.656 1
Cu 245.57 189.251 77.656 1
Cu 244.959 188.387 77.656 1
Cu 244.348 187.524 77.656 1
Cu 243.736 186.661 77.656 1
Cu 243.125 185.798 77.656 1
Cu 242.514 184.935 77.656 1
Cu 241.903 184.072 77.656 1
Cu 241.291 183.209 77.656 1
Cu 240.68 182.346 77.656 1
Cu 240.069 181.483 77.656 1
Cu 239.457 180.62 77.656 1
Cu 238.846 179.757 77.656 1
Cu 239.285 178.894 77.656 1
Cu 239.896 178.031 77.656 1
Cu 240.507 177.168 77.656 1
Cu 241.119 176.304 77.656 1
Cu 241.73 175.441 77.656 1
Cu 242.341 174.578 77.656 1
Cu 242.953 173.715 77.656 1
Cu 243.564 172.852 77.656 1
Cu 244.175 171.989 77.656 1
Cu 244.787 171.126 77.656 1
Cu 245.398 170.263 77.656 1
Cu 246.009 169.4 77.656 1
Cu 246.62 168.537 77.656 1
Cu 247.232 167.674 77.656 1
Cu 247.843 166.811 77.656 1
Cu 248.454 165.948 77.656 1
Cu 249.066 165.085 77.656 1
Cu 249.677 164.221 77.656 1
Cu 250.288 163.358 77.656 1
Cu 250.9 162.495 77.656 1
Cu 251.511 161.632 77.656 1
Cu 252.122 160.769 77.656 1
Cu 252.733 159.906 77.656 1
Cu 253.345 159.043 77.656 1
Cu 253.956 158.18 77.656 1
Cu 242.825 185.373 80.6771 1
Cu 242.214 184.51 80.6771 1
Cu 241.603 183.647 80.6771 1
Cu 240.992 182.784 80.6771 1
Cu 240.38 181.921 80.6771 1
Cu 239.769 181.058 80.6771 1
Cu 239.158 180.195 80.6771 1
Cu 238.975 179.332 80.6771 1
Cu 239.587 178.469 80.6771 1
Cu 240.198 177.606 80.6771 1
Cu 240.809 176.743 80.6771 1
Cu 241.42 175.88 80.6771 1
Cu 242.032 175.017 80.6771 1
Cu 242.643 174.154 80.6771 1
Cu 243.254 173.291 80.6771 1
Cu 243.865 172.428 80.6771 1
Cu 244.477 171.565 80.6771 1
Cu 245.088 170.702 80.6771 1
Cu 245.699 169.839 80.6771 1
Cu 246.31 168.976 80.6771 1
Cu 246.922 168.113 80.6771 1
Cu 247.533 167.25 80.6771 1
Cu 248.144 166.387 80.6771 1
Cu 248.755 165.524 80.6771 1
Cu 249.367 164.661 80.6771 1
Cu 249.978 163.798 80.6771 1
Cu 250.589 162.935 80.6771 1
Cu 251.2 162.072 80.6771 1
Cu 251.812 161.209 80.6771 1
Cu 252.423 160.346 80.6771 1
Cu 253.034 159.483 80.6771 1
Cu 253.645 158.62 80.6771 1
Cu 254.257 158.363 80.6771 1
Cu 254.868 159.226 80.6771 1
Cu 255.479 160.089 80.6771 1
Cu 256.09 160.952 80.6771 1
Cu 256.702 161.815 80.6771 1
Cu 257.313 162.678 80.6771 1
Cu 257.924 163.541 80.6771 1
Cu 258.535 164.404 80.6771 1
Cu 259.147 165.267 80.6771 1
Cu 259.758 166.13 80.6771 1
Cu 260.369 166.993 80.6771 1
Cu 260.98 167.856 80.6771 1
Cu 261.592 168.719 80.6771 1
Cu 262.203 169.582 80.6771 1
Cu 262.814 170.445 80.6771 1
Cu 263.425 171.308 80.6771 1
Cu 264.037 172.171 80.6771 1
Cu 264.648 173.034 80.6771 1
Cu 265.259 173.897 80.6771 1
Cu 265.87 174.76 80.6771 1
Cu 266.482 175.623 80.6771 1
Cu 267.093 176.486 80.6771 1
Cu 267.704 177.349 80.6771 1
Cu 268.315 178.212 80.6771 1
Cu 268.927 179.075 80.6771 1
Cu 269.109 179.938 80.6771 1
Cu 268.498 180.801 80.6771 1
Cu 267.887 181.664 80.6771 1
Cu 267.275 182.527 80.6771 1
Cu 266.664 183.39 80.6771 1
Cu 266.053 184.253 80.6771 1
Cu 265.442 185.116 80.6771 1
Cu 264.83 185.979 80.6771 1
Cu 264.219 186.842 80.6771 1
Cu 263.608 187.705 80.6771 1
Cu 262.997 188.568 80.6771 1
Cu 262.385 189.431 80.6771 1
Cu 261.774 190.294 80.6771 1
Cu 261.163 191.157 80.6771 1
Cu 260.552 192.02 80.6771 1
Cu 259.94 192.883 80.6771 1
Cu 259.329 193.746 80.6771 1
Cu 258.718 194.609 80.6771 1
Cu 258.107 195.472 80.6771 1
Cu 257.495 196.335 80.6771 1
Cu 256.884 197.198 80.6771 1
Cu 256.273 198.061 80.6771 1
Cu 255.662 198.924 80.6771 1
Cu 255.05 199.787 80.6771 1
Cu 254.439 200.65 80.6771 1
Cu 253.828 200.907 80.6771 1
Cu 253.217 200.044 80.6771 1
Cu 252.605 199.181 80.6771 1
Cu 251.994 198.318 80.6771 1
Cu 251.383 197.455 80.6771 1
Cu 250.772 196.592 80.6771 1
Cu 250.16 195.729 80.6771 1
Cu 249.549 194.866 80.6771 1
Cu 248.938 194.003 80.6771 1
Cu 248.327 193.14 80.6771 1
Cu 247.715 192.277 80.6771 1
Cu 247.104 191.414 80.6771 1
Cu 246.493 190.551 80.6771 1
Cu 245.882 189.688 80.6771 1
Cu 245.27 188.825 80.6771 1
Cu 244.659 187.962 80.6771 1
Cu 244.048 187.099 80.6771 1
Cu 243.437 186.236 80.6771 1
Cu 242.825 185.373 80.6771 1
Cu 240.826 182.549 83.7234 1
Cu 240.215 181.686 83.7234 1
Cu 239.604 180.823 83.7234 1
Cu 238.993 179.96 83.7234 1
Cu 239.143 179.097 83.7234 1
Cu 239.754 178.234 83.7234 1
Cu 240.366 177.371 83.7234 1
Cu 240.977 176.508 83.7234 1
Cu 241.588 175.645 83.7234 1
Cu 242.199 174.783 83.7234 1
Cu 242.81 173.92 83.7234 1
Cu 243.422 173.057 83.7234 1
Cu 244.033 172.194 83.7234 1
Cu 244.644 171.331 83.7234 1
Cu 245.255 170.468 83.7234 1
Cu 245.866 169.605 83.7234 1
Cu 246.478 168.742 83.7234 1
Cu 247.089 167.879 83.7234 1
Cu 247.7 167.016 83.7234 1
Cu 248.311 166.153 83.7234 1
Cu 248.922 165.29 83.7234 1
Cu 249.534 164.427 83.7234 1
Cu 250.145 163.564 83.7234 1
Cu 250.756 162.702 83.7234 1
Cu 251.367 161.839 83.7234 1
Cu 251.978 160.976 83.7234 1
Cu 252.59 160.113 83.7234 1
Cu 253.201 159.25 83.7234 1
Cu 253.812 158.387 83.7234 1
Cu 254.423 158.6 83.7234 1
Cu 255.034 159.462 83.7234 1
Cu 255.646 160.325 83.7234 1
Cu 256.257 161.188 83.7234 1
Cu 256.868 162.051 83.7234 1
Cu 257.479 162.914 83.7234 1
Cu 258.09 163.777 83.7234 1
Cu 258.702 164.64 83.7234 1
Cu 259.313 165.503 83.7234 1
Cu 259.924 166.366 83.7234 1
Cu 260.535 167.229 83.7234 1
Cu 261.146 168.092 83.7234 1
Cu 261.758 168.955 83.7234 1
Cu 262.369 169.818 83.7234 1
Cu 262.98 170.681 83.7234 1
Cu 263.591 171.544 83.7234 1
Cu 264.202 172.406 83.7234 1
Cu 264.814 173.269 83.7234 1
Cu 265.425 174.132 83.7234 1
Cu 266.036 174.995 83.7234 1
Cu 266.647 175.858 83.7234 1
Cu 267.258 176.721 83.7234 1
Cu 267.87 177.584 83.7234 1
Cu 268.481 178.447 83.7234 1
Cu 269.092 179.31 83.7234 1
Cu 268.941 180.173 83.7234 1
Cu 268.33 181.036 83.7234 1
Cu 267.719 181.899 83.7234 1
Cu 267.108 182.762 83.7234 1
Cu 266.496 183.625 83.7234 1
Cu 265.885 184.487 83.7234 1
Cu 265.274 185.35 83.7234 1
Cu 264.663 186.213 83.7234 1
Cu 264.052 187.076 83.7234 1
Cu 263.44 187.939 83.7234 1
Cu 262.829 188.802 83.7234 1
Cu 262.218 189.665 83.7234 1
Cu 261.607 190.528 83.7234 1
Cu 260.996 191.391 83.7234 1
Cu 260.385 192.254 83.7234 1
Cu 259.773 193.117 83.7234 1
Cu 259.162 193.98 83.7234 1
Cu 258.551 194.843 83.7234 1
Cu 257.94 195.706 83.7234 1
Cu 257.329 196.568 83.7234 1
Cu 256.717 197.431 83.7234 1
Cu 256.106 198.294 83.7234 1
Cu 255.495 199.157 83.7234 1
Cu 254.884 200.02 83.7234 1
Cu 254.273 200.883 83.7234 1
Cu 253.661 200.67 83.7234 1
Cu 253.05 199.808 83.7234 1
Cu 252.439 198.945 83.7234 1
Cu 251.828 198.082 83.7234 1
Cu 251.217 197.219 83.7234 1
Cu 250.605 196.356 83.7234 1
Cu 249.994 195.493 83.7234 1
Cu 249.383 194.63 83.7234 1
Cu 248.772 193.767 83.7234 1
Cu 248.161 192.904 83.7234 1
Cu 247.549 192.041 83.7234 1
Cu 246.938 191.178 83.7234 1
Cu 246.327 190.315 83.7234 1
Cu 245.716 189.452 83.7234 1
Cu 245.105 188.589 83.7234 1
Cu 244.493 187.726 83.7234 1
Cu 243.882 186.864 83.7234 1
Cu 243.271 186.001 83.7234 1
Cu 242.66 185.138 83.7234 1
Cu 242.049 184.275 83.7234 1
Cu 241.437 183.412 83.7234 1
Cu 240.826 182.549 83.7234 1
Cu 255.975 160.793 86.7942 1
Cu 256.586 161.655 86.7942 1
Cu 257.197 162.518 86.7942 1
Cu 257.809 163.381 86.7942 1
Cu 258.42 164.244 86.7942 1
Cu 259.031 165.107 86.7942 1
Cu 259.642 165.97 86.7942 1
Cu 260.253 166.833 86.7942 1
Cu 260.864 167.695 86.7942 1
Cu 261.475 168.558 86.7942 1
Cu 262.087 169.421 86.7942 1
Cu 262.698 170.284 86.7942 1
Cu 263.309 171.147 86.7942 1
Cu 263.92 172.01 86.7942 1
Cu 264.531 172.873 86.7942 1
Cu 265.142 173.735 86.7942 1
Cu 265.753 174.598 86.7942 1
Cu 266.365 175.461 86.7942 1
Cu 266.976 176.324 86.7942 1
Cu 267.587 177.187 86.7942 1
Cu 268.198 178.05 86.7942 1
Cu 268.809 178.913 86.7942 1
Cu 269.221 179.775 86.7942 1
Cu 268.61 180.638 86.7942 1
Cu 267.999 181.501 86.7942 1
Cu 267.388 182.364 86.7942 1
Cu 266.777 183.227 86.7942 1
Cu 266.166 184.09 86.7942 1
Cu 265.555 184.952 86.7942 1
Cu 264.943 185.815 86.7942 1
Cu 264.332 186.678 86.7942 1
Cu 263.721 187.541 86.7942 1
Cu 263.11 188.404 86.7942 1
Cu 262.499 189.267 86.7942 1
Cu 261.888 190.13 86.7942 1
Cu 261.277 190.992 86.7942 1
Cu 260.665 191.855 86.7942 1
Cu 260.054 192.718 86.7942 1
Cu 259.443 193.581 86.7942 1
Cu 258.832 194.444 86.7942 1
Cu 258.221 195.307 86.7942 1
Cu 257.61 196.17 86.7942 1
Cu 256.999 197.032 86.7942 1
Cu 256.387 197.895 86.7942 1
Cu 255.776 198.758 86.7942 1
Cu 255.165 199.621 86.7942 1
Cu 254.554 200.484 86.7942 1
Cu 253.943 201.066 86.7942 1
Cu 253.332 200.203 86.7942 1
Cu 252.721 199.34 86.7942 1
Cu 252.109 198.477 86.7942 1
Cu 251.498 197.615 86.7942 1
Cu 250.887 196.752 86.7942 1
Cu 250.276 195.889 86.7942 1
Cu 249.665 195.026 86.7942 1
Cu 249.054 194.163 86.7942 1
Cu 248.443 193.3 86.7942 1
Cu 247.831 192.437 86.7942 1
Cu 247.22 191.575 86.7942 1
Cu 246.609 190.712 86.7942 1
Cu 245.998 189.849 86.7942 1
Cu 245.387 188.986 86.7942 1
Cu 244.776 188.123 86.7942 1
Cu 244.165 187.26 86.7942 1
Cu 243.553 186.397 86.7942 1
Cu 242.942 185.535 86.7942 1
Cu 242.331 184.672 86.7942 1
Cu 241.72 183.809 86.7942 1
Cu 241.109 182.946 86.7942 1
Cu 240.498 182.083 86.7942 1
Cu 239.887 181.22 86.7942 1
Cu 239.275 180.357 86.7942 1
Cu 238.863 179.495 86.7942 1
Cu 239.474 178.632 86.7942 1
Cu 240.085 177.769 86.7942 1
Cu 240.697 176.906 86.7942 1
Cu 241.308 176.043 86.7942 1
Cu 241.919 175.18 86.7942 1
Cu 242.53 174.318 86.7942 1
Cu 243.141 173.455 86.7942 1
Cu 243.752 172.592 86.7942 1
Cu 244.363 171.729 86.7942 1
Cu 244.975 170.866 86.7942 1
Cu 245.586 170.003 86.7942 1
Cu 246.197 169.14 86.7942 1
Cu 246.808 168.278 86.7942 1
Cu 247.419 167.415 86.7942 1
Cu 248.03 166.552 86.7942 1
Cu 248.641 165.689 86.7942 1
Cu 249.253 164.826 86.7942 1
Cu 249.864 163.963 86.7942 1
Cu 250.475 163.1 86.7942 1
Cu 251.086 162.238 86.7942 1
Cu 251.697 161.375 86.7942 1
Cu 252.308 160.512 86.7942 1
Cu 252.919 159.649 86.7942 1
Cu 253.531 158.786 86.7942 1
Cu 254.142 158.204 86.7942 1
Cu 254.753 159.067 86.7942 1
Cu 255.364 159.93 86.7942 1
Cu 255.975 160.793 86.7942 1
Cu 249.533 194.838 89.8888 1
Cu 248.922 193.975 89.8888 1
Cu 248.311 193.113 89.8888 1
Cu 247.7 192.25 89.8888 1
Cu 247.089 191.387 89.8888 1
Cu 246.478 190.524 89.8888 1
Cu 245.867 189.662 89.8888 1
Cu 245.256 188.799 89.8888 1
Cu 244.645 187.936 89.8888 1
Cu 244.034 187.073 89.8888 1
Cu 243.422 186.211 89.8888 1
Cu 242.811 185.348 89.8888 1
Cu 242.2 184.485 89.8888 1
Cu 241.589 183.622 89.8888 1
Cu 240.978 182.759 89.8888 1
Cu 240.367 181.897 89.8888 1
Cu 239.756 181.034 89.8888 1
Cu 239.145 180.171 89.8888 1
Cu 238.996 179.308 89.8888 1
Cu 239.608 178.446 89.8888 1
Cu 240.219 177.583 89.8888 1
Cu 240.83 176.72 89.8888 1
Cu 241.441 175.857 89.8888 1
Cu 242.052 174.994 89.8888 1
Cu 242.663 174.132 89.8888 1
Cu 243.274 173.269 89.8888 1
Cu 243.885 172.406 89.8888 1
Cu 244.496 171.543 89.8888 1
Cu 245.107 170.681 89.8888 1
Cu 245.718 169.818 89.8888 1
Cu 246.33 168.955 89.8888 1
Cu 246.941 168.092 89.8888 1
Cu 247.552 167.23 89.8888 1
Cu 248.163 166.367 89.8888 1
Cu 248.774 165.504 89.8888 1
Cu 249.385 164.641 89.8888 1
Cu 249.996 163.778 89.8888 1
Cu 250.607 162.916 89.8888 1
Cu 251.218 162.053 89.8888 1
Cu 251.829 161.19 89.8888 1
Cu 252.44 160.327 89.8888 1
Cu 253.051 159.465 89.8888 1
Cu 253.663 158.602 89.8888 1
Cu 254.274 158.392 89.8888 1
Cu 254.885 159.255 89.8888 1
Cu 255.496 160.118 89.8888 1
Cu 256.107 160.981 89.8888 1
Cu 256.718 161.843 89.8888 1
Cu 257.329 162.706 89.8888 1
Cu 257.94 163.569 89.8888 1
Cu 258.551 164.432 89.8888 1
Cu 259.162 165.295 89.8888 1
Cu 259.773 166.157 89.8888 1
Cu 260.384 167.02 89.8888 1
Cu 260.996 167.883 89.8888 1
Cu 261.607 168.746 89.8888 1
Cu 262.218 169.608 89.8888 1
Cu 262.829 170.471 89.8888 1
Cu 263.44 171.334 89.8888 1
Cu 264.051 172.197 89.8888 1
Cu 264.662 173.059 89.8888 1
Cu 265.273 173.922 89.8888 1
Cu 265.884 174.785 89.8888 1
Cu 266.495 175.648 89.8888 1
Cu 267.106 176.511 89.8888 1
Cu 267.718 177.373 89.8888 1
Cu 268.329 178.236 89.8888 1
Cu 268.94 179.099 89.8888 1
Cu 269.088 179.962 89.8888 1
Cu 268.477 180.824 89.8888 1
Cu 267.866 181.687 89.8888 1
Cu 267.255 182.55 89.8888 1
Cu 266.644 183.413 89.8888 1
Cu 266.033 184.276 89.8888 1
Cu 265.422 185.138 89.8888 1
Cu 264.81 186.001 89.8888 1
Cu 264.199 186.864 89.8888 1
Cu 263.588 187.727 89.8888 1
Cu 262.977 188.589 89.8888 1
Cu 262.366 189.452 89.8888 1
Cu 261.755 190.315 89.8888 1
Cu 261.144 191.178 89.8888 1
Cu 260.533 192.04 89.8888 1
Cu 259.922 192.903 89.8888 1
Cu 259.311 193.766 89.8888 1
Cu 258.7 194.629 89.8888 1
Cu 258.088 195.492 89.8888 1
Cu 257.477 196.354 89.8888 1
Cu 256.866 197.217 89.8888 1
Cu 256.255 198.08 89.8888 1
Cu 255.644 198.943 89.8888 1
Cu 255.033 199.805 89.8888 1
Cu 254.422 200.668 89.8888 1
Cu 253.811 200.878 89.8888 1
Cu 253.2 200.015 89.8888 1
Cu 252.589 199.152 89.8888 1
Cu 251.978 198.289 89.8888 1
Cu 251.367 197.427 89.8888 1
Cu 250.755 196.564 89.8888 1
Cu 250.144 195.701 89.8888 1
Cu 249.533 194.838 89.8888 1
Cu 263.427 187.952 93.0063 1
Cu 262.816 188.815 93.0063 1
Cu 262.205 189.678 93.0063 1
Cu 261.594 190.54 93.0063 1
Cu 260.983 191.403 93.0063 1
Cu 260.372 192.266 93.0063 1
Cu 259.761 193.128 93.0063 1
Cu 259.15 193.991 93.0063 1
Cu 258.539 194.854 93.0063 1
Cu 257.928 195.716 93.0063 1
Cu 257.317 196.579 93.0063 1
Cu 256.706 197.442 93.0063 1
Cu 256.095 198.304 93.0063 1
Cu 255.484 199.167 93.0063 1
Cu 254.873 200.03 93.0063 1
Cu 254.262 200.892 93.0063 1
Cu 253.651 200.649 93.0063 1
Cu 253.04 199.786 93.0063 1
Cu 252.429 198.924 93.0063 1
Cu 251.817 198.061 93.0063 1
Cu 251.206 197.198 93.0063 1
Cu 250.595 196.336 93.0063 1
Cu 249.984 195.473 93.0063 1
Cu 249.373 194.61 93.0063 1
Cu 248.762 193.748 93.0063 1
Cu 248.151 192.885 93.0063 1
Cu 247.54 192.022 93.0063 1
Cu 246.929 191.16 93.0063 1
Cu 246.318 190.297 93.0063 1
Cu 245.707 189.434 93.0063 1
Cu 245.096 188.572 93.0063 1
Cu 244.485 187.709 93.0063 1
Cu 243.874 186.846 93.0063 1
Cu 243.263 185.983 93.0063 1
Cu 242.652 185.121 93.0063 1
Cu 242.041 184.258 93.0063 1
Cu 241.43 183.395 93.0063 1
Cu 240.819 182.533 93.0063 1
Cu 240.208 181.67 93.0063 1
Cu 239.597 180.807 93.0063 1
Cu 238.986 179.945 93.0063 1
Cu 239.158 179.082 93.0063 1
Cu 239.769 178.219 93.0063 1
Cu 240.38 177.357 93.0063 1
Cu 240.991 176.494 93.0063 1
Cu 241.602 175.631 93.0063 1
Cu 242.213 174.769 93.0063 1
Cu 242.824 173.906 93.0063 1
Cu 243.435 173.043 93.0063 1
Cu 244.047 172.18 93.0063 1
Cu 244.658 171.318 93.0063 1
Cu 245.269 170.455 93.0063 1
Cu 245.88 169.592 93.0063 1
Cu 246.491 168.73 93.0063 1
Cu 247.102 167.867 93.0063 1
Cu 247.713 167.004 93.0063 1
Cu 248.324 166.142 93.0063 1
Cu 248.935 165.279 93.0063 1
Cu 249.546 164.416 93.0063 1
Cu 250.157 163.554 93.0063 1
Cu 250.768 162.691 93.0063 1
Cu 251.379 161.828 93.0063 1
Cu 251.99 160.966 93.0063 1
Cu 252.601 160.103 93.0063 1
Cu 253.212 159.24 93.0063 1
Cu 253.823 158.378 93.0063 1
Cu 254.434 158.621 93.0063 1
Cu 255.045 159.484 93.0063 1
Cu 255.656 160.346 93.0063 1
Cu 256.267 161.209 93.0063 1
Cu 256.878 162.072 93.0063 1
Cu 257.489 162.934 93.0063 1
Cu 258.1 163.797 93.0063 1
Cu 258.711 164.66 93.0063 1
Cu 259.322 165.522 93.0063 1
Cu 259.933 166.385 93.0063 1
Cu 260.544 167.248 93.0063 1
Cu 261.155 168.11 93.0063 1
Cu 261.766 168.973 93.0063 1
Cu 262.377 169.836 93.0063 1
Cu 262.988 170.698 93.0063 1
Cu 263.599 171.561 93.0063 1
Cu 264.21 172.424 93.0063 1
Cu 264.821 173.287 93.0063 1
Cu 265.432 174.149 93.0063 1
Cu 266.043 175.012 93.0063 1
Cu 266.654 175.875 93.0063 1
Cu 267.265 176.737 93.0063 1
Cu 267.876 177.6 93.0063 1
Cu 268.488 178.463 93.0063 1
Cu 269.099 179.325 93.0063 1
Cu 268.926 180.188 93.0063 1
Cu 268.315 181.051 93.0063 1
Cu 267.704 181.913 93.0063 1
Cu 267.093 182.776 93.0063 1
Cu 266.482 183.639 93.0063 1
Cu 265.871 184.501 93.0063 1
Cu 265.26 185.364 93.0063 1
Cu 264.649 186.227 93.0063 1
Cu 264.038 187.09 93.0063 1
Cu 263.427 187.952 93.0063 1
Cu 262.279 169.7 96.1463 1
Cu 262.89 170.562 96.1463 1
Cu 263.501 171.425 96.1463 1
Cu 264.112 172.288 96.1463 1
Cu 264.723 173.15 96.1463 1
Cu 265.334 174.013 96.1463 1
Cu 265.945 174.875 96.1463 1
Cu 266.556 175.738 96.1463 1
Cu 267.167 176.601 96.1463 1
Cu 267.778 177.463 96.1463 1
Cu 268.389 178.326 96.1463 1
Cu 269 179.188 96.1463 1
Cu 269.022 180.051 96.1463 1
Cu 268.411 180.914 96.1463 1
Cu 267.8 181.776 96.1463 1
Cu 267.189 182.639 96.1463 1
Cu 266.578 183.501 96.1463 1
Cu 265.967 184.364 96.1463 1
Cu 265.356 185.227 96.1463 1
Cu 264.745 186.089 96.1463 1
Cu 264.134 186.952 96.1463 1
Cu 263.523 187.814 96.1463 1
Cu 262.912 188.677 96.1463 1
Cu 262.301 189.54 96.1463 1
Cu 261.69 190.402 96.1463 1
Cu 261.079 191.265 96.1463 1
Cu 260.468 192.127 96.1463 1
Cu 259.857 192.99 96.1463 1
Cu 259.246 193.853 96.1463 1
Cu 258.635 194.715 96.1463 1
Cu 258.024 195.578 96.1463 1
Cu 257.413 196.44 96.1463 1
Cu 256.802 197.303 96.1463 1
Cu 256.191 198.166 96.1463 1
Cu 255.58 199.028 96.1463 1
Cu 254.97 199.891 96.1463 1
Cu 254.359 200.753 96.1463 1
Cu 253.748 200.784 96.1463 1
Cu 253.137 199.921 96.1463 1
Cu 252.526 199.059 96.1463 1
Cu 251.915 198.196 96.1463 1
Cu 251.304 197.334 96.1463 1
Cu 250.693 196.471 96.1463 1
Cu 250.082 195.608 96.1463 1
Cu 249.471 194.746 96.1463 1
Cu 248.86 193.883 96.1463 1
Cu 248.249 193.021 96.1463 1
Cu 247.638 192.158 96.1463 1
Cu 247.027 191.295 96.1463 1
Cu 246.416 190.433 96.1463 1
Cu 245.805 189.57 96.1463 1
Cu 245.194 188.708 96.1463 1
Cu 244.583 187.845 96.1463 1
Cu 243.972 186.982 96.1463 1
Cu 243.361 186.12 96.1463 1
Cu 242.75 185.257 96.1463 1
Cu 242.139 184.395 96.1463 1
Cu 241.528 183.532 96.1463 1
Cu 240.917 182.669 96.1463 1
Cu 240.306 181.807 96.1463 1
Cu 239.696 180.944 96.1463 1
Cu 239.085 180.082 96.1463 1
Cu 239.063 179.219 96.1463 1
Cu 239.674 178.356 96.1463 1
Cu 240.285 177.494 96.1463 1
Cu 240.896 176.631 96.1463 1
Cu 241.507 175.769 96.1463 1
Cu 242.118 174.906 96.1463 1
Cu 242.729 174.043 96.1463 1
Cu 243.34 173.181 96.1463 1
Cu 243.951 172.318 96.1463 1
Cu 244.562 171.456 96.1463 1
Cu 245.172 170.593 96.1463 1
Cu 245.783 169.73 96.1463 1
Cu 246.394 168.868 96.1463 1
Cu 247.005 168.005 96.1463 1
Cu 247.616 167.143 96.1463 1
Cu 248.227 166.28 96.1463 1
Cu 248.838 165.417 96.1463 1
Cu 249.449 164.555 96.1463 1
Cu 250.06 163.692 96.1463 1
Cu 250.671 162.83 96.1463 1
Cu 251.282 161.967 96.1463 1
Cu 251.893 161.104 96.1463 1
Cu 252.504 160.242 96.1463 1
Cu 253.115 159.379 96.1463 1
Cu 253.726 158.517 96.1463 1
Cu 254.337 158.486 96.1463 1
Cu 254.948 159.349 96.1463 1
Cu 255.559 160.211 96.1463 1
Cu 256.17 161.074 96.1463 1
Cu 256.781 161.936 96.1463 1
Cu 257.392 162.799 96.1463 1
Cu 258.003 163.662 96.1463 1
Cu 258.614 164.524 96.1463 1
Cu 259.225 165.387 96.1463 1
Cu 259.836 166.249 96.1463 1
Cu 260.447 167.112 96.1463 1
Cu 261.057 167.975 96.1463 1
Cu 261.668 168.837 96.1463 1
Cu 262.279 169.7 96.1463 1
Cu 267.947 177.704 99.3079 1
Cu 268.558 178.566 99.3079 1
Cu 269.169 179.429 99.3079 1
Cu 268.85 180.291 99.3079 1
Cu 268.239 181.154 99.3079 1
Cu 267.628 182.016 99.3079 1
Cu 267.017 182.879 99.3079 1
Cu 266.406 183.741 99.3079 1
Cu 265.795 184.604 99.3079 1
Cu 265.184 185.466 99.3079 1
Cu 264.574 186.329 99.3079 1
Cu 263.963 187.191 99.3079 1
Cu 263.352 188.054 99.3079 1
Cu 262.741 188.916 99.3079 1
Cu 262.13 189.779 99.3079 1
Cu 261.519 190.641 99.3079 1
Cu 260.908 191.504 99.3079 1
Cu 260.297 192.366 99.3079 1
Cu 259.686 193.229 99.3079 1
Cu 259.075 194.091 99.3079 1
Cu 258.465 194.954 99.3079 1
Cu 257.854 195.816 99.3079 1
Cu 257.243 196.679 99.3079 1
Cu 256.632 197.541 99.3079 1
Cu 256.021 198.404 99.3079 1
Cu 255.41 199.266 99.3079 1
Cu 254.799 200.129 99.3079 1
Cu 254.188 200.991 99.3079 1
Cu 253.577 200.541 99.3079 1
Cu 252.967 199.679 99.3079 1
Cu 252.356 198.816 99.3079 1
Cu 251.745 197.954 99.3079 1
Cu 251.134 197.091 99.3079 1
Cu 250.523 196.229 99.3079 1
Cu 249.912 195.366 99.3079 1
Cu 249.301 194.504 99.3079 1
Cu 248.69 193.641 99.3079 1
Cu 248.079 192.779 99.3079 1
Cu 247.468 191.916 99.3079 1
Cu 246.858 191.054 99.3079 1
Cu 246.247 190.191 99.3079 1
Cu 245.636 189.329 99.3079 1
Cu 245.025 188.466 99.3079 1
Cu 244.414 187.604 99.3079 1
Cu 243.803 186.741 99.3079 1
Cu 243.192 185.879 99.3079 1
Cu 242.581 185.016 99.3079 1
Cu 241.97 184.154 99.3079 1
Cu 241.36 183.291 99.3079 1
Cu 240.749 182.429 99.3079 1
Cu 240.138 181.566 99.3079 1
Cu 239.527 180.704 99.3079 1
Cu 238.916 179.841 99.3079 1
Cu 239.235 178.979 99.3079 1
Cu 239.846 178.116 99.3079 1
Cu 240.457 177.254 99.3079 1
Cu 241.067 176.391 99.3079 1
Cu 241.678 175.529 99.3079 1
Cu 242.289 174.666 99.3079 1
Cu 242.9 173.804 99.3079 1
Cu 243.511 172.941 99.3079 1
Cu 244.122 172.079 99.3079 1
Cu 244.733 171.216 99.3079 1
Cu 245.344 170.354 99.3079 1
Cu 245.955 169.491 99.3079 1
Cu 246.565 168.629 99.3079 1
Cu 247.176 167.766 99.3079 1
Cu 247.787 166.904 99.3079 1
Cu 248.398 166.041 99.3079 1
Cu 249.009 165.179 99.3079 1
Cu 249.62 164.316 99.3079 1
Cu 250.231 163.454 99.3079 1
Cu 250.842 162.591 99.3079 1
Cu 251.453 161.729 99.3079 1
Cu 252.063 160.866 99.3079 1
Cu 252.674 160.004 99.3079 1
Cu 253.285 159.141 99.3079 1
Cu 253.896 158.279 99.3079 1
Cu 254.507 158.729 99.3079 1
Cu 255.118 159.591 99.3079 1
Cu 255.729 160.454 99.3079 1
Cu 256.34 161.316 99.3079 1
Cu 256.951 162.179 99.3079 1
Cu 257.562 163.041 99.3079 1
Cu 258.172 163.904 99.3079 1
Cu 258.783 164.766 99.3079 1
Cu 259.394 165.629 99.3079 1
Cu 260.005 166.491 99.3079 1
Cu 260.616 167.354 99.3079 1
Cu 261.227 168.216 99.3079 1
Cu 261.838 169.079 99.3079 1
Cu 262.449 169.941 99.3079 1
Cu 263.06 170.804 99.3079 1
Cu 263.67 171.666 99.3079 1
Cu 264.281 172.529 99.3079 1
Cu 264.892 173.391 99.3079 1
Cu 265.503 174.254 99.3079 1
Cu 266.114 175.116 99.3079 1
Cu 266.725 175.979 99.3079 1
Cu 267.336 176.841 99.3079 1
Cu 267.947 177.704 99.3079 1
Cu 246.145 169.225 102.491 1
Cu 246.756 168.362 102.491 1
Cu 247.367 167.5 102.491 1
Cu 247.978 166.637 102.491 1
Cu 248.588 165.775 102.491 1
Cu 249.199 164.913 102.491 1
Cu 249.81 164.05 102.491 1
Cu 250.421 163.188 102.491 1
Cu 251.032 162.325 102.491 1
Cu 251.643 161.463 102.491 1
Cu 252.253 160.601 102.491 1
Cu 252.864 159.738 102.491 1
Cu 253.475 158.876 102.491 1
Cu 254.086 158.136 102.491 1
Cu 254.697 158.999 102.491 1
Cu 255.307 159.861 102.491 1
Cu 255.918 160.724 102.491 1
Cu 256.529 161.586 102.491 1
Cu 257.14 162.448 102.491 1
Cu 257.751 163.311 102.491 1
Cu 258.362 164.173 102.491 1
Cu 258.972 165.036 102.491 1
Cu 259.583 165.898 102.491 1
Cu 260.194 166.76 102.491 1
Cu 260.805 167.623 102.491 1
Cu 261.416 168.485 102.491 1
Cu 262.027 169.348 102.491 1
Cu 262.637 170.21 102.491 1
Cu 263.248 171.072 102.491 1
Cu 263.859 171.935 102.491 1
Cu 264.47 172.797 102.491 1
Cu 265.081 173.66 102.491 1
Cu 265.691 174.522 102.491 1
Cu 266.302 175.384 102.491 1
Cu 266.913 176.247 102.491 1
Cu 267.524 177.109 102.491 1
Cu 268.135 177.972 102.491 1
Cu 268.746 178.834 102.491 1
Cu 269.269 179.697 102.491 1
Cu 268.658 180.559 102.491 1
Cu 268.048 181.421 102.491 1
Cu 267.437 182.284 102.491 1
Cu 266.826 183.146 102.491 1
Cu 266.215 184.009 102.491 1
Cu 265.604 184.871 102.491 1
Cu 264.994 185.733 102.491 1
Cu 264.383 186.596 102.491 1
Cu 263.772 187.458 102.491 1
Cu 263.161 188.321 102.491 1
Cu 262.55 189.183 102.491 1
Cu 261.939 190.045 102.491 1
Cu 261.329 190.908 102.491 1
Cu 260.718 191.77 102.491 1
Cu 260.107 192.633 102.491 1
Cu 259.496 193.495 102.491 1
Cu 258.885 194.357 102.491 1
Cu 258.274 195.22 102.491 1
Cu 257.664 196.082 102.491 1
Cu 257.053 196.945 102.491 1
Cu 256.442 197.807 102.491 1
Cu 255.831 198.669 102.491 1
Cu 255.22 199.532 102.491 1
Cu 254.61 200.394 102.491 1
Cu 253.999 201.134 102.491 1
Cu 253.388 200.271 102.491 1
Cu 252.777 199.409 102.491 1
Cu 252.166 198.546 102.491 1
Cu 251.555 197.684 102.491 1
Cu 250.945 196.822 102.491 1
Cu 250.334 195.959 102.491 1
Cu 249.723 195.097 102.491 1
Cu 249.112 194.234 102.491 1
Cu 248.501 193.372 102.491 1
Cu 247.89 192.51 102.491 1
Cu 247.28 191.647 102.491 1
Cu 246.669 190.785 102.491 1
Cu 246.058 189.922 102.491 1
Cu 245.447 189.06 102.491 1
Cu 244.836 188.198 102.491 1
Cu 244.226 187.335 102.491 1
Cu 243.615 186.473 102.491 1
Cu 243.004 185.61 102.491 1
Cu 242.393 184.748 102.491 1
Cu 241.782 183.886 102.491 1
Cu 241.171 183.023 102.491 1
Cu 240.561 182.161 102.491 1
Cu 239.95 181.298 102.491 1
Cu 239.339 180.436 102.491 1
Cu 238.815 179.573 102.491 1
Cu 239.426 178.711 102.491 1
Cu 240.037 177.849 102.491 1
Cu 240.648 176.986 102.491 1
Cu 241.259 176.124 102.491 1
Cu 241.869 175.261 102.491 1
Cu 242.48 174.399 102.491 1
Cu 243.091 173.537 102.491 1
Cu 243.702 172.674 102.491 1
Cu 244.313 171.812 102.491 1
Cu 244.923 170.949 102.491 1
Cu 245.534 170.087 102.491 1
Cu 246.145 169.225 102.491 1
Cu 259.536 193.436 105.694 1
Cu 258.926 194.298 105.694 1
Cu 258.315 195.16 105.694 1
Cu 257.704 196.023 105.694 1
Cu 257.093 196.885 105.694 1
Cu 256.483 197.747 105.694 1
Cu 255.872 198.609 105.694 1
Cu 255.261 199.472 105.694 1
Cu 254.65 200.334 105.694 1
Cu 254.04 201.189 105.694 1
Cu 253.429 200.326 105.694 1
Cu 252.818 199.464 105.694 1
Cu 252.207 198.602 105.694 1
Cu 251.597 197.739 105.694 1
Cu 250.986 196.877 105.694 1
Cu 250.375 196.015 105.694 1
Cu 249.764 195.153 105.694 1
Cu 249.154 194.29 105.694 1
Cu 248.543 193.428 105.694 1
Cu 247.932 192.566 105.694 1
Cu 247.321 191.703 105.694 1
Cu 246.711 190.841 105.694 1
Cu 246.1 189.979 105.694 1
Cu 245.489 189.116 105.694 1
Cu 244.878 188.254 105.694 1
Cu 244.268 187.392 105.694 1
Cu 243.657 186.53 105.694 1
Cu 243.046 185.667 105.694 1
Cu 242.435 184.805 105.694 1
Cu 241.825 183.943 105.694 1
Cu 241.214 183.08 105.694 1
Cu 240.603 182.218 105.694 1
Cu 239.992 181.356 105.694 1
Cu 239.382 180.493 105.694 1
Cu 238.776 179.631 105.694 1
Cu 239.387 178.769 105.694 1
Cu 239.998 177.907 105.694 1
Cu 240.608 177.044 105.694 1
Cu 241.219 176.182 105.694 1
Cu 241.83 175.32 105.694 1
Cu 242.441 174.457 105.694 1
Cu 243.051 173.595 105.694 1
Cu 243.662 172.733 105.694 1
Cu 244.273 171.87 105.694 1
Cu 244.884 171.008 105.694 1
Cu 245.494 170.146 105.694 1
Cu 246.105 169.284 105.694 1
Cu 246.716 168.421 105.694 1
Cu 247.327 167.559 105.694 1
Cu 247.937 166.697 105.694 1
Cu 248.548 165.834 105.694 1
Cu 249.159 164.972 105.694 1
Cu 249.77 164.11 105.694 1
Cu 250.38 163.247 105.694 1
Cu 250.991 162.385 105.694 1
Cu 251.602 161.523 105.694 1
Cu 252.213 160.661 105.694 1
Cu 252.823 159.798 105.694 1
Cu 253.434 158.936 105.694 1
Cu 254.045 158.081 105.694 1
Cu 254.656 158.944 105.694 1
Cu 255.266 159.806 105.694 1
Cu 255.877 160.668 105.694 1
Cu 256.488 161.531 105.694 1
Cu 257.099 162.393 105.694 1
Cu 257.709 163.255 105.694 1
Cu 258.32 164.117 105.694 1
Cu 258.931 164.98 105.694 1
Cu 259.542 165.842 105.694 1
Cu 260.152 166.704 105.694 1
Cu 260.763 167.567 105.694 1
Cu 261.374 168.429 105.694 1
Cu 261.985 169.291 105.694 1
Cu 262.595 170.154 105.694 1
Cu 263.206 171.016 105.694 1
Cu 263.817 171.878 105.694 1
Cu 264.428 172.74 105.694 1
Cu 265.038 173.603 105.694 1
Cu 265.649 174.465 105.694 1
Cu 266.26 175.327 105.694 1
Cu 266.871 176.19 105.694 1
Cu 267.481 177.052 105.694 1
Cu 268.092 177.914 105.694 1
Cu 268.703 178.777 105.694 1
Cu 269.308 179.639 105.694 1
Cu 268.698 180.501 105.694 1
Cu 268.087 181.363 105.694 1
Cu 267.476 182.226 105.694 1
Cu 266.865 183.088 105.694 1
Cu 266.255 183.95 105.694 1
Cu 265.644 184.813 105.694 1
Cu 265.033 185.675 105.694 1
Cu 264.422 186.537 105.694 1
Cu 263.812 187.4 105.694 1
Cu 263.201 188.262 105.694 1
Cu 262.59 189.124 105.694 1
Cu 261.979 189.986 105.694 1
Cu 261.369 190.849 105.694 1
Cu 260.758 191.711 105.694 1
Cu 260.147 192.573 105.694 1
Cu 259.536 193.436 105.694 1
Cu 242.513 184.912 108.918 1
Cu 241.903 184.05 108.918 1
Cu 241.292 183.188 108.918 1
Cu 240.681 182.326 108.918 1
Cu 240.071 181.464 108.918 1
Cu 239.46 180.601 108.918 1
Cu 238.849 179.739 108.918 1
Cu 239.312 178.877 108.918 1
Cu 239.923 178.015 108.918 1
Cu 240.534 177.153 108.918 1
Cu 241.144 176.29 108.918 1
Cu 241.755 175.428 108.918 1
Cu 242.366 174.566 108.918 1
Cu 242.976 173.704 108.918 1
Cu 243.587 172.842 108.918 1
Cu 244.198 171.979 108.918 1
Cu 244.808 171.117 108.918 1
Cu 245.419 170.255 108.918 1
Cu 246.03 169.393 108.918 1
Cu 246.64 168.531 108.918 1
Cu 247.251 167.669 108.918 1
Cu 247.862 166.806 108.918 1
Cu 248.472 165.944 108.918 1
Cu 249.083 165.082 108.918 1
Cu 249.694 164.22 108.918 1
Cu 250.304 163.358 108.918 1
Cu 250.915 162.495 108.918 1
Cu 251.526 161.633 108.918 1
Cu 252.136 160.771 108.918 1
Cu 252.747 159.909 108.918 1
Cu 253.358 159.047 108.918 1
Cu 253.968 158.184 108.918 1
Cu 254.579 158.838 108.918 1
Cu 255.19 159.7 108.918 1
Cu 255.8 160.563 108.918 1
Cu 256.411 161.425 108.918 1
Cu 257.022 162.287 108.918 1
Cu 257.632 163.149 108.918 1
Cu 258.243 164.011 108.918 1
Cu 258.854 164.874 108.918 1
Cu 259.465 165.736 108.918 1
Cu 260.075 166.598 108.918 1
Cu 260.686 167.46 108.918 1
Cu 261.297 168.322 108.918 1
Cu 261.907 169.185 108.918 1
Cu 262.518 170.047 108.918 1
Cu 263.129 170.909 108.918 1
Cu 263.739 171.771 108.918 1
Cu 264.35 172.633 108.918 1
Cu 264.961 173.495 108.918 1
Cu 265.571 174.358 108.918 1
Cu 266.182 175.22 108.918 1
Cu 266.793 176.082 108.918 1
Cu 267.403 176.944 108.918 1
Cu 268.014 177.806 108.918 1
Cu 268.625 178.669 108.918 1
Cu 269.235 179.531 108.918 1
Cu 268.772 180.393 108.918 1
Cu 268.162 181.255 108.918 1
Cu 267.551 182.117 108.918 1
Cu 266.94 182.98 108.918 1
Cu 266.33 183.842 108.918 1
Cu 265.719 184.704 108.918 1
Cu 265.108 185.566 108.918 1
Cu 264.498 186.428 108.918 1
Cu 263.887 187.291 108.918 1
Cu 263.276 188.153 108.918 1
Cu 262.665 189.015 108.918 1
Cu 262.055 189.877 108.918 1
Cu 261.444 190.739 108.918 1
Cu 260.833 191.601 108.918 1
Cu 260.223 192.464 108.918 1
Cu 259.612 193.326 108.918 1
Cu 259.001 194.188 108.918 1
Cu 258.391 195.05 108.918 1
Cu 257.78 195.912 108.918 1
Cu 257.169 196.775 108.918 1
Cu 256.559 197.637 108.918 1
Cu 255.948 198.499 108.918 1
Cu 255.337 199.361 108.918 1
Cu 254.727 200.223 108.918 1
Cu 254.116 201.086 108.918 1
Cu 253.505 200.432 108.918 1
Cu 252.895 199.57 108.918 1
Cu 252.284 198.707 108.918 1
Cu 251.673 197.845 108.918 1
Cu 251.063 196.983 108.918 1
Cu 250.452 196.121 108.918 1
Cu 249.841 195.259 108.918 1
Cu 249.231 194.396 108.918 1
Cu 248.62 193.534 108.918 1
Cu 248.009 192.672 108.918 1
Cu 247.399 191.81 108.918 1
Cu 246.788 190.948 108.918 1
Cu 246.177 190.085 108.918 1
Cu 245.567 189.223 108.918 1
Cu 244.956 188.361 108.918 1
Cu 244.345 187.499 108.918 1
Cu 243.735 186.637 108.918 1
Cu 243.124 185.775 108.918 1
Cu 242.513 184.912 108.918 1
Cu 268.669 178.734 112.161 1
Cu 269.28 179.596 112.161 1
Cu 268.724 180.458 112.161 1
Cu 268.113 181.32 112.161 1
Cu 267.503 182.182 112.161 1
Cu 266.892 183.045 112.161 1
Cu 266.282 183.907 112.161 1
Cu 265.671 184.769 112.161 1
Cu 265.06 185.631 112.161 1
Cu 264.45 186.493 112.161 1
Cu 263.839 187.355 112.161 1
Cu 263.229 188.217 112.161 1
Cu 262.618 189.079 112.161 1
Cu 262.007 189.941 112.161 1
Cu 261.397 190.803 112.161 1
Cu 260.786 191.665 112.161 1
Cu 260.176 192.527 112.161 1
Cu 259.565 193.389 112.161 1
Cu 258.954 194.252 112.161 1
Cu 258.344 195.114 112.161 1
Cu 257.733 195.976 112.161 1
Cu 257.123 196.838 112.161 1
Cu 256.512 197.7 112.161 1
Cu 255.901 198.562 112.161 1
Cu 255.291 199.424 112.161 1
Cu 254.68 200.286 112.161 1
Cu 254.07 201.148 112.161 1
Cu 253.459 200.364 112.161 1
Cu 252.849 199.502 112.161 1
Cu 252.238 198.639 112.161 1
Cu 251.627 197.777 112.161 1
Cu 251.017 196.915 112.161 1
Cu 250.406 196.053 112.161 1
Cu 249.796 195.191 112.161 1
Cu 249.185 194.329 112.161 1
Cu 248.574 193.467 112.161 1
Cu 247.964 192.605 112.161 1
Cu 247.353 191.743 112.161 1
Cu 246.743 190.881 112.161 1
Cu 246.132 190.019 112.161 1
Cu 245.521 189.157 112.161 1
Cu 244.911 188.295 112.161 1
Cu 244.3 187.432 112.161 1
Cu 243.69 186.57 112.161 1
Cu 243.079 185.708 112.161 1
Cu 242.468 184.846 112.161 1
Cu 241.858 183.984 112.161 1
Cu 241.247 183.122 112.161 1
Cu 240.637 182.26 112.161 1
Cu 240.026 181.398 112.161 1
Cu 239.415 180.536 112.161 1
Cu 238.805 179.674 112.161 1
Cu 239.361 178.812 112.161 1
Cu 239.971 177.95 112.161 1
Cu 240.582 177.088 112.161 1
Cu 241.192 176.225 112.161 1
Cu 241.803 175.363 112.161 1
Cu 242.414 174.501 112.161 1
Cu 243.024 173.639 112.161 1
Cu 243.635 172.777 112.161 1
Cu 244.245 171.915 112.161 1
Cu 244.856 171.053 112.161 1
Cu 245.466 170.191 112.161 1
Cu 246.077 169.329 112.161 1
Cu 246.688 168.467 112.161 1
Cu 247.298 167.605 112.161 1
Cu 247.909 166.743 112.161 1
Cu 248.519 165.881 112.161 1
Cu 249.13 165.018 112.161 1
Cu 249.741 164.156 112.161 1
Cu 250.351 163.294 112.161 1
Cu 250.962 162.432 112.161 1
Cu 251.572 161.57 112.161 1
Cu 252.183 160.708 112.161 1
Cu 252.794 159.846 112.161 1
Cu 253.404 158.984 112.161 1
Cu 254.015 158.122 112.161 1
Cu 254.625 158.906 112.161 1
Cu 255.236 159.768 112.161 1
Cu 255.847 160.631 112.161 1
Cu 256.457 161.493 112.161 1
Cu 257.068 162.355 112.161 1
Cu 257.678 163.217 112.161 1
Cu 258.289 164.079 112.161 1
Cu 258.9 164.941 112.161 1
Cu 259.51 165.803 112.161 1
Cu 260.121 166.665 112.161 1
Cu 260.731 167.527 112.161 1
Cu 261.342 168.389 112.161 1
Cu 261.953 169.251 112.161 1
Cu 262.563 170.113 112.161 1
Cu 263.174 170.975 112.161 1
Cu 263.784 171.838 112.161 1
Cu 264.395 172.7 112.161 1
Cu 265.005 173.562 112.161 1
Cu 265.616 174.424 112.161 1
Cu 266.227 175.286 112.161 1
Cu 266.837 176.148 112.161 1
Cu 267.448 177.01 112.161 1
Cu 268.058 177.872 112.161 1
Cu 268.669 178.734 112.161 1
Cu 268.709 178.793 115.423 1
Cu 269.291 179.655 115.423 1
Cu 268.68 180.517 115.423 1
Cu 268.07 181.379 115.423 1
Cu 267.459 182.241 115.423 1
Cu 266.849 183.103 115.423 1
Cu 266.238 183.965 115.423 1
Cu 265.628 184.827 115.423 1
Cu 265.017 185.689 115.423 1
Cu 264.407 186.551 115.423 1
Cu 263.796 187.413 115.423 1
Cu 263.186 188.275 115.423 1
Cu 262.575 189.137 115.423 1
Cu 261.965 189.999 115.423 1
Cu 261.354 190.861 115.423 1
Cu 260.744 191.723 115.423 1
Cu 260.133 192.585 115.423 1
Cu 259.523 193.447 115.423 1
Cu 258.912 194.309 115.423 1
Cu 258.302 195.17 115.423 1
Cu 257.691 196.032 115.423 1
Cu 257.08 196.894 115.423 1
Cu 256.47 197.756 115.423 1
Cu 255.859 198.618 115.423 1
Cu 255.249 199.48 115.423 1
Cu 254.638 200.342 115.423 1
Cu 254.028 201.164 115.423 1
Cu 253.417 200.302 115.423 1
Cu 252.807 199.44 115.423 1
Cu 252.196 198.578 115.423 1
Cu 251.586 197.716 115.423 1
Cu 250.975 196.854 115.423 1
Cu 250.365 195.992 115.423 1
Cu 249.754 195.13 115.423 1
Cu 249.144 194.268 115.423 1
Cu 248.533 193.406 115.423 1
Cu 247.923 192.544 115.423 1
Cu 247.312 191.682 115.423 1
Cu 246.702 190.82 115.423 1
Cu 246.091 189.958 115.423 1
Cu 245.481 189.096 115.423 1
Cu 244.87 188.234 115.423 1
Cu 244.26 187.372 115.423 1
Cu 243.649 186.51 115.423 1
Cu 243.039 185.649 115.423 1
Cu 242.428 184.787 115.423 1
Cu 241.818 183.925 115.423 1
Cu 241.207 183.063 115.423 1
Cu 240.597 182.201 115.423 1
Cu 239.986 181.339 115.423 1
Cu 239.376 180.477 115.423 1
Cu 238.794 179.615 115.423 1
Cu 239.404 178.753 115.423 1
Cu 240.015 177.891 115.423 1
Cu 240.625 177.029 115.423 1
Cu 241.236 176.167 115.423 1
Cu 241.846 175.305 115.423 1
Cu 242.457 174.443 115.423 1
Cu 243.067 173.581 115.423 1
Cu 243.678 172.719 115.423 1
Cu 244.288 171.857 115.423 1
Cu 244.899 170.995 115.423 1
Cu 245.509 170.133 115.423 1
Cu 246.12 169.271 115.423 1
Cu 246.73 168.409 115.423 1
Cu 247.341 167.547 115.423 1
Cu 247.951 166.685 115.423 1
Cu 248.562 165.823 115.423 1
Cu 249.172 164.961 115.423 1
Cu 249.783 164.1 115.423 1
Cu 250.393 163.238 115.423 1
Cu 251.004 162.376 115.423 1
Cu 251.615 161.514 115.423 1
Cu 252.225 160.652 115.423 1
Cu 252.836 159.79 115.423 1
Cu 253.446 158.928 115.423 1
Cu 254.057 158.106 115.423 1
Cu 254.667 158.968 115.423 1
Cu 255.278 159.83 115.423 1
Cu 255.888 160.692 115.423 1
Cu 256.499 161.554 115.423 1
Cu 257.109 162.416 115.423 1
Cu 257.72 163.278 115.423 1
Cu 258.33 164.14 115.423 1
Cu 258.941 165.002 115.423 1
Cu 259.551 165.864 115.423 1
Cu 260.162 166.726 115.423 1
Cu 260.772 167.588 115.423 1
Cu 261.383 168.45 115.423 1
Cu 261.993 169.312 115.423 1
Cu 262.604 170.174 115.423 1
Cu 263.214 171.036 115.423 1
Cu 263.825 171.898 115.423 1
Cu 264.435 172.76 115.423 1
Cu 265.046 173.621 115.423 1
Cu 265.656 174.483 115.423 1
Cu 266.267 175.345 115.423 1
Cu 266.877 176.207 115.423 1
Cu 267.488 177.069 115.423 1
Cu 268.098 177.931 115.423 1
Cu 268.709 178.793 115.423 1
Cu 240.74 182.401 118.704 1
Cu 240.13 181.539 118.704 1
Cu 239.52 180.677 118.704 1
Cu 238.909 179.815 118.704 1
Cu 239.265 178.953 118.704 1
Cu 239.875 178.091 118.704 1
Cu 240.485 177.229 118.704 1
Cu 241.096 176.368 118.704 1
Cu 241.706 175.506 118.704 1
Cu 242.317 174.644 118.704 1
Cu 242.927 173.782 118.704 1
Cu 243.538 172.92 118.704 1
Cu 244.148 172.058 118.704 1
Cu 244.758 171.197 118.704 1
Cu 245.369 170.335 118.704 1
Cu 245.979 169.473 118.704 1
Cu 246.59 168.611 118.704 1
Cu 247.2 167.749 118.704 1
Cu 247.811 166.887 118.704 1
Cu 248.421 166.026 118.704 1
Cu 249.031 165.164 118.704 1
Cu 249.642 164.302 118.704 1
Cu 250.252 163.44 118.704 1
Cu 250.863 162.578 118.704 1
Cu 251.473 161.716 118.704 1
Cu 252.083 160.855 118.704 1
Cu 252.694 159.993 118.704 1
Cu 253.304 159.131 118.704 1
Cu 253.915 158.269 118.704 1
Cu 254.525 158.771 118.704 1
Cu 255.136 159.633 118.704 1
Cu 255.746 160.495 118.704 1
Cu 256.356 161.356 118.704 1
Cu 256.967 162.218 118.704 1
Cu 257.577 163.08 118.704 1
Cu 258.188 163.942 118.704 1
Cu 258.798 164.804 118.704 1
Cu 259.409 165.666 118.704 1
Cu 260.019 166.527 118.704 1
Cu 260.629 167.389 118.704 1
Cu 261.24 168.251 118.704 1
Cu 261.85 169.113 118.704 1
Cu 262.461 169.975 118.704 1
Cu 263.071 170.837 118.704 1
Cu 263.682 171.698 118.704 1
Cu 264.292 172.56 118.704 1
Cu 264.902 173.422 118.704 1
Cu 265.513 174.284 118.704 1
Cu 266.123 175.146 118.704 1
Cu 266.734 176.008 118.704 1
Cu 267.344 176.869 118.704 1
Cu 267.955 177.731 118.704 1
Cu 268.565 178.593 118.704 1
Cu 269.175 179.455 118.704 1
Cu 268.82 180.317 118.704 1
Cu 268.209 181.179 118.704 1
Cu 267.599 182.041 118.704 1
Cu 266.989 182.902 118.704 1
Cu 266.378 183.764 118.704 1
Cu 265.768 184.626 118.704 1
Cu 265.157 185.488 118.704 1
Cu 264.547 186.35 118.704 1
Cu 263.937 187.212 118.704 1
Cu 263.326 188.073 118.704 1
Cu 262.716 188.935 118.704 1
Cu 262.105 189.797 118.704 1
Cu 261.495 190.659 118.704 1
Cu 260.884 191.521 118.704 1
Cu 260.274 192.383 118.704 1
Cu 259.664 193.244 118.704 1
Cu 259.053 194.106 118.704 1
Cu 258.443 194.968 118.704 1
Cu 257.832 195.83 118.704 1
Cu 257.222 196.692 118.704 1
Cu 256.611 197.554 118.704 1
Cu 256.001 198.415 118.704 1
Cu 255.391 199.277 118.704 1
Cu 254.78 200.139 118.704 1
Cu 254.17 201.001 118.704 1
Cu 253.559 200.499 118.704 1
Cu 252.949 199.637 118.704 1
Cu 252.338 198.775 118.704 1
Cu 251.728 197.914 118.704 1
Cu 251.118 197.052 118.704 1
Cu 250.507 196.19 118.704 1
Cu 249.897 195.328 118.704 1
Cu 249.286 194.466 118.704 1
Cu 248.676 193.604 118.704 1
Cu 248.066 192.743 118.704 1
Cu 247.455 191.881 118.704 1
Cu 246.845 191.019 118.704 1
Cu 246.234 190.157 118.704 1
Cu 245.624 189.295 118.704 1
Cu 245.013 188.433 118.704 1
Cu 244.403 187.572 118.704 1
Cu 243.793 186.71 118.704 1
Cu 243.182 185.848 118.704 1
Cu 242.572 184.986 118.704 1
Cu 241.961 184.124 118.704 1
Cu 241.351 183.262 118.704 1
Cu 240.74 182.401 118.704 1
Cu 243.471 186.253 122.003 1
Cu 242.861 185.391 122.003 1
Cu 242.251 184.53 122.003 1
Cu 241.64 183.668 122.003 1
Cu 241.03 182.806 122.003 1
Cu 240.42 181.945 122.003 1
Cu 239.809 181.083 122.003 1
Cu 239.199 180.221 122.003 1
Cu 238.979 179.359 122.003 1
Cu 239.589 178.498 122.003 1
Cu 240.2 177.636 122.003 1
Cu 240.81 176.774 122.003 1
Cu 241.42 175.913 122.003 1
Cu 242.031 175.051 122.003 1
Cu 242.641 174.189 122.003 1
Cu 243.251 173.327 122.003 1
Cu 243.862 172.466 122.003 1
Cu 244.472 171.604 122.003 1
Cu 245.082 170.742 122.003 1
Cu 245.693 169.881 122.003 1
Cu 246.303 169.019 122.003 1
Cu 246.913 168.157 122.003 1
Cu 247.524 167.295 122.003 1
Cu 248.134 166.434 122.003 1
Cu 248.744 165.572 122.003 1
Cu 249.355 164.71 122.003 1
Cu 249.965 163.849 122.003 1
Cu 250.575 162.987 122.003 1
Cu 251.186 162.125 122.003 1
Cu 251.796 161.263 122.003 1
Cu 252.406 160.402 122.003 1
Cu 253.017 159.54 122.003 1
Cu 253.627 158.678 122.003 1
Cu 254.237 158.368 122.003 1
Cu 254.848 159.23 122.003 1
Cu 255.458 160.091 122.003 1
Cu 256.068 160.953 122.003 1
Cu 256.679 161.815 122.003 1
Cu 257.289 162.676 122.003 1
Cu 257.899 163.538 122.003 1
Cu 258.51 164.4 122.003 1
Cu 259.12 165.262 122.003 1
Cu 259.73 166.123 122.003 1
Cu 260.341 166.985 122.003 1
Cu 260.951 167.847 122.003 1
Cu 261.561 168.708 122.003 1
Cu 262.172 169.57 122.003 1
Cu 262.782 170.432 122.003 1
Cu 263.392 171.293 122.003 1
Cu 264.003 172.155 122.003 1
Cu 264.613 173.017 122.003 1
Cu 265.223 173.879 122.003 1
Cu 265.834 174.74 122.003 1
Cu 266.444 175.602 122.003 1
Cu 267.054 176.464 122.003 1
Cu 267.665 177.325 122.003 1
Cu 268.275 178.187 122.003 1
Cu 268.885 179.049 122.003 1
Cu 269.105 179.911 122.003 1
Cu 268.495 180.772 122.003 1
Cu 267.885 181.634 122.003 1
Cu 267.274 182.496 122.003 1
Cu 266.664 183.357 122.003 1
Cu 266.054 184.219 122.003 1
Cu 265.443 185.081 122.003 1
Cu 264.833 185.943 122.003 1
Cu 264.223 186.804 122.003 1
Cu 263.612 187.666 122.003 1
Cu 263.002 188.528 122.003 1
Cu 262.392 189.389 122.003 1
Cu 261.781 190.251 122.003 1
Cu 261.171 191.113 122.003 1
Cu 260.561 191.975 122.003 1
Cu 259.95 192.836 122.003 1
Cu 259.34 193.698 122.003 1
Cu 258.73 194.56 122.003 1
Cu 258.119 195.421 122.003 1
Cu 257.509 196.283 122.003 1
Cu 256.899 197.145 122.003 1
Cu 256.288 198.007 122.003 1
Cu 255.678 198.868 122.003 1
Cu 255.068 199.73 122.003 1
Cu 254.457 200.592 122.003 1
Cu 253.847 200.902 122.003 1
Cu 253.237 200.04 122.003 1
Cu 252.626 199.179 122.003 1
Cu 252.016 198.317 122.003 1
Cu 251.406 197.455 122.003 1
Cu 250.795 196.594 122.003 1
Cu 250.185 195.732 122.003 1
Cu 249.575 194.87 122.003 1
Cu 248.964 194.008 122.003 1
Cu 248.354 193.147 122.003 1
Cu 247.744 192.285 122.003 1
Cu 247.133 191.423 122.003 1
Cu 246.523 190.562 122.003 1
Cu 245.913 189.7 122.003 1
Cu 245.302 188.838 122.003 1
Cu 244.692 187.977 122.003 1
Cu 244.082 187.115 122.003 1
Cu 243.471 186.253 122.003 1
Cu 250.529 163.056 125.32 1
Cu 251.139 162.194 125.32 1
Cu 251.75 161.332 125.32 1
Cu 252.36 160.471 125.32 1
Cu 252.97 159.609 125.32 1
Cu 253.58 158.748 125.32 1
Cu 254.191 158.305 125.32 1
Cu 254.801 159.167 125.32 1
Cu 255.411 160.028 125.32 1
Cu 256.021 160.89 125.32 1
Cu 256.632 161.751 125.32 1
Cu 257.242 162.613 125.32 1
Cu 257.852 163.474 125.32 1
Cu 258.462 164.336 125.32 1
Cu 259.073 165.198 125.32 1
Cu 259.683 166.059 125.32 1
Cu 260.293 166.921 125.32 1
Cu 260.903 167.782 125.32 1
Cu 261.514 168.644 125.32 1
Cu 262.124 169.506 125.32 1
Cu 262.734 170.367 125.32 1
Cu 263.344 171.229 125.32 1
Cu 263.954 172.09 125.32 1
Cu 264.565 172.952 125.32 1
Cu 265.175 173.813 125.32 1
Cu 265.785 174.675 125.32 1
Cu 266.395 175.537 125.32 1
Cu 267.006 176.398 125.32 1
Cu 267.616 177.26 125.32 1
Cu 268.226 178.121 125.32 1
Cu 268.836 178.983 125.32 1
Cu 269.15 179.844 125.32 1
Cu 268.54 180.706 125.32 1
Cu 267.929 181.568 125.32 1
Cu 267.319 182.429 125.32 1
Cu 266.709 183.291 125.32 1
Cu 266.099 184.152 125.32 1
Cu 265.488 185.014 125.32 1
Cu 264.878 185.876 125.32 1
Cu 264.268 186.737 125.32 1
Cu 263.658 187.599 125.32 1
Cu 263.047 188.46 125.32 1
Cu 262.437 189.322 125.32 1
Cu 261.827 190.183 125.32 1
Cu 261.217 191.045 125.32 1
Cu 260.607 191.907 125.32 1
Cu 259.996 192.768 125.32 1
Cu 259.386 193.63 125.32 1
Cu 258.776 194.491 125.32 1
Cu 258.166 195.353 125.32 1
Cu 257.555 196.214 125.32 1
Cu 256.945 197.076 125.32 1
Cu 256.335 197.938 125.32 1
Cu 255.725 198.799 125.32 1
Cu 255.114 199.661 125.32 1
Cu 254.504 200.522 125.32 1
Cu 253.894 200.965 125.32 1
Cu 253.284 200.103 125.32 1
Cu 252.673 199.242 125.32 1
Cu 252.063 198.38 125.32 1
Cu 251.453 197.519 125.32 1
Cu 250.843 196.657 125.32 1
Cu 250.232 195.796 125.32 1
Cu 249.622 194.934 125.32 1
Cu 249.012 194.072 125.32 1
Cu 248.402 193.211 125.32 1
Cu 247.791 192.349 125.32 1
Cu 247.181 191.488 125.32 1
Cu 246.571 190.626 125.32 1
Cu 245.961 189.764 125.32 1
Cu 245.351 188.903 125.32 1
Cu 244.74 188.041 125.32 1
Cu 244.13 187.18 125.32 1
Cu 243.52 186.318 125.32 1
Cu 242.91 185.457 125.32 1
Cu 242.299 184.595 125.32 1
Cu 241.689 183.733 125.32 1
Cu 241.079 182.872 125.32 1
Cu 240.469 182.01 125.32 1
Cu 239.858 181.149 125.32 1
Cu 239.248 180.287 125.32 1
Cu 238.935 179.426 125.32 1
Cu 239.545 178.564 125.32 1
Cu 240.155 177.702 125.32 1
Cu 240.765 176.841 125.32 1
Cu 241.376 175.979 125.32 1
Cu 241.986 175.118 125.32 1
Cu 242.596 174.256 125.32 1
Cu 243.206 173.394 125.32 1
Cu 243.817 172.533 125.32 1
Cu 244.427 171.671 125.32 1
Cu 245.037 170.81 125.32 1
Cu 245.647 169.948 125.32 1
Cu 246.258 169.087 125.32 1
Cu 246.868 168.225 125.32 1
Cu 247.478 167.363 125.32 1
Cu 248.088 166.502 125.32 1
Cu 248.698 165.64 125.32 1
Cu 249.309 164.779 125.32 1
Cu 249.919 163.917 125.32 1
Cu 250.529 163.056 125.32 1
Cu 261.551 190.57 128.655 1
Cu 260.941 191.431 128.655 1
Cu 260.331 192.293 128.655 1
Cu 259.721 193.154 128.655 1
Cu 259.11 194.015 128.655 1
Cu 258.5 194.877 128.655 1
Cu 257.89 195.738 128.655 1
Cu 257.28 196.6 128.655 1
Cu 256.67 197.461 128.655 1
Cu 256.06 198.323 128.655 1
Cu 255.45 199.184 128.655 1
Cu 254.839 200.046 128.655 1
Cu 254.229 200.907 128.655 1
Cu 253.619 200.574 128.655 1
Cu 253.009 199.712 128.655 1
Cu 252.399 198.851 128.655 1
Cu 251.789 197.989 128.655 1
Cu 251.179 197.128 128.655 1
Cu 250.568 196.266 128.655 1
Cu 249.958 195.405 128.655 1
Cu 249.348 194.544 128.655 1
Cu 248.738 193.682 128.655 1
Cu 248.128 192.821 128.655 1
Cu 247.518 191.959 128.655 1
Cu 246.908 191.098 128.655 1
Cu 246.297 190.236 128.655 1
Cu 245.687 189.375 128.655 1
Cu 245.077 188.513 128.655 1
Cu 244.467 187.652 128.655 1
Cu 243.857 186.791 128.655 1
Cu 243.247 185.929 128.655 1
Cu 242.637 185.068 128.655 1
Cu 242.026 184.206 128.655 1
Cu 241.416 183.345 128.655 1
Cu 240.806 182.483 128.655 1
Cu 240.196 181.622 128.655 1
Cu 239.586 180.761 128.655 1
Cu 238.976 179.899 128.655 1
Cu 239.212 179.038 128.655 1
Cu 239.822 178.176 128.655 1
Cu 240.432 177.315 128.655 1
Cu 241.042 176.453 128.655 1
Cu 241.652 175.592 128.655 1
Cu 242.263 174.73 128.655 1
Cu 242.873 173.869 128.655 1
Cu 243.483 173.008 128.655 1
Cu 244.093 172.146 128.655 1
Cu 244.703 171.285 128.655 1
Cu 245.313 170.423 128.655 1
Cu 245.923 169.562 128.655 1
Cu 246.534 168.7 128.655 1
Cu 247.144 167.839 128.655 1
Cu 247.754 166.977 128.655 1
Cu 248.364 166.116 128.655 1
Cu 248.974 165.255 128.655 1
Cu 249.584 164.393 128.655 1
Cu 250.194 163.532 128.655 1
Cu 250.805 162.67 128.655 1
Cu 251.415 161.809 128.655 1
Cu 252.025 160.947 128.655 1
Cu 252.635 160.086 128.655 1
Cu 253.245 159.224 128.655 1
Cu 253.855 158.363 128.655 1
Cu 254.465 158.696 128.655 1
Cu 255.076 159.558 128.655 1
Cu 255.686 160.419 128.655 1
Cu 256.296 161.281 128.655 1
Cu 256.906 162.142 128.655 1
Cu 257.516 163.004 128.655 1
Cu 258.126 163.865 128.655 1
Cu 258.736 164.726 128.655 1
Cu 259.347 165.588 128.655 1
Cu 259.957 166.449 128.655 1
Cu 260.567 167.311 128.655 1
Cu 261.177 168.172 128.655 1
Cu 261.787 169.034 128.655 1
Cu 262.397 169.895 128.655 1
Cu 263.007 170.757 128.655 1
Cu 263.618 171.618 128.655 1
Cu 264.228 172.479 128.655 1
Cu 264.838 173.341 128.655 1
Cu 265.448 174.202 128.655 1
Cu 266.058 175.064 128.655 1
Cu 266.668 175.925 128.655 1
Cu 267.278 176.787 128.655 1
Cu 267.889 177.648 128.655 1
Cu 268.499 178.509 128.655 1
Cu 269.109 179.371 128.655 1
Cu 268.873 180.232 128.655 1
Cu 268.263 181.094 128.655 1
Cu 267.652 181.955 128.655 1
Cu 267.042 182.817 128.655 1
Cu 266.432 183.678 128.655 1
Cu 265.822 184.54 128.655 1
Cu 265.212 185.401 128.655 1
Cu 264.602 186.262 128.655 1
Cu 263.992 187.124 128.655 1
Cu 263.381 187.985 128.655 1
Cu 262.771 188.847 128.655 1
Cu 262.161 189.708 128.655 1
Cu 261.551 190.57 128.655 1
Cu 251.823 198.034 132.006 1
Cu 251.213 197.173 132.006 1
Cu 250.603 196.312 132.006 1
Cu 249.993 195.45 132.006 1
Cu 249.383 194.589 132.006 1
Cu 248.773 193.728 132.006 1
Cu 248.163 192.866 132.006 1
Cu 247.553 192.005 132.006 1
Cu 246.943 191.144 132.006 1
Cu 246.333 190.283 132.006 1
Cu 245.723 189.421 132.006 1
Cu 245.113 188.56 132.006 1
Cu 244.503 187.699 132.006 1
Cu 243.892 186.837 132.006 1
Cu 243.282 185.976 132.006 1
Cu 242.672 185.115 132.006 1
Cu 242.062 184.253 132.006 1
Cu 241.452 183.392 132.006 1
Cu 240.842 182.531 132.006 1
Cu 240.232 181.67 132.006 1
Cu 239.622 180.808 132.006 1
Cu 239.012 179.947 132.006 1
Cu 239.18 179.086 132.006 1
Cu 239.79 178.224 132.006 1
Cu 240.4 177.363 132.006 1
Cu 241.01 176.502 132.006 1
Cu 241.62 175.64 132.006 1
Cu 242.231 174.779 132.006 1
Cu 242.841 173.918 132.006 1
Cu 243.451 173.057 132.006 1
Cu 244.061 172.195 132.006 1
Cu 244.671 171.334 132.006 1
Cu 245.281 170.473 132.006 1
Cu 245.891 169.611 132.006 1
Cu 246.501 168.75 132.006 1
Cu 247.111 167.889 132.006 1
Cu 247.721 167.027 132.006 1
Cu 248.331 166.166 132.006 1
Cu 248.941 165.305 132.006 1
Cu 249.551 164.444 132.006 1
Cu 250.161 163.582 132.006 1
Cu 250.771 162.721 132.006 1
Cu 251.381 161.86 132.006 1
Cu 251.991 160.998 132.006 1
Cu 252.601 160.137 132.006 1
Cu 253.211 159.276 132.006 1
Cu 253.821 158.414 132.006 1
Cu 254.431 158.652 132.006 1
Cu 255.041 159.513 132.006 1
Cu 255.651 160.374 132.006 1
Cu 256.261 161.236 132.006 1
Cu 256.872 162.097 132.006 1
Cu 257.482 162.958 132.006 1
Cu 258.092 163.82 132.006 1
Cu 258.702 164.681 132.006 1
Cu 259.312 165.542 132.006 1
Cu 259.922 166.404 132.006 1
Cu 260.532 167.265 132.006 1
Cu 261.142 168.126 132.006 1
Cu 261.752 168.987 132.006 1
Cu 262.362 169.849 132.006 1
Cu 262.972 170.71 132.006 1
Cu 263.582 171.571 132.006 1
Cu 264.192 172.433 132.006 1
Cu 264.802 173.294 132.006 1
Cu 265.412 174.155 132.006 1
Cu 266.022 175.017 132.006 1
Cu 266.632 175.878 132.006 1
Cu 267.242 176.739 132.006 1
Cu 267.852 177.6 132.006 1
Cu 268.462 178.462 132.006 1
Cu 269.072 179.323 132.006 1
Cu 268.904 180.184 132.006 1
Cu 268.294 181.046 132.006 1
Cu 267.684 181.907 132.006 1
Cu 267.074 182.768 132.006 1
Cu 266.464 183.63 132.006 1
Cu 265.854 184.491 132.006 1
Cu 265.244 185.352 132.006 1
Cu 264.634 186.213 132.006 1
Cu 264.024 187.075 132.006 1
Cu 263.414 187.936 132.006 1
Cu 262.804 188.797 132.006 1
Cu 262.194 189.659 132.006 1
Cu 261.584 190.52 132.006 1
Cu 260.974 191.381 132.006 1
Cu 260.364 192.243 132.006 1
Cu 259.754 193.104 132.006 1
Cu 259.144 193.965 132.006 1
Cu 258.533 194.826 132.006 1
Cu 257.923 195.688 132.006 1
Cu 257.313 196.549 132.006 1
Cu 256.703 197.41 132.006 1
Cu 256.093 198.272 132.006 1
Cu 255.483 199.133 132.006 1
Cu 254.873 199.994 132.006 1
Cu 254.263 200.856 132.006 1
Cu 253.653 200.618 132.006 1
Cu 253.043 199.757 132.006 1
Cu 252.433 198.896 132.006 1
Cu 251.823 198.034 132.006 1
Cu 254.235 200.892 135.375 1
Cu 253.625 200.575 135.375 1
Cu 253.015 199.713 135.375 1
Cu 252.405 198.852 135.375 1
Cu 251.795 197.991 135.375 1
Cu 251.185 197.13 135.375 1
Cu 250.575 196.269 135.375 1
Cu 249.965 195.408 135.375 1
Cu 249.355 194.547 135.375 1
Cu 248.745 193.685 135.375 1
Cu 248.136 192.824 135.375 1
Cu 247.526 191.963 135.375 1
Cu 246.916 191.102 135.375 1
Cu 246.306 190.241 135.375 1
Cu 245.696 189.38 135.375 1
Cu 245.086 188.518 135.375 1
Cu 244.476 187.657 135.375 1
Cu 243.866 186.796 135.375 1
Cu 243.256 185.935 135.375 1
Cu 242.646 185.074 135.375 1
Cu 242.036 184.213 135.375 1
Cu 241.426 183.352 135.375 1
Cu 240.816 182.49 135.375 1
Cu 240.206 181.629 135.375 1
Cu 239.596 180.768 135.375 1
Cu 238.986 179.907 135.375 1
Cu 239.211 179.046 135.375 1
Cu 239.821 178.185 135.375 1
Cu 240.431 177.324 135.375 1
Cu 241.041 176.462 135.375 1
Cu 241.651 175.601 135.375 1
Cu 242.261 174.74 135.375 1
Cu 242.871 173.879 135.375 1
Cu 243.481 173.018 135.375 1
Cu 244.091 172.157 135.375 1
Cu 244.701 171.295 135.375 1
Cu 245.31 170.434 135.375 1
Cu 245.92 169.573 135.375 1
Cu 246.53 168.712 135.375 1
Cu 247.14 167.851 135.375 1
Cu 247.75 166.99 135.375 1
Cu 248.36 166.129 135.375 1
Cu 248.97 165.267 135.375 1
Cu 249.58 164.406 135.375 1
Cu 250.19 163.545 135.375 1
Cu 250.8 162.684 135.375 1
Cu 251.41 161.823 135.375 1
Cu 252.02 160.962 135.375 1
Cu 252.63 160.1 135.375 1
Cu 253.24 159.239 135.375 1
Cu 253.85 158.378 135.375 1
Cu 254.46 158.695 135.375 1
Cu 255.07 159.557 135.375 1
Cu 255.679 160.418 135.375 1
Cu 256.289 161.279 135.375 1
Cu 256.899 162.14 135.375 1
Cu 257.509 163.001 135.375 1
Cu 258.119 163.862 135.375 1
Cu 258.729 164.723 135.375 1
Cu 259.339 165.585 135.375 1
Cu 259.949 166.446 135.375 1
Cu 260.559 167.307 135.375 1
Cu 261.169 168.168 135.375 1
Cu 261.779 169.029 135.375 1
Cu 262.389 169.89 135.375 1
Cu 262.999 170.752 135.375 1
Cu 263.609 171.613 135.375 1
Cu 264.219 172.474 135.375 1
Cu 264.829 173.335 135.375 1
Cu 265.438 174.196 135.375 1
Cu 266.048 175.057 135.375 1
Cu 266.658 175.918 135.375 1
Cu 267.268 176.78 135.375 1
Cu 267.878 177.641 135.375 1
Cu 268.488 178.502 135.375 1
Cu 269.098 179.363 135.375 1
Cu 268.873 180.224 135.375 1
Cu 268.263 181.085 135.375 1
Cu 267.654 181.946 135.375 1
Cu 267.044 182.808 135.375 1
Cu 266.434 183.669 135.375 1
Cu 265.824 184.53 135.375 1
Cu 265.214 185.391 135.375 1
Cu 264.604 186.252 135.375 1
Cu 263.994 187.113 135.375 1
Cu 263.384 187.975 135.375 1
Cu 262.774 188.836 135.375 1
Cu 262.164 189.697 135.375 1
Cu 261.554 190.558 135.375 1
Cu 260.944 191.419 135.375 1
Cu 260.334 192.28 135.375 1
Cu 259.724 193.141 135.375 1
Cu 259.114 194.003 135.375 1
Cu 258.504 194.864 135.375 1
Cu 257.895 195.725 135.375 1
Cu 257.285 196.586 135.375 1
Cu 256.675 197.447 135.375 1
Cu 256.065 198.308 135.375 1
Cu 255.455 199.17 135.375 1
Cu 254.845 200.031 135.375 1
Cu 254.235 200.892 135.375 1
Cu 243.131 173.515 138.76 1
Cu 243.741 172.654 138.76 1
Cu 244.351 171.793 138.76 1
Cu 244.96 170.932 138.76 1
Cu 245.57 170.071 138.76 1
Cu 246.18 169.21 138.76 1
Cu 246.79 168.349 138.76 1
Cu 247.4 167.488 138.76 1
Cu 248.01 166.627 138.76 1
Cu 248.619 165.766 138.76 1
Cu 249.229 164.905 138.76 1
Cu 249.839 164.044 138.76 1
Cu 250.449 163.183 138.76 1
Cu 251.059 162.322 138.76 1
Cu 251.669 161.461 138.76 1
Cu 252.278 160.6 138.76 1
Cu 252.888 159.739 138.76 1
Cu 253.498 158.878 138.76 1
Cu 254.108 158.203 138.76 1
Cu 254.718 159.064 138.76 1
Cu 255.328 159.925 138.76 1
Cu 255.937 160.786 138.76 1
Cu 256.547 161.647 138.76 1
Cu 257.157 162.508 138.76 1
Cu 257.767 163.369 138.76 1
Cu 258.377 164.23 138.76 1
Cu 258.987 165.091 138.76 1
Cu 259.596 165.952 138.76 1
Cu 260.206 166.813 138.76 1
Cu 260.816 167.674 138.76 1
Cu 261.426 168.535 138.76 1
Cu 262.036 169.396 138.76 1
Cu 262.646 170.257 138.76 1
Cu 263.255 171.118 138.76 1
Cu 263.865 171.979 138.76 1
Cu 264.475 172.84 138.76 1
Cu 265.085 173.701 138.76 1
Cu 265.695 174.562 138.76 1
Cu 266.305 175.423 138.76 1
Cu 266.914 176.284 138.76 1
Cu 267.524 177.145 138.76 1
Cu 268.134 178.006 138.76 1
Cu 268.744 178.867 138.76 1
Cu 269.222 179.728 138.76 1
Cu 268.612 180.589 138.76 1
Cu 268.003 181.45 138.76 1
Cu 267.393 182.311 138.76 1
Cu 266.783 183.172 138.76 1
Cu 266.173 184.033 138.76 1
Cu 265.563 184.894 138.76 1
Cu 264.953 185.755 138.76 1
Cu 264.344 186.616 138.76 1
Cu 263.734 187.477 138.76 1
Cu 263.124 188.338 138.76 1
Cu 262.514 189.199 138.76 1
Cu 261.904 190.06 138.76 1
Cu 261.295 190.921 138.76 1
Cu 260.685 191.782 138.76 1
Cu 260.075 192.643 138.76 1
Cu 259.465 193.504 138.76 1
Cu 258.855 194.365 138.76 1
Cu 258.245 195.226 138.76 1
Cu 257.636 196.087 138.76 1
Cu 257.026 196.948 138.76 1
Cu 256.416 197.809 138.76 1
Cu 255.806 198.67 138.76 1
Cu 255.196 199.531 138.76 1
Cu 254.586 200.392 138.76 1
Cu 253.977 201.067 138.76 1
Cu 253.367 200.206 138.76 1
Cu 252.757 199.345 138.76 1
Cu 252.147 198.484 138.76 1
Cu 251.537 197.623 138.76 1
Cu 250.927 196.762 138.76 1
Cu 250.318 195.901 138.76 1
Cu 249.708 195.04 138.76 1
Cu 249.098 194.179 138.76 1
Cu 248.488 193.318 138.76 1
Cu 247.878 192.457 138.76 1
Cu 247.268 191.596 138.76 1
Cu 246.659 190.735 138.76 1
Cu 246.049 189.874 138.76 1
Cu 245.439 189.013 138.76 1
Cu 244.829 188.152 138.76 1
Cu 244.219 187.291 138.76 1
Cu 243.609 186.43 138.76 1
Cu 243 185.569 138.76 1
Cu 242.39 184.708 138.76 1
Cu 241.78 183.847 138.76 1
Cu 241.17 182.986 138.76 1
Cu 240.56 182.125 138.76 1
Cu 239.95 181.264 138.76 1
Cu 239.341 180.403 138.76 1
Cu 238.862 179.542 138.76 1
Cu 239.472 178.681 138.76 1
Cu 240.082 177.82 138.76 1
Cu 240.692 176.959 138.76 1
Cu 241.302 176.098 138.76 1
Cu 241.911 175.237 138.76 1
Cu 242.521 174.376 138.76 1
Cu 243.131 173.515 138.76 1
Cu 240.052 177.866 142.161 1
Cu 240.662 177.005 142.161 1
Cu 241.272 176.144 142.161 1
Cu 241.881 175.283 142.161 1
Cu 242.491 174.423 142.161 1
Cu 243.101 173.562 142.161 1
Cu 243.711 172.701 142.161 1
Cu 244.32 171.84 142.161 1
Cu 244.93 170.979 142.161 1
Cu 245.54 170.118 142.161 1
Cu 246.149 169.258 142.161 1
Cu 246.759 168.397 142.161 1
Cu 247.369 167.536 142.161 1
Cu 247.979 166.675 142.161 1
Cu 248.588 165.814 142.161 1
Cu 249.198 164.953 142.161 1
Cu 249.808 164.092 142.161 1
Cu 250.418 163.232 142.161 1
Cu 251.027 162.371 142.161 1
Cu 251.637 161.51 142.161 1
Cu 252.247 160.649 142.161 1
Cu 252.856 159.788 142.161 1
Cu 253.466 158.927 142.161 1
Cu 254.076 158.161 142.161 1
Cu 254.686 159.022 142.161 1
Cu 255.295 159.883 142.161 1
Cu 255.905 160.744 142.161 1
Cu 256.515 161.605 142.161 1
Cu 257.124 162.466 142.161 1
Cu 257.734 163.326 142.161 1
Cu 258.344 164.187 142.161 1
Cu 258.954 165.048 142.161 1
Cu 259.563 165.909 142.161 1
Cu 260.173 166.77 142.161 1
Cu 260.783 167.631 142.161 1
Cu 261.392 168.491 142.161 1
Cu 262.002 169.352 142.161 1
Cu 262.612 170.213 142.161 1
Cu 263.222 171.074 142.161 1
Cu 263.831 171.935 142.161 1
Cu 264.441 172.796 142.161 1
Cu 265.051 173.656 142.161 1
Cu 265.66 174.517 142.161 1
Cu 266.27 175.378 142.161 1
Cu 266.88 176.239 142.161 1
Cu 267.49 177.1 142.161 1
Cu 268.099 177.961 142.161 1
Cu 268.709 178.822 142.161 1
Cu 269.252 179.682 142.161 1
Cu 268.642 180.543 142.161 1
Cu 268.032 181.404 142.161 1
Cu 267.422 182.265 142.161 1
Cu 266.813 183.126 142.161 1
Cu 266.203 183.987 142.161 1
Cu 265.593 184.847 142.161 1
Cu 264.984 185.708 142.161 1
Cu 264.374 186.569 142.161 1
Cu 263.764 187.43 142.161 1
Cu 263.154 188.291 142.161 1
Cu 262.545 189.152 142.161 1
Cu 261.935 190.012 142.161 1
Cu 261.325 190.873 142.161 1
Cu 260.716 191.734 142.161 1
Cu 260.106 192.595 142.161 1
Cu 259.496 193.456 142.161 1
Cu 258.886 194.317 142.161 1
Cu 258.277 195.178 142.161 1
Cu 257.667 196.038 142.161 1
Cu 257.057 196.899 142.161 1
Cu 256.448 197.76 142.161 1
Cu 255.838 198.621 142.161 1
Cu 255.228 199.482 142.161 1
Cu 254.618 200.343 142.161 1
Cu 254.009 201.109 142.161 1
Cu 253.399 200.248 142.161 1
Cu 252.789 199.387 142.161 1
Cu 252.18 198.526 142.161 1
Cu 251.57 197.665 142.161 1
Cu 250.96 196.804 142.161 1
Cu 250.35 195.944 142.161 1
Cu 249.741 195.083 142.161 1
Cu 249.131 194.222 142.161 1
Cu 248.521 193.361 142.161 1
Cu 247.912 192.5 142.161 1
Cu 247.302 191.639 142.161 1
Cu 246.692 190.779 142.161 1
Cu 246.082 189.918 142.161 1
Cu 245.473 189.057 142.161 1
Cu 244.863 188.196 142.161 1
Cu 244.253 187.335 142.161 1
Cu 243.643 186.474 142.161 1
Cu 243.034 185.614 142.161 1
Cu 242.424 184.753 142.161 1
Cu 241.814 183.892 142.161 1
Cu 241.205 183.031 142.161 1
Cu 240.595 182.17 142.161 1
Cu 239.985 181.309 142.161 1
Cu 239.375 180.448 142.161 1
Cu 238.833 179.588 142.161 1
Cu 239.443 178.727 142.161 1
Cu 240.052 177.866 142.161 1
Cu 252.456 198.913 145.578 1
Cu 251.847 198.052 145.578 1
Cu 251.237 197.191 145.578 1
Cu 250.627 196.331 145.578 1
Cu 250.018 195.47 145.578 1
Cu 249.408 194.609 145.578 1
Cu 248.799 193.749 145.578 1
Cu 248.189 192.888 145.578 1
Cu 247.579 192.027 145.578 1
Cu 246.97 191.167 145.578 1
Cu 246.36 190.306 145.578 1
Cu 245.751 189.445 145.578 1
Cu 245.141 188.585 145.578 1
Cu 244.531 187.724 145.578 1
Cu 243.922 186.863 145.578 1
Cu 243.312 186.003 145.578 1
Cu 242.703 185.142 145.578 1
Cu 242.093 184.281 145.578 1
Cu 241.483 183.421 145.578 1
Cu 240.874 182.56 145.578 1
Cu 240.264 181.699 145.578 1
Cu 239.655 180.839 145.578 1
Cu 239.045 179.978 145.578 1
Cu 239.169 179.117 145.578 1
Cu 239.779 178.256 145.578 1
Cu 240.388 177.396 145.578 1
Cu 240.998 176.535 145.578 1
Cu 241.607 175.674 145.578 1
Cu 242.217 174.814 145.578 1
Cu 242.827 173.953 145.578 1
Cu 243.436 173.092 145.578 1
Cu 244.046 172.232 145.578 1
Cu 244.655 171.371 145.578 1
Cu 245.265 170.51 145.578 1
Cu 245.875 169.65 145.578 1
Cu 246.484 168.789 145.578 1
Cu 247.094 167.928 145.578 1
Cu 247.703 167.068 145.578 1
Cu 248.313 166.207 145.578 1
Cu 248.923 165.346 145.578 1
Cu 249.532 164.486 145.578 1
Cu 250.142 163.625 145.578 1
Cu 250.751 162.764 145.578 1
Cu 251.361 161.904 145.578 1
Cu 251.971 161.043 145.578 1
Cu 252.58 160.182 145.578 1
Cu 253.19 159.322 145.578 1
Cu 253.799 158.461 145.578 1
Cu 254.409 158.636 145.578 1
Cu 255.019 159.497 145.578 1
Cu 255.628 160.357 145.578 1
Cu 256.238 161.218 145.578 1
Cu 256.847 162.079 145.578 1
Cu 257.457 162.939 145.578 1
Cu 258.067 163.8 145.578 1
Cu 258.676 164.661 145.578 1
Cu 259.286 165.521 145.578 1
Cu 259.895 166.382 145.578 1
Cu 260.505 167.243 145.578 1
Cu 261.115 168.103 145.578 1
Cu 261.724 168.964 145.578 1
Cu 262.334 169.825 145.578 1
Cu 262.943 170.685 145.578 1
Cu 263.553 171.546 145.578 1
Cu 264.163 172.407 145.578 1
Cu 264.772 173.267 145.578 1
Cu 265.382 174.128 145.578 1
Cu 265.991 174.989 145.578 1
Cu 266.601 175.849 145.578 1
Cu 267.211 176.71 145.578 1
Cu 267.82 177.571 145.578 1
Cu 268.43 178.431 145.578 1
Cu 269.039 179.292 145.578 1
Cu 268.916 180.153 145.578 1
Cu 268.306 181.014 145.578 1
Cu 267.696 181.874 145.578 1
Cu 267.087 182.735 145.578 1
Cu 266.477 183.596 145.578 1
Cu 265.868 184.456 145.578 1
Cu 265.258 185.317 145.578 1
Cu 264.648 186.178 145.578 1
Cu 264.039 187.038 145.578 1
Cu 263.429 187.899 145.578 1
Cu 262.82 188.76 145.578 1
Cu 262.21 189.62 145.578 1
Cu 261.6 190.481 145.578 1
Cu 260.991 191.342 145.578 1
Cu 260.381 192.202 145.578 1
Cu 259.771 193.063 145.578 1
Cu 259.162 193.924 145.578 1
Cu 258.552 194.784 145.578 1
Cu 257.943 195.645 145.578 1
Cu 257.333 196.506 145.578 1
Cu 256.723 197.366 145.578 1
Cu 256.114 198.227 145.578 1
Cu 255.504 199.088 145.578 1
Cu 254.895 199.948 145.578 1
Cu 254.285 200.809 145.578 1
Cu 253.675 200.634 145.578 1
Cu 253.066 199.773 145.578 1
Cu 252.456 198.913 145.578 1
Cu 240.409 177.371 149.011 1
Cu 241.018 176.511 149.011 1
Cu 241.628 175.65 149.011 1
Cu 242.237 174.79 149.011 1
Cu 242.847 173.929 149.011 1
Cu 243.456 173.069 149.011 1
Cu 244.066 172.208 149.011 1
Cu 244.675 171.348 149.011 1
Cu 245.284 170.487 149.011 1
Cu 245.894 169.627 149.011 1
Cu 246.503 168.766 149.011 1
Cu 247.113 167.906 149.011 1
Cu 247.722 167.045 149.011 1
Cu 248.332 166.185 149.011 1
Cu 248.941 165.324 149.011 1
Cu 249.551 164.464 149.011 1
Cu 250.16 163.603 149.011 1
Cu 250.77 162.743 149.011 1
Cu 251.379 161.882 149.011 1
Cu 251.989 161.021 149.011 1
Cu 252.598 160.161 149.011 1
Cu 253.208 159.3 149.011 1
Cu 253.817 158.44 149.011 1
Cu 254.427 158.665 149.011 1
Cu 255.036 159.526 149.011 1
Cu 255.646 160.386 149.011 1
Cu 256.255 161.247 149.011 1
Cu 256.865 162.107 149.011 1
Cu 257.474 162.968 149.011 1
Cu 258.084 163.828 149.011 1
Cu 258.693 164.689 149.011 1
Cu 259.303 165.549 149.011 1
Cu 259.912 166.41 149.011 1
Cu 260.522 167.27 149.011 1
Cu 261.131 168.131 149.011 1
Cu 261.741 168.991 149.011 1
Cu 262.35 169.852 149.011 1
Cu 262.959 170.712 149.011 1
Cu 263.569 171.573 149.011 1
Cu 264.178 172.433 149.011 1
Cu 264.788 173.294 149.011 1
Cu 265.397 174.154 149.011 1
Cu 266.007 175.015 149.011 1
Cu 266.616 175.875 149.011 1
Cu 267.226 176.736 149.011 1
Cu 267.835 177.596 149.011 1
Cu 268.445 178.457 149.011 1
Cu 269.054 179.317 149.011 1
Cu 268.895 180.178 149.011 1
Cu 268.285 181.038 149.011 1
Cu 267.676 181.899 149.011 1
Cu 267.066 182.759 149.011 1
Cu 266.457 183.62 149.011 1
Cu 265.847 184.48 149.011 1
Cu 265.238 185.341 149.011 1
Cu 264.628 186.201 149.011 1
Cu 264.019 187.062 149.011 1
Cu 263.41 187.922 149.011 1
Cu 262.8 188.783 149.011 1
Cu 262.191 189.643 149.011 1
Cu 261.581 190.504 149.011 1
Cu 260.972 191.364 149.011 1
Cu 260.362 192.225 149.011 1
Cu 259.753 193.085 149.011 1
Cu 259.143 193.946 149.011 1
Cu 258.534 194.806 149.011 1
Cu 257.924 195.667 149.011 1
Cu 257.315 196.527 149.011 1
Cu 256.705 197.388 149.011 1
Cu 256.096 198.249 149.011 1
Cu 255.486 199.109 149.011 1
Cu 254.877 199.97 149.011 1
Cu 254.267 200.83 149.011 1
Cu 253.658 200.605 149.011 1
Cu 253.048 199.744 149.011 1
Cu 252.439 198.884 149.011 1
Cu 251.829 198.023 149.011 1
Cu 251.22 197.163 149.011 1
Cu 250.61 196.302 149.011 1
Cu 250.001 195.442 149.011 1
Cu 249.391 194.581 149.011 1
Cu 248.782 193.721 149.011 1
Cu 248.172 192.86 149.011 1
Cu 247.563 192 149.011 1
Cu 246.953 191.139 149.011 1
Cu 246.344 190.279 149.011 1
Cu 245.735 189.418 149.011 1
Cu 245.125 188.558 149.011 1
Cu 244.516 187.697 149.011 1
Cu 243.906 186.837 149.011 1
Cu 243.297 185.976 149.011 1
Cu 242.687 185.116 149.011 1
Cu 242.078 184.255 149.011 1
Cu 241.468 183.395 149.011 1
Cu 240.859 182.534 149.011 1
Cu 240.249 181.674 149.011 1
Cu 239.64 180.813 149.011 1
Cu 239.03 179.953 149.011 1
Cu 239.19 179.092 149.011 1
Cu 239.799 178.232 149.011 1
Cu 240.409 177.371 149.011 1
Cu 240.868 176.727 152.459 1
Cu 241.477 175.866 152.459 1
Cu 242.087 175.006 152.459 1
Cu 242.696 174.146 152.459 1
Cu 243.306 173.285 152.459 1
Cu 243.915 172.425 152.459 1
Cu 244.524 171.565 152.459 1
Cu 245.134 170.704 152.459 1
Cu 245.743 169.844 152.459 1
Cu 246.352 168.984 152.459 1
Cu 246.962 168.123 152.459 1
Cu 247.571 167.263 152.459 1
Cu 248.18 166.403 152.459 1
Cu 248.79 165.542 152.459 1
Cu 249.399 164.682 152.459 1
Cu 250.009 163.822 152.459 1
Cu 250.618 162.961 152.459 1
Cu 251.227 162.101 152.459 1
Cu 251.837 161.241 152.459 1
Cu 252.446 160.38 152.459 1
Cu 253.055 159.52 152.459 1
Cu 253.665 158.66 152.459 1
Cu 254.274 158.454 152.459 1
Cu 254.883 159.314 152.459 1
Cu 255.493 160.175 152.459 1
Cu 256.102 161.035 152.459 1
Cu 256.711 161.895 152.459 1
Cu 257.321 162.756 152.459 1
Cu 257.93 163.616 152.459 1
Cu 258.54 164.476 152.459 1
Cu 259.149 165.337 152.459 1
Cu 259.758 166.197 152.459 1
Cu 260.368 167.057 152.459 1
Cu 260.977 167.918 152.459 1
Cu 261.586 168.778 152.459 1
Cu 262.196 169.638 152.459 1
Cu 262.805 170.499 152.459 1
Cu 263.414 171.359 152.459 1
Cu 264.024 172.219 152.459 1
Cu 264.633 173.08 152.459 1
Cu 265.243 173.94 152.459 1
Cu 265.852 174.8 152.459 1
Cu 266.461 175.661 152.459 1
Cu 267.071 176.521 152.459 1
Cu 267.68 177.381 152.459 1
Cu 268.289 178.242 152.459 1
Cu 268.899 179.102 152.459 1
Cu 269.044 179.962 152.459 1
Cu 268.435 180.823 152.459 1
Cu 267.826 181.683 152.459 1
Cu 267.216 182.543 152.459 1
Cu 266.607 183.404 152.459 1
Cu 265.998 184.264 152.459 1
Cu 265.388 185.124 152.459 1
Cu 264.779 185.985 152.459 1
Cu 264.17 186.845 152.459 1
Cu 263.56 187.705 152.459 1
Cu 262.951 188.566 152.459 1
Cu 262.342 189.426 152.459 1
Cu 261.732 190.286 152.459 1
Cu 261.123 191.147 152.459 1
Cu 260.513 192.007 152.459 1
Cu 259.904 192.867 152.459 1
Cu 259.295 193.728 152.459 1
Cu 258.685 194.588 152.459 1
Cu 258.076 195.448 152.459 1
Cu 257.467 196.309 152.459 1
Cu 256.857 197.169 152.459 1
Cu 256.248 198.029 152.459 1
Cu 255.639 198.89 152.459 1
Cu 255.029 199.75 152.459 1
Cu 254.42 200.61 152.459 1
Cu 253.81 200.816 152.459 1
Cu 253.201 199.956 152.459 1
Cu 252.592 199.095 152.459 1
Cu 251.982 198.235 152.459 1
Cu 251.373 197.375 152.459 1
Cu 250.764 196.514 152.459 1
Cu 250.154 195.654 152.459 1
Cu 249.545 194.794 152.459 1
Cu 248.936 193.933 152.459 1
Cu 248.326 193.073 152.459 1
Cu 247.717 192.213 152.459 1
Cu 247.108 191.352 152.459 1
Cu 246.498 190.492 152.459 1
Cu 245.889 189.632 152.459 1
Cu 245.279 188.771 152.459 1
Cu 244.67 187.911 152.459 1
Cu 244.061 187.051 152.459 1
Cu 243.451 186.19 152.459 1
Cu 242.842 185.33 152.459 1
Cu 242.233 184.47 152.459 1
Cu 241.623 183.609 152.459 1
Cu 241.014 182.749 152.459 1
Cu 240.405 181.889 152.459 1
Cu 239.795 181.028 152.459 1
Cu 239.186 180.168 152.459 1
Cu 239.04 179.308 152.459 1
Cu 239.649 178.447 152.459 1
Cu 240.259 177.587 152.459 1
Cu 240.868 176.727 152.459 1
Cu 247.283 167.675 155.922 1
Cu 247.892 166.814 155.922 1
Cu 248.501 165.954 155.922 1
Cu 249.11 165.094 155.922 1
Cu 249.72 164.234 155.922 1
Cu 250.329 163.374 155.922 1
Cu 250.938 162.514 155.922 1
Cu 251.547 161.653 155.922 1
Cu 252.157 160.793 155.922 1
Cu 252.766 159.933 155.922 1
Cu 253.375 159.073 155.922 1
Cu 253.984 158.213 155.922 1
Cu 254.594 158.909 155.922 1
Cu 255.203 159.77 155.922 1
Cu 255.812 160.63 155.922 1
Cu 256.421 161.49 155.922 1
Cu 257.03 162.35 155.922 1
Cu 257.64 163.21 155.922 1
Cu 258.249 164.07 155.922 1
Cu 258.858 164.931 155.922 1
Cu 259.467 165.791 155.922 1
Cu 260.077 166.651 155.922 1
Cu 260.686 167.511 155.922 1
Cu 261.295 168.371 155.922 1
Cu 261.904 169.231 155.922 1
Cu 262.514 170.091 155.922 1
Cu 263.123 170.952 155.922 1
Cu 263.732 171.812 155.922 1
Cu 264.341 172.672 155.922 1
Cu 264.951 173.532 155.922 1
Cu 265.56 174.392 155.922 1
Cu 266.169 175.252 155.922 1
Cu 266.778 176.113 155.922 1
Cu 267.387 176.973 155.922 1
Cu 267.997 177.833 155.922 1
Cu 268.606 178.693 155.922 1
Cu 269.215 179.553 155.922 1
Cu 268.722 180.413 155.922 1
Cu 268.113 181.274 155.922 1
Cu 267.503 182.134 155.922 1
Cu 266.894 182.994 155.922 1
Cu 266.285 183.854 155.922 1
Cu 265.676 184.714 155.922 1
Cu 265.066 185.574 155.922 1
Cu 264.457 186.434 155.922 1
Cu 263.848 187.295 155.922 1
Cu 263.239 188.155 155.922 1
Cu 262.629 189.015 155.922 1
Cu 262.02 189.875 155.922 1
Cu 261.411 190.735 155.922 1
Cu 260.802 191.595 155.922 1
Cu 260.193 192.456 155.922 1
Cu 259.583 193.316 155.922 1
Cu 258.974 194.176 155.922 1
Cu 258.365 195.036 155.922 1
Cu 257.756 195.896 155.922 1
Cu 257.146 196.756 155.922 1
Cu 256.537 197.617 155.922 1
Cu 255.928 198.477 155.922 1
Cu 255.319 199.337 155.922 1
Cu 254.709 200.197 155.922 1
Cu 254.1 201.057 155.922 1
Cu 253.491 200.361 155.922 1
Cu 252.882 199.5 155.922 1
Cu 252.272 198.64 155.922 1
Cu 251.663 197.78 155.922 1
Cu 251.054 196.92 155.922 1
Cu 250.445 196.06 155.922 1
Cu 249.836 195.2 155.922 1
Cu 249.226 194.339 155.922 1
Cu 248.617 193.479 155.922 1
Cu 248.008 192.619 155.922 1
Cu 247.399 191.759 155.922 1
Cu 246.789 190.899 155.922 1
Cu 246.18 190.039 155.922 1
Cu 245.571 189.179 155.922 1
Cu 244.962 188.318 155.922 1
Cu 244.352 187.458 155.922 1
Cu 243.743 186.598 155.922 1
Cu 243.134 185.738 155.922 1
Cu 242.525 184.878 155.922 1
Cu 241.916 184.018 155.922 1
Cu 241.306 183.157 155.922 1
Cu 240.697 182.297 155.922 1
Cu 240.088 181.437 155.922 1
Cu 239.479 180.577 155.922 1
Cu 238.869 179.717 155.922 1
Cu 239.363 178.857 155.922 1
Cu 239.972 177.996 155.922 1
Cu 240.581 177.136 155.922 1
Cu 241.19 176.276 155.922 1
Cu 241.8 175.416 155.922 1
Cu 242.409 174.556 155.922 1
Cu 243.018 173.696 155.922 1
Cu 243.627 172.836 155.922 1
Cu 244.237 171.975 155.922 1
Cu 244.846 171.115 155.922 1
Cu 245.455 170.255 155.922 1
Cu 246.064 169.395 155.922 1
Cu 246.674 168.535 155.922 1
Cu 247.283 167.675 155.922 1
Cu 257.979 163.693 159.399 1
Cu 258.588 164.553 159.399 1
Cu 259.197 165.413 159.399 1
Cu 259.806 166.273 159.399 1
Cu 260.415 167.133 159.399 1
Cu 261.024 167.993 159.399 1
Cu 261.633 168.853 159.399 1
Cu 262.242 169.713 159.399 1
Cu 262.851 170.573 159.399 1
Cu 263.461 171.433 159.399 1
Cu 264.07 172.293 159.399 1
Cu 264.679 173.153 159.399 1
Cu 265.288 174.013 159.399 1
Cu 265.897 174.873 159.399 1
Cu 266.506 175.733 159.399 1
Cu 267.115 176.593 159.399 1
Cu 267.724 177.453 159.399 1
Cu 268.333 178.313 159.399 1
Cu 268.942 179.173 159.399 1
Cu 268.988 180.033 159.399 1
Cu 268.379 180.893 159.399 1
Cu 267.77 181.753 159.399 1
Cu 267.161 182.613 159.399 1
Cu 266.552 183.473 159.399 1
Cu 265.943 184.333 159.399 1
Cu 265.333 185.193 159.399 1
Cu 264.724 186.053 159.399 1
Cu 264.115 186.913 159.399 1
Cu 263.506 187.773 159.399 1
Cu 262.897 188.632 159.399 1
Cu 262.288 189.492 159.399 1
Cu 261.679 190.352 159.399 1
Cu 261.07 191.212 159.399 1
Cu 260.461 192.072 159.399 1
Cu 259.852 192.932 159.399 1
Cu 259.242 193.792 159.399 1
Cu 258.633 194.652 159.399 1
Cu 258.024 195.512 159.399 1
Cu 257.415 196.372 159.399 1
Cu 256.806 197.232 159.399 1
Cu 256.197 198.092 159.399 1
Cu 255.588 198.952 159.399 1
Cu 254.979 199.812 159.399 1
Cu 254.37 200.672 159.399 1
Cu 253.761 200.737 159.399 1
Cu 253.151 199.877 159.399 1
Cu 252.542 199.017 159.399 1
Cu 251.933 198.157 159.399 1
Cu 251.324 197.297 159.399 1
Cu 250.715 196.437 159.399 1
Cu 250.106 195.577 159.399 1
Cu 249.497 194.717 159.399 1
Cu 248.888 193.857 159.399 1
Cu 248.279 192.997 159.399 1
Cu 247.67 192.137 159.399 1
Cu 247.06 191.277 159.399 1
Cu 246.451 190.417 159.399 1
Cu 245.842 189.557 159.399 1
Cu 245.233 188.697 159.399 1
Cu 244.624 187.837 159.399 1
Cu 244.015 186.977 159.399 1
Cu 243.406 186.117 159.399 1
Cu 242.797 185.257 159.399 1
Cu 242.188 184.397 159.399 1
Cu 241.578 183.537 159.399 1
Cu 240.969 182.677 159.399 1
Cu 240.36 181.817 159.399 1
Cu 239.751 180.957 159.399 1
Cu 239.142 180.097 159.399 1
Cu 239.096 179.237 159.399 1
Cu 239.706 178.377 159.399 1
Cu 240.315 177.517 159.399 1
Cu 240.924 176.657 159.399 1
Cu 241.533 175.797 159.399 1
Cu 242.142 174.937 159.399 1
Cu 242.751 174.077 159.399 1
Cu 243.36 173.217 159.399 1
Cu 243.969 172.357 159.399 1
Cu 244.578 171.497 159.399 1
Cu 245.187 170.638 159.399 1
Cu 245.797 169.778 159.399 1
Cu 246.406 168.918 159.399 1
Cu 247.015 168.058 159.399 1
Cu 247.624 167.198 159.399 1
Cu 248.233 166.338 159.399 1
Cu 248.842 165.478 159.399 1
Cu 249.451 164.618 159.399 1
Cu 250.06 163.758 159.399 1
Cu 250.669 162.898 159.399 1
Cu 251.278 162.038 159.399 1
Cu 251.888 161.178 159.399 1
Cu 252.497 160.318 159.399 1
Cu 253.106 159.458 159.399 1
Cu 253.715 158.598 159.399 1
Cu 254.324 158.533 159.399 1
Cu 254.933 159.393 159.399 1
Cu 255.542 160.253 159.399 1
Cu 256.151 161.113 159.399 1
Cu 256.76 161.973 159.399 1
Cu 257.369 162.833 159.399 1
Cu 257.979 163.693 159.399 1
Cu 268.319 180.972 162.891 1
Cu 267.71 181.832 162.891 1
Cu 267.102 182.692 162.891 1
Cu 266.493 183.551 162.891 1
Cu 265.884 184.411 162.891 1
Cu 265.275 185.271 162.891 1
Cu 264.666 186.131 162.891 1
Cu 264.057 186.991 162.891 1
Cu 263.448 187.85 162.891 1
Cu 262.839 188.71 162.891 1
Cu 262.23 189.57 162.891 1
Cu 261.621 190.43 162.891 1
Cu 261.012 191.289 162.891 1
Cu 260.403 192.149 162.891 1
Cu 259.794 193.009 162.891 1
Cu 259.185 193.869 162.891 1
Cu 258.576 194.729 162.891 1
Cu 257.967 195.588 162.891 1
Cu 257.358 196.448 162.891 1
Cu 256.749 197.308 162.891 1
Cu 256.14 198.168 162.891 1
Cu 255.531 199.027 162.891 1
Cu 254.922 199.887 162.891 1
Cu 254.313 200.747 162.891 1
Cu 253.704 200.652 162.891 1
Cu 253.095 199.792 162.891 1
Cu 252.486 198.933 162.891 1
Cu 251.877 198.073 162.891 1
Cu 251.268 197.213 162.891 1
Cu 250.659 196.353 162.891 1
Cu 250.05 195.494 162.891 1
Cu 249.441 194.634 162.891 1
Cu 248.832 193.774 162.891 1
Cu 248.223 192.914 162.891 1
Cu 247.615 192.054 162.891 1
Cu 247.006 191.195 162.891 1
Cu 246.397 190.335 162.891 1
Cu 245.788 189.475 162.891 1
Cu 245.179 188.615 162.891 1
Cu 244.57 187.756 162.891 1
Cu 243.961 186.896 162.891 1
Cu 243.352 186.036 162.891 1
Cu 242.743 185.176 162.891 1
Cu 242.134 184.316 162.891 1
Cu 241.525 183.457 162.891 1
Cu 240.916 182.597 162.891 1
Cu 240.307 181.737 162.891 1
Cu 239.698 180.877 162.891 1
Cu 239.089 180.018 162.891 1
Cu 239.156 179.158 162.891 1
Cu 239.765 178.298 162.891 1
Cu 240.374 177.438 162.891 1
Cu 240.983 176.578 162.891 1
Cu 241.592 175.719 162.891 1
Cu 242.201 174.859 162.891 1
Cu 242.81 173.999 162.891 1
Cu 243.419 173.139 162.891 1
Cu 244.028 172.279 162.891 1
Cu 244.637 171.42 162.891 1
Cu 245.246 170.56 162.891 1
Cu 245.855 169.7 162.891 1
Cu 246.464 168.84 162.891 1
Cu 247.073 167.981 162.891 1
Cu 247.682 167.121 162.891 1
Cu 248.291 166.261 162.891 1
Cu 248.9 165.401 162.891 1
Cu 249.509 164.541 162.891 1
Cu 250.118 163.682 162.891 1
Cu 250.726 162.822 162.891 1
Cu 251.335 161.962 162.891 1
Cu 251.944 161.102 162.891 1
Cu 252.553 160.243 162.891 1
Cu 253.162 159.383 162.891 1
Cu 253.771 158.523 162.891 1
Cu 254.38 158.618 162.891 1
Cu 254.989 159.478 162.891 1
Cu 255.598 160.337 162.891 1
Cu 256.207 161.197 162.891 1
Cu 256.816 162.057 162.891 1
Cu 257.425 162.917 162.891 1
Cu 258.034 163.776 162.891 1
Cu 258.643 164.636 162.891 1
Cu 259.252 165.496 162.891 1
Cu 259.861 166.356 162.891 1
Cu 260.47 167.216 162.891 1
Cu 261.079 168.075 162.891 1
Cu 261.688 168.935 162.891 1
Cu 262.297 169.795 162.891 1
Cu 262.906 170.655 162.891 1
Cu 263.515 171.514 162.891 1
Cu 264.124 172.374 162.891 1
Cu 264.733 173.234 162.891 1
Cu 265.342 174.094 162.891 1
Cu 265.951 174.954 162.891 1
Cu 266.56 175.813 162.891 1
Cu 267.169 176.673 162.891 1
Cu 267.778 177.533 162.891 1
Cu 268.387 178.393 162.891 1
Cu 268.996 179.252 162.891 1
Cu 268.928 180.112 162.891 1
Cu 268.319 180.972 162.891 1
Cu 267.288 182.424 166.398 1
Cu 266.679 183.283 166.398 1
Cu 266.07 184.143 166.398 1
Cu 265.461 185.002 166.398 1
Cu 264.853 185.862 166.398 1
Cu 264.244 186.722 166.398 1
Cu 263.635 187.581 166.398 1
Cu 263.026 188.441 166.398 1
Cu 262.417 189.3 166.398 1
Cu 261.808 190.16 166.398 1
Cu 261.2 191.019 166.398 1
Cu 260.591 191.879 166.398 1
Cu 259.982 192.739 166.398 1
Cu 259.373 193.598 166.398 1
Cu 258.764 194.458 166.398 1
Cu 258.155 195.317 166.398 1
Cu 257.547 196.177 166.398 1
Cu 256.938 197.037 166.398 1
Cu 256.329 197.896 166.398 1
Cu 255.72 198.756 166.398 1
Cu 255.111 199.615 166.398 1
Cu 254.502 200.475 166.398 1
Cu 253.894 200.915 166.398 1
Cu 253.285 200.055 166.398 1
Cu 252.676 199.196 166.398 1
Cu 252.067 198.336 166.398 1
Cu 251.458 197.476 166.398 1
Cu 250.849 196.617 166.398 1
Cu 250.241 195.757 166.398 1
Cu 249.632 194.898 166.398 1
Cu 249.023 194.038 166.398 1
Cu 248.414 193.179 166.398 1
Cu 247.805 192.319 166.398 1
Cu 247.197 191.459 166.398 1
Cu 246.588 190.6 166.398 1
Cu 245.979 189.74 166.398 1
Cu 245.37 188.881 166.398 1
Cu 244.761 188.021 166.398 1
Cu 244.152 187.161 166.398 1
Cu 243.544 186.302 166.398 1
Cu 242.935 185.442 166.398 1
Cu 242.326 184.583 166.398 1
Cu 241.717 183.723 166.398 1
Cu 241.108 182.864 166.398 1
Cu 240.499 182.004 166.398 1
Cu 239.891 181.144 166.398 1
Cu 239.282 180.285 166.398 1
Cu 238.97 179.425 166.398 1
Cu 239.579 178.566 166.398 1
Cu 240.188 177.706 166.398 1
Cu 240.797 176.846 166.398 1
Cu 241.405 175.987 166.398 1
Cu 242.014 175.127 166.398 1
Cu 242.623 174.268 166.398 1
Cu 243.232 173.408 166.398 1
Cu 243.841 172.548 166.398 1
Cu 244.45 171.689 166.398 1
Cu 245.058 170.829 166.398 1
Cu 245.667 169.97 166.398 1
Cu 246.276 169.11 166.398 1
Cu 246.885 168.251 166.398 1
Cu 247.494 167.391 166.398 1
Cu 248.103 166.531 166.398 1
Cu 248.711 165.672 166.398 1
Cu 249.32 164.812 166.398 1
Cu 249.929 163.953 166.398 1
Cu 250.538 163.093 166.398 1
Cu 251.147 162.233 166.398 1
Cu 251.756 161.374 166.398 1
Cu 252.364 160.514 166.398 1
Cu 252.973 159.655 166.398 1
Cu 253.582 158.795 166.398 1
Cu 254.191 158.355 166.398 1
Cu 254.8 159.215 166.398 1
Cu 255.409 160.074 166.398 1
Cu 256.017 160.934 166.398 1
Cu 256.626 161.794 166.398 1
Cu 257.235 162.653 166.398 1
Cu 257.844 163.513 166.398 1
Cu 258.453 164.372 166.398 1
Cu 259.062 165.232 166.398 1
Cu 259.67 166.091 166.398 1
Cu 260.279 166.951 166.398 1
Cu 260.888 167.811 166.398 1
Cu 261.497 168.67 166.398 1
Cu 262.106 169.53 166.398 1
Cu 262.714 170.389 166.398 1
Cu 263.323 171.249 166.398 1
Cu 263.932 172.109 166.398 1
Cu 264.541 172.968 166.398 1
Cu 265.15 173.828 166.398 1
Cu 265.759 174.687 166.398 1
Cu 266.367 175.547 166.398 1
Cu 266.976 176.406 166.398 1
Cu 267.585 177.266 166.398 1
Cu 268.194 178.126 166.398 1
Cu 268.803 178.985 166.398 1
Cu 269.114 179.845 166.398 1
Cu 268.506 180.704 166.398 1
Cu 267.897 181.564 166.398 1
Cu 267.288 182.424 166.398 1
Cu 263.68 187.512 169.918 1
Cu 263.071 188.372 169.918 1
Cu 262.463 189.231 169.918 1
Cu 261.854 190.091 169.918 1
Cu 261.245 190.95 169.918 1
Cu 260.637 191.809 169.918 1
Cu 260.028 192.669 169.918 1
Cu 259.419 193.528 169.918 1
Cu 258.81 194.388 169.918 1
Cu 258.202 195.247 169.918 1
Cu 257.593 196.106 169.918 1
Cu 256.984 196.966 169.918 1
Cu 256.376 197.825 169.918 1
Cu 255.767 198.684 169.918 1
Cu 255.158 199.544 169.918 1
Cu 254.55 200.403 169.918 1
Cu 253.941 200.977 169.918 1
Cu 253.332 200.117 169.918 1
Cu 252.724 199.258 169.918 1
Cu 252.115 198.399 169.918 1
Cu 251.506 197.539 169.918 1
Cu 250.898 196.68 169.918 1
Cu 250.289 195.82 169.918 1
Cu 249.68 194.961 169.918 1
Cu 249.072 194.102 169.918 1
Cu 248.463 193.242 169.918 1
Cu 247.854 192.383 169.918 1
Cu 247.245 191.523 169.918 1
Cu 246.637 190.664 169.918 1
Cu 246.028 189.805 169.918 1
Cu 245.419 188.945 169.918 1
Cu 244.811 188.086 169.918 1
Cu 244.202 187.227 169.918 1
Cu 243.593 186.367 169.918 1
Cu 242.985 185.508 169.918 1
Cu 242.376 184.648 169.918 1
Cu 241.767 183.789 169.918 1
Cu 241.159 182.93 169.918 1
Cu 240.55 182.07 169.918 1
Cu 239.941 181.211 169.918 1
Cu 239.333 180.351 169.918 1
Cu 238.926 179.492 169.918 1
Cu 239.535 178.633 169.918 1
Cu 240.144 177.773 169.918 1
Cu 240.752 176.914 169.918 1
Cu 241.361 176.054 169.918 1
Cu 241.97 175.195 169.918 1
Cu 242.578 174.336 169.918 1
Cu 243.187 173.476 169.918 1
Cu 243.796 172.617 169.918 1
Cu 244.405 171.758 169.918 1
Cu 245.013 170.898 169.918 1
Cu 245.622 170.039 169.918 1
Cu 246.231 169.179 169.918 1
Cu 246.839 168.32 169.918 1
Cu 247.448 167.461 169.918 1
Cu 248.057 166.601 169.918 1
Cu 248.665 165.742 169.918 1
Cu 249.274 164.882 169.918 1
Cu 249.883 164.023 169.918 1
Cu 250.491 163.164 169.918 1
Cu 251.1 162.304 169.918 1
Cu 251.709 161.445 169.918 1
Cu 252.317 160.586 169.918 1
Cu 252.926 159.726 169.918 1
Cu 253.535 158.867 169.918 1
Cu 254.144 158.293 169.918 1
Cu 254.752 159.153 169.918 1
Cu 255.361 160.012 169.918 1
Cu 255.97 160.871 169.918 1
Cu 256.578 161.731 169.918 1
Cu 257.187 162.59 169.918 1
Cu 257.796 163.45 169.918 1
Cu 258.404 164.309 169.918 1
Cu 259.013 165.168 169.918 1
Cu 259.622 166.028 169.918 1
Cu 260.23 166.887 169.918 1
Cu 260.839 167.747 169.918 1
Cu 261.448 168.606 169.918 1
Cu 262.056 169.465 169.918 1
Cu 262.665 170.325 169.918 1
Cu 263.274 171.184 169.918 1
Cu 263.883 172.043 169.918 1
Cu 264.491 172.903 169.918 1
Cu 265.1 173.762 169.918 1
Cu 265.709 174.622 169.918 1
Cu 266.317 175.481 169.918 1
Cu 266.926 176.34 169.918 1
Cu 267.535 177.2 169.918 1
Cu 268.143 178.059 169.918 1
Cu 268.752 178.919 169.918 1
Cu 269.158 179.778 169.918 1
Cu 268.549 180.637 169.918 1
Cu 267.941 181.497 169.918 1
Cu 267.332 182.356 169.918 1
Cu 266.723 183.216 169.918 1
Cu 266.115 184.075 169.918 1
Cu 265.506 184.934 169.918 1
Cu 264.897 185.794 169.918 1
Cu 264.289 186.653 169.918 1
Cu 263.68 187.512 169.918 1
Cu 241.935 184.02 173.453 1
Cu 241.326 183.161 173.453 1
Cu 240.718 182.302 173.453 1
Cu 240.109 181.443 173.453 1
Cu 239.5 180.583 173.453 1
Cu 238.892 179.724 173.453 1
Cu 239.374 178.865 173.453 1
Cu 239.983 178.006 173.453 1
Cu 240.591 177.147 173.453 1
Cu 241.2 176.287 173.453 1
Cu 241.808 175.428 173.453 1
Cu 242.417 174.569 173.453 1
Cu 243.025 173.71 173.453 1
Cu 243.634 172.851 173.453 1
Cu 244.242 171.992 173.453 1
Cu 244.851 171.132 173.453 1
Cu 245.46 170.273 173.453 1
Cu 246.068 169.414 173.453 1
Cu 246.677 168.555 173.453 1
Cu 247.285 167.696 173.453 1
Cu 247.894 166.836 173.453 1
Cu 248.502 165.977 173.453 1
Cu 249.111 165.118 173.453 1
Cu 249.719 164.259 173.453 1
Cu 250.328 163.4 173.453 1
Cu 250.936 162.541 173.453 1
Cu 251.545 161.681 173.453 1
Cu 252.153 160.822 173.453 1
Cu 252.762 159.963 173.453 1
Cu 253.371 159.104 173.453 1
Cu 253.979 158.245 173.453 1
Cu 254.588 158.926 173.453 1
Cu 255.196 159.785 173.453 1
Cu 255.805 160.644 173.453 1
Cu 256.413 161.503 173.453 1
Cu 257.022 162.362 173.453 1
Cu 257.63 163.221 173.453 1
Cu 258.239 164.081 173.453 1
Cu 258.847 164.94 173.453 1
Cu 259.456 165.799 173.453 1
Cu 260.065 166.658 173.453 1
Cu 260.673 167.517 173.453 1
Cu 261.282 168.377 173.453 1
Cu 261.89 169.236 173.453 1
Cu 262.499 170.095 173.453 1
Cu 263.107 170.954 173.453 1
Cu 263.716 171.813 173.453 1
Cu 264.324 172.672 173.453 1
Cu 264.933 173.532 173.453 1
Cu 265.541 174.391 173.453 1
Cu 266.15 175.25 173.453 1
Cu 266.758 176.109 173.453 1
Cu 267.367 176.968 173.453 1
Cu 267.976 177.827 173.453 1
Cu 268.584 178.687 173.453 1
Cu 269.193 179.546 173.453 1
Cu 268.71 180.405 173.453 1
Cu 268.102 181.264 173.453 1
Cu 267.493 182.123 173.453 1
Cu 266.885 182.983 173.453 1
Cu 266.276 183.842 173.453 1
Cu 265.668 184.701 173.453 1
Cu 265.059 185.56 173.453 1
Cu 264.451 186.419 173.453 1
Cu 263.842 187.278 173.453 1
Cu 263.234 188.138 173.453 1
Cu 262.625 188.997 173.453 1
Cu 262.016 189.856 173.453 1
Cu 261.408 190.715 173.453 1
Cu 260.799 191.574 173.453 1
Cu 260.191 192.434 173.453 1
Cu 259.582 193.293 173.453 1
Cu 258.974 194.152 173.453 1
Cu 258.365 195.011 173.453 1
Cu 257.757 195.87 173.453 1
Cu 257.148 196.729 173.453 1
Cu 256.54 197.589 173.453 1
Cu 255.931 198.448 173.453 1
Cu 255.322 199.307 173.453 1
Cu 254.714 200.166 173.453 1
Cu 254.105 201.025 173.453 1
Cu 253.497 200.344 173.453 1
Cu 252.888 199.485 173.453 1
Cu 252.28 198.626 173.453 1
Cu 251.671 197.767 173.453 1
Cu 251.063 196.908 173.453 1
Cu 250.454 196.049 173.453 1
Cu 249.846 195.189 173.453 1
Cu 249.237 194.33 173.453 1
Cu 248.629 193.471 173.453 1
Cu 248.02 192.612 173.453 1
Cu 247.411 191.753 173.453 1
Cu 246.803 190.893 173.453 1
Cu 246.194 190.034 173.453 1
Cu 245.586 189.175 173.453 1
Cu 244.977 188.316 173.453 1
Cu 244.369 187.457 173.453 1
Cu 243.76 186.598 173.453 1
Cu 243.152 185.738 173.453 1
Cu 242.543 184.879 173.453 1
Cu 241.935 184.02 173.453 1
Cu 246.629 190.643 177.001 1
Cu 246.021 189.784 177.001 1
Cu 245.412 188.925 177.001 1
Cu 244.804 188.066 177.001 1
Cu 244.195 187.207 177.001 1
Cu 243.587 186.348 177.001 1
Cu 242.979 185.489 177.001 1
Cu 242.37 184.63 177.001 1
Cu 241.762 183.771 177.001 1
Cu 241.153 182.912 177.001 1
Cu 240.545 182.053 177.001 1
Cu 239.937 181.194 177.001 1
Cu 239.328 180.335 177.001 1
Cu 238.945 179.476 177.001 1
Cu 239.554 178.617 177.001 1
Cu 240.162 177.758 177.001 1
Cu 240.77 176.899 177.001 1
Cu 241.379 176.04 177.001 1
Cu 241.987 175.181 177.001 1
Cu 242.595 174.322 177.001 1
Cu 243.204 173.463 177.001 1
Cu 243.812 172.604 177.001 1
Cu 244.421 171.745 177.001 1
Cu 245.029 170.886 177.001 1
Cu 245.637 170.027 177.001 1
Cu 246.246 169.168 177.001 1
Cu 246.854 168.309 177.001 1
Cu 247.463 167.45 177.001 1
Cu 248.071 166.592 177.001 1
Cu 248.679 165.733 177.001 1
Cu 249.288 164.874 177.001 1
Cu 249.896 164.015 177.001 1
Cu 250.505 163.156 177.001 1
Cu 251.113 162.297 177.001 1
Cu 251.721 161.438 177.001 1
Cu 252.33 160.579 177.001 1
Cu 252.938 159.72 177.001 1
Cu 253.546 158.861 177.001 1
Cu 254.155 158.32 177.001 1
Cu 254.763 159.179 177.001 1
Cu 255.372 160.038 177.001 1
Cu 255.98 160.897 177.001 1
Cu 256.588 161.756 177.001 1
Cu 257.197 162.615 177.001 1
Cu 257.805 163.474 177.001 1
Cu 258.414 164.333 177.001 1
Cu 259.022 165.192 177.001 1
Cu 259.63 166.051 177.001 1
Cu 260.239 166.91 177.001 1
Cu 260.847 167.768 177.001 1
Cu 261.456 168.627 177.001 1
Cu 262.064 169.486 177.001 1
Cu 262.672 170.345 177.001 1
Cu 263.281 171.204 177.001 1
Cu 263.889 172.063 177.001 1
Cu 264.497 172.922 177.001 1
Cu 265.106 173.781 177.001 1
Cu 265.714 174.64 177.001 1
Cu 266.323 175.499 177.001 1
Cu 266.931 176.358 177.001 1
Cu 267.539 177.217 177.001 1
Cu 268.148 178.076 177.001 1
Cu 268.756 178.935 177.001 1
Cu 269.139 179.794 177.001 1
Cu 268.531 180.653 177.001 1
Cu 267.923 181.512 177.001 1
Cu 267.314 182.371 177.001 1
Cu 266.706 183.23 177.001 1
Cu 266.097 184.089 177.001 1
Cu 265.489 184.948 177.001 1
Cu 264.881 185.807 177.001 1
Cu 264.272 186.666 177.001 1
Cu 263.664 187.525 177.001 1
Cu 263.055 188.384 177.001 1
Cu 262.447 189.243 177.001 1
Cu 261.839 190.102 177.001 1
Cu 261.23 190.961 177.001 1
Cu 260.622 191.82 177.001 1
Cu 260.014 192.678 177.001 1
Cu 259.405 193.537 177.001 1
Cu 258.797 194.396 177.001 1
Cu 258.188 195.255 177.001 1
Cu 257.58 196.114 177.001 1
Cu 256.972 196.973 177.001 1
Cu 256.363 197.832 177.001 1
Cu 255.755 198.691 177.001 1
Cu 255.146 199.55 177.001 1
Cu 254.538 200.409 177.001 1
Cu 253.93 200.95 177.001 1
Cu 253.321 200.091 177.001 1
Cu 252.713 199.232 177.001 1
Cu 252.104 198.373 177.001 1
Cu 251.496 197.514 177.001 1
Cu 250.888 196.655 177.001 1
Cu 250.279 195.796 177.001 1
Cu 249.671 194.937 177.001 1
Cu 249.063 194.078 177.001 1
Cu 248.454 193.219 177.001 1
Cu 247.846 192.36 177.001 1
Cu 247.237 191.502 177.001 1
Cu 246.629 190.643 177.001 1
Cu 259.419 193.512 180.562 1
Cu 258.811 194.371 180.562 1
Cu 258.203 195.23 180.562 1
Cu 257.594 196.089 180.562 1
Cu 256.986 196.947 180.562 1
Cu 256.378 197.806 180.562 1
Cu 255.77 198.665 180.562 1
Cu 255.161 199.524 180.562 1
Cu 254.553 200.382 180.562 1
Cu 253.945 200.966 180.562 1
Cu 253.337 200.108 180.562 1
Cu 252.728 199.249 180.562 1
Cu 252.12 198.39 180.562 1
Cu 251.512 197.531 180.562 1
Cu 250.904 196.673 180.562 1
Cu 250.296 195.814 180.562 1
Cu 249.687 194.955 180.562 1
Cu 249.079 194.096 180.562 1
Cu 248.471 193.238 180.562 1
Cu 247.863 192.379 180.562 1
Cu 247.254 191.52 180.562 1
Cu 246.646 190.661 180.562 1
Cu 246.038 189.803 180.562 1
Cu 245.43 188.944 180.562 1
Cu 244.821 188.085 180.562 1
Cu 244.213 187.226 180.562 1
Cu 243.605 186.368 180.562 1
Cu 242.997 185.509 180.562 1
Cu 242.388 184.65 180.562 1
Cu 241.78 183.791 180.562 1
Cu 241.172 182.933 180.562 1
Cu 240.564 182.074 180.562 1
Cu 239.956 181.215 180.562 1
Cu 239.347 180.356 180.562 1
Cu 238.934 179.498 180.562 1
Cu 239.542 178.639 180.562 1
Cu 240.15 177.78 180.562 1
Cu 240.758 176.921 180.562 1
Cu 241.367 176.063 180.562 1
Cu 241.975 175.204 180.562 1
Cu 242.583 174.345 180.562 1
Cu 243.191 173.486 180.562 1
Cu 243.8 172.628 180.562 1
Cu 244.408 171.769 180.562 1
Cu 245.016 170.91 180.562 1
Cu 245.624 170.051 180.562 1
Cu 246.233 169.193 180.562 1
Cu 246.841 168.334 180.562 1
Cu 247.449 167.475 180.562 1
Cu 248.057 166.616 180.562 1
Cu 248.665 165.758 180.562 1
Cu 249.274 164.899 180.562 1
Cu 249.882 164.04 180.562 1
Cu 250.49 163.181 180.562 1
Cu 251.098 162.323 180.562 1
Cu 251.707 161.464 180.562 1
Cu 252.315 160.605 180.562 1
Cu 252.923 159.746 180.562 1
Cu 253.531 158.888 180.562 1
Cu 254.14 158.304 180.562 1
Cu 254.748 159.162 180.562 1
Cu 255.356 160.021 180.562 1
Cu 255.964 160.88 180.562 1
Cu 256.573 161.739 180.562 1
Cu 257.181 162.597 180.562 1
Cu 257.789 163.456 180.562 1
Cu 258.397 164.315 180.562 1
Cu 259.005 165.174 180.562 1
Cu 259.614 166.032 180.562 1
Cu 260.222 166.891 180.562 1
Cu 260.83 167.75 180.562 1
Cu 261.438 168.609 180.562 1
Cu 262.047 169.467 180.562 1
Cu 262.655 170.326 180.562 1
Cu 263.263 171.185 180.562 1
Cu 263.871 172.044 180.562 1
Cu 264.48 172.902 180.562 1
Cu 265.088 173.761 180.562 1
Cu 265.696 174.62 180.562 1
Cu 266.304 175.479 180.562 1
Cu 266.913 176.337 180.562 1
Cu 267.521 177.196 180.562 1
Cu 268.129 178.055 180.562 1
Cu 268.737 178.914 180.562 1
Cu 269.151 179.772 180.562 1
Cu 268.543 180.631 180.562 1
Cu 267.934 181.49 180.562 1
Cu 267.326 182.349 180.562 1
Cu 266.718 183.207 180.562 1
Cu 266.11 184.066 180.562 1
Cu 265.501 184.925 180.562 1
Cu 264.893 185.784 180.562 1
Cu 264.285 186.642 180.562 1
Cu 263.677 187.501 180.562 1
Cu 263.068 188.36 180.562 1
Cu 262.46 189.219 180.562 1
Cu 261.852 190.077 180.562 1
Cu 261.244 190.936 180.562 1
Cu 260.636 191.795 180.562 1
Cu 260.027 192.654 180.562 1
Cu 259.419 193.512 180.562 1
Cu 241.224 183.001 184.137 1
Cu 240.616 182.142 184.137 1
Cu 240.008 181.284 184.137 1
Cu 239.4 180.425 184.137 1
Cu 238.889 179.567 184.137 1
Cu 239.497 178.708 184.137 1
Cu 240.105 177.85 184.137 1
Cu 240.713 176.991 184.137 1
Cu 241.321 176.133 184.137 1
Cu 241.929 175.274 184.137 1
Cu 242.537 174.416 184.137 1
Cu 243.145 173.557 184.137 1
Cu 243.753 172.699 184.137 1
Cu 244.361 171.84 184.137 1
Cu 244.969 170.982 184.137 1
Cu 245.577 170.123 184.137 1
Cu 246.186 169.265 184.137 1
Cu 246.794 168.406 184.137 1
Cu 247.402 167.548 184.137 1
Cu 248.01 166.689 184.137 1
Cu 248.618 165.83 184.137 1
Cu 249.226 164.972 184.137 1
Cu 249.834 164.113 184.137 1
Cu 250.442 163.255 184.137 1
Cu 251.05 162.396 184.137 1
Cu 251.658 161.538 184.137 1
Cu 252.266 160.679 184.137 1
Cu 252.874 159.821 184.137 1
Cu 253.482 158.962 184.137 1
Cu 254.091 158.24 184.137 1
Cu 254.699 159.099 184.137 1
Cu 255.307 159.957 184.137 1
Cu 255.915 160.816 184.137 1
Cu 256.523 161.674 184.137 1
Cu 257.131 162.533 184.137 1
Cu 257.739 163.391 184.137 1
Cu 258.347 164.25 184.137 1
Cu 258.955 165.108 184.137 1
Cu 259.563 165.967 184.137 1
Cu 260.171 166.825 184.137 1
Cu 260.779 167.684 184.137 1
Cu 261.387 168.542 184.137 1
Cu 261.996 169.401 184.137 1
Cu 262.604 170.259 184.137 1
Cu 263.212 171.118 184.137 1
Cu 263.82 171.976 184.137 1
Cu 264.428 172.835 184.137 1
Cu 265.036 173.693 184.137 1
Cu 265.644 174.552 184.137 1
Cu 266.252 175.411 184.137 1
Cu 266.86 176.269 184.137 1
Cu 267.468 177.128 184.137 1
Cu 268.076 177.986 184.137 1
Cu 268.684 178.845 184.137 1
Cu 269.196 179.703 184.137 1
Cu 268.588 180.562 184.137 1
Cu 267.98 181.42 184.137 1
Cu 267.372 182.279 184.137 1
Cu 266.764 183.137 184.137 1
Cu 266.156 183.996 184.137 1
Cu 265.547 184.854 184.137 1
Cu 264.939 185.713 184.137 1
Cu 264.331 186.571 184.137 1
Cu 263.723 187.43 184.137 1
Cu 263.115 188.288 184.137 1
Cu 262.507 189.147 184.137 1
Cu 261.899 190.005 184.137 1
Cu 261.291 190.864 184.137 1
Cu 260.683 191.722 184.137 1
Cu 260.075 192.581 184.137 1
Cu 259.467 193.44 184.137 1
Cu 258.859 194.298 184.137 1
Cu 258.251 195.157 184.137 1
Cu 257.642 196.015 184.137 1
Cu 257.034 196.874 184.137 1
Cu 256.426 197.732 184.137 1
Cu 255.818 198.591 184.137 1
Cu 255.21 199.449 184.137 1
Cu 254.602 200.308 184.137 1
Cu 253.994 201.03 184.137 1
Cu 253.386 200.171 184.137 1
Cu 252.778 199.313 184.137 1
Cu 252.17 198.454 184.137 1
Cu 251.562 197.596 184.137 1
Cu 250.954 196.737 184.137 1
Cu 250.346 195.879 184.137 1
Cu 249.737 195.02 184.137 1
Cu 249.129 194.162 184.137 1
Cu 248.521 193.303 184.137 1
Cu 247.913 192.445 184.137 1
Cu 247.305 191.586 184.137 1
Cu 246.697 190.728 184.137 1
Cu 246.089 189.869 184.137 1
Cu 245.481 189.011 184.137 1
Cu 244.873 188.152 184.137 1
Cu 244.265 187.294 184.137 1
Cu 243.657 186.435 184.137 1
Cu 243.049 185.577 184.137 1
Cu 242.441 184.718 184.137 1
Cu 241.832 183.859 184.137 1
Cu 241.224 183.001 184.137 1
Cu 246.079 189.849 187.725 1
Cu 245.471 188.991 187.725 1
Cu 244.863 188.133 187.725 1
Cu 244.255 187.274 187.725 1
Cu 243.647 186.416 187.725 1
Cu 243.039 185.558 187.725 1
Cu 242.431 184.699 187.725 1
Cu 241.824 183.841 187.725 1
Cu 241.216 182.983 187.725 1
Cu 240.608 182.125 187.725 1
Cu 240 181.266 187.725 1
Cu 239.392 180.408 187.725 1
Cu 238.905 179.55 187.725 1
Cu 239.513 178.691 187.725 1
Cu 240.121 177.833 187.725 1
Cu 240.729 176.975 187.725 1
Cu 241.337 176.116 187.725 1
Cu 241.944 175.258 187.725 1
Cu 242.552 174.4 187.725 1
Cu 243.16 173.542 187.725 1
Cu 243.768 172.683 187.725 1
Cu 244.376 171.825 187.725 1
Cu 244.984 170.967 187.725 1
Cu 245.592 170.108 187.725 1
Cu 246.2 169.25 187.725 1
Cu 246.808 168.392 187.725 1
Cu 247.416 167.534 187.725 1
Cu 248.024 166.675 187.725 1
Cu 248.631 165.817 187.725 1
Cu 249.239 164.959 187.725 1
Cu 249.847 164.1 187.725 1
Cu 250.455 163.242 187.725 1
Cu 251.063 162.384 187.725 1
Cu 251.671 161.525 187.725 1
Cu 252.279 160.667 187.725 1
Cu 252.887 159.809 187.725 1
Cu 253.495 158.951 187.725 1
Cu 254.103 158.263 187.725 1
Cu 254.711 159.121 187.725 1
Cu 255.319 159.98 187.725 1
Cu 255.926 160.838 187.725 1
Cu 256.534 161.696 187.725 1
Cu 257.142 162.554 187.725 1
Cu 257.75 163.413 187.725 1
Cu 258.358 164.271 187.725 1
Cu 258.966 165.129 187.725 1
Cu 259.574 165.988 187.725 1
Cu 260.182 166.846 187.725 1
Cu 260.79 167.704 187.725 1
Cu 261.398 168.563 187.725 1
Cu 262.006 169.421 187.725 1
Cu 262.613 170.279 187.725 1
Cu 263.221 171.137 187.725 1
Cu 263.829 171.996 187.725 1
Cu 264.437 172.854 187.725 1
Cu 265.045 173.712 187.725 1
Cu 265.653 174.571 187.725 1
Cu 266.261 175.429 187.725 1
Cu 266.869 176.287 187.725 1
Cu 267.477 177.145 187.725 1
Cu 268.085 178.004 187.725 1
Cu 268.693 178.862 187.725 1
Cu 269.18 179.72 187.725 1
Cu 268.572 180.579 187.725 1
Cu 267.964 181.437 187.725 1
Cu 267.356 182.295 187.725 1
Cu 266.748 183.154 187.725 1
Cu 266.14 184.012 187.725 1
Cu 265.532 184.87 187.725 1
Cu 264.924 185.728 187.725 1
Cu 264.316 186.587 187.725 1
Cu 263.708 187.445 187.725 1
Cu 263.101 188.303 187.725 1
Cu 262.493 189.162 187.725 1
Cu 261.885 190.02 187.725 1
Cu 261.277 190.878 187.725 1
Cu 260.669 191.736 187.725 1
Cu 260.061 192.595 187.725 1
Cu 259.453 193.453 187.725 1
Cu 258.845 194.311 187.725 1
Cu 258.237 195.17 187.725 1
Cu 257.629 196.028 187.725 1
Cu 257.021 196.886 187.725 1
Cu 256.413 197.745 187.725 1
Cu 255.806 198.603 187.725 1
Cu 255.198 199.461 187.725 1
Cu 254.59 200.319 187.725 1
Cu 253.982 201.007 187.725 1
Cu 253.374 200.149 187.725 1
Cu 252.766 199.29 187.725 1
Cu 252.158 198.432 187.725 1
Cu 251.55 197.574 187.725 1
Cu 250.942 196.716 187.725 1
Cu 250.334 195.857 187.725 1
Cu 249.726 194.999 187.725 1
Cu 249.118 194.141 187.725 1
Cu 248.511 193.282 187.725 1
Cu 247.903 192.424 187.725 1
Cu 247.295 191.566 187.725 1
Cu 246.687 190.707 187.725 1
Cu 246.079 189.849 187.725 1
Cu 240.783 176.904 191.325 1
Cu 241.391 176.046 191.325 1
Cu 241.998 175.188 191.325 1
Cu 242.606 174.33 191.325 1
Cu 243.214 173.472 191.325 1
Cu 243.822 172.614 191.325 1
Cu 244.429 171.756 191.325 1
Cu 245.037 170.898 191.325 1
Cu 245.645 170.04 191.325 1
Cu 246.253 169.181 191.325 1
Cu 246.86 168.323 191.325 1
Cu 247.468 167.465 191.325 1
Cu 248.076 166.607 191.325 1
Cu 248.684 165.749 191.325 1
Cu 249.291 164.891 191.325 1
Cu 249.899 164.033 191.325 1
Cu 250.507 163.175 191.325 1
Cu 251.115 162.317 191.325 1
Cu 251.722 161.459 191.325 1
Cu 252.33 160.601 191.325 1
Cu 252.938 159.743 191.325 1
Cu 253.546 158.885 191.325 1
Cu 254.153 158.34 191.325 1
Cu 254.761 159.198 191.325 1
Cu 255.369 160.057 191.325 1
Cu 255.977 160.915 191.325 1
Cu 256.584 161.773 191.325 1
Cu 257.192 162.631 191.325 1
Cu 257.8 163.489 191.325 1
Cu 258.408 164.347 191.325 1
Cu 259.015 165.205 191.325 1
Cu 259.623 166.063 191.325 1
Cu 260.231 166.921 191.325 1
Cu 260.839 167.779 191.325 1
Cu 261.446 168.637 191.325 1
Cu 262.054 169.495 191.325 1
Cu 262.662 170.353 191.325 1
Cu 263.27 171.211 191.325 1
Cu 263.877 172.069 191.325 1
Cu 264.485 172.927 191.325 1
Cu 265.093 173.785 191.325 1
Cu 265.701 174.643 191.325 1
Cu 266.308 175.502 191.325 1
Cu 266.916 176.36 191.325 1
Cu 267.524 177.218 191.325 1
Cu 268.132 178.076 191.325 1
Cu 268.739 178.934 191.325 1
Cu 269.125 179.792 191.325 1
Cu 268.517 180.65 191.325 1
Cu 267.909 181.508 191.325 1
Cu 267.302 182.366 191.325 1
Cu 266.694 183.224 191.325 1
Cu 266.086 184.082 191.325 1
Cu 265.478 184.94 191.325 1
Cu 264.871 185.798 191.325 1
Cu 264.263 186.656 191.325 1
Cu 263.655 187.514 191.325 1
Cu 263.047 188.372 191.325 1
Cu 262.44 189.23 191.325 1
Cu 261.832 190.089 191.325 1
Cu 261.224 190.947 191.325 1
Cu 260.616 191.805 191.325 1
Cu 260.009 192.663 191.325 1
Cu 259.401 193.521 191.325 1
Cu 258.793 194.379 191.325 1
Cu 258.185 195.237 191.325 1
Cu 257.578 196.095 191.325 1
Cu 256.97 196.953 191.325 1
Cu 256.362 197.811 191.325 1
Cu 255.754 198.669 191.325 1
Cu 255.147 199.527 191.325 1
Cu 254.539 200.385 191.325 1
Cu 253.931 200.93 191.325 1
Cu 253.323 200.072 191.325 1
Cu 252.716 199.213 191.325 1
Cu 252.108 198.355 191.325 1
Cu 251.5 197.497 191.325 1
Cu 250.892 196.639 191.325 1
Cu 250.285 195.781 191.325 1
Cu 249.677 194.923 191.325 1
Cu 249.069 194.065 191.325 1
Cu 248.461 193.207 191.325 1
Cu 247.854 192.349 191.325 1
Cu 247.246 191.491 191.325 1
Cu 246.638 190.633 191.325 1
Cu 246.03 189.775 191.325 1
Cu 245.423 188.917 191.325 1
Cu 244.815 188.059 191.325 1
Cu 244.207 187.201 191.325 1
Cu 243.599 186.343 191.325 1
Cu 242.992 185.485 191.325 1
Cu 242.384 184.627 191.325 1
Cu 241.776 183.768 191.325 1
Cu 241.168 182.91 191.325 1
Cu 240.561 182.052 191.325 1
Cu 239.953 181.194 191.325 1
Cu 239.345 180.336 191.325 1
Cu 238.96 179.478 191.325 1
Cu 239.567 178.62 191.325 1
Cu 240.175 177.762 191.325 1
Cu 240.783 176.904 191.325 1
Cu 267.484 182.102 194.938 1
Cu 266.877 182.96 194.938 1
Cu 266.269 183.818 194.938 1
Cu 265.662 184.676 194.938 1
Cu 265.054 185.533 194.938 1
Cu 264.446 186.391 194.938 1
Cu 263.839 187.249 194.938 1
Cu 263.231 188.107 194.938 1
Cu 262.624 188.965 194.938 1
Cu 262.016 189.822 194.938 1
Cu 261.408 190.68 194.938 1
Cu 260.801 191.538 194.938 1
Cu 260.193 192.396 194.938 1
Cu 259.586 193.254 194.938 1
Cu 258.978 194.112 194.938 1
Cu 258.371 194.969 194.938 1
Cu 257.763 195.827 194.938 1
Cu 257.155 196.685 194.938 1
Cu 256.548 197.543 194.938 1
Cu 255.94 198.401 194.938 1
Cu 255.333 199.258 194.938 1
Cu 254.725 200.116 194.938 1
Cu 254.118 200.974 194.938 1
Cu 253.51 200.329 194.938 1
Cu 252.902 199.471 194.938 1
Cu 252.295 198.613 194.938 1
Cu 251.687 197.755 194.938 1
Cu 251.08 196.898 194.938 1
Cu 250.472 196.04 194.938 1
Cu 249.865 195.182 194.938 1
Cu 249.257 194.324 194.938 1
Cu 248.649 193.466 194.938 1
Cu 248.042 192.609 194.938 1
Cu 247.434 191.751 194.938 1
Cu 246.827 190.893 194.938 1
Cu 246.219 190.035 194.938 1
Cu 245.612 189.177 194.938 1
Cu 245.004 188.32 194.938 1
Cu 244.396 187.462 194.938 1
Cu 243.789 186.604 194.938 1
Cu 243.181 185.746 194.938 1
Cu 242.574 184.888 194.938 1
Cu 241.966 184.03 194.938 1
Cu 241.358 183.173 194.938 1
Cu 240.751 182.315 194.938 1
Cu 240.143 181.457 194.938 1
Cu 239.536 180.599 194.938 1
Cu 238.928 179.741 194.938 1
Cu 239.385 178.884 194.938 1
Cu 239.993 178.026 194.938 1
Cu 240.6 177.168 194.938 1
Cu 241.208 176.31 194.938 1
Cu 241.815 175.452 194.938 1
Cu 242.423 174.594 194.938 1
Cu 243.031 173.737 194.938 1
Cu 243.638 172.879 194.938 1
Cu 244.246 172.021 194.938 1
Cu 244.853 171.163 194.938 1
Cu 245.461 170.305 194.938 1
Cu 246.068 169.448 194.938 1
Cu 246.676 168.59 194.938 1
Cu 247.284 167.732 194.938 1
Cu 247.891 166.874 194.938 1
Cu 248.499 166.016 194.938 1
Cu 249.106 165.158 194.938 1
Cu 249.714 164.301 194.938 1
Cu 250.321 163.443 194.938 1
Cu 250.929 162.585 194.938 1
Cu 251.537 161.727 194.938 1
Cu 252.144 160.869 194.938 1
Cu 252.752 160.012 194.938 1
Cu 253.359 159.154 194.938 1
Cu 253.967 158.296 194.938 1
Cu 254.574 158.941 194.938 1
Cu 255.182 159.799 194.938 1
Cu 255.79 160.657 194.938 1
Cu 256.397 161.515 194.938 1
Cu 257.005 162.372 194.938 1
Cu 257.612 163.23 194.938 1
Cu 258.22 164.088 194.938 1
Cu 258.828 164.946 194.938 1
Cu 259.435 165.804 194.938 1
Cu 260.043 166.661 194.938 1
Cu 260.65 167.519 194.938 1
Cu 261.258 168.377 194.938 1
Cu 261.865 169.235 194.938 1
Cu 262.473 170.093 194.938 1
Cu 263.081 170.95 194.938 1
Cu 263.688 171.808 194.938 1
Cu 264.296 172.666 194.938 1
Cu 264.903 173.524 194.938 1
Cu 265.511 174.382 194.938 1
Cu 266.118 175.24 194.938 1
Cu 266.726 176.097 194.938 1
Cu 267.334 176.955 194.938 1
Cu 267.941 177.813 194.938 1
Cu 268.549 178.671 194.938 1
Cu 269.156 179.529 194.938 1
Cu 268.699 180.386 194.938 1
Cu 268.092 181.244 194.938 1
Cu 267.484 182.102 194.938 1
Cu 245.482 170.282 198.564 1
Cu 246.089 169.425 198.564 1
Cu 246.696 168.567 198.564 1
Cu 247.304 167.71 198.564 1
Cu 247.911 166.852 198.564 1
Cu 248.519 165.995 198.564 1
Cu 249.126 165.137 198.564 1
Cu 249.733 164.279 198.564 1
Cu 250.341 163.422 198.564 1
Cu 250.948 162.564 198.564 1
Cu 251.556 161.707 198.564 1
Cu 252.163 160.849 198.564 1
Cu 252.77 159.992 198.564 1
Cu 253.378 159.134 198.564 1
Cu 253.985 158.276 198.564 1
Cu 254.593 158.973 198.564 1
Cu 255.2 159.83 198.564 1
Cu 255.807 160.688 198.564 1
Cu 256.415 161.545 198.564 1
Cu 257.022 162.403 198.564 1
Cu 257.63 163.261 198.564 1
Cu 258.237 164.118 198.564 1
Cu 258.844 164.976 198.564 1
Cu 259.452 165.833 198.564 1
Cu 260.059 166.691 198.564 1
Cu 260.667 167.548 198.564 1
Cu 261.274 168.406 198.564 1
Cu 261.881 169.264 198.564 1
Cu 262.489 170.121 198.564 1
Cu 263.096 170.979 198.564 1
Cu 263.704 171.836 198.564 1
Cu 264.311 172.694 198.564 1
Cu 264.918 173.551 198.564 1
Cu 265.526 174.409 198.564 1
Cu 266.133 175.267 198.564 1
Cu 266.741 176.124 198.564 1
Cu 267.348 176.982 198.564 1
Cu 267.955 177.839 198.564 1
Cu 268.563 178.697 198.564 1
Cu 269.17 179.554 198.564 1
Cu 268.677 180.412 198.564 1
Cu 268.07 181.27 198.564 1
Cu 267.462 182.127 198.564 1
Cu 266.855 182.985 198.564 1
Cu 266.247 183.842 198.564 1
Cu 265.64 184.7 198.564 1
Cu 265.033 185.557 198.564 1
Cu 264.425 186.415 198.564 1
Cu 263.818 187.272 198.564 1
Cu 263.21 188.13 198.564 1
Cu 262.603 188.988 198.564 1
Cu 261.996 189.845 198.564 1
Cu 261.388 190.703 198.564 1
Cu 260.781 191.56 198.564 1
Cu 260.173 192.418 198.564 1
Cu 259.566 193.275 198.564 1
Cu 258.959 194.133 198.564 1
Cu 258.351 194.991 198.564 1
Cu 257.744 195.848 198.564 1
Cu 257.136 196.706 198.564 1
Cu 256.529 197.563 198.564 1
Cu 255.922 198.421 198.564 1
Cu 255.314 199.278 198.564 1
Cu 254.707 200.136 198.564 1
Cu 254.099 200.994 198.564 1
Cu 253.492 200.297 198.564 1
Cu 252.885 199.44 198.564 1
Cu 252.277 198.582 198.564 1
Cu 251.67 197.725 198.564 1
Cu 251.062 196.867 198.564 1
Cu 250.455 196.009 198.564 1
Cu 249.848 195.152 198.564 1
Cu 249.24 194.294 198.564 1
Cu 248.633 193.437 198.564 1
Cu 248.025 192.579 198.564 1
Cu 247.418 191.722 198.564 1
Cu 246.811 190.864 198.564 1
Cu 246.203 190.006 198.564 1
Cu 245.596 189.149 198.564 1
Cu 244.988 188.291 198.564 1
Cu 244.381 187.434 198.564 1
Cu 243.774 186.576 198.564 1
Cu 243.166 185.719 198.564 1
Cu 242.559 184.861 198.564 1
Cu 241.951 184.003 198.564 1
Cu 241.344 183.146 198.564 1
Cu 240.737 182.288 198.564 1
Cu 240.129 181.431 198.564 1
Cu 239.522 180.573 198.564 1
Cu 238.914 179.716 198.564 1
Cu 239.408 178.858 198.564 1
Cu 240.015 178 198.564 1
Cu 240.622 177.143 198.564 1
Cu 241.23 176.285 198.564 1
Cu 241.837 175.428 198.564 1
Cu 242.445 174.57 198.564 1
Cu 243.052 173.713 198.564 1
Cu 243.659 172.855 198.564 1
Cu 244.267 171.998 198.564 1
Cu 244.874 171.14 198.564 1
Cu 245.482 170.282 198.564 1
Cu 249.693 194.927 202.202 1
Cu 249.085 194.069 202.202 1
Cu 248.478 193.212 202.202 1
Cu 247.871 192.355 202.202 1
Cu 247.264 191.497 202.202 1
Cu 246.656 190.64 202.202 1
Cu 246.049 189.783 202.202 1
Cu 245.442 188.925 202.202 1
Cu 244.835 188.068 202.202 1
Cu 244.228 187.211 202.202 1
Cu 243.62 186.354 202.202 1
Cu 243.013 185.496 202.202 1
Cu 242.406 184.639 202.202 1
Cu 241.799 183.782 202.202 1
Cu 241.191 182.924 202.202 1
Cu 240.584 182.067 202.202 1
Cu 239.977 181.21 202.202 1
Cu 239.37 180.352 202.202 1
Cu 238.961 179.495 202.202 1
Cu 239.568 178.638 202.202 1
Cu 240.175 177.78 202.202 1
Cu 240.783 176.923 202.202 1
Cu 241.39 176.066 202.202 1
Cu 241.997 175.208 202.202 1
Cu 242.604 174.351 202.202 1
Cu 243.211 173.494 202.202 1
Cu 243.819 172.637 202.202 1
Cu 244.426 171.779 202.202 1
Cu 245.033 170.922 202.202 1
Cu 245.64 170.065 202.202 1
Cu 246.248 169.207 202.202 1
Cu 246.855 168.35 202.202 1
Cu 247.462 167.493 202.202 1
Cu 248.069 166.635 202.202 1
Cu 248.676 165.778 202.202 1
Cu 249.284 164.921 202.202 1
Cu 249.891 164.063 202.202 1
Cu 250.498 163.206 202.202 1
Cu 251.105 162.349 202.202 1
Cu 251.713 161.491 202.202 1
Cu 252.32 160.634 202.202 1
Cu 252.927 159.777 202.202 1
Cu 253.534 158.919 202.202 1
Cu 254.141 158.342 202.202 1
Cu 254.749 159.199 202.202 1
Cu 255.356 160.057 202.202 1
Cu 255.963 160.914 202.202 1
Cu 256.57 161.771 202.202 1
Cu 257.177 162.629 202.202 1
Cu 257.785 163.486 202.202 1
Cu 258.392 164.343 202.202 1
Cu 258.999 165.201 202.202 1
Cu 259.606 166.058 202.202 1
Cu 260.214 166.915 202.202 1
Cu 260.821 167.773 202.202 1
Cu 261.428 168.63 202.202 1
Cu 262.035 169.487 202.202 1
Cu 262.642 170.345 202.202 1
Cu 263.25 171.202 202.202 1
Cu 263.857 172.059 202.202 1
Cu 264.464 172.916 202.202 1
Cu 265.071 173.774 202.202 1
Cu 265.679 174.631 202.202 1
Cu 266.286 175.488 202.202 1
Cu 266.893 176.346 202.202 1
Cu 267.5 177.203 202.202 1
Cu 268.107 178.06 202.202 1
Cu 268.715 178.918 202.202 1
Cu 269.124 179.775 202.202 1
Cu 268.516 180.632 202.202 1
Cu 267.909 181.49 202.202 1
Cu 267.302 182.347 202.202 1
Cu 266.695 183.204 202.202 1
Cu 266.088 184.062 202.202 1
Cu 265.48 184.919 202.202 1
Cu 264.873 185.776 202.202 1
Cu 264.266 186.633 202.202 1
Cu 263.659 187.491 202.202 1
Cu 263.051 188.348 202.202 1
Cu 262.444 189.205 202.202 1
Cu 261.837 190.063 202.202 1
Cu 261.23 190.92 202.202 1
Cu 260.623 191.777 202.202 1
Cu 260.015 192.635 202.202 1
Cu 259.408 193.492 202.202 1
Cu 258.801 194.349 202.202 1
Cu 258.194 195.207 202.202 1
Cu 257.586 196.064 202.202 1
Cu 256.979 196.921 202.202 1
Cu 256.372 197.779 202.202 1
Cu 255.765 198.636 202.202 1
Cu 255.158 199.493 202.202 1
Cu 254.55 200.351 202.202 1
Cu 253.943 200.928 202.202 1
Cu 253.336 200.071 202.202 1
Cu 252.729 199.213 202.202 1
Cu 252.121 198.356 202.202 1
Cu 251.514 197.499 202.202 1
Cu 250.907 196.641 202.202 1
Cu 250.3 195.784 202.202 1
Cu 249.693 194.927 202.202 1
Cu 255.899 160.831 205.852 1
Cu 256.507 161.688 205.852 1
Cu 257.114 162.545 205.852 1
Cu 257.721 163.402 205.852 1
Cu 258.328 164.259 205.852 1
Cu 258.935 165.116 205.852 1
Cu 259.542 165.973 205.852 1
Cu 260.149 166.83 205.852 1
Cu 260.756 167.687 205.852 1
Cu 261.363 168.544 205.852 1
Cu 261.97 169.401 205.852 1
Cu 262.577 170.258 205.852 1
Cu 263.184 171.115 205.852 1
Cu 263.791 171.972 205.852 1
Cu 264.398 172.83 205.852 1
Cu 265.005 173.687 205.852 1
Cu 265.612 174.544 205.852 1
Cu 266.219 175.401 205.852 1
Cu 266.826 176.258 205.852 1
Cu 267.433 177.115 205.852 1
Cu 268.04 177.972 205.852 1
Cu 268.647 178.829 205.852 1
Cu 269.182 179.686 205.852 1
Cu 268.575 180.543 205.852 1
Cu 267.968 181.4 205.852 1
Cu 267.361 182.257 205.852 1
Cu 266.754 183.114 205.852 1
Cu 266.147 183.971 205.852 1
Cu 265.54 184.828 205.852 1
Cu 264.933 185.685 205.852 1
Cu 264.326 186.542 205.852 1
Cu 263.719 187.399 205.852 1
Cu 263.112 188.257 205.852 1
Cu 262.505 189.114 205.852 1
Cu 261.898 189.971 205.852 1
Cu 261.291 190.828 205.852 1
Cu 260.684 191.685 205.852 1
Cu 260.076 192.542 205.852 1
Cu 259.469 193.399 205.852 1
Cu 258.862 194.256 205.852 1
Cu 258.255 195.113 205.852 1
Cu 257.648 195.97 205.852 1
Cu 257.041 196.827 205.852 1
Cu 256.434 197.684 205.852 1
Cu 255.827 198.541 205.852 1
Cu 255.22 199.398 205.852 1
Cu 254.613 200.255 205.852 1
Cu 254.006 201.01 205.852 1
Cu 253.399 200.153 205.852 1
Cu 252.792 199.296 205.852 1
Cu 252.185 198.439 205.852 1
Cu 251.578 197.582 205.852 1
Cu 250.971 196.725 205.852 1
Cu 250.364 195.868 205.852 1
Cu 249.757 195.011 205.852 1
Cu 249.15 194.154 205.852 1
Cu 248.543 193.297 205.852 1
Cu 247.936 192.44 205.852 1
Cu 247.329 191.583 205.852 1
Cu 246.722 190.726 205.852 1
Cu 246.115 189.869 205.852 1
Cu 245.508 189.012 205.852 1
Cu 244.901 188.155 205.852 1
Cu 244.294 187.298 205.852 1
Cu 243.687 186.44 205.852 1
Cu 243.079 185.583 205.852 1
Cu 242.472 184.726 205.852 1
Cu 241.865 183.869 205.852 1
Cu 241.258 183.012 205.852 1
Cu 240.651 182.155 205.852 1
Cu 240.044 181.298 205.852 1
Cu 239.437 180.441 205.852 1
Cu 238.902 179.584 205.852 1
Cu 239.51 178.727 205.852 1
Cu 240.117 177.87 205.852 1
Cu 240.724 177.013 205.852 1
Cu 241.331 176.156 205.852 1
Cu 241.938 175.299 205.852 1
Cu 242.545 174.442 205.852 1
Cu 243.152 173.585 205.852 1
Cu 243.759 172.728 205.852 1
Cu 244.366 171.871 205.852 1
Cu 244.973 171.013 205.852 1
Cu 245.58 170.156 205.852 1
Cu 246.187 169.299 205.852 1
Cu 246.794 168.442 205.852 1
Cu 247.401 167.585 205.852 1
Cu 248.008 166.728 205.852 1
Cu 248.615 165.871 205.852 1
Cu 249.222 165.014 205.852 1
Cu 249.829 164.157 205.852 1
Cu 250.436 163.3 205.852 1
Cu 251.043 162.443 205.852 1
Cu 251.65 161.586 205.852 1
Cu 252.257 160.729 205.852 1
Cu 252.864 159.872 205.852 1
Cu 253.471 159.015 205.852 1
Cu 254.078 158.26 205.852 1
Cu 254.685 159.117 205.852 1
Cu 255.292 159.974 205.852 1
Cu 255.899 160.831 205.852 1
Cu 243.746 186.518 209.514 1
Cu 243.14 185.662 209.514 1
Cu 242.533 184.805 209.514 1
Cu 241.926 183.948 209.514 1
Cu 241.319 183.091 209.514 1
Cu 240.712 182.234 209.514 1
Cu 240.105 181.378 209.514 1
Cu 239.499 180.521 209.514 1
Cu 238.892 179.664 209.514 1
Cu 239.457 178.807 209.514 1
Cu 240.064 177.951 209.514 1
Cu 240.671 177.094 209.514 1
Cu 241.278 176.237 209.514 1
Cu 241.885 175.38 209.514 1
Cu 242.492 174.523 209.514 1
Cu 243.098 173.667 209.514 1
Cu 243.705 172.81 209.514 1
Cu 244.312 171.953 209.514 1
Cu 244.919 171.096 209.514 1
Cu 245.526 170.239 209.514 1
Cu 246.133 169.383 209.514 1
Cu 246.739 168.526 209.514 1
Cu 247.346 167.669 209.514 1
Cu 247.953 166.812 209.514 1
Cu 248.56 165.956 209.514 1
Cu 249.167 165.099 209.514 1
Cu 249.774 164.242 209.514 1
Cu 250.381 163.385 209.514 1
Cu 250.987 162.528 209.514 1
Cu 251.594 161.672 209.514 1
Cu 252.201 160.815 209.514 1
Cu 252.808 159.958 209.514 1
Cu 253.415 159.101 209.514 1
Cu 254.022 158.244 209.514 1
Cu 254.628 159.043 209.514 1
Cu 255.235 159.9 209.514 1
Cu 255.842 160.757 209.514 1
Cu 256.449 161.613 209.514 1
Cu 257.056 162.47 209.514 1
Cu 257.663 163.327 209.514 1
Cu 258.27 164.184 209.514 1
Cu 258.876 165.04 209.514 1
Cu 259.483 165.897 209.514 1
Cu 260.09 166.754 209.514 1
Cu 260.697 167.611 209.514 1
Cu 261.304 168.468 209.514 1
Cu 261.911 169.324 209.514 1
Cu 262.517 170.181 209.514 1
Cu 263.124 171.038 209.514 1
Cu 263.731 171.895 209.514 1
Cu 264.338 172.752 209.514 1
Cu 264.945 173.608 209.514 1
Cu 265.552 174.465 209.514 1
Cu 266.159 175.322 209.514 1
Cu 266.765 176.179 209.514 1
Cu 267.372 177.036 209.514 1
Cu 267.979 177.892 209.514 1
Cu 268.586 178.749 209.514 1
Cu 269.193 179.606 209.514 1
Cu 268.627 180.463 209.514 1
Cu 268.02 181.319 209.514 1
Cu 267.414 182.176 209.514 1
Cu 266.807 183.033 209.514 1
Cu 266.2 183.89 209.514 1
Cu 265.593 184.747 209.514 1
Cu 264.986 185.603 209.514 1
Cu 264.379 186.46 209.514 1
Cu 263.772 187.317 209.514 1
Cu 263.166 188.174 209.514 1
Cu 262.559 189.031 209.514 1
Cu 261.952 189.887 209.514 1
Cu 261.345 190.744 209.514 1
Cu 260.738 191.601 209.514 1
Cu 260.131 192.458 209.514 1
Cu 259.525 193.314 209.514 1
Cu 258.918 194.171 209.514 1
Cu 258.311 195.028 209.514 1
Cu 257.704 195.885 209.514 1
Cu 257.097 196.742 209.514 1
Cu 256.49 197.598 209.514 1
Cu 255.883 198.455 209.514 1
Cu 255.277 199.312 209.514 1
Cu 254.67 200.169 209.514 1
Cu 254.063 201.026 209.514 1
Cu 253.456 200.227 209.514 1
Cu 252.849 199.37 209.514 1
Cu 252.242 198.513 209.514 1
Cu 251.635 197.657 209.514 1
Cu 251.029 196.8 209.514 1
Cu 250.422 195.943 209.514 1
Cu 249.815 195.086 209.514 1
Cu 249.208 194.23 209.514 1
Cu 248.601 193.373 209.514 1
Cu 247.994 192.516 209.514 1
Cu 247.388 191.659 209.514 1
Cu 246.781 190.802 209.514 1
Cu 246.174 189.946 209.514 1
Cu 245.567 189.089 209.514 1
Cu 244.96 188.232 209.514 1
Cu 244.353 187.375 209.514 1
Cu 243.746 186.518 209.514 1
Cu 259.328 193.586 213.188 1
Cu 258.721 194.442 213.188 1
Cu 258.114 195.299 213.188 1
Cu 257.508 196.155 213.188 1
Cu 256.901 197.012 213.188 1
Cu 256.294 197.868 213.188 1
Cu 255.688 198.725 213.188 1
Cu 255.081 199.581 213.188 1
Cu 254.474 200.438 213.188 1
Cu 253.868 200.801 213.188 1
Cu 253.261 199.945 213.188 1
Cu 252.654 199.088 213.188 1
Cu 252.048 198.232 213.188 1
Cu 251.441 197.375 213.188 1
Cu 250.834 196.519 213.188 1
Cu 250.228 195.662 213.188 1
Cu 249.621 194.806 213.188 1
Cu 249.014 193.949 213.188 1
Cu 248.408 193.093 213.188 1
Cu 247.801 192.236 213.188 1
Cu 247.194 191.38 213.188 1
Cu 246.588 190.523 213.188 1
Cu 245.981 189.667 213.188 1
Cu 245.375 188.81 213.188 1
Cu 244.768 187.954 213.188 1
Cu 244.161 187.097 213.188 1
Cu 243.555 186.241 213.188 1
Cu 242.948 185.384 213.188 1
Cu 242.341 184.528 213.188 1
Cu 241.735 183.671 213.188 1
Cu 241.128 182.815 213.188 1
Cu 240.521 181.958 213.188 1
Cu 239.915 181.102 213.188 1
Cu 239.308 180.245 213.188 1
Cu 239.05 179.389 213.188 1
Cu 239.657 178.532 213.188 1
Cu 240.264 177.675 213.188 1
Cu 240.87 176.819 213.188 1
Cu 241.477 175.962 213.188 1
Cu 242.084 175.106 213.188 1
Cu 242.69 174.249 213.188 1
Cu 243.297 173.393 213.188 1
Cu 243.904 172.536 213.188 1
Cu 244.51 171.68 213.188 1
Cu 245.117 170.823 213.188 1
Cu 245.724 169.967 213.188 1
Cu 246.33 169.11 213.188 1
Cu 246.937 168.254 213.188 1
Cu 247.544 167.397 213.188 1
Cu 248.15 166.541 213.188 1
Cu 248.757 165.684 213.188 1
Cu 249.364 164.828 213.188 1
Cu 249.97 163.971 213.188 1
Cu 250.577 163.115 213.188 1
Cu 251.184 162.258 213.188 1
Cu 251.79 161.402 213.188 1
Cu 252.397 160.545 213.188 1
Cu 253.004 159.689 213.188 1
Cu 253.61 158.832 213.188 1
Cu 254.217 158.469 213.188 1
Cu 254.823 159.325 213.188 1
Cu 255.43 160.182 213.188 1
Cu 256.037 161.038 213.188 1
Cu 256.643 161.895 213.188 1
Cu 257.25 162.751 213.188 1
Cu 257.857 163.608 213.188 1
Cu 258.463 164.464 213.188 1
Cu 259.07 165.321 213.188 1
Cu 259.677 166.177 213.188 1
Cu 260.283 167.034 213.188 1
Cu 260.89 167.89 213.188 1
Cu 261.497 168.747 213.188 1
Cu 262.103 169.603 213.188 1
Cu 262.71 170.46 213.188 1
Cu 263.317 171.316 213.188 1
Cu 263.923 172.173 213.188 1
Cu 264.53 173.029 213.188 1
Cu 265.137 173.886 213.188 1
Cu 265.743 174.742 213.188 1
Cu 266.35 175.599 213.188 1
Cu 266.957 176.455 213.188 1
Cu 267.563 177.312 213.188 1
Cu 268.17 178.168 213.188 1
Cu 268.777 179.025 213.188 1
Cu 269.034 179.881 213.188 1
Cu 268.427 180.738 213.188 1
Cu 267.821 181.595 213.188 1
Cu 267.214 182.451 213.188 1
Cu 266.607 183.308 213.188 1
Cu 266.001 184.164 213.188 1
Cu 265.394 185.021 213.188 1
Cu 264.787 185.877 213.188 1
Cu 264.181 186.734 213.188 1
Cu 263.574 187.59 213.188 1
Cu 262.968 188.447 213.188 1
Cu 262.361 189.303 213.188 1
Cu 261.754 190.16 213.188 1
Cu 261.148 191.016 213.188 1
Cu 260.541 191.873 213.188 1
Cu 259.934 192.729 213.188 1
Cu 259.328 193.586 213.188 1
Cu 267.775 177.618 216.873 1
Cu 268.381 178.474 216.873 1
Cu 268.988 179.33 216.873 1
Cu 268.813 180.187 216.873 1
Cu 268.207 181.043 216.873 1
Cu 267.6 181.899 216.873 1
Cu 266.994 182.755 216.873 1
Cu 266.387 183.612 216.873 1
Cu 265.781 184.468 216.873 1
Cu 265.174 185.324 216.873 1
Cu 264.568 186.18 216.873 1
Cu 263.961 187.037 216.873 1
Cu 263.355 187.893 216.873 1
Cu 262.748 188.749 216.873 1
Cu 262.142 189.605 216.873 1
Cu 261.536 190.461 216.873 1
Cu 260.929 191.318 216.873 1
Cu 260.323 192.174 216.873 1
Cu 259.716 193.03 216.873 1
Cu 259.11 193.886 216.873 1
Cu 258.503 194.743 216.873 1
Cu 257.897 195.599 216.873 1
Cu 257.29 196.455 216.873 1
Cu 256.684 197.311 216.873 1
Cu 256.077 198.168 216.873 1
Cu 255.471 199.024 216.873 1
Cu 254.864 199.88 216.873 1
Cu 254.258 200.736 216.873 1
Cu 253.652 200.489 216.873 1
Cu 253.045 199.633 216.873 1
Cu 252.439 198.777 216.873 1
Cu 251.832 197.921 216.873 1
Cu 251.226 197.064 216.873 1
Cu 250.619 196.208 216.873 1
Cu 250.013 195.352 216.873 1
Cu 249.406 194.496 216.873 1
Cu 248.8 193.639 216.873 1
Cu 248.193 192.783 216.873 1
Cu 247.587 191.927 216.873 1
Cu 246.981 191.071 216.873 1
Cu 246.374 190.215 216.873 1
Cu 245.768 189.358 216.873 1
Cu 245.161 188.502 216.873 1
Cu 244.555 187.646 216.873 1
Cu 243.948 186.79 216.873 1
Cu 243.342 185.933 216.873 1
Cu 242.735 185.077 216.873 1
Cu 242.129 184.221 216.873 1
Cu 241.522 183.365 216.873 1
Cu 240.916 182.508 216.873 1
Cu 240.309 181.652 216.873 1
Cu 239.703 180.796 216.873 1
Cu 239.097 179.94 216.873 1
Cu 239.271 179.083 216.873 1
Cu 239.878 178.227 216.873 1
Cu 240.484 177.371 216.873 1
Cu 241.091 176.515 216.873 1
Cu 241.697 175.658 216.873 1
Cu 242.304 174.802 216.873 1
Cu 242.91 173.946 216.873 1
Cu 243.517 173.09 216.873 1
Cu 244.123 172.233 216.873 1
Cu 244.73 171.377 216.873 1
Cu 245.336 170.521 216.873 1
Cu 245.943 169.665 216.873 1
Cu 246.549 168.809 216.873 1
Cu 247.155 167.952 216.873 1
Cu 247.762 167.096 216.873 1
Cu 248.368 166.24 216.873 1
Cu 248.975 165.384 216.873 1
Cu 249.581 164.527 216.873 1
Cu 250.188 163.671 216.873 1
Cu 250.794 162.815 216.873 1
Cu 251.401 161.959 216.873 1
Cu 252.007 161.102 216.873 1
Cu 252.614 160.246 216.873 1
Cu 253.22 159.39 216.873 1
Cu 253.826 158.534 216.873 1
Cu 254.433 158.781 216.873 1
Cu 255.039 159.637 216.873 1
Cu 255.646 160.493 216.873 1
Cu 256.252 161.349 216.873 1
Cu 256.859 162.206 216.873 1
Cu 257.465 163.062 216.873 1
Cu 258.072 163.918 216.873 1
Cu 258.678 164.774 216.873 1
Cu 259.285 165.631 216.873 1
Cu 259.891 166.487 216.873 1
Cu 260.498 167.343 216.873 1
Cu 261.104 168.199 216.873 1
Cu 261.71 169.055 216.873 1
Cu 262.317 169.912 216.873 1
Cu 262.923 170.768 216.873 1
Cu 263.53 171.624 216.873 1
Cu 264.136 172.48 216.873 1
Cu 264.743 173.337 216.873 1
Cu 265.349 174.193 216.873 1
Cu 265.956 175.049 216.873 1
Cu 266.562 175.905 216.873 1
Cu 267.169 176.762 216.873 1
Cu 267.775 177.618 216.873 1
Cu 256.392 197.716 220.57 1
Cu 255.786 198.572 220.57 1
Cu 255.18 199.428 220.57 1
Cu 254.573 200.284 220.57 1
Cu 253.967 200.928 220.57 1
Cu 253.361 200.072 220.57 1
Cu 252.755 199.216 220.57 1
Cu 252.148 198.36 220.57 1
Cu 251.542 197.504 220.57 1
Cu 250.936 196.648 220.57 1
Cu 250.33 195.792 220.57 1
Cu 249.723 194.936 220.57 1
Cu 249.117 194.08 220.57 1
Cu 248.511 193.224 220.57 1
Cu 247.905 192.368 220.57 1
Cu 247.298 191.512 220.57 1
Cu 246.692 190.656 220.57 1
Cu 246.086 189.8 220.57 1
Cu 245.479 188.944 220.57 1
Cu 244.873 188.088 220.57 1
Cu 244.267 187.232 220.57 1
Cu 243.661 186.376 220.57 1
Cu 243.054 185.521 220.57 1
Cu 242.448 184.665 220.57 1
Cu 241.842 183.809 220.57 1
Cu 241.236 182.953 220.57 1
Cu 240.629 182.097 220.57 1
Cu 240.023 181.241 220.57 1
Cu 239.417 180.385 220.57 1
Cu 238.961 179.529 220.57 1
Cu 239.567 178.673 220.57 1
Cu 240.174 177.817 220.57 1
Cu 240.78 176.961 220.57 1
Cu 241.386 176.105 220.57 1
Cu 241.992 175.249 220.57 1
Cu 242.599 174.393 220.57 1
Cu 243.205 173.537 220.57 1
Cu 243.811 172.681 220.57 1
Cu 244.417 171.825 220.57 1
Cu 245.024 170.969 220.57 1
Cu 245.63 170.113 220.57 1
Cu 246.236 169.257 220.57 1
Cu 246.842 168.401 220.57 1
Cu 247.449 167.545 220.57 1
Cu 248.055 166.69 220.57 1
Cu 248.661 165.834 220.57 1
Cu 249.267 164.978 220.57 1
Cu 249.874 164.122 220.57 1
Cu 250.48 163.266 220.57 1
Cu 251.086 162.41 220.57 1
Cu 251.692 161.554 220.57 1
Cu 252.299 160.698 220.57 1
Cu 252.905 159.842 220.57 1
Cu 253.511 158.986 220.57 1
Cu 254.117 158.342 220.57 1
Cu 254.724 159.198 220.57 1
Cu 255.33 160.054 220.57 1
Cu 255.936 160.91 220.57 1
Cu 256.542 161.766 220.57 1
Cu 257.149 162.622 220.57 1
Cu 257.755 163.478 220.57 1
Cu 258.361 164.334 220.57 1
Cu 258.967 165.19 220.57 1
Cu 259.574 166.046 220.57 1
Cu 260.18 166.902 220.57 1
Cu 260.786 167.758 220.57 1
Cu 261.393 168.614 220.57 1
Cu 261.999 169.47 220.57 1
Cu 262.605 170.326 220.57 1
Cu 263.211 171.182 220.57 1
Cu 263.818 172.038 220.57 1
Cu 264.424 172.894 220.57 1
Cu 265.03 173.749 220.57 1
Cu 265.636 174.605 220.57 1
Cu 266.243 175.461 220.57 1
Cu 266.849 176.317 220.57 1
Cu 267.455 177.173 220.57 1
Cu 268.061 178.029 220.57 1
Cu 268.668 178.885 220.57 1
Cu 269.123 179.741 220.57 1
Cu 268.517 180.597 220.57 1
Cu 267.911 181.453 220.57 1
Cu 267.305 182.309 220.57 1
Cu 266.698 183.165 220.57 1
Cu 266.092 184.021 220.57 1
Cu 265.486 184.877 220.57 1
Cu 264.88 185.733 220.57 1
Cu 264.273 186.589 220.57 1
Cu 263.667 187.445 220.57 1
Cu 263.061 188.301 220.57 1
Cu 262.455 189.157 220.57 1
Cu 261.848 190.013 220.57 1
Cu 261.242 190.869 220.57 1
Cu 260.636 191.725 220.57 1
Cu 260.03 192.58 220.57 1
Cu 259.423 193.436 220.57 1
Cu 258.817 194.292 220.57 1
Cu 258.211 195.148 220.57 1
Cu 257.605 196.004 220.57 1
Cu 256.998 196.86 220.57 1
Cu 256.392 197.716 220.57 1
Cu 257.926 195.544 224.279 1
Cu 257.32 196.399 224.279 1
Cu 256.714 197.255 224.279 1
Cu 256.108 198.111 224.279 1
Cu 255.501 198.966 224.279 1
Cu 254.895 199.822 224.279 1
Cu 254.289 200.678 224.279 1
Cu 253.683 200.52 224.279 1
Cu 253.077 199.664 224.279 1
Cu 252.471 198.808 224.279 1
Cu 251.865 197.953 224.279 1
Cu 251.259 197.097 224.279 1
Cu 250.653 196.242 224.279 1
Cu 250.047 195.386 224.279 1
Cu 249.441 194.53 224.279 1
Cu 248.835 193.675 224.279 1
Cu 248.229 192.819 224.279 1
Cu 247.623 191.963 224.279 1
Cu 247.017 191.108 224.279 1
Cu 246.411 190.252 224.279 1
Cu 245.805 189.396 224.279 1
Cu 245.199 188.541 224.279 1
Cu 244.593 187.685 224.279 1
Cu 243.987 186.829 224.279 1
Cu 243.38 185.974 224.279 1
Cu 242.774 185.118 224.279 1
Cu 242.168 184.262 224.279 1
Cu 241.562 183.407 224.279 1
Cu 240.956 182.551 224.279 1
Cu 240.35 181.695 224.279 1
Cu 239.744 180.84 224.279 1
Cu 239.138 179.984 224.279 1
Cu 239.25 179.128 224.279 1
Cu 239.856 178.273 224.279 1
Cu 240.462 177.417 224.279 1
Cu 241.068 176.561 224.279 1
Cu 241.674 175.706 224.279 1
Cu 242.28 174.85 224.279 1
Cu 242.886 173.994 224.279 1
Cu 243.492 173.139 224.279 1
Cu 244.098 172.283 224.279 1
Cu 244.704 171.427 224.279 1
Cu 245.31 170.572 224.279 1
Cu 245.916 169.716 224.279 1
Cu 246.523 168.86 224.279 1
Cu 247.129 168.005 224.279 1
Cu 247.735 167.149 224.279 1
Cu 248.341 166.293 224.279 1
Cu 248.947 165.438 224.279 1
Cu 249.553 164.582 224.279 1
Cu 250.159 163.726 224.279 1
Cu 250.765 162.871 224.279 1
Cu 251.371 162.015 224.279 1
Cu 251.977 161.159 224.279 1
Cu 252.583 160.304 224.279 1
Cu 253.189 159.448 224.279 1
Cu 253.795 158.592 224.279 1
Cu 254.401 158.75 224.279 1
Cu 255.007 159.606 224.279 1
Cu 255.613 160.462 224.279 1
Cu 256.219 161.317 224.279 1
Cu 256.825 162.173 224.279 1
Cu 257.431 163.028 224.279 1
Cu 258.037 163.884 224.279 1
Cu 258.644 164.74 224.279 1
Cu 259.25 165.595 224.279 1
Cu 259.856 166.451 224.279 1
Cu 260.462 167.307 224.279 1
Cu 261.068 168.162 224.279 1
Cu 261.674 169.018 224.279 1
Cu 262.28 169.874 224.279 1
Cu 262.886 170.729 224.279 1
Cu 263.492 171.585 224.279 1
Cu 264.098 172.441 224.279 1
Cu 264.704 173.296 224.279 1
Cu 265.31 174.152 224.279 1
Cu 265.916 175.008 224.279 1
Cu 266.522 175.863 224.279 1
Cu 267.128 176.719 224.279 1
Cu 267.734 177.575 224.279 1
Cu 268.34 178.43 224.279 1
Cu 268.946 179.286 224.279 1
Cu 268.835 180.142 224.279 1
Cu 268.229 180.997 224.279 1
Cu 267.622 181.853 224.279 1
Cu 267.016 182.709 224.279 1
Cu 266.41 183.564 224.279 1
Cu 265.804 184.42 224.279 1
Cu 265.198 185.276 224.279 1
Cu 264.592 186.131 224.279 1
Cu 263.986 186.987 224.279 1
Cu 263.38 187.843 224.279 1
Cu 262.774 188.698 224.279 1
Cu 262.168 189.554 224.279 1
Cu 261.562 190.41 224.279 1
Cu 260.956 191.265 224.279 1
Cu 260.35 192.121 224.279 1
Cu 259.744 192.977 224.279 1
Cu 259.138 193.832 224.279 1
Cu 258.532 194.688 224.279 1
Cu 257.926 195.544 224.279 1
Cu 254.367 158.709 227.999 1
Cu 254.973 159.565 227.999 1
Cu 255.579 160.42 227.999 1
Cu 256.185 161.275 227.999 1
Cu 256.79 162.131 227.999 1
Cu 257.396 162.986 227.999 1
Cu 258.002 163.842 227.999 1
Cu 258.608 164.697 227.999 1
Cu 259.214 165.552 227.999 1
Cu 259.82 166.408 227.999 1
Cu 260.425 167.263 227.999 1
Cu 261.031 168.118 227.999 1
Cu 261.637 168.974 227.999 1
Cu 262.243 169.829 227.999 1
Cu 262.849 170.685 227.999 1
Cu 263.455 171.54 227.999 1
Cu 264.06 172.395 227.999 1
Cu 264.666 173.251 227.999 1
Cu 265.272 174.106 227.999 1
Cu 265.878 174.961 227.999 1
Cu 266.484 175.817 227.999 1
Cu 267.09 176.672 227.999 1
Cu 267.695 177.527 227.999 1
Cu 268.301 178.383 227.999 1
Cu 268.907 179.238 227.999 1
Cu 268.863 180.094 227.999 1
Cu 268.258 180.949 227.999 1
Cu 267.652 181.804 227.999 1
Cu 267.046 182.66 227.999 1
Cu 266.44 183.515 227.999 1
Cu 265.834 184.37 227.999 1
Cu 265.228 185.226 227.999 1
Cu 264.623 186.081 227.999 1
Cu 264.017 186.936 227.999 1
Cu 263.411 187.792 227.999 1
Cu 262.805 188.647 227.999 1
Cu 262.199 189.503 227.999 1
Cu 261.593 190.358 227.999 1
Cu 260.988 191.213 227.999 1
Cu 260.382 192.069 227.999 1
Cu 259.776 192.924 227.999 1
Cu 259.17 193.779 227.999 1
Cu 258.564 194.635 227.999 1
Cu 257.958 195.49 227.999 1
Cu 257.353 196.345 227.999 1
Cu 256.747 197.201 227.999 1
Cu 256.141 198.056 227.999 1
Cu 255.535 198.912 227.999 1
Cu 254.929 199.767 227.999 1
Cu 254.323 200.622 227.999 1
Cu 253.717 200.561 227.999 1
Cu 253.112 199.705 227.999 1
Cu 252.506 198.85 227.999 1
Cu 251.9 197.995 227.999 1
Cu 251.294 197.139 227.999 1
Cu 250.688 196.284 227.999 1
Cu 250.082 195.428 227.999 1
Cu 249.477 194.573 227.999 1
Cu 248.871 193.718 227.999 1
Cu 248.265 192.862 227.999 1
Cu 247.659 192.007 227.999 1
Cu 247.053 191.152 227.999 1
Cu 246.447 190.296 227.999 1
Cu 245.842 189.441 227.999 1
Cu 245.236 188.585 227.999 1
Cu 244.63 187.73 227.999 1
Cu 244.024 186.875 227.999 1
Cu 243.418 186.019 227.999 1
Cu 242.812 185.164 227.999 1
Cu 242.207 184.309 227.999 1
Cu 241.601 183.453 227.999 1
Cu 240.995 182.598 227.999 1
Cu 240.389 181.743 227.999 1
Cu 239.783 180.887 227.999 1
Cu 239.177 180.032 227.999 1
Cu 239.221 179.176 227.999 1
Cu 239.827 178.321 227.999 1
Cu 240.433 177.466 227.999 1
Cu 241.039 176.61 227.999 1
Cu 241.644 175.755 227.999 1
Cu 242.25 174.9 227.999 1
Cu 242.856 174.044 227.999 1
Cu 243.462 173.189 227.999 1
Cu 244.068 172.334 227.999 1
Cu 244.674 171.478 227.999 1
Cu 245.279 170.623 227.999 1
Cu 245.885 169.767 227.999 1
Cu 246.491 168.912 227.999 1
Cu 247.097 168.057 227.999 1
Cu 247.703 167.201 227.999 1
Cu 248.309 166.346 227.999 1
Cu 248.914 165.491 227.999 1
Cu 249.52 164.635 227.999 1
Cu 250.126 163.78 227.999 1
Cu 250.732 162.925 227.999 1
Cu 251.338 162.069 227.999 1
Cu 251.944 161.214 227.999 1
Cu 252.549 160.358 227.999 1
Cu 253.155 159.503 227.999 1
Cu 253.761 158.648 227.999 1
Cu 254.367 158.709 227.999 1
Cu 252.35 160.648 231.73 1
Cu 252.956 159.793 231.73 1
Cu 253.561 158.938 231.73 1
Cu 254.167 158.434 231.73 1
Cu 254.772 159.289 231.73 1
Cu 255.378 160.144 231.73 1
Cu 255.984 160.999 231.73 1
Cu 256.589 161.854 231.73 1
Cu 257.195 162.71 231.73 1
Cu 257.801 163.565 231.73 1
Cu 258.406 164.42 231.73 1
Cu 259.012 165.275 231.73 1
Cu 259.617 166.13 231.73 1
Cu 260.223 166.985 231.73 1
Cu 260.829 167.84 231.73 1
Cu 261.434 168.695 231.73 1
Cu 262.04 169.55 231.73 1
Cu 262.646 170.405 231.73 1
Cu 263.251 171.26 231.73 1
Cu 263.857 172.115 231.73 1
Cu 264.462 172.97 231.73 1
Cu 265.068 173.825 231.73 1
Cu 265.674 174.68 231.73 1
Cu 266.279 175.535 231.73 1
Cu 266.885 176.391 231.73 1
Cu 267.491 177.246 231.73 1
Cu 268.096 178.101 231.73 1
Cu 268.702 178.956 231.73 1
Cu 269.058 179.811 231.73 1
Cu 268.453 180.666 231.73 1
Cu 267.847 181.521 231.73 1
Cu 267.242 182.376 231.73 1
Cu 266.636 183.231 231.73 1
Cu 266.03 184.086 231.73 1
Cu 265.425 184.941 231.73 1
Cu 264.819 185.796 231.73 1
Cu 264.213 186.651 231.73 1
Cu 263.608 187.506 231.73 1
Cu 263.002 188.361 231.73 1
Cu 262.397 189.216 231.73 1
Cu 261.791 190.072 231.73 1
Cu 261.185 190.927 231.73 1
Cu 260.58 191.782 231.73 1
Cu 259.974 192.637 231.73 1
Cu 259.368 193.492 231.73 1
Cu 258.763 194.347 231.73 1
Cu 258.157 195.202 231.73 1
Cu 257.552 196.057 231.73 1
Cu 256.946 196.912 231.73 1
Cu 256.34 197.767 231.73 1
Cu 255.735 198.622 231.73 1
Cu 255.129 199.477 231.73 1
Cu 254.523 200.332 231.73 1
Cu 253.918 200.836 231.73 1
Cu 253.312 199.981 231.73 1
Cu 252.707 199.126 231.73 1
Cu 252.101 198.271 231.73 1
Cu 251.495 197.416 231.73 1
Cu 250.89 196.56 231.73 1
Cu 250.284 195.705 231.73 1
Cu 249.678 194.85 231.73 1
Cu 249.073 193.995 231.73 1
Cu 248.467 193.14 231.73 1
Cu 247.861 192.285 231.73 1
Cu 247.256 191.43 231.73 1
Cu 246.65 190.575 231.73 1
Cu 246.045 189.72 231.73 1
Cu 245.439 188.865 231.73 1
Cu 244.833 188.01 231.73 1
Cu 244.228 187.155 231.73 1
Cu 243.622 186.3 231.73 1
Cu 243.016 185.445 231.73 1
Cu 242.411 184.59 231.73 1
Cu 241.805 183.735 231.73 1
Cu 241.2 182.879 231.73 1
Cu 240.594 182.024 231.73 1
Cu 239.988 181.169 231.73 1
Cu 239.383 180.314 231.73 1
Cu 239.026 179.459 231.73 1
Cu 239.632 178.604 231.73 1
Cu 240.237 177.749 231.73 1
Cu 240.843 176.894 231.73 1
Cu 241.449 176.039 231.73 1
Cu 242.054 175.184 231.73 1
Cu 242.66 174.329 231.73 1
Cu 243.266 173.474 231.73 1
Cu 243.871 172.619 231.73 1
Cu 244.477 171.764 231.73 1
Cu 245.082 170.909 231.73 1
Cu 245.688 170.054 231.73 1
Cu 246.294 169.198 231.73 1
Cu 246.899 168.343 231.73 1
Cu 247.505 167.488 231.73 1
Cu 248.111 166.633 231.73 1
Cu 248.716 165.778 231.73 1
Cu 249.322 164.923 231.73 1
Cu 249.927 164.068 231.73 1
Cu 250.533 163.213 231.73 1
Cu 251.139 162.358 231.73 1
Cu 251.744 161.503 231.73 1
Cu 252.35 160.648 231.73 1
Cu 264.208 186.651 235.472 1
Cu 263.602 187.506 235.472 1
Cu 262.997 188.361 235.472 1
Cu 262.392 189.216 235.472 1
Cu 261.786 190.07 235.472 1
Cu 261.181 190.925 235.472 1
Cu 260.575 191.78 235.472 1
Cu 259.97 192.635 235.472 1
Cu 259.365 193.489 235.472 1
Cu 258.759 194.344 235.472 1
Cu 258.154 195.199 235.472 1
Cu 257.548 196.054 235.472 1
Cu 256.943 196.908 235.472 1
Cu 256.337 197.763 235.472 1
Cu 255.732 198.618 235.472 1
Cu 255.127 199.473 235.472 1
Cu 254.521 200.327 235.472 1
Cu 253.916 200.825 235.472 1
Cu 253.31 199.971 235.472 1
Cu 252.705 199.116 235.472 1
Cu 252.1 198.261 235.472 1
Cu 251.494 197.406 235.472 1
Cu 250.889 196.552 235.472 1
Cu 250.283 195.697 235.472 1
Cu 249.678 194.842 235.472 1
Cu 249.073 193.987 235.472 1
Cu 248.467 193.133 235.472 1
Cu 247.862 192.278 235.472 1
Cu 247.256 191.423 235.472 1
Cu 246.651 190.568 235.472 1
Cu 246.046 189.714 235.472 1
Cu 245.44 188.859 235.472 1
Cu 244.835 188.004 235.472 1
Cu 244.229 187.149 235.472 1
Cu 243.624 186.295 235.472 1
Cu 243.019 185.44 235.472 1
Cu 242.413 184.585 235.472 1
Cu 241.808 183.73 235.472 1
Cu 241.202 182.876 235.472 1
Cu 240.597 182.021 235.472 1
Cu 239.992 181.166 235.472 1
Cu 239.386 180.311 235.472 1
Cu 239.033 179.457 235.472 1
Cu 239.639 178.602 235.472 1
Cu 240.244 177.747 235.472 1
Cu 240.85 176.892 235.472 1
Cu 241.455 176.038 235.472 1
Cu 242.061 175.183 235.472 1
Cu 242.666 174.328 235.472 1
Cu 243.271 173.473 235.472 1
Cu 243.877 172.619 235.472 1
Cu 244.482 171.764 235.472 1
Cu 245.088 170.909 235.472 1
Cu 245.693 170.054 235.472 1
Cu 246.298 169.2 235.472 1
Cu 246.904 168.345 235.472 1
Cu 247.509 167.49 235.472 1
Cu 248.115 166.635 235.472 1
Cu 248.72 165.781 235.472 1
Cu 249.325 164.926 235.472 1
Cu 249.931 164.071 235.472 1
Cu 250.536 163.216 235.472 1
Cu 251.142 162.362 235.472 1
Cu 251.747 161.507 235.472 1
Cu 252.352 160.652 235.472 1
Cu 252.958 159.797 235.472 1
Cu 253.563 158.943 235.472 1
Cu 254.169 158.445 235.472 1
Cu 254.774 159.299 235.472 1
Cu 255.379 160.154 235.472 1
Cu 255.985 161.009 235.472 1
Cu 256.59 161.864 235.472 1
Cu 257.196 162.718 235.472 1
Cu 257.801 163.573 235.472 1
Cu 258.406 164.428 235.472 1
Cu 259.012 165.283 235.472 1
Cu 259.617 166.137 235.472 1
Cu 260.223 166.992 235.472 1
Cu 260.828 167.847 235.472 1
Cu 261.434 168.702 235.472 1
Cu 262.039 169.556 235.472 1
Cu 262.644 170.411 235.472 1
Cu 263.25 171.266 235.472 1
Cu 263.855 172.121 235.472 1
Cu 264.461 172.975 235.472 1
Cu 265.066 173.83 235.472 1
Cu 265.671 174.685 235.472 1
Cu 266.277 175.54 235.472 1
Cu 266.882 176.394 235.472 1
Cu 267.488 177.249 235.472 1
Cu 268.093 178.104 235.472 1
Cu 268.698 178.959 235.472 1
Cu 269.051 179.813 235.472 1
Cu 268.446 180.668 235.472 1
Cu 267.84 181.523 235.472 1
Cu 267.235 182.378 235.472 1
Cu 266.629 183.232 235.472 1
Cu 266.024 184.087 235.472 1
Cu 265.419 184.942 235.472 1
Cu 264.813 185.797 235.472 1
Cu 264.208 186.651 235.472 1
Cu 268.876 179.217 239.224 1
Cu 268.863 180.072 239.224 1
Cu 268.257 180.926 239.224 1
Cu 267.652 181.78 239.224 1
Cu 267.047 182.635 239.224 1
Cu 266.442 183.489 239.224 1
Cu 265.837 184.344 239.224 1
Cu 265.232 185.198 239.224 1
Cu 264.626 186.053 239.224 1
Cu 264.021 186.907 239.224 1
Cu 263.416 187.761 239.224 1
Cu 262.811 188.616 239.224 1
Cu 262.206 189.47 239.224 1
Cu 261.6 190.325 239.224 1
Cu 260.995 191.179 239.224 1
Cu 260.39 192.034 239.224 1
Cu 259.785 192.888 239.224 1
Cu 259.18 193.742 239.224 1
Cu 258.575 194.597 239.224 1
Cu 257.969 195.451 239.224 1
Cu 257.364 196.306 239.224 1
Cu 256.759 197.16 239.224 1
Cu 256.154 198.015 239.224 1
Cu 255.549 198.869 239.224 1
Cu 254.943 199.724 239.224 1
Cu 254.338 200.578 239.224 1
Cu 253.733 200.559 239.224 1
Cu 253.128 199.705 239.224 1
Cu 252.523 198.851 239.224 1
Cu 251.918 197.996 239.224 1
Cu 251.312 197.142 239.224 1
Cu 250.707 196.287 239.224 1
Cu 250.102 195.433 239.224 1
Cu 249.497 194.578 239.224 1
Cu 248.892 193.724 239.224 1
Cu 248.286 192.869 239.224 1
Cu 247.681 192.015 239.224 1
Cu 247.076 191.161 239.224 1
Cu 246.471 190.306 239.224 1
Cu 245.866 189.452 239.224 1
Cu 245.261 188.597 239.224 1
Cu 244.655 187.743 239.224 1
Cu 244.05 186.888 239.224 1
Cu 243.445 186.034 239.224 1
Cu 242.84 185.18 239.224 1
Cu 242.235 184.325 239.224 1
Cu 241.629 183.471 239.224 1
Cu 241.024 182.616 239.224 1
Cu 240.419 181.762 239.224 1
Cu 239.814 180.907 239.224 1
Cu 239.209 180.053 239.224 1
Cu 239.222 179.198 239.224 1
Cu 239.827 178.344 239.224 1
Cu 240.432 177.49 239.224 1
Cu 241.037 176.635 239.224 1
Cu 241.643 175.781 239.224 1
Cu 242.248 174.926 239.224 1
Cu 242.853 174.072 239.224 1
Cu 243.458 173.217 239.224 1
Cu 244.063 172.363 239.224 1
Cu 244.669 171.509 239.224 1
Cu 245.274 170.654 239.224 1
Cu 245.879 169.8 239.224 1
Cu 246.484 168.945 239.224 1
Cu 247.089 168.091 239.224 1
Cu 247.694 167.236 239.224 1
Cu 248.3 166.382 239.224 1
Cu 248.905 165.528 239.224 1
Cu 249.51 164.673 239.224 1
Cu 250.115 163.819 239.224 1
Cu 250.72 162.964 239.224 1
Cu 251.326 162.11 239.224 1
Cu 251.931 161.255 239.224 1
Cu 252.536 160.401 239.224 1
Cu 253.141 159.546 239.224 1
Cu 253.746 158.692 239.224 1
Cu 254.351 158.711 239.224 1
Cu 254.957 159.565 239.224 1
Cu 255.562 160.419 239.224 1
Cu 256.167 161.274 239.224 1
Cu 256.772 162.128 239.224 1
Cu 257.377 162.983 239.224 1
Cu 257.983 163.837 239.224 1
Cu 258.588 164.692 239.224 1
Cu 259.193 165.546 239.224 1
Cu 259.798 166.401 239.224 1
Cu 260.403 167.255 239.224 1
Cu 261.008 168.109 239.224 1
Cu 261.614 168.964 239.224 1
Cu 262.219 169.818 239.224 1
Cu 262.824 170.673 239.224 1
Cu 263.429 171.527 239.224 1
Cu 264.034 172.382 239.224 1
Cu 264.64 173.236 239.224 1
Cu 265.245 174.09 239.224 1
Cu 265.85 174.945 239.224 1
Cu 266.455 175.799 239.224 1
Cu 267.06 176.654 239.224 1
Cu 267.665 177.508 239.224 1
Cu 268.271 178.363 239.224 1
Cu 268.876 179.217 239.224 1
Cu 261.362 168.617 242.988 1
Cu 261.967 169.471 242.988 1
Cu 262.572 170.325 242.988 1
Cu 263.177 171.179 242.988 1
Cu 263.782 172.033 242.988 1
Cu 264.387 172.887 242.988 1
Cu 264.992 173.741 242.988 1
Cu 265.597 174.595 242.988 1
Cu 266.202 175.45 242.988 1
Cu 266.807 176.304 242.988 1
Cu 267.412 177.158 242.988 1
Cu 268.016 178.012 242.988 1
Cu 268.621 178.866 242.988 1
Cu 269.106 179.72 242.988 1
Cu 268.501 180.574 242.988 1
Cu 267.896 181.428 242.988 1
Cu 267.291 182.282 242.988 1
Cu 266.686 183.137 242.988 1
Cu 266.081 183.991 242.988 1
Cu 265.476 184.845 242.988 1
Cu 264.871 185.699 242.988 1
Cu 264.266 186.553 242.988 1
Cu 263.661 187.407 242.988 1
Cu 263.056 188.261 242.988 1
Cu 262.451 189.115 242.988 1
Cu 261.846 189.97 242.988 1
Cu 261.241 190.824 242.988 1
Cu 260.636 191.678 242.988 1
Cu 260.031 192.532 242.988 1
Cu 259.427 193.386 242.988 1
Cu 258.822 194.24 242.988 1
Cu 258.217 195.094 242.988 1
Cu 257.612 195.948 242.988 1
Cu 257.007 196.802 242.988 1
Cu 256.402 197.657 242.988 1
Cu 255.797 198.511 242.988 1
Cu 255.192 199.365 242.988 1
Cu 254.587 200.219 242.988 1
Cu 253.982 200.903 242.988 1
Cu 253.377 200.049 242.988 1
Cu 252.772 199.194 242.988 1
Cu 252.167 198.34 242.988 1
Cu 251.562 197.486 242.988 1
Cu 250.957 196.632 242.988 1
Cu 250.352 195.778 242.988 1
Cu 249.747 194.924 242.988 1
Cu 249.142 194.07 242.988 1
Cu 248.537 193.216 242.988 1
Cu 247.932 192.362 242.988 1
Cu 247.327 191.507 242.988 1
Cu 246.723 190.653 242.988 1
Cu 246.118 189.799 242.988 1
Cu 245.513 188.945 242.988 1
Cu 244.908 188.091 242.988 1
Cu 244.303 187.237 242.988 1
Cu 243.698 186.383 242.988 1
Cu 243.093 185.529 242.988 1
Cu 242.488 184.675 242.988 1
Cu 241.883 183.82 242.988 1
Cu 241.278 182.966 242.988 1
Cu 240.673 182.112 242.988 1
Cu 240.068 181.258 242.988 1
Cu 239.463 180.404 242.988 1
Cu 238.979 179.55 242.988 1
Cu 239.584 178.696 242.988 1
Cu 240.189 177.842 242.988 1
Cu 240.794 176.988 242.988 1
Cu 241.399 176.133 242.988 1
Cu 242.004 175.279 242.988 1
Cu 242.608 174.425 242.988 1
Cu 243.213 173.571 242.988 1
Cu 243.818 172.717 242.988 1
Cu 244.423 171.863 242.988 1
Cu 245.028 171.009 242.988 1
Cu 245.633 170.155 242.988 1
Cu 246.238 169.3 242.988 1
Cu 246.843 168.446 242.988 1
Cu 247.448 167.592 242.988 1
Cu 248.053 166.738 242.988 1
Cu 248.658 165.884 242.988 1
Cu 249.263 165.03 242.988 1
Cu 249.868 164.176 242.988 1
Cu 250.473 163.322 242.988 1
Cu 251.078 162.468 242.988 1
Cu 251.683 161.613 242.988 1
Cu 252.288 160.759 242.988 1
Cu 252.893 159.905 242.988 1
Cu 253.498 159.051 242.988 1
Cu 254.103 158.367 242.988 1
Cu 254.708 159.221 242.988 1
Cu 255.312 160.076 242.988 1
Cu 255.917 160.93 242.988 1
Cu 256.522 161.784 242.988 1
Cu 257.127 162.638 242.988 1
Cu 257.732 163.492 242.988 1
Cu 258.337 164.346 242.988 1
Cu 258.942 165.2 242.988 1
Cu 259.547 166.054 242.988 1
Cu 260.152 166.908 242.988 1
Cu 260.757 167.763 242.988 1
Cu 261.362 168.617 242.988 1
Cu 243.023 185.422 246.762 1
Cu 242.419 184.568 246.762 1
Cu 241.814 183.715 246.762 1
Cu 241.209 182.861 246.762 1
Cu 240.604 182.007 246.762 1
Cu 240 181.153 246.762 1
Cu 239.395 180.3 246.762 1
Cu 239.058 179.446 246.762 1
Cu 239.663 178.592 246.762 1
Cu 240.268 177.738 246.762 1
Cu 240.872 176.884 246.762 1
Cu 241.477 176.031 246.762 1
Cu 242.082 175.177 246.762 1
Cu 242.687 174.323 246.762 1
Cu 243.291 173.469 246.762 1
Cu 243.896 172.615 246.762 1
Cu 244.501 171.762 246.762 1
Cu 245.106 170.908 246.762 1
Cu 245.71 170.054 246.762 1
Cu 246.315 169.2 246.762 1
Cu 246.92 168.347 246.762 1
Cu 247.524 167.493 246.762 1
Cu 248.129 166.639 246.762 1
Cu 248.734 165.785 246.762 1
Cu 249.339 164.931 246.762 1
Cu 249.943 164.078 246.762 1
Cu 250.548 163.224 246.762 1
Cu 251.153 162.37 246.762 1
Cu 251.757 161.516 246.762 1
Cu 252.362 160.663 246.762 1
Cu 252.967 159.809 246.762 1
Cu 253.572 158.955 246.762 1
Cu 254.176 158.48 246.762 1
Cu 254.781 159.333 246.762 1
Cu 255.386 160.187 246.762 1
Cu 255.99 161.041 246.762 1
Cu 256.595 161.895 246.762 1
Cu 257.2 162.749 246.762 1
Cu 257.805 163.602 246.762 1
Cu 258.409 164.456 246.762 1
Cu 259.014 165.31 246.762 1
Cu 259.619 166.164 246.762 1
Cu 260.223 167.018 246.762 1
Cu 260.828 167.871 246.762 1
Cu 261.433 168.725 246.762 1
Cu 262.038 169.579 246.762 1
Cu 262.642 170.433 246.762 1
Cu 263.247 171.286 246.762 1
Cu 263.852 172.14 246.762 1
Cu 264.457 172.994 246.762 1
Cu 265.061 173.848 246.762 1
Cu 265.666 174.702 246.762 1
Cu 266.271 175.555 246.762 1
Cu 266.875 176.409 246.762 1
Cu 267.48 177.263 246.762 1
Cu 268.085 178.117 246.762 1
Cu 268.69 178.97 246.762 1
Cu 269.026 179.824 246.762 1
Cu 268.421 180.678 246.762 1
Cu 267.817 181.532 246.762 1
Cu 267.212 182.386 246.762 1
Cu 266.607 183.239 246.762 1
Cu 266.003 184.093 246.762 1
Cu 265.398 184.947 246.762 1
Cu 264.793 185.801 246.762 1
Cu 264.188 186.655 246.762 1
Cu 263.584 187.508 246.762 1
Cu 262.979 188.362 246.762 1
Cu 262.374 189.216 246.762 1
Cu 261.77 190.07 246.762 1
Cu 261.165 190.923 246.762 1
Cu 260.56 191.777 246.762 1
Cu 259.955 192.631 246.762 1
Cu 259.351 193.485 246.762 1
Cu 258.746 194.339 246.762 1
Cu 258.141 195.192 246.762 1
Cu 257.537 196.046 246.762 1
Cu 256.932 196.9 246.762 1
Cu 256.327 197.754 246.762 1
Cu 255.722 198.607 246.762 1
Cu 255.118 199.461 246.762 1
Cu 254.513 200.315 246.762 1
Cu 253.908 200.79 246.762 1
Cu 253.303 199.937 246.762 1
Cu 252.699 199.083 246.762 1
Cu 252.094 198.229 246.762 1
Cu 251.489 197.375 246.762 1
Cu 250.885 196.521 246.762 1
Cu 250.28 195.668 246.762 1
Cu 249.675 194.814 246.762 1
Cu 249.07 193.96 246.762 1
Cu 248.466 193.106 246.762 1
Cu 247.861 192.252 246.762 1
Cu 247.256 191.399 246.762 1
Cu 246.652 190.545 246.762 1
Cu 246.047 189.691 246.762 1
Cu 245.442 188.837 246.762 1
Cu 244.837 187.984 246.762 1
Cu 244.233 187.13 246.762 1
Cu 243.628 186.276 246.762 1
Cu 243.023 185.422 246.762 1
Cu 255.458 198.972 250.546 1
Cu 254.854 199.825 250.546 1
Cu 254.249 200.679 250.546 1
Cu 253.645 200.41 250.546 1
Cu 253.04 199.557 250.546 1
Cu 252.436 198.703 250.546 1
Cu 251.831 197.85 250.546 1
Cu 251.227 196.996 250.546 1
Cu 250.622 196.143 250.546 1
Cu 250.018 195.289 250.546 1
Cu 249.413 194.436 250.546 1
Cu 248.809 193.583 250.546 1
Cu 248.205 192.729 250.546 1
Cu 247.6 191.876 250.546 1
Cu 246.996 191.022 250.546 1
Cu 246.391 190.169 250.546 1
Cu 245.787 189.315 250.546 1
Cu 245.182 188.462 250.546 1
Cu 244.578 187.608 250.546 1
Cu 243.973 186.755 250.546 1
Cu 243.369 185.902 250.546 1
Cu 242.764 185.048 250.546 1
Cu 242.16 184.195 250.546 1
Cu 241.555 183.341 250.546 1
Cu 240.951 182.488 250.546 1
Cu 240.346 181.634 250.546 1
Cu 239.742 180.781 250.546 1
Cu 239.137 179.927 250.546 1
Cu 239.328 179.074 250.546 1
Cu 239.932 178.22 250.546 1
Cu 240.537 177.367 250.546 1
Cu 241.141 176.514 250.546 1
Cu 241.746 175.66 250.546 1
Cu 242.35 174.807 250.546 1
Cu 242.955 173.953 250.546 1
Cu 243.559 173.1 250.546 1
Cu 244.163 172.246 250.546 1
Cu 244.768 171.393 250.546 1
Cu 245.372 170.539 250.546 1
Cu 245.977 169.686 250.546 1
Cu 246.581 168.833 250.546 1
Cu 247.186 167.979 250.546 1
Cu 247.79 167.126 250.546 1
Cu 248.395 166.272 250.546 1
Cu 248.999 165.419 250.546 1
Cu 249.604 164.565 250.546 1
Cu 250.208 163.712 250.546 1
Cu 250.813 162.858 250.546 1
Cu 251.417 162.005 250.546 1
Cu 252.022 161.152 250.546 1
Cu 252.626 160.298 250.546 1
Cu 253.231 159.445 250.546 1
Cu 253.835 158.591 250.546 1
Cu 254.44 158.86 250.546 1
Cu 255.044 159.713 250.546 1
Cu 255.649 160.567 250.546 1
Cu 256.253 161.42 250.546 1
Cu 256.858 162.274 250.546 1
Cu 257.462 163.127 250.546 1
Cu 258.067 163.981 250.546 1
Cu 258.671 164.834 250.546 1
Cu 259.275 165.687 250.546 1
Cu 259.88 166.541 250.546 1
Cu 260.484 167.394 250.546 1
Cu 261.089 168.248 250.546 1
Cu 261.693 169.101 250.546 1
Cu 262.298 169.955 250.546 1
Cu 262.902 170.808 250.546 1
Cu 263.507 171.662 250.546 1
Cu 264.111 172.515 250.546 1
Cu 264.716 173.368 250.546 1
Cu 265.32 174.222 250.546 1
Cu 265.925 175.075 250.546 1
Cu 266.529 175.929 250.546 1
Cu 267.134 176.782 250.546 1
Cu 267.738 177.636 250.546 1
Cu 268.343 178.489 250.546 1
Cu 268.947 179.343 250.546 1
Cu 268.757 180.196 250.546 1
Cu 268.152 181.05 250.546 1
Cu 267.548 181.903 250.546 1
Cu 266.943 182.756 250.546 1
Cu 266.339 183.61 250.546 1
Cu 265.734 184.463 250.546 1
Cu 265.13 185.317 250.546 1
Cu 264.526 186.17 250.546 1
Cu 263.921 187.024 250.546 1
Cu 263.317 187.877 250.546 1
Cu 262.712 188.731 250.546 1
Cu 262.108 189.584 250.546 1
Cu 261.503 190.437 250.546 1
Cu 260.899 191.291 250.546 1
Cu 260.294 192.144 250.546 1
Cu 259.69 192.998 250.546 1
Cu 259.085 193.851 250.546 1
Cu 258.481 194.705 250.546 1
Cu 257.876 195.558 250.546 1
Cu 257.272 196.412 250.546 1
Cu 256.667 197.265 250.546 1
Cu 256.063 198.118 250.546 1
Cu 255.458 198.972 250.546 1
Cu 247.131 168.065 254.341 1
Cu 247.735 167.212 254.341 1
Cu 248.34 166.359 254.341 1
Cu 248.944 165.506 254.341 1
Cu 249.548 164.653 254.341 1
Cu 250.152 163.8 254.341 1
Cu 250.757 162.946 254.341 1
Cu 251.361 162.093 254.341 1
Cu 251.965 161.24 254.341 1
Cu 252.569 160.387 254.341 1
Cu 253.173 159.534 254.341 1
Cu 253.778 158.681 254.341 1
Cu 254.382 158.787 254.341 1
Cu 254.986 159.64 254.341 1
Cu 255.59 160.493 254.341 1
Cu 256.195 161.346 254.341 1
Cu 256.799 162.199 254.341 1
Cu 257.403 163.052 254.341 1
Cu 258.007 163.906 254.341 1
Cu 258.612 164.759 254.341 1
Cu 259.216 165.612 254.341 1
Cu 259.82 166.465 254.341 1
Cu 260.424 167.318 254.341 1
Cu 261.029 168.171 254.341 1
Cu 261.633 169.024 254.341 1
Cu 262.237 169.877 254.341 1
Cu 262.841 170.73 254.341 1
Cu 263.446 171.584 254.341 1
Cu 264.05 172.437 254.341 1
Cu 264.654 173.29 254.341 1
Cu 265.258 174.143 254.341 1
Cu 265.862 174.996 254.341 1
Cu 266.467 175.849 254.341 1
Cu 267.071 176.702 254.341 1
Cu 267.675 177.555 254.341 1
Cu 268.279 178.408 254.341 1
Cu 268.884 179.261 254.341 1
Cu 268.809 180.115 254.341 1
Cu 268.204 180.968 254.341 1
Cu 267.6 181.821 254.341 1
Cu 266.996 182.674 254.341 1
Cu 266.392 183.527 254.341 1
Cu 265.787 184.38 254.341 1
Cu 265.183 185.233 254.341 1
Cu 264.579 186.086 254.341 1
Cu 263.975 186.939 254.341 1
Cu 263.37 187.793 254.341 1
Cu 262.766 188.646 254.341 1
Cu 262.162 189.499 254.341 1
Cu 261.558 190.352 254.341 1
Cu 260.953 191.205 254.341 1
Cu 260.349 192.058 254.341 1
Cu 259.745 192.911 254.341 1
Cu 259.141 193.764 254.341 1
Cu 258.536 194.617 254.341 1
Cu 257.932 195.47 254.341 1
Cu 257.328 196.324 254.341 1
Cu 256.724 197.177 254.341 1
Cu 256.12 198.03 254.341 1
Cu 255.515 198.883 254.341 1
Cu 254.911 199.736 254.341 1
Cu 254.307 200.589 254.341 1
Cu 253.703 200.483 254.341 1
Cu 253.098 199.63 254.341 1
Cu 252.494 198.777 254.341 1
Cu 251.89 197.924 254.341 1
Cu 251.286 197.071 254.341 1
Cu 250.681 196.218 254.341 1
Cu 250.077 195.364 254.341 1
Cu 249.473 194.511 254.341 1
Cu 248.869 193.658 254.341 1
Cu 248.264 192.805 254.341 1
Cu 247.66 191.952 254.341 1
Cu 247.056 191.099 254.341 1
Cu 246.452 190.246 254.341 1
Cu 245.847 189.393 254.341 1
Cu 245.243 188.54 254.341 1
Cu 244.639 187.686 254.341 1
Cu 244.035 186.833 254.341 1
Cu 243.431 185.98 254.341 1
Cu 242.826 185.127 254.341 1
Cu 242.222 184.274 254.341 1
Cu 241.618 183.421 254.341 1
Cu 241.014 182.568 254.341 1
Cu 240.409 181.715 254.341 1
Cu 239.805 180.862 254.341 1
Cu 239.201 180.009 254.341 1
Cu 239.276 179.155 254.341 1
Cu 239.88 178.302 254.341 1
Cu 240.484 177.449 254.341 1
Cu 241.089 176.596 254.341 1
Cu 241.693 175.743 254.341 1
Cu 242.297 174.89 254.341 1
Cu 242.901 174.037 254.341 1
Cu 243.506 173.184 254.341 1
Cu 244.11 172.331 254.341 1
Cu 244.714 171.477 254.341 1
Cu 245.318 170.624 254.341 1
Cu 245.923 169.771 254.341 1
Cu 246.527 168.918 254.341 1
Cu 247.131 168.065 254.341 1
Cu 242.244 184.296 258.147 1
Cu 241.64 183.443 258.147 1
Cu 241.036 182.59 258.147 1
Cu 240.432 181.737 258.147 1
Cu 239.828 180.885 258.147 1
Cu 239.224 180.032 258.147 1
Cu 239.265 179.179 258.147 1
Cu 239.869 178.326 258.147 1
Cu 240.473 177.474 258.147 1
Cu 241.077 176.621 258.147 1
Cu 241.681 175.768 258.147 1
Cu 242.285 174.915 258.147 1
Cu 242.889 174.063 258.147 1
Cu 243.493 173.21 258.147 1
Cu 244.097 172.357 258.147 1
Cu 244.701 171.504 258.147 1
Cu 245.305 170.652 258.147 1
Cu 245.909 169.799 258.147 1
Cu 246.513 168.946 258.147 1
Cu 247.117 168.093 258.147 1
Cu 247.721 167.241 258.147 1
Cu 248.325 166.388 258.147 1
Cu 248.929 165.535 258.147 1
Cu 249.533 164.682 258.147 1
Cu 250.137 163.83 258.147 1
Cu 250.741 162.977 258.147 1
Cu 251.345 162.124 258.147 1
Cu 251.949 161.271 258.147 1
Cu 252.553 160.419 258.147 1
Cu 253.157 159.566 258.147 1
Cu 253.761 158.713 258.147 1
Cu 254.365 158.772 258.147 1
Cu 254.969 159.625 258.147 1
Cu 255.573 160.477 258.147 1
Cu 256.177 161.33 258.147 1
Cu 256.781 162.183 258.147 1
Cu 257.385 163.036 258.147 1
Cu 257.989 163.888 258.147 1
Cu 258.593 164.741 258.147 1
Cu 259.197 165.594 258.147 1
Cu 259.801 166.447 258.147 1
Cu 260.405 167.299 258.147 1
Cu 261.009 168.152 258.147 1
Cu 261.613 169.005 258.147 1
Cu 262.217 169.858 258.147 1
Cu 262.821 170.711 258.147 1
Cu 263.425 171.563 258.147 1
Cu 264.029 172.416 258.147 1
Cu 264.633 173.269 258.147 1
Cu 265.237 174.122 258.147 1
Cu 265.841 174.974 258.147 1
Cu 266.445 175.827 258.147 1
Cu 267.049 176.68 258.147 1
Cu 267.653 177.533 258.147 1
Cu 268.257 178.385 258.147 1
Cu 268.861 179.238 258.147 1
Cu 268.819 180.091 258.147 1
Cu 268.215 180.944 258.147 1
Cu 267.611 181.796 258.147 1
Cu 267.007 182.649 258.147 1
Cu 266.403 183.502 258.147 1
Cu 265.799 184.355 258.147 1
Cu 265.195 185.207 258.147 1
Cu 264.591 186.06 258.147 1
Cu 263.987 186.913 258.147 1
Cu 263.383 187.766 258.147 1
Cu 262.779 188.618 258.147 1
Cu 262.175 189.471 258.147 1
Cu 261.571 190.324 258.147 1
Cu 260.967 191.177 258.147 1
Cu 260.363 192.029 258.147 1
Cu 259.759 192.882 258.147 1
Cu 259.155 193.735 258.147 1
Cu 258.551 194.588 258.147 1
Cu 257.947 195.44 258.147 1
Cu 257.343 196.293 258.147 1
Cu 256.739 197.146 258.147 1
Cu 256.135 197.999 258.147 1
Cu 255.531 198.851 258.147 1
Cu 254.927 199.704 258.147 1
Cu 254.323 200.557 258.147 1
Cu 253.719 200.498 258.147 1
Cu 253.115 199.645 258.147 1
Cu 252.511 198.793 258.147 1
Cu 251.907 197.94 258.147 1
Cu 251.303 197.087 258.147 1
Cu 250.699 196.234 258.147 1
Cu 250.095 195.382 258.147 1
Cu 249.491 194.529 258.147 1
Cu 248.887 193.676 258.147 1
Cu 248.283 192.823 258.147 1
Cu 247.679 191.971 258.147 1
Cu 247.076 191.118 258.147 1
Cu 246.472 190.265 258.147 1
Cu 245.868 189.412 258.147 1
Cu 245.264 188.559 258.147 1
Cu 244.66 187.707 258.147 1
Cu 244.056 186.854 258.147 1
Cu 243.452 186.001 258.147 1
Cu 242.848 185.148 258.147 1
Cu 242.244 184.296 258.147 1
Cu 263.791 172.089 261.962 1
Cu 264.395 172.942 261.962 1
Cu 264.999 173.794 261.962 1
Cu 265.602 174.646 261.962 1
Cu 266.206 175.499 261.962 1
Cu 266.81 176.351 261.962 1
Cu 267.414 177.204 261.962 1
Cu 268.017 178.056 261.962 1
Cu 268.621 178.908 261.962 1
Cu 269.047 179.761 261.962 1
Cu 268.443 180.613 261.962 1
Cu 267.839 181.466 261.962 1
Cu 267.235 182.318 261.962 1
Cu 266.632 183.17 261.962 1
Cu 266.028 184.023 261.962 1
Cu 265.424 184.875 261.962 1
Cu 264.82 185.728 261.962 1
Cu 264.217 186.58 261.962 1
Cu 263.613 187.432 261.962 1
Cu 263.009 188.285 261.962 1
Cu 262.406 189.137 261.962 1
Cu 261.802 189.99 261.962 1
Cu 261.198 190.842 261.962 1
Cu 260.594 191.694 261.962 1
Cu 259.991 192.547 261.962 1
Cu 259.387 193.399 261.962 1
Cu 258.783 194.252 261.962 1
Cu 258.179 195.104 261.962 1
Cu 257.576 195.956 261.962 1
Cu 256.972 196.809 261.962 1
Cu 256.368 197.661 261.962 1
Cu 255.764 198.514 261.962 1
Cu 255.161 199.366 261.962 1
Cu 254.557 200.218 261.962 1
Cu 253.953 200.819 261.962 1
Cu 253.349 199.967 261.962 1
Cu 252.746 199.114 261.962 1
Cu 252.142 198.262 261.962 1
Cu 251.538 197.41 261.962 1
Cu 250.934 196.557 261.962 1
Cu 250.331 195.705 261.962 1
Cu 249.727 194.852 261.962 1
Cu 249.123 194 261.962 1
Cu 248.52 193.148 261.962 1
Cu 247.916 192.295 261.962 1
Cu 247.312 191.443 261.962 1
Cu 246.708 190.59 261.962 1
Cu 246.105 189.738 261.962 1
Cu 245.501 188.886 261.962 1
Cu 244.897 188.033 261.962 1
Cu 244.293 187.181 261.962 1
Cu 243.69 186.328 261.962 1
Cu 243.086 185.476 261.962 1
Cu 242.482 184.624 261.962 1
Cu 241.878 183.771 261.962 1
Cu 241.275 182.919 261.962 1
Cu 240.671 182.066 261.962 1
Cu 240.067 181.214 261.962 1
Cu 239.463 180.362 261.962 1
Cu 239.038 179.509 261.962 1
Cu 239.642 178.657 261.962 1
Cu 240.245 177.804 261.962 1
Cu 240.849 176.952 261.962 1
Cu 241.453 176.1 261.962 1
Cu 242.057 175.247 261.962 1
Cu 242.66 174.395 261.962 1
Cu 243.264 173.542 261.962 1
Cu 243.868 172.69 261.962 1
Cu 244.472 171.838 261.962 1
Cu 245.075 170.985 261.962 1
Cu 245.679 170.133 261.962 1
Cu 246.283 169.28 261.962 1
Cu 246.886 168.428 261.962 1
Cu 247.49 167.576 261.962 1
Cu 248.094 166.723 261.962 1
Cu 248.698 165.871 261.962 1
Cu 249.301 165.018 261.962 1
Cu 249.905 164.166 261.962 1
Cu 250.509 163.314 261.962 1
Cu 251.113 162.461 261.962 1
Cu 251.716 161.609 261.962 1
Cu 252.32 160.756 261.962 1
Cu 252.924 159.904 261.962 1
Cu 253.528 159.052 261.962 1
Cu 254.131 158.451 261.962 1
Cu 254.735 159.303 261.962 1
Cu 255.339 160.156 261.962 1
Cu 255.943 161.008 261.962 1
Cu 256.546 161.86 261.962 1
Cu 257.15 162.713 261.962 1
Cu 257.754 163.565 261.962 1
Cu 258.358 164.418 261.962 1
Cu 258.961 165.27 261.962 1
Cu 259.565 166.122 261.962 1
Cu 260.169 166.975 261.962 1
Cu 260.772 167.827 261.962 1
Cu 261.376 168.68 261.962 1
Cu 261.98 169.532 261.962 1
Cu 262.584 170.384 261.962 1
Cu 263.187 171.237 261.962 1
Cu 263.791 172.089 261.962 1
Cu 268.469 180.567 265.788 1
Cu 267.866 181.419 265.788 1
Cu 267.262 182.271 265.788 1
Cu 266.659 183.123 265.788 1
Cu 266.055 183.975 265.788 1
Cu 265.452 184.827 265.788 1
Cu 264.848 185.679 265.788 1
Cu 264.245 186.531 265.788 1
Cu 263.641 187.383 265.788 1
Cu 263.038 188.235 265.788 1
Cu 262.434 189.087 265.788 1
Cu 261.831 189.939 265.788 1
Cu 261.227 190.791 265.788 1
Cu 260.624 191.644 265.788 1
Cu 260.02 192.496 265.788 1
Cu 259.417 193.348 265.788 1
Cu 258.813 194.2 265.788 1
Cu 258.21 195.052 265.788 1
Cu 257.606 195.904 265.788 1
Cu 257.003 196.756 265.788 1
Cu 256.4 197.608 265.788 1
Cu 255.796 198.46 265.788 1
Cu 255.193 199.312 265.788 1
Cu 254.589 200.164 265.788 1
Cu 253.986 200.856 265.788 1
Cu 253.382 200.004 265.788 1
Cu 252.779 199.152 265.788 1
Cu 252.175 198.3 265.788 1
Cu 251.572 197.448 265.788 1
Cu 250.968 196.596 265.788 1
Cu 250.365 195.744 265.788 1
Cu 249.761 194.892 265.788 1
Cu 249.158 194.04 265.788 1
Cu 248.554 193.188 265.788 1
Cu 247.951 192.336 265.788 1
Cu 247.347 191.483 265.788 1
Cu 246.744 190.631 265.788 1
Cu 246.14 189.779 265.788 1
Cu 245.537 188.927 265.788 1
Cu 244.933 188.075 265.788 1
Cu 244.33 187.223 265.788 1
Cu 243.726 186.371 265.788 1
Cu 243.123 185.519 265.788 1
Cu 242.519 184.667 265.788 1
Cu 241.916 183.815 265.788 1
Cu 241.312 182.963 265.788 1
Cu 240.709 182.111 265.788 1
Cu 240.106 181.259 265.788 1
Cu 239.502 180.407 265.788 1
Cu 239.012 179.555 265.788 1
Cu 239.615 178.703 265.788 1
Cu 240.219 177.851 265.788 1
Cu 240.822 176.999 265.788 1
Cu 241.426 176.147 265.788 1
Cu 242.029 175.295 265.788 1
Cu 242.633 174.443 265.788 1
Cu 243.236 173.591 265.788 1
Cu 243.84 172.739 265.788 1
Cu 244.443 171.887 265.788 1
Cu 245.047 171.035 265.788 1
Cu 245.65 170.183 265.788 1
Cu 246.254 169.331 265.788 1
Cu 246.857 168.479 265.788 1
Cu 247.461 167.626 265.788 1
Cu 248.064 166.774 265.788 1
Cu 248.668 165.922 265.788 1
Cu 249.271 165.07 265.788 1
Cu 249.875 164.218 265.788 1
Cu 250.478 163.366 265.788 1
Cu 251.082 162.514 265.788 1
Cu 251.685 161.662 265.788 1
Cu 252.288 160.81 265.788 1
Cu 252.892 159.958 265.788 1
Cu 253.495 159.106 265.788 1
Cu 254.099 158.414 265.788 1
Cu 254.702 159.266 265.788 1
Cu 255.306 160.118 265.788 1
Cu 255.909 160.97 265.788 1
Cu 256.513 161.822 265.788 1
Cu 257.116 162.674 265.788 1
Cu 257.72 163.526 265.788 1
Cu 258.323 164.378 265.788 1
Cu 258.927 165.23 265.788 1
Cu 259.53 166.082 265.788 1
Cu 260.134 166.934 265.788 1
Cu 260.737 167.787 265.788 1
Cu 261.341 168.639 265.788 1
Cu 261.944 169.491 265.788 1
Cu 262.548 170.343 265.788 1
Cu 263.151 171.195 265.788 1
Cu 263.755 172.047 265.788 1
Cu 264.358 172.899 265.788 1
Cu 264.962 173.751 265.788 1
Cu 265.565 174.603 265.788 1
Cu 266.169 175.455 265.788 1
Cu 266.772 176.307 265.788 1
Cu 267.376 177.159 265.788 1
Cu 267.979 178.011 265.788 1
Cu 268.582 178.863 265.788 1
Cu 269.073 179.715 265.788 1
Cu 268.469 180.567 265.788 1
Cu 248.548 166.101 269.623 1
Cu 249.151 165.249 269.623 1
Cu 249.754 164.398 269.623 1
Cu 250.357 163.546 269.623 1
Cu 250.96 162.694 269.623 1
Cu 251.564 161.843 269.623 1
Cu 252.167 160.991 269.623 1
Cu 252.77 160.139 269.623 1
Cu 253.373 159.288 269.623 1
Cu 253.977 158.436 269.623 1
Cu 254.58 159.102 269.623 1
Cu 255.183 159.954 269.623 1
Cu 255.786 160.806 269.623 1
Cu 256.389 161.657 269.623 1
Cu 256.993 162.509 269.623 1
Cu 257.596 163.361 269.623 1
Cu 258.199 164.212 269.623 1
Cu 258.802 165.064 269.623 1
Cu 259.406 165.916 269.623 1
Cu 260.009 166.767 269.623 1
Cu 260.612 167.619 269.623 1
Cu 261.215 168.471 269.623 1
Cu 261.818 169.322 269.623 1
Cu 262.422 170.174 269.623 1
Cu 263.025 171.026 269.623 1
Cu 263.628 171.877 269.623 1
Cu 264.231 172.729 269.623 1
Cu 264.834 173.581 269.623 1
Cu 265.438 174.432 269.623 1
Cu 266.041 175.284 269.623 1
Cu 266.644 176.136 269.623 1
Cu 267.247 176.987 269.623 1
Cu 267.851 177.839 269.623 1
Cu 268.454 178.691 269.623 1
Cu 269.057 179.542 269.623 1
Cu 268.585 180.394 269.623 1
Cu 267.982 181.246 269.623 1
Cu 267.379 182.097 269.623 1
Cu 266.776 182.949 269.623 1
Cu 266.172 183.801 269.623 1
Cu 265.569 184.652 269.623 1
Cu 264.966 185.504 269.623 1
Cu 264.363 186.356 269.623 1
Cu 263.759 187.207 269.623 1
Cu 263.156 188.059 269.623 1
Cu 262.553 188.911 269.623 1
Cu 261.95 189.762 269.623 1
Cu 261.347 190.614 269.623 1
Cu 260.743 191.466 269.623 1
Cu 260.14 192.317 269.623 1
Cu 259.537 193.169 269.623 1
Cu 258.934 194.021 269.623 1
Cu 258.331 194.872 269.623 1
Cu 257.727 195.724 269.623 1
Cu 257.124 196.576 269.623 1
Cu 256.521 197.427 269.623 1
Cu 255.918 198.279 269.623 1
Cu 255.314 199.131 269.623 1
Cu 254.711 199.982 269.623 1
Cu 254.108 200.834 269.623 1
Cu 253.505 200.168 269.623 1
Cu 252.902 199.316 269.623 1
Cu 252.298 198.464 269.623 1
Cu 251.695 197.613 269.623 1
Cu 251.092 196.761 269.623 1
Cu 250.489 195.909 269.623 1
Cu 249.885 195.058 269.623 1
Cu 249.282 194.206 269.623 1
Cu 248.679 193.354 269.623 1
Cu 248.076 192.503 269.623 1
Cu 247.473 191.651 269.623 1
Cu 246.869 190.799 269.623 1
Cu 246.266 189.948 269.623 1
Cu 245.663 189.096 269.623 1
Cu 245.06 188.244 269.623 1
Cu 244.456 187.393 269.623 1
Cu 243.853 186.541 269.623 1
Cu 243.25 185.689 269.623 1
Cu 242.647 184.838 269.623 1
Cu 242.044 183.986 269.623 1
Cu 241.44 183.134 269.623 1
Cu 240.837 182.283 269.623 1
Cu 240.234 181.431 269.623 1
Cu 239.631 180.579 269.623 1
Cu 239.027 179.728 269.623 1
Cu 239.499 178.876 269.623 1
Cu 240.102 178.024 269.623 1
Cu 240.706 177.173 269.623 1
Cu 241.309 176.321 269.623 1
Cu 241.912 175.469 269.623 1
Cu 242.515 174.618 269.623 1
Cu 243.119 173.766 269.623 1
Cu 243.722 172.914 269.623 1
Cu 244.325 172.063 269.623 1
Cu 244.928 171.211 269.623 1
Cu 245.531 170.359 269.623 1
Cu 246.135 169.508 269.623 1
Cu 246.738 168.656 269.623 1
Cu 247.341 167.804 269.623 1
Cu 247.944 166.953 269.623 1
Cu 248.548 166.101 269.623 1
Cu 266.819 182.878 273.468 1
Cu 266.216 183.73 273.468 1
Cu 265.613 184.581 273.468 1
Cu 265.01 185.432 273.468 1
Cu 264.407 186.284 273.468 1
Cu 263.804 187.135 273.468 1
Cu 263.201 187.986 273.468 1
Cu 262.598 188.837 273.468 1
Cu 261.995 189.689 273.468 1
Cu 261.392 190.54 273.468 1
Cu 260.789 191.391 273.468 1
Cu 260.186 192.243 273.468 1
Cu 259.583 193.094 273.468 1
Cu 258.98 193.945 273.468 1
Cu 258.377 194.796 273.468 1
Cu 257.775 195.648 273.468 1
Cu 257.172 196.499 273.468 1
Cu 256.569 197.35 273.468 1
Cu 255.966 198.202 273.468 1
Cu 255.363 199.053 273.468 1
Cu 254.76 199.904 273.468 1
Cu 254.157 200.756 273.468 1
Cu 253.554 200.228 273.468 1
Cu 252.951 199.376 273.468 1
Cu 252.348 198.525 273.468 1
Cu 251.745 197.674 273.468 1
Cu 251.142 196.823 273.468 1
Cu 250.539 195.971 273.468 1
Cu 249.936 195.12 273.468 1
Cu 249.333 194.269 273.468 1
Cu 248.73 193.417 273.468 1
Cu 248.127 192.566 273.468 1
Cu 247.524 191.715 273.468 1
Cu 246.921 190.863 273.468 1
Cu 246.318 190.012 273.468 1
Cu 245.715 189.161 273.468 1
Cu 245.112 188.31 273.468 1
Cu 244.51 187.458 273.468 1
Cu 243.907 186.607 273.468 1
Cu 243.304 185.756 273.468 1
Cu 242.701 184.904 273.468 1
Cu 242.098 184.053 273.468 1
Cu 241.495 183.202 273.468 1
Cu 240.892 182.351 273.468 1
Cu 240.289 181.499 273.468 1
Cu 239.686 180.648 273.468 1
Cu 239.083 179.797 273.468 1
Cu 239.457 178.945 273.468 1
Cu 240.06 178.094 273.468 1
Cu 240.663 177.243 273.468 1
Cu 241.266 176.392 273.468 1
Cu 241.869 175.54 273.468 1
Cu 242.472 174.689 273.468 1
Cu 243.075 173.838 273.468 1
Cu 243.678 172.986 273.468 1
Cu 244.28 172.135 273.468 1
Cu 244.883 171.284 273.468 1
Cu 245.486 170.433 273.468 1
Cu 246.089 169.581 273.468 1
Cu 246.692 168.73 273.468 1
Cu 247.295 167.879 273.468 1
Cu 247.898 167.027 273.468 1
Cu 248.501 166.176 273.468 1
Cu 249.104 165.325 273.468 1
Cu 249.707 164.474 273.468 1
Cu 250.31 163.622 273.468 1
Cu 250.913 162.771 273.468 1
Cu 251.516 161.92 273.468 1
Cu 252.119 161.068 273.468 1
Cu 252.722 160.217 273.468 1
Cu 253.325 159.366 273.468 1
Cu 253.928 158.514 273.468 1
Cu 254.531 159.042 273.468 1
Cu 255.134 159.894 273.468 1
Cu 255.737 160.745 273.468 1
Cu 256.34 161.596 273.468 1
Cu 256.942 162.447 273.468 1
Cu 257.545 163.299 273.468 1
Cu 258.148 164.15 273.468 1
Cu 258.751 165.001 273.468 1
Cu 259.354 165.853 273.468 1
Cu 259.957 166.704 273.468 1
Cu 260.56 167.555 273.468 1
Cu 261.163 168.407 273.468 1
Cu 261.766 169.258 273.468 1
Cu 262.369 170.109 273.468 1
Cu 262.972 170.96 273.468 1
Cu 263.575 171.812 273.468 1
Cu 264.178 172.663 273.468 1
Cu 264.781 173.514 273.468 1
Cu 265.384 174.366 273.468 1
Cu 265.987 175.217 273.468 1
Cu 266.59 176.068 273.468 1
Cu 267.193 176.919 273.468 1
Cu 267.796 177.771 273.468 1
Cu 268.399 178.622 273.468 1
Cu 269.002 179.473 273.468 1
Cu 268.628 180.325 273.468 1
Cu 268.025 181.176 273.468 1
Cu 267.422 182.027 273.468 1
Cu 266.819 182.878 273.468 1
Cu 256.336 197.67 277.323 1
Cu 255.733 198.521 277.323 1
Cu 255.13 199.372 277.323 1
Cu 254.528 200.222 277.323 1
Cu 253.925 200.742 277.323 1
Cu 253.322 199.891 277.323 1
Cu 252.72 199.04 277.323 1
Cu 252.117 198.189 277.323 1
Cu 251.514 197.338 277.323 1
Cu 250.912 196.487 277.323 1
Cu 250.309 195.637 277.323 1
Cu 249.706 194.786 277.323 1
Cu 249.103 193.935 277.323 1
Cu 248.501 193.084 277.323 1
Cu 247.898 192.233 277.323 1
Cu 247.295 191.382 277.323 1
Cu 246.693 190.531 277.323 1
Cu 246.09 189.68 277.323 1
Cu 245.487 188.829 277.323 1
Cu 244.885 187.978 277.323 1
Cu 244.282 187.127 277.323 1
Cu 243.679 186.277 277.323 1
Cu 243.077 185.426 277.323 1
Cu 242.474 184.575 277.323 1
Cu 241.871 183.724 277.323 1
Cu 241.269 182.873 277.323 1
Cu 240.666 182.022 277.323 1
Cu 240.063 181.171 277.323 1
Cu 239.461 180.32 277.323 1
Cu 239.093 179.469 277.323 1
Cu 239.695 178.618 277.323 1
Cu 240.298 177.768 277.323 1
Cu 240.901 176.917 277.323 1
Cu 241.503 176.066 277.323 1
Cu 242.106 175.215 277.323 1
Cu 242.709 174.364 277.323 1
Cu 243.311 173.513 277.323 1
Cu 243.914 172.662 277.323 1
Cu 244.517 171.811 277.323 1
Cu 245.119 170.96 277.323 1
Cu 245.722 170.109 277.323 1
Cu 246.325 169.258 277.323 1
Cu 246.927 168.408 277.323 1
Cu 247.53 167.557 277.323 1
Cu 248.133 166.706 277.323 1
Cu 248.735 165.855 277.323 1
Cu 249.338 165.004 277.323 1
Cu 249.941 164.153 277.323 1
Cu 250.544 163.302 277.323 1
Cu 251.146 162.451 277.323 1
Cu 251.749 161.6 277.323 1
Cu 252.352 160.749 277.323 1
Cu 252.954 159.898 277.323 1
Cu 253.557 159.048 277.323 1
Cu 254.16 158.528 277.323 1
Cu 254.762 159.379 277.323 1
Cu 255.365 160.23 277.323 1
Cu 255.968 161.081 277.323 1
Cu 256.57 161.932 277.323 1
Cu 257.173 162.783 277.323 1
Cu 257.776 163.633 277.323 1
Cu 258.378 164.484 277.323 1
Cu 258.981 165.335 277.323 1
Cu 259.584 166.186 277.323 1
Cu 260.186 167.037 277.323 1
Cu 260.789 167.888 277.323 1
Cu 261.392 168.739 277.323 1
Cu 261.994 169.59 277.323 1
Cu 262.597 170.441 277.323 1
Cu 263.2 171.292 277.323 1
Cu 263.802 172.143 277.323 1
Cu 264.405 172.993 277.323 1
Cu 265.008 173.844 277.323 1
Cu 265.611 174.695 277.323 1
Cu 266.213 175.546 277.323 1
Cu 266.816 176.397 277.323 1
Cu 267.419 177.248 277.323 1
Cu 268.021 178.099 277.323 1
Cu 268.624 178.95 277.323 1
Cu 268.992 179.801 277.323 1
Cu 268.389 180.652 277.323 1
Cu 267.787 181.502 277.323 1
Cu 267.184 182.353 277.323 1
Cu 266.581 183.204 277.323 1
Cu 265.979 184.055 277.323 1
Cu 265.376 184.906 277.323 1
Cu 264.773 185.757 277.323 1
Cu 264.17 186.608 277.323 1
Cu 263.568 187.459 277.323 1
Cu 262.965 188.31 277.323 1
Cu 262.362 189.161 277.323 1
Cu 261.76 190.012 277.323 1
Cu 261.157 190.862 277.323 1
Cu 260.554 191.713 277.323 1
Cu 259.952 192.564 277.323 1
Cu 259.349 193.415 277.323 1
Cu 258.746 194.266 277.323 1
Cu 258.144 195.117 277.323 1
Cu 257.541 195.968 277.323 1
Cu 256.938 196.819 277.323 1
Cu 256.336 197.67 277.323 1
Cu 253.932 200.743 281.188 1
Cu 253.33 199.892 281.188 1
Cu 252.728 199.042 281.188 1
Cu 252.125 198.191 281.188 1
Cu 251.523 197.341 281.188 1
Cu 250.92 196.49 281.188 1
Cu 250.318 195.64 281.188 1
Cu 249.716 194.789 281.188 1
Cu 249.113 193.939 281.188 1
Cu 248.511 193.088 281.188 1
Cu 247.908 192.238 281.188 1
Cu 247.306 191.387 281.188 1
Cu 246.704 190.537 281.188 1
Cu 246.101 189.686 281.188 1
Cu 245.499 188.836 281.188 1
Cu 244.896 187.985 281.188 1
Cu 244.294 187.135 281.188 1
Cu 243.691 186.284 281.188 1
Cu 243.089 185.433 281.188 1
Cu 242.487 184.583 281.188 1
Cu 241.884 183.732 281.188 1
Cu 241.282 182.882 281.188 1
Cu 240.679 182.031 281.188 1
Cu 240.077 181.181 281.188 1
Cu 239.475 180.33 281.188 1
Cu 239.092 179.48 281.188 1
Cu 239.694 178.629 281.188 1
Cu 240.297 177.779 281.188 1
Cu 240.899 176.928 281.188 1
Cu 241.502 176.078 281.188 1
Cu 242.104 175.227 281.188 1
Cu 242.706 174.377 281.188 1
Cu 243.309 173.526 281.188 1
Cu 243.911 172.676 281.188 1
Cu 244.514 171.825 281.188 1
Cu 245.116 170.975 281.188 1
Cu 245.718 170.124 281.188 1
Cu 246.321 169.274 281.188 1
Cu 246.923 168.423 281.188 1
Cu 247.526 167.573 281.188 1
Cu 248.128 166.722 281.188 1
Cu 248.73 165.872 281.188 1
Cu 249.333 165.021 281.188 1
Cu 249.935 164.171 281.188 1
Cu 250.538 163.32 281.188 1
Cu 251.14 162.47 281.188 1
Cu 251.743 161.619 281.188 1
Cu 252.345 160.769 281.188 1
Cu 252.947 159.918 281.188 1
Cu 253.55 159.067 281.188 1
Cu 254.152 158.527 281.188 1
Cu 254.755 159.378 281.188 1
Cu 255.357 160.228 281.188 1
Cu 255.959 161.079 281.188 1
Cu 256.562 161.929 281.188 1
Cu 257.164 162.78 281.188 1
Cu 257.767 163.63 281.188 1
Cu 258.369 164.481 281.188 1
Cu 258.971 165.331 281.188 1
Cu 259.574 166.182 281.188 1
Cu 260.176 167.032 281.188 1
Cu 260.779 167.883 281.188 1
Cu 261.381 168.733 281.188 1
Cu 261.983 169.584 281.188 1
Cu 262.586 170.434 281.188 1
Cu 263.188 171.285 281.188 1
Cu 263.791 172.135 281.188 1
Cu 264.393 172.986 281.188 1
Cu 264.995 173.837 281.188 1
Cu 265.598 174.687 281.188 1
Cu 266.2 175.538 281.188 1
Cu 266.803 176.388 281.188 1
Cu 267.405 177.239 281.188 1
Cu 268.007 178.089 281.188 1
Cu 268.61 178.94 281.188 1
Cu 268.992 179.79 281.188 1
Cu 268.39 180.641 281.188 1
Cu 267.788 181.491 281.188 1
Cu 267.185 182.342 281.188 1
Cu 266.583 183.192 281.188 1
Cu 265.98 184.043 281.188 1
Cu 265.378 184.893 281.188 1
Cu 264.776 185.744 281.188 1
Cu 264.173 186.594 281.188 1
Cu 263.571 187.445 281.188 1
Cu 262.968 188.295 281.188 1
Cu 262.366 189.146 281.188 1
Cu 261.764 189.996 281.188 1
Cu 261.161 190.847 281.188 1
Cu 260.559 191.697 281.188 1
Cu 259.956 192.548 281.188 1
Cu 259.354 193.398 281.188 1
Cu 258.752 194.249 281.188 1
Cu 258.149 195.099 281.188 1
Cu 257.547 195.95 281.188 1
Cu 256.944 196.8 281.188 1
Cu 256.342 197.651 281.188 1
Cu 255.74 198.501 281.188 1
Cu 255.137 199.352 281.188 1
Cu 254.535 200.203 281.188 1
Cu 253.932 200.743 281.188 1
Cu 241.519 183.207 285.062 1
Cu 240.917 182.357 285.062 1
Cu 240.315 181.507 285.062 1
Cu 239.713 180.657 285.062 1
Cu 239.111 179.807 285.062 1
Cu 239.47 178.957 285.062 1
Cu 240.072 178.107 285.062 1
Cu 240.674 177.256 285.062 1
Cu 241.276 176.406 285.062 1
Cu 241.878 175.556 285.062 1
Cu 242.48 174.706 285.062 1
Cu 243.082 173.856 285.062 1
Cu 243.684 173.006 285.062 1
Cu 244.287 172.156 285.062 1
Cu 244.889 171.306 285.062 1
Cu 245.491 170.456 285.062 1
Cu 246.093 169.605 285.062 1
Cu 246.695 168.755 285.062 1
Cu 247.297 167.905 285.062 1
Cu 247.899 167.055 285.062 1
Cu 248.501 166.205 285.062 1
Cu 249.104 165.355 285.062 1
Cu 249.706 164.505 285.062 1
Cu 250.308 163.655 285.062 1
Cu 250.91 162.804 285.062 1
Cu 251.512 161.954 285.062 1
Cu 252.114 161.104 285.062 1
Cu 252.716 160.254 285.062 1
Cu 253.318 159.404 285.062 1
Cu 253.921 158.554 285.062 1
Cu 254.523 159.06 285.062 1
Cu 255.125 159.91 285.062 1
Cu 255.727 160.761 285.062 1
Cu 256.329 161.611 285.062 1
Cu 256.931 162.461 285.062 1
Cu 257.533 163.311 285.062 1
Cu 258.135 164.161 285.062 1
Cu 258.738 165.011 285.062 1
Cu 259.34 165.861 285.062 1
Cu 259.942 166.711 285.062 1
Cu 260.544 167.561 285.062 1
Cu 261.146 168.412 285.062 1
Cu 261.748 169.262 285.062 1
Cu 262.35 170.112 285.062 1
Cu 262.952 170.962 285.062 1
Cu 263.555 171.812 285.062 1
Cu 264.157 172.662 285.062 1
Cu 264.759 173.512 285.062 1
Cu 265.361 174.362 285.062 1
Cu 265.963 175.213 285.062 1
Cu 266.565 176.063 285.062 1
Cu 267.167 176.913 285.062 1
Cu 267.769 177.763 285.062 1
Cu 268.371 178.613 285.062 1
Cu 268.974 179.463 285.062 1
Cu 268.615 180.313 285.062 1
Cu 268.013 181.163 285.062 1
Cu 267.411 182.014 285.062 1
Cu 266.809 182.864 285.062 1
Cu 266.206 183.714 285.062 1
Cu 265.604 184.564 285.062 1
Cu 265.002 185.414 285.062 1
Cu 264.4 186.264 285.062 1
Cu 263.798 187.114 285.062 1
Cu 263.196 187.964 285.062 1
Cu 262.594 188.814 285.062 1
Cu 261.992 189.665 285.062 1
Cu 261.389 190.515 285.062 1
Cu 260.787 191.365 285.062 1
Cu 260.185 192.215 285.062 1
Cu 259.583 193.065 285.062 1
Cu 258.981 193.915 285.062 1
Cu 258.379 194.765 285.062 1
Cu 257.777 195.615 285.062 1
Cu 257.175 196.466 285.062 1
Cu 256.572 197.316 285.062 1
Cu 255.97 198.166 285.062 1
Cu 255.368 199.016 285.062 1
Cu 254.766 199.866 285.062 1
Cu 254.164 200.716 285.062 1
Cu 253.562 200.21 285.062 1
Cu 252.96 199.36 285.062 1
Cu 252.358 198.509 285.062 1
Cu 251.755 197.659 285.062 1
Cu 251.153 196.809 285.062 1
Cu 250.551 195.959 285.062 1
Cu 249.949 195.109 285.062 1
Cu 249.347 194.259 285.062 1
Cu 248.745 193.409 285.062 1
Cu 248.143 192.559 285.062 1
Cu 247.541 191.709 285.062 1
Cu 246.938 190.858 285.062 1
Cu 246.336 190.008 285.062 1
Cu 245.734 189.158 285.062 1
Cu 245.132 188.308 285.062 1
Cu 244.53 187.458 285.062 1
Cu 243.928 186.608 285.062 1
Cu 243.326 185.758 285.062 1
Cu 242.724 184.908 285.062 1
Cu 242.122 184.057 285.062 1
Cu 241.519 183.207 285.062 1
Cu 266.655 183.07 288.946 1
Cu 266.053 183.92 288.946 1
Cu 265.451 184.77 288.946 1
Cu 264.85 185.619 288.946 1
Cu 264.248 186.469 288.946 1
Cu 263.646 187.319 288.946 1
Cu 263.044 188.168 288.946 1
Cu 262.442 189.018 288.946 1
Cu 261.84 189.868 288.946 1
Cu 261.239 190.718 288.946 1
Cu 260.637 191.567 288.946 1
Cu 260.035 192.417 288.946 1
Cu 259.433 193.267 288.946 1
Cu 258.831 194.116 288.946 1
Cu 258.229 194.966 288.946 1
Cu 257.628 195.816 288.946 1
Cu 257.026 196.666 288.946 1
Cu 256.424 197.515 288.946 1
Cu 255.822 198.365 288.946 1
Cu 255.22 199.215 288.946 1
Cu 254.618 200.064 288.946 1
Cu 254.017 200.842 288.946 1
Cu 253.415 199.992 288.946 1
Cu 252.813 199.142 288.946 1
Cu 252.211 198.292 288.946 1
Cu 251.609 197.443 288.946 1
Cu 251.007 196.593 288.946 1
Cu 250.406 195.743 288.946 1
Cu 249.804 194.894 288.946 1
Cu 249.202 194.044 288.946 1
Cu 248.6 193.194 288.946 1
Cu 247.998 192.344 288.946 1
Cu 247.396 191.495 288.946 1
Cu 246.795 190.645 288.946 1
Cu 246.193 189.795 288.946 1
Cu 245.591 188.946 288.946 1
Cu 244.989 188.096 288.946 1
Cu 244.387 187.246 288.946 1
Cu 243.785 186.396 288.946 1
Cu 243.184 185.547 288.946 1
Cu 242.582 184.697 288.946 1
Cu 241.98 183.847 288.946 1
Cu 241.378 182.998 288.946 1
Cu 240.776 182.148 288.946 1
Cu 240.174 181.298 288.946 1
Cu 239.572 180.448 288.946 1
Cu 239.022 179.599 288.946 1
Cu 239.624 178.749 288.946 1
Cu 240.226 177.899 288.946 1
Cu 240.828 177.05 288.946 1
Cu 241.429 176.2 288.946 1
Cu 242.031 175.35 288.946 1
Cu 242.633 174.5 288.946 1
Cu 243.235 173.651 288.946 1
Cu 243.837 172.801 288.946 1
Cu 244.439 171.951 288.946 1
Cu 245.04 171.102 288.946 1
Cu 245.642 170.252 288.946 1
Cu 246.244 169.402 288.946 1
Cu 246.846 168.552 288.946 1
Cu 247.448 167.703 288.946 1
Cu 248.05 166.853 288.946 1
Cu 248.651 166.003 288.946 1
Cu 249.253 165.154 288.946 1
Cu 249.855 164.304 288.946 1
Cu 250.457 163.454 288.946 1
Cu 251.059 162.604 288.946 1
Cu 251.661 161.755 288.946 1
Cu 252.262 160.905 288.946 1
Cu 252.864 160.055 288.946 1
Cu 253.466 159.206 288.946 1
Cu 254.068 158.428 288.946 1
Cu 254.67 159.278 288.946 1
Cu 255.272 160.128 288.946 1
Cu 255.873 160.978 288.946 1
Cu 256.475 161.827 288.946 1
Cu 257.077 162.677 288.946 1
Cu 257.679 163.527 288.946 1
Cu 258.281 164.376 288.946 1
Cu 258.883 165.226 288.946 1
Cu 259.484 166.076 288.946 1
Cu 260.086 166.926 288.946 1
Cu 260.688 167.775 288.946 1
Cu 261.29 168.625 288.946 1
Cu 261.892 169.475 288.946 1
Cu 262.494 170.324 288.946 1
Cu 263.095 171.174 288.946 1
Cu 263.697 172.024 288.946 1
Cu 264.299 172.874 288.946 1
Cu 264.901 173.723 288.946 1
Cu 265.503 174.573 288.946 1
Cu 266.105 175.423 288.946 1
Cu 266.707 176.272 288.946 1
Cu 267.308 177.122 288.946 1
Cu 267.91 177.972 288.946 1
Cu 268.512 178.822 288.946 1
Cu 269.062 179.671 288.946 1
Cu 268.461 180.521 288.946 1
Cu 267.859 181.371 288.946 1
Cu 267.257 182.22 288.946 1
Cu 266.655 183.07 288.946 1
Cu 246.52 169.023 292.839 1
Cu 247.122 168.174 292.839 1
Cu 247.723 167.324 292.839 1
Cu 248.325 166.475 292.839 1
Cu 248.926 165.626 292.839 1
Cu 249.528 164.776 292.839 1
Cu 250.129 163.927 292.839 1
Cu 250.731 163.078 292.839 1
Cu 251.332 162.228 292.839 1
Cu 251.934 161.379 292.839 1
Cu 252.535 160.53 292.839 1
Cu 253.137 159.681 292.839 1
Cu 253.739 158.831 292.839 1
Cu 254.34 158.823 292.839 1
Cu 254.942 159.672 292.839 1
Cu 255.543 160.522 292.839 1
Cu 256.145 161.371 292.839 1
Cu 256.746 162.22 292.839 1
Cu 257.348 163.069 292.839 1
Cu 257.949 163.919 292.839 1
Cu 258.551 164.768 292.839 1
Cu 259.152 165.617 292.839 1
Cu 259.754 166.467 292.839 1
Cu 260.356 167.316 292.839 1
Cu 260.957 168.165 292.839 1
Cu 261.559 169.015 292.839 1
Cu 262.16 169.864 292.839 1
Cu 262.762 170.713 292.839 1
Cu 263.363 171.563 292.839 1
Cu 263.965 172.412 292.839 1
Cu 264.566 173.261 292.839 1
Cu 265.168 174.11 292.839 1
Cu 265.769 174.96 292.839 1
Cu 266.371 175.809 292.839 1
Cu 266.973 176.658 292.839 1
Cu 267.574 177.508 292.839 1
Cu 268.176 178.357 292.839 1
Cu 268.777 179.206 292.839 1
Cu 268.783 180.056 292.839 1
Cu 268.181 180.905 292.839 1
Cu 267.58 181.754 292.839 1
Cu 266.978 182.603 292.839 1
Cu 266.377 183.453 292.839 1
Cu 265.775 184.302 292.839 1
Cu 265.174 185.151 292.839 1
Cu 264.572 186.001 292.839 1
Cu 263.971 186.85 292.839 1
Cu 263.369 187.699 292.839 1
Cu 262.768 188.549 292.839 1
Cu 262.166 189.398 292.839 1
Cu 261.564 190.247 292.839 1
Cu 260.963 191.096 292.839 1
Cu 260.361 191.946 292.839 1
Cu 259.76 192.795 292.839 1
Cu 259.158 193.644 292.839 1
Cu 258.557 194.494 292.839 1
Cu 257.955 195.343 292.839 1
Cu 257.354 196.192 292.839 1
Cu 256.752 197.042 292.839 1
Cu 256.151 197.891 292.839 1
Cu 255.549 198.74 292.839 1
Cu 254.947 199.589 292.839 1
Cu 254.346 200.439 292.839 1
Cu 253.744 200.447 292.839 1
Cu 253.143 199.598 292.839 1
Cu 252.541 198.748 292.839 1
Cu 251.94 197.899 292.839 1
Cu 251.338 197.05 292.839 1
Cu 250.737 196.201 292.839 1
Cu 250.135 195.351 292.839 1
Cu 249.534 194.502 292.839 1
Cu 248.932 193.653 292.839 1
Cu 248.33 192.803 292.839 1
Cu 247.729 191.954 292.839 1
Cu 247.127 191.105 292.839 1
Cu 246.526 190.255 292.839 1
Cu 245.924 189.406 292.839 1
Cu 245.323 188.557 292.839 1
Cu 244.721 187.707 292.839 1
Cu 244.12 186.858 292.839 1
Cu 243.518 186.009 292.839 1
Cu 242.917 185.16 292.839 1
Cu 242.315 184.31 292.839 1
Cu 241.713 183.461 292.839 1
Cu 241.112 182.612 292.839 1
Cu 240.51 181.762 292.839 1
Cu 239.909 180.913 292.839 1
Cu 239.307 180.064 292.839 1
Cu 239.301 179.214 292.839 1
Cu 239.903 178.365 292.839 1
Cu 240.505 177.516 292.839 1
Cu 241.106 176.667 292.839 1
Cu 241.708 175.817 292.839 1
Cu 242.309 174.968 292.839 1
Cu 242.911 174.119 292.839 1
Cu 243.512 173.269 292.839 1
Cu 244.114 172.42 292.839 1
Cu 244.715 171.571 292.839 1
Cu 245.317 170.721 292.839 1
Cu 245.918 169.872 292.839 1
Cu 246.52 169.023 292.839 1
Cu 263.046 171.125 296.741 1
Cu 263.648 171.974 296.741 1
Cu 264.249 172.823 296.741 1
Cu 264.85 173.672 296.741 1
Cu 265.451 174.521 296.741 1
Cu 266.053 175.37 296.741 1
Cu 266.654 176.219 296.741 1
Cu 267.255 177.068 296.741 1
Cu 267.856 177.917 296.741 1
Cu 268.458 178.765 296.741 1
Cu 269.059 179.614 296.741 1
Cu 268.487 180.463 296.741 1
Cu 267.886 181.312 296.741 1
Cu 267.284 182.161 296.741 1
Cu 266.683 183.01 296.741 1
Cu 266.082 183.859 296.741 1
Cu 265.481 184.708 296.741 1
Cu 264.879 185.556 296.741 1
Cu 264.278 186.405 296.741 1
Cu 263.677 187.254 296.741 1
Cu 263.076 188.103 296.741 1
Cu 262.474 188.952 296.741 1
Cu 261.873 189.801 296.741 1
Cu 261.272 190.65 296.741 1
Cu 260.671 191.499 296.741 1
Cu 260.069 192.348 296.741 1
Cu 259.468 193.196 296.741 1
Cu 258.867 194.045 296.741 1
Cu 258.266 194.894 296.741 1
Cu 257.664 195.743 296.741 1
Cu 257.063 196.592 296.741 1
Cu 256.462 197.441 296.741 1
Cu 255.861 198.29 296.741 1
Cu 255.259 199.139 296.741 1
Cu 254.658 199.987 296.741 1
Cu 254.057 200.836 296.741 1
Cu 253.456 200.029 296.741 1
Cu 252.854 199.18 296.741 1
Cu 252.253 198.331 296.741 1
Cu 251.652 197.482 296.741 1
Cu 251.051 196.633 296.741 1
Cu 250.449 195.785 296.741 1
Cu 249.848 194.936 296.741 1
Cu 249.247 194.087 296.741 1
Cu 248.646 193.238 296.741 1
Cu 248.044 192.389 296.741 1
Cu 247.443 191.54 296.741 1
Cu 246.842 190.691 296.741 1
Cu 246.241 189.842 296.741 1
Cu 245.639 188.993 296.741 1
Cu 245.038 188.145 296.741 1
Cu 244.437 187.296 296.741 1
Cu 243.836 186.447 296.741 1
Cu 243.234 185.598 296.741 1
Cu 242.633 184.749 296.741 1
Cu 242.032 183.9 296.741 1
Cu 241.431 183.051 296.741 1
Cu 240.829 182.202 296.741 1
Cu 240.228 181.353 296.741 1
Cu 239.627 180.505 296.741 1
Cu 239.026 179.656 296.741 1
Cu 239.598 178.807 296.741 1
Cu 240.199 177.958 296.741 1
Cu 240.8 177.109 296.741 1
Cu 241.401 176.26 296.741 1
Cu 242.003 175.411 296.741 1
Cu 242.604 174.562 296.741 1
Cu 243.205 173.714 296.741 1
Cu 243.806 172.865 296.741 1
Cu 244.408 172.016 296.741 1
Cu 245.009 171.167 296.741 1
Cu 245.61 170.318 296.741 1
Cu 246.211 169.469 296.741 1
Cu 246.813 168.62 296.741 1
Cu 247.414 167.771 296.741 1
Cu 248.015 166.922 296.741 1
Cu 248.616 166.074 296.741 1
Cu 249.218 165.225 296.741 1
Cu 249.819 164.376 296.741 1
Cu 250.42 163.527 296.741 1
Cu 251.021 162.678 296.741 1
Cu 251.623 161.829 296.741 1
Cu 252.224 160.98 296.741 1
Cu 252.825 160.131 296.741 1
Cu 253.426 159.283 296.741 1
Cu 254.028 158.434 296.741 1
Cu 254.629 159.241 296.741 1
Cu 255.23 160.09 296.741 1
Cu 255.831 160.939 296.741 1
Cu 256.433 161.788 296.741 1
Cu 257.034 162.637 296.741 1
Cu 257.635 163.485 296.741 1
Cu 258.236 164.334 296.741 1
Cu 258.838 165.183 296.741 1
Cu 259.439 166.032 296.741 1
Cu 260.04 166.881 296.741 1
Cu 260.641 167.73 296.741 1
Cu 261.243 168.579 296.741 1
Cu 261.844 169.428 296.741 1
Cu 262.445 170.277 296.741 1
Cu 263.046 171.125 296.741 1
Cu 253.623 159.016 300.653 1
Cu 254.224 158.679 300.653 1
Cu 254.824 159.528 300.653 1
Cu 255.425 160.376 300.653 1
Cu 256.026 161.225 300.653 1
Cu 256.627 162.073 300.653 1
Cu 257.228 162.922 300.653 1
Cu 257.829 163.77 300.653 1
Cu 258.43 164.619 300.653 1
Cu 259.031 165.467 300.653 1
Cu 259.632 166.316 300.653 1
Cu 260.233 167.164 300.653 1
Cu 260.834 168.013 300.653 1
Cu 261.435 168.861 300.653 1
Cu 262.036 169.709 300.653 1
Cu 262.637 170.558 300.653 1
Cu 263.238 171.406 300.653 1
Cu 263.839 172.255 300.653 1
Cu 264.44 173.103 300.653 1
Cu 265.041 173.952 300.653 1
Cu 265.641 174.8 300.653 1
Cu 266.242 175.649 300.653 1
Cu 266.843 176.497 300.653 1
Cu 267.444 177.346 300.653 1
Cu 268.045 178.194 300.653 1
Cu 268.646 179.042 300.653 1
Cu 268.885 179.891 300.653 1
Cu 268.284 180.739 300.653 1
Cu 267.683 181.588 300.653 1
Cu 267.082 182.436 300.653 1
Cu 266.481 183.285 300.653 1
Cu 265.88 184.133 300.653 1
Cu 265.279 184.982 300.653 1
Cu 264.678 185.83 300.653 1
Cu 264.077 186.679 300.653 1
Cu 263.476 187.527 300.653 1
Cu 262.875 188.375 300.653 1
Cu 262.274 189.224 300.653 1
Cu 261.673 190.072 300.653 1
Cu 261.072 190.921 300.653 1
Cu 260.471 191.769 300.653 1
Cu 259.87 192.618 300.653 1
Cu 259.27 193.466 300.653 1
Cu 258.669 194.315 300.653 1
Cu 258.068 195.163 300.653 1
Cu 257.467 196.012 300.653 1
Cu 256.866 196.86 300.653 1
Cu 256.265 197.709 300.653 1
Cu 255.664 198.557 300.653 1
Cu 255.063 199.405 300.653 1
Cu 254.462 200.254 300.653 1
Cu 253.861 200.591 300.653 1
Cu 253.26 199.742 300.653 1
Cu 252.659 198.894 300.653 1
Cu 252.058 198.045 300.653 1
Cu 251.457 197.197 300.653 1
Cu 250.856 196.348 300.653 1
Cu 250.255 195.5 300.653 1
Cu 249.654 194.651 300.653 1
Cu 249.053 193.803 300.653 1
Cu 248.452 192.954 300.653 1
Cu 247.852 192.106 300.653 1
Cu 247.251 191.257 300.653 1
Cu 246.65 190.409 300.653 1
Cu 246.049 189.561 300.653 1
Cu 245.448 188.712 300.653 1
Cu 244.847 187.864 300.653 1
Cu 244.246 187.015 300.653 1
Cu 243.645 186.167 300.653 1
Cu 243.044 185.318 300.653 1
Cu 242.443 184.47 300.653 1
Cu 241.842 183.621 300.653 1
Cu 241.241 182.773 300.653 1
Cu 240.64 181.924 300.653 1
Cu 240.039 181.076 300.653 1
Cu 239.438 180.228 300.653 1
Cu 239.2 179.379 300.653 1
Cu 239.801 178.531 300.653 1
Cu 240.402 177.682 300.653 1
Cu 241.003 176.834 300.653 1
Cu 241.604 175.985 300.653 1
Cu 242.205 175.137 300.653 1
Cu 242.806 174.288 300.653 1
Cu 243.406 173.44 300.653 1
Cu 244.007 172.591 300.653 1
Cu 244.608 171.743 300.653 1
Cu 245.209 170.895 300.653 1
Cu 245.81 170.046 300.653 1
Cu 246.411 169.198 300.653 1
Cu 247.012 168.349 300.653 1
Cu 247.613 167.501 300.653 1
Cu 248.214 166.652 300.653 1
Cu 248.815 165.804 300.653 1
Cu 249.416 164.955 300.653 1
Cu 250.017 164.107 300.653 1
Cu 250.618 163.258 300.653 1
Cu 251.219 162.41 300.653 1
Cu 251.82 161.561 300.653 1
Cu 252.421 160.713 300.653 1
Cu 253.022 159.865 300.653 1
Cu 253.623 159.016 300.653 1
Cu 264.593 173.33 304.573 1
Cu 265.193 174.178 304.573 1
Cu 265.794 175.026 304.573 1
Cu 266.395 175.874 304.573 1
Cu 266.995 176.722 304.573 1
Cu 267.596 177.57 304.573 1
Cu 268.197 178.418 304.573 1
Cu 268.797 179.266 304.573 1
Cu 268.719 180.114 304.573 1
Cu 268.118 180.962 304.573 1
Cu 267.517 181.81 304.573 1
Cu 266.917 182.659 304.573 1
Cu 266.316 183.507 304.573 1
Cu 265.715 184.355 304.573 1
Cu 265.115 185.203 304.573 1
Cu 264.514 186.051 304.573 1
Cu 263.914 186.899 304.573 1
Cu 263.313 187.747 304.573 1
Cu 262.712 188.595 304.573 1
Cu 262.112 189.443 304.573 1
Cu 261.511 190.291 304.573 1
Cu 260.91 191.139 304.573 1
Cu 260.31 191.987 304.573 1
Cu 259.709 192.835 304.573 1
Cu 259.108 193.683 304.573 1
Cu 258.508 194.531 304.573 1
Cu 257.907 195.379 304.573 1
Cu 257.307 196.227 304.573 1
Cu 256.706 197.075 304.573 1
Cu 256.105 197.923 304.573 1
Cu 255.505 198.771 304.573 1
Cu 254.904 199.619 304.573 1
Cu 254.303 200.467 304.573 1
Cu 253.703 200.356 304.573 1
Cu 253.102 199.508 304.573 1
Cu 252.501 198.66 304.573 1
Cu 251.901 197.812 304.573 1
Cu 251.3 196.964 304.573 1
Cu 250.699 196.116 304.573 1
Cu 250.099 195.268 304.573 1
Cu 249.498 194.42 304.573 1
Cu 248.898 193.572 304.573 1
Cu 248.297 192.724 304.573 1
Cu 247.696 191.876 304.573 1
Cu 247.096 191.028 304.573 1
Cu 246.495 190.18 304.573 1
Cu 245.894 189.332 304.573 1
Cu 245.294 188.484 304.573 1
Cu 244.693 187.636 304.573 1
Cu 244.092 186.788 304.573 1
Cu 243.492 185.94 304.573 1
Cu 242.891 185.092 304.573 1
Cu 242.291 184.244 304.573 1
Cu 241.69 183.396 304.573 1
Cu 241.089 182.548 304.573 1
Cu 240.489 181.7 304.573 1
Cu 239.888 180.852 304.573 1
Cu 239.287 180.004 304.573 1
Cu 239.366 179.156 304.573 1
Cu 239.966 178.308 304.573 1
Cu 240.567 177.46 304.573 1
Cu 241.168 176.611 304.573 1
Cu 241.768 175.763 304.573 1
Cu 242.369 174.915 304.573 1
Cu 242.97 174.067 304.573 1
Cu 243.57 173.219 304.573 1
Cu 244.171 172.371 304.573 1
Cu 244.772 171.523 304.573 1
Cu 245.372 170.675 304.573 1
Cu 245.973 169.827 304.573 1
Cu 246.574 168.979 304.573 1
Cu 247.174 168.131 304.573 1
Cu 247.775 167.283 304.573 1
Cu 248.375 166.435 304.573 1
Cu 248.976 165.587 304.573 1
Cu 249.577 164.739 304.573 1
Cu 250.177 163.891 304.573 1
Cu 250.778 163.043 304.573 1
Cu 251.379 162.195 304.573 1
Cu 251.979 161.347 304.573 1
Cu 252.58 160.499 304.573 1
Cu 253.181 159.651 304.573 1
Cu 253.781 158.803 304.573 1
Cu 254.382 158.914 304.573 1
Cu 254.982 159.762 304.573 1
Cu 255.583 160.61 304.573 1
Cu 256.184 161.458 304.573 1
Cu 256.784 162.306 304.573 1
Cu 257.385 163.154 304.573 1
Cu 257.986 164.002 304.573 1
Cu 258.586 164.85 304.573 1
Cu 259.187 165.698 304.573 1
Cu 259.788 166.546 304.573 1
Cu 260.388 167.394 304.573 1
Cu 260.989 168.242 304.573 1
Cu 261.59 169.09 304.573 1
Cu 262.19 169.938 304.573 1
Cu 262.791 170.786 304.573 1
Cu 263.391 171.634 304.573 1
Cu 263.992 172.482 304.573 1
Cu 264.593 173.33 304.573 1
Cu 242.793 184.942 308.503 1
Cu 242.192 184.094 308.503 1
Cu 241.592 183.247 308.503 1
Cu 240.992 182.399 308.503 1
Cu 240.391 181.551 308.503 1
Cu 239.791 180.704 308.503 1
Cu 239.191 179.856 308.503 1
Cu 239.478 179.009 308.503 1
Cu 240.078 178.161 308.503 1
Cu 240.678 177.313 308.503 1
Cu 241.279 176.466 308.503 1
Cu 241.879 175.618 308.503 1
Cu 242.479 174.771 308.503 1
Cu 243.08 173.923 308.503 1
Cu 243.68 173.076 308.503 1
Cu 244.28 172.228 308.503 1
Cu 244.881 171.38 308.503 1
Cu 245.481 170.533 308.503 1
Cu 246.081 169.685 308.503 1
Cu 246.682 168.838 308.503 1
Cu 247.282 167.99 308.503 1
Cu 247.882 167.142 308.503 1
Cu 248.483 166.295 308.503 1
Cu 249.083 165.447 308.503 1
Cu 249.683 164.6 308.503 1
Cu 250.284 163.752 308.503 1
Cu 250.884 162.905 308.503 1
Cu 251.484 162.057 308.503 1
Cu 252.085 161.209 308.503 1
Cu 252.685 160.362 308.503 1
Cu 253.285 159.514 308.503 1
Cu 253.886 158.667 308.503 1
Cu 254.486 159.072 308.503 1
Cu 255.086 159.919 308.503 1
Cu 255.687 160.767 308.503 1
Cu 256.287 161.615 308.503 1
Cu 256.887 162.462 308.503 1
Cu 257.488 163.31 308.503 1
Cu 258.088 164.157 308.503 1
Cu 258.688 165.005 308.503 1
Cu 259.289 165.852 308.503 1
Cu 259.889 166.7 308.503 1
Cu 260.489 167.548 308.503 1
Cu 261.09 168.395 308.503 1
Cu 261.69 169.243 308.503 1
Cu 262.29 170.09 308.503 1
Cu 262.891 170.938 308.503 1
Cu 263.491 171.786 308.503 1
Cu 264.091 172.633 308.503 1
Cu 264.691 173.481 308.503 1
Cu 265.292 174.328 308.503 1
Cu 265.892 175.176 308.503 1
Cu 266.492 176.023 308.503 1
Cu 267.093 176.871 308.503 1
Cu 267.693 177.719 308.503 1
Cu 268.293 178.566 308.503 1
Cu 268.894 179.414 308.503 1
Cu 268.607 180.261 308.503 1
Cu 268.006 181.109 308.503 1
Cu 267.406 181.957 308.503 1
Cu 266.806 182.804 308.503 1
Cu 266.205 183.652 308.503 1
Cu 265.605 184.499 308.503 1
Cu 265.005 185.347 308.503 1
Cu 264.404 186.194 308.503 1
Cu 263.804 187.042 308.503 1
Cu 263.204 187.89 308.503 1
Cu 262.604 188.737 308.503 1
Cu 262.003 189.585 308.503 1
Cu 261.403 190.432 308.503 1
Cu 260.803 191.28 308.503 1
Cu 260.202 192.128 308.503 1
Cu 259.602 192.975 308.503 1
Cu 259.002 193.823 308.503 1
Cu 258.401 194.67 308.503 1
Cu 257.801 195.518 308.503 1
Cu 257.201 196.365 308.503 1
Cu 256.6 197.213 308.503 1
Cu 256 198.061 308.503 1
Cu 255.4 198.908 308.503 1
Cu 254.799 199.756 308.503 1
Cu 254.199 200.603 308.503 1
Cu 253.599 200.198 308.503 1
Cu 252.998 199.351 308.503 1
Cu 252.398 198.503 308.503 1
Cu 251.798 197.655 308.503 1
Cu 251.197 196.808 308.503 1
Cu 250.597 195.96 308.503 1
Cu 249.997 195.113 308.503 1
Cu 249.396 194.265 308.503 1
Cu 248.796 193.418 308.503 1
Cu 248.196 192.57 308.503 1
Cu 247.595 191.722 308.503 1
Cu 246.995 190.875 308.503 1
Cu 246.395 190.027 308.503 1
Cu 245.794 189.18 308.503 1
Cu 245.194 188.332 308.503 1
Cu 244.594 187.484 308.503 1
Cu 243.993 186.637 308.503 1
Cu 243.393 185.789 308.503 1
Cu 242.793 184.942 308.503 1
Cu 253.101 199.485 312.441 1
Cu 252.501 198.638 312.441 1
Cu 251.901 197.791 312.441 1
Cu 251.301 196.943 312.441 1
Cu 250.701 196.096 312.441 1
Cu 250.101 195.249 312.441 1
Cu 249.501 194.402 312.441 1
Cu 248.901 193.555 312.441 1
Cu 248.301 192.708 312.441 1
Cu 247.701 191.861 312.441 1
Cu 247.101 191.013 312.441 1
Cu 246.501 190.166 312.441 1
Cu 245.901 189.319 312.441 1
Cu 245.301 188.472 312.441 1
Cu 244.701 187.625 312.441 1
Cu 244.101 186.778 312.441 1
Cu 243.501 185.931 312.441 1
Cu 242.901 185.083 312.441 1
Cu 242.301 184.236 312.441 1
Cu 241.701 183.389 312.441 1
Cu 241.101 182.542 312.441 1
Cu 240.501 181.695 312.441 1
Cu 239.901 180.848 312.441 1
Cu 239.301 180.001 312.441 1
Cu 239.383 179.154 312.441 1
Cu 239.983 178.306 312.441 1
Cu 240.583 177.459 312.441 1
Cu 241.183 176.612 312.441 1
Cu 241.783 175.765 312.441 1
Cu 242.383 174.918 312.441 1
Cu 242.983 174.071 312.441 1
Cu 243.583 173.224 312.441 1
Cu 244.183 172.376 312.441 1
Cu 244.783 171.529 312.441 1
Cu 245.383 170.682 312.441 1
Cu 245.983 169.835 312.441 1
Cu 246.583 168.988 312.441 1
Cu 247.183 168.141 312.441 1
Cu 247.783 167.294 312.441 1
Cu 248.383 166.446 312.441 1
Cu 248.983 165.599 312.441 1
Cu 249.583 164.752 312.441 1
Cu 250.183 163.905 312.441 1
Cu 250.783 163.058 312.441 1
Cu 251.383 162.211 312.441 1
Cu 251.983 161.364 312.441 1
Cu 252.583 160.517 312.441 1
Cu 253.183 159.669 312.441 1
Cu 253.783 158.822 312.441 1
Cu 254.383 158.938 312.441 1
Cu 254.983 159.785 312.441 1
Cu 255.583 160.632 312.441 1
Cu 256.183 161.479 312.441 1
Cu 256.783 162.327 312.441 1
Cu 257.383 163.174 312.441 1
Cu 257.983 164.021 312.441 1
Cu 258.583 164.868 312.441 1
Cu 259.183 165.715 312.441 1
Cu 259.783 166.562 312.441 1
Cu 260.383 167.409 312.441 1
Cu 260.983 168.257 312.441 1
Cu 261.583 169.104 312.441 1
Cu 262.183 169.951 312.441 1
Cu 262.783 170.798 312.441 1
Cu 263.383 171.645 312.441 1
Cu 263.983 172.492 312.441 1
Cu 264.583 173.339 312.441 1
Cu 265.183 174.187 312.441 1
Cu 265.783 175.034 312.441 1
Cu 266.383 175.881 312.441 1
Cu 266.984 176.728 312.441 1
Cu 267.584 177.575 312.441 1
Cu 268.184 178.422 312.441 1
Cu 268.784 179.269 312.441 1
Cu 268.702 180.116 312.441 1
Cu 268.102 180.964 312.441 1
Cu 267.501 181.811 312.441 1
Cu 266.901 182.658 312.441 1
Cu 266.301 183.505 312.441 1
Cu 265.701 184.352 312.441 1
Cu 265.101 185.199 312.441 1
Cu 264.501 186.046 312.441 1
Cu 263.901 186.894 312.441 1
Cu 263.301 187.741 312.441 1
Cu 262.701 188.588 312.441 1
Cu 262.101 189.435 312.441 1
Cu 261.501 190.282 312.441 1
Cu 260.901 191.129 312.441 1
Cu 260.301 191.976 312.441 1
Cu 259.701 192.824 312.441 1
Cu 259.101 193.671 312.441 1
Cu 258.501 194.518 312.441 1
Cu 257.901 195.365 312.441 1
Cu 257.301 196.212 312.441 1
Cu 256.701 197.059 312.441 1
Cu 256.101 197.906 312.441 1
Cu 255.501 198.753 312.441 1
Cu 254.901 199.601 312.441 1
Cu 254.301 200.448 312.441 1
Cu 253.701 200.332 312.441 1
Cu 253.101 199.485 312.441 1
Cu 267.56 181.716 316.389 1
Cu 266.961 182.563 316.389 1
Cu 266.361 183.41 316.389 1
Cu 265.761 184.256 316.389 1
Cu 265.162 185.103 316.389 1
Cu 264.562 185.95 316.389 1
Cu 263.962 186.796 316.389 1
Cu 263.363 187.643 316.389 1
Cu 262.763 188.49 316.389 1
Cu 262.163 189.336 316.389 1
Cu 261.563 190.183 316.389 1
Cu 260.964 191.03 316.389 1
Cu 260.364 191.876 316.389 1
Cu 259.764 192.723 316.389 1
Cu 259.165 193.57 316.389 1
Cu 258.565 194.416 316.389 1
Cu 257.965 195.263 316.389 1
Cu 257.366 196.11 316.389 1
Cu 256.766 196.957 316.389 1
Cu 256.166 197.803 316.389 1
Cu 255.567 198.65 316.389 1
Cu 254.967 199.497 316.389 1
Cu 254.367 200.343 316.389 1
Cu 253.768 200.414 316.389 1
Cu 253.168 199.567 316.389 1
Cu 252.568 198.721 316.389 1
Cu 251.968 197.874 316.389 1
Cu 251.369 197.027 316.389 1
Cu 250.769 196.181 316.389 1
Cu 250.169 195.334 316.389 1
Cu 249.57 194.487 316.389 1
Cu 248.97 193.641 316.389 1
Cu 248.37 192.794 316.389 1
Cu 247.771 191.947 316.389 1
Cu 247.171 191.101 316.389 1
Cu 246.571 190.254 316.389 1
Cu 245.972 189.407 316.389 1
Cu 245.372 188.561 316.389 1
Cu 244.772 187.714 316.389 1
Cu 244.172 186.867 316.389 1
Cu 243.573 186.021 316.389 1
Cu 242.973 185.174 316.389 1
Cu 242.373 184.327 316.389 1
Cu 241.774 183.481 316.389 1
Cu 241.174 182.634 316.389 1
Cu 240.574 181.787 316.389 1
Cu 239.975 180.94 316.389 1
Cu 239.375 180.094 316.389 1
Cu 239.325 179.247 316.389 1
Cu 239.924 178.4 316.389 1
Cu 240.524 177.554 316.389 1
Cu 241.124 176.707 316.389 1
Cu 241.724 175.86 316.389 1
Cu 242.323 175.014 316.389 1
Cu 242.923 174.167 316.389 1
Cu 243.523 173.32 316.389 1
Cu 244.122 172.474 316.389 1
Cu 244.722 171.627 316.389 1
Cu 245.322 170.78 316.389 1
Cu 245.921 169.934 316.389 1
Cu 246.521 169.087 316.389 1
Cu 247.121 168.24 316.389 1
Cu 247.72 167.394 316.389 1
Cu 248.32 166.547 316.389 1
Cu 248.92 165.7 316.389 1
Cu 249.519 164.854 316.389 1
Cu 250.119 164.007 316.389 1
Cu 250.719 163.16 316.389 1
Cu 251.319 162.313 316.389 1
Cu 251.918 161.467 316.389 1
Cu 252.518 160.62 316.389 1
Cu 253.118 159.773 316.389 1
Cu 253.717 158.927 316.389 1
Cu 254.317 158.856 316.389 1
Cu 254.917 159.703 316.389 1
Cu 255.516 160.549 316.389 1
Cu 256.116 161.396 316.389 1
Cu 256.716 162.243 316.389 1
Cu 257.315 163.089 316.389 1
Cu 257.915 163.936 316.389 1
Cu 258.515 164.783 316.389 1
Cu 259.115 165.629 316.389 1
Cu 259.714 166.476 316.389 1
Cu 260.314 167.323 316.389 1
Cu 260.914 168.169 316.389 1
Cu 261.513 169.016 316.389 1
Cu 262.113 169.863 316.389 1
Cu 262.713 170.709 316.389 1
Cu 263.312 171.556 316.389 1
Cu 263.912 172.403 316.389 1
Cu 264.512 173.249 316.389 1
Cu 265.111 174.096 316.389 1
Cu 265.711 174.943 316.389 1
Cu 266.311 175.789 316.389 1
Cu 266.91 176.636 316.389 1
Cu 267.51 177.483 316.389 1
Cu 268.11 178.33 316.389 1
Cu 268.71 179.176 316.389 1
Cu 268.76 180.023 316.389 1
Cu 268.16 180.87 316.389 1
Cu 267.56 181.716 316.389 1
Cu 243.054 185.277 320.345 1
Cu 242.455 184.431 320.345 1
Cu 241.855 183.584 320.345 1
Cu 241.256 182.738 320.345 1
Cu 240.657 181.892 320.345 1
Cu 240.057 181.046 320.345 1
Cu 239.458 180.2 320.345 1
Cu 239.258 179.353 320.345 1
Cu 239.857 178.507 320.345 1
Cu 240.456 177.661 320.345 1
Cu 241.056 176.815 320.345 1
Cu 241.655 175.968 320.345 1
Cu 242.255 175.122 320.345 1
Cu 242.854 174.276 320.345 1
Cu 243.453 173.43 320.345 1
Cu 244.053 172.584 320.345 1
Cu 244.652 171.737 320.345 1
Cu 245.251 170.891 320.345 1
Cu 245.851 170.045 320.345 1
Cu 246.45 169.199 320.345 1
Cu 247.049 168.352 320.345 1
Cu 247.649 167.506 320.345 1
Cu 248.248 166.66 320.345 1
Cu 248.848 165.814 320.345 1
Cu 249.447 164.968 320.345 1
Cu 250.046 164.121 320.345 1
Cu 250.646 163.275 320.345 1
Cu 251.245 162.429 320.345 1
Cu 251.844 161.583 320.345 1
Cu 252.444 160.736 320.345 1
Cu 253.043 159.89 320.345 1
Cu 253.642 159.044 320.345 1
Cu 254.242 158.761 320.345 1
Cu 254.841 159.607 320.345 1
Cu 255.441 160.454 320.345 1
Cu 256.04 161.3 320.345 1
Cu 256.639 162.146 320.345 1
Cu 257.239 162.992 320.345 1
Cu 257.838 163.839 320.345 1
Cu 258.437 164.685 320.345 1
Cu 259.037 165.531 320.345 1
Cu 259.636 166.377 320.345 1
Cu 260.235 167.223 320.345 1
Cu 260.835 168.07 320.345 1
Cu 261.434 168.916 320.345 1
Cu 262.033 169.762 320.345 1
Cu 262.633 170.608 320.345 1
Cu 263.232 171.455 320.345 1
Cu 263.832 172.301 320.345 1
Cu 264.431 173.147 320.345 1
Cu 265.03 173.993 320.345 1
Cu 265.63 174.839 320.345 1
Cu 266.229 175.686 320.345 1
Cu 266.828 176.532 320.345 1
Cu 267.428 177.378 320.345 1
Cu 268.027 178.224 320.345 1
Cu 268.626 179.07 320.345 1
Cu 268.827 179.917 320.345 1
Cu 268.227 180.763 320.345 1
Cu 267.628 181.609 320.345 1
Cu 267.029 182.455 320.345 1
Cu 266.429 183.302 320.345 1
Cu 265.83 184.148 320.345 1
Cu 265.231 184.994 320.345 1
Cu 264.631 185.84 320.345 1
Cu 264.032 186.686 320.345 1
Cu 263.433 187.533 320.345 1
Cu 262.833 188.379 320.345 1
Cu 262.234 189.225 320.345 1
Cu 261.634 190.071 320.345 1
Cu 261.035 190.918 320.345 1
Cu 260.436 191.764 320.345 1
Cu 259.836 192.61 320.345 1
Cu 259.237 193.456 320.345 1
Cu 258.638 194.302 320.345 1
Cu 258.038 195.149 320.345 1
Cu 257.439 195.995 320.345 1
Cu 256.84 196.841 320.345 1
Cu 256.24 197.687 320.345 1
Cu 255.641 198.534 320.345 1
Cu 255.041 199.38 320.345 1
Cu 254.442 200.226 320.345 1
Cu 253.843 200.509 320.345 1
Cu 253.243 199.663 320.345 1
Cu 252.644 198.816 320.345 1
Cu 252.045 197.97 320.345 1
Cu 251.445 197.124 320.345 1
Cu 250.846 196.278 320.345 1
Cu 250.247 195.431 320.345 1
Cu 249.647 194.585 320.345 1
Cu 249.048 193.739 320.345 1
Cu 248.448 192.893 320.345 1
Cu 247.849 192.047 320.345 1
Cu 247.25 191.2 320.345 1
Cu 246.65 190.354 320.345 1
Cu 246.051 189.508 320.345 1
Cu 245.452 188.662 320.345 1
Cu 244.852 187.815 320.345 1
Cu 244.253 186.969 320.345 1
Cu 243.654 186.123 320.345 1
Cu 243.054 185.277 320.345 1
Cu 256.22 161.566 324.31 1
Cu 256.819 162.411 324.31 1
Cu 257.418 163.257 324.31 1
Cu 258.017 164.103 324.31 1
Cu 258.616 164.949 324.31 1
Cu 259.215 165.794 324.31 1
Cu 259.814 166.64 324.31 1
Cu 260.413 167.486 324.31 1
Cu 261.012 168.332 324.31 1
Cu 261.611 169.177 324.31 1
Cu 262.21 170.023 324.31 1
Cu 262.809 170.869 324.31 1
Cu 263.408 171.715 324.31 1
Cu 264.007 172.56 324.31 1
Cu 264.606 173.406 324.31 1
Cu 265.205 174.252 324.31 1
Cu 265.804 175.098 324.31 1
Cu 266.403 175.943 324.31 1
Cu 267.002 176.789 324.31 1
Cu 267.601 177.635 324.31 1
Cu 268.2 178.481 324.31 1
Cu 268.799 179.326 324.31 1
Cu 268.638 180.172 324.31 1
Cu 268.039 181.018 324.31 1
Cu 267.44 181.864 324.31 1
Cu 266.841 182.709 324.31 1
Cu 266.241 183.555 324.31 1
Cu 265.642 184.401 324.31 1
Cu 265.043 185.247 324.31 1
Cu 264.444 186.092 324.31 1
Cu 263.845 186.938 324.31 1
Cu 263.246 187.784 324.31 1
Cu 262.647 188.63 324.31 1
Cu 262.048 189.475 324.31 1
Cu 261.449 190.321 324.31 1
Cu 260.85 191.167 324.31 1
Cu 260.251 192.013 324.31 1
Cu 259.652 192.858 324.31 1
Cu 259.053 193.704 324.31 1
Cu 258.454 194.55 324.31 1
Cu 257.855 195.396 324.31 1
Cu 257.256 196.241 324.31 1
Cu 256.657 197.087 324.31 1
Cu 256.058 197.933 324.31 1
Cu 255.459 198.779 324.31 1
Cu 254.86 199.624 324.31 1
Cu 254.261 200.47 324.31 1
Cu 253.662 200.242 324.31 1
Cu 253.063 199.396 324.31 1
Cu 252.464 198.55 324.31 1
Cu 251.865 197.704 324.31 1
Cu 251.266 196.859 324.31 1
Cu 250.667 196.013 324.31 1
Cu 250.068 195.167 324.31 1
Cu 249.469 194.321 324.31 1
Cu 248.87 193.476 324.31 1
Cu 248.271 192.63 324.31 1
Cu 247.672 191.784 324.31 1
Cu 247.073 190.938 324.31 1
Cu 246.474 190.093 324.31 1
Cu 245.875 189.247 324.31 1
Cu 245.275 188.401 324.31 1
Cu 244.676 187.555 324.31 1
Cu 244.077 186.71 324.31 1
Cu 243.478 185.864 324.31 1
Cu 242.879 185.018 324.31 1
Cu 242.28 184.172 324.31 1
Cu 241.681 183.327 324.31 1
Cu 241.082 182.481 324.31 1
Cu 240.483 181.635 324.31 1
Cu 239.884 180.789 324.31 1
Cu 239.285 179.944 324.31 1
Cu 239.447 179.098 324.31 1
Cu 240.046 178.252 324.31 1
Cu 240.645 177.406 324.31 1
Cu 241.244 176.561 324.31 1
Cu 241.843 175.715 324.31 1
Cu 242.442 174.869 324.31 1
Cu 243.041 174.023 324.31 1
Cu 243.64 173.178 324.31 1
Cu 244.239 172.332 324.31 1
Cu 244.838 171.486 324.31 1
Cu 245.437 170.64 324.31 1
Cu 246.036 169.795 324.31 1
Cu 246.635 168.949 324.31 1
Cu 247.234 168.103 324.31 1
Cu 247.833 167.257 324.31 1
Cu 248.432 166.412 324.31 1
Cu 249.031 165.566 324.31 1
Cu 249.63 164.72 324.31 1
Cu 250.229 163.874 324.31 1
Cu 250.828 163.029 324.31 1
Cu 251.427 162.183 324.31 1
Cu 252.027 161.337 324.31 1
Cu 252.626 160.491 324.31 1
Cu 253.225 159.646 324.31 1
Cu 253.824 158.8 324.31 1
Cu 254.423 159.028 324.31 1
Cu 255.022 159.874 324.31 1
Cu 255.621 160.72 324.31 1
Cu 256.22 161.566 324.31 1
Cu 259.962 192.409 328.284 1
Cu 259.363 193.254 328.284 1
Cu 258.765 194.099 328.284 1
Cu 258.166 194.945 328.284 1
Cu 257.567 195.79 328.284 1
Cu 256.969 196.635 328.284 1
Cu 256.37 197.48 328.284 1
Cu 255.771 198.326 328.284 1
Cu 255.173 199.171 328.284 1
Cu 254.574 200.016 328.284 1
Cu 253.975 200.672 328.284 1
Cu 253.376 199.827 328.284 1
Cu 252.778 198.982 328.284 1
Cu 252.179 198.136 328.284 1
Cu 251.58 197.291 328.284 1
Cu 250.982 196.446 328.284 1
Cu 250.383 195.6 328.284 1
Cu 249.784 194.755 328.284 1
Cu 249.186 193.91 328.284 1
Cu 248.587 193.065 328.284 1
Cu 247.988 192.219 328.284 1
Cu 247.39 191.374 328.284 1
Cu 246.791 190.529 328.284 1
Cu 246.192 189.684 328.284 1
Cu 245.594 188.838 328.284 1
Cu 244.995 187.993 328.284 1
Cu 244.396 187.148 328.284 1
Cu 243.797 186.302 328.284 1
Cu 243.199 185.457 328.284 1
Cu 242.6 184.612 328.284 1
Cu 242.001 183.767 328.284 1
Cu 241.403 182.921 328.284 1
Cu 240.804 182.076 328.284 1
Cu 240.205 181.231 328.284 1
Cu 239.607 180.386 328.284 1
Cu 239.142 179.54 328.284 1
Cu 239.741 178.695 328.284 1
Cu 240.339 177.85 328.284 1
Cu 240.938 177.004 328.284 1
Cu 241.537 176.159 328.284 1
Cu 242.136 175.314 328.284 1
Cu 242.734 174.469 328.284 1
Cu 243.333 173.623 328.284 1
Cu 243.932 172.778 328.284 1
Cu 244.53 171.933 328.284 1
Cu 245.129 171.088 328.284 1
Cu 245.728 170.242 328.284 1
Cu 246.326 169.397 328.284 1
Cu 246.925 168.552 328.284 1
Cu 247.524 167.706 328.284 1
Cu 248.122 166.861 328.284 1
Cu 248.721 166.016 328.284 1
Cu 249.32 165.171 328.284 1
Cu 249.918 164.325 328.284 1
Cu 250.517 163.48 328.284 1
Cu 251.116 162.635 328.284 1
Cu 251.715 161.79 328.284 1
Cu 252.313 160.944 328.284 1
Cu 252.912 160.099 328.284 1
Cu 253.511 159.254 328.284 1
Cu 254.109 158.598 328.284 1
Cu 254.708 159.443 328.284 1
Cu 255.307 160.288 328.284 1
Cu 255.905 161.134 328.284 1
Cu 256.504 161.979 328.284 1
Cu 257.103 162.824 328.284 1
Cu 257.701 163.67 328.284 1
Cu 258.3 164.515 328.284 1
Cu 258.899 165.36 328.284 1
Cu 259.498 166.205 328.284 1
Cu 260.096 167.051 328.284 1
Cu 260.695 167.896 328.284 1
Cu 261.294 168.741 328.284 1
Cu 261.892 169.586 328.284 1
Cu 262.491 170.432 328.284 1
Cu 263.09 171.277 328.284 1
Cu 263.688 172.122 328.284 1
Cu 264.287 172.968 328.284 1
Cu 264.886 173.813 328.284 1
Cu 265.484 174.658 328.284 1
Cu 266.083 175.503 328.284 1
Cu 266.682 176.349 328.284 1
Cu 267.281 177.194 328.284 1
Cu 267.879 178.039 328.284 1
Cu 268.478 178.884 328.284 1
Cu 268.942 179.73 328.284 1
Cu 268.344 180.575 328.284 1
Cu 267.745 181.42 328.284 1
Cu 267.146 182.266 328.284 1
Cu 266.548 183.111 328.284 1
Cu 265.949 183.956 328.284 1
Cu 265.35 184.801 328.284 1
Cu 264.752 185.647 328.284 1
Cu 264.153 186.492 328.284 1
Cu 263.554 187.337 328.284 1
Cu 262.956 188.182 328.284 1
Cu 262.357 189.028 328.284 1
Cu 261.758 189.873 328.284 1
Cu 261.159 190.718 328.284 1
Cu 260.561 191.564 328.284 1
Cu 259.962 192.409 328.284 1
Cu 265.078 185.174 332.266 1
Cu 264.479 186.019 332.266 1
Cu 263.881 186.863 332.266 1
Cu 263.283 187.708 332.266 1
Cu 262.684 188.553 332.266 1
Cu 262.086 189.398 332.266 1
Cu 261.488 190.243 332.266 1
Cu 260.889 191.087 332.266 1
Cu 260.291 191.932 332.266 1
Cu 259.693 192.777 332.266 1
Cu 259.094 193.622 332.266 1
Cu 258.496 194.467 332.266 1
Cu 257.898 195.311 332.266 1
Cu 257.299 196.156 332.266 1
Cu 256.701 197.001 332.266 1
Cu 256.103 197.846 332.266 1
Cu 255.504 198.69 332.266 1
Cu 254.906 199.535 332.266 1
Cu 254.308 200.38 332.266 1
Cu 253.709 200.284 332.266 1
Cu 253.111 199.44 332.266 1
Cu 252.513 198.595 332.266 1
Cu 251.914 197.75 332.266 1
Cu 251.316 196.905 332.266 1
Cu 250.717 196.061 332.266 1
Cu 250.119 195.216 332.266 1
Cu 249.521 194.371 332.266 1
Cu 248.922 193.526 332.266 1
Cu 248.324 192.681 332.266 1
Cu 247.726 191.837 332.266 1
Cu 247.127 190.992 332.266 1
Cu 246.529 190.147 332.266 1
Cu 245.931 189.302 332.266 1
Cu 245.332 188.457 332.266 1
Cu 244.734 187.613 332.266 1
Cu 244.136 186.768 332.266 1
Cu 243.537 185.923 332.266 1
Cu 242.939 185.078 332.266 1
Cu 242.341 184.234 332.266 1
Cu 241.742 183.389 332.266 1
Cu 241.144 182.544 332.266 1
Cu 240.546 181.699 332.266 1
Cu 239.947 180.854 332.266 1
Cu 239.349 180.01 332.266 1
Cu 239.417 179.165 332.266 1
Cu 240.015 178.32 332.266 1
Cu 240.613 177.475 332.266 1
Cu 241.212 176.63 332.266 1
Cu 241.81 175.786 332.266 1
Cu 242.408 174.941 332.266 1
Cu 243.007 174.096 332.266 1
Cu 243.605 173.251 332.266 1
Cu 244.203 172.407 332.266 1
Cu 244.802 171.562 332.266 1
Cu 245.4 170.717 332.266 1
Cu 245.998 169.872 332.266 1
Cu 246.597 169.027 332.266 1
Cu 247.195 168.183 332.266 1
Cu 247.793 167.338 332.266 1
Cu 248.392 166.493 332.266 1
Cu 248.99 165.648 332.266 1
Cu 249.588 164.803 332.266 1
Cu 250.187 163.959 332.266 1
Cu 250.785 163.114 332.266 1
Cu 251.384 162.269 332.266 1
Cu 251.982 161.424 332.266 1
Cu 252.58 160.58 332.266 1
Cu 253.179 159.735 332.266 1
Cu 253.777 158.89 332.266 1
Cu 254.375 158.986 332.266 1
Cu 254.974 159.83 332.266 1
Cu 255.572 160.675 332.266 1
Cu 256.17 161.52 332.266 1
Cu 256.769 162.365 332.266 1
Cu 257.367 163.209 332.266 1
Cu 257.965 164.054 332.266 1
Cu 258.564 164.899 332.266 1
Cu 259.162 165.744 332.266 1
Cu 259.76 166.589 332.266 1
Cu 260.359 167.433 332.266 1
Cu 260.957 168.278 332.266 1
Cu 261.555 169.123 332.266 1
Cu 262.154 169.968 332.266 1
Cu 262.752 170.813 332.266 1
Cu 263.35 171.657 332.266 1
Cu 263.949 172.502 332.266 1
Cu 264.547 173.347 332.266 1
Cu 265.146 174.192 332.266 1
Cu 265.744 175.036 332.266 1
Cu 266.342 175.881 332.266 1
Cu 266.941 176.726 332.266 1
Cu 267.539 177.571 332.266 1
Cu 268.137 178.416 332.266 1
Cu 268.736 179.26 332.266 1
Cu 268.668 180.105 332.266 1
Cu 268.07 180.95 332.266 1
Cu 267.471 181.795 332.266 1
Cu 266.873 182.64 332.266 1
Cu 266.275 183.484 332.266 1
Cu 265.676 184.329 332.266 1
Cu 265.078 185.174 332.266 1
Cu 261.263 190.547 336.256 1
Cu 260.665 191.391 336.256 1
Cu 260.067 192.236 336.256 1
Cu 259.469 193.08 336.256 1
Cu 258.871 193.924 336.256 1
Cu 258.273 194.769 336.256 1
Cu 257.675 195.613 336.256 1
Cu 257.077 196.457 336.256 1
Cu 256.479 197.301 336.256 1
Cu 255.881 198.146 336.256 1
Cu 255.283 198.99 336.256 1
Cu 254.685 199.834 336.256 1
Cu 254.087 200.679 336.256 1
Cu 253.489 199.962 336.256 1
Cu 252.891 199.118 336.256 1
Cu 252.293 198.273 336.256 1
Cu 251.695 197.429 336.256 1
Cu 251.097 196.585 336.256 1
Cu 250.499 195.74 336.256 1
Cu 249.901 194.896 336.256 1
Cu 249.303 194.052 336.256 1
Cu 248.705 193.207 336.256 1
Cu 248.107 192.363 336.256 1
Cu 247.509 191.519 336.256 1
Cu 246.911 190.675 336.256 1
Cu 246.313 189.83 336.256 1
Cu 245.715 188.986 336.256 1
Cu 245.117 188.142 336.256 1
Cu 244.519 187.297 336.256 1
Cu 243.921 186.453 336.256 1
Cu 243.323 185.609 336.256 1
Cu 242.725 184.765 336.256 1
Cu 242.127 183.92 336.256 1
Cu 241.529 183.076 336.256 1
Cu 240.931 182.232 336.256 1
Cu 240.333 181.387 336.256 1
Cu 239.735 180.543 336.256 1
Cu 239.137 179.699 336.256 1
Cu 239.645 178.854 336.256 1
Cu 240.243 178.01 336.256 1
Cu 240.841 177.166 336.256 1
Cu 241.439 176.322 336.256 1
Cu 242.037 175.477 336.256 1
Cu 242.635 174.633 336.256 1
Cu 243.233 173.789 336.256 1
Cu 243.831 172.944 336.256 1
Cu 244.429 172.1 336.256 1
Cu 245.027 171.256 336.256 1
Cu 245.625 170.411 336.256 1
Cu 246.223 169.567 336.256 1
Cu 246.821 168.723 336.256 1
Cu 247.419 167.879 336.256 1
Cu 248.017 167.034 336.256 1
Cu 248.615 166.19 336.256 1
Cu 249.213 165.346 336.256 1
Cu 249.811 164.501 336.256 1
Cu 250.409 163.657 336.256 1
Cu 251.007 162.813 336.256 1
Cu 251.605 161.969 336.256 1
Cu 252.203 161.124 336.256 1
Cu 252.801 160.28 336.256 1
Cu 253.399 159.436 336.256 1
Cu 253.997 158.591 336.256 1
Cu 254.595 159.308 336.256 1
Cu 255.193 160.152 336.256 1
Cu 255.791 160.997 336.256 1
Cu 256.389 161.841 336.256 1
Cu 256.987 162.685 336.256 1
Cu 257.585 163.53 336.256 1
Cu 258.183 164.374 336.256 1
Cu 258.781 165.218 336.256 1
Cu 259.379 166.063 336.256 1
Cu 259.977 166.907 336.256 1
Cu 260.575 167.751 336.256 1
Cu 261.173 168.595 336.256 1
Cu 261.771 169.44 336.256 1
Cu 262.369 170.284 336.256 1
Cu 262.967 171.128 336.256 1
Cu 263.565 171.973 336.256 1
Cu 264.163 172.817 336.256 1
Cu 264.761 173.661 336.256 1
Cu 265.359 174.505 336.256 1
Cu 265.957 175.35 336.256 1
Cu 266.555 176.194 336.256 1
Cu 267.153 177.038 336.256 1
Cu 267.751 177.883 336.256 1
Cu 268.349 178.727 336.256 1
Cu 268.947 179.571 336.256 1
Cu 268.439 180.416 336.256 1
Cu 267.841 181.26 336.256 1
Cu 267.243 182.104 336.256 1
Cu 266.645 182.948 336.256 1
Cu 266.047 183.793 336.256 1
Cu 265.449 184.637 336.256 1
Cu 264.851 185.481 336.256 1
Cu 264.253 186.326 336.256 1
Cu 263.655 187.17 336.256 1
Cu 263.057 188.014 336.256 1
Cu 262.459 188.859 336.256 1
Cu 261.861 189.703 336.256 1
Cu 261.263 190.547 336.256 1
Cu 240.377 177.834 340.255 1
Cu 240.974 176.99 340.255 1
Cu 241.572 176.146 340.255 1
Cu 242.17 175.303 340.255 1
Cu 242.767 174.459 340.255 1
Cu 243.365 173.615 340.255 1
Cu 243.963 172.771 340.255 1
Cu 244.56 171.927 340.255 1
Cu 245.158 171.084 340.255 1
Cu 245.756 170.24 340.255 1
Cu 246.353 169.396 340.255 1
Cu 246.951 168.552 340.255 1
Cu 247.548 167.708 340.255 1
Cu 248.146 166.865 340.255 1
Cu 248.744 166.021 340.255 1
Cu 249.341 165.177 340.255 1
Cu 249.939 164.333 340.255 1
Cu 250.537 163.489 340.255 1
Cu 251.134 162.646 340.255 1
Cu 251.732 161.802 340.255 1
Cu 252.33 160.958 340.255 1
Cu 252.927 160.114 340.255 1
Cu 253.525 159.271 340.255 1
Cu 254.123 158.654 340.255 1
Cu 254.72 159.497 340.255 1
Cu 255.318 160.341 340.255 1
Cu 255.916 161.185 340.255 1
Cu 256.513 162.029 340.255 1
Cu 257.111 162.873 340.255 1
Cu 257.708 163.716 340.255 1
Cu 258.306 164.56 340.255 1
Cu 258.904 165.404 340.255 1
Cu 259.501 166.248 340.255 1
Cu 260.099 167.091 340.255 1
Cu 260.697 167.935 340.255 1
Cu 261.294 168.779 340.255 1
Cu 261.892 169.623 340.255 1
Cu 262.49 170.467 340.255 1
Cu 263.087 171.31 340.255 1
Cu 263.685 172.154 340.255 1
Cu 264.283 172.998 340.255 1
Cu 264.88 173.842 340.255 1
Cu 265.478 174.686 340.255 1
Cu 266.075 175.529 340.255 1
Cu 266.673 176.373 340.255 1
Cu 267.271 177.217 340.255 1
Cu 267.868 178.061 340.255 1
Cu 268.466 178.905 340.255 1
Cu 268.903 179.748 340.255 1
Cu 268.305 180.592 340.255 1
Cu 267.708 181.436 340.255 1
Cu 267.11 182.28 340.255 1
Cu 266.512 183.124 340.255 1
Cu 265.915 183.967 340.255 1
Cu 265.317 184.811 340.255 1
Cu 264.72 185.655 340.255 1
Cu 264.122 186.499 340.255 1
Cu 263.524 187.343 340.255 1
Cu 262.927 188.186 340.255 1
Cu 262.329 189.03 340.255 1
Cu 261.731 189.874 340.255 1
Cu 261.134 190.718 340.255 1
Cu 260.536 191.562 340.255 1
Cu 259.938 192.405 340.255 1
Cu 259.341 193.249 340.255 1
Cu 258.743 194.093 340.255 1
Cu 258.145 194.937 340.255 1
Cu 257.548 195.781 340.255 1
Cu 256.95 196.624 340.255 1
Cu 256.353 197.468 340.255 1
Cu 255.755 198.312 340.255 1
Cu 255.157 199.156 340.255 1
Cu 254.56 199.999 340.255 1
Cu 253.962 200.616 340.255 1
Cu 253.364 199.773 340.255 1
Cu 252.767 198.929 340.255 1
Cu 252.169 198.085 340.255 1
Cu 251.571 197.241 340.255 1
Cu 250.974 196.397 340.255 1
Cu 250.376 195.554 340.255 1
Cu 249.778 194.71 340.255 1
Cu 249.181 193.866 340.255 1
Cu 248.583 193.022 340.255 1
Cu 247.985 192.179 340.255 1
Cu 247.388 191.335 340.255 1
Cu 246.79 190.491 340.255 1
Cu 246.193 189.647 340.255 1
Cu 245.595 188.803 340.255 1
Cu 244.997 187.96 340.255 1
Cu 244.4 187.116 340.255 1
Cu 243.802 186.272 340.255 1
Cu 243.204 185.428 340.255 1
Cu 242.607 184.584 340.255 1
Cu 242.009 183.741 340.255 1
Cu 241.411 182.897 340.255 1
Cu 240.814 182.053 340.255 1
Cu 240.216 181.209 340.255 1
Cu 239.618 180.365 340.255 1
Cu 239.181 179.522 340.255 1
Cu 239.779 178.678 340.255 1
Cu 240.377 177.834 340.255 1
Cu 259.51 192.998 344.263 1
Cu 258.912 193.841 344.263 1
Cu 258.315 194.684 344.263 1
Cu 257.718 195.528 344.263 1
Cu 257.121 196.371 344.263 1
Cu 256.523 197.214 344.263 1
Cu 255.926 198.058 344.263 1
Cu 255.329 198.901 344.263 1
Cu 254.731 199.744 344.263 1
Cu 254.134 200.587 344.263 1
Cu 253.537 200.004 344.263 1
Cu 252.94 199.16 344.263 1
Cu 252.342 198.317 344.263 1
Cu 251.745 197.474 344.263 1
Cu 251.148 196.63 344.263 1
Cu 250.55 195.787 344.263 1
Cu 249.953 194.944 344.263 1
Cu 249.356 194.101 344.263 1
Cu 248.759 193.257 344.263 1
Cu 248.161 192.414 344.263 1
Cu 247.564 191.571 344.263 1
Cu 246.967 190.727 344.263 1
Cu 246.369 189.884 344.263 1
Cu 245.772 189.041 344.263 1
Cu 245.175 188.198 344.263 1
Cu 244.578 187.354 344.263 1
Cu 243.98 186.511 344.263 1
Cu 243.383 185.668 344.263 1
Cu 242.786 184.824 344.263 1
Cu 242.188 183.981 344.263 1
Cu 241.591 183.138 344.263 1
Cu 240.994 182.295 344.263 1
Cu 240.397 181.451 344.263 1
Cu 239.799 180.608 344.263 1
Cu 239.202 179.765 344.263 1
Cu 239.616 178.921 344.263 1
Cu 240.213 178.078 344.263 1
Cu 240.81 177.235 344.263 1
Cu 241.407 176.392 344.263 1
Cu 242.005 175.548 344.263 1
Cu 242.602 174.705 344.263 1
Cu 243.199 173.862 344.263 1
Cu 243.797 173.018 344.263 1
Cu 244.394 172.175 344.263 1
Cu 244.991 171.332 344.263 1
Cu 245.588 170.489 344.263 1
Cu 246.186 169.645 344.263 1
Cu 246.783 168.802 344.263 1
Cu 247.38 167.959 344.263 1
Cu 247.978 167.115 344.263 1
Cu 248.575 166.272 344.263 1
Cu 249.172 165.429 344.263 1
Cu 249.769 164.586 344.263 1
Cu 250.367 163.742 344.263 1
Cu 250.964 162.899 344.263 1
Cu 251.561 162.056 344.263 1
Cu 252.159 161.212 344.263 1
Cu 252.756 160.369 344.263 1
Cu 253.353 159.526 344.263 1
Cu 253.95 158.683 344.263 1
Cu 254.548 159.266 344.263 1
Cu 255.145 160.11 344.263 1
Cu 255.742 160.953 344.263 1
Cu 256.34 161.796 344.263 1
Cu 256.937 162.64 344.263 1
Cu 257.534 163.483 344.263 1
Cu 258.131 164.326 344.263 1
Cu 258.729 165.169 344.263 1
Cu 259.326 166.013 344.263 1
Cu 259.923 166.856 344.263 1
Cu 260.521 167.699 344.263 1
Cu 261.118 168.543 344.263 1
Cu 261.715 169.386 344.263 1
Cu 262.312 170.229 344.263 1
Cu 262.91 171.072 344.263 1
Cu 263.507 171.916 344.263 1
Cu 264.104 172.759 344.263 1
Cu 264.702 173.602 344.263 1
Cu 265.299 174.446 344.263 1
Cu 265.896 175.289 344.263 1
Cu 266.493 176.132 344.263 1
Cu 267.091 176.975 344.263 1
Cu 267.688 177.819 344.263 1
Cu 268.285 178.662 344.263 1
Cu 268.883 179.505 344.263 1
Cu 268.469 180.349 344.263 1
Cu 267.872 181.192 344.263 1
Cu 267.274 182.035 344.263 1
Cu 266.677 182.878 344.263 1
Cu 266.08 183.722 344.263 1
Cu 265.483 184.565 344.263 1
Cu 264.885 185.408 344.263 1
Cu 264.288 186.252 344.263 1
Cu 263.691 187.095 344.263 1
Cu 263.093 187.938 344.263 1
Cu 262.496 188.781 344.263 1
Cu 261.899 189.625 344.263 1
Cu 261.302 190.468 344.263 1
Cu 260.704 191.311 344.263 1
Cu 260.107 192.155 344.263 1
Cu 259.51 192.998 344.263 1
Cu 253.208 159.743 348.278 1
Cu 253.805 158.901 348.278 1
Cu 254.402 159.074 348.278 1
Cu 254.999 159.916 348.278 1
Cu 255.596 160.759 348.278 1
Cu 256.193 161.602 348.278 1
Cu 256.79 162.445 348.278 1
Cu 257.387 163.287 348.278 1
Cu 257.984 164.13 348.278 1
Cu 258.58 164.973 348.278 1
Cu 259.177 165.816 348.278 1
Cu 259.774 166.659 348.278 1
Cu 260.371 167.501 348.278 1
Cu 260.968 168.344 348.278 1
Cu 261.565 169.187 348.278 1
Cu 262.162 170.03 348.278 1
Cu 262.759 170.872 348.278 1
Cu 263.356 171.715 348.278 1
Cu 263.953 172.558 348.278 1
Cu 264.55 173.401 348.278 1
Cu 265.147 174.244 348.278 1
Cu 265.743 175.086 348.278 1
Cu 266.34 175.929 348.278 1
Cu 266.937 176.772 348.278 1
Cu 267.534 177.615 348.278 1
Cu 268.131 178.457 348.278 1
Cu 268.728 179.3 348.278 1
Cu 268.606 180.143 348.278 1
Cu 268.009 180.986 348.278 1
Cu 267.412 181.828 348.278 1
Cu 266.815 182.671 348.278 1
Cu 266.218 183.514 348.278 1
Cu 265.621 184.357 348.278 1
Cu 265.024 185.2 348.278 1
Cu 264.427 186.042 348.278 1
Cu 263.83 186.885 348.278 1
Cu 263.233 187.728 348.278 1
Cu 262.636 188.571 348.278 1
Cu 262.039 189.413 348.278 1
Cu 261.442 190.256 348.278 1
Cu 260.846 191.099 348.278 1
Cu 260.249 191.942 348.278 1
Cu 259.652 192.784 348.278 1
Cu 259.055 193.627 348.278 1
Cu 258.458 194.47 348.278 1
Cu 257.861 195.313 348.278 1
Cu 257.264 196.156 348.278 1
Cu 256.667 196.998 348.278 1
Cu 256.07 197.841 348.278 1
Cu 255.473 198.684 348.278 1
Cu 254.876 199.527 348.278 1
Cu 254.279 200.369 348.278 1
Cu 253.683 200.196 348.278 1
Cu 253.086 199.354 348.278 1
Cu 252.489 198.511 348.278 1
Cu 251.892 197.668 348.278 1
Cu 251.295 196.825 348.278 1
Cu 250.698 195.983 348.278 1
Cu 250.101 195.14 348.278 1
Cu 249.504 194.297 348.278 1
Cu 248.907 193.454 348.278 1
Cu 248.31 192.611 348.278 1
Cu 247.713 191.769 348.278 1
Cu 247.116 190.926 348.278 1
Cu 246.519 190.083 348.278 1
Cu 245.923 189.24 348.278 1
Cu 245.326 188.398 348.278 1
Cu 244.729 187.555 348.278 1
Cu 244.132 186.712 348.278 1
Cu 243.535 185.869 348.278 1
Cu 242.938 185.026 348.278 1
Cu 242.341 184.184 348.278 1
Cu 241.744 183.341 348.278 1
Cu 241.147 182.498 348.278 1
Cu 240.55 181.655 348.278 1
Cu 239.953 180.813 348.278 1
Cu 239.356 179.97 348.278 1
Cu 239.479 179.127 348.278 1
Cu 240.076 178.284 348.278 1
Cu 240.673 177.442 348.278 1
Cu 241.27 176.599 348.278 1
Cu 241.867 175.756 348.278 1
Cu 242.464 174.913 348.278 1
Cu 243.061 174.07 348.278 1
Cu 243.657 173.228 348.278 1
Cu 244.254 172.385 348.278 1
Cu 244.851 171.542 348.278 1
Cu 245.448 170.699 348.278 1
Cu 246.045 169.857 348.278 1
Cu 246.642 169.014 348.278 1
Cu 247.239 168.171 348.278 1
Cu 247.836 167.328 348.278 1
Cu 248.433 166.486 348.278 1
Cu 249.03 165.643 348.278 1
Cu 249.627 164.8 348.278 1
Cu 250.224 163.957 348.278 1
Cu 250.82 163.114 348.278 1
Cu 251.417 162.272 348.278 1
Cu 252.014 161.429 348.278 1
Cu 252.611 160.586 348.278 1
Cu 253.208 159.743 348.278 1
Cu 267.5 177.579 352.302 1
Cu 268.096 178.421 352.302 1
Cu 268.693 179.263 352.302 1
Cu 268.623 180.105 352.302 1
Cu 268.026 180.948 352.302 1
Cu 267.43 181.79 352.302 1
Cu 266.833 182.632 352.302 1
Cu 266.237 183.474 352.302 1
Cu 265.64 184.317 352.302 1
Cu 265.043 185.159 352.302 1
Cu 264.447 186.001 352.302 1
Cu 263.85 186.843 352.302 1
Cu 263.254 187.686 352.302 1
Cu 262.657 188.528 352.302 1
Cu 262.061 189.37 352.302 1
Cu 261.464 190.212 352.302 1
Cu 260.868 191.055 352.302 1
Cu 260.271 191.897 352.302 1
Cu 259.675 192.739 352.302 1
Cu 259.078 193.581 352.302 1
Cu 258.481 194.424 352.302 1
Cu 257.885 195.266 352.302 1
Cu 257.288 196.108 352.302 1
Cu 256.692 196.95 352.302 1
Cu 256.095 197.793 352.302 1
Cu 255.499 198.635 352.302 1
Cu 254.902 199.477 352.302 1
Cu 254.306 200.319 352.302 1
Cu 253.709 200.221 352.302 1
Cu 253.112 199.379 352.302 1
Cu 252.516 198.536 352.302 1
Cu 251.919 197.694 352.302 1
Cu 251.323 196.852 352.302 1
Cu 250.726 196.01 352.302 1
Cu 250.13 195.167 352.302 1
Cu 249.533 194.325 352.302 1
Cu 248.937 193.483 352.302 1
Cu 248.34 192.641 352.302 1
Cu 247.744 191.798 352.302 1
Cu 247.147 190.956 352.302 1
Cu 246.55 190.114 352.302 1
Cu 245.954 189.272 352.302 1
Cu 245.357 188.429 352.302 1
Cu 244.761 187.587 352.302 1
Cu 244.164 186.745 352.302 1
Cu 243.568 185.903 352.302 1
Cu 242.971 185.06 352.302 1
Cu 242.375 184.218 352.302 1
Cu 241.778 183.376 352.302 1
Cu 241.181 182.534 352.302 1
Cu 240.585 181.691 352.302 1
Cu 239.988 180.849 352.302 1
Cu 239.392 180.007 352.302 1
Cu 239.462 179.165 352.302 1
Cu 240.058 178.322 352.302 1
Cu 240.655 177.48 352.302 1
Cu 241.251 176.638 352.302 1
Cu 241.848 175.796 352.302 1
Cu 242.444 174.953 352.302 1
Cu 243.041 174.111 352.302 1
Cu 243.638 173.269 352.302 1
Cu 244.234 172.427 352.302 1
Cu 244.831 171.584 352.302 1
Cu 245.427 170.742 352.302 1
Cu 246.024 169.9 352.302 1
Cu 246.62 169.058 352.302 1
Cu 247.217 168.215 352.302 1
Cu 247.813 167.373 352.302 1
Cu 248.41 166.531 352.302 1
Cu 249.007 165.689 352.302 1
Cu 249.603 164.846 352.302 1
Cu 250.2 164.004 352.302 1
Cu 250.796 163.162 352.302 1
Cu 251.393 162.32 352.302 1
Cu 251.989 161.477 352.302 1
Cu 252.586 160.635 352.302 1
Cu 253.182 159.793 352.302 1
Cu 253.779 158.951 352.302 1
Cu 254.375 159.049 352.302 1
Cu 254.972 159.891 352.302 1
Cu 255.569 160.734 352.302 1
Cu 256.165 161.576 352.302 1
Cu 256.762 162.418 352.302 1
Cu 257.358 163.26 352.302 1
Cu 257.955 164.103 352.302 1
Cu 258.551 164.945 352.302 1
Cu 259.148 165.787 352.302 1
Cu 259.744 166.629 352.302 1
Cu 260.341 167.472 352.302 1
Cu 260.938 168.314 352.302 1
Cu 261.534 169.156 352.302 1
Cu 262.131 169.998 352.302 1
Cu 262.727 170.841 352.302 1
Cu 263.324 171.683 352.302 1
Cu 263.92 172.525 352.302 1
Cu 264.517 173.367 352.302 1
Cu 265.113 174.21 352.302 1
Cu 265.71 175.052 352.302 1
Cu 266.306 175.894 352.302 1
Cu 266.903 176.736 352.302 1
Cu 267.5 177.579 352.302 1
Cu 255.68 160.904 356.334 1
Cu 256.276 161.746 356.334 1
Cu 256.872 162.587 356.334 1
Cu 257.468 163.429 356.334 1
Cu 258.064 164.271 356.334 1
Cu 258.661 165.112 356.334 1
Cu 259.257 165.954 356.334 1
Cu 259.853 166.796 356.334 1
Cu 260.449 167.638 356.334 1
Cu 261.045 168.479 356.334 1
Cu 261.641 169.321 356.334 1
Cu 262.238 170.163 356.334 1
Cu 262.834 171.004 356.334 1
Cu 263.43 171.846 356.334 1
Cu 264.026 172.688 356.334 1
Cu 264.622 173.53 356.334 1
Cu 265.218 174.371 356.334 1
Cu 265.815 175.213 356.334 1
Cu 266.411 176.055 356.334 1
Cu 267.007 176.896 356.334 1
Cu 267.603 177.738 356.334 1
Cu 268.199 178.58 356.334 1
Cu 268.795 179.422 356.334 1
Cu 268.502 180.263 356.334 1
Cu 267.905 181.105 356.334 1
Cu 267.309 181.947 356.334 1
Cu 266.713 182.788 356.334 1
Cu 266.117 183.63 356.334 1
Cu 265.521 184.472 356.334 1
Cu 264.925 185.314 356.334 1
Cu 264.328 186.155 356.334 1
Cu 263.732 186.997 356.334 1
Cu 263.136 187.839 356.334 1
Cu 262.54 188.681 356.334 1
Cu 261.944 189.522 356.334 1
Cu 261.347 190.364 356.334 1
Cu 260.751 191.206 356.334 1
Cu 260.155 192.047 356.334 1
Cu 259.559 192.889 356.334 1
Cu 258.963 193.731 356.334 1
Cu 258.367 194.573 356.334 1
Cu 257.77 195.414 356.334 1
Cu 257.174 196.256 356.334 1
Cu 256.578 197.098 356.334 1
Cu 255.982 197.939 356.334 1
Cu 255.386 198.781 356.334 1
Cu 254.79 199.623 356.334 1
Cu 254.193 200.465 356.334 1
Cu 253.597 200.05 356.334 1
Cu 253.001 199.208 356.334 1
Cu 252.405 198.366 356.334 1
Cu 251.809 197.524 356.334 1
Cu 251.213 196.683 356.334 1
Cu 250.616 195.841 356.334 1
Cu 250.02 194.999 356.334 1
Cu 249.424 194.158 356.334 1
Cu 248.828 193.316 356.334 1
Cu 248.232 192.474 356.334 1
Cu 247.635 191.632 356.334 1
Cu 247.039 190.791 356.334 1
Cu 246.443 189.949 356.334 1
Cu 245.847 189.107 356.334 1
Cu 245.251 188.266 356.334 1
Cu 244.655 187.424 356.334 1
Cu 244.058 186.582 356.334 1
Cu 243.462 185.74 356.334 1
Cu 242.866 184.899 356.334 1
Cu 242.27 184.057 356.334 1
Cu 241.674 183.215 356.334 1
Cu 241.078 182.374 356.334 1
Cu 240.481 181.532 356.334 1
Cu 239.885 180.69 356.334 1
Cu 239.289 179.848 356.334 1
Cu 239.583 179.007 356.334 1
Cu 240.179 178.165 356.334 1
Cu 240.775 177.323 356.334 1
Cu 241.371 176.482 356.334 1
Cu 241.968 175.64 356.334 1
Cu 242.564 174.798 356.334 1
Cu 243.16 173.956 356.334 1
Cu 243.756 173.115 356.334 1
Cu 244.352 172.273 356.334 1
Cu 244.949 171.431 356.334 1
Cu 245.545 170.589 356.334 1
Cu 246.141 169.748 356.334 1
Cu 246.737 168.906 356.334 1
Cu 247.333 168.064 356.334 1
Cu 247.929 167.223 356.334 1
Cu 248.526 166.381 356.334 1
Cu 249.122 165.539 356.334 1
Cu 249.718 164.697 356.334 1
Cu 250.314 163.856 356.334 1
Cu 250.91 163.014 356.334 1
Cu 251.506 162.172 356.334 1
Cu 252.103 161.331 356.334 1
Cu 252.699 160.489 356.334 1
Cu 253.295 159.647 356.334 1
Cu 253.891 158.805 356.334 1
Cu 254.487 159.22 356.334 1
Cu 255.083 160.062 356.334 1
Cu 255.68 160.904 356.334 1
Cu 248.711 193.137 360.374 1
Cu 248.115 192.296 360.374 1
Cu 247.519 191.455 360.374 1
Cu 246.923 190.614 360.374 1
Cu 246.328 189.772 360.374 1
Cu 245.732 188.931 360.374 1
Cu 245.136 188.09 360.374 1
Cu 244.54 187.249 360.374 1
Cu 243.944 186.408 360.374 1
Cu 243.349 185.567 360.374 1
Cu 242.753 184.725 360.374 1
Cu 242.157 183.884 360.374 1
Cu 241.561 183.043 360.374 1
Cu 240.965 182.202 360.374 1
Cu 240.37 181.361 360.374 1
Cu 239.774 180.519 360.374 1
Cu 239.178 179.678 360.374 1
Cu 239.713 178.837 360.374 1
Cu 240.308 177.996 360.374 1
Cu 240.904 177.155 360.374 1
Cu 241.5 176.314 360.374 1
Cu 242.096 175.472 360.374 1
Cu 242.692 174.631 360.374 1
Cu 243.287 173.79 360.374 1
Cu 243.883 172.949 360.374 1
Cu 244.479 172.108 360.374 1
Cu 245.075 171.266 360.374 1
Cu 245.671 170.425 360.374 1
Cu 246.266 169.584 360.374 1
Cu 246.862 168.743 360.374 1
Cu 247.458 167.902 360.374 1
Cu 248.054 167.061 360.374 1
Cu 248.649 166.219 360.374 1
Cu 249.245 165.378 360.374 1
Cu 249.841 164.537 360.374 1
Cu 250.437 163.696 360.374 1
Cu 251.033 162.855 360.374 1
Cu 251.628 162.013 360.374 1
Cu 252.224 161.172 360.374 1
Cu 252.82 160.331 360.374 1
Cu 253.416 159.49 360.374 1
Cu 254.012 158.649 360.374 1
Cu 254.607 159.403 360.374 1
Cu 255.203 160.245 360.374 1
Cu 255.799 161.086 360.374 1
Cu 256.395 161.927 360.374 1
Cu 256.991 162.768 360.374 1
Cu 257.586 163.609 360.374 1
Cu 258.182 164.451 360.374 1
Cu 258.778 165.292 360.374 1
Cu 259.374 166.133 360.374 1
Cu 259.97 166.974 360.374 1
Cu 260.565 167.815 360.374 1
Cu 261.161 168.656 360.374 1
Cu 261.757 169.498 360.374 1
Cu 262.353 170.339 360.374 1
Cu 262.949 171.18 360.374 1
Cu 263.544 172.021 360.374 1
Cu 264.14 172.862 360.374 1
Cu 264.736 173.703 360.374 1
Cu 265.332 174.545 360.374 1
Cu 265.927 175.386 360.374 1
Cu 266.523 176.227 360.374 1
Cu 267.119 177.068 360.374 1
Cu 267.715 177.909 360.374 1
Cu 268.311 178.751 360.374 1
Cu 268.906 179.592 360.374 1
Cu 268.372 180.433 360.374 1
Cu 267.776 181.274 360.374 1
Cu 267.18 182.115 360.374 1
Cu 266.585 182.956 360.374 1
Cu 265.989 183.798 360.374 1
Cu 265.393 184.639 360.374 1
Cu 264.797 185.48 360.374 1
Cu 264.201 186.321 360.374 1
Cu 263.606 187.162 360.374 1
Cu 263.01 188.004 360.374 1
Cu 262.414 188.845 360.374 1
Cu 261.818 189.686 360.374 1
Cu 261.222 190.527 360.374 1
Cu 260.627 191.368 360.374 1
Cu 260.031 192.209 360.374 1
Cu 259.435 193.051 360.374 1
Cu 258.839 193.892 360.374 1
Cu 258.243 194.733 360.374 1
Cu 257.648 195.574 360.374 1
Cu 257.052 196.415 360.374 1
Cu 256.456 197.257 360.374 1
Cu 255.86 198.098 360.374 1
Cu 255.264 198.939 360.374 1
Cu 254.669 199.78 360.374 1
Cu 254.073 200.621 360.374 1
Cu 253.477 199.867 360.374 1
Cu 252.881 199.025 360.374 1
Cu 252.286 198.184 360.374 1
Cu 251.69 197.343 360.374 1
Cu 251.094 196.502 360.374 1
Cu 250.498 195.661 360.374 1
Cu 249.902 194.819 360.374 1
Cu 249.307 193.978 360.374 1
Cu 248.711 193.137 360.374 1
Cu 240.028 180.865 364.422 1
Cu 239.433 180.024 364.422 1
Cu 239.477 179.183 364.422 1
Cu 240.072 178.343 364.422 1
Cu 240.668 177.502 364.422 1
Cu 241.263 176.661 364.422 1
Cu 241.859 175.821 364.422 1
Cu 242.454 174.98 364.422 1
Cu 243.05 174.139 364.422 1
Cu 243.645 173.299 364.422 1
Cu 244.24 172.458 364.422 1
Cu 244.836 171.618 364.422 1
Cu 245.431 170.777 364.422 1
Cu 246.027 169.936 364.422 1
Cu 246.622 169.096 364.422 1
Cu 247.217 168.255 364.422 1
Cu 247.813 167.414 364.422 1
Cu 248.408 166.574 364.422 1
Cu 249.004 165.733 364.422 1
Cu 249.599 164.893 364.422 1
Cu 250.194 164.052 364.422 1
Cu 250.79 163.211 364.422 1
Cu 251.385 162.371 364.422 1
Cu 251.981 161.53 364.422 1
Cu 252.576 160.689 364.422 1
Cu 253.171 159.849 364.422 1
Cu 253.767 159.008 364.422 1
Cu 254.362 159.071 364.422 1
Cu 254.958 159.912 364.422 1
Cu 255.553 160.752 364.422 1
Cu 256.148 161.593 364.422 1
Cu 256.744 162.433 364.422 1
Cu 257.339 163.274 364.422 1
Cu 257.935 164.115 364.422 1
Cu 258.53 164.955 364.422 1
Cu 259.125 165.796 364.422 1
Cu 259.721 166.637 364.422 1
Cu 260.316 167.477 364.422 1
Cu 260.912 168.318 364.422 1
Cu 261.507 169.159 364.422 1
Cu 262.102 169.999 364.422 1
Cu 262.698 170.84 364.422 1
Cu 263.293 171.68 364.422 1
Cu 263.889 172.521 364.422 1
Cu 264.484 173.362 364.422 1
Cu 265.08 174.202 364.422 1
Cu 265.675 175.043 364.422 1
Cu 266.27 175.884 364.422 1
Cu 266.866 176.724 364.422 1
Cu 267.461 177.565 364.422 1
Cu 268.057 178.405 364.422 1
Cu 268.652 179.246 364.422 1
Cu 268.607 180.087 364.422 1
Cu 268.012 180.927 364.422 1
Cu 267.417 181.768 364.422 1
Cu 266.821 182.609 364.422 1
Cu 266.226 183.449 364.422 1
Cu 265.63 184.29 364.422 1
Cu 265.035 185.131 364.422 1
Cu 264.44 185.971 364.422 1
Cu 263.844 186.812 364.422 1
Cu 263.249 187.652 364.422 1
Cu 262.653 188.493 364.422 1
Cu 262.058 189.334 364.422 1
Cu 261.463 190.174 364.422 1
Cu 260.867 191.015 364.422 1
Cu 260.272 191.856 364.422 1
Cu 259.676 192.696 364.422 1
Cu 259.081 193.537 364.422 1
Cu 258.486 194.377 364.422 1
Cu 257.89 195.218 364.422 1
Cu 257.295 196.059 364.422 1
Cu 256.699 196.899 364.422 1
Cu 256.104 197.74 364.422 1
Cu 255.509 198.581 364.422 1
Cu 254.913 199.421 364.422 1
Cu 254.318 200.262 364.422 1
Cu 253.722 200.199 364.422 1
Cu 253.127 199.358 364.422 1
Cu 252.531 198.518 364.422 1
Cu 251.936 197.677 364.422 1
Cu 251.341 196.837 364.422 1
Cu 250.745 195.996 364.422 1
Cu 250.15 195.155 364.422 1
Cu 249.554 194.315 364.422 1
Cu 248.959 193.474 364.422 1
Cu 248.364 192.633 364.422 1
Cu 247.768 191.793 364.422 1
Cu 247.173 190.952 364.422 1
Cu 246.577 190.111 364.422 1
Cu 245.982 189.271 364.422 1
Cu 245.387 188.43 364.422 1
Cu 244.791 187.59 364.422 1
Cu 244.196 186.749 364.422 1
Cu 243.6 185.908 364.422 1
Cu 243.005 185.068 364.422 1
Cu 242.41 184.227 364.422 1
Cu 241.814 183.386 364.422 1
Cu 241.219 182.546 364.422 1
Cu 240.623 181.705 364.422 1
Cu 240.028 180.865 364.422 1
Cu 256.47 197.21 368.478 1
Cu 255.875 198.05 368.478 1
Cu 255.28 198.89 368.478 1
Cu 254.685 199.73 368.478 1
Cu 254.09 200.57 368.478 1
Cu 253.495 199.864 368.478 1
Cu 252.9 199.024 368.478 1
Cu 252.305 198.184 368.478 1
Cu 251.71 197.343 368.478 1
Cu 251.115 196.503 368.478 1
Cu 250.519 195.663 368.478 1
Cu 249.924 194.823 368.478 1
Cu 249.329 193.983 368.478 1
Cu 248.734 193.143 368.478 1
Cu 248.139 192.303 368.478 1
Cu 247.544 191.463 368.478 1
Cu 246.949 190.623 368.478 1
Cu 246.354 189.783 368.478 1
Cu 245.759 188.943 368.478 1
Cu 245.164 188.103 368.478 1
Cu 244.569 187.263 368.478 1
Cu 243.974 186.422 368.478 1
Cu 243.379 185.582 368.478 1
Cu 242.784 184.742 368.478 1
Cu 242.189 183.902 368.478 1
Cu 241.594 183.062 368.478 1
Cu 240.999 182.222 368.478 1
Cu 240.404 181.382 368.478 1
Cu 239.809 180.542 368.478 1
Cu 239.214 179.702 368.478 1
Cu 239.715 178.862 368.478 1
Cu 240.31 178.022 368.478 1
Cu 240.905 177.182 368.478 1
Cu 241.5 176.341 368.478 1
Cu 242.095 175.501 368.478 1
Cu 242.69 174.661 368.478 1
Cu 243.285 173.821 368.478 1
Cu 243.88 172.981 368.478 1
Cu 244.475 172.141 368.478 1
Cu 245.07 171.301 368.478 1
Cu 245.665 170.461 368.478 1
Cu 246.26 169.621 368.478 1
Cu 246.855 168.781 368.478 1
Cu 247.45 167.941 368.478 1
Cu 248.045 167.101 368.478 1
Cu 248.64 166.261 368.478 1
Cu 249.235 165.42 368.478 1
Cu 249.83 164.58 368.478 1
Cu 250.425 163.74 368.478 1
Cu 251.02 162.9 368.478 1
Cu 251.615 162.06 368.478 1
Cu 252.21 161.22 368.478 1
Cu 252.805 160.38 368.478 1
Cu 253.4 159.54 368.478 1
Cu 253.995 158.7 368.478 1
Cu 254.59 159.406 368.478 1
Cu 255.185 160.246 368.478 1
Cu 255.78 161.086 368.478 1
Cu 256.375 161.927 368.478 1
Cu 256.97 162.767 368.478 1
Cu 257.565 163.607 368.478 1
Cu 258.16 164.447 368.478 1
Cu 258.755 165.287 368.478 1
Cu 259.35 166.127 368.478 1
Cu 259.945 166.967 368.478 1
Cu 260.54 167.807 368.478 1
Cu 261.135 168.647 368.478 1
Cu 261.73 169.487 368.478 1
Cu 262.325 170.327 368.478 1
Cu 262.92 171.167 368.478 1
Cu 263.515 172.007 368.478 1
Cu 264.11 172.848 368.478 1
Cu 264.705 173.688 368.478 1
Cu 265.3 174.528 368.478 1
Cu 265.895 175.368 368.478 1
Cu 266.49 176.208 368.478 1
Cu 267.085 177.048 368.478 1
Cu 267.68 177.888 368.478 1
Cu 268.275 178.728 368.478 1
Cu 268.87 179.568 368.478 1
Cu 268.37 180.408 368.478 1
Cu 267.775 181.248 368.478 1
Cu 267.18 182.088 368.478 1
Cu 266.585 182.929 368.478 1
Cu 265.99 183.769 368.478 1
Cu 265.395 184.609 368.478 1
Cu 264.8 185.449 368.478 1
Cu 264.205 186.289 368.478 1
Cu 263.61 187.129 368.478 1
Cu 263.015 187.969 368.478 1
Cu 262.42 188.809 368.478 1
Cu 261.825 189.649 368.478 1
Cu 261.23 190.489 368.478 1
Cu 260.635 191.329 368.478 1
Cu 260.04 192.169 368.478 1
Cu 259.445 193.009 368.478 1
Cu 258.85 193.85 368.478 1
Cu 258.255 194.69 368.478 1
Cu 257.66 195.53 368.478 1
Cu 257.065 196.37 368.478 1
Cu 256.47 197.21 368.478 1
Cu 242.206 183.912 372.542 1
Cu 241.612 183.073 372.542 1
Cu 241.017 182.233 372.542 1
Cu 240.422 181.394 372.542 1
Cu 239.828 180.554 372.542 1
Cu 239.233 179.715 372.542 1
Cu 239.715 178.875 372.542 1
Cu 240.31 178.036 372.542 1
Cu 240.904 177.196 372.542 1
Cu 241.499 176.356 372.542 1
Cu 242.094 175.517 372.542 1
Cu 242.688 174.677 372.542 1
Cu 243.283 173.838 372.542 1
Cu 243.877 172.998 372.542 1
Cu 244.472 172.159 372.542 1
Cu 245.067 171.319 372.542 1
Cu 245.661 170.48 372.542 1
Cu 246.256 169.64 372.542 1
Cu 246.851 168.801 372.542 1
Cu 247.445 167.961 372.542 1
Cu 248.04 167.122 372.542 1
Cu 248.634 166.282 372.542 1
Cu 249.229 165.443 372.542 1
Cu 249.824 164.603 372.542 1
Cu 250.418 163.764 372.542 1
Cu 251.013 162.924 372.542 1
Cu 251.607 162.085 372.542 1
Cu 252.202 161.245 372.542 1
Cu 252.797 160.406 372.542 1
Cu 253.391 159.566 372.542 1
Cu 253.986 158.727 372.542 1
Cu 254.581 159.407 372.542 1
Cu 255.175 160.247 372.542 1
Cu 255.77 161.086 372.542 1
Cu 256.364 161.926 372.542 1
Cu 256.959 162.765 372.542 1
Cu 257.554 163.605 372.542 1
Cu 258.148 164.444 372.542 1
Cu 258.743 165.284 372.542 1
Cu 259.337 166.123 372.542 1
Cu 259.932 166.963 372.542 1
Cu 260.527 167.802 372.542 1
Cu 261.121 168.642 372.542 1
Cu 261.716 169.481 372.542 1
Cu 262.311 170.321 372.542 1
Cu 262.905 171.16 372.542 1
Cu 263.5 172 372.542 1
Cu 264.094 172.839 372.542 1
Cu 264.689 173.679 372.542 1
Cu 265.284 174.518 372.542 1
Cu 265.878 175.358 372.542 1
Cu 266.473 176.197 372.542 1
Cu 267.067 177.037 372.542 1
Cu 267.662 177.876 372.542 1
Cu 268.257 178.716 372.542 1
Cu 268.851 179.555 372.542 1
Cu 268.369 180.395 372.542 1
Cu 267.775 181.234 372.542 1
Cu 267.18 182.074 372.542 1
Cu 266.585 182.914 372.542 1
Cu 265.991 183.753 372.542 1
Cu 265.396 184.593 372.542 1
Cu 264.802 185.432 372.542 1
Cu 264.207 186.272 372.542 1
Cu 263.612 187.111 372.542 1
Cu 263.018 187.951 372.542 1
Cu 262.423 188.79 372.542 1
Cu 261.829 189.63 372.542 1
Cu 261.234 190.469 372.542 1
Cu 260.639 191.309 372.542 1
Cu 260.045 192.148 372.542 1
Cu 259.45 192.988 372.542 1
Cu 258.856 193.827 372.542 1
Cu 258.261 194.667 372.542 1
Cu 257.666 195.506 372.542 1
Cu 257.072 196.346 372.542 1
Cu 256.477 197.185 372.542 1
Cu 255.882 198.025 372.542 1
Cu 255.288 198.864 372.542 1
Cu 254.693 199.704 372.542 1
Cu 254.099 200.543 372.542 1
Cu 253.504 199.863 372.542 1
Cu 252.909 199.023 372.542 1
Cu 252.315 198.184 372.542 1
Cu 251.72 197.344 372.542 1
Cu 251.126 196.505 372.542 1
Cu 250.531 195.665 372.542 1
Cu 249.936 194.826 372.542 1
Cu 249.342 193.986 372.542 1
Cu 248.747 193.147 372.542 1
Cu 248.152 192.307 372.542 1
Cu 247.558 191.468 372.542 1
Cu 246.963 190.628 372.542 1
Cu 246.369 189.789 372.542 1
Cu 245.774 188.949 372.542 1
Cu 245.179 188.11 372.542 1
Cu 244.585 187.27 372.542 1
Cu 243.99 186.431 372.542 1
Cu 243.396 185.591 372.542 1
Cu 242.801 184.752 372.542 1
Cu 242.206 183.912 372.542 1
Cu 267.853 181.109 376.614 1
Cu 267.259 181.948 376.614 1
Cu 266.665 182.787 376.614 1
Cu 266.071 183.626 376.614 1
Cu 265.476 184.465 376.614 1
Cu 264.882 185.304 376.614 1
Cu 264.288 186.143 376.614 1
Cu 263.694 186.982 376.614 1
Cu 263.1 187.821 376.614 1
Cu 262.505 188.66 376.614 1
Cu 261.911 189.499 376.614 1
Cu 261.317 190.338 376.614 1
Cu 260.723 191.177 376.614 1
Cu 260.129 192.016 376.614 1
Cu 259.534 192.855 376.614 1
Cu 258.94 193.694 376.614 1
Cu 258.346 194.532 376.614 1
Cu 257.752 195.371 376.614 1
Cu 257.157 196.21 376.614 1
Cu 256.563 197.049 376.614 1
Cu 255.969 197.888 376.614 1
Cu 255.375 198.727 376.614 1
Cu 254.781 199.566 376.614 1
Cu 254.186 200.405 376.614 1
Cu 253.592 199.973 376.614 1
Cu 252.998 199.134 376.614 1
Cu 252.404 198.295 376.614 1
Cu 251.81 197.456 376.614 1
Cu 251.215 196.617 376.614 1
Cu 250.621 195.779 376.614 1
Cu 250.027 194.94 376.614 1
Cu 249.433 194.101 376.614 1
Cu 248.839 193.262 376.614 1
Cu 248.244 192.423 376.614 1
Cu 247.65 191.584 376.614 1
Cu 247.056 190.745 376.614 1
Cu 246.462 189.906 376.614 1
Cu 245.867 189.067 376.614 1
Cu 245.273 188.228 376.614 1
Cu 244.679 187.389 376.614 1
Cu 244.085 186.55 376.614 1
Cu 243.491 185.711 376.614 1
Cu 242.896 184.872 376.614 1
Cu 242.302 184.033 376.614 1
Cu 241.708 183.194 376.614 1
Cu 241.114 182.355 376.614 1
Cu 240.52 181.516 376.614 1
Cu 239.925 180.678 376.614 1
Cu 239.331 179.839 376.614 1
Cu 239.637 179 376.614 1
Cu 240.231 178.161 376.614 1
Cu 240.825 177.322 376.614 1
Cu 241.42 176.483 376.614 1
Cu 242.014 175.644 376.614 1
Cu 242.608 174.805 376.614 1
Cu 243.202 173.966 376.614 1
Cu 243.796 173.127 376.614 1
Cu 244.391 172.288 376.614 1
Cu 244.985 171.449 376.614 1
Cu 245.579 170.61 376.614 1
Cu 246.173 169.771 376.614 1
Cu 246.768 168.932 376.614 1
Cu 247.362 168.093 376.614 1
Cu 247.956 167.254 376.614 1
Cu 248.55 166.415 376.614 1
Cu 249.144 165.576 376.614 1
Cu 249.739 164.738 376.614 1
Cu 250.333 163.899 376.614 1
Cu 250.927 163.06 376.614 1
Cu 251.521 162.221 376.614 1
Cu 252.115 161.382 376.614 1
Cu 252.71 160.543 376.614 1
Cu 253.304 159.704 376.614 1
Cu 253.898 158.865 376.614 1
Cu 254.492 159.297 376.614 1
Cu 255.086 160.136 376.614 1
Cu 255.681 160.975 376.614 1
Cu 256.275 161.814 376.614 1
Cu 256.869 162.653 376.614 1
Cu 257.463 163.491 376.614 1
Cu 258.058 164.33 376.614 1
Cu 258.652 165.169 376.614 1
Cu 259.246 166.008 376.614 1
Cu 259.84 166.847 376.614 1
Cu 260.434 167.686 376.614 1
Cu 261.029 168.525 376.614 1
Cu 261.623 169.364 376.614 1
Cu 262.217 170.203 376.614 1
Cu 262.811 171.042 376.614 1
Cu 263.405 171.881 376.614 1
Cu 264 172.72 376.614 1
Cu 264.594 173.559 376.614 1
Cu 265.188 174.398 376.614 1
Cu 265.782 175.237 376.614 1
Cu 266.376 176.076 376.614 1
Cu 266.971 176.915 376.614 1
Cu 267.565 177.754 376.614 1
Cu 268.159 178.592 376.614 1
Cu 268.753 179.431 376.614 1
Cu 268.447 180.27 376.614 1
Cu 267.853 181.109 376.614 1
Cu 257.261 163.22 380.693 1
Cu 257.854 164.058 380.693 1
Cu 258.448 164.896 380.693 1
Cu 259.042 165.735 380.693 1
Cu 259.636 166.573 380.693 1
Cu 260.23 167.412 380.693 1
Cu 260.823 168.25 380.693 1
Cu 261.417 169.088 380.693 1
Cu 262.011 169.927 380.693 1
Cu 262.605 170.765 380.693 1
Cu 263.199 171.603 380.693 1
Cu 263.792 172.442 380.693 1
Cu 264.386 173.28 380.693 1
Cu 264.98 174.119 380.693 1
Cu 265.574 174.957 380.693 1
Cu 266.168 175.795 380.693 1
Cu 266.761 176.634 380.693 1
Cu 267.355 177.472 380.693 1
Cu 267.949 178.31 380.693 1
Cu 268.543 179.149 380.693 1
Cu 268.638 179.987 380.693 1
Cu 268.044 180.825 380.693 1
Cu 267.45 181.664 380.693 1
Cu 266.856 182.502 380.693 1
Cu 266.263 183.341 380.693 1
Cu 265.669 184.179 380.693 1
Cu 265.075 185.017 380.693 1
Cu 264.481 185.856 380.693 1
Cu 263.887 186.694 380.693 1
Cu 263.294 187.532 380.693 1
Cu 262.7 188.371 380.693 1
Cu 262.106 189.209 380.693 1
Cu 261.512 190.047 380.693 1
Cu 260.918 190.886 380.693 1
Cu 260.325 191.724 380.693 1
Cu 259.731 192.563 380.693 1
Cu 259.137 193.401 380.693 1
Cu 258.543 194.239 380.693 1
Cu 257.949 195.078 380.693 1
Cu 257.356 195.916 380.693 1
Cu 256.762 196.754 380.693 1
Cu 256.168 197.593 380.693 1
Cu 255.574 198.431 380.693 1
Cu 254.98 199.27 380.693 1
Cu 254.387 200.108 380.693 1
Cu 253.793 200.242 380.693 1
Cu 253.199 199.404 380.693 1
Cu 252.605 198.565 380.693 1
Cu 252.011 197.727 380.693 1
Cu 251.418 196.889 380.693 1
Cu 250.824 196.05 380.693 1
Cu 250.23 195.212 380.693 1
Cu 249.636 194.374 380.693 1
Cu 249.042 193.535 380.693 1
Cu 248.449 192.697 380.693 1
Cu 247.855 191.858 380.693 1
Cu 247.261 191.02 380.693 1
Cu 246.667 190.182 380.693 1
Cu 246.073 189.343 380.693 1
Cu 245.48 188.505 380.693 1
Cu 244.886 187.667 380.693 1
Cu 244.292 186.828 380.693 1
Cu 243.698 185.99 380.693 1
Cu 243.104 185.151 380.693 1
Cu 242.511 184.313 380.693 1
Cu 241.917 183.475 380.693 1
Cu 241.323 182.636 380.693 1
Cu 240.729 181.798 380.693 1
Cu 240.135 180.96 380.693 1
Cu 239.542 180.121 380.693 1
Cu 239.447 179.283 380.693 1
Cu 240.04 178.445 380.693 1
Cu 240.634 177.606 380.693 1
Cu 241.228 176.768 380.693 1
Cu 241.822 175.929 380.693 1
Cu 242.416 175.091 380.693 1
Cu 243.009 174.253 380.693 1
Cu 243.603 173.414 380.693 1
Cu 244.197 172.576 380.693 1
Cu 244.791 171.738 380.693 1
Cu 245.385 170.899 380.693 1
Cu 245.978 170.061 380.693 1
Cu 246.572 169.223 380.693 1
Cu 247.166 168.384 380.693 1
Cu 247.76 167.546 380.693 1
Cu 248.354 166.707 380.693 1
Cu 248.947 165.869 380.693 1
Cu 249.541 165.031 380.693 1
Cu 250.135 164.192 380.693 1
Cu 250.729 163.354 380.693 1
Cu 251.323 162.516 380.693 1
Cu 251.916 161.677 380.693 1
Cu 252.51 160.839 380.693 1
Cu 253.104 160 380.693 1
Cu 253.698 159.162 380.693 1
Cu 254.292 159.028 380.693 1
Cu 254.885 159.866 380.693 1
Cu 255.479 160.705 380.693 1
Cu 256.073 161.543 380.693 1
Cu 256.667 162.381 380.693 1
Cu 257.261 163.22 380.693 1
Cu 263.159 187.709 384.78 1
Cu 262.565 188.546 384.78 1
Cu 261.972 189.384 384.78 1
Cu 261.378 190.222 384.78 1
Cu 260.785 191.06 384.78 1
Cu 260.192 191.897 384.78 1
Cu 259.598 192.735 384.78 1
Cu 259.005 193.573 384.78 1
Cu 258.411 194.411 384.78 1
Cu 257.818 195.249 384.78 1
Cu 257.225 196.086 384.78 1
Cu 256.631 196.924 384.78 1
Cu 256.038 197.762 384.78 1
Cu 255.445 198.6 384.78 1
Cu 254.851 199.437 384.78 1
Cu 254.258 200.275 384.78 1
Cu 253.664 200.046 384.78 1
Cu 253.071 199.208 384.78 1
Cu 252.478 198.37 384.78 1
Cu 251.884 197.533 384.78 1
Cu 251.291 196.695 384.78 1
Cu 250.697 195.857 384.78 1
Cu 250.104 195.019 384.78 1
Cu 249.511 194.182 384.78 1
Cu 248.917 193.344 384.78 1
Cu 248.324 192.506 384.78 1
Cu 247.731 191.668 384.78 1
Cu 247.137 190.83 384.78 1
Cu 246.544 189.993 384.78 1
Cu 245.95 189.155 384.78 1
Cu 245.357 188.317 384.78 1
Cu 244.764 187.479 384.78 1
Cu 244.17 186.642 384.78 1
Cu 243.577 185.804 384.78 1
Cu 242.983 184.966 384.78 1
Cu 242.39 184.128 384.78 1
Cu 241.797 183.29 384.78 1
Cu 241.203 182.453 384.78 1
Cu 240.61 181.615 384.78 1
Cu 240.017 180.777 384.78 1
Cu 239.423 179.939 384.78 1
Cu 239.586 179.101 384.78 1
Cu 240.179 178.264 384.78 1
Cu 240.772 177.426 384.78 1
Cu 241.366 176.588 384.78 1
Cu 241.959 175.75 384.78 1
Cu 242.552 174.913 384.78 1
Cu 243.146 174.075 384.78 1
Cu 243.739 173.237 384.78 1
Cu 244.333 172.399 384.78 1
Cu 244.926 171.561 384.78 1
Cu 245.519 170.724 384.78 1
Cu 246.113 169.886 384.78 1
Cu 246.706 169.048 384.78 1
Cu 247.3 168.21 384.78 1
Cu 247.893 167.373 384.78 1
Cu 248.486 166.535 384.78 1
Cu 249.08 165.697 384.78 1
Cu 249.673 164.859 384.78 1
Cu 250.266 164.021 384.78 1
Cu 250.86 163.184 384.78 1
Cu 251.453 162.346 384.78 1
Cu 252.047 161.508 384.78 1
Cu 252.64 160.67 384.78 1
Cu 253.233 159.833 384.78 1
Cu 253.827 158.995 384.78 1
Cu 254.42 159.224 384.78 1
Cu 255.014 160.062 384.78 1
Cu 255.607 160.9 384.78 1
Cu 256.2 161.737 384.78 1
Cu 256.794 162.575 384.78 1
Cu 257.387 163.413 384.78 1
Cu 257.98 164.251 384.78 1
Cu 258.574 165.088 384.78 1
Cu 259.167 165.926 384.78 1
Cu 259.761 166.764 384.78 1
Cu 260.354 167.602 384.78 1
Cu 260.947 168.44 384.78 1
Cu 261.541 169.277 384.78 1
Cu 262.134 170.115 384.78 1
Cu 262.728 170.953 384.78 1
Cu 263.321 171.791 384.78 1
Cu 263.914 172.628 384.78 1
Cu 264.508 173.466 384.78 1
Cu 265.101 174.304 384.78 1
Cu 265.694 175.142 384.78 1
Cu 266.288 175.98 384.78 1
Cu 266.881 176.817 384.78 1
Cu 267.475 177.655 384.78 1
Cu 268.068 178.493 384.78 1
Cu 268.661 179.331 384.78 1
Cu 268.499 180.169 384.78 1
Cu 267.906 181.006 384.78 1
Cu 267.312 181.844 384.78 1
Cu 266.719 182.682 384.78 1
Cu 266.125 183.52 384.78 1
Cu 265.532 184.357 384.78 1
Cu 264.939 185.195 384.78 1
Cu 264.345 186.033 384.78 1
Cu 263.752 186.871 384.78 1
Cu 263.159 187.709 384.78 1
Cu 257.127 163.06 388.875 1
Cu 257.72 163.898 388.875 1
Cu 258.313 164.735 388.875 1
Cu 258.906 165.572 388.875 1
Cu 259.499 166.409 388.875 1
Cu 260.092 167.246 388.875 1
Cu 260.685 168.084 388.875 1
Cu 261.278 168.921 388.875 1
Cu 261.871 169.758 388.875 1
Cu 262.464 170.595 388.875 1
Cu 263.057 171.432 388.875 1
Cu 263.649 172.269 388.875 1
Cu 264.242 173.107 388.875 1
Cu 264.835 173.944 388.875 1
Cu 265.428 174.781 388.875 1
Cu 266.021 175.618 388.875 1
Cu 266.614 176.455 388.875 1
Cu 267.207 177.293 388.875 1
Cu 267.8 178.13 388.875 1
Cu 268.393 178.967 388.875 1
Cu 268.747 179.804 388.875 1
Cu 268.154 180.641 388.875 1
Cu 267.561 181.479 388.875 1
Cu 266.968 182.316 388.875 1
Cu 266.375 183.153 388.875 1
Cu 265.782 183.99 388.875 1
Cu 265.189 184.827 388.875 1
Cu 264.596 185.664 388.875 1
Cu 264.003 186.502 388.875 1
Cu 263.41 187.339 388.875 1
Cu 262.817 188.176 388.875 1
Cu 262.224 189.013 388.875 1
Cu 261.631 189.85 388.875 1
Cu 261.038 190.688 388.875 1
Cu 260.445 191.525 388.875 1
Cu 259.852 192.362 388.875 1
Cu 259.259 193.199 388.875 1
Cu 258.666 194.036 388.875 1
Cu 258.073 194.874 388.875 1
Cu 257.48 195.711 388.875 1
Cu 256.887 196.548 388.875 1
Cu 256.294 197.385 388.875 1
Cu 255.701 198.222 388.875 1
Cu 255.108 199.059 388.875 1
Cu 254.515 199.897 388.875 1
Cu 253.922 200.395 388.875 1
Cu 253.329 199.558 388.875 1
Cu 252.737 198.721 388.875 1
Cu 252.144 197.884 388.875 1
Cu 251.551 197.047 388.875 1
Cu 250.958 196.21 388.875 1
Cu 250.365 195.372 388.875 1
Cu 249.772 194.535 388.875 1
Cu 249.179 193.698 388.875 1
Cu 248.586 192.861 388.875 1
Cu 247.993 192.024 388.875 1
Cu 247.4 191.186 388.875 1
Cu 246.807 190.349 388.875 1
Cu 246.214 189.512 388.875 1
Cu 245.621 188.675 388.875 1
Cu 245.028 187.838 388.875 1
Cu 244.435 187.001 388.875 1
Cu 243.842 186.163 388.875 1
Cu 243.249 185.326 388.875 1
Cu 242.656 184.489 388.875 1
Cu 242.063 183.652 388.875 1
Cu 241.47 182.815 388.875 1
Cu 240.877 181.977 388.875 1
Cu 240.284 181.14 388.875 1
Cu 239.691 180.303 388.875 1
Cu 239.338 179.466 388.875 1
Cu 239.931 178.629 388.875 1
Cu 240.524 177.791 388.875 1
Cu 241.117 176.954 388.875 1
Cu 241.71 176.117 388.875 1
Cu 242.303 175.28 388.875 1
Cu 242.896 174.443 388.875 1
Cu 243.489 173.606 388.875 1
Cu 244.082 172.768 388.875 1
Cu 244.675 171.931 388.875 1
Cu 245.268 171.094 388.875 1
Cu 245.861 170.257 388.875 1
Cu 246.454 169.42 388.875 1
Cu 247.047 168.582 388.875 1
Cu 247.639 167.745 388.875 1
Cu 248.232 166.908 388.875 1
Cu 248.825 166.071 388.875 1
Cu 249.418 165.234 388.875 1
Cu 250.011 164.396 388.875 1
Cu 250.604 163.559 388.875 1
Cu 251.197 162.722 388.875 1
Cu 251.79 161.885 388.875 1
Cu 252.383 161.048 388.875 1
Cu 252.976 160.211 388.875 1
Cu 253.569 159.373 388.875 1
Cu 254.162 158.875 388.875 1
Cu 254.755 159.712 388.875 1
Cu 255.348 160.549 388.875 1
Cu 255.941 161.386 388.875 1
Cu 256.534 162.223 388.875 1
Cu 257.127 163.06 388.875 1
Cu 256.286 197.381 392.978 1
Cu 255.694 198.218 392.978 1
Cu 255.101 199.055 392.978 1
Cu 254.509 199.891 392.978 1
Cu 253.916 200.371 392.978 1
Cu 253.324 199.535 392.978 1
Cu 252.731 198.698 392.978 1
Cu 252.138 197.862 392.978 1
Cu 251.546 197.025 392.978 1
Cu 250.953 196.189 392.978 1
Cu 250.361 195.352 392.978 1
Cu 249.768 194.515 392.978 1
Cu 249.176 193.679 392.978 1
Cu 248.583 192.842 392.978 1
Cu 247.991 192.006 392.978 1
Cu 247.398 191.169 392.978 1
Cu 246.806 190.332 392.978 1
Cu 246.213 189.496 392.978 1
Cu 245.621 188.659 392.978 1
Cu 245.028 187.823 392.978 1
Cu 244.435 186.986 392.978 1
Cu 243.843 186.15 392.978 1
Cu 243.25 185.313 392.978 1
Cu 242.658 184.476 392.978 1
Cu 242.065 183.64 392.978 1
Cu 241.473 182.803 392.978 1
Cu 240.88 181.967 392.978 1
Cu 240.288 181.13 392.978 1
Cu 239.695 180.293 392.978 1
Cu 239.355 179.457 392.978 1
Cu 239.948 178.62 392.978 1
Cu 240.54 177.784 392.978 1
Cu 241.133 176.947 392.978 1
Cu 241.725 176.111 392.978 1
Cu 242.318 175.274 392.978 1
Cu 242.91 174.437 392.978 1
Cu 243.503 173.601 392.978 1
Cu 244.095 172.764 392.978 1
Cu 244.688 171.928 392.978 1
Cu 245.28 171.091 392.978 1
Cu 245.873 170.254 392.978 1
Cu 246.465 169.418 392.978 1
Cu 247.058 168.581 392.978 1
Cu 247.651 167.745 392.978 1
Cu 248.243 166.908 392.978 1
Cu 248.836 166.072 392.978 1
Cu 249.428 165.235 392.978 1
Cu 250.021 164.398 392.978 1
Cu 250.613 163.562 392.978 1
Cu 251.206 162.725 392.978 1
Cu 251.798 161.889 392.978 1
Cu 252.391 161.052 392.978 1
Cu 252.983 160.215 392.978 1
Cu 253.576 159.379 392.978 1
Cu 254.168 158.899 392.978 1
Cu 254.761 159.735 392.978 1
Cu 255.354 160.572 392.978 1
Cu 255.946 161.408 392.978 1
Cu 256.539 162.245 392.978 1
Cu 257.131 163.081 392.978 1
Cu 257.724 163.918 392.978 1
Cu 258.316 164.755 392.978 1
Cu 258.909 165.591 392.978 1
Cu 259.501 166.428 392.978 1
Cu 260.094 167.264 392.978 1
Cu 260.686 168.101 392.978 1
Cu 261.279 168.938 392.978 1
Cu 261.871 169.774 392.978 1
Cu 262.464 170.611 392.978 1
Cu 263.056 171.447 392.978 1
Cu 263.649 172.284 392.978 1
Cu 264.242 173.12 392.978 1
Cu 264.834 173.957 392.978 1
Cu 265.427 174.794 392.978 1
Cu 266.019 175.63 392.978 1
Cu 266.612 176.467 392.978 1
Cu 267.204 177.303 392.978 1
Cu 267.797 178.14 392.978 1
Cu 268.389 178.977 392.978 1
Cu 268.729 179.813 392.978 1
Cu 268.137 180.65 392.978 1
Cu 267.544 181.486 392.978 1
Cu 266.952 182.323 392.978 1
Cu 266.359 183.159 392.978 1
Cu 265.767 183.996 392.978 1
Cu 265.174 184.833 392.978 1
Cu 264.582 185.669 392.978 1
Cu 263.989 186.506 392.978 1
Cu 263.397 187.342 392.978 1
Cu 262.804 188.179 392.978 1
Cu 262.212 189.016 392.978 1
Cu 261.619 189.852 392.978 1
Cu 261.027 190.689 392.978 1
Cu 260.434 191.525 392.978 1
Cu 259.841 192.362 392.978 1
Cu 259.249 193.198 392.978 1
Cu 258.656 194.035 392.978 1
Cu 258.064 194.872 392.978 1
Cu 257.471 195.708 392.978 1
Cu 256.879 196.545 392.978 1
Cu 256.286 197.381 392.978 1
Cu 258.021 164.353 397.088 1
Cu 258.613 165.189 397.088 1
Cu 259.205 166.025 397.088 1
Cu 259.797 166.861 397.088 1
Cu 260.389 167.697 397.088 1
Cu 260.982 168.533 397.088 1
Cu 261.574 169.369 397.088 1
Cu 262.166 170.205 397.088 1
Cu 262.758 171.041 397.088 1
Cu 263.35 171.877 397.088 1
Cu 263.942 172.713 397.088 1
Cu 264.534 173.549 397.088 1
Cu 265.126 174.385 397.088 1
Cu 265.718 175.221 397.088 1
Cu 266.311 176.057 397.088 1
Cu 266.903 176.893 397.088 1
Cu 267.495 177.729 397.088 1
Cu 268.087 178.565 397.088 1
Cu 268.679 179.401 397.088 1
Cu 268.419 180.237 397.088 1
Cu 267.827 181.073 397.088 1
Cu 267.234 181.909 397.088 1
Cu 266.642 182.745 397.088 1
Cu 266.05 183.581 397.088 1
Cu 265.458 184.417 397.088 1
Cu 264.866 185.253 397.088 1
Cu 264.274 186.089 397.088 1
Cu 263.682 186.924 397.088 1
Cu 263.09 187.76 397.088 1
Cu 262.498 188.596 397.088 1
Cu 261.906 189.432 397.088 1
Cu 261.313 190.268 397.088 1
Cu 260.721 191.104 397.088 1
Cu 260.129 191.94 397.088 1
Cu 259.537 192.776 397.088 1
Cu 258.945 193.612 397.088 1
Cu 258.353 194.448 397.088 1
Cu 257.761 195.284 397.088 1
Cu 257.169 196.12 397.088 1
Cu 256.577 196.956 397.088 1
Cu 255.984 197.792 397.088 1
Cu 255.392 198.628 397.088 1
Cu 254.8 199.464 397.088 1
Cu 254.208 200.3 397.088 1
Cu 253.616 199.933 397.088 1
Cu 253.024 199.097 397.088 1
Cu 252.432 198.261 397.088 1
Cu 251.84 197.425 397.088 1
Cu 251.248 196.589 397.088 1
Cu 250.656 195.753 397.088 1
Cu 250.063 194.917 397.088 1
Cu 249.471 194.081 397.088 1
Cu 248.879 193.245 397.088 1
Cu 248.287 192.409 397.088 1
Cu 247.695 191.573 397.088 1
Cu 247.103 190.737 397.088 1
Cu 246.511 189.901 397.088 1
Cu 245.919 189.065 397.088 1
Cu 245.327 188.229 397.088 1
Cu 244.735 187.393 397.088 1
Cu 244.142 186.557 397.088 1
Cu 243.55 185.721 397.088 1
Cu 242.958 184.885 397.088 1
Cu 242.366 184.049 397.088 1
Cu 241.774 183.213 397.088 1
Cu 241.182 182.377 397.088 1
Cu 240.59 181.541 397.088 1
Cu 239.998 180.705 397.088 1
Cu 239.406 179.869 397.088 1
Cu 239.666 179.033 397.088 1
Cu 240.258 178.197 397.088 1
Cu 240.85 177.361 397.088 1
Cu 241.442 176.525 397.088 1
Cu 242.034 175.689 397.088 1
Cu 242.626 174.853 397.088 1
Cu 243.218 174.017 397.088 1
Cu 243.811 173.181 397.088 1
Cu 244.403 172.346 397.088 1
Cu 244.995 171.51 397.088 1
Cu 245.587 170.674 397.088 1
Cu 246.179 169.838 397.088 1
Cu 246.771 169.002 397.088 1
Cu 247.363 168.166 397.088 1
Cu 247.955 167.33 397.088 1
Cu 248.547 166.494 397.088 1
Cu 249.14 165.658 397.088 1
Cu 249.732 164.822 397.088 1
Cu 250.324 163.986 397.088 1
Cu 250.916 163.15 397.088 1
Cu 251.508 162.314 397.088 1
Cu 252.1 161.478 397.088 1
Cu 252.692 160.642 397.088 1
Cu 253.284 159.806 397.088 1
Cu 253.876 158.97 397.088 1
Cu 254.468 159.337 397.088 1
Cu 255.061 160.173 397.088 1
Cu 255.653 161.009 397.088 1
Cu 256.245 161.845 397.088 1
Cu 256.837 162.681 397.088 1
Cu 257.429 163.517 397.088 1
Cu 258.021 164.353 397.088 1
Cu 251.552 197.003 401.205 1
Cu 250.96 196.167 401.205 1
Cu 250.369 195.332 401.205 1
Cu 249.777 194.497 401.205 1
Cu 249.185 193.661 401.205 1
Cu 248.594 192.826 401.205 1
Cu 248.002 191.991 401.205 1
Cu 247.41 191.155 401.205 1
Cu 246.819 190.32 401.205 1
Cu 246.227 189.485 401.205 1
Cu 245.635 188.649 401.205 1
Cu 245.044 187.814 401.205 1
Cu 244.452 186.979 401.205 1
Cu 243.86 186.143 401.205 1
Cu 243.269 185.308 401.205 1
Cu 242.677 184.472 401.205 1
Cu 242.085 183.637 401.205 1
Cu 241.494 182.802 401.205 1
Cu 240.902 181.966 401.205 1
Cu 240.31 181.131 401.205 1
Cu 239.719 180.296 401.205 1
Cu 239.374 179.46 401.205 1
Cu 239.966 178.625 401.205 1
Cu 240.558 177.79 401.205 1
Cu 241.149 176.954 401.205 1
Cu 241.741 176.119 401.205 1
Cu 242.333 175.284 401.205 1
Cu 242.924 174.448 401.205 1
Cu 243.516 173.613 401.205 1
Cu 244.108 172.778 401.205 1
Cu 244.699 171.942 401.205 1
Cu 245.291 171.107 401.205 1
Cu 245.883 170.271 401.205 1
Cu 246.474 169.436 401.205 1
Cu 247.066 168.601 401.205 1
Cu 247.658 167.765 401.205 1
Cu 248.249 166.93 401.205 1
Cu 248.841 166.095 401.205 1
Cu 249.433 165.259 401.205 1
Cu 250.024 164.424 401.205 1
Cu 250.616 163.589 401.205 1
Cu 251.208 162.753 401.205 1
Cu 251.799 161.918 401.205 1
Cu 252.391 161.083 401.205 1
Cu 252.983 160.247 401.205 1
Cu 253.574 159.412 401.205 1
Cu 254.166 158.926 401.205 1
Cu 254.758 159.761 401.205 1
Cu 255.349 160.597 401.205 1
Cu 255.941 161.432 401.205 1
Cu 256.533 162.267 401.205 1
Cu 257.124 163.103 401.205 1
Cu 257.716 163.938 401.205 1
Cu 258.308 164.773 401.205 1
Cu 258.899 165.609 401.205 1
Cu 259.491 166.444 401.205 1
Cu 260.083 167.279 401.205 1
Cu 260.674 168.115 401.205 1
Cu 261.266 168.95 401.205 1
Cu 261.858 169.785 401.205 1
Cu 262.449 170.621 401.205 1
Cu 263.041 171.456 401.205 1
Cu 263.633 172.291 401.205 1
Cu 264.224 173.127 401.205 1
Cu 264.816 173.962 401.205 1
Cu 265.408 174.798 401.205 1
Cu 265.999 175.633 401.205 1
Cu 266.591 176.468 401.205 1
Cu 267.183 177.304 401.205 1
Cu 267.774 178.139 401.205 1
Cu 268.366 178.974 401.205 1
Cu 268.71 179.81 401.205 1
Cu 268.119 180.645 401.205 1
Cu 267.527 181.48 401.205 1
Cu 266.935 182.316 401.205 1
Cu 266.344 183.151 401.205 1
Cu 265.752 183.986 401.205 1
Cu 265.16 184.822 401.205 1
Cu 264.569 185.657 401.205 1
Cu 263.977 186.492 401.205 1
Cu 263.385 187.328 401.205 1
Cu 262.794 188.163 401.205 1
Cu 262.202 188.999 401.205 1
Cu 261.61 189.834 401.205 1
Cu 261.019 190.669 401.205 1
Cu 260.427 191.505 401.205 1
Cu 259.835 192.34 401.205 1
Cu 259.244 193.175 401.205 1
Cu 258.652 194.011 401.205 1
Cu 258.06 194.846 401.205 1
Cu 257.469 195.681 401.205 1
Cu 256.877 196.517 401.205 1
Cu 256.285 197.352 401.205 1
Cu 255.694 198.187 401.205 1
Cu 255.102 199.023 401.205 1
Cu 254.51 199.858 401.205 1
Cu 253.919 200.344 401.205 1
Cu 253.327 199.509 401.205 1
Cu 252.735 198.673 401.205 1
Cu 252.144 197.838 401.205 1
Cu 251.552 197.003 401.205 1
Cu 251.338 196.684 405.33 1
Cu 250.746 195.85 405.33 1
Cu 250.155 195.015 405.33 1
Cu 249.564 194.18 405.33 1
Cu 248.973 193.346 405.33 1
Cu 248.381 192.511 405.33 1
Cu 247.79 191.676 405.33 1
Cu 247.199 190.841 405.33 1
Cu 246.608 190.007 405.33 1
Cu 246.017 189.172 405.33 1
Cu 245.425 188.337 405.33 1
Cu 244.834 187.502 405.33 1
Cu 244.243 186.668 405.33 1
Cu 243.652 185.833 405.33 1
Cu 243.06 184.998 405.33 1
Cu 242.469 184.164 405.33 1
Cu 241.878 183.329 405.33 1
Cu 241.287 182.494 405.33 1
Cu 240.696 181.659 405.33 1
Cu 240.104 180.825 405.33 1
Cu 239.513 179.99 405.33 1
Cu 239.602 179.155 405.33 1
Cu 240.193 178.321 405.33 1
Cu 240.784 177.486 405.33 1
Cu 241.375 176.651 405.33 1
Cu 241.966 175.816 405.33 1
Cu 242.558 174.982 405.33 1
Cu 243.149 174.147 405.33 1
Cu 243.74 173.312 405.33 1
Cu 244.331 172.477 405.33 1
Cu 244.923 171.643 405.33 1
Cu 245.514 170.808 405.33 1
Cu 246.105 169.973 405.33 1
Cu 246.696 169.139 405.33 1
Cu 247.287 168.304 405.33 1
Cu 247.879 167.469 405.33 1
Cu 248.47 166.634 405.33 1
Cu 249.061 165.8 405.33 1
Cu 249.652 164.965 405.33 1
Cu 250.244 164.13 405.33 1
Cu 250.835 163.295 405.33 1
Cu 251.426 162.461 405.33 1
Cu 252.017 161.626 405.33 1
Cu 252.608 160.791 405.33 1
Cu 253.2 159.957 405.33 1
Cu 253.791 159.122 405.33 1
Cu 254.382 159.247 405.33 1
Cu 254.973 160.081 405.33 1
Cu 255.564 160.916 405.33 1
Cu 256.156 161.751 405.33 1
Cu 256.747 162.586 405.33 1
Cu 257.338 163.42 405.33 1
Cu 257.929 164.255 405.33 1
Cu 258.521 165.09 405.33 1
Cu 259.112 165.924 405.33 1
Cu 259.703 166.759 405.33 1
Cu 260.294 167.594 405.33 1
Cu 260.885 168.429 405.33 1
Cu 261.477 169.263 405.33 1
Cu 262.068 170.098 405.33 1
Cu 262.659 170.933 405.33 1
Cu 263.25 171.768 405.33 1
Cu 263.842 172.602 405.33 1
Cu 264.433 173.437 405.33 1
Cu 265.024 174.272 405.33 1
Cu 265.615 175.106 405.33 1
Cu 266.206 175.941 405.33 1
Cu 266.798 176.776 405.33 1
Cu 267.389 177.611 405.33 1
Cu 267.98 178.445 405.33 1
Cu 268.571 179.28 405.33 1
Cu 268.483 180.115 405.33 1
Cu 267.892 180.949 405.33 1
Cu 267.301 181.784 405.33 1
Cu 266.709 182.619 405.33 1
Cu 266.118 183.454 405.33 1
Cu 265.527 184.288 405.33 1
Cu 264.936 185.123 405.33 1
Cu 264.344 185.958 405.33 1
Cu 263.753 186.793 405.33 1
Cu 263.162 187.627 405.33 1
Cu 262.571 188.462 405.33 1
Cu 261.98 189.297 405.33 1
Cu 261.388 190.131 405.33 1
Cu 260.797 190.966 405.33 1
Cu 260.206 191.801 405.33 1
Cu 259.615 192.636 405.33 1
Cu 259.023 193.47 405.33 1
Cu 258.432 194.305 405.33 1
Cu 257.841 195.14 405.33 1
Cu 257.25 195.975 405.33 1
Cu 256.659 196.809 405.33 1
Cu 256.067 197.644 405.33 1
Cu 255.476 198.479 405.33 1
Cu 254.885 199.313 405.33 1
Cu 254.294 200.148 405.33 1
Cu 253.702 200.023 405.33 1
Cu 253.111 199.189 405.33 1
Cu 252.52 198.354 405.33 1
Cu 251.929 197.519 405.33 1
Cu 251.338 196.684 405.33 1
Cu 246.901 190.404 409.462 1
Cu 246.31 189.57 409.462 1
Cu 245.719 188.736 409.462 1
Cu 245.128 187.902 409.462 1
Cu 244.538 187.068 409.462 1
Cu 243.947 186.234 409.462 1
Cu 243.356 185.4 409.462 1
Cu 242.765 184.566 409.462 1
Cu 242.174 183.731 409.462 1
Cu 241.584 182.897 409.462 1
Cu 240.993 182.063 409.462 1
Cu 240.402 181.229 409.462 1
Cu 239.811 180.395 409.462 1
Cu 239.325 179.561 409.462 1
Cu 239.916 178.727 409.462 1
Cu 240.507 177.893 409.462 1
Cu 241.098 177.059 409.462 1
Cu 241.688 176.225 409.462 1
Cu 242.279 175.391 409.462 1
Cu 242.87 174.556 409.462 1
Cu 243.461 173.722 409.462 1
Cu 244.052 172.888 409.462 1
Cu 244.642 172.054 409.462 1
Cu 245.233 171.22 409.462 1
Cu 245.824 170.386 409.462 1
Cu 246.415 169.552 409.462 1
Cu 247.005 168.718 409.462 1
Cu 247.596 167.884 409.462 1
Cu 248.187 167.05 409.462 1
Cu 248.778 166.216 409.462 1
Cu 249.368 165.382 409.462 1
Cu 249.959 164.547 409.462 1
Cu 250.55 163.713 409.462 1
Cu 251.141 162.879 409.462 1
Cu 251.732 162.045 409.462 1
Cu 252.322 161.211 409.462 1
Cu 252.913 160.377 409.462 1
Cu 253.504 159.543 409.462 1
Cu 254.095 158.857 409.462 1
Cu 254.685 159.691 409.462 1
Cu 255.276 160.525 409.462 1
Cu 255.867 161.359 409.462 1
Cu 256.458 162.193 409.462 1
Cu 257.048 163.027 409.462 1
Cu 257.639 163.861 409.462 1
Cu 258.23 164.695 409.462 1
Cu 258.821 165.529 409.462 1
Cu 259.412 166.364 409.462 1
Cu 260.002 167.198 409.462 1
Cu 260.593 168.032 409.462 1
Cu 261.184 168.866 409.462 1
Cu 261.775 169.7 409.462 1
Cu 262.365 170.534 409.462 1
Cu 262.956 171.368 409.462 1
Cu 263.547 172.202 409.462 1
Cu 264.138 173.036 409.462 1
Cu 264.729 173.87 409.462 1
Cu 265.319 174.704 409.462 1
Cu 265.91 175.539 409.462 1
Cu 266.501 176.373 409.462 1
Cu 267.092 177.207 409.462 1
Cu 267.682 178.041 409.462 1
Cu 268.273 178.875 409.462 1
Cu 268.759 179.709 409.462 1
Cu 268.168 180.543 409.462 1
Cu 267.578 181.377 409.462 1
Cu 266.987 182.211 409.462 1
Cu 266.396 183.045 409.462 1
Cu 265.805 183.879 409.462 1
Cu 265.214 184.714 409.462 1
Cu 264.624 185.548 409.462 1
Cu 264.033 186.382 409.462 1
Cu 263.442 187.216 409.462 1
Cu 262.851 188.05 409.462 1
Cu 262.261 188.884 409.462 1
Cu 261.67 189.718 409.462 1
Cu 261.079 190.552 409.462 1
Cu 260.488 191.386 409.462 1
Cu 259.898 192.22 409.462 1
Cu 259.307 193.054 409.462 1
Cu 258.716 193.888 409.462 1
Cu 258.125 194.723 409.462 1
Cu 257.534 195.557 409.462 1
Cu 256.944 196.391 409.462 1
Cu 256.353 197.225 409.462 1
Cu 255.762 198.059 409.462 1
Cu 255.171 198.893 409.462 1
Cu 254.581 199.727 409.462 1
Cu 253.99 200.413 409.462 1
Cu 253.399 199.579 409.462 1
Cu 252.808 198.745 409.462 1
Cu 252.218 197.911 409.462 1
Cu 251.627 197.077 409.462 1
Cu 251.036 196.243 409.462 1
Cu 250.445 195.409 409.462 1
Cu 249.854 194.575 409.462 1
Cu 249.264 193.741 409.462 1
Cu 248.673 192.906 409.462 1
Cu 248.082 192.072 409.462 1
Cu 247.491 191.238 409.462 1
Cu 246.901 190.404 409.462 1
Cu 250.048 164.438 413.602 1
Cu 250.639 163.604 413.602 1
Cu 251.229 162.771 413.602 1
Cu 251.819 161.937 413.602 1
Cu 252.41 161.104 413.602 1
Cu 253 160.27 413.602 1
Cu 253.59 159.437 413.602 1
Cu 254.181 158.994 413.602 1
Cu 254.771 159.828 413.602 1
Cu 255.361 160.661 413.602 1
Cu 255.952 161.495 413.602 1
Cu 256.542 162.328 413.602 1
Cu 257.132 163.162 413.602 1
Cu 257.723 163.995 413.602 1
Cu 258.313 164.828 413.602 1
Cu 258.903 165.662 413.602 1
Cu 259.493 166.495 413.602 1
Cu 260.084 167.329 413.602 1
Cu 260.674 168.162 413.602 1
Cu 261.264 168.996 413.602 1
Cu 261.855 169.829 413.602 1
Cu 262.445 170.663 413.602 1
Cu 263.035 171.496 413.602 1
Cu 263.626 172.329 413.602 1
Cu 264.216 173.163 413.602 1
Cu 264.806 173.996 413.602 1
Cu 265.397 174.83 413.602 1
Cu 265.987 175.663 413.602 1
Cu 266.577 176.497 413.602 1
Cu 267.168 177.33 413.602 1
Cu 267.758 178.164 413.602 1
Cu 268.348 178.997 413.602 1
Cu 268.662 179.83 413.602 1
Cu 268.071 180.664 413.602 1
Cu 267.481 181.497 413.602 1
Cu 266.891 182.331 413.602 1
Cu 266.3 183.164 413.602 1
Cu 265.71 183.998 413.602 1
Cu 265.12 184.831 413.602 1
Cu 264.529 185.665 413.602 1
Cu 263.939 186.498 413.602 1
Cu 263.349 187.331 413.602 1
Cu 262.759 188.165 413.602 1
Cu 262.168 188.998 413.602 1
Cu 261.578 189.832 413.602 1
Cu 260.988 190.665 413.602 1
Cu 260.397 191.499 413.602 1
Cu 259.807 192.332 413.602 1
Cu 259.217 193.166 413.602 1
Cu 258.626 193.999 413.602 1
Cu 258.036 194.832 413.602 1
Cu 257.446 195.666 413.602 1
Cu 256.855 196.499 413.602 1
Cu 256.265 197.333 413.602 1
Cu 255.675 198.166 413.602 1
Cu 255.084 199 413.602 1
Cu 254.494 199.833 413.602 1
Cu 253.904 200.276 413.602 1
Cu 253.314 199.442 413.602 1
Cu 252.723 198.609 413.602 1
Cu 252.133 197.775 413.602 1
Cu 251.543 196.942 413.602 1
Cu 250.952 196.108 413.602 1
Cu 250.362 195.275 413.602 1
Cu 249.772 194.442 413.602 1
Cu 249.181 193.608 413.602 1
Cu 248.591 192.775 413.602 1
Cu 248.001 191.941 413.602 1
Cu 247.41 191.108 413.602 1
Cu 246.82 190.274 413.602 1
Cu 246.23 189.441 413.602 1
Cu 245.639 188.607 413.602 1
Cu 245.049 187.774 413.602 1
Cu 244.459 186.941 413.602 1
Cu 243.869 186.107 413.602 1
Cu 243.278 185.274 413.602 1
Cu 242.688 184.44 413.602 1
Cu 242.098 183.607 413.602 1
Cu 241.507 182.773 413.602 1
Cu 240.917 181.94 413.602 1
Cu 240.327 181.106 413.602 1
Cu 239.736 180.273 413.602 1
Cu 239.423 179.44 413.602 1
Cu 240.013 178.606 413.602 1
Cu 240.603 177.773 413.602 1
Cu 241.194 176.939 413.602 1
Cu 241.784 176.106 413.602 1
Cu 242.374 175.272 413.602 1
Cu 242.965 174.439 413.602 1
Cu 243.555 173.605 413.602 1
Cu 244.145 172.772 413.602 1
Cu 244.736 171.939 413.602 1
Cu 245.326 171.105 413.602 1
Cu 245.916 170.272 413.602 1
Cu 246.507 169.438 413.602 1
Cu 247.097 168.605 413.602 1
Cu 247.687 167.771 413.602 1
Cu 248.278 166.938 413.602 1
Cu 248.868 166.104 413.602 1
Cu 249.458 165.271 413.602 1
Cu 250.048 164.438 413.602 1
Cu 242.335 175.344 417.748 1
Cu 242.925 174.511 417.748 1
Cu 243.515 173.678 417.748 1
Cu 244.105 172.845 417.748 1
Cu 244.695 172.013 417.748 1
Cu 245.285 171.18 417.748 1
Cu 245.874 170.347 417.748 1
Cu 246.464 169.514 417.748 1
Cu 247.054 168.681 417.748 1
Cu 247.644 167.849 417.748 1
Cu 248.234 167.016 417.748 1
Cu 248.824 166.183 417.748 1
Cu 249.414 165.35 417.748 1
Cu 250.003 164.518 417.748 1
Cu 250.593 163.685 417.748 1
Cu 251.183 162.852 417.748 1
Cu 251.773 162.019 417.748 1
Cu 252.363 161.186 417.748 1
Cu 252.953 160.354 417.748 1
Cu 253.543 159.521 417.748 1
Cu 254.132 158.942 417.748 1
Cu 254.722 159.775 417.748 1
Cu 255.312 160.608 417.748 1
Cu 255.902 161.441 417.748 1
Cu 256.492 162.274 417.748 1
Cu 257.082 163.106 417.748 1
Cu 257.671 163.939 417.748 1
Cu 258.261 164.772 417.748 1
Cu 258.851 165.605 417.748 1
Cu 259.441 166.438 417.748 1
Cu 260.031 167.27 417.748 1
Cu 260.621 168.103 417.748 1
Cu 261.211 168.936 417.748 1
Cu 261.8 169.769 417.748 1
Cu 262.39 170.602 417.748 1
Cu 262.98 171.434 417.748 1
Cu 263.57 172.267 417.748 1
Cu 264.16 173.1 417.748 1
Cu 264.75 173.933 417.748 1
Cu 265.34 174.765 417.748 1
Cu 265.929 175.598 417.748 1
Cu 266.519 176.431 417.748 1
Cu 267.109 177.264 417.748 1
Cu 267.699 178.097 417.748 1
Cu 268.289 178.929 417.748 1
Cu 268.698 179.762 417.748 1
Cu 268.109 180.595 417.748 1
Cu 267.519 181.428 417.748 1
Cu 266.929 182.261 417.748 1
Cu 266.339 183.093 417.748 1
Cu 265.749 183.926 417.748 1
Cu 265.159 184.759 417.748 1
Cu 264.569 185.592 417.748 1
Cu 263.98 186.425 417.748 1
Cu 263.39 187.257 417.748 1
Cu 262.8 188.09 417.748 1
Cu 262.21 188.923 417.748 1
Cu 261.62 189.756 417.748 1
Cu 261.03 190.589 417.748 1
Cu 260.441 191.421 417.748 1
Cu 259.851 192.254 417.748 1
Cu 259.261 193.087 417.748 1
Cu 258.671 193.92 417.748 1
Cu 258.081 194.752 417.748 1
Cu 257.491 195.585 417.748 1
Cu 256.901 196.418 417.748 1
Cu 256.312 197.251 417.748 1
Cu 255.722 198.084 417.748 1
Cu 255.132 198.916 417.748 1
Cu 254.542 199.749 417.748 1
Cu 253.952 200.328 417.748 1
Cu 253.362 199.495 417.748 1
Cu 252.772 198.662 417.748 1
Cu 252.183 197.829 417.748 1
Cu 251.593 196.996 417.748 1
Cu 251.003 196.164 417.748 1
Cu 250.413 195.331 417.748 1
Cu 249.823 194.498 417.748 1
Cu 249.233 193.665 417.748 1
Cu 248.643 192.832 417.748 1
Cu 248.054 192 417.748 1
Cu 247.464 191.167 417.748 1
Cu 246.874 190.334 417.748 1
Cu 246.284 189.501 417.748 1
Cu 245.694 188.668 417.748 1
Cu 245.104 187.836 417.748 1
Cu 244.515 187.003 417.748 1
Cu 243.925 186.17 417.748 1
Cu 243.335 185.337 417.748 1
Cu 242.745 184.505 417.748 1
Cu 242.155 183.672 417.748 1
Cu 241.565 182.839 417.748 1
Cu 240.975 182.006 417.748 1
Cu 240.386 181.173 417.748 1
Cu 239.796 180.341 417.748 1
Cu 239.386 179.508 417.748 1
Cu 239.976 178.675 417.748 1
Cu 240.566 177.842 417.748 1
Cu 241.156 177.009 417.748 1
Cu 241.745 176.177 417.748 1
Cu 242.335 175.344 417.748 1
Cu 251.248 162.776 421.902 1
Cu 251.838 161.944 421.902 1
Cu 252.427 161.112 421.902 1
Cu 253.016 160.28 421.902 1
Cu 253.606 159.448 421.902 1
Cu 254.195 159.048 421.902 1
Cu 254.785 159.88 421.902 1
Cu 255.374 160.712 421.902 1
Cu 255.963 161.544 421.902 1
Cu 256.553 162.376 421.902 1
Cu 257.142 163.208 421.902 1
Cu 257.732 164.04 421.902 1
Cu 258.321 164.873 421.902 1
Cu 258.91 165.705 421.902 1
Cu 259.5 166.537 421.902 1
Cu 260.089 167.369 421.902 1
Cu 260.678 168.201 421.902 1
Cu 261.268 169.033 421.902 1
Cu 261.857 169.865 421.902 1
Cu 262.447 170.698 421.902 1
Cu 263.036 171.53 421.902 1
Cu 263.625 172.362 421.902 1
Cu 264.215 173.194 421.902 1
Cu 264.804 174.026 421.902 1
Cu 265.393 174.858 421.902 1
Cu 265.983 175.69 421.902 1
Cu 266.572 176.522 421.902 1
Cu 267.162 177.355 421.902 1
Cu 267.751 178.187 421.902 1
Cu 268.34 179.019 421.902 1
Cu 268.624 179.851 421.902 1
Cu 268.034 180.683 421.902 1
Cu 267.445 181.515 421.902 1
Cu 266.856 182.347 421.902 1
Cu 266.266 183.179 421.902 1
Cu 265.677 184.012 421.902 1
Cu 265.088 184.844 421.902 1
Cu 264.498 185.676 421.902 1
Cu 263.909 186.508 421.902 1
Cu 263.319 187.34 421.902 1
Cu 262.73 188.172 421.902 1
Cu 262.141 189.004 421.902 1
Cu 261.551 189.837 421.902 1
Cu 260.962 190.669 421.902 1
Cu 260.372 191.501 421.902 1
Cu 259.783 192.333 421.902 1
Cu 259.194 193.165 421.902 1
Cu 258.604 193.997 421.902 1
Cu 258.015 194.829 421.902 1
Cu 257.426 195.661 421.902 1
Cu 256.836 196.494 421.902 1
Cu 256.247 197.326 421.902 1
Cu 255.657 198.158 421.902 1
Cu 255.068 198.99 421.902 1
Cu 254.479 199.822 421.902 1
Cu 253.889 200.222 421.902 1
Cu 253.3 199.39 421.902 1
Cu 252.711 198.558 421.902 1
Cu 252.121 197.726 421.902 1
Cu 251.532 196.894 421.902 1
Cu 250.942 196.062 421.902 1
Cu 250.353 195.23 421.902 1
Cu 249.764 194.397 421.902 1
Cu 249.174 193.565 421.902 1
Cu 248.585 192.733 421.902 1
Cu 247.995 191.901 421.902 1
Cu 247.406 191.069 421.902 1
Cu 246.817 190.237 421.902 1
Cu 246.227 189.405 421.902 1
Cu 245.638 188.572 421.902 1
Cu 245.049 187.74 421.902 1
Cu 244.459 186.908 421.902 1
Cu 243.87 186.076 421.902 1
Cu 243.28 185.244 421.902 1
Cu 242.691 184.412 421.902 1
Cu 242.102 183.58 421.902 1
Cu 241.512 182.748 421.902 1
Cu 240.923 181.915 421.902 1
Cu 240.333 181.083 421.902 1
Cu 239.744 180.251 421.902 1
Cu 239.461 179.419 421.902 1
Cu 240.05 178.587 421.902 1
Cu 240.639 177.755 421.902 1
Cu 241.229 176.923 421.902 1
Cu 241.818 176.091 421.902 1
Cu 242.408 175.258 421.902 1
Cu 242.997 174.426 421.902 1
Cu 243.586 173.594 421.902 1
Cu 244.176 172.762 421.902 1
Cu 244.765 171.93 421.902 1
Cu 245.354 171.098 421.902 1
Cu 245.944 170.266 421.902 1
Cu 246.533 169.433 421.902 1
Cu 247.123 168.601 421.902 1
Cu 247.712 167.769 421.902 1
Cu 248.301 166.937 421.902 1
Cu 248.891 166.105 421.902 1
Cu 249.48 165.273 421.902 1
Cu 250.07 164.441 421.902 1
Cu 250.659 163.609 421.902 1
Cu 251.248 162.776 421.902 1
Cu 266.438 176.35 426.064 1
Cu 267.027 177.181 426.064 1
Cu 267.616 178.013 426.064 1
Cu 268.205 178.844 426.064 1
Cu 268.736 179.676 426.064 1
Cu 268.147 180.507 426.064 1
Cu 267.558 181.339 426.064 1
Cu 266.969 182.17 426.064 1
Cu 266.38 183.002 426.064 1
Cu 265.792 183.833 426.064 1
Cu 265.203 184.665 426.064 1
Cu 264.614 185.496 426.064 1
Cu 264.025 186.327 426.064 1
Cu 263.436 187.159 426.064 1
Cu 262.847 187.99 426.064 1
Cu 262.258 188.822 426.064 1
Cu 261.669 189.653 426.064 1
Cu 261.08 190.485 426.064 1
Cu 260.491 191.316 426.064 1
Cu 259.902 192.148 426.064 1
Cu 259.314 192.979 426.064 1
Cu 258.725 193.811 426.064 1
Cu 258.136 194.642 426.064 1
Cu 257.547 195.474 426.064 1
Cu 256.958 196.305 426.064 1
Cu 256.369 197.136 426.064 1
Cu 255.78 197.968 426.064 1
Cu 255.191 198.799 426.064 1
Cu 254.602 199.631 426.064 1
Cu 254.013 200.381 426.064 1
Cu 253.424 199.549 426.064 1
Cu 252.836 198.718 426.064 1
Cu 252.247 197.886 426.064 1
Cu 251.658 197.055 426.064 1
Cu 251.069 196.223 426.064 1
Cu 250.48 195.392 426.064 1
Cu 249.891 194.56 426.064 1
Cu 249.302 193.729 426.064 1
Cu 248.713 192.898 426.064 1
Cu 248.124 192.066 426.064 1
Cu 247.535 191.235 426.064 1
Cu 246.946 190.403 426.064 1
Cu 246.358 189.572 426.064 1
Cu 245.769 188.74 426.064 1
Cu 245.18 187.909 426.064 1
Cu 244.591 187.077 426.064 1
Cu 244.002 186.246 426.064 1
Cu 243.413 185.414 426.064 1
Cu 242.824 184.583 426.064 1
Cu 242.235 183.751 426.064 1
Cu 241.646 182.92 426.064 1
Cu 241.057 182.089 426.064 1
Cu 240.468 181.257 426.064 1
Cu 239.88 180.426 426.064 1
Cu 239.348 179.594 426.064 1
Cu 239.937 178.763 426.064 1
Cu 240.526 177.931 426.064 1
Cu 241.115 177.1 426.064 1
Cu 241.704 176.268 426.064 1
Cu 242.293 175.437 426.064 1
Cu 242.882 174.605 426.064 1
Cu 243.471 173.774 426.064 1
Cu 244.06 172.943 426.064 1
Cu 244.649 172.111 426.064 1
Cu 245.238 171.28 426.064 1
Cu 245.826 170.448 426.064 1
Cu 246.415 169.617 426.064 1
Cu 247.004 168.785 426.064 1
Cu 247.593 167.954 426.064 1
Cu 248.182 167.122 426.064 1
Cu 248.771 166.291 426.064 1
Cu 249.36 165.459 426.064 1
Cu 249.949 164.628 426.064 1
Cu 250.538 163.796 426.064 1
Cu 251.127 162.965 426.064 1
Cu 251.716 162.134 426.064 1
Cu 252.304 161.302 426.064 1
Cu 252.893 160.471 426.064 1
Cu 253.482 159.639 426.064 1
Cu 254.071 158.889 426.064 1
Cu 254.66 159.721 426.064 1
Cu 255.249 160.552 426.064 1
Cu 255.838 161.384 426.064 1
Cu 256.427 162.215 426.064 1
Cu 257.016 163.047 426.064 1
Cu 257.605 163.878 426.064 1
Cu 258.194 164.71 426.064 1
Cu 258.782 165.541 426.064 1
Cu 259.371 166.372 426.064 1
Cu 259.96 167.204 426.064 1
Cu 260.549 168.035 426.064 1
Cu 261.138 168.867 426.064 1
Cu 261.727 169.698 426.064 1
Cu 262.316 170.53 426.064 1
Cu 262.905 171.361 426.064 1
Cu 263.494 172.193 426.064 1
Cu 264.083 173.024 426.064 1
Cu 264.671 173.856 426.064 1
Cu 265.26 174.687 426.064 1
Cu 265.849 175.519 426.064 1
Cu 266.438 176.35 426.064 1
Cu 253.095 160.203 430.232 1
Cu 253.683 159.372 430.232 1
Cu 254.272 159.19 430.232 1
Cu 254.86 160.02 430.232 1
Cu 255.449 160.851 430.232 1
Cu 256.037 161.682 430.232 1
Cu 256.626 162.513 430.232 1
Cu 257.214 163.344 430.232 1
Cu 257.802 164.174 430.232 1
Cu 258.391 165.005 430.232 1
Cu 258.979 165.836 430.232 1
Cu 259.568 166.667 430.232 1
Cu 260.156 167.497 430.232 1
Cu 260.745 168.328 430.232 1
Cu 261.333 169.159 430.232 1
Cu 261.921 169.99 430.232 1
Cu 262.51 170.821 430.232 1
Cu 263.098 171.651 430.232 1
Cu 263.687 172.482 430.232 1
Cu 264.275 173.313 430.232 1
Cu 264.864 174.144 430.232 1
Cu 265.452 174.975 430.232 1
Cu 266.04 175.805 430.232 1
Cu 266.629 176.636 430.232 1
Cu 267.217 177.467 430.232 1
Cu 267.806 178.298 430.232 1
Cu 268.394 179.128 430.232 1
Cu 268.523 179.959 430.232 1
Cu 267.935 180.79 430.232 1
Cu 267.346 181.621 430.232 1
Cu 266.758 182.452 430.232 1
Cu 266.17 183.282 430.232 1
Cu 265.581 184.113 430.232 1
Cu 264.993 184.944 430.232 1
Cu 264.404 185.775 430.232 1
Cu 263.816 186.605 430.232 1
Cu 263.227 187.436 430.232 1
Cu 262.639 188.267 430.232 1
Cu 262.051 189.098 430.232 1
Cu 261.462 189.929 430.232 1
Cu 260.874 190.759 430.232 1
Cu 260.285 191.59 430.232 1
Cu 259.697 192.421 430.232 1
Cu 259.108 193.252 430.232 1
Cu 258.52 194.082 430.232 1
Cu 257.932 194.913 430.232 1
Cu 257.343 195.744 430.232 1
Cu 256.755 196.575 430.232 1
Cu 256.166 197.406 430.232 1
Cu 255.578 198.236 430.232 1
Cu 254.989 199.067 430.232 1
Cu 254.401 199.898 430.232 1
Cu 253.813 200.08 430.232 1
Cu 253.224 199.25 430.232 1
Cu 252.636 198.419 430.232 1
Cu 252.047 197.588 430.232 1
Cu 251.459 196.757 430.232 1
Cu 250.87 195.926 430.232 1
Cu 250.282 195.096 430.232 1
Cu 249.694 194.265 430.232 1
Cu 249.105 193.434 430.232 1
Cu 248.517 192.603 430.232 1
Cu 247.928 191.773 430.232 1
Cu 247.34 190.942 430.232 1
Cu 246.751 190.111 430.232 1
Cu 246.163 189.28 430.232 1
Cu 245.575 188.449 430.232 1
Cu 244.986 187.619 430.232 1
Cu 244.398 186.788 430.232 1
Cu 243.809 185.957 430.232 1
Cu 243.221 185.126 430.232 1
Cu 242.633 184.295 430.232 1
Cu 242.044 183.465 430.232 1
Cu 241.456 182.634 430.232 1
Cu 240.867 181.803 430.232 1
Cu 240.279 180.972 430.232 1
Cu 239.69 180.142 430.232 1
Cu 239.561 179.311 430.232 1
Cu 240.15 178.48 430.232 1
Cu 240.738 177.649 430.232 1
Cu 241.326 176.818 430.232 1
Cu 241.915 175.988 430.232 1
Cu 242.503 175.157 430.232 1
Cu 243.092 174.326 430.232 1
Cu 243.68 173.495 430.232 1
Cu 244.269 172.665 430.232 1
Cu 244.857 171.834 430.232 1
Cu 245.445 171.003 430.232 1
Cu 246.034 170.172 430.232 1
Cu 246.622 169.341 430.232 1
Cu 247.211 168.511 430.232 1
Cu 247.799 167.68 430.232 1
Cu 248.388 166.849 430.232 1
Cu 248.976 166.018 430.232 1
Cu 249.564 165.188 430.232 1
Cu 250.153 164.357 430.232 1
Cu 250.741 163.526 430.232 1
Cu 251.33 162.695 430.232 1
Cu 251.918 161.864 430.232 1
Cu 252.507 161.034 430.232 1
Cu 253.095 160.203 430.232 1
Cu 266.882 177.01 434.407 1
Cu 267.47 177.84 434.407 1
Cu 268.057 178.67 434.407 1
Cu 268.645 179.5 434.407 1
Cu 268.248 180.33 434.407 1
Cu 267.66 181.161 434.407 1
Cu 267.072 181.991 434.407 1
Cu 266.484 182.821 434.407 1
Cu 265.896 183.651 434.407 1
Cu 265.308 184.481 434.407 1
Cu 264.721 185.311 434.407 1
Cu 264.133 186.141 434.407 1
Cu 263.545 186.971 434.407 1
Cu 262.957 187.801 434.407 1
Cu 262.369 188.631 434.407 1
Cu 261.781 189.462 434.407 1
Cu 261.193 190.292 434.407 1
Cu 260.605 191.122 434.407 1
Cu 260.017 191.952 434.407 1
Cu 259.429 192.782 434.407 1
Cu 258.841 193.612 434.407 1
Cu 258.253 194.442 434.407 1
Cu 257.665 195.272 434.407 1
Cu 257.077 196.102 434.407 1
Cu 256.489 196.932 434.407 1
Cu 255.901 197.762 434.407 1
Cu 255.313 198.593 434.407 1
Cu 254.726 199.423 434.407 1
Cu 254.138 200.253 434.407 1
Cu 253.55 199.692 434.407 1
Cu 252.962 198.862 434.407 1
Cu 252.374 198.032 434.407 1
Cu 251.786 197.202 434.407 1
Cu 251.198 196.371 434.407 1
Cu 250.61 195.541 434.407 1
Cu 250.022 194.711 434.407 1
Cu 249.434 193.881 434.407 1
Cu 248.846 193.051 434.407 1
Cu 248.258 192.221 434.407 1
Cu 247.67 191.391 434.407 1
Cu 247.082 190.561 434.407 1
Cu 246.494 189.731 434.407 1
Cu 245.906 188.901 434.407 1
Cu 245.318 188.071 434.407 1
Cu 244.731 187.24 434.407 1
Cu 244.143 186.41 434.407 1
Cu 243.555 185.58 434.407 1
Cu 242.967 184.75 434.407 1
Cu 242.379 183.92 434.407 1
Cu 241.791 183.09 434.407 1
Cu 241.203 182.26 434.407 1
Cu 240.615 181.43 434.407 1
Cu 240.027 180.6 434.407 1
Cu 239.439 179.77 434.407 1
Cu 239.836 178.94 434.407 1
Cu 240.424 178.109 434.407 1
Cu 241.012 177.279 434.407 1
Cu 241.6 176.449 434.407 1
Cu 242.188 175.619 434.407 1
Cu 242.776 174.789 434.407 1
Cu 243.364 173.959 434.407 1
Cu 243.952 173.129 434.407 1
Cu 244.54 172.299 434.407 1
Cu 245.128 171.469 434.407 1
Cu 245.716 170.639 434.407 1
Cu 246.304 169.808 434.407 1
Cu 246.892 168.978 434.407 1
Cu 247.48 168.148 434.407 1
Cu 248.068 167.318 434.407 1
Cu 248.655 166.488 434.407 1
Cu 249.243 165.658 434.407 1
Cu 249.831 164.828 434.407 1
Cu 250.419 163.998 434.407 1
Cu 251.007 163.168 434.407 1
Cu 251.595 162.338 434.407 1
Cu 252.183 161.508 434.407 1
Cu 252.771 160.677 434.407 1
Cu 253.359 159.847 434.407 1
Cu 253.947 159.017 434.407 1
Cu 254.535 159.578 434.407 1
Cu 255.123 160.408 434.407 1
Cu 255.711 161.238 434.407 1
Cu 256.299 162.068 434.407 1
Cu 256.887 162.899 434.407 1
Cu 257.475 163.729 434.407 1
Cu 258.063 164.559 434.407 1
Cu 258.65 165.389 434.407 1
Cu 259.238 166.219 434.407 1
Cu 259.826 167.049 434.407 1
Cu 260.414 167.879 434.407 1
Cu 261.002 168.709 434.407 1
Cu 261.59 169.539 434.407 1
Cu 262.178 170.369 434.407 1
Cu 262.766 171.199 434.407 1
Cu 263.354 172.03 434.407 1
Cu 263.942 172.86 434.407 1
Cu 264.53 173.69 434.407 1
Cu 265.118 174.52 434.407 1
Cu 265.706 175.35 434.407 1
Cu 266.294 176.18 434.407 1
Cu 266.882 177.01 434.407 1
Cu 241.171 177.073 438.59 1
Cu 241.758 176.243 438.59 1
Cu 242.346 175.414 438.59 1
Cu 242.933 174.584 438.59 1
Cu 243.521 173.755 438.59 1
Cu 244.108 172.926 438.59 1
Cu 244.696 172.096 438.59 1
Cu 245.283 171.267 438.59 1
Cu 245.871 170.437 438.59 1
Cu 246.458 169.608 438.59 1
Cu 247.045 168.779 438.59 1
Cu 247.633 167.949 438.59 1
Cu 248.22 167.12 438.59 1
Cu 248.808 166.29 438.59 1
Cu 249.395 165.461 438.59 1
Cu 249.983 164.632 438.59 1
Cu 250.57 163.802 438.59 1
Cu 251.158 162.973 438.59 1
Cu 251.745 162.143 438.59 1
Cu 252.332 161.314 438.59 1
Cu 252.92 160.485 438.59 1
Cu 253.507 159.655 438.59 1
Cu 254.095 158.974 438.59 1
Cu 254.682 159.804 438.59 1
Cu 255.27 160.633 438.59 1
Cu 255.857 161.462 438.59 1
Cu 256.445 162.292 438.59 1
Cu 257.032 163.121 438.59 1
Cu 257.62 163.951 438.59 1
Cu 258.207 164.78 438.59 1
Cu 258.794 165.609 438.59 1
Cu 259.382 166.439 438.59 1
Cu 259.969 167.268 438.59 1
Cu 260.557 168.098 438.59 1
Cu 261.144 168.927 438.59 1
Cu 261.732 169.756 438.59 1
Cu 262.319 170.586 438.59 1
Cu 262.907 171.415 438.59 1
Cu 263.494 172.245 438.59 1
Cu 264.081 173.074 438.59 1
Cu 264.669 173.903 438.59 1
Cu 265.256 174.733 438.59 1
Cu 265.844 175.562 438.59 1
Cu 266.431 176.392 438.59 1
Cu 267.019 177.221 438.59 1
Cu 267.606 178.05 438.59 1
Cu 268.194 178.88 438.59 1
Cu 268.676 179.709 438.59 1
Cu 268.088 180.539 438.59 1
Cu 267.501 181.368 438.59 1
Cu 266.914 182.197 438.59 1
Cu 266.326 183.027 438.59 1
Cu 265.739 183.856 438.59 1
Cu 265.151 184.686 438.59 1
Cu 264.564 185.515 438.59 1
Cu 263.976 186.344 438.59 1
Cu 263.389 187.174 438.59 1
Cu 262.801 188.003 438.59 1
Cu 262.214 188.833 438.59 1
Cu 261.626 189.662 438.59 1
Cu 261.039 190.491 438.59 1
Cu 260.452 191.321 438.59 1
Cu 259.864 192.15 438.59 1
Cu 259.277 192.98 438.59 1
Cu 258.689 193.809 438.59 1
Cu 258.102 194.638 438.59 1
Cu 257.514 195.468 438.59 1
Cu 256.927 196.297 438.59 1
Cu 256.339 197.127 438.59 1
Cu 255.752 197.956 438.59 1
Cu 255.165 198.785 438.59 1
Cu 254.577 199.615 438.59 1
Cu 253.99 200.296 438.59 1
Cu 253.402 199.466 438.59 1
Cu 252.815 198.637 438.59 1
Cu 252.227 197.808 438.59 1
Cu 251.64 196.978 438.59 1
Cu 251.052 196.149 438.59 1
Cu 250.465 195.319 438.59 1
Cu 249.878 194.49 438.59 1
Cu 249.29 193.661 438.59 1
Cu 248.703 192.831 438.59 1
Cu 248.115 192.002 438.59 1
Cu 247.528 191.172 438.59 1
Cu 246.94 190.343 438.59 1
Cu 246.353 189.514 438.59 1
Cu 245.765 188.684 438.59 1
Cu 245.178 187.855 438.59 1
Cu 244.591 187.025 438.59 1
Cu 244.003 186.196 438.59 1
Cu 243.416 185.367 438.59 1
Cu 242.828 184.537 438.59 1
Cu 242.241 183.708 438.59 1
Cu 241.653 182.878 438.59 1
Cu 241.066 182.049 438.59 1
Cu 240.478 181.22 438.59 1
Cu 239.891 180.39 438.59 1
Cu 239.409 179.561 438.59 1
Cu 239.996 178.731 438.59 1
Cu 240.584 177.902 438.59 1
Cu 241.171 177.073 438.59 1
Cu 266.684 176.766 442.779 1
Cu 267.271 177.594 442.779 1
Cu 267.858 178.423 442.779 1
Cu 268.445 179.252 442.779 1
Cu 268.4 180.081 442.779 1
Cu 267.813 180.909 442.779 1
Cu 267.227 181.738 442.779 1
Cu 266.64 182.567 442.779 1
Cu 266.053 183.395 442.779 1
Cu 265.466 184.224 442.779 1
Cu 264.879 185.053 442.779 1
Cu 264.292 185.881 442.779 1
Cu 263.705 186.71 442.779 1
Cu 263.118 187.539 442.779 1
Cu 262.531 188.367 442.779 1
Cu 261.944 189.196 442.779 1
Cu 261.357 190.025 442.779 1
Cu 260.77 190.854 442.779 1
Cu 260.183 191.682 442.779 1
Cu 259.596 192.511 442.779 1
Cu 259.009 193.34 442.779 1
Cu 258.422 194.168 442.779 1
Cu 257.835 194.997 442.779 1
Cu 257.248 195.826 442.779 1
Cu 256.661 196.654 442.779 1
Cu 256.074 197.483 442.779 1
Cu 255.488 198.312 442.779 1
Cu 254.901 199.14 442.779 1
Cu 254.314 199.969 442.779 1
Cu 253.727 199.907 442.779 1
Cu 253.14 199.078 442.779 1
Cu 252.553 198.249 442.779 1
Cu 251.966 197.421 442.779 1
Cu 251.379 196.592 442.779 1
Cu 250.792 195.763 442.779 1
Cu 250.205 194.935 442.779 1
Cu 249.618 194.106 442.779 1
Cu 249.031 193.277 442.779 1
Cu 248.444 192.449 442.779 1
Cu 247.857 191.62 442.779 1
Cu 247.27 190.791 442.779 1
Cu 246.683 189.962 442.779 1
Cu 246.096 189.134 442.779 1
Cu 245.509 188.305 442.779 1
Cu 244.922 187.476 442.779 1
Cu 244.336 186.648 442.779 1
Cu 243.749 185.819 442.779 1
Cu 243.162 184.99 442.779 1
Cu 242.575 184.162 442.779 1
Cu 241.988 183.333 442.779 1
Cu 241.401 182.504 442.779 1
Cu 240.814 181.676 442.779 1
Cu 240.227 180.847 442.779 1
Cu 239.64 180.018 442.779 1
Cu 239.684 179.189 442.779 1
Cu 240.271 178.361 442.779 1
Cu 240.858 177.532 442.779 1
Cu 241.445 176.703 442.779 1
Cu 242.032 175.875 442.779 1
Cu 242.619 175.046 442.779 1
Cu 243.206 174.217 442.779 1
Cu 243.793 173.389 442.779 1
Cu 244.38 172.56 442.779 1
Cu 244.967 171.731 442.779 1
Cu 245.554 170.903 442.779 1
Cu 246.141 170.074 442.779 1
Cu 246.727 169.245 442.779 1
Cu 247.314 168.416 442.779 1
Cu 247.901 167.588 442.779 1
Cu 248.488 166.759 442.779 1
Cu 249.075 165.93 442.779 1
Cu 249.662 165.102 442.779 1
Cu 250.249 164.273 442.779 1
Cu 250.836 163.444 442.779 1
Cu 251.423 162.616 442.779 1
Cu 252.01 161.787 442.779 1
Cu 252.597 160.958 442.779 1
Cu 253.184 160.13 442.779 1
Cu 253.771 159.301 442.779 1
Cu 254.358 159.363 442.779 1
Cu 254.945 160.192 442.779 1
Cu 255.532 161.021 442.779 1
Cu 256.119 161.849 442.779 1
Cu 256.706 162.678 442.779 1
Cu 257.293 163.507 442.779 1
Cu 257.879 164.335 442.779 1
Cu 258.466 165.164 442.779 1
Cu 259.053 165.993 442.779 1
Cu 259.64 166.821 442.779 1
Cu 260.227 167.65 442.779 1
Cu 260.814 168.479 442.779 1
Cu 261.401 169.308 442.779 1
Cu 261.988 170.136 442.779 1
Cu 262.575 170.965 442.779 1
Cu 263.162 171.794 442.779 1
Cu 263.749 172.622 442.779 1
Cu 264.336 173.451 442.779 1
Cu 264.923 174.28 442.779 1
Cu 265.51 175.108 442.779 1
Cu 266.097 175.937 442.779 1
Cu 266.684 176.766 442.779 1
Cu 250.665 163.704 446.975 1
Cu 251.251 162.876 446.975 1
Cu 251.837 162.048 446.975 1
Cu 252.424 161.22 446.975 1
Cu 253.01 160.392 446.975 1
Cu 253.597 159.564 446.975 1
Cu 254.183 159.135 446.975 1
Cu 254.77 159.963 446.975 1
Cu 255.356 160.79 446.975 1
Cu 255.943 161.618 446.975 1
Cu 256.529 162.446 446.975 1
Cu 257.115 163.274 446.975 1
Cu 257.702 164.102 446.975 1
Cu 258.288 164.93 446.975 1
Cu 258.875 165.758 446.975 1
Cu 259.461 166.586 446.975 1
Cu 260.048 167.414 446.975 1
Cu 260.634 168.242 446.975 1
Cu 261.221 169.07 446.975 1
Cu 261.807 169.898 446.975 1
Cu 262.393 170.726 446.975 1
Cu 262.98 171.554 446.975 1
Cu 263.566 172.382 446.975 1
Cu 264.153 173.21 446.975 1
Cu 264.739 174.038 446.975 1
Cu 265.326 174.866 446.975 1
Cu 265.912 175.694 446.975 1
Cu 266.499 176.522 446.975 1
Cu 267.085 177.35 446.975 1
Cu 267.671 178.178 446.975 1
Cu 268.258 179.006 446.975 1
Cu 268.562 179.834 446.975 1
Cu 267.976 180.662 446.975 1
Cu 267.389 181.49 446.975 1
Cu 266.803 182.318 446.975 1
Cu 266.217 183.146 446.975 1
Cu 265.63 183.974 446.975 1
Cu 265.044 184.802 446.975 1
Cu 264.457 185.63 446.975 1
Cu 263.871 186.458 446.975 1
Cu 263.284 187.286 446.975 1
Cu 262.698 188.114 446.975 1
Cu 262.111 188.942 446.975 1
Cu 261.525 189.77 446.975 1
Cu 260.939 190.598 446.975 1
Cu 260.352 191.426 446.975 1
Cu 259.766 192.254 446.975 1
Cu 259.179 193.082 446.975 1
Cu 258.593 193.91 446.975 1
Cu 258.006 194.738 446.975 1
Cu 257.42 195.566 446.975 1
Cu 256.834 196.394 446.975 1
Cu 256.247 197.222 446.975 1
Cu 255.661 198.05 446.975 1
Cu 255.074 198.878 446.975 1
Cu 254.488 199.706 446.975 1
Cu 253.901 200.135 446.975 1
Cu 253.315 199.307 446.975 1
Cu 252.728 198.48 446.975 1
Cu 252.142 197.652 446.975 1
Cu 251.556 196.824 446.975 1
Cu 250.969 195.996 446.975 1
Cu 250.383 195.168 446.975 1
Cu 249.796 194.34 446.975 1
Cu 249.21 193.512 446.975 1
Cu 248.623 192.684 446.975 1
Cu 248.037 191.856 446.975 1
Cu 247.45 191.028 446.975 1
Cu 246.864 190.2 446.975 1
Cu 246.278 189.372 446.975 1
Cu 245.691 188.544 446.975 1
Cu 245.105 187.716 446.975 1
Cu 244.518 186.888 446.975 1
Cu 243.932 186.06 446.975 1
Cu 243.345 185.232 446.975 1
Cu 242.759 184.404 446.975 1
Cu 242.172 183.576 446.975 1
Cu 241.586 182.748 446.975 1
Cu 241 181.92 446.975 1
Cu 240.413 181.092 446.975 1
Cu 239.827 180.264 446.975 1
Cu 239.522 179.436 446.975 1
Cu 240.109 178.608 446.975 1
Cu 240.695 177.78 446.975 1
Cu 241.281 176.952 446.975 1
Cu 241.868 176.124 446.975 1
Cu 242.454 175.296 446.975 1
Cu 243.041 174.468 446.975 1
Cu 243.627 173.64 446.975 1
Cu 244.214 172.812 446.975 1
Cu 244.8 171.984 446.975 1
Cu 245.387 171.156 446.975 1
Cu 245.973 170.328 446.975 1
Cu 246.559 169.5 446.975 1
Cu 247.146 168.672 446.975 1
Cu 247.732 167.844 446.975 1
Cu 248.319 167.016 446.975 1
Cu 248.905 166.188 446.975 1
Cu 249.492 165.36 446.975 1
Cu 250.078 164.532 446.975 1
Cu 250.665 163.704 446.975 1
Cu 257.535 163.884 451.179 1
Cu 258.121 164.712 451.179 1
Cu 258.707 165.539 451.179 1
Cu 259.293 166.366 451.179 1
Cu 259.878 167.194 451.179 1
Cu 260.464 168.021 451.179 1
Cu 261.05 168.848 451.179 1
Cu 261.636 169.675 451.179 1
Cu 262.222 170.503 451.179 1
Cu 262.808 171.33 451.179 1
Cu 263.394 172.157 451.179 1
Cu 263.98 172.984 451.179 1
Cu 264.566 173.812 451.179 1
Cu 265.152 174.639 451.179 1
Cu 265.738 175.466 451.179 1
Cu 266.324 176.293 451.179 1
Cu 266.91 177.121 451.179 1
Cu 267.496 177.948 451.179 1
Cu 268.081 178.775 451.179 1
Cu 268.667 179.602 451.179 1
Cu 268.128 180.43 451.179 1
Cu 267.542 181.257 451.179 1
Cu 266.956 182.084 451.179 1
Cu 266.37 182.911 451.179 1
Cu 265.784 183.739 451.179 1
Cu 265.198 184.566 451.179 1
Cu 264.612 185.393 451.179 1
Cu 264.026 186.22 451.179 1
Cu 263.44 187.048 451.179 1
Cu 262.854 187.875 451.179 1
Cu 262.268 188.702 451.179 1
Cu 261.682 189.529 451.179 1
Cu 261.097 190.357 451.179 1
Cu 260.511 191.184 451.179 1
Cu 259.925 192.011 451.179 1
Cu 259.339 192.838 451.179 1
Cu 258.753 193.666 451.179 1
Cu 258.167 194.493 451.179 1
Cu 257.581 195.32 451.179 1
Cu 256.995 196.148 451.179 1
Cu 256.409 196.975 451.179 1
Cu 255.823 197.802 451.179 1
Cu 255.237 198.629 451.179 1
Cu 254.651 199.457 451.179 1
Cu 254.065 200.284 451.179 1
Cu 253.479 199.522 451.179 1
Cu 252.893 198.695 451.179 1
Cu 252.308 197.867 451.179 1
Cu 251.722 197.04 451.179 1
Cu 251.136 196.213 451.179 1
Cu 250.55 195.386 451.179 1
Cu 249.964 194.558 451.179 1
Cu 249.378 193.731 451.179 1
Cu 248.792 192.904 451.179 1
Cu 248.206 192.076 451.179 1
Cu 247.62 191.249 451.179 1
Cu 247.034 190.422 451.179 1
Cu 246.448 189.595 451.179 1
Cu 245.862 188.767 451.179 1
Cu 245.276 187.94 451.179 1
Cu 244.69 187.113 451.179 1
Cu 244.105 186.286 451.179 1
Cu 243.519 185.458 451.179 1
Cu 242.933 184.631 451.179 1
Cu 242.347 183.804 451.179 1
Cu 241.761 182.977 451.179 1
Cu 241.175 182.149 451.179 1
Cu 240.589 181.322 451.179 1
Cu 240.003 180.495 451.179 1
Cu 239.417 179.668 451.179 1
Cu 239.957 178.84 451.179 1
Cu 240.543 178.013 451.179 1
Cu 241.129 177.186 451.179 1
Cu 241.715 176.359 451.179 1
Cu 242.301 175.531 451.179 1
Cu 242.886 174.704 451.179 1
Cu 243.472 173.877 451.179 1
Cu 244.058 173.05 451.179 1
Cu 244.644 172.222 451.179 1
Cu 245.23 171.395 451.179 1
Cu 245.816 170.568 451.179 1
Cu 246.402 169.741 451.179 1
Cu 246.988 168.913 451.179 1
Cu 247.574 168.086 451.179 1
Cu 248.16 167.259 451.179 1
Cu 248.746 166.432 451.179 1
Cu 249.332 165.604 451.179 1
Cu 249.918 164.777 451.179 1
Cu 250.504 163.95 451.179 1
Cu 251.089 163.122 451.179 1
Cu 251.675 162.295 451.179 1
Cu 252.261 161.468 451.179 1
Cu 252.847 160.641 451.179 1
Cu 253.433 159.813 451.179 1
Cu 254.019 158.986 451.179 1
Cu 254.605 159.748 451.179 1
Cu 255.191 160.575 451.179 1
Cu 255.777 161.403 451.179 1
Cu 256.363 162.23 451.179 1
Cu 256.949 163.057 451.179 1
Cu 257.535 163.884 451.179 1
Cu 259.602 192.449 455.389 1
Cu 259.016 193.275 455.389 1
Cu 258.431 194.102 455.389 1
Cu 257.846 194.928 455.389 1
Cu 257.26 195.755 455.389 1
Cu 256.675 196.581 455.389 1
Cu 256.089 197.408 455.389 1
Cu 255.504 198.235 455.389 1
Cu 254.918 199.061 455.389 1
Cu 254.333 199.888 455.389 1
Cu 253.748 199.882 455.389 1
Cu 253.162 199.056 455.389 1
Cu 252.577 198.229 455.389 1
Cu 251.991 197.403 455.389 1
Cu 251.406 196.576 455.389 1
Cu 250.821 195.75 455.389 1
Cu 250.235 194.923 455.389 1
Cu 249.65 194.096 455.389 1
Cu 249.064 193.27 455.389 1
Cu 248.479 192.443 455.389 1
Cu 247.893 191.617 455.389 1
Cu 247.308 190.79 455.389 1
Cu 246.723 189.964 455.389 1
Cu 246.137 189.137 455.389 1
Cu 245.552 188.311 455.389 1
Cu 244.966 187.484 455.389 1
Cu 244.381 186.658 455.389 1
Cu 243.796 185.831 455.389 1
Cu 243.21 185.005 455.389 1
Cu 242.625 184.178 455.389 1
Cu 242.039 183.352 455.389 1
Cu 241.454 182.525 455.389 1
Cu 240.869 181.699 455.389 1
Cu 240.283 180.872 455.389 1
Cu 239.698 180.046 455.389 1
Cu 239.702 179.219 455.389 1
Cu 240.287 178.392 455.389 1
Cu 240.872 177.566 455.389 1
Cu 241.458 176.739 455.389 1
Cu 242.043 175.913 455.389 1
Cu 242.629 175.086 455.389 1
Cu 243.214 174.26 455.389 1
Cu 243.799 173.433 455.389 1
Cu 244.385 172.607 455.389 1
Cu 244.97 171.78 455.389 1
Cu 245.556 170.954 455.389 1
Cu 246.141 170.127 455.389 1
Cu 246.727 169.301 455.389 1
Cu 247.312 168.474 455.389 1
Cu 247.897 167.648 455.389 1
Cu 248.483 166.821 455.389 1
Cu 249.068 165.995 455.389 1
Cu 249.654 165.168 455.389 1
Cu 250.239 164.342 455.389 1
Cu 250.824 163.515 455.389 1
Cu 251.41 162.689 455.389 1
Cu 251.995 161.862 455.389 1
Cu 252.581 161.035 455.389 1
Cu 253.166 160.209 455.389 1
Cu 253.751 159.382 455.389 1
Cu 254.337 159.388 455.389 1
Cu 254.922 160.214 455.389 1
Cu 255.508 161.041 455.389 1
Cu 256.093 161.867 455.389 1
Cu 256.679 162.694 455.389 1
Cu 257.264 163.52 455.389 1
Cu 257.849 164.347 455.389 1
Cu 258.435 165.174 455.389 1
Cu 259.02 166 455.389 1
Cu 259.606 166.827 455.389 1
Cu 260.191 167.653 455.389 1
Cu 260.776 168.48 455.389 1
Cu 261.362 169.306 455.389 1
Cu 261.947 170.133 455.389 1
Cu 262.533 170.959 455.389 1
Cu 263.118 171.786 455.389 1
Cu 263.703 172.612 455.389 1
Cu 264.289 173.439 455.389 1
Cu 264.874 174.265 455.389 1
Cu 265.46 175.092 455.389 1
Cu 266.045 175.918 455.389 1
Cu 266.631 176.745 455.389 1
Cu 267.216 177.571 455.389 1
Cu 267.801 178.398 455.389 1
Cu 268.387 179.224 455.389 1
Cu 268.383 180.051 455.389 1
Cu 267.798 180.878 455.389 1
Cu 267.212 181.704 455.389 1
Cu 266.627 182.531 455.389 1
Cu 266.041 183.357 455.389 1
Cu 265.456 184.184 455.389 1
Cu 264.87 185.01 455.389 1
Cu 264.285 185.837 455.389 1
Cu 263.7 186.663 455.389 1
Cu 263.114 187.49 455.389 1
Cu 262.529 188.316 455.389 1
Cu 261.943 189.143 455.389 1
Cu 261.358 189.969 455.389 1
Cu 260.773 190.796 455.389 1
Cu 260.187 191.622 455.389 1
Cu 259.602 192.449 455.389 1
Cu 261.899 170.083 459.605 1
Cu 262.484 170.909 459.605 1
Cu 263.069 171.735 459.605 1
Cu 263.654 172.561 459.605 1
Cu 264.239 173.387 459.605 1
Cu 264.824 174.212 459.605 1
Cu 265.409 175.038 459.605 1
Cu 265.993 175.864 459.605 1
Cu 266.578 176.69 459.605 1
Cu 267.163 177.516 459.605 1
Cu 267.748 178.341 459.605 1
Cu 268.333 179.167 459.605 1
Cu 268.411 179.993 459.605 1
Cu 267.826 180.819 459.605 1
Cu 267.241 181.644 459.605 1
Cu 266.656 182.47 459.605 1
Cu 266.071 183.296 459.605 1
Cu 265.487 184.122 459.605 1
Cu 264.902 184.948 459.605 1
Cu 264.317 185.773 459.605 1
Cu 263.732 186.599 459.605 1
Cu 263.147 187.425 459.605 1
Cu 262.562 188.251 459.605 1
Cu 261.977 189.077 459.605 1
Cu 261.392 189.902 459.605 1
Cu 260.807 190.728 459.605 1
Cu 260.223 191.554 459.605 1
Cu 259.638 192.38 459.605 1
Cu 259.053 193.205 459.605 1
Cu 258.468 194.031 459.605 1
Cu 257.883 194.857 459.605 1
Cu 257.298 195.683 459.605 1
Cu 256.713 196.509 459.605 1
Cu 256.128 197.334 459.605 1
Cu 255.543 198.16 459.605 1
Cu 254.959 198.986 459.605 1
Cu 254.374 199.812 459.605 1
Cu 253.789 199.922 459.605 1
Cu 253.204 199.096 459.605 1
Cu 252.619 198.27 459.605 1
Cu 252.034 197.444 459.605 1
Cu 251.449 196.619 459.605 1
Cu 250.864 195.793 459.605 1
Cu 250.279 194.967 459.605 1
Cu 249.695 194.141 459.605 1
Cu 249.11 193.315 459.605 1
Cu 248.525 192.49 459.605 1
Cu 247.94 191.664 459.605 1
Cu 247.355 190.838 459.605 1
Cu 246.77 190.012 459.605 1
Cu 246.185 189.187 459.605 1
Cu 245.6 188.361 459.605 1
Cu 245.015 187.535 459.605 1
Cu 244.431 186.709 459.605 1
Cu 243.846 185.883 459.605 1
Cu 243.261 185.058 459.605 1
Cu 242.676 184.232 459.605 1
Cu 242.091 183.406 459.605 1
Cu 241.506 182.58 459.605 1
Cu 240.921 181.754 459.605 1
Cu 240.336 180.929 459.605 1
Cu 239.751 180.103 459.605 1
Cu 239.674 179.277 459.605 1
Cu 240.258 178.451 459.605 1
Cu 240.843 177.626 459.605 1
Cu 241.428 176.8 459.605 1
Cu 242.013 175.974 459.605 1
Cu 242.598 175.148 459.605 1
Cu 243.183 174.322 459.605 1
Cu 243.768 173.497 459.605 1
Cu 244.353 172.671 459.605 1
Cu 244.938 171.845 459.605 1
Cu 245.522 171.019 459.605 1
Cu 246.107 170.193 459.605 1
Cu 246.692 169.368 459.605 1
Cu 247.277 168.542 459.605 1
Cu 247.862 167.716 459.605 1
Cu 248.447 166.89 459.605 1
Cu 249.032 166.065 459.605 1
Cu 249.617 165.239 459.605 1
Cu 250.202 164.413 459.605 1
Cu 250.786 163.587 459.605 1
Cu 251.371 162.761 459.605 1
Cu 251.956 161.936 459.605 1
Cu 252.541 161.11 459.605 1
Cu 253.126 160.284 459.605 1
Cu 253.711 159.458 459.605 1
Cu 254.296 159.348 459.605 1
Cu 254.881 160.174 459.605 1
Cu 255.465 161 459.605 1
Cu 256.05 161.826 459.605 1
Cu 256.635 162.651 459.605 1
Cu 257.22 163.477 459.605 1
Cu 257.805 164.303 459.605 1
Cu 258.39 165.129 459.605 1
Cu 258.975 165.955 459.605 1
Cu 259.56 166.78 459.605 1
Cu 260.145 167.606 459.605 1
Cu 260.729 168.432 459.605 1
Cu 261.314 169.258 459.605 1
Cu 261.899 170.083 459.605 1
Cu 254.69 159.923 463.829 1
Cu 255.274 160.748 463.829 1
Cu 255.858 161.573 463.829 1
Cu 256.443 162.398 463.829 1
Cu 257.027 163.223 463.829 1
Cu 257.612 164.048 463.829 1
Cu 258.196 164.873 463.829 1
Cu 258.78 165.699 463.829 1
Cu 259.365 166.524 463.829 1
Cu 259.949 167.349 463.829 1
Cu 260.533 168.174 463.829 1
Cu 261.118 168.999 463.829 1
Cu 261.702 169.824 463.829 1
Cu 262.286 170.649 463.829 1
Cu 262.871 171.474 463.829 1
Cu 263.455 172.299 463.829 1
Cu 264.039 173.124 463.829 1
Cu 264.624 173.949 463.829 1
Cu 265.208 174.774 463.829 1
Cu 265.793 175.599 463.829 1
Cu 266.377 176.424 463.829 1
Cu 266.961 177.249 463.829 1
Cu 267.546 178.074 463.829 1
Cu 268.13 178.899 463.829 1
Cu 268.588 179.724 463.829 1
Cu 268.004 180.549 463.829 1
Cu 267.419 181.374 463.829 1
Cu 266.835 182.199 463.829 1
Cu 266.251 183.024 463.829 1
Cu 265.666 183.849 463.829 1
Cu 265.082 184.674 463.829 1
Cu 264.498 185.499 463.829 1
Cu 263.913 186.324 463.829 1
Cu 263.329 187.149 463.829 1
Cu 262.744 187.974 463.829 1
Cu 262.16 188.8 463.829 1
Cu 261.576 189.625 463.829 1
Cu 260.991 190.45 463.829 1
Cu 260.407 191.275 463.829 1
Cu 259.823 192.1 463.829 1
Cu 259.238 192.925 463.829 1
Cu 258.654 193.75 463.829 1
Cu 258.07 194.575 463.829 1
Cu 257.485 195.4 463.829 1
Cu 256.901 196.225 463.829 1
Cu 256.317 197.05 463.829 1
Cu 255.732 197.875 463.829 1
Cu 255.148 198.7 463.829 1
Cu 254.563 199.525 463.829 1
Cu 253.979 200.172 463.829 1
Cu 253.395 199.347 463.829 1
Cu 252.81 198.522 463.829 1
Cu 252.226 197.697 463.829 1
Cu 251.642 196.872 463.829 1
Cu 251.057 196.047 463.829 1
Cu 250.473 195.222 463.829 1
Cu 249.889 194.397 463.829 1
Cu 249.304 193.571 463.829 1
Cu 248.72 192.746 463.829 1
Cu 248.136 191.921 463.829 1
Cu 247.551 191.096 463.829 1
Cu 246.967 190.271 463.829 1
Cu 246.382 189.446 463.829 1
Cu 245.798 188.621 463.829 1
Cu 245.214 187.796 463.829 1
Cu 244.629 186.971 463.829 1
Cu 244.045 186.146 463.829 1
Cu 243.461 185.321 463.829 1
Cu 242.876 184.496 463.829 1
Cu 242.292 183.671 463.829 1
Cu 241.708 182.846 463.829 1
Cu 241.123 182.021 463.829 1
Cu 240.539 181.196 463.829 1
Cu 239.955 180.371 463.829 1
Cu 239.496 179.546 463.829 1
Cu 240.081 178.721 463.829 1
Cu 240.665 177.896 463.829 1
Cu 241.25 177.071 463.829 1
Cu 241.834 176.246 463.829 1
Cu 242.418 175.421 463.829 1
Cu 243.003 174.596 463.829 1
Cu 243.587 173.771 463.829 1
Cu 244.171 172.946 463.829 1
Cu 244.756 172.121 463.829 1
Cu 245.34 171.296 463.829 1
Cu 245.924 170.47 463.829 1
Cu 246.509 169.645 463.829 1
Cu 247.093 168.82 463.829 1
Cu 247.677 167.995 463.829 1
Cu 248.262 167.17 463.829 1
Cu 248.846 166.345 463.829 1
Cu 249.431 165.52 463.829 1
Cu 250.015 164.695 463.829 1
Cu 250.599 163.87 463.829 1
Cu 251.184 163.045 463.829 1
Cu 251.768 162.22 463.829 1
Cu 252.352 161.395 463.829 1
Cu 252.937 160.57 463.829 1
Cu 253.521 159.745 463.829 1
Cu 254.105 159.098 463.829 1
Cu 254.69 159.923 463.829 1
Cu 264.115 173.25 468.059 1
Cu 264.699 174.074 468.059 1
Cu 265.283 174.898 468.059 1
Cu 265.867 175.722 468.059 1
Cu 266.45 176.547 468.059 1
Cu 267.034 177.371 468.059 1
Cu 267.618 178.195 468.059 1
Cu 268.202 179.019 468.059 1
Cu 268.49 179.844 468.059 1
Cu 267.906 180.668 468.059 1
Cu 267.322 181.492 468.059 1
Cu 266.738 182.317 468.059 1
Cu 266.155 183.141 468.059 1
Cu 265.571 183.965 468.059 1
Cu 264.987 184.789 468.059 1
Cu 264.403 185.614 468.059 1
Cu 263.819 186.438 468.059 1
Cu 263.236 187.262 468.059 1
Cu 262.652 188.087 468.059 1
Cu 262.068 188.911 468.059 1
Cu 261.484 189.735 468.059 1
Cu 260.9 190.559 468.059 1
Cu 260.316 191.384 468.059 1
Cu 259.733 192.208 468.059 1
Cu 259.149 193.032 468.059 1
Cu 258.565 193.856 468.059 1
Cu 257.981 194.681 468.059 1
Cu 257.397 195.505 468.059 1
Cu 256.813 196.329 468.059 1
Cu 256.23 197.154 468.059 1
Cu 255.646 197.978 468.059 1
Cu 255.062 198.802 468.059 1
Cu 254.478 199.626 468.059 1
Cu 253.894 200.033 468.059 1
Cu 253.311 199.209 468.059 1
Cu 252.727 198.385 468.059 1
Cu 252.143 197.56 468.059 1
Cu 251.559 196.736 468.059 1
Cu 250.975 195.912 468.059 1
Cu 250.391 195.087 468.059 1
Cu 249.808 194.263 468.059 1
Cu 249.224 193.439 468.059 1
Cu 248.64 192.615 468.059 1
Cu 248.056 191.79 468.059 1
Cu 247.472 190.966 468.059 1
Cu 246.889 190.142 468.059 1
Cu 246.305 189.318 468.059 1
Cu 245.721 188.493 468.059 1
Cu 245.137 187.669 468.059 1
Cu 244.553 186.845 468.059 1
Cu 243.969 186.02 468.059 1
Cu 243.386 185.196 468.059 1
Cu 242.802 184.372 468.059 1
Cu 242.218 183.548 468.059 1
Cu 241.634 182.723 468.059 1
Cu 241.05 181.899 468.059 1
Cu 240.467 181.075 468.059 1
Cu 239.883 180.251 468.059 1
Cu 239.595 179.426 468.059 1
Cu 240.178 178.602 468.059 1
Cu 240.762 177.778 468.059 1
Cu 241.346 176.953 468.059 1
Cu 241.93 176.129 468.059 1
Cu 242.514 175.305 468.059 1
Cu 243.098 174.481 468.059 1
Cu 243.681 173.656 468.059 1
Cu 244.265 172.832 468.059 1
Cu 244.849 172.008 468.059 1
Cu 245.433 171.183 468.059 1
Cu 246.017 170.359 468.059 1
Cu 246.6 169.535 468.059 1
Cu 247.184 168.711 468.059 1
Cu 247.768 167.886 468.059 1
Cu 248.352 167.062 468.059 1
Cu 248.936 166.238 468.059 1
Cu 249.52 165.414 468.059 1
Cu 250.103 164.589 468.059 1
Cu 250.687 163.765 468.059 1
Cu 251.271 162.941 468.059 1
Cu 251.855 162.116 468.059 1
Cu 252.439 161.292 468.059 1
Cu 253.022 160.468 468.059 1
Cu 253.606 159.644 468.059 1
Cu 254.19 159.237 468.059 1
Cu 254.774 160.061 468.059 1
Cu 255.358 160.885 468.059 1
Cu 255.942 161.71 468.059 1
Cu 256.525 162.534 468.059 1
Cu 257.109 163.358 468.059 1
Cu 257.693 164.183 468.059 1
Cu 258.277 165.007 468.059 1
Cu 258.861 165.831 468.059 1
Cu 259.445 166.655 468.059 1
Cu 260.028 167.48 468.059 1
Cu 260.612 168.304 468.059 1
Cu 261.196 169.128 468.059 1
Cu 261.78 169.952 468.059 1
Cu 262.364 170.777 468.059 1
Cu 262.947 171.601 468.059 1
Cu 263.531 172.425 468.059 1
Cu 264.115 173.25 468.059 1
Cu 260.295 167.875 472.296 1
Cu 260.878 168.699 472.296 1
Cu 261.462 169.522 472.296 1
Cu 262.045 170.346 472.296 1
Cu 262.628 171.169 472.296 1
Cu 263.211 171.993 472.296 1
Cu 263.795 172.816 472.296 1
Cu 264.378 173.64 472.296 1
Cu 264.961 174.464 472.296 1
Cu 265.545 175.287 472.296 1
Cu 266.128 176.111 472.296 1
Cu 266.711 176.934 472.296 1
Cu 267.294 177.758 472.296 1
Cu 267.878 178.581 472.296 1
Cu 268.461 179.405 472.296 1
Cu 268.204 180.228 472.296 1
Cu 267.621 181.052 472.296 1
Cu 267.038 181.875 472.296 1
Cu 266.454 182.699 472.296 1
Cu 265.871 183.522 472.296 1
Cu 265.288 184.346 472.296 1
Cu 264.704 185.169 472.296 1
Cu 264.121 185.993 472.296 1
Cu 263.538 186.816 472.296 1
Cu 262.955 187.64 472.296 1
Cu 262.371 188.463 472.296 1
Cu 261.788 189.287 472.296 1
Cu 261.205 190.11 472.296 1
Cu 260.622 190.934 472.296 1
Cu 260.038 191.757 472.296 1
Cu 259.455 192.581 472.296 1
Cu 258.872 193.404 472.296 1
Cu 258.288 194.228 472.296 1
Cu 257.705 195.051 472.296 1
Cu 257.122 195.875 472.296 1
Cu 256.539 196.698 472.296 1
Cu 255.955 197.522 472.296 1
Cu 255.372 198.345 472.296 1
Cu 254.789 199.169 472.296 1
Cu 254.205 199.992 472.296 1
Cu 253.622 199.63 472.296 1
Cu 253.039 198.806 472.296 1
Cu 252.456 197.983 472.296 1
Cu 251.872 197.159 472.296 1
Cu 251.289 196.336 472.296 1
Cu 250.706 195.512 472.296 1
Cu 250.123 194.689 472.296 1
Cu 249.539 193.865 472.296 1
Cu 248.956 193.042 472.296 1
Cu 248.373 192.218 472.296 1
Cu 247.789 191.395 472.296 1
Cu 247.206 190.571 472.296 1
Cu 246.623 189.748 472.296 1
Cu 246.04 188.924 472.296 1
Cu 245.456 188.101 472.296 1
Cu 244.873 187.277 472.296 1
Cu 244.29 186.454 472.296 1
Cu 243.706 185.63 472.296 1
Cu 243.123 184.806 472.296 1
Cu 242.54 183.983 472.296 1
Cu 241.957 183.159 472.296 1
Cu 241.373 182.336 472.296 1
Cu 240.79 181.512 472.296 1
Cu 240.207 180.689 472.296 1
Cu 239.624 179.865 472.296 1
Cu 239.88 179.042 472.296 1
Cu 240.464 178.218 472.296 1
Cu 241.047 177.395 472.296 1
Cu 241.63 176.571 472.296 1
Cu 242.214 175.748 472.296 1
Cu 242.797 174.924 472.296 1
Cu 243.38 174.101 472.296 1
Cu 243.963 173.277 472.296 1
Cu 244.547 172.454 472.296 1
Cu 245.13 171.63 472.296 1
Cu 245.713 170.807 472.296 1
Cu 246.296 169.983 472.296 1
Cu 246.88 169.16 472.296 1
Cu 247.463 168.336 472.296 1
Cu 248.046 167.513 472.296 1
Cu 248.63 166.689 472.296 1
Cu 249.213 165.866 472.296 1
Cu 249.796 165.042 472.296 1
Cu 250.379 164.219 472.296 1
Cu 250.963 163.395 472.296 1
Cu 251.546 162.572 472.296 1
Cu 252.129 161.748 472.296 1
Cu 252.712 160.925 472.296 1
Cu 253.296 160.101 472.296 1
Cu 253.879 159.278 472.296 1
Cu 254.462 159.64 472.296 1
Cu 255.046 160.464 472.296 1
Cu 255.629 161.287 472.296 1
Cu 256.212 162.111 472.296 1
Cu 256.795 162.934 472.296 1
Cu 257.379 163.758 472.296 1
Cu 257.962 164.581 472.296 1
Cu 258.545 165.405 472.296 1
Cu 259.129 166.228 472.296 1
Cu 259.712 167.052 472.296 1
Cu 260.295 167.875 472.296 1
Cu 262.444 188.341 476.54 1
Cu 261.861 189.164 476.54 1
Cu 261.279 189.987 476.54 1
Cu 260.696 190.809 476.54 1
Cu 260.113 191.632 476.54 1
Cu 259.53 192.455 476.54 1
Cu 258.948 193.278 476.54 1
Cu 258.365 194.1 476.54 1
Cu 257.782 194.923 476.54 1
Cu 257.199 195.746 476.54 1
Cu 256.617 196.568 476.54 1
Cu 256.034 197.391 476.54 1
Cu 255.451 198.214 476.54 1
Cu 254.869 199.037 476.54 1
Cu 254.286 199.859 476.54 1
Cu 253.703 199.725 476.54 1
Cu 253.12 198.902 476.54 1
Cu 252.538 198.079 476.54 1
Cu 251.955 197.256 476.54 1
Cu 251.372 196.434 476.54 1
Cu 250.789 195.611 476.54 1
Cu 250.207 194.788 476.54 1
Cu 249.624 193.965 476.54 1
Cu 249.041 193.143 476.54 1
Cu 248.459 192.32 476.54 1
Cu 247.876 191.497 476.54 1
Cu 247.293 190.674 476.54 1
Cu 246.71 189.852 476.54 1
Cu 246.128 189.029 476.54 1
Cu 245.545 188.206 476.54 1
Cu 244.962 187.384 476.54 1
Cu 244.38 186.561 476.54 1
Cu 243.797 185.738 476.54 1
Cu 243.214 184.915 476.54 1
Cu 242.631 184.093 476.54 1
Cu 242.049 183.27 476.54 1
Cu 241.466 182.447 476.54 1
Cu 240.883 181.624 476.54 1
Cu 240.3 180.802 476.54 1
Cu 239.718 179.979 476.54 1
Cu 239.813 179.156 476.54 1
Cu 240.396 178.333 476.54 1
Cu 240.979 177.511 476.54 1
Cu 241.561 176.688 476.54 1
Cu 242.144 175.865 476.54 1
Cu 242.727 175.043 476.54 1
Cu 243.31 174.22 476.54 1
Cu 243.892 173.397 476.54 1
Cu 244.475 172.574 476.54 1
Cu 245.058 171.752 476.54 1
Cu 245.64 170.929 476.54 1
Cu 246.223 170.106 476.54 1
Cu 246.806 169.283 476.54 1
Cu 247.389 168.461 476.54 1
Cu 247.971 167.638 476.54 1
Cu 248.554 166.815 476.54 1
Cu 249.137 165.992 476.54 1
Cu 249.72 165.17 476.54 1
Cu 250.302 164.347 476.54 1
Cu 250.885 163.524 476.54 1
Cu 251.468 162.702 476.54 1
Cu 252.05 161.879 476.54 1
Cu 252.633 161.056 476.54 1
Cu 253.216 160.233 476.54 1
Cu 253.799 159.411 476.54 1
Cu 254.381 159.545 476.54 1
Cu 254.964 160.368 476.54 1
Cu 255.547 161.191 476.54 1
Cu 256.13 162.014 476.54 1
Cu 256.712 162.836 476.54 1
Cu 257.295 163.659 476.54 1
Cu 257.878 164.482 476.54 1
Cu 258.46 165.305 476.54 1
Cu 259.043 166.127 476.54 1
Cu 259.626 166.95 476.54 1
Cu 260.209 167.773 476.54 1
Cu 260.791 168.596 476.54 1
Cu 261.374 169.418 476.54 1
Cu 261.957 170.241 476.54 1
Cu 262.54 171.064 476.54 1
Cu 263.122 171.886 476.54 1
Cu 263.705 172.709 476.54 1
Cu 264.288 173.532 476.54 1
Cu 264.87 174.355 476.54 1
Cu 265.453 175.177 476.54 1
Cu 266.036 176 476.54 1
Cu 266.619 176.823 476.54 1
Cu 267.201 177.646 476.54 1
Cu 267.784 178.468 476.54 1
Cu 268.367 179.291 476.54 1
Cu 268.271 180.114 476.54 1
Cu 267.689 180.937 476.54 1
Cu 267.106 181.759 476.54 1
Cu 266.523 182.582 476.54 1
Cu 265.94 183.405 476.54 1
Cu 265.358 184.227 476.54 1
Cu 264.775 185.05 476.54 1
Cu 264.192 185.873 476.54 1
Cu 263.609 186.696 476.54 1
Cu 263.027 187.518 476.54 1
Cu 262.444 188.341 476.54 1
Cu 240.743 177.864 480.79 1
Cu 241.325 177.042 480.79 1
Cu 241.907 176.22 480.79 1
Cu 242.489 175.398 480.79 1
Cu 243.071 174.576 480.79 1
Cu 243.653 173.754 480.79 1
Cu 244.236 172.932 480.79 1
Cu 244.818 172.11 480.79 1
Cu 245.4 171.288 480.79 1
Cu 245.982 170.466 480.79 1
Cu 246.564 169.644 480.79 1
Cu 247.146 168.822 480.79 1
Cu 247.729 168 480.79 1
Cu 248.311 167.178 480.79 1
Cu 248.893 166.356 480.79 1
Cu 249.475 165.534 480.79 1
Cu 250.057 164.713 480.79 1
Cu 250.639 163.891 480.79 1
Cu 251.222 163.069 480.79 1
Cu 251.804 162.247 480.79 1
Cu 252.386 161.425 480.79 1
Cu 252.968 160.603 480.79 1
Cu 253.55 159.781 480.79 1
Cu 254.133 159.214 480.79 1
Cu 254.715 160.036 480.79 1
Cu 255.297 160.858 480.79 1
Cu 255.879 161.68 480.79 1
Cu 256.461 162.502 480.79 1
Cu 257.043 163.323 480.79 1
Cu 257.626 164.145 480.79 1
Cu 258.208 164.967 480.79 1
Cu 258.79 165.789 480.79 1
Cu 259.372 166.611 480.79 1
Cu 259.954 167.433 480.79 1
Cu 260.536 168.255 480.79 1
Cu 261.119 169.077 480.79 1
Cu 261.701 169.899 480.79 1
Cu 262.283 170.721 480.79 1
Cu 262.865 171.543 480.79 1
Cu 263.447 172.365 480.79 1
Cu 264.029 173.187 480.79 1
Cu 264.612 174.009 480.79 1
Cu 265.194 174.831 480.79 1
Cu 265.776 175.653 480.79 1
Cu 266.358 176.475 480.79 1
Cu 266.94 177.297 480.79 1
Cu 267.522 178.119 480.79 1
Cu 268.105 178.94 480.79 1
Cu 268.506 179.762 480.79 1
Cu 267.924 180.584 480.79 1
Cu 267.342 181.406 480.79 1
Cu 266.76 182.228 480.79 1
Cu 266.178 183.05 480.79 1
Cu 265.595 183.872 480.79 1
Cu 265.013 184.694 480.79 1
Cu 264.431 185.516 480.79 1
Cu 263.849 186.338 480.79 1
Cu 263.267 187.16 480.79 1
Cu 262.685 187.982 480.79 1
Cu 262.102 188.804 480.79 1
Cu 261.52 189.626 480.79 1
Cu 260.938 190.448 480.79 1
Cu 260.356 191.27 480.79 1
Cu 259.774 192.092 480.79 1
Cu 259.192 192.914 480.79 1
Cu 258.609 193.736 480.79 1
Cu 258.027 194.557 480.79 1
Cu 257.445 195.379 480.79 1
Cu 256.863 196.201 480.79 1
Cu 256.281 197.023 480.79 1
Cu 255.699 197.845 480.79 1
Cu 255.116 198.667 480.79 1
Cu 254.534 199.489 480.79 1
Cu 253.952 200.056 480.79 1
Cu 253.37 199.234 480.79 1
Cu 252.788 198.412 480.79 1
Cu 252.205 197.59 480.79 1
Cu 251.623 196.768 480.79 1
Cu 251.041 195.947 480.79 1
Cu 250.459 195.125 480.79 1
Cu 249.877 194.303 480.79 1
Cu 249.295 193.481 480.79 1
Cu 248.712 192.659 480.79 1
Cu 248.13 191.837 480.79 1
Cu 247.548 191.015 480.79 1
Cu 246.966 190.193 480.79 1
Cu 246.384 189.371 480.79 1
Cu 245.802 188.549 480.79 1
Cu 245.219 187.727 480.79 1
Cu 244.637 186.905 480.79 1
Cu 244.055 186.083 480.79 1
Cu 243.473 185.261 480.79 1
Cu 242.891 184.439 480.79 1
Cu 242.309 183.617 480.79 1
Cu 241.726 182.795 480.79 1
Cu 241.144 181.973 480.79 1
Cu 240.562 181.151 480.79 1
Cu 239.98 180.33 480.79 1
Cu 239.578 179.508 480.79 1
Cu 240.16 178.686 480.79 1
Cu 240.743 177.864 480.79 1
Cu 265.051 174.649 485.047 1
Cu 265.633 175.47 485.047 1
Cu 266.214 176.292 485.047 1
Cu 266.796 177.113 485.047 1
Cu 267.378 177.934 485.047 1
Cu 267.959 178.755 485.047 1
Cu 268.541 179.576 485.047 1
Cu 268.042 180.397 485.047 1
Cu 267.461 181.219 485.047 1
Cu 266.879 182.04 485.047 1
Cu 266.298 182.861 485.047 1
Cu 265.716 183.682 485.047 1
Cu 265.134 184.503 485.047 1
Cu 264.553 185.324 485.047 1
Cu 263.971 186.145 485.047 1
Cu 263.39 186.967 485.047 1
Cu 262.808 187.788 485.047 1
Cu 262.226 188.609 485.047 1
Cu 261.645 189.43 485.047 1
Cu 261.063 190.251 485.047 1
Cu 260.482 191.072 485.047 1
Cu 259.9 191.893 485.047 1
Cu 259.318 192.715 485.047 1
Cu 258.737 193.536 485.047 1
Cu 258.155 194.357 485.047 1
Cu 257.574 195.178 485.047 1
Cu 256.992 195.999 485.047 1
Cu 256.41 196.82 485.047 1
Cu 255.829 197.642 485.047 1
Cu 255.247 198.463 485.047 1
Cu 254.665 199.284 485.047 1
Cu 254.084 200.105 485.047 1
Cu 253.502 199.401 485.047 1
Cu 252.921 198.58 485.047 1
Cu 252.339 197.759 485.047 1
Cu 251.757 196.938 485.047 1
Cu 251.176 196.117 485.047 1
Cu 250.594 195.296 485.047 1
Cu 250.013 194.475 485.047 1
Cu 249.431 193.653 485.047 1
Cu 248.849 192.832 485.047 1
Cu 248.268 192.011 485.047 1
Cu 247.686 191.19 485.047 1
Cu 247.105 190.369 485.047 1
Cu 246.523 189.548 485.047 1
Cu 245.941 188.726 485.047 1
Cu 245.36 187.905 485.047 1
Cu 244.778 187.084 485.047 1
Cu 244.197 186.263 485.047 1
Cu 243.615 185.442 485.047 1
Cu 243.033 184.621 485.047 1
Cu 242.452 183.8 485.047 1
Cu 241.87 182.978 485.047 1
Cu 241.289 182.157 485.047 1
Cu 240.707 181.336 485.047 1
Cu 240.125 180.515 485.047 1
Cu 239.544 179.694 485.047 1
Cu 240.042 178.873 485.047 1
Cu 240.624 178.051 485.047 1
Cu 241.205 177.23 485.047 1
Cu 241.787 176.409 485.047 1
Cu 242.368 175.588 485.047 1
Cu 242.95 174.767 485.047 1
Cu 243.532 173.946 485.047 1
Cu 244.113 173.125 485.047 1
Cu 244.695 172.303 485.047 1
Cu 245.277 171.482 485.047 1
Cu 245.858 170.661 485.047 1
Cu 246.44 169.84 485.047 1
Cu 247.021 169.019 485.047 1
Cu 247.603 168.198 485.047 1
Cu 248.185 167.377 485.047 1
Cu 248.766 166.555 485.047 1
Cu 249.348 165.734 485.047 1
Cu 249.929 164.913 485.047 1
Cu 250.511 164.092 485.047 1
Cu 251.093 163.271 485.047 1
Cu 251.674 162.45 485.047 1
Cu 252.256 161.628 485.047 1
Cu 252.837 160.807 485.047 1
Cu 253.419 159.986 485.047 1
Cu 254.001 159.165 485.047 1
Cu 254.582 159.869 485.047 1
Cu 255.164 160.69 485.047 1
Cu 255.745 161.511 485.047 1
Cu 256.327 162.332 485.047 1
Cu 256.909 163.153 485.047 1
Cu 257.49 163.974 485.047 1
Cu 258.072 164.795 485.047 1
Cu 258.653 165.617 485.047 1
Cu 259.235 166.438 485.047 1
Cu 259.817 167.259 485.047 1
Cu 260.398 168.08 485.047 1
Cu 260.98 168.901 485.047 1
Cu 261.562 169.722 485.047 1
Cu 262.143 170.544 485.047 1
Cu 262.725 171.365 485.047 1
Cu 263.306 172.186 485.047 1
Cu 263.888 173.007 485.047 1
Cu 264.47 173.828 485.047 1
Cu 265.051 174.649 485.047 1
Cu 256.788 163.003 489.31 1
Cu 257.369 163.823 489.31 1
Cu 257.95 164.644 489.31 1
Cu 258.531 165.464 489.31 1
Cu 259.112 166.284 489.31 1
Cu 259.693 167.105 489.31 1
Cu 260.274 167.925 489.31 1
Cu 260.855 168.745 489.31 1
Cu 261.436 169.566 489.31 1
Cu 262.017 170.386 489.31 1
Cu 262.598 171.206 489.31 1
Cu 263.179 172.027 489.31 1
Cu 263.76 172.847 489.31 1
Cu 264.341 173.667 489.31 1
Cu 264.922 174.488 489.31 1
Cu 265.503 175.308 489.31 1
Cu 266.085 176.128 489.31 1
Cu 266.666 176.949 489.31 1
Cu 267.247 177.769 489.31 1
Cu 267.828 178.589 489.31 1
Cu 268.409 179.41 489.31 1
Cu 268.147 180.23 489.31 1
Cu 267.566 181.05 489.31 1
Cu 266.985 181.871 489.31 1
Cu 266.404 182.691 489.31 1
Cu 265.823 183.512 489.31 1
Cu 265.241 184.332 489.31 1
Cu 264.66 185.152 489.31 1
Cu 264.079 185.973 489.31 1
Cu 263.498 186.793 489.31 1
Cu 262.917 187.613 489.31 1
Cu 262.336 188.434 489.31 1
Cu 261.755 189.254 489.31 1
Cu 261.174 190.074 489.31 1
Cu 260.593 190.895 489.31 1
Cu 260.012 191.715 489.31 1
Cu 259.431 192.535 489.31 1
Cu 258.85 193.356 489.31 1
Cu 258.269 194.176 489.31 1
Cu 257.688 194.996 489.31 1
Cu 257.107 195.817 489.31 1
Cu 256.526 196.637 489.31 1
Cu 255.945 197.457 489.31 1
Cu 255.364 198.278 489.31 1
Cu 254.783 199.098 489.31 1
Cu 254.202 199.918 489.31 1
Cu 253.621 199.549 489.31 1
Cu 253.04 198.728 489.31 1
Cu 252.459 197.908 489.31 1
Cu 251.878 197.088 489.31 1
Cu 251.297 196.267 489.31 1
Cu 250.716 195.447 489.31 1
Cu 250.135 194.626 489.31 1
Cu 249.553 193.806 489.31 1
Cu 248.972 192.986 489.31 1
Cu 248.391 192.165 489.31 1
Cu 247.81 191.345 489.31 1
Cu 247.229 190.525 489.31 1
Cu 246.648 189.704 489.31 1
Cu 246.067 188.884 489.31 1
Cu 245.486 188.064 489.31 1
Cu 244.905 187.243 489.31 1
Cu 244.324 186.423 489.31 1
Cu 243.743 185.603 489.31 1
Cu 243.162 184.782 489.31 1
Cu 242.581 183.962 489.31 1
Cu 242 183.142 489.31 1
Cu 241.419 182.321 489.31 1
Cu 240.838 181.501 489.31 1
Cu 240.257 180.681 489.31 1
Cu 239.676 179.86 489.31 1
Cu 239.938 179.04 489.31 1
Cu 240.519 178.22 489.31 1
Cu 241.1 177.399 489.31 1
Cu 241.681 176.579 489.31 1
Cu 242.262 175.758 489.31 1
Cu 242.843 174.938 489.31 1
Cu 243.424 174.118 489.31 1
Cu 244.005 173.297 489.31 1
Cu 244.586 172.477 489.31 1
Cu 245.167 171.657 489.31 1
Cu 245.748 170.836 489.31 1
Cu 246.329 170.016 489.31 1
Cu 246.91 169.196 489.31 1
Cu 247.491 168.375 489.31 1
Cu 248.072 167.555 489.31 1
Cu 248.653 166.735 489.31 1
Cu 249.234 165.914 489.31 1
Cu 249.815 165.094 489.31 1
Cu 250.397 164.274 489.31 1
Cu 250.978 163.453 489.31 1
Cu 251.559 162.633 489.31 1
Cu 252.14 161.813 489.31 1
Cu 252.721 160.992 489.31 1
Cu 253.302 160.172 489.31 1
Cu 253.883 159.352 489.31 1
Cu 254.464 159.721 489.31 1
Cu 255.045 160.542 489.31 1
Cu 255.626 161.362 489.31 1
Cu 256.207 162.182 489.31 1
Cu 256.788 163.003 489.31 1
Cu 254.614 199.317 493.58 1
Cu 254.033 200.11 493.58 1
Cu 253.453 199.291 493.58 1
Cu 252.872 198.471 493.58 1
Cu 252.292 197.652 493.58 1
Cu 251.711 196.832 493.58 1
Cu 251.131 196.013 493.58 1
Cu 250.55 195.193 493.58 1
Cu 249.97 194.374 493.58 1
Cu 249.389 193.554 493.58 1
Cu 248.809 192.735 493.58 1
Cu 248.228 191.915 493.58 1
Cu 247.648 191.095 493.58 1
Cu 247.068 190.276 493.58 1
Cu 246.487 189.456 493.58 1
Cu 245.907 188.637 493.58 1
Cu 245.326 187.817 493.58 1
Cu 244.746 186.998 493.58 1
Cu 244.165 186.178 493.58 1
Cu 243.585 185.359 493.58 1
Cu 243.004 184.539 493.58 1
Cu 242.424 183.72 493.58 1
Cu 241.843 182.9 493.58 1
Cu 241.263 182.081 493.58 1
Cu 240.682 181.261 493.58 1
Cu 240.102 180.442 493.58 1
Cu 239.54 179.622 493.58 1
Cu 240.12 178.802 493.58 1
Cu 240.701 177.983 493.58 1
Cu 241.281 177.163 493.58 1
Cu 241.862 176.344 493.58 1
Cu 242.442 175.524 493.58 1
Cu 243.023 174.705 493.58 1
Cu 243.603 173.885 493.58 1
Cu 244.184 173.066 493.58 1
Cu 244.764 172.246 493.58 1
Cu 245.345 171.427 493.58 1
Cu 245.925 170.607 493.58 1
Cu 246.505 169.788 493.58 1
Cu 247.086 168.968 493.58 1
Cu 247.666 168.149 493.58 1
Cu 248.247 167.329 493.58 1
Cu 248.827 166.509 493.58 1
Cu 249.408 165.69 493.58 1
Cu 249.988 164.87 493.58 1
Cu 250.569 164.051 493.58 1
Cu 251.149 163.231 493.58 1
Cu 251.73 162.412 493.58 1
Cu 252.31 161.592 493.58 1
Cu 252.891 160.773 493.58 1
Cu 253.471 159.953 493.58 1
Cu 254.051 159.16 493.58 1
Cu 254.632 159.979 493.58 1
Cu 255.212 160.799 493.58 1
Cu 255.793 161.618 493.58 1
Cu 256.373 162.438 493.58 1
Cu 256.954 163.257 493.58 1
Cu 257.534 164.077 493.58 1
Cu 258.115 164.896 493.58 1
Cu 258.695 165.716 493.58 1
Cu 259.276 166.535 493.58 1
Cu 259.856 167.355 493.58 1
Cu 260.437 168.175 493.58 1
Cu 261.017 168.994 493.58 1
Cu 261.597 169.814 493.58 1
Cu 262.178 170.633 493.58 1
Cu 262.758 171.453 493.58 1
Cu 263.339 172.272 493.58 1
Cu 263.919 173.092 493.58 1
Cu 264.5 173.911 493.58 1
Cu 265.08 174.731 493.58 1
Cu 265.661 175.55 493.58 1
Cu 266.241 176.37 493.58 1
Cu 266.822 177.189 493.58 1
Cu 267.402 178.009 493.58 1
Cu 267.983 178.828 493.58 1
Cu 268.545 179.648 493.58 1
Cu 267.964 180.468 493.58 1
Cu 267.384 181.287 493.58 1
Cu 266.803 182.107 493.58 1
Cu 266.223 182.926 493.58 1
Cu 265.642 183.746 493.58 1
Cu 265.062 184.565 493.58 1
Cu 264.481 185.385 493.58 1
Cu 263.901 186.204 493.58 1
Cu 263.32 187.024 493.58 1
Cu 262.74 187.843 493.58 1
Cu 262.159 188.663 493.58 1
Cu 261.579 189.482 493.58 1
Cu 260.999 190.302 493.58 1
Cu 260.418 191.121 493.58 1
Cu 259.838 191.941 493.58 1
Cu 259.257 192.761 493.58 1
Cu 258.677 193.58 493.58 1
Cu 258.096 194.4 493.58 1
Cu 257.516 195.219 493.58 1
Cu 256.935 196.039 493.58 1
Cu 256.355 196.858 493.58 1
Cu 255.774 197.678 493.58 1
Cu 255.194 198.497 493.58 1
Cu 254.614 199.317 493.58 1
Cu 249.217 193.29 497.856 1
Cu 248.637 192.471 497.856 1
Cu 248.057 191.652 497.856 1
Cu 247.477 190.833 497.856 1
Cu 246.897 190.015 497.856 1
Cu 246.317 189.196 497.856 1
Cu 245.737 188.377 497.856 1
Cu 245.157 187.559 497.856 1
Cu 244.578 186.74 497.856 1
Cu 243.998 185.921 497.856 1
Cu 243.418 185.102 497.856 1
Cu 242.838 184.284 497.856 1
Cu 242.258 183.465 497.856 1
Cu 241.678 182.646 497.856 1
Cu 241.098 181.828 497.856 1
Cu 240.518 181.009 497.856 1
Cu 239.939 180.19 497.856 1
Cu 239.732 179.371 497.856 1
Cu 240.312 178.553 497.856 1
Cu 240.892 177.734 497.856 1
Cu 241.472 176.915 497.856 1
Cu 242.052 176.097 497.856 1
Cu 242.631 175.278 497.856 1
Cu 243.211 174.459 497.856 1
Cu 243.791 173.64 497.856 1
Cu 244.371 172.822 497.856 1
Cu 244.951 172.003 497.856 1
Cu 245.531 171.184 497.856 1
Cu 246.111 170.366 497.856 1
Cu 246.691 169.547 497.856 1
Cu 247.27 168.728 497.856 1
Cu 247.85 167.91 497.856 1
Cu 248.43 167.091 497.856 1
Cu 249.01 166.272 497.856 1
Cu 249.59 165.453 497.856 1
Cu 250.17 164.635 497.856 1
Cu 250.75 163.816 497.856 1
Cu 251.33 162.997 497.856 1
Cu 251.909 162.179 497.856 1
Cu 252.489 161.36 497.856 1
Cu 253.069 160.541 497.856 1
Cu 253.649 159.722 497.856 1
Cu 254.229 159.431 497.856 1
Cu 254.809 160.25 497.856 1
Cu 255.389 161.068 497.856 1
Cu 255.969 161.887 497.856 1
Cu 256.548 162.706 497.856 1
Cu 257.128 163.524 497.856 1
Cu 257.708 164.343 497.856 1
Cu 258.288 165.162 497.856 1
Cu 258.868 165.98 497.856 1
Cu 259.448 166.799 497.856 1
Cu 260.028 167.618 497.856 1
Cu 260.608 168.437 497.856 1
Cu 261.187 169.255 497.856 1
Cu 261.767 170.074 497.856 1
Cu 262.347 170.893 497.856 1
Cu 262.927 171.711 497.856 1
Cu 263.507 172.53 497.856 1
Cu 264.087 173.349 497.856 1
Cu 264.667 174.168 497.856 1
Cu 265.247 174.986 497.856 1
Cu 265.826 175.805 497.856 1
Cu 266.406 176.624 497.856 1
Cu 266.986 177.442 497.856 1
Cu 267.566 178.261 497.856 1
Cu 268.146 179.08 497.856 1
Cu 268.353 179.899 497.856 1
Cu 267.773 180.717 497.856 1
Cu 267.193 181.536 497.856 1
Cu 266.613 182.355 497.856 1
Cu 266.033 183.173 497.856 1
Cu 265.453 183.992 497.856 1
Cu 264.873 184.811 497.856 1
Cu 264.293 185.63 497.856 1
Cu 263.713 186.448 497.856 1
Cu 263.134 187.267 497.856 1
Cu 262.554 188.086 497.856 1
Cu 261.974 188.904 497.856 1
Cu 261.394 189.723 497.856 1
Cu 260.814 190.542 497.856 1
Cu 260.234 191.36 497.856 1
Cu 259.654 192.179 497.856 1
Cu 259.074 192.998 497.856 1
Cu 258.495 193.817 497.856 1
Cu 257.915 194.635 497.856 1
Cu 257.335 195.454 497.856 1
Cu 256.755 196.273 497.856 1
Cu 256.175 197.091 497.856 1
Cu 255.595 197.91 497.856 1
Cu 255.015 198.729 497.856 1
Cu 254.435 199.548 497.856 1
Cu 253.856 199.839 497.856 1
Cu 253.276 199.02 497.856 1
Cu 252.696 198.202 497.856 1
Cu 252.116 197.383 497.856 1
Cu 251.536 196.564 497.856 1
Cu 250.956 195.746 497.856 1
Cu 250.376 194.927 497.856 1
Cu 249.796 194.108 497.856 1
Cu 249.217 193.29 497.856 1
Cu 257.168 163.601 502.138 1
Cu 257.747 164.419 502.138 1
Cu 258.326 165.237 502.138 1
Cu 258.906 166.055 502.138 1
Cu 259.485 166.872 502.138 1
Cu 260.064 167.69 502.138 1
Cu 260.644 168.508 502.138 1
Cu 261.223 169.326 502.138 1
Cu 261.802 170.144 502.138 1
Cu 262.381 170.962 502.138 1
Cu 262.961 171.78 502.138 1
Cu 263.54 172.598 502.138 1
Cu 264.119 173.415 502.138 1
Cu 264.699 174.233 502.138 1
Cu 265.278 175.051 502.138 1
Cu 265.857 175.869 502.138 1
Cu 266.436 176.687 502.138 1
Cu 267.016 177.505 502.138 1
Cu 267.595 178.323 502.138 1
Cu 268.174 179.141 502.138 1
Cu 268.295 179.958 502.138 1
Cu 267.716 180.776 502.138 1
Cu 267.137 181.594 502.138 1
Cu 266.557 182.412 502.138 1
Cu 265.978 183.23 502.138 1
Cu 265.399 184.048 502.138 1
Cu 264.82 184.866 502.138 1
Cu 264.24 185.684 502.138 1
Cu 263.661 186.502 502.138 1
Cu 263.082 187.319 502.138 1
Cu 262.502 188.137 502.138 1
Cu 261.923 188.955 502.138 1
Cu 261.344 189.773 502.138 1
Cu 260.765 190.591 502.138 1
Cu 260.185 191.409 502.138 1
Cu 259.606 192.227 502.138 1
Cu 259.027 193.045 502.138 1
Cu 258.447 193.862 502.138 1
Cu 257.868 194.68 502.138 1
Cu 257.289 195.498 502.138 1
Cu 256.71 196.316 502.138 1
Cu 256.13 197.134 502.138 1
Cu 255.551 197.952 502.138 1
Cu 254.972 198.77 502.138 1
Cu 254.392 199.588 502.138 1
Cu 253.813 199.758 502.138 1
Cu 253.234 198.941 502.138 1
Cu 252.655 198.123 502.138 1
Cu 252.075 197.305 502.138 1
Cu 251.496 196.487 502.138 1
Cu 250.917 195.669 502.138 1
Cu 250.337 194.851 502.138 1
Cu 249.758 194.033 502.138 1
Cu 249.179 193.215 502.138 1
Cu 248.6 192.398 502.138 1
Cu 248.02 191.58 502.138 1
Cu 247.441 190.762 502.138 1
Cu 246.862 189.944 502.138 1
Cu 246.282 189.126 502.138 1
Cu 245.703 188.308 502.138 1
Cu 245.124 187.49 502.138 1
Cu 244.545 186.672 502.138 1
Cu 243.965 185.855 502.138 1
Cu 243.386 185.037 502.138 1
Cu 242.807 184.219 502.138 1
Cu 242.227 183.401 502.138 1
Cu 241.648 182.583 502.138 1
Cu 241.069 181.765 502.138 1
Cu 240.49 180.947 502.138 1
Cu 239.91 180.129 502.138 1
Cu 239.789 179.312 502.138 1
Cu 240.368 178.494 502.138 1
Cu 240.948 177.676 502.138 1
Cu 241.527 176.858 502.138 1
Cu 242.106 176.04 502.138 1
Cu 242.686 175.222 502.138 1
Cu 243.265 174.404 502.138 1
Cu 243.844 173.586 502.138 1
Cu 244.423 172.768 502.138 1
Cu 245.003 171.951 502.138 1
Cu 245.582 171.133 502.138 1
Cu 246.161 170.315 502.138 1
Cu 246.741 169.497 502.138 1
Cu 247.32 168.679 502.138 1
Cu 247.899 167.861 502.138 1
Cu 248.479 167.043 502.138 1
Cu 249.058 166.225 502.138 1
Cu 249.637 165.408 502.138 1
Cu 250.216 164.59 502.138 1
Cu 250.796 163.772 502.138 1
Cu 251.375 162.954 502.138 1
Cu 251.954 162.136 502.138 1
Cu 252.534 161.318 502.138 1
Cu 253.113 160.5 502.138 1
Cu 253.692 159.682 502.138 1
Cu 254.271 159.512 502.138 1
Cu 254.851 160.329 502.138 1
Cu 255.43 161.147 502.138 1
Cu 256.009 161.965 502.138 1
Cu 256.589 162.783 502.138 1
Cu 257.168 163.601 502.138 1
Cu 240.268 180.614 506.427 1
Cu 239.69 179.797 506.427 1
Cu 240.039 178.98 506.427 1
Cu 240.618 178.163 506.427 1
Cu 241.197 177.346 506.427 1
Cu 241.775 176.529 506.427 1
Cu 242.354 175.712 506.427 1
Cu 242.933 174.895 506.427 1
Cu 243.511 174.077 506.427 1
Cu 244.09 173.26 506.427 1
Cu 244.669 172.443 506.427 1
Cu 245.247 171.626 506.427 1
Cu 245.826 170.809 506.427 1
Cu 246.405 169.992 506.427 1
Cu 246.983 169.175 506.427 1
Cu 247.562 168.358 506.427 1
Cu 248.141 167.541 506.427 1
Cu 248.719 166.724 506.427 1
Cu 249.298 165.907 506.427 1
Cu 249.877 165.09 506.427 1
Cu 250.456 164.273 506.427 1
Cu 251.034 163.456 506.427 1
Cu 251.613 162.639 506.427 1
Cu 252.192 161.822 506.427 1
Cu 252.77 161.005 506.427 1
Cu 253.349 160.188 506.427 1
Cu 253.928 159.371 506.427 1
Cu 254.506 159.864 506.427 1
Cu 255.085 160.681 506.427 1
Cu 255.664 161.499 506.427 1
Cu 256.242 162.316 506.427 1
Cu 256.821 163.133 506.427 1
Cu 257.4 163.95 506.427 1
Cu 257.979 164.767 506.427 1
Cu 258.557 165.584 506.427 1
Cu 259.136 166.401 506.427 1
Cu 259.715 167.218 506.427 1
Cu 260.293 168.035 506.427 1
Cu 260.872 168.852 506.427 1
Cu 261.451 169.669 506.427 1
Cu 262.029 170.486 506.427 1
Cu 262.608 171.303 506.427 1
Cu 263.187 172.12 506.427 1
Cu 263.765 172.937 506.427 1
Cu 264.344 173.754 506.427 1
Cu 264.923 174.571 506.427 1
Cu 265.502 175.388 506.427 1
Cu 266.08 176.205 506.427 1
Cu 266.659 177.022 506.427 1
Cu 267.238 177.839 506.427 1
Cu 267.816 178.656 506.427 1
Cu 268.395 179.473 506.427 1
Cu 268.045 180.29 506.427 1
Cu 267.467 181.107 506.427 1
Cu 266.888 181.924 506.427 1
Cu 266.309 182.741 506.427 1
Cu 265.731 183.558 506.427 1
Cu 265.152 184.375 506.427 1
Cu 264.573 185.193 506.427 1
Cu 263.995 186.01 506.427 1
Cu 263.416 186.827 506.427 1
Cu 262.837 187.644 506.427 1
Cu 262.258 188.461 506.427 1
Cu 261.68 189.278 506.427 1
Cu 261.101 190.095 506.427 1
Cu 260.522 190.912 506.427 1
Cu 259.944 191.729 506.427 1
Cu 259.365 192.546 506.427 1
Cu 258.786 193.363 506.427 1
Cu 258.208 194.18 506.427 1
Cu 257.629 194.997 506.427 1
Cu 257.05 195.814 506.427 1
Cu 256.472 196.631 506.427 1
Cu 255.893 197.448 506.427 1
Cu 255.314 198.265 506.427 1
Cu 254.735 199.082 506.427 1
Cu 254.157 199.899 506.427 1
Cu 253.578 199.406 506.427 1
Cu 252.999 198.589 506.427 1
Cu 252.421 197.771 506.427 1
Cu 251.842 196.954 506.427 1
Cu 251.263 196.137 506.427 1
Cu 250.685 195.32 506.427 1
Cu 250.106 194.503 506.427 1
Cu 249.527 193.686 506.427 1
Cu 248.949 192.869 506.427 1
Cu 248.37 192.052 506.427 1
Cu 247.791 191.235 506.427 1
Cu 247.213 190.418 506.427 1
Cu 246.634 189.601 506.427 1
Cu 246.055 188.784 506.427 1
Cu 245.476 187.967 506.427 1
Cu 244.898 187.15 506.427 1
Cu 244.319 186.333 506.427 1
Cu 243.74 185.516 506.427 1
Cu 243.162 184.699 506.427 1
Cu 242.583 183.882 506.427 1
Cu 242.004 183.065 506.427 1
Cu 241.426 182.248 506.427 1
Cu 240.847 181.431 506.427 1
Cu 240.268 180.614 506.427 1
Cu 262.909 171.749 510.722 1
Cu 263.487 172.565 510.722 1
Cu 264.065 173.382 510.722 1
Cu 264.643 174.198 510.722 1
Cu 265.221 175.014 510.722 1
Cu 265.8 175.83 510.722 1
Cu 266.378 176.646 510.722 1
Cu 266.956 177.463 510.722 1
Cu 267.534 178.279 510.722 1
Cu 268.112 179.095 510.722 1
Cu 268.299 179.911 510.722 1
Cu 267.721 180.727 510.722 1
Cu 267.143 181.543 510.722 1
Cu 266.565 182.36 510.722 1
Cu 265.987 183.176 510.722 1
Cu 265.408 183.992 510.722 1
Cu 264.83 184.808 510.722 1
Cu 264.252 185.624 510.722 1
Cu 263.674 186.441 510.722 1
Cu 263.096 187.257 510.722 1
Cu 262.518 188.073 510.722 1
Cu 261.94 188.889 510.722 1
Cu 261.362 189.705 510.722 1
Cu 260.784 190.521 510.722 1
Cu 260.206 191.338 510.722 1
Cu 259.628 192.154 510.722 1
Cu 259.049 192.97 510.722 1
Cu 258.471 193.786 510.722 1
Cu 257.893 194.602 510.722 1
Cu 257.315 195.419 510.722 1
Cu 256.737 196.235 510.722 1
Cu 256.159 197.051 510.722 1
Cu 255.581 197.867 510.722 1
Cu 255.003 198.683 510.722 1
Cu 254.425 199.499 510.722 1
Cu 253.847 199.763 510.722 1
Cu 253.269 198.947 510.722 1
Cu 252.691 198.131 510.722 1
Cu 252.112 197.315 510.722 1
Cu 251.534 196.499 510.722 1
Cu 250.956 195.683 510.722 1
Cu 250.378 194.866 510.722 1
Cu 249.8 194.05 510.722 1
Cu 249.222 193.234 510.722 1
Cu 248.644 192.418 510.722 1
Cu 248.066 191.602 510.722 1
Cu 247.488 190.785 510.722 1
Cu 246.91 189.969 510.722 1
Cu 246.332 189.153 510.722 1
Cu 245.753 188.337 510.722 1
Cu 245.175 187.521 510.722 1
Cu 244.597 186.705 510.722 1
Cu 244.019 185.888 510.722 1
Cu 243.441 185.072 510.722 1
Cu 242.863 184.256 510.722 1
Cu 242.285 183.44 510.722 1
Cu 241.707 182.624 510.722 1
Cu 241.129 181.807 510.722 1
Cu 240.551 180.991 510.722 1
Cu 239.973 180.175 510.722 1
Cu 239.786 179.359 510.722 1
Cu 240.364 178.543 510.722 1
Cu 240.942 177.727 510.722 1
Cu 241.52 176.91 510.722 1
Cu 242.098 176.094 510.722 1
Cu 242.676 175.278 510.722 1
Cu 243.254 174.462 510.722 1
Cu 243.832 173.646 510.722 1
Cu 244.41 172.829 510.722 1
Cu 244.988 172.013 510.722 1
Cu 245.567 171.197 510.722 1
Cu 246.145 170.381 510.722 1
Cu 246.723 169.565 510.722 1
Cu 247.301 168.749 510.722 1
Cu 247.879 167.932 510.722 1
Cu 248.457 167.116 510.722 1
Cu 249.035 166.3 510.722 1
Cu 249.613 165.484 510.722 1
Cu 250.191 164.668 510.722 1
Cu 250.769 163.851 510.722 1
Cu 251.347 163.035 510.722 1
Cu 251.925 162.219 510.722 1
Cu 252.504 161.403 510.722 1
Cu 253.082 160.587 510.722 1
Cu 253.66 159.771 510.722 1
Cu 254.238 159.507 510.722 1
Cu 254.816 160.323 510.722 1
Cu 255.394 161.139 510.722 1
Cu 255.972 161.955 510.722 1
Cu 256.55 162.771 510.722 1
Cu 257.128 163.587 510.722 1
Cu 257.706 164.404 510.722 1
Cu 258.284 165.22 510.722 1
Cu 258.863 166.036 510.722 1
Cu 259.441 166.852 510.722 1
Cu 260.019 167.668 510.722 1
Cu 260.597 168.485 510.722 1
Cu 261.175 169.301 510.722 1
Cu 261.753 170.117 510.722 1
Cu 262.331 170.933 510.722 1
Cu 262.909 171.749 510.722 1
Cu 242.495 183.715 515.024 1
Cu 241.918 182.9 515.024 1
Cu 241.34 182.085 515.024 1
Cu 240.763 181.269 515.024 1
Cu 240.185 180.454 515.024 1
Cu 239.608 179.639 515.024 1
Cu 240.18 178.823 515.024 1
Cu 240.758 178.008 515.024 1
Cu 241.335 177.193 515.024 1
Cu 241.913 176.377 515.024 1
Cu 242.49 175.562 515.024 1
Cu 243.068 174.747 515.024 1
Cu 243.645 173.931 515.024 1
Cu 244.223 173.116 515.024 1
Cu 244.8 172.301 515.024 1
Cu 245.378 171.485 515.024 1
Cu 245.955 170.67 515.024 1
Cu 246.532 169.855 515.024 1
Cu 247.11 169.039 515.024 1
Cu 247.687 168.224 515.024 1
Cu 248.265 167.409 515.024 1
Cu 248.842 166.594 515.024 1
Cu 249.42 165.778 515.024 1
Cu 249.997 164.963 515.024 1
Cu 250.575 164.148 515.024 1
Cu 251.152 163.332 515.024 1
Cu 251.73 162.517 515.024 1
Cu 252.307 161.702 515.024 1
Cu 252.885 160.886 515.024 1
Cu 253.462 160.071 515.024 1
Cu 254.04 159.256 515.024 1
Cu 254.617 160.064 515.024 1
Cu 255.195 160.879 515.024 1
Cu 255.772 161.694 515.024 1
Cu 256.35 162.51 515.024 1
Cu 256.927 163.325 515.024 1
Cu 257.505 164.14 515.024 1
Cu 258.082 164.956 515.024 1
Cu 258.659 165.771 515.024 1
Cu 259.237 166.586 515.024 1
Cu 259.814 167.402 515.024 1
Cu 260.392 168.217 515.024 1
Cu 260.969 169.032 515.024 1
Cu 261.547 169.847 515.024 1
Cu 262.124 170.663 515.024 1
Cu 262.702 171.478 515.024 1
Cu 263.279 172.293 515.024 1
Cu 263.857 173.109 515.024 1
Cu 264.434 173.924 515.024 1
Cu 265.012 174.739 515.024 1
Cu 265.589 175.555 515.024 1
Cu 266.167 176.37 515.024 1
Cu 266.744 177.185 515.024 1
Cu 267.322 178.001 515.024 1
Cu 267.899 178.816 515.024 1
Cu 268.477 179.631 515.024 1
Cu 267.904 180.447 515.024 1
Cu 267.327 181.262 515.024 1
Cu 266.749 182.077 515.024 1
Cu 266.172 182.893 515.024 1
Cu 265.594 183.708 515.024 1
Cu 265.017 184.523 515.024 1
Cu 264.439 185.339 515.024 1
Cu 263.862 186.154 515.024 1
Cu 263.284 186.969 515.024 1
Cu 262.707 187.785 515.024 1
Cu 262.13 188.6 515.024 1
Cu 261.552 189.415 515.024 1
Cu 260.975 190.231 515.024 1
Cu 260.397 191.046 515.024 1
Cu 259.82 191.861 515.024 1
Cu 259.242 192.676 515.024 1
Cu 258.665 193.492 515.024 1
Cu 258.087 194.307 515.024 1
Cu 257.51 195.122 515.024 1
Cu 256.932 195.938 515.024 1
Cu 256.355 196.753 515.024 1
Cu 255.777 197.568 515.024 1
Cu 255.2 198.384 515.024 1
Cu 254.622 199.199 515.024 1
Cu 254.045 200.014 515.024 1
Cu 253.467 199.206 515.024 1
Cu 252.89 198.391 515.024 1
Cu 252.312 197.576 515.024 1
Cu 251.735 196.76 515.024 1
Cu 251.157 195.945 515.024 1
Cu 250.58 195.13 515.024 1
Cu 250.003 194.314 515.024 1
Cu 249.425 193.499 515.024 1
Cu 248.848 192.684 515.024 1
Cu 248.27 191.868 515.024 1
Cu 247.693 191.053 515.024 1
Cu 247.115 190.238 515.024 1
Cu 246.538 189.423 515.024 1
Cu 245.96 188.607 515.024 1
Cu 245.383 187.792 515.024 1
Cu 244.805 186.977 515.024 1
Cu 244.228 186.161 515.024 1
Cu 243.65 185.346 515.024 1
Cu 243.073 184.531 515.024 1
Cu 242.495 183.715 515.024 1
Cu 240.519 180.903 519.331 1
Cu 239.942 180.088 519.331 1
Cu 239.876 179.274 519.331 1
Cu 240.453 178.46 519.331 1
Cu 241.03 177.645 519.331 1
Cu 241.607 176.831 519.331 1
Cu 242.184 176.016 519.331 1
Cu 242.761 175.202 519.331 1
Cu 243.338 174.387 519.331 1
Cu 243.914 173.573 519.331 1
Cu 244.491 172.758 519.331 1
Cu 245.068 171.944 519.331 1
Cu 245.645 171.129 519.331 1
Cu 246.222 170.315 519.331 1
Cu 246.799 169.501 519.331 1
Cu 247.376 168.686 519.331 1
Cu 247.953 167.872 519.331 1
Cu 248.529 167.057 519.331 1
Cu 249.106 166.243 519.331 1
Cu 249.683 165.428 519.331 1
Cu 250.26 164.614 519.331 1
Cu 250.837 163.799 519.331 1
Cu 251.414 162.985 519.331 1
Cu 251.991 162.171 519.331 1
Cu 252.567 161.356 519.331 1
Cu 253.144 160.542 519.331 1
Cu 253.721 159.727 519.331 1
Cu 254.298 159.635 519.331 1
Cu 254.875 160.449 519.331 1
Cu 255.452 161.264 519.331 1
Cu 256.029 162.078 519.331 1
Cu 256.605 162.893 519.331 1
Cu 257.182 163.707 519.331 1
Cu 257.759 164.521 519.331 1
Cu 258.336 165.336 519.331 1
Cu 258.913 166.15 519.331 1
Cu 259.49 166.965 519.331 1
Cu 260.067 167.779 519.331 1
Cu 260.643 168.594 519.331 1
Cu 261.22 169.408 519.331 1
Cu 261.797 170.223 519.331 1
Cu 262.374 171.037 519.331 1
Cu 262.951 171.852 519.331 1
Cu 263.528 172.666 519.331 1
Cu 264.105 173.48 519.331 1
Cu 264.681 174.295 519.331 1
Cu 265.258 175.109 519.331 1
Cu 265.835 175.924 519.331 1
Cu 266.412 176.738 519.331 1
Cu 266.989 177.553 519.331 1
Cu 267.566 178.367 519.331 1
Cu 268.143 179.182 519.331 1
Cu 268.208 179.996 519.331 1
Cu 267.631 180.81 519.331 1
Cu 267.054 181.625 519.331 1
Cu 266.477 182.439 519.331 1
Cu 265.901 183.254 519.331 1
Cu 265.324 184.068 519.331 1
Cu 264.747 184.883 519.331 1
Cu 264.17 185.697 519.331 1
Cu 263.593 186.512 519.331 1
Cu 263.016 187.326 519.331 1
Cu 262.439 188.141 519.331 1
Cu 261.863 188.955 519.331 1
Cu 261.286 189.769 519.331 1
Cu 260.709 190.584 519.331 1
Cu 260.132 191.398 519.331 1
Cu 259.555 192.213 519.331 1
Cu 258.978 193.027 519.331 1
Cu 258.401 193.842 519.331 1
Cu 257.825 194.656 519.331 1
Cu 257.248 195.471 519.331 1
Cu 256.671 196.285 519.331 1
Cu 256.094 197.099 519.331 1
Cu 255.517 197.914 519.331 1
Cu 254.94 198.728 519.331 1
Cu 254.363 199.543 519.331 1
Cu 253.787 199.635 519.331 1
Cu 253.21 198.821 519.331 1
Cu 252.633 198.006 519.331 1
Cu 252.056 197.192 519.331 1
Cu 251.479 196.377 519.331 1
Cu 250.902 195.563 519.331 1
Cu 250.325 194.749 519.331 1
Cu 249.749 193.934 519.331 1
Cu 249.172 193.12 519.331 1
Cu 248.595 192.305 519.331 1
Cu 248.018 191.491 519.331 1
Cu 247.441 190.676 519.331 1
Cu 246.864 189.862 519.331 1
Cu 246.287 189.047 519.331 1
Cu 245.711 188.233 519.331 1
Cu 245.134 187.418 519.331 1
Cu 244.557 186.604 519.331 1
Cu 243.98 185.79 519.331 1
Cu 243.403 184.975 519.331 1
Cu 242.826 184.161 519.331 1
Cu 242.249 183.346 519.331 1
Cu 241.672 182.532 519.331 1
Cu 241.096 181.717 519.331 1
Cu 240.519 180.903 519.331 1
Cu 249.308 193.29 523.645 1
Cu 248.732 192.477 523.645 1
Cu 248.156 191.663 523.645 1
Cu 247.579 190.849 523.645 1
Cu 247.003 190.036 523.645 1
Cu 246.427 189.222 523.645 1
Cu 245.851 188.409 523.645 1
Cu 245.274 187.595 523.645 1
Cu 244.698 186.782 523.645 1
Cu 244.122 185.968 523.645 1
Cu 243.546 185.154 523.645 1
Cu 242.969 184.341 523.645 1
Cu 242.393 183.527 523.645 1
Cu 241.817 182.714 523.645 1
Cu 241.241 181.9 523.645 1
Cu 240.665 181.087 523.645 1
Cu 240.088 180.273 523.645 1
Cu 239.761 179.459 523.645 1
Cu 240.337 178.646 523.645 1
Cu 240.913 177.832 523.645 1
Cu 241.489 177.019 523.645 1
Cu 242.066 176.205 523.645 1
Cu 242.642 175.392 523.645 1
Cu 243.218 174.578 523.645 1
Cu 243.794 173.764 523.645 1
Cu 244.371 172.951 523.645 1
Cu 244.947 172.137 523.645 1
Cu 245.523 171.324 523.645 1
Cu 246.099 170.51 523.645 1
Cu 246.676 169.697 523.645 1
Cu 247.252 168.883 523.645 1
Cu 247.828 168.07 523.645 1
Cu 248.404 167.256 523.645 1
Cu 248.98 166.442 523.645 1
Cu 249.557 165.629 523.645 1
Cu 250.133 164.815 523.645 1
Cu 250.709 164.002 523.645 1
Cu 251.285 163.188 523.645 1
Cu 251.862 162.375 523.645 1
Cu 252.438 161.561 523.645 1
Cu 253.014 160.747 523.645 1
Cu 253.59 159.934 523.645 1
Cu 254.167 159.471 523.645 1
Cu 254.743 160.285 523.645 1
Cu 255.319 161.098 523.645 1
Cu 255.895 161.912 523.645 1
Cu 256.472 162.726 523.645 1
Cu 257.048 163.539 523.645 1
Cu 257.624 164.353 523.645 1
Cu 258.2 165.166 523.645 1
Cu 258.776 165.98 523.645 1
Cu 259.353 166.793 523.645 1
Cu 259.929 167.607 523.645 1
Cu 260.505 168.421 523.645 1
Cu 261.081 169.234 523.645 1
Cu 261.658 170.048 523.645 1
Cu 262.234 170.861 523.645 1
Cu 262.81 171.675 523.645 1
Cu 263.386 172.488 523.645 1
Cu 263.963 173.302 523.645 1
Cu 264.539 174.116 523.645 1
Cu 265.115 174.929 523.645 1
Cu 265.691 175.743 523.645 1
Cu 266.268 176.556 523.645 1
Cu 266.844 177.37 523.645 1
Cu 267.42 178.183 523.645 1
Cu 267.996 178.997 523.645 1
Cu 268.324 179.811 523.645 1
Cu 267.748 180.624 523.645 1
Cu 267.171 181.438 523.645 1
Cu 266.595 182.251 523.645 1
Cu 266.019 183.065 523.645 1
Cu 265.443 183.878 523.645 1
Cu 264.866 184.692 523.645 1
Cu 264.29 185.506 523.645 1
Cu 263.714 186.319 523.645 1
Cu 263.138 187.133 523.645 1
Cu 262.561 187.946 523.645 1
Cu 261.985 188.76 523.645 1
Cu 261.409 189.573 523.645 1
Cu 260.833 190.387 523.645 1
Cu 260.257 191.2 523.645 1
Cu 259.68 192.014 523.645 1
Cu 259.104 192.828 523.645 1
Cu 258.528 193.641 523.645 1
Cu 257.952 194.455 523.645 1
Cu 257.375 195.268 523.645 1
Cu 256.799 196.082 523.645 1
Cu 256.223 196.895 523.645 1
Cu 255.647 197.709 523.645 1
Cu 255.07 198.523 523.645 1
Cu 254.494 199.336 523.645 1
Cu 253.918 199.799 523.645 1
Cu 253.342 198.985 523.645 1
Cu 252.765 198.172 523.645 1
Cu 252.189 197.358 523.645 1
Cu 251.613 196.544 523.645 1
Cu 251.037 195.731 523.645 1
Cu 250.461 194.917 523.645 1
Cu 249.884 194.104 523.645 1
Cu 249.308 193.29 523.645 1
Cu 262.559 187.927 527.965 1
Cu 261.984 188.74 527.965 1
Cu 261.408 189.552 527.965 1
Cu 260.833 190.365 527.965 1
Cu 260.257 191.178 527.965 1
Cu 259.681 191.99 527.965 1
Cu 259.106 192.803 527.965 1
Cu 258.53 193.616 527.965 1
Cu 257.955 194.428 527.965 1
Cu 257.379 195.241 527.965 1
Cu 256.803 196.054 527.965 1
Cu 256.228 196.866 527.965 1
Cu 255.652 197.679 527.965 1
Cu 255.076 198.492 527.965 1
Cu 254.501 199.304 527.965 1
Cu 253.925 199.787 527.965 1
Cu 253.35 198.974 527.965 1
Cu 252.774 198.161 527.965 1
Cu 252.198 197.349 527.965 1
Cu 251.623 196.536 527.965 1
Cu 251.047 195.723 527.965 1
Cu 250.472 194.911 527.965 1
Cu 249.896 194.098 527.965 1
Cu 249.32 193.285 527.965 1
Cu 248.745 192.473 527.965 1
Cu 248.169 191.66 527.965 1
Cu 247.594 190.847 527.965 1
Cu 247.018 190.035 527.965 1
Cu 246.442 189.222 527.965 1
Cu 245.867 188.409 527.965 1
Cu 245.291 187.597 527.965 1
Cu 244.716 186.784 527.965 1
Cu 244.14 185.971 527.965 1
Cu 243.564 185.159 527.965 1
Cu 242.989 184.346 527.965 1
Cu 242.413 183.533 527.965 1
Cu 241.838 182.721 527.965 1
Cu 241.262 181.908 527.965 1
Cu 240.686 181.095 527.965 1
Cu 240.111 180.283 527.965 1
Cu 239.769 179.47 527.965 1
Cu 240.345 178.657 527.965 1
Cu 240.92 177.844 527.965 1
Cu 241.496 177.032 527.965 1
Cu 242.072 176.219 527.965 1
Cu 242.647 175.406 527.965 1
Cu 243.223 174.594 527.965 1
Cu 243.798 173.781 527.965 1
Cu 244.374 172.968 527.965 1
Cu 244.95 172.156 527.965 1
Cu 245.525 171.343 527.965 1
Cu 246.101 170.53 527.965 1
Cu 246.676 169.718 527.965 1
Cu 247.252 168.905 527.965 1
Cu 247.828 168.092 527.965 1
Cu 248.403 167.28 527.965 1
Cu 248.979 166.467 527.965 1
Cu 249.554 165.654 527.965 1
Cu 250.13 164.842 527.965 1
Cu 250.706 164.029 527.965 1
Cu 251.281 163.216 527.965 1
Cu 251.857 162.404 527.965 1
Cu 252.432 161.591 527.965 1
Cu 253.008 160.778 527.965 1
Cu 253.584 159.966 527.965 1
Cu 254.159 159.483 527.965 1
Cu 254.735 160.296 527.965 1
Cu 255.31 161.109 527.965 1
Cu 255.886 161.921 527.965 1
Cu 256.462 162.734 527.965 1
Cu 257.037 163.547 527.965 1
Cu 257.613 164.359 527.965 1
Cu 258.188 165.172 527.965 1
Cu 258.764 165.985 527.965 1
Cu 259.34 166.797 527.965 1
Cu 259.915 167.61 527.965 1
Cu 260.491 168.423 527.965 1
Cu 261.066 169.235 527.965 1
Cu 261.642 170.048 527.965 1
Cu 262.218 170.861 527.965 1
Cu 262.793 171.673 527.965 1
Cu 263.369 172.486 527.965 1
Cu 263.945 173.299 527.965 1
Cu 264.52 174.111 527.965 1
Cu 265.096 174.924 527.965 1
Cu 265.671 175.737 527.965 1
Cu 266.247 176.549 527.965 1
Cu 266.823 177.362 527.965 1
Cu 267.398 178.175 527.965 1
Cu 267.974 178.987 527.965 1
Cu 268.315 179.8 527.965 1
Cu 267.74 180.613 527.965 1
Cu 267.164 181.426 527.965 1
Cu 266.589 182.238 527.965 1
Cu 266.013 183.051 527.965 1
Cu 265.437 183.864 527.965 1
Cu 264.862 184.676 527.965 1
Cu 264.286 185.489 527.965 1
Cu 263.711 186.302 527.965 1
Cu 263.135 187.114 527.965 1
Cu 262.559 187.927 527.965 1
Cu 259.444 166.967 532.291 1
Cu 260.019 167.778 532.291 1
Cu 260.593 168.59 532.291 1
Cu 261.168 169.402 532.291 1
Cu 261.743 170.214 532.291 1
Cu 262.318 171.025 532.291 1
Cu 262.893 171.837 532.291 1
Cu 263.468 172.649 532.291 1
Cu 264.043 173.461 532.291 1
Cu 264.618 174.273 532.291 1
Cu 265.193 175.084 532.291 1
Cu 265.768 175.896 532.291 1
Cu 266.343 176.708 532.291 1
Cu 266.918 177.52 532.291 1
Cu 267.493 178.331 532.291 1
Cu 268.068 179.143 532.291 1
Cu 268.19 179.955 532.291 1
Cu 267.615 180.767 532.291 1
Cu 267.04 181.578 532.291 1
Cu 266.465 182.39 532.291 1
Cu 265.89 183.202 532.291 1
Cu 265.315 184.014 532.291 1
Cu 264.74 184.826 532.291 1
Cu 264.165 185.637 532.291 1
Cu 263.59 186.449 532.291 1
Cu 263.015 187.261 532.291 1
Cu 262.44 188.073 532.291 1
Cu 261.865 188.884 532.291 1
Cu 261.29 189.696 532.291 1
Cu 260.715 190.508 532.291 1
Cu 260.14 191.32 532.291 1
Cu 259.565 192.132 532.291 1
Cu 258.99 192.943 532.291 1
Cu 258.415 193.755 532.291 1
Cu 257.84 194.567 532.291 1
Cu 257.265 195.379 532.291 1
Cu 256.69 196.19 532.291 1
Cu 256.116 197.002 532.291 1
Cu 255.541 197.814 532.291 1
Cu 254.966 198.626 532.291 1
Cu 254.391 199.438 532.291 1
Cu 253.816 199.609 532.291 1
Cu 253.241 198.798 532.291 1
Cu 252.666 197.986 532.291 1
Cu 252.091 197.174 532.291 1
Cu 251.516 196.362 532.291 1
Cu 250.941 195.551 532.291 1
Cu 250.366 194.739 532.291 1
Cu 249.791 193.927 532.291 1
Cu 249.216 193.115 532.291 1
Cu 248.641 192.303 532.291 1
Cu 248.066 191.492 532.291 1
Cu 247.491 190.68 532.291 1
Cu 246.916 189.868 532.291 1
Cu 246.341 189.056 532.291 1
Cu 245.766 188.245 532.291 1
Cu 245.191 187.433 532.291 1
Cu 244.616 186.621 532.291 1
Cu 244.041 185.809 532.291 1
Cu 243.466 184.997 532.291 1
Cu 242.891 184.186 532.291 1
Cu 242.316 183.374 532.291 1
Cu 241.741 182.562 532.291 1
Cu 241.166 181.75 532.291 1
Cu 240.591 180.939 532.291 1
Cu 240.016 180.127 532.291 1
Cu 239.895 179.315 532.291 1
Cu 240.47 178.503 532.291 1
Cu 241.045 177.692 532.291 1
Cu 241.62 176.88 532.291 1
Cu 242.195 176.068 532.291 1
Cu 242.77 175.256 532.291 1
Cu 243.344 174.444 532.291 1
Cu 243.919 173.633 532.291 1
Cu 244.494 172.821 532.291 1
Cu 245.069 172.009 532.291 1
Cu 245.644 171.197 532.291 1
Cu 246.219 170.386 532.291 1
Cu 246.794 169.574 532.291 1
Cu 247.369 168.762 532.291 1
Cu 247.944 167.95 532.291 1
Cu 248.519 167.138 532.291 1
Cu 249.094 166.327 532.291 1
Cu 249.669 165.515 532.291 1
Cu 250.244 164.703 532.291 1
Cu 250.819 163.891 532.291 1
Cu 251.394 163.08 532.291 1
Cu 251.969 162.268 532.291 1
Cu 252.544 161.456 532.291 1
Cu 253.119 160.644 532.291 1
Cu 253.694 159.832 532.291 1
Cu 254.269 159.661 532.291 1
Cu 254.844 160.472 532.291 1
Cu 255.419 161.284 532.291 1
Cu 255.994 162.096 532.291 1
Cu 256.569 162.908 532.291 1
Cu 257.144 163.719 532.291 1
Cu 257.719 164.531 532.291 1
Cu 258.294 165.343 532.291 1
Cu 258.869 166.155 532.291 1
Cu 259.444 166.967 532.291 1
Cu 247.127 190.143 536.624 1
Cu 246.553 189.332 536.624 1
Cu 245.978 188.522 536.624 1
Cu 245.404 187.711 536.624 1
Cu 244.83 186.9 536.624 1
Cu 244.255 186.089 536.624 1
Cu 243.681 185.278 536.624 1
Cu 243.107 184.467 536.624 1
Cu 242.532 183.656 536.624 1
Cu 241.958 182.846 536.624 1
Cu 241.384 182.035 536.624 1
Cu 240.81 181.224 536.624 1
Cu 240.235 180.413 536.624 1
Cu 239.708 179.602 536.624 1
Cu 240.282 178.791 536.624 1
Cu 240.856 177.98 536.624 1
Cu 241.431 177.169 536.624 1
Cu 242.005 176.359 536.624 1
Cu 242.579 175.548 536.624 1
Cu 243.153 174.737 536.624 1
Cu 243.728 173.926 536.624 1
Cu 244.302 173.115 536.624 1
Cu 244.876 172.304 536.624 1
Cu 245.451 171.493 536.624 1
Cu 246.025 170.683 536.624 1
Cu 246.599 169.872 536.624 1
Cu 247.174 169.061 536.624 1
Cu 247.748 168.25 536.624 1
Cu 248.322 167.439 536.624 1
Cu 248.897 166.628 536.624 1
Cu 249.471 165.817 536.624 1
Cu 250.045 165.006 536.624 1
Cu 250.62 164.196 536.624 1
Cu 251.194 163.385 536.624 1
Cu 251.768 162.574 536.624 1
Cu 252.343 161.763 536.624 1
Cu 252.917 160.952 536.624 1
Cu 253.491 160.141 536.624 1
Cu 254.066 159.396 536.624 1
Cu 254.64 160.207 536.624 1
Cu 255.214 161.018 536.624 1
Cu 255.789 161.829 536.624 1
Cu 256.363 162.64 536.624 1
Cu 256.937 163.451 536.624 1
Cu 257.512 164.261 536.624 1
Cu 258.086 165.072 536.624 1
Cu 258.66 165.883 536.624 1
Cu 259.234 166.694 536.624 1
Cu 259.809 167.505 536.624 1
Cu 260.383 168.316 536.624 1
Cu 260.957 169.127 536.624 1
Cu 261.532 169.938 536.624 1
Cu 262.106 170.748 536.624 1
Cu 262.68 171.559 536.624 1
Cu 263.255 172.37 536.624 1
Cu 263.829 173.181 536.624 1
Cu 264.403 173.992 536.624 1
Cu 264.978 174.803 536.624 1
Cu 265.552 175.614 536.624 1
Cu 266.126 176.424 536.624 1
Cu 266.701 177.235 536.624 1
Cu 267.275 178.046 536.624 1
Cu 267.849 178.857 536.624 1
Cu 268.377 179.668 536.624 1
Cu 267.803 180.479 536.624 1
Cu 267.228 181.29 536.624 1
Cu 266.654 182.101 536.624 1
Cu 266.08 182.911 536.624 1
Cu 265.505 183.722 536.624 1
Cu 264.931 184.533 536.624 1
Cu 264.357 185.344 536.624 1
Cu 263.782 186.155 536.624 1
Cu 263.208 186.966 536.624 1
Cu 262.634 187.777 536.624 1
Cu 262.059 188.587 536.624 1
Cu 261.485 189.398 536.624 1
Cu 260.911 190.209 536.624 1
Cu 260.336 191.02 536.624 1
Cu 259.762 191.831 536.624 1
Cu 259.188 192.642 536.624 1
Cu 258.613 193.453 536.624 1
Cu 258.039 194.264 536.624 1
Cu 257.465 195.074 536.624 1
Cu 256.891 195.885 536.624 1
Cu 256.316 196.696 536.624 1
Cu 255.742 197.507 536.624 1
Cu 255.168 198.318 536.624 1
Cu 254.593 199.129 536.624 1
Cu 254.019 199.874 536.624 1
Cu 253.445 199.063 536.624 1
Cu 252.87 198.252 536.624 1
Cu 252.296 197.441 536.624 1
Cu 251.722 196.63 536.624 1
Cu 251.147 195.819 536.624 1
Cu 250.573 195.009 536.624 1
Cu 249.999 194.198 536.624 1
Cu 249.424 193.387 536.624 1
Cu 248.85 192.576 536.624 1
Cu 248.276 191.765 536.624 1
Cu 247.701 190.954 536.624 1
Cu 247.127 190.143 536.624 1
Cu 266.358 182.496 540.962 1
Cu 265.784 183.306 540.962 1
Cu 265.21 184.116 540.962 1
Cu 264.637 184.926 540.962 1
Cu 264.063 185.736 540.962 1
Cu 263.489 186.546 540.962 1
Cu 262.916 187.356 540.962 1
Cu 262.342 188.166 540.962 1
Cu 261.768 188.975 540.962 1
Cu 261.195 189.785 540.962 1
Cu 260.621 190.595 540.962 1
Cu 260.047 191.405 540.962 1
Cu 259.474 192.215 540.962 1
Cu 258.9 193.025 540.962 1
Cu 258.326 193.835 540.962 1
Cu 257.753 194.645 540.962 1
Cu 257.179 195.455 540.962 1
Cu 256.605 196.265 540.962 1
Cu 256.032 197.075 540.962 1
Cu 255.458 197.885 540.962 1
Cu 254.884 198.695 540.962 1
Cu 254.311 199.505 540.962 1
Cu 253.737 199.453 540.962 1
Cu 253.163 198.643 540.962 1
Cu 252.59 197.833 540.962 1
Cu 252.016 197.023 540.962 1
Cu 251.442 196.213 540.962 1
Cu 250.869 195.403 540.962 1
Cu 250.295 194.593 540.962 1
Cu 249.721 193.783 540.962 1
Cu 249.148 192.973 540.962 1
Cu 248.574 192.163 540.962 1
Cu 248 191.353 540.962 1
Cu 247.427 190.543 540.962 1
Cu 246.853 189.733 540.962 1
Cu 246.279 188.923 540.962 1
Cu 245.706 188.113 540.962 1
Cu 245.132 187.303 540.962 1
Cu 244.558 186.493 540.962 1
Cu 243.985 185.684 540.962 1
Cu 243.411 184.874 540.962 1
Cu 242.837 184.064 540.962 1
Cu 242.264 183.254 540.962 1
Cu 241.69 182.444 540.962 1
Cu 241.116 181.634 540.962 1
Cu 240.543 180.824 540.962 1
Cu 239.969 180.014 540.962 1
Cu 240.006 179.204 540.962 1
Cu 240.58 178.394 540.962 1
Cu 241.153 177.584 540.962 1
Cu 241.727 176.774 540.962 1
Cu 242.301 175.964 540.962 1
Cu 242.874 175.154 540.962 1
Cu 243.448 174.344 540.962 1
Cu 244.022 173.534 540.962 1
Cu 244.595 172.724 540.962 1
Cu 245.169 171.914 540.962 1
Cu 245.743 171.104 540.962 1
Cu 246.316 170.295 540.962 1
Cu 246.89 169.485 540.962 1
Cu 247.464 168.675 540.962 1
Cu 248.037 167.865 540.962 1
Cu 248.611 167.055 540.962 1
Cu 249.185 166.245 540.962 1
Cu 249.758 165.435 540.962 1
Cu 250.332 164.625 540.962 1
Cu 250.906 163.815 540.962 1
Cu 251.479 163.005 540.962 1
Cu 252.053 162.195 540.962 1
Cu 252.627 161.385 540.962 1
Cu 253.2 160.575 540.962 1
Cu 253.774 159.765 540.962 1
Cu 254.348 159.817 540.962 1
Cu 254.921 160.627 540.962 1
Cu 255.495 161.437 540.962 1
Cu 256.069 162.247 540.962 1
Cu 256.642 163.057 540.962 1
Cu 257.216 163.867 540.962 1
Cu 257.79 164.677 540.962 1
Cu 258.363 165.487 540.962 1
Cu 258.937 166.297 540.962 1
Cu 259.511 167.107 540.962 1
Cu 260.084 167.917 540.962 1
Cu 260.658 168.727 540.962 1
Cu 261.232 169.537 540.962 1
Cu 261.805 170.347 540.962 1
Cu 262.379 171.157 540.962 1
Cu 262.953 171.967 540.962 1
Cu 263.526 172.777 540.962 1
Cu 264.1 173.586 540.962 1
Cu 264.674 174.396 540.962 1
Cu 265.247 175.206 540.962 1
Cu 265.821 176.016 540.962 1
Cu 266.395 176.826 540.962 1
Cu 266.968 177.636 540.962 1
Cu 267.542 178.446 540.962 1
Cu 268.116 179.256 540.962 1
Cu 268.079 180.066 540.962 1
Cu 267.505 180.876 540.962 1
Cu 266.931 181.686 540.962 1
Cu 266.358 182.496 540.962 1
Cu 259.023 166.442 545.306 1
Cu 259.596 167.251 545.306 1
Cu 260.169 168.06 545.306 1
Cu 260.742 168.869 545.306 1
Cu 261.315 169.678 545.306 1
Cu 261.888 170.487 545.306 1
Cu 262.461 171.296 545.306 1
Cu 263.034 172.105 545.306 1
Cu 263.607 172.914 545.306 1
Cu 264.18 173.723 545.306 1
Cu 264.753 174.532 545.306 1
Cu 265.326 175.341 545.306 1
Cu 265.899 176.15 545.306 1
Cu 266.472 176.959 545.306 1
Cu 267.045 177.768 545.306 1
Cu 267.618 178.577 545.306 1
Cu 268.191 179.387 545.306 1
Cu 267.97 180.196 545.306 1
Cu 267.397 181.005 545.306 1
Cu 266.824 181.814 545.306 1
Cu 266.251 182.623 545.306 1
Cu 265.678 183.432 545.306 1
Cu 265.105 184.241 545.306 1
Cu 264.532 185.05 545.306 1
Cu 263.959 185.859 545.306 1
Cu 263.386 186.668 545.306 1
Cu 262.813 187.477 545.306 1
Cu 262.24 188.286 545.306 1
Cu 261.667 189.095 545.306 1
Cu 261.094 189.904 545.306 1
Cu 260.521 190.713 545.306 1
Cu 259.948 191.522 545.306 1
Cu 259.375 192.331 545.306 1
Cu 258.802 193.14 545.306 1
Cu 258.229 193.949 545.306 1
Cu 257.656 194.758 545.306 1
Cu 257.083 195.567 545.306 1
Cu 256.51 196.376 545.306 1
Cu 255.937 197.185 545.306 1
Cu 255.364 197.994 545.306 1
Cu 254.791 198.803 545.306 1
Cu 254.218 199.612 545.306 1
Cu 253.645 199.3 545.306 1
Cu 253.072 198.491 545.306 1
Cu 252.499 197.682 545.306 1
Cu 251.926 196.873 545.306 1
Cu 251.353 196.064 545.306 1
Cu 250.78 195.255 545.306 1
Cu 250.207 194.446 545.306 1
Cu 249.634 193.637 545.306 1
Cu 249.061 192.828 545.306 1
Cu 248.488 192.019 545.306 1
Cu 247.915 191.21 545.306 1
Cu 247.342 190.401 545.306 1
Cu 246.769 189.592 545.306 1
Cu 246.196 188.783 545.306 1
Cu 245.623 187.974 545.306 1
Cu 245.05 187.165 545.306 1
Cu 244.477 186.356 545.306 1
Cu 243.904 185.547 545.306 1
Cu 243.331 184.738 545.306 1
Cu 242.758 183.929 545.306 1
Cu 242.185 183.12 545.306 1
Cu 241.612 182.311 545.306 1
Cu 241.039 181.502 545.306 1
Cu 240.466 180.693 545.306 1
Cu 239.893 179.883 545.306 1
Cu 240.114 179.074 545.306 1
Cu 240.687 178.265 545.306 1
Cu 241.26 177.456 545.306 1
Cu 241.833 176.647 545.306 1
Cu 242.406 175.838 545.306 1
Cu 242.979 175.029 545.306 1
Cu 243.552 174.22 545.306 1
Cu 244.125 173.411 545.306 1
Cu 244.698 172.602 545.306 1
Cu 245.271 171.793 545.306 1
Cu 245.844 170.984 545.306 1
Cu 246.417 170.175 545.306 1
Cu 246.99 169.366 545.306 1
Cu 247.563 168.557 545.306 1
Cu 248.136 167.748 545.306 1
Cu 248.709 166.939 545.306 1
Cu 249.282 166.13 545.306 1
Cu 249.855 165.321 545.306 1
Cu 250.428 164.512 545.306 1
Cu 251.001 163.703 545.306 1
Cu 251.574 162.894 545.306 1
Cu 252.147 162.085 545.306 1
Cu 252.72 161.276 545.306 1
Cu 253.293 160.467 545.306 1
Cu 253.866 159.658 545.306 1
Cu 254.439 159.97 545.306 1
Cu 255.012 160.779 545.306 1
Cu 255.585 161.588 545.306 1
Cu 256.158 162.397 545.306 1
Cu 256.731 163.206 545.306 1
Cu 257.304 164.015 545.306 1
Cu 257.877 164.824 545.306 1
Cu 258.45 165.633 545.306 1
Cu 259.023 166.442 545.306 1
Cu 253.908 159.623 549.657 1
Cu 254.48 160.051 549.657 1
Cu 255.052 160.859 549.657 1
Cu 255.625 161.667 549.657 1
Cu 256.197 162.475 549.657 1
Cu 256.769 163.284 549.657 1
Cu 257.342 164.092 549.657 1
Cu 257.914 164.9 549.657 1
Cu 258.486 165.708 549.657 1
Cu 259.059 166.516 549.657 1
Cu 259.631 167.324 549.657 1
Cu 260.203 168.132 549.657 1
Cu 260.776 168.94 549.657 1
Cu 261.348 169.748 549.657 1
Cu 261.92 170.556 549.657 1
Cu 262.493 171.364 549.657 1
Cu 263.065 172.172 549.657 1
Cu 263.638 172.98 549.657 1
Cu 264.21 173.788 549.657 1
Cu 264.782 174.597 549.657 1
Cu 265.355 175.405 549.657 1
Cu 265.927 176.213 549.657 1
Cu 266.499 177.021 549.657 1
Cu 267.072 177.829 549.657 1
Cu 267.644 178.637 549.657 1
Cu 268.216 179.445 549.657 1
Cu 267.913 180.253 549.657 1
Cu 267.341 181.061 549.657 1
Cu 266.768 181.869 549.657 1
Cu 266.196 182.677 549.657 1
Cu 265.624 183.485 549.657 1
Cu 265.051 184.293 549.657 1
Cu 264.479 185.102 549.657 1
Cu 263.907 185.91 549.657 1
Cu 263.334 186.718 549.657 1
Cu 262.762 187.526 549.657 1
Cu 262.19 188.334 549.657 1
Cu 261.617 189.142 549.657 1
Cu 261.045 189.95 549.657 1
Cu 260.473 190.758 549.657 1
Cu 259.9 191.566 549.657 1
Cu 259.328 192.374 549.657 1
Cu 258.756 193.182 549.657 1
Cu 258.183 193.99 549.657 1
Cu 257.611 194.798 549.657 1
Cu 257.039 195.606 549.657 1
Cu 256.466 196.415 549.657 1
Cu 255.894 197.223 549.657 1
Cu 255.322 198.031 549.657 1
Cu 254.749 198.839 549.657 1
Cu 254.177 199.647 549.657 1
Cu 253.604 199.219 549.657 1
Cu 253.032 198.411 549.657 1
Cu 252.46 197.603 549.657 1
Cu 251.887 196.795 549.657 1
Cu 251.315 195.986 549.657 1
Cu 250.743 195.178 549.657 1
Cu 250.17 194.37 549.657 1
Cu 249.598 193.562 549.657 1
Cu 249.026 192.754 549.657 1
Cu 248.453 191.946 549.657 1
Cu 247.881 191.138 549.657 1
Cu 247.309 190.33 549.657 1
Cu 246.736 189.522 549.657 1
Cu 246.164 188.714 549.657 1
Cu 245.592 187.906 549.657 1
Cu 245.019 187.098 549.657 1
Cu 244.447 186.29 549.657 1
Cu 243.875 185.482 549.657 1
Cu 243.302 184.673 549.657 1
Cu 242.73 183.865 549.657 1
Cu 242.158 183.057 549.657 1
Cu 241.585 182.249 549.657 1
Cu 241.013 181.441 549.657 1
Cu 240.441 180.633 549.657 1
Cu 239.868 179.825 549.657 1
Cu 240.171 179.017 549.657 1
Cu 240.744 178.209 549.657 1
Cu 241.316 177.401 549.657 1
Cu 241.888 176.593 549.657 1
Cu 242.461 175.785 549.657 1
Cu 243.033 174.977 549.657 1
Cu 243.605 174.168 549.657 1
Cu 244.178 173.36 549.657 1
Cu 244.75 172.552 549.657 1
Cu 245.323 171.744 549.657 1
Cu 245.895 170.936 549.657 1
Cu 246.467 170.128 549.657 1
Cu 247.04 169.32 549.657 1
Cu 247.612 168.512 549.657 1
Cu 248.184 167.704 549.657 1
Cu 248.757 166.896 549.657 1
Cu 249.329 166.088 549.657 1
Cu 249.901 165.28 549.657 1
Cu 250.474 164.472 549.657 1
Cu 251.046 163.664 549.657 1
Cu 251.618 162.855 549.657 1
Cu 252.191 162.047 549.657 1
Cu 252.763 161.239 549.657 1
Cu 253.335 160.431 549.657 1
Cu 253.908 159.623 549.657 1
Cu 259.319 192.363 554.013 1
Cu 258.748 193.17 554.013 1
Cu 258.176 193.977 554.013 1
Cu 257.604 194.784 554.013 1
Cu 257.033 195.591 554.013 1
Cu 256.461 196.398 554.013 1
Cu 255.889 197.205 554.013 1
Cu 255.318 198.012 554.013 1
Cu 254.746 198.82 554.013 1
Cu 254.174 199.627 554.013 1
Cu 253.603 199.192 554.013 1
Cu 253.031 198.385 554.013 1
Cu 252.459 197.578 554.013 1
Cu 251.888 196.771 554.013 1
Cu 251.316 195.964 554.013 1
Cu 250.744 195.157 554.013 1
Cu 250.173 194.35 554.013 1
Cu 249.601 193.542 554.013 1
Cu 249.029 192.735 554.013 1
Cu 248.458 191.928 554.013 1
Cu 247.886 191.121 554.013 1
Cu 247.314 190.314 554.013 1
Cu 246.743 189.507 554.013 1
Cu 246.171 188.7 554.013 1
Cu 245.599 187.893 554.013 1
Cu 245.028 187.085 554.013 1
Cu 244.456 186.278 554.013 1
Cu 243.884 185.471 554.013 1
Cu 243.313 184.664 554.013 1
Cu 242.741 183.857 554.013 1
Cu 242.169 183.05 554.013 1
Cu 241.598 182.243 554.013 1
Cu 241.026 181.436 554.013 1
Cu 240.454 180.628 554.013 1
Cu 239.882 179.821 554.013 1
Cu 240.19 179.014 554.013 1
Cu 240.762 178.207 554.013 1
Cu 241.334 177.4 554.013 1
Cu 241.905 176.593 554.013 1
Cu 242.477 175.786 554.013 1
Cu 243.049 174.979 554.013 1
Cu 243.62 174.171 554.013 1
Cu 244.192 173.364 554.013 1
Cu 244.764 172.557 554.013 1
Cu 245.335 171.75 554.013 1
Cu 245.907 170.943 554.013 1
Cu 246.479 170.136 554.013 1
Cu 247.05 169.329 554.013 1
Cu 247.622 168.522 554.013 1
Cu 248.194 167.715 554.013 1
Cu 248.765 166.907 554.013 1
Cu 249.337 166.1 554.013 1
Cu 249.909 165.293 554.013 1
Cu 250.48 164.486 554.013 1
Cu 251.052 163.679 554.013 1
Cu 251.624 162.872 554.013 1
Cu 252.195 162.065 554.013 1
Cu 252.767 161.258 554.013 1
Cu 253.339 160.45 554.013 1
Cu 253.91 159.643 554.013 1
Cu 254.482 160.078 554.013 1
Cu 255.054 160.885 554.013 1
Cu 255.625 161.692 554.013 1
Cu 256.197 162.499 554.013 1
Cu 256.769 163.306 554.013 1
Cu 257.34 164.113 554.013 1
Cu 257.912 164.92 554.013 1
Cu 258.484 165.728 554.013 1
Cu 259.055 166.535 554.013 1
Cu 259.627 167.342 554.013 1
Cu 260.199 168.149 554.013 1
Cu 260.77 168.956 554.013 1
Cu 261.342 169.763 554.013 1
Cu 261.914 170.57 554.013 1
Cu 262.485 171.377 554.013 1
Cu 263.057 172.185 554.013 1
Cu 263.629 172.992 554.013 1
Cu 264.2 173.799 554.013 1
Cu 264.772 174.606 554.013 1
Cu 265.344 175.413 554.013 1
Cu 265.915 176.22 554.013 1
Cu 266.487 177.027 554.013 1
Cu 267.059 177.834 554.013 1
Cu 267.63 178.642 554.013 1
Cu 268.202 179.449 554.013 1
Cu 267.894 180.256 554.013 1
Cu 267.323 181.063 554.013 1
Cu 266.751 181.87 554.013 1
Cu 266.179 182.677 554.013 1
Cu 265.608 183.484 554.013 1
Cu 265.036 184.291 554.013 1
Cu 264.464 185.099 554.013 1
Cu 263.893 185.906 554.013 1
Cu 263.321 186.713 554.013 1
Cu 262.749 187.52 554.013 1
Cu 262.178 188.327 554.013 1
Cu 261.606 189.134 554.013 1
Cu 261.034 189.941 554.013 1
Cu 260.463 190.748 554.013 1
Cu 259.891 191.555 554.013 1
Cu 259.319 192.363 554.013 1
Cu 253.362 160.442 558.375 1
Cu 253.933 159.636 558.375 1
Cu 254.504 160.132 558.375 1
Cu 255.075 160.939 558.375 1
Cu 255.646 161.745 558.375 1
Cu 256.217 162.551 558.375 1
Cu 256.788 163.357 558.375 1
Cu 257.359 164.163 558.375 1
Cu 257.93 164.969 558.375 1
Cu 258.501 165.775 558.375 1
Cu 259.072 166.582 558.375 1
Cu 259.643 167.388 558.375 1
Cu 260.214 168.194 558.375 1
Cu 260.784 169 558.375 1
Cu 261.355 169.806 558.375 1
Cu 261.926 170.612 558.375 1
Cu 262.497 171.419 558.375 1
Cu 263.068 172.225 558.375 1
Cu 263.639 173.031 558.375 1
Cu 264.21 173.837 558.375 1
Cu 264.781 174.643 558.375 1
Cu 265.352 175.449 558.375 1
Cu 265.923 176.256 558.375 1
Cu 266.494 177.062 558.375 1
Cu 267.065 177.868 558.375 1
Cu 267.636 178.674 558.375 1
Cu 268.207 179.48 558.375 1
Cu 267.856 180.286 558.375 1
Cu 267.285 181.093 558.375 1
Cu 266.714 181.899 558.375 1
Cu 266.143 182.705 558.375 1
Cu 265.572 183.511 558.375 1
Cu 265.001 184.317 558.375 1
Cu 264.43 185.123 558.375 1
Cu 263.859 185.93 558.375 1
Cu 263.288 186.736 558.375 1
Cu 262.717 187.542 558.375 1
Cu 262.146 188.348 558.375 1
Cu 261.575 189.154 558.375 1
Cu 261.004 189.96 558.375 1
Cu 260.433 190.766 558.375 1
Cu 259.862 191.573 558.375 1
Cu 259.291 192.379 558.375 1
Cu 258.72 193.185 558.375 1
Cu 258.149 193.991 558.375 1
Cu 257.578 194.797 558.375 1
Cu 257.007 195.603 558.375 1
Cu 256.436 196.41 558.375 1
Cu 255.865 197.216 558.375 1
Cu 255.294 198.022 558.375 1
Cu 254.723 198.828 558.375 1
Cu 254.152 199.634 558.375 1
Cu 253.581 199.138 558.375 1
Cu 253.01 198.331 558.375 1
Cu 252.439 197.525 558.375 1
Cu 251.868 196.719 558.375 1
Cu 251.297 195.913 558.375 1
Cu 250.726 195.107 558.375 1
Cu 250.155 194.301 558.375 1
Cu 249.584 193.495 558.375 1
Cu 249.013 192.688 558.375 1
Cu 248.442 191.882 558.375 1
Cu 247.871 191.076 558.375 1
Cu 247.3 190.27 558.375 1
Cu 246.729 189.464 558.375 1
Cu 246.158 188.658 558.375 1
Cu 245.587 187.851 558.375 1
Cu 245.016 187.045 558.375 1
Cu 244.445 186.239 558.375 1
Cu 243.874 185.433 558.375 1
Cu 243.303 184.627 558.375 1
Cu 242.732 183.821 558.375 1
Cu 242.161 183.014 558.375 1
Cu 241.59 182.208 558.375 1
Cu 241.019 181.402 558.375 1
Cu 240.448 180.596 558.375 1
Cu 239.877 179.79 558.375 1
Cu 240.229 178.984 558.375 1
Cu 240.8 178.177 558.375 1
Cu 241.371 177.371 558.375 1
Cu 241.942 176.565 558.375 1
Cu 242.513 175.759 558.375 1
Cu 243.084 174.953 558.375 1
Cu 243.655 174.147 558.375 1
Cu 244.226 173.34 558.375 1
Cu 244.797 172.534 558.375 1
Cu 245.368 171.728 558.375 1
Cu 245.939 170.922 558.375 1
Cu 246.51 170.116 558.375 1
Cu 247.081 169.31 558.375 1
Cu 247.652 168.504 558.375 1
Cu 248.223 167.697 558.375 1
Cu 248.794 166.891 558.375 1
Cu 249.365 166.085 558.375 1
Cu 249.936 165.279 558.375 1
Cu 250.507 164.473 558.375 1
Cu 251.078 163.667 558.375 1
Cu 251.649 162.86 558.375 1
Cu 252.22 162.054 558.375 1
Cu 252.791 161.248 558.375 1
Cu 253.362 160.442 558.375 1
Cu 259.743 167.554 562.743 1
Cu 260.313 168.359 562.743 1
Cu 260.883 169.164 562.743 1
Cu 261.454 169.969 562.743 1
Cu 262.024 170.774 562.743 1
Cu 262.594 171.58 562.743 1
Cu 263.165 172.385 562.743 1
Cu 263.735 173.19 562.743 1
Cu 264.305 173.995 562.743 1
Cu 264.876 174.8 562.743 1
Cu 265.446 175.606 562.743 1
Cu 266.016 176.411 562.743 1
Cu 266.586 177.216 562.743 1
Cu 267.157 178.021 562.743 1
Cu 267.727 178.826 562.743 1
Cu 268.297 179.632 562.743 1
Cu 267.732 180.437 562.743 1
Cu 267.162 181.242 562.743 1
Cu 266.591 182.047 562.743 1
Cu 266.021 182.852 562.743 1
Cu 265.451 183.657 562.743 1
Cu 264.88 184.463 562.743 1
Cu 264.31 185.268 562.743 1
Cu 263.74 186.073 562.743 1
Cu 263.17 186.878 562.743 1
Cu 262.599 187.683 562.743 1
Cu 262.029 188.489 562.743 1
Cu 261.459 189.294 562.743 1
Cu 260.888 190.099 562.743 1
Cu 260.318 190.904 562.743 1
Cu 259.748 191.709 562.743 1
Cu 259.177 192.515 562.743 1
Cu 258.607 193.32 562.743 1
Cu 258.037 194.125 562.743 1
Cu 257.467 194.93 562.743 1
Cu 256.896 195.735 562.743 1
Cu 256.326 196.541 562.743 1
Cu 255.756 197.346 562.743 1
Cu 255.185 198.151 562.743 1
Cu 254.615 198.956 562.743 1
Cu 254.045 199.761 562.743 1
Cu 253.474 198.963 562.743 1
Cu 252.904 198.158 562.743 1
Cu 252.334 197.353 562.743 1
Cu 251.764 196.547 562.743 1
Cu 251.193 195.742 562.743 1
Cu 250.623 194.937 562.743 1
Cu 250.053 194.132 562.743 1
Cu 249.482 193.327 562.743 1
Cu 248.912 192.521 562.743 1
Cu 248.342 191.716 562.743 1
Cu 247.771 190.911 562.743 1
Cu 247.201 190.106 562.743 1
Cu 246.631 189.301 562.743 1
Cu 246.06 188.496 562.743 1
Cu 245.49 187.69 562.743 1
Cu 244.92 186.885 562.743 1
Cu 244.35 186.08 562.743 1
Cu 243.779 185.275 562.743 1
Cu 243.209 184.47 562.743 1
Cu 242.639 183.664 562.743 1
Cu 242.068 182.859 562.743 1
Cu 241.498 182.054 562.743 1
Cu 240.928 181.249 562.743 1
Cu 240.357 180.444 562.743 1
Cu 239.787 179.638 562.743 1
Cu 240.353 178.833 562.743 1
Cu 240.923 178.028 562.743 1
Cu 241.493 177.223 562.743 1
Cu 242.063 176.418 562.743 1
Cu 242.634 175.613 562.743 1
Cu 243.204 174.807 562.743 1
Cu 243.774 174.002 562.743 1
Cu 244.345 173.197 562.743 1
Cu 244.915 172.392 562.743 1
Cu 245.485 171.587 562.743 1
Cu 246.056 170.781 562.743 1
Cu 246.626 169.976 562.743 1
Cu 247.196 169.171 562.743 1
Cu 247.766 168.366 562.743 1
Cu 248.337 167.561 562.743 1
Cu 248.907 166.755 562.743 1
Cu 249.477 165.95 562.743 1
Cu 250.048 165.145 562.743 1
Cu 250.618 164.34 562.743 1
Cu 251.188 163.535 562.743 1
Cu 251.759 162.729 562.743 1
Cu 252.329 161.924 562.743 1
Cu 252.899 161.119 562.743 1
Cu 253.469 160.314 562.743 1
Cu 254.04 159.509 562.743 1
Cu 254.61 160.307 562.743 1
Cu 255.18 161.112 562.743 1
Cu 255.751 161.917 562.743 1
Cu 256.321 162.723 562.743 1
Cu 256.891 163.528 562.743 1
Cu 257.462 164.333 562.743 1
Cu 258.032 165.138 562.743 1
Cu 258.602 165.943 562.743 1
Cu 259.173 166.749 562.743 1
Cu 259.743 167.554 562.743 1
Cu 259.248 192.39 567.117 1
Cu 258.678 193.195 567.117 1
Cu 258.109 193.999 567.117 1
Cu 257.539 194.803 567.117 1
Cu 256.97 195.607 567.117 1
Cu 256.4 196.411 567.117 1
Cu 255.83 197.216 567.117 1
Cu 255.261 198.02 567.117 1
Cu 254.691 198.824 567.117 1
Cu 254.122 199.628 567.117 1
Cu 253.552 199.048 567.117 1
Cu 252.982 198.244 567.117 1
Cu 252.413 197.44 567.117 1
Cu 251.843 196.635 567.117 1
Cu 251.274 195.831 567.117 1
Cu 250.704 195.027 567.117 1
Cu 250.134 194.223 567.117 1
Cu 249.565 193.419 567.117 1
Cu 248.995 192.614 567.117 1
Cu 248.426 191.81 567.117 1
Cu 247.856 191.006 567.117 1
Cu 247.286 190.202 567.117 1
Cu 246.717 189.397 567.117 1
Cu 246.147 188.593 567.117 1
Cu 245.577 187.789 567.117 1
Cu 245.008 186.985 567.117 1
Cu 244.438 186.181 567.117 1
Cu 243.869 185.376 567.117 1
Cu 243.299 184.572 567.117 1
Cu 242.729 183.768 567.117 1
Cu 242.16 182.964 567.117 1
Cu 241.59 182.16 567.117 1
Cu 241.021 181.355 567.117 1
Cu 240.451 180.551 567.117 1
Cu 239.881 179.747 567.117 1
Cu 240.292 178.943 567.117 1
Cu 240.862 178.139 567.117 1
Cu 241.432 177.334 567.117 1
Cu 242.001 176.53 567.117 1
Cu 242.571 175.726 567.117 1
Cu 243.14 174.922 567.117 1
Cu 243.71 174.118 567.117 1
Cu 244.28 173.313 567.117 1
Cu 244.849 172.509 567.117 1
Cu 245.419 171.705 567.117 1
Cu 245.988 170.901 567.117 1
Cu 246.558 170.097 567.117 1
Cu 247.128 169.292 567.117 1
Cu 247.697 168.488 567.117 1
Cu 248.267 167.684 567.117 1
Cu 248.836 166.88 567.117 1
Cu 249.406 166.075 567.117 1
Cu 249.976 165.271 567.117 1
Cu 250.545 164.467 567.117 1
Cu 251.115 163.663 567.117 1
Cu 251.685 162.859 567.117 1
Cu 252.254 162.054 567.117 1
Cu 252.824 161.25 567.117 1
Cu 253.393 160.446 567.117 1
Cu 253.963 159.642 567.117 1
Cu 254.533 160.222 567.117 1
Cu 255.102 161.026 567.117 1
Cu 255.672 161.83 567.117 1
Cu 256.241 162.635 567.117 1
Cu 256.811 163.439 567.117 1
Cu 257.381 164.243 567.117 1
Cu 257.95 165.047 567.117 1
Cu 258.52 165.851 567.117 1
Cu 259.089 166.656 567.117 1
Cu 259.659 167.46 567.117 1
Cu 260.229 168.264 567.117 1
Cu 260.798 169.068 567.117 1
Cu 261.368 169.873 567.117 1
Cu 261.937 170.677 567.117 1
Cu 262.507 171.481 567.117 1
Cu 263.077 172.285 567.117 1
Cu 263.646 173.089 567.117 1
Cu 264.216 173.894 567.117 1
Cu 264.785 174.698 567.117 1
Cu 265.355 175.502 567.117 1
Cu 265.925 176.306 567.117 1
Cu 266.494 177.11 567.117 1
Cu 267.064 177.915 567.117 1
Cu 267.633 178.719 567.117 1
Cu 268.203 179.523 567.117 1
Cu 267.792 180.327 567.117 1
Cu 267.222 181.131 567.117 1
Cu 266.653 181.936 567.117 1
Cu 266.083 182.74 567.117 1
Cu 265.514 183.544 567.117 1
Cu 264.944 184.348 567.117 1
Cu 264.374 185.152 567.117 1
Cu 263.805 185.957 567.117 1
Cu 263.235 186.761 567.117 1
Cu 262.666 187.565 567.117 1
Cu 262.096 188.369 567.117 1
Cu 261.526 189.173 567.117 1
Cu 260.957 189.978 567.117 1
Cu 260.387 190.782 567.117 1
Cu 259.818 191.586 567.117 1
Cu 259.248 192.39 567.117 1
Cu 253.972 159.654 571.497 1
Cu 254.541 160.259 571.497 1
Cu 255.11 161.062 571.497 1
Cu 255.679 161.865 571.497 1
Cu 256.248 162.669 571.497 1
Cu 256.817 163.472 571.497 1
Cu 257.386 164.275 571.497 1
Cu 257.955 165.078 571.497 1
Cu 258.523 165.881 571.497 1
Cu 259.092 166.685 571.497 1
Cu 259.661 167.488 571.497 1
Cu 260.23 168.291 571.497 1
Cu 260.799 169.094 571.497 1
Cu 261.368 169.898 571.497 1
Cu 261.937 170.701 571.497 1
Cu 262.506 171.504 571.497 1
Cu 263.075 172.307 571.497 1
Cu 263.644 173.11 571.497 1
Cu 264.212 173.914 571.497 1
Cu 264.781 174.717 571.497 1
Cu 265.35 175.52 571.497 1
Cu 265.919 176.323 571.497 1
Cu 266.488 177.126 571.497 1
Cu 267.057 177.93 571.497 1
Cu 267.626 178.733 571.497 1
Cu 268.195 179.536 571.497 1
Cu 267.766 180.339 571.497 1
Cu 267.197 181.143 571.497 1
Cu 266.628 181.946 571.497 1
Cu 266.059 182.749 571.497 1
Cu 265.49 183.552 571.497 1
Cu 264.921 184.355 571.497 1
Cu 264.353 185.159 571.497 1
Cu 263.784 185.962 571.497 1
Cu 263.215 186.765 571.497 1
Cu 262.646 187.568 571.497 1
Cu 262.077 188.371 571.497 1
Cu 261.508 189.175 571.497 1
Cu 260.939 189.978 571.497 1
Cu 260.37 190.781 571.497 1
Cu 259.801 191.584 571.497 1
Cu 259.232 192.388 571.497 1
Cu 258.664 193.191 571.497 1
Cu 258.095 193.994 571.497 1
Cu 257.526 194.797 571.497 1
Cu 256.957 195.6 571.497 1
Cu 256.388 196.404 571.497 1
Cu 255.819 197.207 571.497 1
Cu 255.25 198.01 571.497 1
Cu 254.681 198.813 571.497 1
Cu 254.112 199.616 571.497 1
Cu 253.543 199.011 571.497 1
Cu 252.975 198.208 571.497 1
Cu 252.406 197.405 571.497 1
Cu 251.837 196.601 571.497 1
Cu 251.268 195.798 571.497 1
Cu 250.699 194.995 571.497 1
Cu 250.13 194.192 571.497 1
Cu 249.561 193.389 571.497 1
Cu 248.992 192.585 571.497 1
Cu 248.423 191.782 571.497 1
Cu 247.854 190.979 571.497 1
Cu 247.285 190.176 571.497 1
Cu 246.717 189.372 571.497 1
Cu 246.148 188.569 571.497 1
Cu 245.579 187.766 571.497 1
Cu 245.01 186.963 571.497 1
Cu 244.441 186.16 571.497 1
Cu 243.872 185.356 571.497 1
Cu 243.303 184.553 571.497 1
Cu 242.734 183.75 571.497 1
Cu 242.165 182.947 571.497 1
Cu 241.596 182.144 571.497 1
Cu 241.028 181.34 571.497 1
Cu 240.459 180.537 571.497 1
Cu 239.89 179.734 571.497 1
Cu 240.319 178.931 571.497 1
Cu 240.887 178.127 571.497 1
Cu 241.456 177.324 571.497 1
Cu 242.025 176.521 571.497 1
Cu 242.594 175.718 571.497 1
Cu 243.163 174.915 571.497 1
Cu 243.732 174.111 571.497 1
Cu 244.301 173.308 571.497 1
Cu 244.87 172.505 571.497 1
Cu 245.439 171.702 571.497 1
Cu 246.008 170.899 571.497 1
Cu 246.576 170.095 571.497 1
Cu 247.145 169.292 571.497 1
Cu 247.714 168.489 571.497 1
Cu 248.283 167.686 571.497 1
Cu 248.852 166.882 571.497 1
Cu 249.421 166.079 571.497 1
Cu 249.99 165.276 571.497 1
Cu 250.559 164.473 571.497 1
Cu 251.128 163.67 571.497 1
Cu 251.697 162.866 571.497 1
Cu 252.265 162.063 571.497 1
Cu 252.834 161.26 571.497 1
Cu 253.403 160.457 571.497 1
Cu 253.972 159.654 571.497 1
Cu 263.631 173.118 575.883 1
Cu 264.199 173.92 575.883 1
Cu 264.768 174.722 575.883 1
Cu 265.336 175.525 575.883 1
Cu 265.904 176.327 575.883 1
Cu 266.472 177.129 575.883 1
Cu 267.04 177.931 575.883 1
Cu 267.609 178.734 575.883 1
Cu 268.177 179.536 575.883 1
Cu 267.749 180.338 575.883 1
Cu 267.181 181.14 575.883 1
Cu 266.613 181.942 575.883 1
Cu 266.045 182.745 575.883 1
Cu 265.476 183.547 575.883 1
Cu 264.908 184.349 575.883 1
Cu 264.34 185.151 575.883 1
Cu 263.772 185.953 575.883 1
Cu 263.204 186.756 575.883 1
Cu 262.635 187.558 575.883 1
Cu 262.067 188.36 575.883 1
Cu 261.499 189.162 575.883 1
Cu 260.931 189.964 575.883 1
Cu 260.363 190.767 575.883 1
Cu 259.794 191.569 575.883 1
Cu 259.226 192.371 575.883 1
Cu 258.658 193.173 575.883 1
Cu 258.09 193.976 575.883 1
Cu 257.522 194.778 575.883 1
Cu 256.954 195.58 575.883 1
Cu 256.385 196.382 575.883 1
Cu 255.817 197.184 575.883 1
Cu 255.249 197.987 575.883 1
Cu 254.681 198.789 575.883 1
Cu 254.113 199.591 575.883 1
Cu 253.544 198.987 575.883 1
Cu 252.976 198.185 575.883 1
Cu 252.408 197.383 575.883 1
Cu 251.84 196.581 575.883 1
Cu 251.272 195.778 575.883 1
Cu 250.703 194.976 575.883 1
Cu 250.135 194.174 575.883 1
Cu 249.567 193.372 575.883 1
Cu 248.999 192.57 575.883 1
Cu 248.431 191.767 575.883 1
Cu 247.862 190.965 575.883 1
Cu 247.294 190.163 575.883 1
Cu 246.726 189.361 575.883 1
Cu 246.158 188.559 575.883 1
Cu 245.59 187.756 575.883 1
Cu 245.021 186.954 575.883 1
Cu 244.453 186.152 575.883 1
Cu 243.885 185.35 575.883 1
Cu 243.317 184.548 575.883 1
Cu 242.749 183.745 575.883 1
Cu 242.181 182.943 575.883 1
Cu 241.612 182.141 575.883 1
Cu 241.044 181.339 575.883 1
Cu 240.476 180.536 575.883 1
Cu 239.908 179.734 575.883 1
Cu 240.335 178.932 575.883 1
Cu 240.904 178.13 575.883 1
Cu 241.472 177.328 575.883 1
Cu 242.04 176.525 575.883 1
Cu 242.608 175.723 575.883 1
Cu 243.176 174.921 575.883 1
Cu 243.744 174.119 575.883 1
Cu 244.313 173.317 575.883 1
Cu 244.881 172.514 575.883 1
Cu 245.449 171.712 575.883 1
Cu 246.017 170.91 575.883 1
Cu 246.585 170.108 575.883 1
Cu 247.154 169.306 575.883 1
Cu 247.722 168.503 575.883 1
Cu 248.29 167.701 575.883 1
Cu 248.858 166.899 575.883 1
Cu 249.426 166.097 575.883 1
Cu 249.995 165.294 575.883 1
Cu 250.563 164.492 575.883 1
Cu 251.131 163.69 575.883 1
Cu 251.699 162.888 575.883 1
Cu 252.267 162.086 575.883 1
Cu 252.836 161.283 575.883 1
Cu 253.404 160.481 575.883 1
Cu 253.972 159.679 575.883 1
Cu 254.54 160.283 575.883 1
Cu 255.108 161.085 575.883 1
Cu 255.677 161.887 575.883 1
Cu 256.245 162.689 575.883 1
Cu 256.813 163.492 575.883 1
Cu 257.381 164.294 575.883 1
Cu 257.949 165.096 575.883 1
Cu 258.517 165.898 575.883 1
Cu 259.086 166.7 575.883 1
Cu 259.654 167.503 575.883 1
Cu 260.222 168.305 575.883 1
Cu 260.79 169.107 575.883 1
Cu 261.358 169.909 575.883 1
Cu 261.927 170.711 575.883 1
Cu 262.495 171.514 575.883 1
Cu 263.063 172.316 575.883 1
Cu 263.631 173.118 575.883 1
Cu 254.361 160.055 580.274 1
Cu 254.928 160.856 580.274 1
Cu 255.496 161.657 580.274 1
Cu 256.063 162.458 580.274 1
Cu 256.631 163.259 580.274 1
Cu 257.198 164.061 580.274 1
Cu 257.766 164.862 580.274 1
Cu 258.333 165.663 580.274 1
Cu 258.9 166.464 580.274 1
Cu 259.468 167.265 580.274 1
Cu 260.035 168.067 580.274 1
Cu 260.603 168.868 580.274 1
Cu 261.17 169.669 580.274 1
Cu 261.738 170.47 580.274 1
Cu 262.305 171.271 580.274 1
Cu 262.873 172.073 580.274 1
Cu 263.44 172.874 580.274 1
Cu 264.008 173.675 580.274 1
Cu 264.575 174.476 580.274 1
Cu 265.143 175.277 580.274 1
Cu 265.71 176.079 580.274 1
Cu 266.278 176.88 580.274 1
Cu 266.845 177.681 580.274 1
Cu 267.413 178.482 580.274 1
Cu 267.98 179.283 580.274 1
Cu 267.911 180.085 580.274 1
Cu 267.343 180.886 580.274 1
Cu 266.776 181.687 580.274 1
Cu 266.208 182.488 580.274 1
Cu 265.641 183.289 580.274 1
Cu 265.073 184.091 580.274 1
Cu 264.506 184.892 580.274 1
Cu 263.938 185.693 580.274 1
Cu 263.371 186.494 580.274 1
Cu 262.803 187.295 580.274 1
Cu 262.236 188.097 580.274 1
Cu 261.668 188.898 580.274 1
Cu 261.101 189.699 580.274 1
Cu 260.533 190.5 580.274 1
Cu 259.966 191.301 580.274 1
Cu 259.399 192.103 580.274 1
Cu 258.831 192.904 580.274 1
Cu 258.264 193.705 580.274 1
Cu 257.696 194.506 580.274 1
Cu 257.129 195.307 580.274 1
Cu 256.561 196.109 580.274 1
Cu 255.994 196.91 580.274 1
Cu 255.426 197.711 580.274 1
Cu 254.859 198.512 580.274 1
Cu 254.291 199.313 580.274 1
Cu 253.724 199.215 580.274 1
Cu 253.156 198.414 580.274 1
Cu 252.589 197.613 580.274 1
Cu 252.021 196.812 580.274 1
Cu 251.454 196.011 580.274 1
Cu 250.886 195.209 580.274 1
Cu 250.319 194.408 580.274 1
Cu 249.751 193.607 580.274 1
Cu 249.184 192.806 580.274 1
Cu 248.617 192.005 580.274 1
Cu 248.049 191.203 580.274 1
Cu 247.482 190.402 580.274 1
Cu 246.914 189.601 580.274 1
Cu 246.347 188.8 580.274 1
Cu 245.779 187.999 580.274 1
Cu 245.212 187.197 580.274 1
Cu 244.644 186.396 580.274 1
Cu 244.077 185.595 580.274 1
Cu 243.509 184.794 580.274 1
Cu 242.942 183.993 580.274 1
Cu 242.374 183.191 580.274 1
Cu 241.807 182.39 580.274 1
Cu 241.239 181.589 580.274 1
Cu 240.672 180.788 580.274 1
Cu 240.104 179.987 580.274 1
Cu 240.174 179.185 580.274 1
Cu 240.741 178.384 580.274 1
Cu 241.309 177.583 580.274 1
Cu 241.876 176.782 580.274 1
Cu 242.444 175.981 580.274 1
Cu 243.011 175.179 580.274 1
Cu 243.579 174.378 580.274 1
Cu 244.146 173.577 580.274 1
Cu 244.714 172.776 580.274 1
Cu 245.281 171.975 580.274 1
Cu 245.849 171.173 580.274 1
Cu 246.416 170.372 580.274 1
Cu 246.984 169.571 580.274 1
Cu 247.551 168.77 580.274 1
Cu 248.118 167.969 580.274 1
Cu 248.686 167.167 580.274 1
Cu 249.253 166.366 580.274 1
Cu 249.821 165.565 580.274 1
Cu 250.388 164.764 580.274 1
Cu 250.956 163.963 580.274 1
Cu 251.523 163.161 580.274 1
Cu 252.091 162.36 580.274 1
Cu 252.658 161.559 580.274 1
Cu 253.226 160.758 580.274 1
Cu 253.793 159.957 580.274 1
Cu 254.361 160.055 580.274 1
Cu 242.081 182.751 584.671 1
Cu 241.514 181.951 584.671 1
Cu 240.947 181.151 584.671 1
Cu 240.38 180.351 584.671 1
Cu 239.933 179.55 584.671 1
Cu 240.5 178.75 584.671 1
Cu 241.067 177.95 584.671 1
Cu 241.634 177.15 584.671 1
Cu 242.2 176.35 584.671 1
Cu 242.767 175.55 584.671 1
Cu 243.334 174.749 584.671 1
Cu 243.901 173.949 584.671 1
Cu 244.467 173.149 584.671 1
Cu 245.034 172.349 584.671 1
Cu 245.601 171.549 584.671 1
Cu 246.168 170.748 584.671 1
Cu 246.734 169.948 584.671 1
Cu 247.301 169.148 584.671 1
Cu 247.868 168.348 584.671 1
Cu 248.435 167.548 584.671 1
Cu 249.001 166.748 584.671 1
Cu 249.568 165.947 584.671 1
Cu 250.135 165.147 584.671 1
Cu 250.702 164.347 584.671 1
Cu 251.268 163.547 584.671 1
Cu 251.835 162.747 584.671 1
Cu 252.402 161.947 584.671 1
Cu 252.969 161.146 584.671 1
Cu 253.535 160.346 584.671 1
Cu 254.102 159.715 584.671 1
Cu 254.669 160.515 584.671 1
Cu 255.236 161.316 584.671 1
Cu 255.802 162.116 584.671 1
Cu 256.369 162.916 584.671 1
Cu 256.936 163.716 584.671 1
Cu 257.503 164.516 584.671 1
Cu 258.069 165.316 584.671 1
Cu 258.636 166.117 584.671 1
Cu 259.203 166.917 584.671 1
Cu 259.77 167.717 584.671 1
Cu 260.336 168.517 584.671 1
Cu 260.903 169.317 584.671 1
Cu 261.47 170.118 584.671 1
Cu 262.037 170.918 584.671 1
Cu 262.603 171.718 584.671 1
Cu 263.17 172.518 584.671 1
Cu 263.737 173.318 584.671 1
Cu 264.304 174.118 584.671 1
Cu 264.87 174.919 584.671 1
Cu 265.437 175.719 584.671 1
Cu 266.004 176.519 584.671 1
Cu 266.571 177.319 584.671 1
Cu 267.137 178.119 584.671 1
Cu 267.704 178.919 584.671 1
Cu 268.151 179.72 584.671 1
Cu 267.584 180.52 584.671 1
Cu 267.018 181.32 584.671 1
Cu 266.451 182.12 584.671 1
Cu 265.884 182.92 584.671 1
Cu 265.317 183.72 584.671 1
Cu 264.751 184.521 584.671 1
Cu 264.184 185.321 584.671 1
Cu 263.617 186.121 584.671 1
Cu 263.05 186.921 584.671 1
Cu 262.484 187.721 584.671 1
Cu 261.917 188.522 584.671 1
Cu 261.35 189.322 584.671 1
Cu 260.783 190.122 584.671 1
Cu 260.217 190.922 584.671 1
Cu 259.65 191.722 584.671 1
Cu 259.083 192.522 584.671 1
Cu 258.516 193.323 584.671 1
Cu 257.95 194.123 584.671 1
Cu 257.383 194.923 584.671 1
Cu 256.816 195.723 584.671 1
Cu 256.249 196.523 584.671 1
Cu 255.683 197.323 584.671 1
Cu 255.116 198.124 584.671 1
Cu 254.549 198.924 584.671 1
Cu 253.982 199.555 584.671 1
Cu 253.416 198.755 584.671 1
Cu 252.849 197.954 584.671 1
Cu 252.282 197.154 584.671 1
Cu 251.715 196.354 584.671 1
Cu 251.149 195.554 584.671 1
Cu 250.582 194.754 584.671 1
Cu 250.015 193.954 584.671 1
Cu 249.448 193.153 584.671 1
Cu 248.882 192.353 584.671 1
Cu 248.315 191.553 584.671 1
Cu 247.748 190.753 584.671 1
Cu 247.181 189.953 584.671 1
Cu 246.615 189.152 584.671 1
Cu 246.048 188.352 584.671 1
Cu 245.481 187.552 584.671 1
Cu 244.914 186.752 584.671 1
Cu 244.348 185.952 584.671 1
Cu 243.781 185.152 584.671 1
Cu 243.214 184.351 584.671 1
Cu 242.647 183.551 584.671 1
Cu 242.081 182.751 584.671 1
Cu 251.032 195.364 589.074 1
Cu 250.466 194.565 589.074 1
Cu 249.9 193.765 589.074 1
Cu 249.334 192.966 589.074 1
Cu 248.768 192.167 589.074 1
Cu 248.202 191.368 589.074 1
Cu 247.636 190.569 589.074 1
Cu 247.07 189.77 589.074 1
Cu 246.504 188.971 589.074 1
Cu 245.938 188.171 589.074 1
Cu 245.372 187.372 589.074 1
Cu 244.806 186.573 589.074 1
Cu 244.24 185.774 589.074 1
Cu 243.674 184.975 589.074 1
Cu 243.108 184.176 589.074 1
Cu 242.542 183.377 589.074 1
Cu 241.976 182.577 589.074 1
Cu 241.41 181.778 589.074 1
Cu 240.844 180.979 589.074 1
Cu 240.278 180.18 589.074 1
Cu 240.072 179.381 589.074 1
Cu 240.638 178.582 589.074 1
Cu 241.204 177.783 589.074 1
Cu 241.77 176.983 589.074 1
Cu 242.336 176.184 589.074 1
Cu 242.902 175.385 589.074 1
Cu 243.468 174.586 589.074 1
Cu 244.034 173.787 589.074 1
Cu 244.6 172.988 589.074 1
Cu 245.166 172.189 589.074 1
Cu 245.732 171.39 589.074 1
Cu 246.298 170.59 589.074 1
Cu 246.864 169.791 589.074 1
Cu 247.43 168.992 589.074 1
Cu 247.996 168.193 589.074 1
Cu 248.562 167.394 589.074 1
Cu 249.128 166.595 589.074 1
Cu 249.694 165.796 589.074 1
Cu 250.26 164.996 589.074 1
Cu 250.826 164.197 589.074 1
Cu 251.392 163.398 589.074 1
Cu 251.958 162.599 589.074 1
Cu 252.524 161.8 589.074 1
Cu 253.09 161.001 589.074 1
Cu 253.656 160.202 589.074 1
Cu 254.222 159.911 589.074 1
Cu 254.788 160.71 589.074 1
Cu 255.354 161.509 589.074 1
Cu 255.92 162.308 589.074 1
Cu 256.486 163.107 589.074 1
Cu 257.052 163.906 589.074 1
Cu 257.618 164.705 589.074 1
Cu 258.184 165.505 589.074 1
Cu 258.75 166.304 589.074 1
Cu 259.316 167.103 589.074 1
Cu 259.882 167.902 589.074 1
Cu 260.448 168.701 589.074 1
Cu 261.014 169.5 589.074 1
Cu 261.58 170.299 589.074 1
Cu 262.146 171.099 589.074 1
Cu 262.712 171.898 589.074 1
Cu 263.278 172.697 589.074 1
Cu 263.844 173.496 589.074 1
Cu 264.411 174.295 589.074 1
Cu 264.977 175.094 589.074 1
Cu 265.543 175.893 589.074 1
Cu 266.109 176.693 589.074 1
Cu 266.675 177.492 589.074 1
Cu 267.241 178.291 589.074 1
Cu 267.807 179.09 589.074 1
Cu 268.013 179.889 589.074 1
Cu 267.447 180.688 589.074 1
Cu 266.881 181.487 589.074 1
Cu 266.315 182.287 589.074 1
Cu 265.749 183.086 589.074 1
Cu 265.183 183.885 589.074 1
Cu 264.617 184.684 589.074 1
Cu 264.051 185.483 589.074 1
Cu 263.485 186.282 589.074 1
Cu 262.919 187.081 589.074 1
Cu 262.353 187.88 589.074 1
Cu 261.786 188.68 589.074 1
Cu 261.22 189.479 589.074 1
Cu 260.654 190.278 589.074 1
Cu 260.088 191.077 589.074 1
Cu 259.522 191.876 589.074 1
Cu 258.956 192.675 589.074 1
Cu 258.39 193.474 589.074 1
Cu 257.824 194.274 589.074 1
Cu 257.258 195.073 589.074 1
Cu 256.692 195.872 589.074 1
Cu 256.126 196.671 589.074 1
Cu 255.56 197.47 589.074 1
Cu 254.994 198.269 589.074 1
Cu 254.428 199.068 589.074 1
Cu 253.862 199.359 589.074 1
Cu 253.296 198.56 589.074 1
Cu 252.73 197.761 589.074 1
Cu 252.164 196.962 589.074 1
Cu 251.598 196.163 589.074 1
Cu 251.032 195.364 589.074 1
Cu 245.166 172.215 593.483 1
Cu 245.731 171.417 593.483 1
Cu 246.296 170.619 593.483 1
Cu 246.862 169.821 593.483 1
Cu 247.427 169.023 593.483 1
Cu 247.992 168.224 593.483 1
Cu 248.558 167.426 593.483 1
Cu 249.123 166.628 593.483 1
Cu 249.688 165.83 593.483 1
Cu 250.253 165.032 593.483 1
Cu 250.819 164.234 593.483 1
Cu 251.384 163.436 593.483 1
Cu 251.949 162.638 593.483 1
Cu 252.514 161.84 593.483 1
Cu 253.08 161.042 593.483 1
Cu 253.645 160.244 593.483 1
Cu 254.21 159.92 593.483 1
Cu 254.776 160.718 593.483 1
Cu 255.341 161.516 593.483 1
Cu 255.906 162.314 593.483 1
Cu 256.471 163.112 593.483 1
Cu 257.037 163.91 593.483 1
Cu 257.602 164.708 593.483 1
Cu 258.167 165.507 593.483 1
Cu 258.732 166.305 593.483 1
Cu 259.298 167.103 593.483 1
Cu 259.863 167.901 593.483 1
Cu 260.428 168.699 593.483 1
Cu 260.994 169.497 593.483 1
Cu 261.559 170.295 593.483 1
Cu 262.124 171.093 593.483 1
Cu 262.689 171.891 593.483 1
Cu 263.255 172.689 593.483 1
Cu 263.82 173.487 593.483 1
Cu 264.385 174.286 593.483 1
Cu 264.95 175.084 593.483 1
Cu 265.516 175.882 593.483 1
Cu 266.081 176.68 593.483 1
Cu 266.646 177.478 593.483 1
Cu 267.212 178.276 593.483 1
Cu 267.777 179.074 593.483 1
Cu 268.006 179.872 593.483 1
Cu 267.441 180.67 593.483 1
Cu 266.876 181.468 593.483 1
Cu 266.31 182.266 593.483 1
Cu 265.745 183.065 593.483 1
Cu 265.18 183.863 593.483 1
Cu 264.614 184.661 593.483 1
Cu 264.049 185.459 593.483 1
Cu 263.484 186.257 593.483 1
Cu 262.919 187.055 593.483 1
Cu 262.353 187.853 593.483 1
Cu 261.788 188.651 593.483 1
Cu 261.223 189.449 593.483 1
Cu 260.658 190.247 593.483 1
Cu 260.092 191.046 593.483 1
Cu 259.527 191.844 593.483 1
Cu 258.962 192.642 593.483 1
Cu 258.396 193.44 593.483 1
Cu 257.831 194.238 593.483 1
Cu 257.266 195.036 593.483 1
Cu 256.701 195.834 593.483 1
Cu 256.135 196.632 593.483 1
Cu 255.57 197.43 593.483 1
Cu 255.005 198.228 593.483 1
Cu 254.44 199.026 593.483 1
Cu 253.874 199.35 593.483 1
Cu 253.309 198.552 593.483 1
Cu 252.744 197.754 593.483 1
Cu 252.178 196.956 593.483 1
Cu 251.613 196.158 593.483 1
Cu 251.048 195.36 593.483 1
Cu 250.483 194.562 593.483 1
Cu 249.917 193.763 593.483 1
Cu 249.352 192.965 593.483 1
Cu 248.787 192.167 593.483 1
Cu 248.222 191.369 593.483 1
Cu 247.656 190.571 593.483 1
Cu 247.091 189.773 593.483 1
Cu 246.526 188.975 593.483 1
Cu 245.96 188.177 593.483 1
Cu 245.395 187.379 593.483 1
Cu 244.83 186.581 593.483 1
Cu 244.265 185.783 593.483 1
Cu 243.699 184.984 593.483 1
Cu 243.134 184.186 593.483 1
Cu 242.569 183.388 593.483 1
Cu 242.003 182.59 593.483 1
Cu 241.438 181.792 593.483 1
Cu 240.873 180.994 593.483 1
Cu 240.308 180.196 593.483 1
Cu 240.078 179.398 593.483 1
Cu 240.644 178.6 593.483 1
Cu 241.209 177.802 593.483 1
Cu 241.774 177.004 593.483 1
Cu 242.339 176.205 593.483 1
Cu 242.905 175.407 593.483 1
Cu 243.47 174.609 593.483 1
Cu 244.035 173.811 593.483 1
Cu 244.601 173.013 593.483 1
Cu 245.166 172.215 593.483 1
Cu 255.717 162.073 597.897 1
Cu 256.281 162.87 597.897 1
Cu 256.846 163.667 597.897 1
Cu 257.41 164.464 597.897 1
Cu 257.975 165.261 597.897 1
Cu 258.539 166.058 597.897 1
Cu 259.104 166.855 597.897 1
Cu 259.668 167.652 597.897 1
Cu 260.233 168.449 597.897 1
Cu 260.797 169.247 597.897 1
Cu 261.362 170.044 597.897 1
Cu 261.926 170.841 597.897 1
Cu 262.491 171.638 597.897 1
Cu 263.056 172.435 597.897 1
Cu 263.62 173.232 597.897 1
Cu 264.185 174.029 597.897 1
Cu 264.749 174.826 597.897 1
Cu 265.314 175.623 597.897 1
Cu 265.878 176.42 597.897 1
Cu 266.443 177.217 597.897 1
Cu 267.007 178.014 597.897 1
Cu 267.572 178.811 597.897 1
Cu 268.136 179.608 597.897 1
Cu 267.61 180.405 597.897 1
Cu 267.046 181.202 597.897 1
Cu 266.481 181.999 597.897 1
Cu 265.916 182.796 597.897 1
Cu 265.352 183.593 597.897 1
Cu 264.787 184.39 597.897 1
Cu 264.223 185.187 597.897 1
Cu 263.658 185.984 597.897 1
Cu 263.094 186.781 597.897 1
Cu 262.529 187.578 597.897 1
Cu 261.965 188.375 597.897 1
Cu 261.4 189.172 597.897 1
Cu 260.836 189.969 597.897 1
Cu 260.271 190.766 597.897 1
Cu 259.707 191.564 597.897 1
Cu 259.142 192.361 597.897 1
Cu 258.578 193.158 597.897 1
Cu 258.013 193.955 597.897 1
Cu 257.449 194.752 597.897 1
Cu 256.884 195.549 597.897 1
Cu 256.319 196.346 597.897 1
Cu 255.755 197.143 597.897 1
Cu 255.19 197.94 597.897 1
Cu 254.626 198.737 597.897 1
Cu 254.061 199.534 597.897 1
Cu 253.497 198.791 597.897 1
Cu 252.932 197.994 597.897 1
Cu 252.368 197.197 597.897 1
Cu 251.803 196.4 597.897 1
Cu 251.239 195.603 597.897 1
Cu 250.674 194.806 597.897 1
Cu 250.11 194.009 597.897 1
Cu 249.545 193.212 597.897 1
Cu 248.981 192.415 597.897 1
Cu 248.416 191.618 597.897 1
Cu 247.852 190.821 597.897 1
Cu 247.287 190.023 597.897 1
Cu 246.723 189.226 597.897 1
Cu 246.158 188.429 597.897 1
Cu 245.593 187.632 597.897 1
Cu 245.029 186.835 597.897 1
Cu 244.464 186.038 597.897 1
Cu 243.9 185.241 597.897 1
Cu 243.335 184.444 597.897 1
Cu 242.771 183.647 597.897 1
Cu 242.206 182.85 597.897 1
Cu 241.642 182.053 597.897 1
Cu 241.077 181.256 597.897 1
Cu 240.513 180.459 597.897 1
Cu 239.948 179.662 597.897 1
Cu 240.474 178.865 597.897 1
Cu 241.039 178.068 597.897 1
Cu 241.604 177.271 597.897 1
Cu 242.168 176.474 597.897 1
Cu 242.733 175.677 597.897 1
Cu 243.297 174.88 597.897 1
Cu 243.862 174.083 597.897 1
Cu 244.426 173.286 597.897 1
Cu 244.991 172.489 597.897 1
Cu 245.555 171.692 597.897 1
Cu 246.12 170.895 597.897 1
Cu 246.684 170.098 597.897 1
Cu 247.249 169.301 597.897 1
Cu 247.813 168.504 597.897 1
Cu 248.378 167.706 597.897 1
Cu 248.942 166.909 597.897 1
Cu 249.507 166.112 597.897 1
Cu 250.071 165.315 597.897 1
Cu 250.636 164.518 597.897 1
Cu 251.2 163.721 597.897 1
Cu 251.765 162.924 597.897 1
Cu 252.33 162.127 597.897 1
Cu 252.894 161.33 597.897 1
Cu 253.459 160.533 597.897 1
Cu 254.023 159.736 597.897 1
Cu 254.588 160.479 597.897 1
Cu 255.152 161.276 597.897 1
Cu 255.717 162.073 597.897 1
Cu 246.874 189.414 602.317 1
Cu 246.31 188.618 602.317 1
Cu 245.746 187.822 602.317 1
Cu 245.183 187.026 602.317 1
Cu 244.619 186.23 602.317 1
Cu 244.055 185.434 602.317 1
Cu 243.491 184.638 602.317 1
Cu 242.928 183.842 602.317 1
Cu 242.364 183.046 602.317 1
Cu 241.8 182.25 602.317 1
Cu 241.236 181.454 602.317 1
Cu 240.673 180.658 602.317 1
Cu 240.109 179.862 602.317 1
Cu 240.351 179.066 602.317 1
Cu 240.915 178.27 602.317 1
Cu 241.479 177.474 602.317 1
Cu 242.042 176.678 602.317 1
Cu 242.606 175.882 602.317 1
Cu 243.17 175.086 602.317 1
Cu 243.734 174.29 602.317 1
Cu 244.297 173.494 602.317 1
Cu 244.861 172.698 602.317 1
Cu 245.425 171.902 602.317 1
Cu 245.989 171.106 602.317 1
Cu 246.552 170.31 602.317 1
Cu 247.116 169.514 602.317 1
Cu 247.68 168.718 602.317 1
Cu 248.244 167.922 602.317 1
Cu 248.808 167.126 602.317 1
Cu 249.371 166.33 602.317 1
Cu 249.935 165.535 602.317 1
Cu 250.499 164.739 602.317 1
Cu 251.063 163.943 602.317 1
Cu 251.626 163.147 602.317 1
Cu 252.19 162.351 602.317 1
Cu 252.754 161.555 602.317 1
Cu 253.318 160.759 602.317 1
Cu 253.881 159.963 602.317 1
Cu 254.445 160.305 602.317 1
Cu 255.009 161.101 602.317 1
Cu 255.573 161.897 602.317 1
Cu 256.137 162.693 602.317 1
Cu 256.7 163.489 602.317 1
Cu 257.264 164.285 602.317 1
Cu 257.828 165.081 602.317 1
Cu 258.392 165.877 602.317 1
Cu 258.955 166.673 602.317 1
Cu 259.519 167.468 602.317 1
Cu 260.083 168.264 602.317 1
Cu 260.647 169.06 602.317 1
Cu 261.211 169.856 602.317 1
Cu 261.774 170.652 602.317 1
Cu 262.338 171.448 602.317 1
Cu 262.902 172.244 602.317 1
Cu 263.466 173.04 602.317 1
Cu 264.029 173.836 602.317 1
Cu 264.593 174.632 602.317 1
Cu 265.157 175.428 602.317 1
Cu 265.721 176.224 602.317 1
Cu 266.284 177.02 602.317 1
Cu 266.848 177.816 602.317 1
Cu 267.412 178.612 602.317 1
Cu 267.976 179.408 602.317 1
Cu 267.734 180.204 602.317 1
Cu 267.17 181 602.317 1
Cu 266.606 181.796 602.317 1
Cu 266.042 182.592 602.317 1
Cu 265.478 183.388 602.317 1
Cu 264.915 184.184 602.317 1
Cu 264.351 184.98 602.317 1
Cu 263.787 185.776 602.317 1
Cu 263.223 186.572 602.317 1
Cu 262.66 187.368 602.317 1
Cu 262.096 188.164 602.317 1
Cu 261.532 188.96 602.317 1
Cu 260.968 189.756 602.317 1
Cu 260.404 190.552 602.317 1
Cu 259.841 191.348 602.317 1
Cu 259.277 192.144 602.317 1
Cu 258.713 192.94 602.317 1
Cu 258.149 193.735 602.317 1
Cu 257.586 194.531 602.317 1
Cu 257.022 195.327 602.317 1
Cu 256.458 196.123 602.317 1
Cu 255.894 196.919 602.317 1
Cu 255.331 197.715 602.317 1
Cu 254.767 198.511 602.317 1
Cu 254.203 199.307 602.317 1
Cu 253.639 198.965 602.317 1
Cu 253.075 198.169 602.317 1
Cu 252.512 197.373 602.317 1
Cu 251.948 196.577 602.317 1
Cu 251.384 195.781 602.317 1
Cu 250.82 194.985 602.317 1
Cu 250.257 194.189 602.317 1
Cu 249.693 193.393 602.317 1
Cu 249.129 192.597 602.317 1
Cu 248.565 191.802 602.317 1
Cu 248.002 191.006 602.317 1
Cu 247.438 190.21 602.317 1
Cu 246.874 189.414 602.317 1
Cu 244.205 185.618 606.742 1
Cu 243.642 184.823 606.742 1
Cu 243.079 184.029 606.742 1
Cu 242.516 183.234 606.742 1
Cu 241.953 182.439 606.742 1
Cu 241.39 181.644 606.742 1
Cu 240.827 180.849 606.742 1
Cu 240.264 180.054 606.742 1
Cu 240.233 179.259 606.742 1
Cu 240.796 178.464 606.742 1
Cu 241.359 177.669 606.742 1
Cu 241.922 176.875 606.742 1
Cu 242.485 176.08 606.742 1
Cu 243.048 175.285 606.742 1
Cu 243.611 174.49 606.742 1
Cu 244.174 173.695 606.742 1
Cu 244.737 172.9 606.742 1
Cu 245.3 172.105 606.742 1
Cu 245.863 171.31 606.742 1
Cu 246.426 170.515 606.742 1
Cu 246.989 169.721 606.742 1
Cu 247.552 168.926 606.742 1
Cu 248.115 168.131 606.742 1
Cu 248.678 167.336 606.742 1
Cu 249.241 166.541 606.742 1
Cu 249.804 165.746 606.742 1
Cu 250.367 164.951 606.742 1
Cu 250.93 164.156 606.742 1
Cu 251.493 163.361 606.742 1
Cu 252.056 162.566 606.742 1
Cu 252.619 161.772 606.742 1
Cu 253.182 160.977 606.742 1
Cu 253.745 160.182 606.742 1
Cu 254.308 160.139 606.742 1
Cu 254.871 160.933 606.742 1
Cu 255.434 161.728 606.742 1
Cu 255.997 162.523 606.742 1
Cu 256.56 163.318 606.742 1
Cu 257.123 164.113 606.742 1
Cu 257.686 164.908 606.742 1
Cu 258.249 165.703 606.742 1
Cu 258.812 166.498 606.742 1
Cu 259.375 167.293 606.742 1
Cu 259.938 168.087 606.742 1
Cu 260.501 168.882 606.742 1
Cu 261.064 169.677 606.742 1
Cu 261.628 170.472 606.742 1
Cu 262.191 171.267 606.742 1
Cu 262.754 172.062 606.742 1
Cu 263.317 172.857 606.742 1
Cu 263.88 173.652 606.742 1
Cu 264.443 174.447 606.742 1
Cu 265.006 175.241 606.742 1
Cu 265.569 176.036 606.742 1
Cu 266.132 176.831 606.742 1
Cu 266.695 177.626 606.742 1
Cu 267.258 178.421 606.742 1
Cu 267.821 179.216 606.742 1
Cu 267.851 180.011 606.742 1
Cu 267.288 180.806 606.742 1
Cu 266.725 181.601 606.742 1
Cu 266.162 182.395 606.742 1
Cu 265.599 183.19 606.742 1
Cu 265.036 183.985 606.742 1
Cu 264.473 184.78 606.742 1
Cu 263.91 185.575 606.742 1
Cu 263.347 186.37 606.742 1
Cu 262.784 187.165 606.742 1
Cu 262.221 187.96 606.742 1
Cu 261.658 188.755 606.742 1
Cu 261.095 189.549 606.742 1
Cu 260.532 190.344 606.742 1
Cu 259.969 191.139 606.742 1
Cu 259.406 191.934 606.742 1
Cu 258.843 192.729 606.742 1
Cu 258.28 193.524 606.742 1
Cu 257.717 194.319 606.742 1
Cu 257.154 195.114 606.742 1
Cu 256.591 195.909 606.742 1
Cu 256.028 196.704 606.742 1
Cu 255.465 197.498 606.742 1
Cu 254.902 198.293 606.742 1
Cu 254.339 199.088 606.742 1
Cu 253.776 199.131 606.742 1
Cu 253.213 198.337 606.742 1
Cu 252.65 197.542 606.742 1
Cu 252.087 196.747 606.742 1
Cu 251.524 195.952 606.742 1
Cu 250.961 195.157 606.742 1
Cu 250.398 194.362 606.742 1
Cu 249.835 193.567 606.742 1
Cu 249.272 192.772 606.742 1
Cu 248.709 191.977 606.742 1
Cu 248.146 191.183 606.742 1
Cu 247.583 190.388 606.742 1
Cu 247.02 189.593 606.742 1
Cu 246.457 188.798 606.742 1
Cu 245.894 188.003 606.742 1
Cu 245.331 187.208 606.742 1
Cu 244.768 186.413 606.742 1
Cu 244.205 185.618 606.742 1
Cu 250.509 194.492 611.174 1
Cu 249.947 193.698 611.174 1
Cu 249.385 192.904 611.174 1
Cu 248.822 192.11 611.174 1
Cu 248.26 191.317 611.174 1
Cu 247.698 190.523 611.174 1
Cu 247.136 189.729 611.174 1
Cu 246.573 188.935 611.174 1
Cu 246.011 188.141 611.174 1
Cu 245.449 187.348 611.174 1
Cu 244.887 186.554 611.174 1
Cu 244.325 185.76 611.174 1
Cu 243.762 184.966 611.174 1
Cu 243.2 184.172 611.174 1
Cu 242.638 183.378 611.174 1
Cu 242.076 182.585 611.174 1
Cu 241.513 181.791 611.174 1
Cu 240.951 180.997 611.174 1
Cu 240.389 180.203 611.174 1
Cu 240.146 179.409 611.174 1
Cu 240.708 178.616 611.174 1
Cu 241.271 177.822 611.174 1
Cu 241.833 177.028 611.174 1
Cu 242.395 176.234 611.174 1
Cu 242.957 175.44 611.174 1
Cu 243.52 174.647 611.174 1
Cu 244.082 173.853 611.174 1
Cu 244.644 173.059 611.174 1
Cu 245.206 172.265 611.174 1
Cu 245.768 171.471 611.174 1
Cu 246.331 170.678 611.174 1
Cu 246.893 169.884 611.174 1
Cu 247.455 169.09 611.174 1
Cu 248.017 168.296 611.174 1
Cu 248.58 167.502 611.174 1
Cu 249.142 166.709 611.174 1
Cu 249.704 165.915 611.174 1
Cu 250.266 165.121 611.174 1
Cu 250.829 164.327 611.174 1
Cu 251.391 163.533 611.174 1
Cu 251.953 162.74 611.174 1
Cu 252.515 161.946 611.174 1
Cu 253.078 161.152 611.174 1
Cu 253.64 160.358 611.174 1
Cu 254.202 160.015 611.174 1
Cu 254.764 160.809 611.174 1
Cu 255.326 161.603 611.174 1
Cu 255.889 162.397 611.174 1
Cu 256.451 163.191 611.174 1
Cu 257.013 163.984 611.174 1
Cu 257.575 164.778 611.174 1
Cu 258.138 165.572 611.174 1
Cu 258.7 166.366 611.174 1
Cu 259.262 167.16 611.174 1
Cu 259.824 167.953 611.174 1
Cu 260.387 168.747 611.174 1
Cu 260.949 169.541 611.174 1
Cu 261.511 170.335 611.174 1
Cu 262.073 171.129 611.174 1
Cu 262.636 171.922 611.174 1
Cu 263.198 172.716 611.174 1
Cu 263.76 173.51 611.174 1
Cu 264.322 174.304 611.174 1
Cu 264.884 175.098 611.174 1
Cu 265.447 175.892 611.174 1
Cu 266.009 176.685 611.174 1
Cu 266.571 177.479 611.174 1
Cu 267.133 178.273 611.174 1
Cu 267.696 179.067 611.174 1
Cu 267.938 179.861 611.174 1
Cu 267.376 180.654 611.174 1
Cu 266.814 181.448 611.174 1
Cu 266.252 182.242 611.174 1
Cu 265.689 183.036 611.174 1
Cu 265.127 183.83 611.174 1
Cu 264.565 184.623 611.174 1
Cu 264.003 185.417 611.174 1
Cu 263.441 186.211 611.174 1
Cu 262.878 187.005 611.174 1
Cu 262.316 187.799 611.174 1
Cu 261.754 188.592 611.174 1
Cu 261.192 189.386 611.174 1
Cu 260.629 190.18 611.174 1
Cu 260.067 190.974 611.174 1
Cu 259.505 191.768 611.174 1
Cu 258.943 192.561 611.174 1
Cu 258.38 193.355 611.174 1
Cu 257.818 194.149 611.174 1
Cu 257.256 194.943 611.174 1
Cu 256.694 195.737 611.174 1
Cu 256.131 196.53 611.174 1
Cu 255.569 197.324 611.174 1
Cu 255.007 198.118 611.174 1
Cu 254.445 198.912 611.174 1
Cu 253.883 199.255 611.174 1
Cu 253.32 198.461 611.174 1
Cu 252.758 197.667 611.174 1
Cu 252.196 196.873 611.174 1
Cu 251.634 196.079 611.174 1
Cu 251.071 195.286 611.174 1
Cu 250.509 194.492 611.174 1
Cu 262.176 171.302 615.61 1
Cu 262.738 172.094 615.61 1
Cu 263.299 172.887 615.61 1
Cu 263.861 173.68 615.61 1
Cu 264.422 174.472 615.61 1
Cu 264.984 175.265 615.61 1
Cu 265.545 176.058 615.61 1
Cu 266.107 176.851 615.61 1
Cu 266.668 177.643 615.61 1
Cu 267.229 178.436 615.61 1
Cu 267.791 179.229 615.61 1
Cu 267.805 180.021 615.61 1
Cu 267.244 180.814 615.61 1
Cu 266.682 181.607 615.61 1
Cu 266.121 182.399 615.61 1
Cu 265.559 183.192 615.61 1
Cu 264.998 183.985 615.61 1
Cu 264.436 184.778 615.61 1
Cu 263.875 185.57 615.61 1
Cu 263.313 186.363 615.61 1
Cu 262.752 187.156 615.61 1
Cu 262.19 187.948 615.61 1
Cu 261.629 188.741 615.61 1
Cu 261.068 189.534 615.61 1
Cu 260.506 190.327 615.61 1
Cu 259.945 191.119 615.61 1
Cu 259.383 191.912 615.61 1
Cu 258.822 192.705 615.61 1
Cu 258.26 193.497 615.61 1
Cu 257.699 194.29 615.61 1
Cu 257.137 195.083 615.61 1
Cu 256.576 195.875 615.61 1
Cu 256.014 196.668 615.61 1
Cu 255.453 197.461 615.61 1
Cu 254.891 198.254 615.61 1
Cu 254.33 199.046 615.61 1
Cu 253.769 199.066 615.61 1
Cu 253.207 198.273 615.61 1
Cu 252.646 197.481 615.61 1
Cu 252.084 196.688 615.61 1
Cu 251.523 195.895 615.61 1
Cu 250.961 195.103 615.61 1
Cu 250.4 194.31 615.61 1
Cu 249.838 193.517 615.61 1
Cu 249.277 192.725 615.61 1
Cu 248.715 191.932 615.61 1
Cu 248.154 191.139 615.61 1
Cu 247.593 190.346 615.61 1
Cu 247.031 189.554 615.61 1
Cu 246.47 188.761 615.61 1
Cu 245.908 187.968 615.61 1
Cu 245.347 187.176 615.61 1
Cu 244.785 186.383 615.61 1
Cu 244.224 185.59 615.61 1
Cu 243.662 184.798 615.61 1
Cu 243.101 184.005 615.61 1
Cu 242.539 183.212 615.61 1
Cu 241.978 182.419 615.61 1
Cu 241.417 181.627 615.61 1
Cu 240.855 180.834 615.61 1
Cu 240.294 180.041 615.61 1
Cu 240.28 179.249 615.61 1
Cu 240.841 178.456 615.61 1
Cu 241.402 177.663 615.61 1
Cu 241.964 176.871 615.61 1
Cu 242.525 176.078 615.61 1
Cu 243.087 175.285 615.61 1
Cu 243.648 174.492 615.61 1
Cu 244.21 173.7 615.61 1
Cu 244.771 172.907 615.61 1
Cu 245.333 172.114 615.61 1
Cu 245.894 171.322 615.61 1
Cu 246.456 170.529 615.61 1
Cu 247.017 169.736 615.61 1
Cu 247.578 168.943 615.61 1
Cu 248.14 168.151 615.61 1
Cu 248.701 167.358 615.61 1
Cu 249.263 166.565 615.61 1
Cu 249.824 165.773 615.61 1
Cu 250.386 164.98 615.61 1
Cu 250.947 164.187 615.61 1
Cu 251.509 163.395 615.61 1
Cu 252.07 162.602 615.61 1
Cu 252.632 161.809 615.61 1
Cu 253.193 161.016 615.61 1
Cu 253.754 160.224 615.61 1
Cu 254.316 160.204 615.61 1
Cu 254.877 160.997 615.61 1
Cu 255.439 161.789 615.61 1
Cu 256 162.582 615.61 1
Cu 256.562 163.375 615.61 1
Cu 257.123 164.167 615.61 1
Cu 257.685 164.96 615.61 1
Cu 258.246 165.753 615.61 1
Cu 258.808 166.545 615.61 1
Cu 259.369 167.338 615.61 1
Cu 259.93 168.131 615.61 1
Cu 260.492 168.924 615.61 1
Cu 261.053 169.716 615.61 1
Cu 261.615 170.509 615.61 1
Cu 262.176 171.302 615.61 1
Cu 255.203 161.485 620.052 1
Cu 255.764 162.276 620.052 1
Cu 256.325 163.068 620.052 1
Cu 256.885 163.859 620.052 1
Cu 257.446 164.651 620.052 1
Cu 258.007 165.443 620.052 1
Cu 258.567 166.234 620.052 1
Cu 259.128 167.026 620.052 1
Cu 259.689 167.817 620.052 1
Cu 260.249 168.609 620.052 1
Cu 260.81 169.401 620.052 1
Cu 261.371 170.192 620.052 1
Cu 261.931 170.984 620.052 1
Cu 262.492 171.775 620.052 1
Cu 263.053 172.567 620.052 1
Cu 263.613 173.358 620.052 1
Cu 264.174 174.15 620.052 1
Cu 264.735 174.942 620.052 1
Cu 265.295 175.733 620.052 1
Cu 265.856 176.525 620.052 1
Cu 266.417 177.316 620.052 1
Cu 266.977 178.108 620.052 1
Cu 267.538 178.9 620.052 1
Cu 268.019 179.691 620.052 1
Cu 267.458 180.483 620.052 1
Cu 266.898 181.274 620.052 1
Cu 266.337 182.066 620.052 1
Cu 265.776 182.858 620.052 1
Cu 265.216 183.649 620.052 1
Cu 264.655 184.441 620.052 1
Cu 264.094 185.232 620.052 1
Cu 263.534 186.024 620.052 1
Cu 262.973 186.816 620.052 1
Cu 262.412 187.607 620.052 1
Cu 261.852 188.399 620.052 1
Cu 261.291 189.19 620.052 1
Cu 260.73 189.982 620.052 1
Cu 260.17 190.773 620.052 1
Cu 259.609 191.565 620.052 1
Cu 259.048 192.357 620.052 1
Cu 258.488 193.148 620.052 1
Cu 257.927 193.94 620.052 1
Cu 257.366 194.731 620.052 1
Cu 256.806 195.523 620.052 1
Cu 256.245 196.315 620.052 1
Cu 255.684 197.106 620.052 1
Cu 255.124 197.898 620.052 1
Cu 254.563 198.689 620.052 1
Cu 254.002 199.369 620.052 1
Cu 253.442 198.577 620.052 1
Cu 252.881 197.785 620.052 1
Cu 252.32 196.994 620.052 1
Cu 251.76 196.202 620.052 1
Cu 251.199 195.411 620.052 1
Cu 250.638 194.619 620.052 1
Cu 250.078 193.827 620.052 1
Cu 249.517 193.036 620.052 1
Cu 248.956 192.244 620.052 1
Cu 248.396 191.453 620.052 1
Cu 247.835 190.661 620.052 1
Cu 247.274 189.869 620.052 1
Cu 246.714 189.078 620.052 1
Cu 246.153 188.286 620.052 1
Cu 245.592 187.495 620.052 1
Cu 245.032 186.703 620.052 1
Cu 244.471 185.912 620.052 1
Cu 243.91 185.12 620.052 1
Cu 243.35 184.328 620.052 1
Cu 242.789 183.537 620.052 1
Cu 242.228 182.745 620.052 1
Cu 241.668 181.954 620.052 1
Cu 241.107 181.162 620.052 1
Cu 240.546 180.37 620.052 1
Cu 240.065 179.579 620.052 1
Cu 240.626 178.787 620.052 1
Cu 241.187 177.996 620.052 1
Cu 241.747 177.204 620.052 1
Cu 242.308 176.412 620.052 1
Cu 242.869 175.621 620.052 1
Cu 243.429 174.829 620.052 1
Cu 243.99 174.038 620.052 1
Cu 244.551 173.246 620.052 1
Cu 245.111 172.454 620.052 1
Cu 245.672 171.663 620.052 1
Cu 246.233 170.871 620.052 1
Cu 246.793 170.08 620.052 1
Cu 247.354 169.288 620.052 1
Cu 247.915 168.497 620.052 1
Cu 248.475 167.705 620.052 1
Cu 249.036 166.913 620.052 1
Cu 249.597 166.122 620.052 1
Cu 250.157 165.33 620.052 1
Cu 250.718 164.539 620.052 1
Cu 251.279 163.747 620.052 1
Cu 251.839 162.955 620.052 1
Cu 252.4 162.164 620.052 1
Cu 252.961 161.372 620.052 1
Cu 253.521 160.581 620.052 1
Cu 254.082 159.901 620.052 1
Cu 254.643 160.693 620.052 1
Cu 255.203 161.485 620.052 1
Cu 244.649 186.135 624.5 1
Cu 244.089 185.344 624.5 1
Cu 243.529 184.554 624.5 1
Cu 242.97 183.764 624.5 1
Cu 242.41 182.973 624.5 1
Cu 241.85 182.183 624.5 1
Cu 241.29 181.392 624.5 1
Cu 240.73 180.602 624.5 1
Cu 240.17 179.811 624.5 1
Cu 240.48 179.021 624.5 1
Cu 241.04 178.23 624.5 1
Cu 241.6 177.44 624.5 1
Cu 242.16 176.649 624.5 1
Cu 242.72 175.859 624.5 1
Cu 243.28 175.068 624.5 1
Cu 243.84 174.278 624.5 1
Cu 244.4 173.487 624.5 1
Cu 244.959 172.697 624.5 1
Cu 245.519 171.907 624.5 1
Cu 246.079 171.116 624.5 1
Cu 246.639 170.326 624.5 1
Cu 247.199 169.535 624.5 1
Cu 247.759 168.745 624.5 1
Cu 248.319 167.954 624.5 1
Cu 248.879 167.164 624.5 1
Cu 249.438 166.373 624.5 1
Cu 249.998 165.583 624.5 1
Cu 250.558 164.792 624.5 1
Cu 251.118 164.002 624.5 1
Cu 251.678 163.211 624.5 1
Cu 252.238 162.421 624.5 1
Cu 252.798 161.63 624.5 1
Cu 253.358 160.84 624.5 1
Cu 253.917 160.05 624.5 1
Cu 254.477 160.488 624.5 1
Cu 255.037 161.278 624.5 1
Cu 255.597 162.069 624.5 1
Cu 256.157 162.859 624.5 1
Cu 256.717 163.649 624.5 1
Cu 257.277 164.44 624.5 1
Cu 257.837 165.23 624.5 1
Cu 258.396 166.021 624.5 1
Cu 258.956 166.811 624.5 1
Cu 259.516 167.602 624.5 1
Cu 260.076 168.392 624.5 1
Cu 260.636 169.183 624.5 1
Cu 261.196 169.973 624.5 1
Cu 261.756 170.764 624.5 1
Cu 262.316 171.554 624.5 1
Cu 262.875 172.345 624.5 1
Cu 263.435 173.135 624.5 1
Cu 263.995 173.926 624.5 1
Cu 264.555 174.716 624.5 1
Cu 265.115 175.506 624.5 1
Cu 265.675 176.297 624.5 1
Cu 266.235 177.087 624.5 1
Cu 266.795 177.878 624.5 1
Cu 267.354 178.668 624.5 1
Cu 267.914 179.459 624.5 1
Cu 267.604 180.249 624.5 1
Cu 267.044 181.04 624.5 1
Cu 266.484 181.83 624.5 1
Cu 265.924 182.621 624.5 1
Cu 265.365 183.411 624.5 1
Cu 264.805 184.202 624.5 1
Cu 264.245 184.992 624.5 1
Cu 263.685 185.783 624.5 1
Cu 263.125 186.573 624.5 1
Cu 262.565 187.363 624.5 1
Cu 262.005 188.154 624.5 1
Cu 261.445 188.944 624.5 1
Cu 260.886 189.735 624.5 1
Cu 260.326 190.525 624.5 1
Cu 259.766 191.316 624.5 1
Cu 259.206 192.106 624.5 1
Cu 258.646 192.897 624.5 1
Cu 258.086 193.687 624.5 1
Cu 257.526 194.478 624.5 1
Cu 256.966 195.268 624.5 1
Cu 256.407 196.059 624.5 1
Cu 255.847 196.849 624.5 1
Cu 255.287 197.64 624.5 1
Cu 254.727 198.43 624.5 1
Cu 254.167 199.22 624.5 1
Cu 253.607 198.782 624.5 1
Cu 253.047 197.992 624.5 1
Cu 252.487 197.201 624.5 1
Cu 251.928 196.411 624.5 1
Cu 251.368 195.621 624.5 1
Cu 250.808 194.83 624.5 1
Cu 250.248 194.04 624.5 1
Cu 249.688 193.249 624.5 1
Cu 249.128 192.459 624.5 1
Cu 248.568 191.668 624.5 1
Cu 248.008 190.878 624.5 1
Cu 247.449 190.087 624.5 1
Cu 246.889 189.297 624.5 1
Cu 246.329 188.506 624.5 1
Cu 245.769 187.716 624.5 1
Cu 245.209 186.925 624.5 1
Cu 244.649 186.135 624.5 1
Cu 252.804 161.649 628.953 1
Cu 253.364 160.86 628.953 1
Cu 253.923 160.071 628.953 1
Cu 254.482 160.522 628.953 1
Cu 255.041 161.311 628.953 1
Cu 255.6 162.101 628.953 1
Cu 256.159 162.89 628.953 1
Cu 256.718 163.679 628.953 1
Cu 257.277 164.469 628.953 1
Cu 257.836 165.258 628.953 1
Cu 258.395 166.047 628.953 1
Cu 258.954 166.837 628.953 1
Cu 259.513 167.626 628.953 1
Cu 260.072 168.415 628.953 1
Cu 260.631 169.205 628.953 1
Cu 261.191 169.994 628.953 1
Cu 261.75 170.783 628.953 1
Cu 262.309 171.573 628.953 1
Cu 262.868 172.362 628.953 1
Cu 263.427 173.151 628.953 1
Cu 263.986 173.941 628.953 1
Cu 264.545 174.73 628.953 1
Cu 265.104 175.519 628.953 1
Cu 265.663 176.309 628.953 1
Cu 266.222 177.098 628.953 1
Cu 266.781 177.887 628.953 1
Cu 267.34 178.677 628.953 1
Cu 267.899 179.466 628.953 1
Cu 267.58 180.255 628.953 1
Cu 267.02 181.045 628.953 1
Cu 266.461 181.834 628.953 1
Cu 265.902 182.623 628.953 1
Cu 265.343 183.413 628.953 1
Cu 264.784 184.202 628.953 1
Cu 264.225 184.991 628.953 1
Cu 263.666 185.781 628.953 1
Cu 263.107 186.57 628.953 1
Cu 262.548 187.359 628.953 1
Cu 261.989 188.149 628.953 1
Cu 261.43 188.938 628.953 1
Cu 260.871 189.727 628.953 1
Cu 260.312 190.517 628.953 1
Cu 259.753 191.306 628.953 1
Cu 259.194 192.095 628.953 1
Cu 258.634 192.885 628.953 1
Cu 258.075 193.674 628.953 1
Cu 257.516 194.463 628.953 1
Cu 256.957 195.253 628.953 1
Cu 256.398 196.042 628.953 1
Cu 255.839 196.831 628.953 1
Cu 255.28 197.621 628.953 1
Cu 254.721 198.41 628.953 1
Cu 254.162 199.199 628.953 1
Cu 253.603 198.748 628.953 1
Cu 253.044 197.959 628.953 1
Cu 252.485 197.169 628.953 1
Cu 251.926 196.38 628.953 1
Cu 251.367 195.591 628.953 1
Cu 250.807 194.801 628.953 1
Cu 250.248 194.012 628.953 1
Cu 249.689 193.223 628.953 1
Cu 249.13 192.433 628.953 1
Cu 248.571 191.644 628.953 1
Cu 248.012 190.855 628.953 1
Cu 247.453 190.065 628.953 1
Cu 246.894 189.276 628.953 1
Cu 246.335 188.487 628.953 1
Cu 245.776 187.697 628.953 1
Cu 245.217 186.908 628.953 1
Cu 244.658 186.119 628.953 1
Cu 244.099 185.329 628.953 1
Cu 243.54 184.54 628.953 1
Cu 242.98 183.751 628.953 1
Cu 242.421 182.961 628.953 1
Cu 241.862 182.172 628.953 1
Cu 241.303 181.383 628.953 1
Cu 240.744 180.593 628.953 1
Cu 240.185 179.804 628.953 1
Cu 240.505 179.015 628.953 1
Cu 241.064 178.225 628.953 1
Cu 241.623 177.436 628.953 1
Cu 242.182 176.647 628.953 1
Cu 242.741 175.857 628.953 1
Cu 243.3 175.068 628.953 1
Cu 243.859 174.279 628.953 1
Cu 244.418 173.489 628.953 1
Cu 244.978 172.7 628.953 1
Cu 245.537 171.911 628.953 1
Cu 246.096 171.121 628.953 1
Cu 246.655 170.332 628.953 1
Cu 247.214 169.543 628.953 1
Cu 247.773 168.753 628.953 1
Cu 248.332 167.964 628.953 1
Cu 248.891 167.175 628.953 1
Cu 249.45 166.385 628.953 1
Cu 250.009 165.596 628.953 1
Cu 250.568 164.807 628.953 1
Cu 251.127 164.017 628.953 1
Cu 251.686 163.228 628.953 1
Cu 252.245 162.439 628.953 1
Cu 252.804 161.649 628.953 1
Cu 244.394 173.552 633.411 1
Cu 244.952 172.764 633.411 1
Cu 245.51 171.976 633.411 1
Cu 246.069 171.188 633.411 1
Cu 246.627 170.4 633.411 1
Cu 247.185 169.611 633.411 1
Cu 247.744 168.823 633.411 1
Cu 248.302 168.035 633.411 1
Cu 248.86 167.247 633.411 1
Cu 249.418 166.459 633.411 1
Cu 249.977 165.671 633.411 1
Cu 250.535 164.882 633.411 1
Cu 251.093 164.094 633.411 1
Cu 251.651 163.306 633.411 1
Cu 252.21 162.518 633.411 1
Cu 252.768 161.73 633.411 1
Cu 253.326 160.941 633.411 1
Cu 253.884 160.153 633.411 1
Cu 254.443 160.496 633.411 1
Cu 255.001 161.284 633.411 1
Cu 255.559 162.072 633.411 1
Cu 256.117 162.86 633.411 1
Cu 256.676 163.648 633.411 1
Cu 257.234 164.437 633.411 1
Cu 257.792 165.225 633.411 1
Cu 258.35 166.013 633.411 1
Cu 258.909 166.801 633.411 1
Cu 259.467 167.589 633.411 1
Cu 260.025 168.377 633.411 1
Cu 260.583 169.166 633.411 1
Cu 261.142 169.954 633.411 1
Cu 261.7 170.742 633.411 1
Cu 262.258 171.53 633.411 1
Cu 262.817 172.318 633.411 1
Cu 263.375 173.107 633.411 1
Cu 263.933 173.895 633.411 1
Cu 264.491 174.683 633.411 1
Cu 265.05 175.471 633.411 1
Cu 265.608 176.259 633.411 1
Cu 266.166 177.048 633.411 1
Cu 266.724 177.836 633.411 1
Cu 267.283 178.624 633.411 1
Cu 267.841 179.412 633.411 1
Cu 267.598 180.2 633.411 1
Cu 267.04 180.988 633.411 1
Cu 266.482 181.777 633.411 1
Cu 265.924 182.565 633.411 1
Cu 265.365 183.353 633.411 1
Cu 264.807 184.141 633.411 1
Cu 264.249 184.929 633.411 1
Cu 263.691 185.718 633.411 1
Cu 263.132 186.506 633.411 1
Cu 262.574 187.294 633.411 1
Cu 262.016 188.082 633.411 1
Cu 261.457 188.87 633.411 1
Cu 260.899 189.659 633.411 1
Cu 260.341 190.447 633.411 1
Cu 259.783 191.235 633.411 1
Cu 259.224 192.023 633.411 1
Cu 258.666 192.811 633.411 1
Cu 258.108 193.599 633.411 1
Cu 257.55 194.388 633.411 1
Cu 256.991 195.176 633.411 1
Cu 256.433 195.964 633.411 1
Cu 255.875 196.752 633.411 1
Cu 255.317 197.54 633.411 1
Cu 254.758 198.329 633.411 1
Cu 254.2 199.117 633.411 1
Cu 253.642 198.774 633.411 1
Cu 253.084 197.986 633.411 1
Cu 252.525 197.198 633.411 1
Cu 251.967 196.41 633.411 1
Cu 251.409 195.622 633.411 1
Cu 250.851 194.833 633.411 1
Cu 250.292 194.045 633.411 1
Cu 249.734 193.257 633.411 1
Cu 249.176 192.469 633.411 1
Cu 248.618 191.681 633.411 1
Cu 248.059 190.893 633.411 1
Cu 247.501 190.104 633.411 1
Cu 246.943 189.316 633.411 1
Cu 246.385 188.528 633.411 1
Cu 245.826 187.74 633.411 1
Cu 245.268 186.952 633.411 1
Cu 244.71 186.163 633.411 1
Cu 244.151 185.375 633.411 1
Cu 243.593 184.587 633.411 1
Cu 243.035 183.799 633.411 1
Cu 242.477 183.011 633.411 1
Cu 241.918 182.222 633.411 1
Cu 241.36 181.434 633.411 1
Cu 240.802 180.646 633.411 1
Cu 240.244 179.858 633.411 1
Cu 240.486 179.07 633.411 1
Cu 241.044 178.282 633.411 1
Cu 241.603 177.493 633.411 1
Cu 242.161 176.705 633.411 1
Cu 242.719 175.917 633.411 1
Cu 243.277 175.129 633.411 1
Cu 243.836 174.341 633.411 1
Cu 244.394 173.552 633.411 1
Cu 265.833 182.664 637.875 1
Cu 265.276 183.451 637.875 1
Cu 264.718 184.238 637.875 1
Cu 264.161 185.025 637.875 1
Cu 263.603 185.812 637.875 1
Cu 263.046 186.599 637.875 1
Cu 262.488 187.386 637.875 1
Cu 261.931 188.173 637.875 1
Cu 261.374 188.96 637.875 1
Cu 260.816 189.747 637.875 1
Cu 260.259 190.534 637.875 1
Cu 259.701 191.321 637.875 1
Cu 259.144 192.108 637.875 1
Cu 258.586 192.895 637.875 1
Cu 258.029 193.682 637.875 1
Cu 257.471 194.469 637.875 1
Cu 256.914 195.256 637.875 1
Cu 256.357 196.043 637.875 1
Cu 255.799 196.83 637.875 1
Cu 255.242 197.617 637.875 1
Cu 254.684 198.404 637.875 1
Cu 254.127 199.191 637.875 1
Cu 253.569 198.643 637.875 1
Cu 253.012 197.856 637.875 1
Cu 252.455 197.069 637.875 1
Cu 251.897 196.282 637.875 1
Cu 251.34 195.495 637.875 1
Cu 250.782 194.708 637.875 1
Cu 250.225 193.921 637.875 1
Cu 249.667 193.134 637.875 1
Cu 249.11 192.347 637.875 1
Cu 248.552 191.56 637.875 1
Cu 247.995 190.773 637.875 1
Cu 247.438 189.986 637.875 1
Cu 246.88 189.199 637.875 1
Cu 246.323 188.412 637.875 1
Cu 245.765 187.625 637.875 1
Cu 245.208 186.838 637.875 1
Cu 244.65 186.051 637.875 1
Cu 244.093 185.264 637.875 1
Cu 243.535 184.477 637.875 1
Cu 242.978 183.69 637.875 1
Cu 242.421 182.903 637.875 1
Cu 241.863 182.116 637.875 1
Cu 241.306 181.329 637.875 1
Cu 240.748 180.541 637.875 1
Cu 240.191 179.754 637.875 1
Cu 240.579 178.967 637.875 1
Cu 241.137 178.18 637.875 1
Cu 241.694 177.393 637.875 1
Cu 242.251 176.606 637.875 1
Cu 242.809 175.819 637.875 1
Cu 243.366 175.032 637.875 1
Cu 243.924 174.245 637.875 1
Cu 244.481 173.458 637.875 1
Cu 245.039 172.671 637.875 1
Cu 245.596 171.884 637.875 1
Cu 246.153 171.097 637.875 1
Cu 246.711 170.31 637.875 1
Cu 247.268 169.523 637.875 1
Cu 247.826 168.736 637.875 1
Cu 248.383 167.949 637.875 1
Cu 248.941 167.162 637.875 1
Cu 249.498 166.375 637.875 1
Cu 250.056 165.588 637.875 1
Cu 250.613 164.801 637.875 1
Cu 251.17 164.014 637.875 1
Cu 251.728 163.227 637.875 1
Cu 252.285 162.44 637.875 1
Cu 252.843 161.653 637.875 1
Cu 253.4 160.866 637.875 1
Cu 253.958 160.079 637.875 1
Cu 254.515 160.627 637.875 1
Cu 255.073 161.414 637.875 1
Cu 255.63 162.201 637.875 1
Cu 256.187 162.988 637.875 1
Cu 256.745 163.775 637.875 1
Cu 257.302 164.562 637.875 1
Cu 257.86 165.349 637.875 1
Cu 258.417 166.136 637.875 1
Cu 258.975 166.923 637.875 1
Cu 259.532 167.71 637.875 1
Cu 260.089 168.497 637.875 1
Cu 260.647 169.284 637.875 1
Cu 261.204 170.071 637.875 1
Cu 261.762 170.858 637.875 1
Cu 262.319 171.645 637.875 1
Cu 262.877 172.432 637.875 1
Cu 263.434 173.219 637.875 1
Cu 263.992 174.006 637.875 1
Cu 264.549 174.793 637.875 1
Cu 265.106 175.58 637.875 1
Cu 265.664 176.367 637.875 1
Cu 266.221 177.154 637.875 1
Cu 266.779 177.941 637.875 1
Cu 267.336 178.729 637.875 1
Cu 267.894 179.516 637.875 1
Cu 267.505 180.303 637.875 1
Cu 266.948 181.09 637.875 1
Cu 266.391 181.877 637.875 1
Cu 265.833 182.664 637.875 1
Cu 259.507 191.567 642.344 1
Cu 258.95 192.352 642.344 1
Cu 258.393 193.138 642.344 1
Cu 257.837 193.924 642.344 1
Cu 257.28 194.71 642.344 1
Cu 256.724 195.496 642.344 1
Cu 256.167 196.282 642.344 1
Cu 255.61 197.068 642.344 1
Cu 255.054 197.853 642.344 1
Cu 254.497 198.639 642.344 1
Cu 253.941 199.138 642.344 1
Cu 253.384 198.352 642.344 1
Cu 252.827 197.566 642.344 1
Cu 252.271 196.78 642.344 1
Cu 251.714 195.994 642.344 1
Cu 251.157 195.209 642.344 1
Cu 250.601 194.423 642.344 1
Cu 250.044 193.637 642.344 1
Cu 249.488 192.851 642.344 1
Cu 248.931 192.065 642.344 1
Cu 248.374 191.279 642.344 1
Cu 247.818 190.493 642.344 1
Cu 247.261 189.708 642.344 1
Cu 246.705 188.922 642.344 1
Cu 246.148 188.136 642.344 1
Cu 245.591 187.35 642.344 1
Cu 245.035 186.564 642.344 1
Cu 244.478 185.778 642.344 1
Cu 243.922 184.992 642.344 1
Cu 243.365 184.207 642.344 1
Cu 242.808 183.421 642.344 1
Cu 242.252 182.635 642.344 1
Cu 241.695 181.849 642.344 1
Cu 241.138 181.063 642.344 1
Cu 240.582 180.277 642.344 1
Cu 240.229 179.491 642.344 1
Cu 240.785 178.706 642.344 1
Cu 241.342 177.92 642.344 1
Cu 241.899 177.134 642.344 1
Cu 242.455 176.348 642.344 1
Cu 243.012 175.562 642.344 1
Cu 243.568 174.776 642.344 1
Cu 244.125 173.99 642.344 1
Cu 244.682 173.204 642.344 1
Cu 245.238 172.419 642.344 1
Cu 245.795 171.633 642.344 1
Cu 246.351 170.847 642.344 1
Cu 246.908 170.061 642.344 1
Cu 247.465 169.275 642.344 1
Cu 248.021 168.489 642.344 1
Cu 248.578 167.703 642.344 1
Cu 249.134 166.918 642.344 1
Cu 249.691 166.132 642.344 1
Cu 250.248 165.346 642.344 1
Cu 250.804 164.56 642.344 1
Cu 251.361 163.774 642.344 1
Cu 251.918 162.988 642.344 1
Cu 252.474 162.202 642.344 1
Cu 253.031 161.417 642.344 1
Cu 253.587 160.631 642.344 1
Cu 254.144 160.132 642.344 1
Cu 254.701 160.918 642.344 1
Cu 255.257 161.704 642.344 1
Cu 255.814 162.49 642.344 1
Cu 256.37 163.276 642.344 1
Cu 256.927 164.061 642.344 1
Cu 257.484 164.847 642.344 1
Cu 258.04 165.633 642.344 1
Cu 258.597 166.419 642.344 1
Cu 259.153 167.205 642.344 1
Cu 259.71 167.991 642.344 1
Cu 260.267 168.777 642.344 1
Cu 260.823 169.562 642.344 1
Cu 261.38 170.348 642.344 1
Cu 261.937 171.134 642.344 1
Cu 262.493 171.92 642.344 1
Cu 263.05 172.706 642.344 1
Cu 263.606 173.492 642.344 1
Cu 264.163 174.278 642.344 1
Cu 264.72 175.063 642.344 1
Cu 265.276 175.849 642.344 1
Cu 265.833 176.635 642.344 1
Cu 266.389 177.421 642.344 1
Cu 266.946 178.207 642.344 1
Cu 267.503 178.993 642.344 1
Cu 267.856 179.779 642.344 1
Cu 267.299 180.564 642.344 1
Cu 266.743 181.35 642.344 1
Cu 266.186 182.136 642.344 1
Cu 265.629 182.922 642.344 1
Cu 265.073 183.708 642.344 1
Cu 264.516 184.494 642.344 1
Cu 263.96 185.28 642.344 1
Cu 263.403 186.066 642.344 1
Cu 262.846 186.851 642.344 1
Cu 262.29 187.637 642.344 1
Cu 261.733 188.423 642.344 1
Cu 261.176 189.209 642.344 1
Cu 260.62 189.995 642.344 1
Cu 260.063 190.781 642.344 1
Cu 259.507 191.567 642.344 1
Cu 261.703 188.437 646.819 1
Cu 261.147 189.221 646.819 1
Cu 260.591 190.006 646.819 1
Cu 260.035 190.791 646.819 1
Cu 259.48 191.575 646.819 1
Cu 258.924 192.36 646.819 1
Cu 258.368 193.145 646.819 1
Cu 257.812 193.929 646.819 1
Cu 257.256 194.714 646.819 1
Cu 256.701 195.499 646.819 1
Cu 256.145 196.283 646.819 1
Cu 255.589 197.068 646.819 1
Cu 255.033 197.853 646.819 1
Cu 254.478 198.637 646.819 1
Cu 253.922 199.082 646.819 1
Cu 253.366 198.297 646.819 1
Cu 252.81 197.513 646.819 1
Cu 252.254 196.728 646.819 1
Cu 251.699 195.943 646.819 1
Cu 251.143 195.159 646.819 1
Cu 250.587 194.374 646.819 1
Cu 250.031 193.589 646.819 1
Cu 249.476 192.805 646.819 1
Cu 248.92 192.02 646.819 1
Cu 248.364 191.235 646.819 1
Cu 247.808 190.451 646.819 1
Cu 247.252 189.666 646.819 1
Cu 246.697 188.881 646.819 1
Cu 246.141 188.096 646.819 1
Cu 245.585 187.312 646.819 1
Cu 245.029 186.527 646.819 1
Cu 244.474 185.742 646.819 1
Cu 243.918 184.958 646.819 1
Cu 243.362 184.173 646.819 1
Cu 242.806 183.388 646.819 1
Cu 242.251 182.604 646.819 1
Cu 241.695 181.819 646.819 1
Cu 241.139 181.034 646.819 1
Cu 240.583 180.25 646.819 1
Cu 240.268 179.465 646.819 1
Cu 240.824 178.68 646.819 1
Cu 241.38 177.896 646.819 1
Cu 241.936 177.111 646.819 1
Cu 242.491 176.326 646.819 1
Cu 243.047 175.542 646.819 1
Cu 243.603 174.757 646.819 1
Cu 244.159 173.972 646.819 1
Cu 244.714 173.187 646.819 1
Cu 245.27 172.403 646.819 1
Cu 245.826 171.618 646.819 1
Cu 246.382 170.833 646.819 1
Cu 246.938 170.049 646.819 1
Cu 247.493 169.264 646.819 1
Cu 248.049 168.479 646.819 1
Cu 248.605 167.695 646.819 1
Cu 249.161 166.91 646.819 1
Cu 249.716 166.125 646.819 1
Cu 250.272 165.341 646.819 1
Cu 250.828 164.556 646.819 1
Cu 251.384 163.771 646.819 1
Cu 251.94 162.987 646.819 1
Cu 252.495 162.202 646.819 1
Cu 253.051 161.417 646.819 1
Cu 253.607 160.633 646.819 1
Cu 254.163 160.188 646.819 1
Cu 254.718 160.973 646.819 1
Cu 255.274 161.757 646.819 1
Cu 255.83 162.542 646.819 1
Cu 256.386 163.327 646.819 1
Cu 256.942 164.111 646.819 1
Cu 257.497 164.896 646.819 1
Cu 258.053 165.681 646.819 1
Cu 258.609 166.465 646.819 1
Cu 259.165 167.25 646.819 1
Cu 259.72 168.035 646.819 1
Cu 260.276 168.819 646.819 1
Cu 260.832 169.604 646.819 1
Cu 261.388 170.389 646.819 1
Cu 261.944 171.174 646.819 1
Cu 262.499 171.958 646.819 1
Cu 263.055 172.743 646.819 1
Cu 263.611 173.528 646.819 1
Cu 264.167 174.312 646.819 1
Cu 264.722 175.097 646.819 1
Cu 265.278 175.882 646.819 1
Cu 265.834 176.666 646.819 1
Cu 266.39 177.451 646.819 1
Cu 266.946 178.236 646.819 1
Cu 267.501 179.02 646.819 1
Cu 267.816 179.805 646.819 1
Cu 267.26 180.59 646.819 1
Cu 266.705 181.374 646.819 1
Cu 266.149 182.159 646.819 1
Cu 265.593 182.944 646.819 1
Cu 265.037 183.728 646.819 1
Cu 264.482 184.513 646.819 1
Cu 263.926 185.298 646.819 1
Cu 263.37 186.083 646.819 1
Cu 262.814 186.867 646.819 1
Cu 262.258 187.652 646.819 1
Cu 261.703 188.437 646.819 1
Cu 266.898 181.072 651.299 1
Cu 266.343 181.855 651.299 1
Cu 265.788 182.639 651.299 1
Cu 265.233 183.422 651.299 1
Cu 264.678 184.206 651.299 1
Cu 264.123 184.989 651.299 1
Cu 263.568 185.773 651.299 1
Cu 263.013 186.556 651.299 1
Cu 262.459 187.34 651.299 1
Cu 261.904 188.123 651.299 1
Cu 261.349 188.907 651.299 1
Cu 260.794 189.69 651.299 1
Cu 260.239 190.474 651.299 1
Cu 259.684 191.257 651.299 1
Cu 259.129 192.041 651.299 1
Cu 258.574 192.824 651.299 1
Cu 258.019 193.608 651.299 1
Cu 257.464 194.391 651.299 1
Cu 256.909 195.175 651.299 1
Cu 256.354 195.958 651.299 1
Cu 255.799 196.742 651.299 1
Cu 255.244 197.525 651.299 1
Cu 254.689 198.309 651.299 1
Cu 254.135 199.092 651.299 1
Cu 253.58 198.569 651.299 1
Cu 253.025 197.786 651.299 1
Cu 252.47 197.002 651.299 1
Cu 251.915 196.219 651.299 1
Cu 251.36 195.435 651.299 1
Cu 250.805 194.652 651.299 1
Cu 250.25 193.868 651.299 1
Cu 249.695 193.085 651.299 1
Cu 249.14 192.301 651.299 1
Cu 248.585 191.518 651.299 1
Cu 248.03 190.734 651.299 1
Cu 247.475 189.951 651.299 1
Cu 246.92 189.167 651.299 1
Cu 246.365 188.384 651.299 1
Cu 245.811 187.6 651.299 1
Cu 245.256 186.817 651.299 1
Cu 244.701 186.033 651.299 1
Cu 244.146 185.25 651.299 1
Cu 243.591 184.466 651.299 1
Cu 243.036 183.683 651.299 1
Cu 242.481 182.899 651.299 1
Cu 241.926 182.116 651.299 1
Cu 241.371 181.332 651.299 1
Cu 240.816 180.549 651.299 1
Cu 240.261 179.765 651.299 1
Cu 240.632 178.982 651.299 1
Cu 241.187 178.198 651.299 1
Cu 241.741 177.415 651.299 1
Cu 242.296 176.631 651.299 1
Cu 242.851 175.848 651.299 1
Cu 243.406 175.064 651.299 1
Cu 243.961 174.281 651.299 1
Cu 244.516 173.497 651.299 1
Cu 245.071 172.714 651.299 1
Cu 245.626 171.93 651.299 1
Cu 246.181 171.147 651.299 1
Cu 246.736 170.363 651.299 1
Cu 247.291 169.58 651.299 1
Cu 247.846 168.796 651.299 1
Cu 248.401 168.013 651.299 1
Cu 248.956 167.229 651.299 1
Cu 249.511 166.446 651.299 1
Cu 250.065 165.662 651.299 1
Cu 250.62 164.879 651.299 1
Cu 251.175 164.095 651.299 1
Cu 251.73 163.312 651.299 1
Cu 252.285 162.528 651.299 1
Cu 252.84 161.745 651.299 1
Cu 253.395 160.961 651.299 1
Cu 253.95 160.178 651.299 1
Cu 254.505 160.701 651.299 1
Cu 255.06 161.484 651.299 1
Cu 255.615 162.268 651.299 1
Cu 256.17 163.051 651.299 1
Cu 256.725 163.835 651.299 1
Cu 257.28 164.618 651.299 1
Cu 257.835 165.402 651.299 1
Cu 258.389 166.185 651.299 1
Cu 258.944 166.969 651.299 1
Cu 259.499 167.752 651.299 1
Cu 260.054 168.536 651.299 1
Cu 260.609 169.319 651.299 1
Cu 261.164 170.103 651.299 1
Cu 261.719 170.886 651.299 1
Cu 262.274 171.67 651.299 1
Cu 262.829 172.453 651.299 1
Cu 263.384 173.237 651.299 1
Cu 263.939 174.02 651.299 1
Cu 264.494 174.804 651.299 1
Cu 265.049 175.587 651.299 1
Cu 265.604 176.371 651.299 1
Cu 266.159 177.154 651.299 1
Cu 266.713 177.938 651.299 1
Cu 267.268 178.721 651.299 1
Cu 267.823 179.505 651.299 1
Cu 267.453 180.288 651.299 1
Cu 266.898 181.072 651.299 1
Cu 249.181 192.329 655.784 1
Cu 248.627 191.546 655.784 1
Cu 248.073 190.764 655.784 1
Cu 247.519 189.982 655.784 1
Cu 246.965 189.199 655.784 1
Cu 246.41 188.417 655.784 1
Cu 245.856 187.635 655.784 1
Cu 245.302 186.853 655.784 1
Cu 244.748 186.07 655.784 1
Cu 244.194 185.288 655.784 1
Cu 243.64 184.506 655.784 1
Cu 243.086 183.723 655.784 1
Cu 242.532 182.941 655.784 1
Cu 241.978 182.159 655.784 1
Cu 241.424 181.377 655.784 1
Cu 240.87 180.594 655.784 1
Cu 240.316 179.812 655.784 1
Cu 240.619 179.03 655.784 1
Cu 241.173 178.247 655.784 1
Cu 241.727 177.465 655.784 1
Cu 242.281 176.683 655.784 1
Cu 242.835 175.901 655.784 1
Cu 243.389 175.118 655.784 1
Cu 243.943 174.336 655.784 1
Cu 244.498 173.554 655.784 1
Cu 245.052 172.771 655.784 1
Cu 245.606 171.989 655.784 1
Cu 246.16 171.207 655.784 1
Cu 246.714 170.425 655.784 1
Cu 247.268 169.642 655.784 1
Cu 247.822 168.86 655.784 1
Cu 248.376 168.078 655.784 1
Cu 248.93 167.295 655.784 1
Cu 249.484 166.513 655.784 1
Cu 250.038 165.731 655.784 1
Cu 250.592 164.949 655.784 1
Cu 251.146 164.166 655.784 1
Cu 251.701 163.384 655.784 1
Cu 252.255 162.602 655.784 1
Cu 252.809 161.819 655.784 1
Cu 253.363 161.037 655.784 1
Cu 253.917 160.255 655.784 1
Cu 254.471 160.683 655.784 1
Cu 255.025 161.465 655.784 1
Cu 255.579 162.248 655.784 1
Cu 256.133 163.03 655.784 1
Cu 256.687 163.812 655.784 1
Cu 257.241 164.595 655.784 1
Cu 257.795 165.377 655.784 1
Cu 258.35 166.159 655.784 1
Cu 258.904 166.941 655.784 1
Cu 259.458 167.724 655.784 1
Cu 260.012 168.506 655.784 1
Cu 260.566 169.288 655.784 1
Cu 261.12 170.071 655.784 1
Cu 261.674 170.853 655.784 1
Cu 262.228 171.635 655.784 1
Cu 262.782 172.417 655.784 1
Cu 263.336 173.2 655.784 1
Cu 263.89 173.982 655.784 1
Cu 264.444 174.764 655.784 1
Cu 264.998 175.547 655.784 1
Cu 265.553 176.329 655.784 1
Cu 266.107 177.111 655.784 1
Cu 266.661 177.893 655.784 1
Cu 267.215 178.676 655.784 1
Cu 267.769 179.458 655.784 1
Cu 267.466 180.24 655.784 1
Cu 266.911 181.023 655.784 1
Cu 266.357 181.805 655.784 1
Cu 265.803 182.587 655.784 1
Cu 265.249 183.369 655.784 1
Cu 264.695 184.152 655.784 1
Cu 264.141 184.934 655.784 1
Cu 263.587 185.716 655.784 1
Cu 263.033 186.499 655.784 1
Cu 262.479 187.281 655.784 1
Cu 261.925 188.063 655.784 1
Cu 261.371 188.845 655.784 1
Cu 260.817 189.628 655.784 1
Cu 260.262 190.41 655.784 1
Cu 259.708 191.192 655.784 1
Cu 259.154 191.975 655.784 1
Cu 258.6 192.757 655.784 1
Cu 258.046 193.539 655.784 1
Cu 257.492 194.321 655.784 1
Cu 256.938 195.104 655.784 1
Cu 256.384 195.886 655.784 1
Cu 255.83 196.668 655.784 1
Cu 255.276 197.451 655.784 1
Cu 254.722 198.233 655.784 1
Cu 254.168 199.015 655.784 1
Cu 253.614 198.587 655.784 1
Cu 253.059 197.805 655.784 1
Cu 252.505 197.022 655.784 1
Cu 251.951 196.24 655.784 1
Cu 251.397 195.458 655.784 1
Cu 250.843 194.675 655.784 1
Cu 250.289 193.893 655.784 1
Cu 249.735 193.111 655.784 1
Cu 249.181 192.329 655.784 1
Cu 259.151 167.321 660.275 1
Cu 259.704 168.102 660.275 1
Cu 260.257 168.883 660.275 1
Cu 260.81 169.664 660.275 1
Cu 261.364 170.445 660.275 1
Cu 261.917 171.226 660.275 1
Cu 262.47 172.007 660.275 1
Cu 263.023 172.788 660.275 1
Cu 263.577 173.569 660.275 1
Cu 264.13 174.35 660.275 1
Cu 264.683 175.131 660.275 1
Cu 265.236 175.913 660.275 1
Cu 265.789 176.694 660.275 1
Cu 266.343 177.475 660.275 1
Cu 266.896 178.256 660.275 1
Cu 267.449 179.037 660.275 1
Cu 267.743 179.818 660.275 1
Cu 267.19 180.599 660.275 1
Cu 266.637 181.38 660.275 1
Cu 266.084 182.161 660.275 1
Cu 265.53 182.942 660.275 1
Cu 264.977 183.723 660.275 1
Cu 264.424 184.504 660.275 1
Cu 263.871 185.285 660.275 1
Cu 263.317 186.066 660.275 1
Cu 262.764 186.848 660.275 1
Cu 262.211 187.629 660.275 1
Cu 261.658 188.41 660.275 1
Cu 261.105 189.191 660.275 1
Cu 260.551 189.972 660.275 1
Cu 259.998 190.753 660.275 1
Cu 259.445 191.534 660.275 1
Cu 258.892 192.315 660.275 1
Cu 258.338 193.096 660.275 1
Cu 257.785 193.877 660.275 1
Cu 257.232 194.658 660.275 1
Cu 256.679 195.439 660.275 1
Cu 256.126 196.22 660.275 1
Cu 255.572 197.001 660.275 1
Cu 255.019 197.783 660.275 1
Cu 254.466 198.564 660.275 1
Cu 253.913 198.979 660.275 1
Cu 253.359 198.198 660.275 1
Cu 252.806 197.417 660.275 1
Cu 252.253 196.636 660.275 1
Cu 251.7 195.855 660.275 1
Cu 251.147 195.074 660.275 1
Cu 250.593 194.292 660.275 1
Cu 250.04 193.511 660.275 1
Cu 249.487 192.73 660.275 1
Cu 248.934 191.949 660.275 1
Cu 248.381 191.168 660.275 1
Cu 247.827 190.387 660.275 1
Cu 247.274 189.606 660.275 1
Cu 246.721 188.825 660.275 1
Cu 246.168 188.044 660.275 1
Cu 245.614 187.263 660.275 1
Cu 245.061 186.482 660.275 1
Cu 244.508 185.701 660.275 1
Cu 243.955 184.92 660.275 1
Cu 243.402 184.139 660.275 1
Cu 242.848 183.357 660.275 1
Cu 242.295 182.576 660.275 1
Cu 241.742 181.795 660.275 1
Cu 241.189 181.014 660.275 1
Cu 240.635 180.233 660.275 1
Cu 240.341 179.452 660.275 1
Cu 240.895 178.671 660.275 1
Cu 241.448 177.89 660.275 1
Cu 242.001 177.109 660.275 1
Cu 242.554 176.328 660.275 1
Cu 243.107 175.547 660.275 1
Cu 243.661 174.766 660.275 1
Cu 244.214 173.985 660.275 1
Cu 244.767 173.204 660.275 1
Cu 245.32 172.422 660.275 1
Cu 245.874 171.641 660.275 1
Cu 246.427 170.86 660.275 1
Cu 246.98 170.079 660.275 1
Cu 247.533 169.298 660.275 1
Cu 248.086 168.517 660.275 1
Cu 248.64 167.736 660.275 1
Cu 249.193 166.955 660.275 1
Cu 249.746 166.174 660.275 1
Cu 250.299 165.393 660.275 1
Cu 250.852 164.612 660.275 1
Cu 251.406 163.831 660.275 1
Cu 251.959 163.05 660.275 1
Cu 252.512 162.269 660.275 1
Cu 253.065 161.487 660.275 1
Cu 253.619 160.706 660.275 1
Cu 254.172 160.291 660.275 1
Cu 254.725 161.072 660.275 1
Cu 255.278 161.853 660.275 1
Cu 255.831 162.634 660.275 1
Cu 256.385 163.415 660.275 1
Cu 256.938 164.196 660.275 1
Cu 257.491 164.978 660.275 1
Cu 258.044 165.759 660.275 1
Cu 258.598 166.54 660.275 1
Cu 259.151 167.321 660.275 1
Cu 259.291 191.72 664.77 1
Cu 258.739 192.5 664.77 1
Cu 258.187 193.28 664.77 1
Cu 257.634 194.06 664.77 1
Cu 257.082 194.84 664.77 1
Cu 256.529 195.62 664.77 1
Cu 255.977 196.399 664.77 1
Cu 255.425 197.179 664.77 1
Cu 254.872 197.959 664.77 1
Cu 254.32 198.739 664.77 1
Cu 253.768 198.744 664.77 1
Cu 253.215 197.964 664.77 1
Cu 252.663 197.184 664.77 1
Cu 252.111 196.404 664.77 1
Cu 251.558 195.624 664.77 1
Cu 251.006 194.844 664.77 1
Cu 250.454 194.064 664.77 1
Cu 249.901 193.285 664.77 1
Cu 249.349 192.505 664.77 1
Cu 248.797 191.725 664.77 1
Cu 248.244 190.945 664.77 1
Cu 247.692 190.165 664.77 1
Cu 247.14 189.385 664.77 1
Cu 246.587 188.606 664.77 1
Cu 246.035 187.826 664.77 1
Cu 245.482 187.046 664.77 1
Cu 244.93 186.266 664.77 1
Cu 244.378 185.486 664.77 1
Cu 243.825 184.706 664.77 1
Cu 243.273 183.926 664.77 1
Cu 242.721 183.147 664.77 1
Cu 242.168 182.367 664.77 1
Cu 241.616 181.587 664.77 1
Cu 241.064 180.807 664.77 1
Cu 240.511 180.027 664.77 1
Cu 240.508 179.247 664.77 1
Cu 241.06 178.468 664.77 1
Cu 241.613 177.688 664.77 1
Cu 242.165 176.908 664.77 1
Cu 242.717 176.128 664.77 1
Cu 243.27 175.348 664.77 1
Cu 243.822 174.568 664.77 1
Cu 244.374 173.788 664.77 1
Cu 244.927 173.009 664.77 1
Cu 245.479 172.229 664.77 1
Cu 246.032 171.449 664.77 1
Cu 246.584 170.669 664.77 1
Cu 247.136 169.889 664.77 1
Cu 247.689 169.109 664.77 1
Cu 248.241 168.33 664.77 1
Cu 248.793 167.55 664.77 1
Cu 249.346 166.77 664.77 1
Cu 249.898 165.99 664.77 1
Cu 250.45 165.21 664.77 1
Cu 251.003 164.43 664.77 1
Cu 251.555 163.65 664.77 1
Cu 252.107 162.871 664.77 1
Cu 252.66 162.091 664.77 1
Cu 253.212 161.311 664.77 1
Cu 253.764 160.531 664.77 1
Cu 254.317 160.526 664.77 1
Cu 254.869 161.306 664.77 1
Cu 255.422 162.086 664.77 1
Cu 255.974 162.866 664.77 1
Cu 256.526 163.646 664.77 1
Cu 257.079 164.426 664.77 1
Cu 257.631 165.206 664.77 1
Cu 258.183 165.985 664.77 1
Cu 258.736 166.765 664.77 1
Cu 259.288 167.545 664.77 1
Cu 259.84 168.325 664.77 1
Cu 260.393 169.105 664.77 1
Cu 260.945 169.885 664.77 1
Cu 261.497 170.664 664.77 1
Cu 262.05 171.444 664.77 1
Cu 262.602 172.224 664.77 1
Cu 263.154 173.004 664.77 1
Cu 263.707 173.784 664.77 1
Cu 264.259 174.564 664.77 1
Cu 264.811 175.344 664.77 1
Cu 265.364 176.123 664.77 1
Cu 265.916 176.903 664.77 1
Cu 266.469 177.683 664.77 1
Cu 267.021 178.463 664.77 1
Cu 267.573 179.243 664.77 1
Cu 267.576 180.023 664.77 1
Cu 267.024 180.802 664.77 1
Cu 266.472 181.582 664.77 1
Cu 265.919 182.362 664.77 1
Cu 265.367 183.142 664.77 1
Cu 264.815 183.922 664.77 1
Cu 264.262 184.702 664.77 1
Cu 263.71 185.482 664.77 1
Cu 263.158 186.261 664.77 1
Cu 262.605 187.041 664.77 1
Cu 262.053 187.821 664.77 1
Cu 261.501 188.601 664.77 1
Cu 260.948 189.381 664.77 1
Cu 260.396 190.161 664.77 1
Cu 259.844 190.94 664.77 1
Cu 259.291 191.72 664.77 1
Cu 247.747 169.057 669.271 1
Cu 248.299 168.279 669.271 1
Cu 248.85 167.5 669.271 1
Cu 249.402 166.721 669.271 1
Cu 249.953 165.943 669.271 1
Cu 250.505 165.164 669.271 1
Cu 251.056 164.386 669.271 1
Cu 251.608 163.607 669.271 1
Cu 252.159 162.828 669.271 1
Cu 252.711 162.05 669.271 1
Cu 253.262 161.271 669.271 1
Cu 253.814 160.493 669.271 1
Cu 254.365 160.626 669.271 1
Cu 254.917 161.404 669.271 1
Cu 255.468 162.183 669.271 1
Cu 256.02 162.961 669.271 1
Cu 256.571 163.74 669.271 1
Cu 257.122 164.519 669.271 1
Cu 257.674 165.297 669.271 1
Cu 258.225 166.076 669.271 1
Cu 258.777 166.855 669.271 1
Cu 259.328 167.633 669.271 1
Cu 259.88 168.412 669.271 1
Cu 260.431 169.19 669.271 1
Cu 260.983 169.969 669.271 1
Cu 261.534 170.748 669.271 1
Cu 262.086 171.526 669.271 1
Cu 262.637 172.305 669.271 1
Cu 263.189 173.083 669.271 1
Cu 263.74 173.862 669.271 1
Cu 264.292 174.641 669.271 1
Cu 264.843 175.419 669.271 1
Cu 265.395 176.198 669.271 1
Cu 265.946 176.976 669.271 1
Cu 266.497 177.755 669.271 1
Cu 267.049 178.534 669.271 1
Cu 267.6 179.312 669.271 1
Cu 267.506 180.091 669.271 1
Cu 266.955 180.869 669.271 1
Cu 266.403 181.648 669.271 1
Cu 265.852 182.427 669.271 1
Cu 265.3 183.205 669.271 1
Cu 264.749 183.984 669.271 1
Cu 264.197 184.762 669.271 1
Cu 263.646 185.541 669.271 1
Cu 263.094 186.32 669.271 1
Cu 262.543 187.098 669.271 1
Cu 261.992 187.877 669.271 1
Cu 261.44 188.655 669.271 1
Cu 260.889 189.434 669.271 1
Cu 260.337 190.213 669.271 1
Cu 259.786 190.991 669.271 1
Cu 259.234 191.77 669.271 1
Cu 258.683 192.549 669.271 1
Cu 258.131 193.327 669.271 1
Cu 257.58 194.106 669.271 1
Cu 257.028 194.884 669.271 1
Cu 256.477 195.663 669.271 1
Cu 255.925 196.442 669.271 1
Cu 255.374 197.22 669.271 1
Cu 254.822 197.999 669.271 1
Cu 254.271 198.777 669.271 1
Cu 253.719 198.644 669.271 1
Cu 253.168 197.866 669.271 1
Cu 252.616 197.087 669.271 1
Cu 252.065 196.309 669.271 1
Cu 251.514 195.53 669.271 1
Cu 250.962 194.751 669.271 1
Cu 250.411 193.973 669.271 1
Cu 249.859 193.194 669.271 1
Cu 249.308 192.415 669.271 1
Cu 248.756 191.637 669.271 1
Cu 248.205 190.858 669.271 1
Cu 247.653 190.08 669.271 1
Cu 247.102 189.301 669.271 1
Cu 246.55 188.522 669.271 1
Cu 245.999 187.744 669.271 1
Cu 245.447 186.965 669.271 1
Cu 244.896 186.187 669.271 1
Cu 244.344 185.408 669.271 1
Cu 243.793 184.629 669.271 1
Cu 243.241 183.851 669.271 1
Cu 242.69 183.072 669.271 1
Cu 242.138 182.294 669.271 1
Cu 241.587 181.515 669.271 1
Cu 241.036 180.736 669.271 1
Cu 240.484 179.958 669.271 1
Cu 240.578 179.179 669.271 1
Cu 241.13 178.401 669.271 1
Cu 241.681 177.622 669.271 1
Cu 242.233 176.843 669.271 1
Cu 242.784 176.065 669.271 1
Cu 243.336 175.286 669.271 1
Cu 243.887 174.508 669.271 1
Cu 244.439 173.729 669.271 1
Cu 244.99 172.95 669.271 1
Cu 245.542 172.172 669.271 1
Cu 246.093 171.393 669.271 1
Cu 246.644 170.615 669.271 1
Cu 247.196 169.836 669.271 1
Cu 247.747 169.057 669.271 1
Cu 260.263 190.286 673.778 1
Cu 259.712 191.064 673.778 1
Cu 259.162 191.841 673.778 1
Cu 258.611 192.618 673.778 1
Cu 258.06 193.396 673.778 1
Cu 257.51 194.173 673.778 1
Cu 256.959 194.951 673.778 1
Cu 256.409 195.728 673.778 1
Cu 255.858 196.505 673.778 1
Cu 255.307 197.283 673.778 1
Cu 254.757 198.06 673.778 1
Cu 254.206 198.837 673.778 1
Cu 253.656 198.523 673.778 1
Cu 253.105 197.746 673.778 1
Cu 252.554 196.968 673.778 1
Cu 252.004 196.191 673.778 1
Cu 251.453 195.414 673.778 1
Cu 250.903 194.636 673.778 1
Cu 250.352 193.859 673.778 1
Cu 249.802 193.082 673.778 1
Cu 249.251 192.304 673.778 1
Cu 248.7 191.527 673.778 1
Cu 248.15 190.75 673.778 1
Cu 247.599 189.972 673.778 1
Cu 247.049 189.195 673.778 1
Cu 246.498 188.417 673.778 1
Cu 245.947 187.64 673.778 1
Cu 245.397 186.863 673.778 1
Cu 244.846 186.085 673.778 1
Cu 244.296 185.308 673.778 1
Cu 243.745 184.531 673.778 1
Cu 243.195 183.753 673.778 1
Cu 242.644 182.976 673.778 1
Cu 242.093 182.199 673.778 1
Cu 241.543 181.421 673.778 1
Cu 240.992 180.644 673.778 1
Cu 240.442 179.867 673.778 1
Cu 240.664 179.089 673.778 1
Cu 241.215 178.312 673.778 1
Cu 241.765 177.534 673.778 1
Cu 242.316 176.757 673.778 1
Cu 242.867 175.98 673.778 1
Cu 243.417 175.202 673.778 1
Cu 243.968 174.425 673.778 1
Cu 244.518 173.648 673.778 1
Cu 245.069 172.87 673.778 1
Cu 245.619 172.093 673.778 1
Cu 246.17 171.316 673.778 1
Cu 246.721 170.538 673.778 1
Cu 247.271 169.761 673.778 1
Cu 247.822 168.984 673.778 1
Cu 248.372 168.206 673.778 1
Cu 248.923 167.429 673.778 1
Cu 249.474 166.652 673.778 1
Cu 250.024 165.874 673.778 1
Cu 250.575 165.097 673.778 1
Cu 251.125 164.319 673.778 1
Cu 251.676 163.542 673.778 1
Cu 252.227 162.765 673.778 1
Cu 252.777 161.987 673.778 1
Cu 253.328 161.21 673.778 1
Cu 253.878 160.433 673.778 1
Cu 254.429 160.747 673.778 1
Cu 254.979 161.524 673.778 1
Cu 255.53 162.302 673.778 1
Cu 256.081 163.079 673.778 1
Cu 256.631 163.856 673.778 1
Cu 257.182 164.634 673.778 1
Cu 257.732 165.411 673.778 1
Cu 258.283 166.188 673.778 1
Cu 258.834 166.966 673.778 1
Cu 259.384 167.743 673.778 1
Cu 259.935 168.52 673.778 1
Cu 260.485 169.298 673.778 1
Cu 261.036 170.075 673.778 1
Cu 261.586 170.853 673.778 1
Cu 262.137 171.63 673.778 1
Cu 262.688 172.407 673.778 1
Cu 263.238 173.185 673.778 1
Cu 263.789 173.962 673.778 1
Cu 264.339 174.739 673.778 1
Cu 264.89 175.517 673.778 1
Cu 265.441 176.294 673.778 1
Cu 265.991 177.071 673.778 1
Cu 266.542 177.849 673.778 1
Cu 267.092 178.626 673.778 1
Cu 267.643 179.403 673.778 1
Cu 267.42 180.181 673.778 1
Cu 266.87 180.958 673.778 1
Cu 266.319 181.736 673.778 1
Cu 265.769 182.513 673.778 1
Cu 265.218 183.29 673.778 1
Cu 264.667 184.068 673.778 1
Cu 264.117 184.845 673.778 1
Cu 263.566 185.622 673.778 1
Cu 263.016 186.4 673.778 1
Cu 262.465 187.177 673.778 1
Cu 261.914 187.954 673.778 1
Cu 261.364 188.732 673.778 1
Cu 260.813 189.509 673.778 1
Cu 260.263 190.286 673.778 1
Cu 263.829 174.051 678.289 1
Cu 264.379 174.827 678.289 1
Cu 264.929 175.603 678.289 1
Cu 265.479 176.379 678.289 1
Cu 266.028 177.155 678.289 1
Cu 266.578 177.931 678.289 1
Cu 267.128 178.708 678.289 1
Cu 267.677 179.484 678.289 1
Cu 267.342 180.26 678.289 1
Cu 266.792 181.036 678.289 1
Cu 266.243 181.812 678.289 1
Cu 265.693 182.588 678.289 1
Cu 265.143 183.364 678.289 1
Cu 264.594 184.14 678.289 1
Cu 264.044 184.916 678.289 1
Cu 263.494 185.692 678.289 1
Cu 262.945 186.468 678.289 1
Cu 262.395 187.245 678.289 1
Cu 261.845 188.021 678.289 1
Cu 261.295 188.797 678.289 1
Cu 260.746 189.573 678.289 1
Cu 260.196 190.349 678.289 1
Cu 259.646 191.125 678.289 1
Cu 259.097 191.901 678.289 1
Cu 258.547 192.677 678.289 1
Cu 257.997 193.453 678.289 1
Cu 257.448 194.229 678.289 1
Cu 256.898 195.005 678.289 1
Cu 256.348 195.782 678.289 1
Cu 255.799 196.558 678.289 1
Cu 255.249 197.334 678.289 1
Cu 254.699 198.11 678.289 1
Cu 254.149 198.886 678.289 1
Cu 253.6 198.413 678.289 1
Cu 253.05 197.636 678.289 1
Cu 252.5 196.86 678.289 1
Cu 251.951 196.084 678.289 1
Cu 251.401 195.308 678.289 1
Cu 250.851 194.532 678.289 1
Cu 250.302 193.756 678.289 1
Cu 249.752 192.98 678.289 1
Cu 249.202 192.204 678.289 1
Cu 248.653 191.428 678.289 1
Cu 248.103 190.652 678.289 1
Cu 247.553 189.876 678.289 1
Cu 247.003 189.099 678.289 1
Cu 246.454 188.323 678.289 1
Cu 245.904 187.547 678.289 1
Cu 245.354 186.771 678.289 1
Cu 244.805 185.995 678.289 1
Cu 244.255 185.219 678.289 1
Cu 243.705 184.443 678.289 1
Cu 243.156 183.667 678.289 1
Cu 242.606 182.891 678.289 1
Cu 242.056 182.115 678.289 1
Cu 241.507 181.339 678.289 1
Cu 240.957 180.562 678.289 1
Cu 240.407 179.786 678.289 1
Cu 240.742 179.01 678.289 1
Cu 241.292 178.234 678.289 1
Cu 241.842 177.458 678.289 1
Cu 242.392 176.682 678.289 1
Cu 242.941 175.906 678.289 1
Cu 243.491 175.13 678.289 1
Cu 244.041 174.354 678.289 1
Cu 244.59 173.578 678.289 1
Cu 245.14 172.802 678.289 1
Cu 245.69 172.025 678.289 1
Cu 246.239 171.249 678.289 1
Cu 246.789 170.473 678.289 1
Cu 247.339 169.697 678.289 1
Cu 247.888 168.921 678.289 1
Cu 248.438 168.145 678.289 1
Cu 248.988 167.369 678.289 1
Cu 249.538 166.593 678.289 1
Cu 250.087 165.817 678.289 1
Cu 250.637 165.041 678.289 1
Cu 251.187 164.265 678.289 1
Cu 251.736 163.488 678.289 1
Cu 252.286 162.712 678.289 1
Cu 252.836 161.936 678.289 1
Cu 253.385 161.16 678.289 1
Cu 253.935 160.384 678.289 1
Cu 254.485 160.857 678.289 1
Cu 255.034 161.634 678.289 1
Cu 255.584 162.41 678.289 1
Cu 256.134 163.186 678.289 1
Cu 256.683 163.962 678.289 1
Cu 257.233 164.738 678.289 1
Cu 257.783 165.514 678.289 1
Cu 258.333 166.29 678.289 1
Cu 258.882 167.066 678.289 1
Cu 259.432 167.842 678.289 1
Cu 259.982 168.618 678.289 1
Cu 260.531 169.394 678.289 1
Cu 261.081 170.171 678.289 1
Cu 261.631 170.947 678.289 1
Cu 262.18 171.723 678.289 1
Cu 262.73 172.499 678.289 1
Cu 263.28 173.275 678.289 1
Cu 263.829 174.051 678.289 1
Cu 240.626 180.064 682.806 1
Cu 240.568 179.289 682.806 1
Cu 241.116 178.514 682.806 1
Cu 241.665 177.739 682.806 1
Cu 242.214 176.965 682.806 1
Cu 242.763 176.19 682.806 1
Cu 243.312 175.415 682.806 1
Cu 243.86 174.64 682.806 1
Cu 244.409 173.865 682.806 1
Cu 244.958 173.091 682.806 1
Cu 245.507 172.316 682.806 1
Cu 246.055 171.541 682.806 1
Cu 246.604 170.766 682.806 1
Cu 247.153 169.991 682.806 1
Cu 247.702 169.216 682.806 1
Cu 248.251 168.442 682.806 1
Cu 248.799 167.667 682.806 1
Cu 249.348 166.892 682.806 1
Cu 249.897 166.117 682.806 1
Cu 250.446 165.342 682.806 1
Cu 250.995 164.568 682.806 1
Cu 251.543 163.793 682.806 1
Cu 252.092 163.018 682.806 1
Cu 252.641 162.243 682.806 1
Cu 253.19 161.468 682.806 1
Cu 253.738 160.693 682.806 1
Cu 254.287 160.611 682.806 1
Cu 254.836 161.385 682.806 1
Cu 255.385 162.16 682.806 1
Cu 255.934 162.935 682.806 1
Cu 256.482 163.71 682.806 1
Cu 257.031 164.485 682.806 1
Cu 257.58 165.259 682.806 1
Cu 258.129 166.034 682.806 1
Cu 258.678 166.809 682.806 1
Cu 259.226 167.584 682.806 1
Cu 259.775 168.359 682.806 1
Cu 260.324 169.133 682.806 1
Cu 260.873 169.908 682.806 1
Cu 261.422 170.683 682.806 1
Cu 261.97 171.458 682.806 1
Cu 262.519 172.233 682.806 1
Cu 263.068 173.008 682.806 1
Cu 263.617 173.782 682.806 1
Cu 264.165 174.557 682.806 1
Cu 264.714 175.332 682.806 1
Cu 265.263 176.107 682.806 1
Cu 265.812 176.882 682.806 1
Cu 266.361 177.656 682.806 1
Cu 266.909 178.431 682.806 1
Cu 267.458 179.206 682.806 1
Cu 267.517 179.981 682.806 1
Cu 266.968 180.756 682.806 1
Cu 266.419 181.531 682.806 1
Cu 265.871 182.305 682.806 1
Cu 265.322 183.08 682.806 1
Cu 264.773 183.855 682.806 1
Cu 264.224 184.63 682.806 1
Cu 263.675 185.405 682.806 1
Cu 263.127 186.179 682.806 1
Cu 262.578 186.954 682.806 1
Cu 262.029 187.729 682.806 1
Cu 261.48 188.504 682.806 1
Cu 260.931 189.279 682.806 1
Cu 260.383 190.054 682.806 1
Cu 259.834 190.828 682.806 1
Cu 259.285 191.603 682.806 1
Cu 258.736 192.378 682.806 1
Cu 258.188 193.153 682.806 1
Cu 257.639 193.928 682.806 1
Cu 257.09 194.702 682.806 1
Cu 256.541 195.477 682.806 1
Cu 255.992 196.252 682.806 1
Cu 255.444 197.027 682.806 1
Cu 254.895 197.802 682.806 1
Cu 254.346 198.577 682.806 1
Cu 253.797 198.659 682.806 1
Cu 253.248 197.885 682.806 1
Cu 252.7 197.11 682.806 1
Cu 252.151 196.335 682.806 1
Cu 251.602 195.56 682.806 1
Cu 251.053 194.785 682.806 1
Cu 250.505 194.011 682.806 1
Cu 249.956 193.236 682.806 1
Cu 249.407 192.461 682.806 1
Cu 248.858 191.686 682.806 1
Cu 248.309 190.911 682.806 1
Cu 247.761 190.137 682.806 1
Cu 247.212 189.362 682.806 1
Cu 246.663 188.587 682.806 1
Cu 246.114 187.812 682.806 1
Cu 245.565 187.037 682.806 1
Cu 245.017 186.262 682.806 1
Cu 244.468 185.488 682.806 1
Cu 243.919 184.713 682.806 1
Cu 243.37 183.938 682.806 1
Cu 242.821 183.163 682.806 1
Cu 242.273 182.388 682.806 1
Cu 241.724 181.614 682.806 1
Cu 241.175 180.839 682.806 1
Cu 240.626 180.064 682.806 1
Cu 251.257 164.23 687.327 1
Cu 251.804 163.456 687.327 1
Cu 252.352 162.683 687.327 1
Cu 252.9 161.909 687.327 1
Cu 253.448 161.136 687.327 1
Cu 253.996 160.362 687.327 1
Cu 254.544 161.005 687.327 1
Cu 255.092 161.779 687.327 1
Cu 255.64 162.552 687.327 1
Cu 256.187 163.326 687.327 1
Cu 256.735 164.099 687.327 1
Cu 257.283 164.873 687.327 1
Cu 257.831 165.646 687.327 1
Cu 258.379 166.42 687.327 1
Cu 258.927 167.193 687.327 1
Cu 259.475 167.967 687.327 1
Cu 260.023 168.74 687.327 1
Cu 260.57 169.514 687.327 1
Cu 261.118 170.287 687.327 1
Cu 261.666 171.061 687.327 1
Cu 262.214 171.834 687.327 1
Cu 262.762 172.608 687.327 1
Cu 263.31 173.381 687.327 1
Cu 263.858 174.155 687.327 1
Cu 264.406 174.928 687.327 1
Cu 264.953 175.702 687.327 1
Cu 265.501 176.476 687.327 1
Cu 266.049 177.249 687.327 1
Cu 266.597 178.023 687.327 1
Cu 267.145 178.796 687.327 1
Cu 267.693 179.57 687.327 1
Cu 267.238 180.343 687.327 1
Cu 266.69 181.117 687.327 1
Cu 266.142 181.89 687.327 1
Cu 265.594 182.664 687.327 1
Cu 265.046 183.437 687.327 1
Cu 264.498 184.211 687.327 1
Cu 263.95 184.984 687.327 1
Cu 263.402 185.758 687.327 1
Cu 262.855 186.531 687.327 1
Cu 262.307 187.305 687.327 1
Cu 261.759 188.078 687.327 1
Cu 261.211 188.852 687.327 1
Cu 260.663 189.626 687.327 1
Cu 260.115 190.399 687.327 1
Cu 259.567 191.173 687.327 1
Cu 259.019 191.946 687.327 1
Cu 258.472 192.72 687.327 1
Cu 257.924 193.493 687.327 1
Cu 257.376 194.267 687.327 1
Cu 256.828 195.04 687.327 1
Cu 256.28 195.814 687.327 1
Cu 255.732 196.587 687.327 1
Cu 255.184 197.361 687.327 1
Cu 254.636 198.134 687.327 1
Cu 254.089 198.908 687.327 1
Cu 253.541 198.265 687.327 1
Cu 252.993 197.491 687.327 1
Cu 252.445 196.718 687.327 1
Cu 251.897 195.944 687.327 1
Cu 251.349 195.171 687.327 1
Cu 250.801 194.397 687.327 1
Cu 250.253 193.624 687.327 1
Cu 249.706 192.85 687.327 1
Cu 249.158 192.077 687.327 1
Cu 248.61 191.303 687.327 1
Cu 248.062 190.53 687.327 1
Cu 247.514 189.756 687.327 1
Cu 246.966 188.983 687.327 1
Cu 246.418 188.209 687.327 1
Cu 245.87 187.436 687.327 1
Cu 245.323 186.662 687.327 1
Cu 244.775 185.889 687.327 1
Cu 244.227 185.115 687.327 1
Cu 243.679 184.342 687.327 1
Cu 243.131 183.568 687.327 1
Cu 242.583 182.794 687.327 1
Cu 242.035 182.021 687.327 1
Cu 241.487 181.247 687.327 1
Cu 240.94 180.474 687.327 1
Cu 240.392 179.7 687.327 1
Cu 240.847 178.927 687.327 1
Cu 241.395 178.153 687.327 1
Cu 241.943 177.38 687.327 1
Cu 242.491 176.606 687.327 1
Cu 243.038 175.833 687.327 1
Cu 243.586 175.059 687.327 1
Cu 244.134 174.286 687.327 1
Cu 244.682 173.512 687.327 1
Cu 245.23 172.739 687.327 1
Cu 245.778 171.965 687.327 1
Cu 246.326 171.192 687.327 1
Cu 246.874 170.418 687.327 1
Cu 247.421 169.644 687.327 1
Cu 247.969 168.871 687.327 1
Cu 248.517 168.097 687.327 1
Cu 249.065 167.324 687.327 1
Cu 249.613 166.55 687.327 1
Cu 250.161 165.777 687.327 1
Cu 250.709 165.003 687.327 1
Cu 251.257 164.23 687.327 1
Cu 264.736 183.842 691.854 1
Cu 264.189 184.615 691.854 1
Cu 263.642 185.387 691.854 1
Cu 263.095 186.159 691.854 1
Cu 262.548 186.931 691.854 1
Cu 262.001 187.703 691.854 1
Cu 261.454 188.476 691.854 1
Cu 260.907 189.248 691.854 1
Cu 260.361 190.02 691.854 1
Cu 259.814 190.792 691.854 1
Cu 259.267 191.565 691.854 1
Cu 258.72 192.337 691.854 1
Cu 258.173 193.109 691.854 1
Cu 257.626 193.881 691.854 1
Cu 257.079 194.653 691.854 1
Cu 256.532 195.426 691.854 1
Cu 255.985 196.198 691.854 1
Cu 255.438 196.97 691.854 1
Cu 254.891 197.742 691.854 1
Cu 254.344 198.515 691.854 1
Cu 253.797 198.595 691.854 1
Cu 253.25 197.822 691.854 1
Cu 252.703 197.05 691.854 1
Cu 252.156 196.278 691.854 1
Cu 251.609 195.506 691.854 1
Cu 251.062 194.733 691.854 1
Cu 250.515 193.961 691.854 1
Cu 249.968 193.189 691.854 1
Cu 249.421 192.417 691.854 1
Cu 248.874 191.644 691.854 1
Cu 248.328 190.872 691.854 1
Cu 247.781 190.1 691.854 1
Cu 247.234 189.328 691.854 1
Cu 246.687 188.556 691.854 1
Cu 246.14 187.783 691.854 1
Cu 245.593 187.011 691.854 1
Cu 245.046 186.239 691.854 1
Cu 244.499 185.467 691.854 1
Cu 243.952 184.694 691.854 1
Cu 243.405 183.922 691.854 1
Cu 242.858 183.15 691.854 1
Cu 242.311 182.378 691.854 1
Cu 241.764 181.606 691.854 1
Cu 241.217 180.833 691.854 1
Cu 240.67 180.061 691.854 1
Cu 240.614 179.289 691.854 1
Cu 241.161 178.517 691.854 1
Cu 241.707 177.744 691.854 1
Cu 242.254 176.972 691.854 1
Cu 242.801 176.2 691.854 1
Cu 243.348 175.428 691.854 1
Cu 243.895 174.655 691.854 1
Cu 244.442 173.883 691.854 1
Cu 244.989 173.111 691.854 1
Cu 245.536 172.339 691.854 1
Cu 246.083 171.567 691.854 1
Cu 246.63 170.794 691.854 1
Cu 247.177 170.022 691.854 1
Cu 247.724 169.25 691.854 1
Cu 248.271 168.478 691.854 1
Cu 248.818 167.705 691.854 1
Cu 249.365 166.933 691.854 1
Cu 249.912 166.161 691.854 1
Cu 250.459 165.389 691.854 1
Cu 251.006 164.617 691.854 1
Cu 251.553 163.844 691.854 1
Cu 252.1 163.072 691.854 1
Cu 252.647 162.3 691.854 1
Cu 253.194 161.528 691.854 1
Cu 253.74 160.755 691.854 1
Cu 254.287 160.675 691.854 1
Cu 254.834 161.448 691.854 1
Cu 255.381 162.22 691.854 1
Cu 255.928 162.992 691.854 1
Cu 256.475 163.764 691.854 1
Cu 257.022 164.537 691.854 1
Cu 257.569 165.309 691.854 1
Cu 258.116 166.081 691.854 1
Cu 258.663 166.853 691.854 1
Cu 259.21 167.626 691.854 1
Cu 259.757 168.398 691.854 1
Cu 260.304 169.17 691.854 1
Cu 260.851 169.942 691.854 1
Cu 261.398 170.714 691.854 1
Cu 261.945 171.487 691.854 1
Cu 262.492 172.259 691.854 1
Cu 263.039 173.031 691.854 1
Cu 263.586 173.803 691.854 1
Cu 264.133 174.576 691.854 1
Cu 264.68 175.348 691.854 1
Cu 265.227 176.12 691.854 1
Cu 265.773 176.892 691.854 1
Cu 266.32 177.664 691.854 1
Cu 266.867 178.437 691.854 1
Cu 267.414 179.209 691.854 1
Cu 267.471 179.981 691.854 1
Cu 266.924 180.753 691.854 1
Cu 266.377 181.526 691.854 1
Cu 265.83 182.298 691.854 1
Cu 265.283 183.07 691.854 1
Cu 264.736 183.842 691.854 1
Cu 262.408 172.174 696.386 1
Cu 262.954 172.945 696.386 1
Cu 263.501 173.716 696.386 1
Cu 264.047 174.487 696.386 1
Cu 264.593 175.258 696.386 1
Cu 265.139 176.029 696.386 1
Cu 265.685 176.8 696.386 1
Cu 266.231 177.57 696.386 1
Cu 266.777 178.341 696.386 1
Cu 267.323 179.112 696.386 1
Cu 267.517 179.883 696.386 1
Cu 266.971 180.654 696.386 1
Cu 266.425 181.425 696.386 1
Cu 265.879 182.196 696.386 1
Cu 265.333 182.967 696.386 1
Cu 264.787 183.738 696.386 1
Cu 264.241 184.509 696.386 1
Cu 263.695 185.28 696.386 1
Cu 263.149 186.051 696.386 1
Cu 262.603 186.821 696.386 1
Cu 262.057 187.592 696.386 1
Cu 261.511 188.363 696.386 1
Cu 260.965 189.134 696.386 1
Cu 260.419 189.905 696.386 1
Cu 259.873 190.676 696.386 1
Cu 259.327 191.447 696.386 1
Cu 258.781 192.218 696.386 1
Cu 258.235 192.989 696.386 1
Cu 257.689 193.76 696.386 1
Cu 257.143 194.531 696.386 1
Cu 256.597 195.302 696.386 1
Cu 256.051 196.072 696.386 1
Cu 255.505 196.843 696.386 1
Cu 254.958 197.614 696.386 1
Cu 254.412 198.385 696.386 1
Cu 253.866 198.66 696.386 1
Cu 253.32 197.889 696.386 1
Cu 252.774 197.118 696.386 1
Cu 252.228 196.347 696.386 1
Cu 251.682 195.576 696.386 1
Cu 251.136 194.805 696.386 1
Cu 250.59 194.034 696.386 1
Cu 250.044 193.263 696.386 1
Cu 249.498 192.492 696.386 1
Cu 248.952 191.721 696.386 1
Cu 248.406 190.95 696.386 1
Cu 247.86 190.18 696.386 1
Cu 247.314 189.409 696.386 1
Cu 246.768 188.638 696.386 1
Cu 246.222 187.867 696.386 1
Cu 245.676 187.096 696.386 1
Cu 245.13 186.325 696.386 1
Cu 244.584 185.554 696.386 1
Cu 244.038 184.783 696.386 1
Cu 243.492 184.012 696.386 1
Cu 242.946 183.241 696.386 1
Cu 242.4 182.47 696.386 1
Cu 241.854 181.7 696.386 1
Cu 241.308 180.929 696.386 1
Cu 240.762 180.158 696.386 1
Cu 240.567 179.387 696.386 1
Cu 241.113 178.616 696.386 1
Cu 241.66 177.845 696.386 1
Cu 242.206 177.074 696.386 1
Cu 242.752 176.303 696.386 1
Cu 243.298 175.532 696.386 1
Cu 243.844 174.761 696.386 1
Cu 244.39 173.99 696.386 1
Cu 244.936 173.219 696.386 1
Cu 245.482 172.449 696.386 1
Cu 246.028 171.678 696.386 1
Cu 246.574 170.907 696.386 1
Cu 247.12 170.136 696.386 1
Cu 247.666 169.365 696.386 1
Cu 248.212 168.594 696.386 1
Cu 248.758 167.823 696.386 1
Cu 249.304 167.052 696.386 1
Cu 249.85 166.281 696.386 1
Cu 250.396 165.51 696.386 1
Cu 250.942 164.739 696.386 1
Cu 251.488 163.968 696.386 1
Cu 252.034 163.198 696.386 1
Cu 252.58 162.427 696.386 1
Cu 253.126 161.656 696.386 1
Cu 253.672 160.885 696.386 1
Cu 254.218 160.61 696.386 1
Cu 254.764 161.381 696.386 1
Cu 255.31 162.152 696.386 1
Cu 255.856 162.923 696.386 1
Cu 256.402 163.694 696.386 1
Cu 256.948 164.465 696.386 1
Cu 257.494 165.236 696.386 1
Cu 258.04 166.007 696.386 1
Cu 258.586 166.778 696.386 1
Cu 259.132 167.549 696.386 1
Cu 259.678 168.32 696.386 1
Cu 260.224 169.09 696.386 1
Cu 260.77 169.861 696.386 1
Cu 261.316 170.632 696.386 1
Cu 261.862 171.403 696.386 1
Cu 262.408 172.174 696.386 1
Cu 241.201 178.526 700.923 1
Cu 241.746 177.756 700.923 1
Cu 242.291 176.987 700.923 1
Cu 242.836 176.217 700.923 1
Cu 243.381 175.447 700.923 1
Cu 243.926 174.678 700.923 1
Cu 244.471 173.908 700.923 1
Cu 245.016 173.139 700.923 1
Cu 245.561 172.369 700.923 1
Cu 246.107 171.599 700.923 1
Cu 246.652 170.83 700.923 1
Cu 247.197 170.06 700.923 1
Cu 247.742 169.291 700.923 1
Cu 248.287 168.521 700.923 1
Cu 248.832 167.751 700.923 1
Cu 249.377 166.982 700.923 1
Cu 249.922 166.212 700.923 1
Cu 250.467 165.443 700.923 1
Cu 251.012 164.673 700.923 1
Cu 251.557 163.904 700.923 1
Cu 252.103 163.134 700.923 1
Cu 252.648 162.364 700.923 1
Cu 253.193 161.595 700.923 1
Cu 253.738 160.825 700.923 1
Cu 254.283 160.735 700.923 1
Cu 254.828 161.505 700.923 1
Cu 255.373 162.274 700.923 1
Cu 255.918 163.044 700.923 1
Cu 256.463 163.813 700.923 1
Cu 257.008 164.583 700.923 1
Cu 257.553 165.352 700.923 1
Cu 258.098 166.122 700.923 1
Cu 258.644 166.892 700.923 1
Cu 259.189 167.661 700.923 1
Cu 259.734 168.431 700.923 1
Cu 260.279 169.2 700.923 1
Cu 260.824 169.97 700.923 1
Cu 261.369 170.74 700.923 1
Cu 261.914 171.509 700.923 1
Cu 262.459 172.279 700.923 1
Cu 263.004 173.048 700.923 1
Cu 263.549 173.818 700.923 1
Cu 264.094 174.588 700.923 1
Cu 264.639 175.357 700.923 1
Cu 265.185 176.127 700.923 1
Cu 265.73 176.896 700.923 1
Cu 266.275 177.666 700.923 1
Cu 266.82 178.436 700.923 1
Cu 267.365 179.205 700.923 1
Cu 267.429 179.975 700.923 1
Cu 266.884 180.744 700.923 1
Cu 266.339 181.514 700.923 1
Cu 265.794 182.283 700.923 1
Cu 265.248 183.053 700.923 1
Cu 264.703 183.823 700.923 1
Cu 264.158 184.592 700.923 1
Cu 263.613 185.362 700.923 1
Cu 263.068 186.131 700.923 1
Cu 262.523 186.901 700.923 1
Cu 261.978 187.671 700.923 1
Cu 261.433 188.44 700.923 1
Cu 260.888 189.21 700.923 1
Cu 260.343 189.979 700.923 1
Cu 259.798 190.749 700.923 1
Cu 259.253 191.519 700.923 1
Cu 258.707 192.288 700.923 1
Cu 258.162 193.058 700.923 1
Cu 257.617 193.827 700.923 1
Cu 257.072 194.597 700.923 1
Cu 256.527 195.366 700.923 1
Cu 255.982 196.136 700.923 1
Cu 255.437 196.906 700.923 1
Cu 254.892 197.675 700.923 1
Cu 254.347 198.445 700.923 1
Cu 253.802 198.535 700.923 1
Cu 253.257 197.765 700.923 1
Cu 252.711 196.996 700.923 1
Cu 252.166 196.226 700.923 1
Cu 251.621 195.457 700.923 1
Cu 251.076 194.687 700.923 1
Cu 250.531 193.918 700.923 1
Cu 249.986 193.148 700.923 1
Cu 249.441 192.378 700.923 1
Cu 248.896 191.609 700.923 1
Cu 248.351 190.839 700.923 1
Cu 247.806 190.07 700.923 1
Cu 247.261 189.3 700.923 1
Cu 246.716 188.53 700.923 1
Cu 246.17 187.761 700.923 1
Cu 245.625 186.991 700.923 1
Cu 245.08 186.222 700.923 1
Cu 244.535 185.452 700.923 1
Cu 243.99 184.682 700.923 1
Cu 243.445 183.913 700.923 1
Cu 242.9 183.143 700.923 1
Cu 242.355 182.374 700.923 1
Cu 241.81 181.604 700.923 1
Cu 241.265 180.834 700.923 1
Cu 240.72 180.065 700.923 1
Cu 240.656 179.295 700.923 1
Cu 241.201 178.526 700.923 1
Cu 261.056 170.332 705.465 1
Cu 261.6 171.1 705.465 1
Cu 262.145 171.868 705.465 1
Cu 262.689 172.636 705.465 1
Cu 263.233 173.405 705.465 1
Cu 263.777 174.173 705.465 1
Cu 264.321 174.941 705.465 1
Cu 264.865 175.709 705.465 1
Cu 265.409 176.478 705.465 1
Cu 265.954 177.246 705.465 1
Cu 266.498 178.014 705.465 1
Cu 267.042 178.782 705.465 1
Cu 267.586 179.551 705.465 1
Cu 267.161 180.319 705.465 1
Cu 266.617 181.087 705.465 1
Cu 266.073 181.855 705.465 1
Cu 265.529 182.624 705.465 1
Cu 264.985 183.392 705.465 1
Cu 264.441 184.16 705.465 1
Cu 263.896 184.928 705.465 1
Cu 263.352 185.697 705.465 1
Cu 262.808 186.465 705.465 1
Cu 262.264 187.233 705.465 1
Cu 261.72 188.001 705.465 1
Cu 261.176 188.77 705.465 1
Cu 260.632 189.538 705.465 1
Cu 260.087 190.306 705.465 1
Cu 259.543 191.074 705.465 1
Cu 258.999 191.843 705.465 1
Cu 258.455 192.611 705.465 1
Cu 257.911 193.379 705.465 1
Cu 257.367 194.147 705.465 1
Cu 256.823 194.916 705.465 1
Cu 256.279 195.684 705.465 1
Cu 255.734 196.452 705.465 1
Cu 255.19 197.221 705.465 1
Cu 254.646 197.989 705.465 1
Cu 254.102 198.757 705.465 1
Cu 253.558 198.157 705.465 1
Cu 253.014 197.389 705.465 1
Cu 252.47 196.621 705.465 1
Cu 251.925 195.853 705.465 1
Cu 251.381 195.084 705.465 1
Cu 250.837 194.316 705.465 1
Cu 250.293 193.548 705.465 1
Cu 249.749 192.78 705.465 1
Cu 249.205 192.011 705.465 1
Cu 248.661 191.243 705.465 1
Cu 248.116 190.475 705.465 1
Cu 247.572 189.707 705.465 1
Cu 247.028 188.938 705.465 1
Cu 246.484 188.17 705.465 1
Cu 245.94 187.402 705.465 1
Cu 245.396 186.634 705.465 1
Cu 244.852 185.865 705.465 1
Cu 244.307 185.097 705.465 1
Cu 243.763 184.329 705.465 1
Cu 243.219 183.561 705.465 1
Cu 242.675 182.792 705.465 1
Cu 242.131 182.024 705.465 1
Cu 241.587 181.256 705.465 1
Cu 241.043 180.488 705.465 1
Cu 240.498 179.719 705.465 1
Cu 240.923 178.951 705.465 1
Cu 241.467 178.183 705.465 1
Cu 242.012 177.415 705.465 1
Cu 242.556 176.646 705.465 1
Cu 243.1 175.878 705.465 1
Cu 243.644 175.11 705.465 1
Cu 244.188 174.342 705.465 1
Cu 244.732 173.573 705.465 1
Cu 245.276 172.805 705.465 1
Cu 245.82 172.037 705.465 1
Cu 246.365 171.269 705.465 1
Cu 246.909 170.5 705.465 1
Cu 247.453 169.732 705.465 1
Cu 247.997 168.964 705.465 1
Cu 248.541 168.196 705.465 1
Cu 249.085 167.427 705.465 1
Cu 249.629 166.659 705.465 1
Cu 250.174 165.891 705.465 1
Cu 250.718 165.123 705.465 1
Cu 251.262 164.354 705.465 1
Cu 251.806 163.586 705.465 1
Cu 252.35 162.818 705.465 1
Cu 252.894 162.049 705.465 1
Cu 253.438 161.281 705.465 1
Cu 253.983 160.513 705.465 1
Cu 254.527 161.113 705.465 1
Cu 255.071 161.881 705.465 1
Cu 255.615 162.649 705.465 1
Cu 256.159 163.417 705.465 1
Cu 256.703 164.186 705.465 1
Cu 257.247 164.954 705.465 1
Cu 257.792 165.722 705.465 1
Cu 258.336 166.49 705.465 1
Cu 258.88 167.259 705.465 1
Cu 259.424 168.027 705.465 1
Cu 259.968 168.795 705.465 1
Cu 260.512 169.563 705.465 1
Cu 261.056 170.332 705.465 1
Cu 259.602 168.312 710.012 1
Cu 260.145 169.079 710.012 1
Cu 260.688 169.846 710.012 1
Cu 261.232 170.613 710.012 1
Cu 261.775 171.38 710.012 1
Cu 262.318 172.147 710.012 1
Cu 262.861 172.914 710.012 1
Cu 263.404 173.68 710.012 1
Cu 263.948 174.447 710.012 1
Cu 264.491 175.214 710.012 1
Cu 265.034 175.981 710.012 1
Cu 265.577 176.748 710.012 1
Cu 266.12 177.515 710.012 1
Cu 266.663 178.282 710.012 1
Cu 267.207 179.049 710.012 1
Cu 267.494 179.816 710.012 1
Cu 266.951 180.583 710.012 1
Cu 266.407 181.35 710.012 1
Cu 265.864 182.116 710.012 1
Cu 265.321 182.883 710.012 1
Cu 264.778 183.65 710.012 1
Cu 264.235 184.417 710.012 1
Cu 263.692 185.184 710.012 1
Cu 263.148 185.951 710.012 1
Cu 262.605 186.718 710.012 1
Cu 262.062 187.485 710.012 1
Cu 261.519 188.252 710.012 1
Cu 260.976 189.019 710.012 1
Cu 260.432 189.785 710.012 1
Cu 259.889 190.552 710.012 1
Cu 259.346 191.319 710.012 1
Cu 258.803 192.086 710.012 1
Cu 258.26 192.853 710.012 1
Cu 257.717 193.62 710.012 1
Cu 257.173 194.387 710.012 1
Cu 256.63 195.154 710.012 1
Cu 256.087 195.921 710.012 1
Cu 255.544 196.688 710.012 1
Cu 255.001 197.454 710.012 1
Cu 254.457 198.221 710.012 1
Cu 253.914 198.627 710.012 1
Cu 253.371 197.86 710.012 1
Cu 252.828 197.093 710.012 1
Cu 252.285 196.326 710.012 1
Cu 251.742 195.559 710.012 1
Cu 251.198 194.792 710.012 1
Cu 250.655 194.025 710.012 1
Cu 250.112 193.259 710.012 1
Cu 249.569 192.492 710.012 1
Cu 249.026 191.725 710.012 1
Cu 248.482 190.958 710.012 1
Cu 247.939 190.191 710.012 1
Cu 247.396 189.424 710.012 1
Cu 246.853 188.657 710.012 1
Cu 246.31 187.89 710.012 1
Cu 245.767 187.123 710.012 1
Cu 245.223 186.356 710.012 1
Cu 244.68 185.59 710.012 1
Cu 244.137 184.823 710.012 1
Cu 243.594 184.056 710.012 1
Cu 243.051 183.289 710.012 1
Cu 242.507 182.522 710.012 1
Cu 241.964 181.755 710.012 1
Cu 241.421 180.988 710.012 1
Cu 240.878 180.221 710.012 1
Cu 240.591 179.454 710.012 1
Cu 241.134 178.687 710.012 1
Cu 241.677 177.92 710.012 1
Cu 242.22 177.154 710.012 1
Cu 242.763 176.387 710.012 1
Cu 243.307 175.62 710.012 1
Cu 243.85 174.853 710.012 1
Cu 244.393 174.086 710.012 1
Cu 244.936 173.319 710.012 1
Cu 245.479 172.552 710.012 1
Cu 246.023 171.785 710.012 1
Cu 246.566 171.018 710.012 1
Cu 247.109 170.251 710.012 1
Cu 247.652 169.485 710.012 1
Cu 248.195 168.718 710.012 1
Cu 248.738 167.951 710.012 1
Cu 249.282 167.184 710.012 1
Cu 249.825 166.417 710.012 1
Cu 250.368 165.65 710.012 1
Cu 250.911 164.883 710.012 1
Cu 251.454 164.116 710.012 1
Cu 251.998 163.349 710.012 1
Cu 252.541 162.582 710.012 1
Cu 253.084 161.816 710.012 1
Cu 253.627 161.049 710.012 1
Cu 254.17 160.643 710.012 1
Cu 254.713 161.41 710.012 1
Cu 255.257 162.177 710.012 1
Cu 255.8 162.944 710.012 1
Cu 256.343 163.711 710.012 1
Cu 256.886 164.478 710.012 1
Cu 257.429 165.245 710.012 1
Cu 257.973 166.011 710.012 1
Cu 258.516 166.778 710.012 1
Cu 259.059 167.545 710.012 1
Cu 259.602 168.312 710.012 1
Cu 247.42 169.846 714.564 1
Cu 247.962 169.08 714.564 1
Cu 248.505 168.315 714.564 1
Cu 249.047 167.549 714.564 1
Cu 249.589 166.784 714.564 1
Cu 250.131 166.018 714.564 1
Cu 250.674 165.253 714.564 1
Cu 251.216 164.487 714.564 1
Cu 251.758 163.722 714.564 1
Cu 252.3 162.956 714.564 1
Cu 252.842 162.191 714.564 1
Cu 253.385 161.425 714.564 1
Cu 253.927 160.66 714.564 1
Cu 254.469 161.099 714.564 1
Cu 255.011 161.865 714.564 1
Cu 255.553 162.63 714.564 1
Cu 256.096 163.396 714.564 1
Cu 256.638 164.161 714.564 1
Cu 257.18 164.927 714.564 1
Cu 257.722 165.692 714.564 1
Cu 258.265 166.458 714.564 1
Cu 258.807 167.223 714.564 1
Cu 259.349 167.989 714.564 1
Cu 259.891 168.754 714.564 1
Cu 260.433 169.52 714.564 1
Cu 260.976 170.286 714.564 1
Cu 261.518 171.051 714.564 1
Cu 262.06 171.817 714.564 1
Cu 262.602 172.582 714.564 1
Cu 263.144 173.348 714.564 1
Cu 263.687 174.113 714.564 1
Cu 264.229 174.879 714.564 1
Cu 264.771 175.644 714.564 1
Cu 265.313 176.41 714.564 1
Cu 265.856 177.175 714.564 1
Cu 266.398 177.941 714.564 1
Cu 266.94 178.706 714.564 1
Cu 267.482 179.472 714.564 1
Cu 267.171 180.238 714.564 1
Cu 266.629 181.003 714.564 1
Cu 266.086 181.769 714.564 1
Cu 265.544 182.534 714.564 1
Cu 265.002 183.3 714.564 1
Cu 264.46 184.065 714.564 1
Cu 263.918 184.831 714.564 1
Cu 263.375 185.596 714.564 1
Cu 262.833 186.362 714.564 1
Cu 262.291 187.127 714.564 1
Cu 261.749 187.893 714.564 1
Cu 261.207 188.658 714.564 1
Cu 260.664 189.424 714.564 1
Cu 260.122 190.19 714.564 1
Cu 259.58 190.955 714.564 1
Cu 259.038 191.721 714.564 1
Cu 258.495 192.486 714.564 1
Cu 257.953 193.252 714.564 1
Cu 257.411 194.017 714.564 1
Cu 256.869 194.783 714.564 1
Cu 256.327 195.548 714.564 1
Cu 255.784 196.314 714.564 1
Cu 255.242 197.079 714.564 1
Cu 254.7 197.845 714.564 1
Cu 254.158 198.61 714.564 1
Cu 253.615 198.171 714.564 1
Cu 253.073 197.405 714.564 1
Cu 252.531 196.64 714.564 1
Cu 251.989 195.874 714.564 1
Cu 251.447 195.109 714.564 1
Cu 250.904 194.343 714.564 1
Cu 250.362 193.578 714.564 1
Cu 249.82 192.812 714.564 1
Cu 249.278 192.047 714.564 1
Cu 248.736 191.281 714.564 1
Cu 248.193 190.516 714.564 1
Cu 247.651 189.75 714.564 1
Cu 247.109 188.984 714.564 1
Cu 246.567 188.219 714.564 1
Cu 246.024 187.453 714.564 1
Cu 245.482 186.688 714.564 1
Cu 244.94 185.922 714.564 1
Cu 244.398 185.157 714.564 1
Cu 243.856 184.391 714.564 1
Cu 243.313 183.626 714.564 1
Cu 242.771 182.86 714.564 1
Cu 242.229 182.095 714.564 1
Cu 241.687 181.329 714.564 1
Cu 241.145 180.564 714.564 1
Cu 240.602 179.798 714.564 1
Cu 240.914 179.032 714.564 1
Cu 241.456 178.267 714.564 1
Cu 241.998 177.501 714.564 1
Cu 242.54 176.736 714.564 1
Cu 243.082 175.97 714.564 1
Cu 243.625 175.205 714.564 1
Cu 244.167 174.439 714.564 1
Cu 244.709 173.674 714.564 1
Cu 245.251 172.908 714.564 1
Cu 245.794 172.143 714.564 1
Cu 246.336 171.377 714.564 1
Cu 246.878 170.612 714.564 1
Cu 247.42 169.846 714.564 1
Cu 259.067 167.625 719.121 1
Cu 259.608 168.389 719.121 1
Cu 260.149 169.154 719.121 1
Cu 260.691 169.918 719.121 1
Cu 261.232 170.682 719.121 1
Cu 261.773 171.446 719.121 1
Cu 262.314 172.21 719.121 1
Cu 262.856 172.974 719.121 1
Cu 263.397 173.739 719.121 1
Cu 263.938 174.503 719.121 1
Cu 264.479 175.267 719.121 1
Cu 265.021 176.031 719.121 1
Cu 265.562 176.795 719.121 1
Cu 266.103 177.559 719.121 1
Cu 266.644 178.324 719.121 1
Cu 267.186 179.088 719.121 1
Cu 267.42 179.852 719.121 1
Cu 266.878 180.616 719.121 1
Cu 266.337 181.38 719.121 1
Cu 265.796 182.144 719.121 1
Cu 265.255 182.908 719.121 1
Cu 264.713 183.673 719.121 1
Cu 264.172 184.437 719.121 1
Cu 263.631 185.201 719.121 1
Cu 263.09 185.965 719.121 1
Cu 262.549 186.729 719.121 1
Cu 262.007 187.493 719.121 1
Cu 261.466 188.258 719.121 1
Cu 260.925 189.022 719.121 1
Cu 260.384 189.786 719.121 1
Cu 259.842 190.55 719.121 1
Cu 259.301 191.314 719.121 1
Cu 258.76 192.078 719.121 1
Cu 258.219 192.843 719.121 1
Cu 257.677 193.607 719.121 1
Cu 257.136 194.371 719.121 1
Cu 256.595 195.135 719.121 1
Cu 256.054 195.899 719.121 1
Cu 255.512 196.663 719.121 1
Cu 254.971 197.428 719.121 1
Cu 254.43 198.192 719.121 1
Cu 253.889 198.522 719.121 1
Cu 253.347 197.758 719.121 1
Cu 252.806 196.994 719.121 1
Cu 252.265 196.23 719.121 1
Cu 251.724 195.466 719.121 1
Cu 251.182 194.701 719.121 1
Cu 250.641 193.937 719.121 1
Cu 250.1 193.173 719.121 1
Cu 249.559 192.409 719.121 1
Cu 249.017 191.645 719.121 1
Cu 248.476 190.881 719.121 1
Cu 247.935 190.116 719.121 1
Cu 247.394 189.352 719.121 1
Cu 246.853 188.588 719.121 1
Cu 246.311 187.824 719.121 1
Cu 245.77 187.06 719.121 1
Cu 245.229 186.296 719.121 1
Cu 244.688 185.531 719.121 1
Cu 244.146 184.767 719.121 1
Cu 243.605 184.003 719.121 1
Cu 243.064 183.239 719.121 1
Cu 242.523 182.475 719.121 1
Cu 241.981 181.711 719.121 1
Cu 241.44 180.946 719.121 1
Cu 240.899 180.182 719.121 1
Cu 240.665 179.418 719.121 1
Cu 241.206 178.654 719.121 1
Cu 241.747 177.89 719.121 1
Cu 242.289 177.126 719.121 1
Cu 242.83 176.362 719.121 1
Cu 243.371 175.597 719.121 1
Cu 243.912 174.833 719.121 1
Cu 244.454 174.069 719.121 1
Cu 244.995 173.305 719.121 1
Cu 245.536 172.541 719.121 1
Cu 246.077 171.777 719.121 1
Cu 246.618 171.012 719.121 1
Cu 247.16 170.248 719.121 1
Cu 247.701 169.484 719.121 1
Cu 248.242 168.72 719.121 1
Cu 248.783 167.956 719.121 1
Cu 249.325 167.192 719.121 1
Cu 249.866 166.427 719.121 1
Cu 250.407 165.663 719.121 1
Cu 250.948 164.899 719.121 1
Cu 251.49 164.135 719.121 1
Cu 252.031 163.371 719.121 1
Cu 252.572 162.607 719.121 1
Cu 253.113 161.842 719.121 1
Cu 253.655 161.078 719.121 1
Cu 254.196 160.748 719.121 1
Cu 254.737 161.512 719.121 1
Cu 255.278 162.276 719.121 1
Cu 255.82 163.04 719.121 1
Cu 256.361 163.804 719.121 1
Cu 256.902 164.569 719.121 1
Cu 257.443 165.333 719.121 1
Cu 257.985 166.097 719.121 1
Cu 258.526 166.861 719.121 1
Cu 259.067 167.625 719.121 1
Cu 248.402 190.74 723.683 1
Cu 247.861 189.978 723.683 1
Cu 247.321 189.215 723.683 1
Cu 246.781 188.452 723.683 1
Cu 246.241 187.689 723.683 1
Cu 245.7 186.927 723.683 1
Cu 245.16 186.164 723.683 1
Cu 244.62 185.401 723.683 1
Cu 244.08 184.638 723.683 1
Cu 243.539 183.875 723.683 1
Cu 242.999 183.113 723.683 1
Cu 242.459 182.35 723.683 1
Cu 241.919 181.587 723.683 1
Cu 241.378 180.824 723.683 1
Cu 240.838 180.062 723.683 1
Cu 240.774 179.299 723.683 1
Cu 241.314 178.536 723.683 1
Cu 241.854 177.773 723.683 1
Cu 242.395 177.011 723.683 1
Cu 242.935 176.248 723.683 1
Cu 243.475 175.485 723.683 1
Cu 244.015 174.722 723.683 1
Cu 244.556 173.959 723.683 1
Cu 245.096 173.197 723.683 1
Cu 245.636 172.434 723.683 1
Cu 246.176 171.671 723.683 1
Cu 246.717 170.908 723.683 1
Cu 247.257 170.146 723.683 1
Cu 247.797 169.383 723.683 1
Cu 248.338 168.62 723.683 1
Cu 248.878 167.857 723.683 1
Cu 249.418 167.095 723.683 1
Cu 249.958 166.332 723.683 1
Cu 250.499 165.569 723.683 1
Cu 251.039 164.806 723.683 1
Cu 251.579 164.043 723.683 1
Cu 252.119 163.281 723.683 1
Cu 252.66 162.518 723.683 1
Cu 253.2 161.755 723.683 1
Cu 253.74 160.992 723.683 1
Cu 254.28 160.902 723.683 1
Cu 254.821 161.665 723.683 1
Cu 255.361 162.427 723.683 1
Cu 255.901 163.19 723.683 1
Cu 256.441 163.953 723.683 1
Cu 256.982 164.716 723.683 1
Cu 257.522 165.478 723.683 1
Cu 258.062 166.241 723.683 1
Cu 258.602 167.004 723.683 1
Cu 259.143 167.767 723.683 1
Cu 259.683 168.53 723.683 1
Cu 260.223 169.292 723.683 1
Cu 260.763 170.055 723.683 1
Cu 261.304 170.818 723.683 1
Cu 261.844 171.581 723.683 1
Cu 262.384 172.343 723.683 1
Cu 262.924 173.106 723.683 1
Cu 263.465 173.869 723.683 1
Cu 264.005 174.632 723.683 1
Cu 264.545 175.395 723.683 1
Cu 265.085 176.157 723.683 1
Cu 265.626 176.92 723.683 1
Cu 266.166 177.683 723.683 1
Cu 266.706 178.446 723.683 1
Cu 267.246 179.208 723.683 1
Cu 267.311 179.971 723.683 1
Cu 266.77 180.734 723.683 1
Cu 266.23 181.497 723.683 1
Cu 265.69 182.259 723.683 1
Cu 265.15 183.022 723.683 1
Cu 264.609 183.785 723.683 1
Cu 264.069 184.548 723.683 1
Cu 263.529 185.311 723.683 1
Cu 262.989 186.073 723.683 1
Cu 262.448 186.836 723.683 1
Cu 261.908 187.599 723.683 1
Cu 261.368 188.362 723.683 1
Cu 260.828 189.124 723.683 1
Cu 260.287 189.887 723.683 1
Cu 259.747 190.65 723.683 1
Cu 259.207 191.413 723.683 1
Cu 258.666 192.175 723.683 1
Cu 258.126 192.938 723.683 1
Cu 257.586 193.701 723.683 1
Cu 257.046 194.464 723.683 1
Cu 256.505 195.227 723.683 1
Cu 255.965 195.989 723.683 1
Cu 255.425 196.752 723.683 1
Cu 254.885 197.515 723.683 1
Cu 254.344 198.278 723.683 1
Cu 253.804 198.368 723.683 1
Cu 253.264 197.605 723.683 1
Cu 252.724 196.843 723.683 1
Cu 252.183 196.08 723.683 1
Cu 251.643 195.317 723.683 1
Cu 251.103 194.554 723.683 1
Cu 250.563 193.792 723.683 1
Cu 250.022 193.029 723.683 1
Cu 249.482 192.266 723.683 1
Cu 248.942 191.503 723.683 1
Cu 248.402 190.74 723.683 1
Cu 247.268 170.165 728.25 1
Cu 247.808 169.403 728.25 1
Cu 248.347 168.642 728.25 1
Cu 248.886 167.881 728.25 1
Cu 249.425 167.119 728.25 1
Cu 249.965 166.358 728.25 1
Cu 250.504 165.596 728.25 1
Cu 251.043 164.835 728.25 1
Cu 251.582 164.074 728.25 1
Cu 252.122 163.312 728.25 1
Cu 252.661 162.551 728.25 1
Cu 253.2 161.79 728.25 1
Cu 253.739 161.028 728.25 1
Cu 254.279 160.935 728.25 1
Cu 254.818 161.696 728.25 1
Cu 255.357 162.457 728.25 1
Cu 255.897 163.219 728.25 1
Cu 256.436 163.98 728.25 1
Cu 256.975 164.742 728.25 1
Cu 257.514 165.503 728.25 1
Cu 258.054 166.264 728.25 1
Cu 258.593 167.026 728.25 1
Cu 259.132 167.787 728.25 1
Cu 259.671 168.548 728.25 1
Cu 260.211 169.31 728.25 1
Cu 260.75 170.071 728.25 1
Cu 261.289 170.832 728.25 1
Cu 261.828 171.594 728.25 1
Cu 262.368 172.355 728.25 1
Cu 262.907 173.117 728.25 1
Cu 263.446 173.878 728.25 1
Cu 263.985 174.639 728.25 1
Cu 264.525 175.401 728.25 1
Cu 265.064 176.162 728.25 1
Cu 265.603 176.923 728.25 1
Cu 266.143 177.685 728.25 1
Cu 266.682 178.446 728.25 1
Cu 267.221 179.208 728.25 1
Cu 267.287 179.969 728.25 1
Cu 266.748 180.73 728.25 1
Cu 266.209 181.492 728.25 1
Cu 265.67 182.253 728.25 1
Cu 265.13 183.014 728.25 1
Cu 264.591 183.776 728.25 1
Cu 264.052 184.537 728.25 1
Cu 263.513 185.298 728.25 1
Cu 262.973 186.06 728.25 1
Cu 262.434 186.821 728.25 1
Cu 261.895 187.583 728.25 1
Cu 261.355 188.344 728.25 1
Cu 260.816 189.105 728.25 1
Cu 260.277 189.867 728.25 1
Cu 259.738 190.628 728.25 1
Cu 259.198 191.389 728.25 1
Cu 258.659 192.151 728.25 1
Cu 258.12 192.912 728.25 1
Cu 257.581 193.674 728.25 1
Cu 257.041 194.435 728.25 1
Cu 256.502 195.196 728.25 1
Cu 255.963 195.958 728.25 1
Cu 255.424 196.719 728.25 1
Cu 254.884 197.48 728.25 1
Cu 254.345 198.242 728.25 1
Cu 253.806 198.335 728.25 1
Cu 253.267 197.574 728.25 1
Cu 252.727 196.813 728.25 1
Cu 252.188 196.051 728.25 1
Cu 251.649 195.29 728.25 1
Cu 251.109 194.528 728.25 1
Cu 250.57 193.767 728.25 1
Cu 250.031 193.006 728.25 1
Cu 249.492 192.244 728.25 1
Cu 248.952 191.483 728.25 1
Cu 248.413 190.722 728.25 1
Cu 247.874 189.96 728.25 1
Cu 247.335 189.199 728.25 1
Cu 246.795 188.438 728.25 1
Cu 246.256 187.676 728.25 1
Cu 245.717 186.915 728.25 1
Cu 245.178 186.153 728.25 1
Cu 244.638 185.392 728.25 1
Cu 244.099 184.631 728.25 1
Cu 243.56 183.869 728.25 1
Cu 243.021 183.108 728.25 1
Cu 242.481 182.347 728.25 1
Cu 241.942 181.585 728.25 1
Cu 241.403 180.824 728.25 1
Cu 240.863 180.062 728.25 1
Cu 240.797 179.301 728.25 1
Cu 241.336 178.54 728.25 1
Cu 241.876 177.778 728.25 1
Cu 242.415 177.017 728.25 1
Cu 242.954 176.256 728.25 1
Cu 243.493 175.494 728.25 1
Cu 244.033 174.733 728.25 1
Cu 244.572 173.972 728.25 1
Cu 245.111 173.21 728.25 1
Cu 245.651 172.449 728.25 1
Cu 246.19 171.687 728.25 1
Cu 246.729 170.926 728.25 1
Cu 247.268 170.165 728.25 1
Cu 240.881 179.218 732.822 1
Cu 241.419 178.459 732.822 1
Cu 241.957 177.699 732.822 1
Cu 242.496 176.939 732.822 1
Cu 243.034 176.179 732.822 1
Cu 243.572 175.419 732.822 1
Cu 244.11 174.659 732.822 1
Cu 244.649 173.899 732.822 1
Cu 245.187 173.139 732.822 1
Cu 245.725 172.379 732.822 1
Cu 246.263 171.619 732.822 1
Cu 246.802 170.859 732.822 1
Cu 247.34 170.099 732.822 1
Cu 247.878 169.339 732.822 1
Cu 248.416 168.579 732.822 1
Cu 248.955 167.819 732.822 1
Cu 249.493 167.059 732.822 1
Cu 250.031 166.299 732.822 1
Cu 250.569 165.539 732.822 1
Cu 251.108 164.779 732.822 1
Cu 251.646 164.019 732.822 1
Cu 252.184 163.259 732.822 1
Cu 252.723 162.5 732.822 1
Cu 253.261 161.74 732.822 1
Cu 253.799 160.98 732.822 1
Cu 254.337 161.053 732.822 1
Cu 254.876 161.813 732.822 1
Cu 255.414 162.573 732.822 1
Cu 255.952 163.333 732.822 1
Cu 256.49 164.093 732.822 1
Cu 257.029 164.852 732.822 1
Cu 257.567 165.612 732.822 1
Cu 258.105 166.372 732.822 1
Cu 258.643 167.132 732.822 1
Cu 259.182 167.892 732.822 1
Cu 259.72 168.652 732.822 1
Cu 260.258 169.412 732.822 1
Cu 260.796 170.172 732.822 1
Cu 261.335 170.932 732.822 1
Cu 261.873 171.692 732.822 1
Cu 262.411 172.452 732.822 1
Cu 262.949 173.212 732.822 1
Cu 263.488 173.972 732.822 1
Cu 264.026 174.732 732.822 1
Cu 264.564 175.492 732.822 1
Cu 265.102 176.252 732.822 1
Cu 265.641 177.012 732.822 1
Cu 266.179 177.772 732.822 1
Cu 266.717 178.532 732.822 1
Cu 267.256 179.292 732.822 1
Cu 267.204 180.052 732.822 1
Cu 266.665 180.811 732.822 1
Cu 266.127 181.571 732.822 1
Cu 265.589 182.331 732.822 1
Cu 265.051 183.091 732.822 1
Cu 264.512 183.851 732.822 1
Cu 263.974 184.611 732.822 1
Cu 263.436 185.371 732.822 1
Cu 262.898 186.131 732.822 1
Cu 262.359 186.891 732.822 1
Cu 261.821 187.651 732.822 1
Cu 261.283 188.411 732.822 1
Cu 260.745 189.171 732.822 1
Cu 260.206 189.931 732.822 1
Cu 259.668 190.691 732.822 1
Cu 259.13 191.451 732.822 1
Cu 258.592 192.211 732.822 1
Cu 258.053 192.971 732.822 1
Cu 257.515 193.731 732.822 1
Cu 256.977 194.491 732.822 1
Cu 256.439 195.251 732.822 1
Cu 255.9 196.011 732.822 1
Cu 255.362 196.77 732.822 1
Cu 254.824 197.53 732.822 1
Cu 254.285 198.29 732.822 1
Cu 253.747 198.217 732.822 1
Cu 253.209 197.457 732.822 1
Cu 252.671 196.697 732.822 1
Cu 252.132 195.937 732.822 1
Cu 251.594 195.177 732.822 1
Cu 251.056 194.418 732.822 1
Cu 250.518 193.658 732.822 1
Cu 249.979 192.898 732.822 1
Cu 249.441 192.138 732.822 1
Cu 248.903 191.378 732.822 1
Cu 248.365 190.618 732.822 1
Cu 247.826 189.858 732.822 1
Cu 247.288 189.098 732.822 1
Cu 246.75 188.338 732.822 1
Cu 246.212 187.578 732.822 1
Cu 245.673 186.818 732.822 1
Cu 245.135 186.058 732.822 1
Cu 244.597 185.298 732.822 1
Cu 244.059 184.538 732.822 1
Cu 243.52 183.778 732.822 1
Cu 242.982 183.018 732.822 1
Cu 242.444 182.258 732.822 1
Cu 241.905 181.498 732.822 1
Cu 241.367 180.738 732.822 1
Cu 240.829 179.978 732.822 1
Cu 240.881 179.218 732.822 1
Cu 257.498 193.719 737.398 1
Cu 256.961 194.478 737.398 1
Cu 256.423 195.236 737.398 1
Cu 255.886 195.995 737.398 1
Cu 255.349 196.753 737.398 1
Cu 254.812 197.512 737.398 1
Cu 254.274 198.271 737.398 1
Cu 253.737 198.167 737.398 1
Cu 253.2 197.409 737.398 1
Cu 252.663 196.65 737.398 1
Cu 252.125 195.892 737.398 1
Cu 251.588 195.133 737.398 1
Cu 251.051 194.375 737.398 1
Cu 250.514 193.616 737.398 1
Cu 249.976 192.857 737.398 1
Cu 249.439 192.099 737.398 1
Cu 248.902 191.34 737.398 1
Cu 248.365 190.582 737.398 1
Cu 247.827 189.823 737.398 1
Cu 247.29 189.065 737.398 1
Cu 246.753 188.306 737.398 1
Cu 246.216 187.548 737.398 1
Cu 245.678 186.789 737.398 1
Cu 245.141 186.031 737.398 1
Cu 244.604 185.272 737.398 1
Cu 244.067 184.514 737.398 1
Cu 243.529 183.755 737.398 1
Cu 242.992 182.997 737.398 1
Cu 242.455 182.238 737.398 1
Cu 241.918 181.48 737.398 1
Cu 241.38 180.721 737.398 1
Cu 240.843 179.963 737.398 1
Cu 240.916 179.204 737.398 1
Cu 241.454 178.446 737.398 1
Cu 241.991 177.687 737.398 1
Cu 242.528 176.928 737.398 1
Cu 243.065 176.17 737.398 1
Cu 243.603 175.411 737.398 1
Cu 244.14 174.653 737.398 1
Cu 244.677 173.894 737.398 1
Cu 245.214 173.136 737.398 1
Cu 245.752 172.377 737.398 1
Cu 246.289 171.619 737.398 1
Cu 246.826 170.86 737.398 1
Cu 247.363 170.102 737.398 1
Cu 247.901 169.343 737.398 1
Cu 248.438 168.585 737.398 1
Cu 248.975 167.826 737.398 1
Cu 249.512 167.068 737.398 1
Cu 250.05 166.309 737.398 1
Cu 250.587 165.551 737.398 1
Cu 251.124 164.792 737.398 1
Cu 251.661 164.034 737.398 1
Cu 252.199 163.275 737.398 1
Cu 252.736 162.517 737.398 1
Cu 253.273 161.758 737.398 1
Cu 253.81 160.999 737.398 1
Cu 254.347 161.103 737.398 1
Cu 254.885 161.861 737.398 1
Cu 255.422 162.62 737.398 1
Cu 255.959 163.378 737.398 1
Cu 256.496 164.137 737.398 1
Cu 257.034 164.895 737.398 1
Cu 257.571 165.654 737.398 1
Cu 258.108 166.413 737.398 1
Cu 258.645 167.171 737.398 1
Cu 259.183 167.93 737.398 1
Cu 259.72 168.688 737.398 1
Cu 260.257 169.447 737.398 1
Cu 260.794 170.205 737.398 1
Cu 261.332 170.964 737.398 1
Cu 261.869 171.722 737.398 1
Cu 262.406 172.481 737.398 1
Cu 262.943 173.239 737.398 1
Cu 263.481 173.998 737.398 1
Cu 264.018 174.756 737.398 1
Cu 264.555 175.515 737.398 1
Cu 265.092 176.273 737.398 1
Cu 265.63 177.032 737.398 1
Cu 266.167 177.79 737.398 1
Cu 266.704 178.549 737.398 1
Cu 267.241 179.307 737.398 1
Cu 267.168 180.066 737.398 1
Cu 266.631 180.824 737.398 1
Cu 266.094 181.583 737.398 1
Cu 265.556 182.342 737.398 1
Cu 265.019 183.1 737.398 1
Cu 264.482 183.859 737.398 1
Cu 263.945 184.617 737.398 1
Cu 263.407 185.376 737.398 1
Cu 262.87 186.134 737.398 1
Cu 262.333 186.893 737.398 1
Cu 261.796 187.651 737.398 1
Cu 261.258 188.41 737.398 1
Cu 260.721 189.168 737.398 1
Cu 260.184 189.927 737.398 1
Cu 259.647 190.685 737.398 1
Cu 259.109 191.444 737.398 1
Cu 258.572 192.202 737.398 1
Cu 258.035 192.961 737.398 1
Cu 257.498 193.719 737.398 1
Cu 265.256 182.729 741.98 1
Cu 264.72 183.487 741.98 1
Cu 264.184 184.244 741.98 1
Cu 263.647 185.001 741.98 1
Cu 263.111 185.758 741.98 1
Cu 262.575 186.515 741.98 1
Cu 262.039 187.272 741.98 1
Cu 261.503 188.029 741.98 1
Cu 260.966 188.786 741.98 1
Cu 260.43 189.543 741.98 1
Cu 259.894 190.3 741.98 1
Cu 259.358 191.057 741.98 1
Cu 258.821 191.814 741.98 1
Cu 258.285 192.572 741.98 1
Cu 257.749 193.329 741.98 1
Cu 257.213 194.086 741.98 1
Cu 256.677 194.843 741.98 1
Cu 256.14 195.6 741.98 1
Cu 255.604 196.357 741.98 1
Cu 255.068 197.114 741.98 1
Cu 254.532 197.871 741.98 1
Cu 253.995 198.496 741.98 1
Cu 253.459 197.739 741.98 1
Cu 252.923 196.982 741.98 1
Cu 252.387 196.225 741.98 1
Cu 251.85 195.468 741.98 1
Cu 251.314 194.71 741.98 1
Cu 250.778 193.953 741.98 1
Cu 250.242 193.196 741.98 1
Cu 249.706 192.439 741.98 1
Cu 249.169 191.682 741.98 1
Cu 248.633 190.925 741.98 1
Cu 248.097 190.168 741.98 1
Cu 247.561 189.411 741.98 1
Cu 247.024 188.654 741.98 1
Cu 246.488 187.897 741.98 1
Cu 245.952 187.14 741.98 1
Cu 245.416 186.383 741.98 1
Cu 244.88 185.625 741.98 1
Cu 244.343 184.868 741.98 1
Cu 243.807 184.111 741.98 1
Cu 243.271 183.354 741.98 1
Cu 242.735 182.597 741.98 1
Cu 242.198 181.84 741.98 1
Cu 241.662 181.083 741.98 1
Cu 241.126 180.326 741.98 1
Cu 240.683 179.569 741.98 1
Cu 241.22 178.812 741.98 1
Cu 241.756 178.055 741.98 1
Cu 242.292 177.298 741.98 1
Cu 242.828 176.541 741.98 1
Cu 243.365 175.783 741.98 1
Cu 243.901 175.026 741.98 1
Cu 244.437 174.269 741.98 1
Cu 244.973 173.512 741.98 1
Cu 245.509 172.755 741.98 1
Cu 246.046 171.998 741.98 1
Cu 246.582 171.241 741.98 1
Cu 247.118 170.484 741.98 1
Cu 247.654 169.727 741.98 1
Cu 248.191 168.97 741.98 1
Cu 248.727 168.213 741.98 1
Cu 249.263 167.456 741.98 1
Cu 249.799 166.698 741.98 1
Cu 250.336 165.941 741.98 1
Cu 250.872 165.184 741.98 1
Cu 251.408 164.427 741.98 1
Cu 251.944 163.67 741.98 1
Cu 252.48 162.913 741.98 1
Cu 253.017 162.156 741.98 1
Cu 253.553 161.399 741.98 1
Cu 254.089 160.774 741.98 1
Cu 254.625 161.531 741.98 1
Cu 255.162 162.288 741.98 1
Cu 255.698 163.045 741.98 1
Cu 256.234 163.802 741.98 1
Cu 256.77 164.56 741.98 1
Cu 257.306 165.317 741.98 1
Cu 257.843 166.074 741.98 1
Cu 258.379 166.831 741.98 1
Cu 258.915 167.588 741.98 1
Cu 259.451 168.345 741.98 1
Cu 259.988 169.102 741.98 1
Cu 260.524 169.859 741.98 1
Cu 261.06 170.616 741.98 1
Cu 261.596 171.373 741.98 1
Cu 262.133 172.13 741.98 1
Cu 262.669 172.887 741.98 1
Cu 263.205 173.645 741.98 1
Cu 263.741 174.402 741.98 1
Cu 264.277 175.159 741.98 1
Cu 264.814 175.916 741.98 1
Cu 265.35 176.673 741.98 1
Cu 265.886 177.43 741.98 1
Cu 266.422 178.187 741.98 1
Cu 266.959 178.944 741.98 1
Cu 267.401 179.701 741.98 1
Cu 266.865 180.458 741.98 1
Cu 266.329 181.215 741.98 1
Cu 265.792 181.972 741.98 1
Cu 265.256 182.729 741.98 1
Cu 244.701 173.933 746.566 1
Cu 245.236 173.177 746.566 1
Cu 245.772 172.422 746.566 1
Cu 246.307 171.666 746.566 1
Cu 246.842 170.91 746.566 1
Cu 247.377 170.155 746.566 1
Cu 247.912 169.399 746.566 1
Cu 248.448 168.643 746.566 1
Cu 248.983 167.888 746.566 1
Cu 249.518 167.132 746.566 1
Cu 250.053 166.377 746.566 1
Cu 250.588 165.621 746.566 1
Cu 251.123 164.865 746.566 1
Cu 251.659 164.11 746.566 1
Cu 252.194 163.354 746.566 1
Cu 252.729 162.598 746.566 1
Cu 253.264 161.843 746.566 1
Cu 253.799 161.087 746.566 1
Cu 254.335 161.157 746.566 1
Cu 254.87 161.913 746.566 1
Cu 255.405 162.668 746.566 1
Cu 255.94 163.424 746.566 1
Cu 256.475 164.18 746.566 1
Cu 257.011 164.935 746.566 1
Cu 257.546 165.691 746.566 1
Cu 258.081 166.447 746.566 1
Cu 258.616 167.202 746.566 1
Cu 259.151 167.958 746.566 1
Cu 259.687 168.713 746.566 1
Cu 260.222 169.469 746.566 1
Cu 260.757 170.225 746.566 1
Cu 261.292 170.98 746.566 1
Cu 261.827 171.736 746.566 1
Cu 262.363 172.492 746.566 1
Cu 262.898 173.247 746.566 1
Cu 263.433 174.003 746.566 1
Cu 263.968 174.758 746.566 1
Cu 264.503 175.514 746.566 1
Cu 265.039 176.27 746.566 1
Cu 265.574 177.025 746.566 1
Cu 266.109 177.781 746.566 1
Cu 266.644 178.537 746.566 1
Cu 267.179 179.292 746.566 1
Cu 267.13 180.048 746.566 1
Cu 266.595 180.803 746.566 1
Cu 266.059 181.559 746.566 1
Cu 265.524 182.315 746.566 1
Cu 264.989 183.07 746.566 1
Cu 264.454 183.826 746.566 1
Cu 263.919 184.582 746.566 1
Cu 263.383 185.337 746.566 1
Cu 262.848 186.093 746.566 1
Cu 262.313 186.848 746.566 1
Cu 261.778 187.604 746.566 1
Cu 261.243 188.36 746.566 1
Cu 260.707 189.115 746.566 1
Cu 260.172 189.871 746.566 1
Cu 259.637 190.627 746.566 1
Cu 259.102 191.382 746.566 1
Cu 258.567 192.138 746.566 1
Cu 258.031 192.893 746.566 1
Cu 257.496 193.649 746.566 1
Cu 256.961 194.405 746.566 1
Cu 256.426 195.16 746.566 1
Cu 255.891 195.916 746.566 1
Cu 255.355 196.672 746.566 1
Cu 254.82 197.427 746.566 1
Cu 254.285 198.183 746.566 1
Cu 253.75 198.113 746.566 1
Cu 253.215 197.357 746.566 1
Cu 252.679 196.602 746.566 1
Cu 252.144 195.846 746.566 1
Cu 251.609 195.09 746.566 1
Cu 251.074 194.335 746.566 1
Cu 250.539 193.579 746.566 1
Cu 250.003 192.823 746.566 1
Cu 249.468 192.068 746.566 1
Cu 248.933 191.312 746.566 1
Cu 248.398 190.557 746.566 1
Cu 247.863 189.801 746.566 1
Cu 247.328 189.045 746.566 1
Cu 246.792 188.29 746.566 1
Cu 246.257 187.534 746.566 1
Cu 245.722 186.778 746.566 1
Cu 245.187 186.023 746.566 1
Cu 244.652 185.267 746.566 1
Cu 244.116 184.512 746.566 1
Cu 243.581 183.756 746.566 1
Cu 243.046 183 746.566 1
Cu 242.511 182.245 746.566 1
Cu 241.976 181.489 746.566 1
Cu 241.44 180.733 746.566 1
Cu 240.905 179.978 746.566 1
Cu 240.955 179.222 746.566 1
Cu 241.49 178.467 746.566 1
Cu 242.025 177.711 746.566 1
Cu 242.56 176.955 746.566 1
Cu 243.096 176.2 746.566 1
Cu 243.631 175.444 746.566 1
Cu 244.166 174.688 746.566 1
Cu 244.701 173.933 746.566 1
Cu 255.274 196.749 751.158 1
Cu 254.74 197.504 751.158 1
Cu 254.206 198.258 751.158 1
Cu 253.672 197.966 751.158 1
Cu 253.138 197.212 751.158 1
Cu 252.604 196.458 751.158 1
Cu 252.069 195.703 751.158 1
Cu 251.535 194.949 751.158 1
Cu 251.001 194.195 751.158 1
Cu 250.467 193.441 751.158 1
Cu 249.933 192.687 751.158 1
Cu 249.399 191.933 751.158 1
Cu 248.864 191.179 751.158 1
Cu 248.33 190.424 751.158 1
Cu 247.796 189.67 751.158 1
Cu 247.262 188.916 751.158 1
Cu 246.728 188.162 751.158 1
Cu 246.194 187.408 751.158 1
Cu 245.66 186.654 751.158 1
Cu 245.125 185.899 751.158 1
Cu 244.591 185.145 751.158 1
Cu 244.057 184.391 751.158 1
Cu 243.523 183.637 751.158 1
Cu 242.989 182.883 751.158 1
Cu 242.455 182.129 751.158 1
Cu 241.92 181.375 751.158 1
Cu 241.386 180.62 751.158 1
Cu 240.852 179.866 751.158 1
Cu 241.059 179.112 751.158 1
Cu 241.593 178.358 751.158 1
Cu 242.127 177.604 751.158 1
Cu 242.661 176.85 751.158 1
Cu 243.195 176.095 751.158 1
Cu 243.73 175.341 751.158 1
Cu 244.264 174.587 751.158 1
Cu 244.798 173.833 751.158 1
Cu 245.332 173.079 751.158 1
Cu 245.866 172.325 751.158 1
Cu 246.4 171.571 751.158 1
Cu 246.934 170.816 751.158 1
Cu 247.469 170.062 751.158 1
Cu 248.003 169.308 751.158 1
Cu 248.537 168.554 751.158 1
Cu 249.071 167.8 751.158 1
Cu 249.605 167.046 751.158 1
Cu 250.139 166.291 751.158 1
Cu 250.674 165.537 751.158 1
Cu 251.208 164.783 751.158 1
Cu 251.742 164.029 751.158 1
Cu 252.276 163.275 751.158 1
Cu 252.81 162.521 751.158 1
Cu 253.344 161.766 751.158 1
Cu 253.878 161.012 751.158 1
Cu 254.413 161.304 751.158 1
Cu 254.947 162.058 751.158 1
Cu 255.481 162.812 751.158 1
Cu 256.015 163.567 751.158 1
Cu 256.549 164.321 751.158 1
Cu 257.083 165.075 751.158 1
Cu 257.618 165.829 751.158 1
Cu 258.152 166.583 751.158 1
Cu 258.686 167.337 751.158 1
Cu 259.22 168.091 751.158 1
Cu 259.754 168.846 751.158 1
Cu 260.288 169.6 751.158 1
Cu 260.822 170.354 751.158 1
Cu 261.357 171.108 751.158 1
Cu 261.891 171.862 751.158 1
Cu 262.425 172.616 751.158 1
Cu 262.959 173.371 751.158 1
Cu 263.493 174.125 751.158 1
Cu 264.027 174.879 751.158 1
Cu 264.562 175.633 751.158 1
Cu 265.096 176.387 751.158 1
Cu 265.63 177.141 751.158 1
Cu 266.164 177.895 751.158 1
Cu 266.698 178.65 751.158 1
Cu 267.232 179.404 751.158 1
Cu 267.026 180.158 751.158 1
Cu 266.492 180.912 751.158 1
Cu 265.957 181.666 751.158 1
Cu 265.423 182.42 751.158 1
Cu 264.889 183.175 751.158 1
Cu 264.355 183.929 751.158 1
Cu 263.821 184.683 751.158 1
Cu 263.287 185.437 751.158 1
Cu 262.752 186.191 751.158 1
Cu 262.218 186.945 751.158 1
Cu 261.684 187.699 751.158 1
Cu 261.15 188.454 751.158 1
Cu 260.616 189.208 751.158 1
Cu 260.082 189.962 751.158 1
Cu 259.548 190.716 751.158 1
Cu 259.013 191.47 751.158 1
Cu 258.479 192.224 751.158 1
Cu 257.945 192.979 751.158 1
Cu 257.411 193.733 751.158 1
Cu 256.877 194.487 751.158 1
Cu 256.343 195.241 751.158 1
Cu 255.808 195.995 751.158 1
Cu 255.274 196.749 751.158 1
Cu 246.991 170.774 755.754 1
Cu 247.524 170.021 755.754 1
Cu 248.057 169.269 755.754 1
Cu 248.59 168.516 755.754 1
Cu 249.123 167.763 755.754 1
Cu 249.656 167.011 755.754 1
Cu 250.189 166.258 755.754 1
Cu 250.723 165.505 755.754 1
Cu 251.256 164.753 755.754 1
Cu 251.789 164 755.754 1
Cu 252.322 163.247 755.754 1
Cu 252.855 162.495 755.754 1
Cu 253.388 161.742 755.754 1
Cu 253.921 160.989 755.754 1
Cu 254.454 161.4 755.754 1
Cu 254.987 162.153 755.754 1
Cu 255.52 162.905 755.754 1
Cu 256.054 163.658 755.754 1
Cu 256.587 164.411 755.754 1
Cu 257.12 165.163 755.754 1
Cu 257.653 165.916 755.754 1
Cu 258.186 166.669 755.754 1
Cu 258.719 167.421 755.754 1
Cu 259.252 168.174 755.754 1
Cu 259.785 168.927 755.754 1
Cu 260.318 169.679 755.754 1
Cu 260.852 170.432 755.754 1
Cu 261.385 171.185 755.754 1
Cu 261.918 171.937 755.754 1
Cu 262.451 172.69 755.754 1
Cu 262.984 173.443 755.754 1
Cu 263.517 174.195 755.754 1
Cu 264.05 174.948 755.754 1
Cu 264.583 175.701 755.754 1
Cu 265.116 176.453 755.754 1
Cu 265.649 177.206 755.754 1
Cu 266.183 177.959 755.754 1
Cu 266.716 178.711 755.754 1
Cu 267.249 179.464 755.754 1
Cu 266.958 180.217 755.754 1
Cu 266.425 180.969 755.754 1
Cu 265.892 181.722 755.754 1
Cu 265.359 182.475 755.754 1
Cu 264.825 183.227 755.754 1
Cu 264.292 183.98 755.754 1
Cu 263.759 184.733 755.754 1
Cu 263.226 185.485 755.754 1
Cu 262.693 186.238 755.754 1
Cu 262.16 186.991 755.754 1
Cu 261.627 187.743 755.754 1
Cu 261.094 188.496 755.754 1
Cu 260.561 189.249 755.754 1
Cu 260.027 190.001 755.754 1
Cu 259.494 190.754 755.754 1
Cu 258.961 191.507 755.754 1
Cu 258.428 192.259 755.754 1
Cu 257.895 193.012 755.754 1
Cu 257.362 193.765 755.754 1
Cu 256.829 194.517 755.754 1
Cu 256.296 195.27 755.754 1
Cu 255.763 196.023 755.754 1
Cu 255.23 196.775 755.754 1
Cu 254.696 197.528 755.754 1
Cu 254.163 198.281 755.754 1
Cu 253.63 197.87 755.754 1
Cu 253.097 197.117 755.754 1
Cu 252.564 196.365 755.754 1
Cu 252.031 195.612 755.754 1
Cu 251.498 194.859 755.754 1
Cu 250.965 194.107 755.754 1
Cu 250.432 193.354 755.754 1
Cu 249.899 192.601 755.754 1
Cu 249.365 191.849 755.754 1
Cu 248.832 191.096 755.754 1
Cu 248.299 190.343 755.754 1
Cu 247.766 189.591 755.754 1
Cu 247.233 188.838 755.754 1
Cu 246.7 188.085 755.754 1
Cu 246.167 187.333 755.754 1
Cu 245.634 186.58 755.754 1
Cu 245.101 185.827 755.754 1
Cu 244.567 185.075 755.754 1
Cu 244.034 184.322 755.754 1
Cu 243.501 183.569 755.754 1
Cu 242.968 182.817 755.754 1
Cu 242.435 182.064 755.754 1
Cu 241.902 181.311 755.754 1
Cu 241.369 180.559 755.754 1
Cu 240.836 179.806 755.754 1
Cu 241.127 179.053 755.754 1
Cu 241.66 178.301 755.754 1
Cu 242.193 177.548 755.754 1
Cu 242.726 176.795 755.754 1
Cu 243.259 176.043 755.754 1
Cu 243.792 175.29 755.754 1
Cu 244.325 174.537 755.754 1
Cu 244.858 173.785 755.754 1
Cu 245.392 173.032 755.754 1
Cu 245.925 172.279 755.754 1
Cu 246.458 171.527 755.754 1
Cu 246.991 170.774 755.754 1
Cu 258.423 192.229 760.355 1
Cu 257.891 192.98 760.355 1
Cu 257.359 193.732 760.355 1
Cu 256.827 194.483 760.355 1
Cu 256.295 195.234 760.355 1
Cu 255.763 195.985 760.355 1
Cu 255.231 196.736 760.355 1
Cu 254.699 197.487 760.355 1
Cu 254.167 198.239 760.355 1
Cu 253.635 197.839 760.355 1
Cu 253.103 197.088 760.355 1
Cu 252.571 196.337 760.355 1
Cu 252.039 195.585 760.355 1
Cu 251.506 194.834 760.355 1
Cu 250.974 194.083 760.355 1
Cu 250.442 193.332 760.355 1
Cu 249.91 192.581 760.355 1
Cu 249.378 191.829 760.355 1
Cu 248.846 191.078 760.355 1
Cu 248.314 190.327 760.355 1
Cu 247.782 189.576 760.355 1
Cu 247.25 188.825 760.355 1
Cu 246.718 188.074 760.355 1
Cu 246.186 187.322 760.355 1
Cu 245.654 186.571 760.355 1
Cu 245.122 185.82 760.355 1
Cu 244.59 185.069 760.355 1
Cu 244.058 184.318 760.355 1
Cu 243.526 183.567 760.355 1
Cu 242.994 182.815 760.355 1
Cu 242.462 182.064 760.355 1
Cu 241.93 181.313 760.355 1
Cu 241.398 180.562 760.355 1
Cu 240.866 179.811 760.355 1
Cu 241.149 179.06 760.355 1
Cu 241.681 178.308 760.355 1
Cu 242.213 177.557 760.355 1
Cu 242.745 176.806 760.355 1
Cu 243.277 176.055 760.355 1
Cu 243.809 175.304 760.355 1
Cu 244.341 174.552 760.355 1
Cu 244.873 173.801 760.355 1
Cu 245.405 173.05 760.355 1
Cu 245.937 172.299 760.355 1
Cu 246.469 171.548 760.355 1
Cu 247.001 170.797 760.355 1
Cu 247.533 170.045 760.355 1
Cu 248.065 169.294 760.355 1
Cu 248.597 168.543 760.355 1
Cu 249.129 167.792 760.355 1
Cu 249.661 167.041 760.355 1
Cu 250.194 166.29 760.355 1
Cu 250.726 165.538 760.355 1
Cu 251.258 164.787 760.355 1
Cu 251.79 164.036 760.355 1
Cu 252.322 163.285 760.355 1
Cu 252.854 162.534 760.355 1
Cu 253.386 161.783 760.355 1
Cu 253.918 161.031 760.355 1
Cu 254.45 161.431 760.355 1
Cu 254.982 162.182 760.355 1
Cu 255.514 162.933 760.355 1
Cu 256.046 163.685 760.355 1
Cu 256.578 164.436 760.355 1
Cu 257.11 165.187 760.355 1
Cu 257.642 165.938 760.355 1
Cu 258.174 166.689 760.355 1
Cu 258.706 167.441 760.355 1
Cu 259.238 168.192 760.355 1
Cu 259.77 168.943 760.355 1
Cu 260.302 169.694 760.355 1
Cu 260.834 170.445 760.355 1
Cu 261.366 171.196 760.355 1
Cu 261.898 171.948 760.355 1
Cu 262.43 172.699 760.355 1
Cu 262.963 173.45 760.355 1
Cu 263.495 174.201 760.355 1
Cu 264.027 174.952 760.355 1
Cu 264.559 175.703 760.355 1
Cu 265.091 176.455 760.355 1
Cu 265.623 177.206 760.355 1
Cu 266.155 177.957 760.355 1
Cu 266.687 178.708 760.355 1
Cu 267.219 179.459 760.355 1
Cu 266.936 180.21 760.355 1
Cu 266.404 180.962 760.355 1
Cu 265.872 181.713 760.355 1
Cu 265.34 182.464 760.355 1
Cu 264.808 183.215 760.355 1
Cu 264.276 183.966 760.355 1
Cu 263.743 184.718 760.355 1
Cu 263.211 185.469 760.355 1
Cu 262.679 186.22 760.355 1
Cu 262.147 186.971 760.355 1
Cu 261.615 187.722 760.355 1
Cu 261.083 188.473 760.355 1
Cu 260.551 189.225 760.355 1
Cu 260.019 189.976 760.355 1
Cu 259.487 190.727 760.355 1
Cu 258.955 191.478 760.355 1
Cu 258.423 192.229 760.355 1
Cu 255.955 195.676 764.96 1
Cu 255.424 196.425 764.96 1
Cu 254.893 197.175 764.96 1
Cu 254.362 197.925 764.96 1
Cu 253.831 198.079 764.96 1
Cu 253.3 197.329 764.96 1
Cu 252.77 196.58 764.96 1
Cu 252.239 195.83 764.96 1
Cu 251.708 195.08 764.96 1
Cu 251.177 194.331 764.96 1
Cu 250.646 193.581 764.96 1
Cu 250.115 192.831 764.96 1
Cu 249.584 192.082 764.96 1
Cu 249.053 191.332 764.96 1
Cu 248.522 190.582 764.96 1
Cu 247.991 189.833 764.96 1
Cu 247.46 189.083 764.96 1
Cu 246.929 188.333 764.96 1
Cu 246.398 187.584 764.96 1
Cu 245.867 186.834 764.96 1
Cu 245.336 186.084 764.96 1
Cu 244.805 185.335 764.96 1
Cu 244.274 184.585 764.96 1
Cu 243.743 183.835 764.96 1
Cu 243.212 183.086 764.96 1
Cu 242.681 182.336 764.96 1
Cu 242.15 181.586 764.96 1
Cu 241.619 180.837 764.96 1
Cu 241.088 180.087 764.96 1
Cu 240.979 179.337 764.96 1
Cu 241.51 178.588 764.96 1
Cu 242.041 177.838 764.96 1
Cu 242.572 177.088 764.96 1
Cu 243.103 176.339 764.96 1
Cu 243.634 175.589 764.96 1
Cu 244.165 174.839 764.96 1
Cu 244.696 174.09 764.96 1
Cu 245.227 173.34 764.96 1
Cu 245.757 172.59 764.96 1
Cu 246.288 171.841 764.96 1
Cu 246.819 171.091 764.96 1
Cu 247.35 170.341 764.96 1
Cu 247.881 169.592 764.96 1
Cu 248.412 168.842 764.96 1
Cu 248.943 168.092 764.96 1
Cu 249.474 167.343 764.96 1
Cu 250.005 166.593 764.96 1
Cu 250.536 165.843 764.96 1
Cu 251.067 165.094 764.96 1
Cu 251.598 164.344 764.96 1
Cu 252.129 163.594 764.96 1
Cu 252.66 162.845 764.96 1
Cu 253.191 162.095 764.96 1
Cu 253.722 161.345 764.96 1
Cu 254.253 161.191 764.96 1
Cu 254.784 161.941 764.96 1
Cu 255.315 162.69 764.96 1
Cu 255.846 163.44 764.96 1
Cu 256.377 164.19 764.96 1
Cu 256.908 164.939 764.96 1
Cu 257.439 165.689 764.96 1
Cu 257.97 166.439 764.96 1
Cu 258.501 167.188 764.96 1
Cu 259.032 167.938 764.96 1
Cu 259.563 168.688 764.96 1
Cu 260.094 169.437 764.96 1
Cu 260.625 170.187 764.96 1
Cu 261.156 170.937 764.96 1
Cu 261.687 171.686 764.96 1
Cu 262.218 172.436 764.96 1
Cu 262.749 173.186 764.96 1
Cu 263.28 173.935 764.96 1
Cu 263.811 174.685 764.96 1
Cu 264.342 175.435 764.96 1
Cu 264.873 176.184 764.96 1
Cu 265.403 176.934 764.96 1
Cu 265.934 177.684 764.96 1
Cu 266.465 178.433 764.96 1
Cu 266.996 179.183 764.96 1
Cu 267.106 179.933 764.96 1
Cu 266.575 180.682 764.96 1
Cu 266.044 181.432 764.96 1
Cu 265.513 182.182 764.96 1
Cu 264.982 182.931 764.96 1
Cu 264.451 183.681 764.96 1
Cu 263.92 184.431 764.96 1
Cu 263.389 185.18 764.96 1
Cu 262.858 185.93 764.96 1
Cu 262.327 186.68 764.96 1
Cu 261.796 187.429 764.96 1
Cu 261.265 188.179 764.96 1
Cu 260.734 188.929 764.96 1
Cu 260.203 189.678 764.96 1
Cu 259.672 190.428 764.96 1
Cu 259.141 191.178 764.96 1
Cu 258.61 191.927 764.96 1
Cu 258.079 192.677 764.96 1
Cu 257.548 193.427 764.96 1
Cu 257.017 194.176 764.96 1
Cu 256.486 194.926 764.96 1
Cu 255.955 195.676 764.96 1
Cu 249.164 167.82 769.571 1
Cu 249.693 167.071 769.571 1
Cu 250.223 166.323 769.571 1
Cu 250.753 165.575 769.571 1
Cu 251.283 164.827 769.571 1
Cu 251.813 164.079 769.571 1
Cu 252.343 163.331 769.571 1
Cu 252.873 162.583 769.571 1
Cu 253.403 161.835 769.571 1
Cu 253.933 161.086 769.571 1
Cu 254.462 161.525 769.571 1
Cu 254.992 162.273 769.571 1
Cu 255.522 163.021 769.571 1
Cu 256.052 163.769 769.571 1
Cu 256.582 164.517 769.571 1
Cu 257.112 165.266 769.571 1
Cu 257.642 166.014 769.571 1
Cu 258.172 166.762 769.571 1
Cu 258.702 167.51 769.571 1
Cu 259.232 168.258 769.571 1
Cu 259.761 169.006 769.571 1
Cu 260.291 169.754 769.571 1
Cu 260.821 170.503 769.571 1
Cu 261.351 171.251 769.571 1
Cu 261.881 171.999 769.571 1
Cu 262.411 172.747 769.571 1
Cu 262.941 173.495 769.571 1
Cu 263.471 174.243 769.571 1
Cu 264.001 174.991 769.571 1
Cu 264.53 175.739 769.571 1
Cu 265.06 176.488 769.571 1
Cu 265.59 177.236 769.571 1
Cu 266.12 177.984 769.571 1
Cu 266.65 178.732 769.571 1
Cu 267.18 179.48 769.571 1
Cu 266.869 180.228 769.571 1
Cu 266.339 180.976 769.571 1
Cu 265.81 181.725 769.571 1
Cu 265.28 182.473 769.571 1
Cu 264.75 183.221 769.571 1
Cu 264.22 183.969 769.571 1
Cu 263.69 184.717 769.571 1
Cu 263.16 185.465 769.571 1
Cu 262.63 186.213 769.571 1
Cu 262.1 186.962 769.571 1
Cu 261.57 187.71 769.571 1
Cu 261.041 188.458 769.571 1
Cu 260.511 189.206 769.571 1
Cu 259.981 189.954 769.571 1
Cu 259.451 190.702 769.571 1
Cu 258.921 191.45 769.571 1
Cu 258.391 192.199 769.571 1
Cu 257.861 192.947 769.571 1
Cu 257.331 193.695 769.571 1
Cu 256.801 194.443 769.571 1
Cu 256.271 195.191 769.571 1
Cu 255.742 195.939 769.571 1
Cu 255.212 196.687 769.571 1
Cu 254.682 197.435 769.571 1
Cu 254.152 198.184 769.571 1
Cu 253.622 197.745 769.571 1
Cu 253.092 196.997 769.571 1
Cu 252.562 196.249 769.571 1
Cu 252.032 195.501 769.571 1
Cu 251.502 194.753 769.571 1
Cu 250.973 194.004 769.571 1
Cu 250.443 193.256 769.571 1
Cu 249.913 192.508 769.571 1
Cu 249.383 191.76 769.571 1
Cu 248.853 191.012 769.571 1
Cu 248.323 190.264 769.571 1
Cu 247.793 189.516 769.571 1
Cu 247.263 188.767 769.571 1
Cu 246.733 188.019 769.571 1
Cu 246.204 187.271 769.571 1
Cu 245.674 186.523 769.571 1
Cu 245.144 185.775 769.571 1
Cu 244.614 185.027 769.571 1
Cu 244.084 184.279 769.571 1
Cu 243.554 183.531 769.571 1
Cu 243.024 182.782 769.571 1
Cu 242.494 182.034 769.571 1
Cu 241.964 181.286 769.571 1
Cu 241.434 180.538 769.571 1
Cu 240.905 179.79 769.571 1
Cu 241.215 179.042 769.571 1
Cu 241.745 178.294 769.571 1
Cu 242.275 177.545 769.571 1
Cu 242.805 176.797 769.571 1
Cu 243.335 176.049 769.571 1
Cu 243.865 175.301 769.571 1
Cu 244.395 174.553 769.571 1
Cu 244.924 173.805 769.571 1
Cu 245.454 173.057 769.571 1
Cu 245.984 172.308 769.571 1
Cu 246.514 171.56 769.571 1
Cu 247.044 170.812 769.571 1
Cu 247.574 170.064 769.571 1
Cu 248.104 169.316 769.571 1
Cu 248.634 168.568 769.571 1
Cu 249.164 167.82 769.571 1
Cu 251.805 195.141 774.186 1
Cu 251.276 194.395 774.186 1
Cu 250.747 193.648 774.186 1
Cu 250.219 192.902 774.186 1
Cu 249.69 192.155 774.186 1
Cu 249.161 191.408 774.186 1
Cu 248.632 190.662 774.186 1
Cu 248.103 189.915 774.186 1
Cu 247.575 189.169 774.186 1
Cu 247.046 188.422 774.186 1
Cu 246.517 187.675 774.186 1
Cu 245.988 186.929 774.186 1
Cu 245.459 186.182 774.186 1
Cu 244.931 185.436 774.186 1
Cu 244.402 184.689 774.186 1
Cu 243.873 183.942 774.186 1
Cu 243.344 183.196 774.186 1
Cu 242.815 182.449 774.186 1
Cu 242.287 181.703 774.186 1
Cu 241.758 180.956 774.186 1
Cu 241.229 180.209 774.186 1
Cu 240.944 179.463 774.186 1
Cu 241.473 178.716 774.186 1
Cu 242.002 177.97 774.186 1
Cu 242.531 177.223 774.186 1
Cu 243.059 176.476 774.186 1
Cu 243.588 175.73 774.186 1
Cu 244.117 174.983 774.186 1
Cu 244.646 174.237 774.186 1
Cu 245.175 173.49 774.186 1
Cu 245.703 172.743 774.186 1
Cu 246.232 171.997 774.186 1
Cu 246.761 171.25 774.186 1
Cu 247.29 170.504 774.186 1
Cu 247.819 169.757 774.186 1
Cu 248.347 169.01 774.186 1
Cu 248.876 168.264 774.186 1
Cu 249.405 167.517 774.186 1
Cu 249.934 166.771 774.186 1
Cu 250.463 166.024 774.186 1
Cu 250.991 165.277 774.186 1
Cu 251.52 164.531 774.186 1
Cu 252.049 163.784 774.186 1
Cu 252.578 163.038 774.186 1
Cu 253.107 162.291 774.186 1
Cu 253.635 161.544 774.186 1
Cu 254.164 161.142 774.186 1
Cu 254.693 161.889 774.186 1
Cu 255.222 162.635 774.186 1
Cu 255.751 163.382 774.186 1
Cu 256.279 164.129 774.186 1
Cu 256.808 164.875 774.186 1
Cu 257.337 165.622 774.186 1
Cu 257.866 166.368 774.186 1
Cu 258.395 167.115 774.186 1
Cu 258.923 167.862 774.186 1
Cu 259.452 168.608 774.186 1
Cu 259.981 169.355 774.186 1
Cu 260.51 170.101 774.186 1
Cu 261.039 170.848 774.186 1
Cu 261.567 171.595 774.186 1
Cu 262.096 172.341 774.186 1
Cu 262.625 173.088 774.186 1
Cu 263.154 173.834 774.186 1
Cu 263.683 174.581 774.186 1
Cu 264.211 175.328 774.186 1
Cu 264.74 176.074 774.186 1
Cu 265.269 176.821 774.186 1
Cu 265.798 177.567 774.186 1
Cu 266.327 178.314 774.186 1
Cu 266.856 179.061 774.186 1
Cu 267.14 179.807 774.186 1
Cu 266.611 180.554 774.186 1
Cu 266.083 181.3 774.186 1
Cu 265.554 182.047 774.186 1
Cu 265.025 182.794 774.186 1
Cu 264.496 183.54 774.186 1
Cu 263.967 184.287 774.186 1
Cu 263.439 185.033 774.186 1
Cu 262.91 185.78 774.186 1
Cu 262.381 186.527 774.186 1
Cu 261.852 187.273 774.186 1
Cu 261.323 188.02 774.186 1
Cu 260.795 188.766 774.186 1
Cu 260.266 189.513 774.186 1
Cu 259.737 190.26 774.186 1
Cu 259.208 191.006 774.186 1
Cu 258.679 191.753 774.186 1
Cu 258.151 192.499 774.186 1
Cu 257.622 193.246 774.186 1
Cu 257.093 193.993 774.186 1
Cu 256.564 194.739 774.186 1
Cu 256.035 195.486 774.186 1
Cu 255.507 196.232 774.186 1
Cu 254.978 196.979 774.186 1
Cu 254.449 197.726 774.186 1
Cu 253.92 198.128 774.186 1
Cu 253.391 197.381 774.186 1
Cu 252.863 196.635 774.186 1
Cu 252.334 195.888 774.186 1
Cu 251.805 195.141 774.186 1
Cu 251.658 164.375 778.805 1
Cu 252.186 163.629 778.805 1
Cu 252.714 162.884 778.805 1
Cu 253.242 162.139 778.805 1
Cu 253.769 161.394 778.805 1
Cu 254.297 161.368 778.805 1
Cu 254.825 162.114 778.805 1
Cu 255.352 162.859 778.805 1
Cu 255.88 163.604 778.805 1
Cu 256.408 164.349 778.805 1
Cu 256.935 165.094 778.805 1
Cu 257.463 165.839 778.805 1
Cu 257.991 166.584 778.805 1
Cu 258.519 167.329 778.805 1
Cu 259.046 168.074 778.805 1
Cu 259.574 168.819 778.805 1
Cu 260.102 169.564 778.805 1
Cu 260.629 170.309 778.805 1
Cu 261.157 171.054 778.805 1
Cu 261.685 171.799 778.805 1
Cu 262.212 172.544 778.805 1
Cu 262.74 173.289 778.805 1
Cu 263.268 174.034 778.805 1
Cu 263.796 174.779 778.805 1
Cu 264.323 175.524 778.805 1
Cu 264.851 176.269 778.805 1
Cu 265.379 177.014 778.805 1
Cu 265.906 177.759 778.805 1
Cu 266.434 178.505 778.805 1
Cu 266.962 179.25 778.805 1
Cu 266.98 179.995 778.805 1
Cu 266.452 180.74 778.805 1
Cu 265.925 181.485 778.805 1
Cu 265.397 182.23 778.805 1
Cu 264.869 182.975 778.805 1
Cu 264.342 183.72 778.805 1
Cu 263.814 184.465 778.805 1
Cu 263.286 185.21 778.805 1
Cu 262.758 185.955 778.805 1
Cu 262.231 186.7 778.805 1
Cu 261.703 187.445 778.805 1
Cu 261.175 188.19 778.805 1
Cu 260.648 188.935 778.805 1
Cu 260.12 189.68 778.805 1
Cu 259.592 190.425 778.805 1
Cu 259.065 191.17 778.805 1
Cu 258.537 191.915 778.805 1
Cu 258.009 192.66 778.805 1
Cu 257.481 193.405 778.805 1
Cu 256.954 194.15 778.805 1
Cu 256.426 194.895 778.805 1
Cu 255.898 195.641 778.805 1
Cu 255.371 196.386 778.805 1
Cu 254.843 197.131 778.805 1
Cu 254.315 197.876 778.805 1
Cu 253.788 197.902 778.805 1
Cu 253.26 197.156 778.805 1
Cu 252.732 196.411 778.805 1
Cu 252.204 195.666 778.805 1
Cu 251.677 194.921 778.805 1
Cu 251.149 194.176 778.805 1
Cu 250.621 193.431 778.805 1
Cu 250.094 192.686 778.805 1
Cu 249.566 191.941 778.805 1
Cu 249.038 191.196 778.805 1
Cu 248.511 190.451 778.805 1
Cu 247.983 189.706 778.805 1
Cu 247.455 188.961 778.805 1
Cu 246.927 188.216 778.805 1
Cu 246.4 187.471 778.805 1
Cu 245.872 186.726 778.805 1
Cu 245.344 185.981 778.805 1
Cu 244.817 185.236 778.805 1
Cu 244.289 184.491 778.805 1
Cu 243.761 183.746 778.805 1
Cu 243.234 183.001 778.805 1
Cu 242.706 182.256 778.805 1
Cu 242.178 181.511 778.805 1
Cu 241.65 180.765 778.805 1
Cu 241.123 180.02 778.805 1
Cu 241.104 179.275 778.805 1
Cu 241.632 178.53 778.805 1
Cu 242.16 177.785 778.805 1
Cu 242.688 177.04 778.805 1
Cu 243.215 176.295 778.805 1
Cu 243.743 175.55 778.805 1
Cu 244.271 174.805 778.805 1
Cu 244.798 174.06 778.805 1
Cu 245.326 173.315 778.805 1
Cu 245.854 172.57 778.805 1
Cu 246.381 171.825 778.805 1
Cu 246.909 171.08 778.805 1
Cu 247.437 170.335 778.805 1
Cu 247.965 169.59 778.805 1
Cu 248.492 168.845 778.805 1
Cu 249.02 168.1 778.805 1
Cu 249.548 167.355 778.805 1
Cu 250.075 166.61 778.805 1
Cu 250.603 165.865 778.805 1
Cu 251.131 165.12 778.805 1
Cu 251.658 164.375 778.805 1
Cu 245.051 173.742 783.43 1
Cu 245.578 172.999 783.43 1
Cu 246.105 172.255 783.43 1
Cu 246.631 171.512 783.43 1
Cu 247.158 170.768 783.43 1
Cu 247.684 170.025 783.43 1
Cu 248.211 169.281 783.43 1
Cu 248.738 168.538 783.43 1
Cu 249.264 167.794 783.43 1
Cu 249.791 167.051 783.43 1
Cu 250.317 166.307 783.43 1
Cu 250.844 165.564 783.43 1
Cu 251.37 164.82 783.43 1
Cu 251.897 164.077 783.43 1
Cu 252.424 163.333 783.43 1
Cu 252.95 162.59 783.43 1
Cu 253.477 161.846 783.43 1
Cu 254.003 161.103 783.43 1
Cu 254.53 161.737 783.43 1
Cu 255.057 162.48 783.43 1
Cu 255.583 163.224 783.43 1
Cu 256.11 163.967 783.43 1
Cu 256.636 164.711 783.43 1
Cu 257.163 165.454 783.43 1
Cu 257.69 166.198 783.43 1
Cu 258.216 166.941 783.43 1
Cu 258.743 167.685 783.43 1
Cu 259.269 168.428 783.43 1
Cu 259.796 169.172 783.43 1
Cu 260.323 169.915 783.43 1
Cu 260.849 170.658 783.43 1
Cu 261.376 171.402 783.43 1
Cu 261.902 172.145 783.43 1
Cu 262.429 172.889 783.43 1
Cu 262.955 173.632 783.43 1
Cu 263.482 174.376 783.43 1
Cu 264.009 175.119 783.43 1
Cu 264.535 175.863 783.43 1
Cu 265.062 176.606 783.43 1
Cu 265.588 177.35 783.43 1
Cu 266.115 178.093 783.43 1
Cu 266.642 178.837 783.43 1
Cu 267.168 179.58 783.43 1
Cu 266.719 180.324 783.43 1
Cu 266.193 181.067 783.43 1
Cu 265.666 181.811 783.43 1
Cu 265.139 182.554 783.43 1
Cu 264.613 183.298 783.43 1
Cu 264.086 184.041 783.43 1
Cu 263.56 184.785 783.43 1
Cu 263.033 185.528 783.43 1
Cu 262.507 186.271 783.43 1
Cu 261.98 187.015 783.43 1
Cu 261.453 187.758 783.43 1
Cu 260.927 188.502 783.43 1
Cu 260.4 189.245 783.43 1
Cu 259.874 189.989 783.43 1
Cu 259.347 190.732 783.43 1
Cu 258.82 191.476 783.43 1
Cu 258.294 192.219 783.43 1
Cu 257.767 192.963 783.43 1
Cu 257.241 193.706 783.43 1
Cu 256.714 194.45 783.43 1
Cu 256.187 195.193 783.43 1
Cu 255.661 195.937 783.43 1
Cu 255.134 196.68 783.43 1
Cu 254.608 197.424 783.43 1
Cu 254.081 198.167 783.43 1
Cu 253.554 197.533 783.43 1
Cu 253.028 196.79 783.43 1
Cu 252.501 196.046 783.43 1
Cu 251.975 195.303 783.43 1
Cu 251.448 194.559 783.43 1
Cu 250.922 193.816 783.43 1
Cu 250.395 193.072 783.43 1
Cu 249.868 192.329 783.43 1
Cu 249.342 191.585 783.43 1
Cu 248.815 190.842 783.43 1
Cu 248.289 190.098 783.43 1
Cu 247.762 189.355 783.43 1
Cu 247.235 188.612 783.43 1
Cu 246.709 187.868 783.43 1
Cu 246.182 187.125 783.43 1
Cu 245.656 186.381 783.43 1
Cu 245.129 185.638 783.43 1
Cu 244.602 184.894 783.43 1
Cu 244.076 184.151 783.43 1
Cu 243.549 183.407 783.43 1
Cu 243.023 182.664 783.43 1
Cu 242.496 181.92 783.43 1
Cu 241.969 181.177 783.43 1
Cu 241.443 180.433 783.43 1
Cu 240.916 179.69 783.43 1
Cu 241.365 178.946 783.43 1
Cu 241.892 178.203 783.43 1
Cu 242.418 177.459 783.43 1
Cu 242.945 176.716 783.43 1
Cu 243.472 175.972 783.43 1
Cu 243.998 175.229 783.43 1
Cu 244.525 174.485 783.43 1
Cu 245.051 173.742 783.43 1
Cu 262.466 172.98 788.059 1
Cu 262.991 173.722 788.059 1
Cu 263.517 174.464 788.059 1
Cu 264.042 175.206 788.059 1
Cu 264.567 175.948 788.059 1
Cu 265.093 176.69 788.059 1
Cu 265.618 177.432 788.059 1
Cu 266.144 178.174 788.059 1
Cu 266.669 178.915 788.059 1
Cu 267.163 179.657 788.059 1
Cu 266.638 180.399 788.059 1
Cu 266.112 181.141 788.059 1
Cu 265.587 181.883 788.059 1
Cu 265.061 182.625 788.059 1
Cu 264.536 183.367 788.059 1
Cu 264.01 184.109 788.059 1
Cu 263.485 184.851 788.059 1
Cu 262.959 185.592 788.059 1
Cu 262.434 186.334 788.059 1
Cu 261.909 187.076 788.059 1
Cu 261.383 187.818 788.059 1
Cu 260.858 188.56 788.059 1
Cu 260.332 189.302 788.059 1
Cu 259.807 190.044 788.059 1
Cu 259.281 190.786 788.059 1
Cu 258.756 191.528 788.059 1
Cu 258.23 192.269 788.059 1
Cu 257.705 193.011 788.059 1
Cu 257.179 193.753 788.059 1
Cu 256.654 194.495 788.059 1
Cu 256.128 195.237 788.059 1
Cu 255.603 195.979 788.059 1
Cu 255.077 196.721 788.059 1
Cu 254.552 197.463 788.059 1
Cu 254.026 198.16 788.059 1
Cu 253.501 197.418 788.059 1
Cu 252.976 196.676 788.059 1
Cu 252.45 195.934 788.059 1
Cu 251.925 195.192 788.059 1
Cu 251.399 194.451 788.059 1
Cu 250.874 193.709 788.059 1
Cu 250.348 192.967 788.059 1
Cu 249.823 192.225 788.059 1
Cu 249.297 191.483 788.059 1
Cu 248.772 190.741 788.059 1
Cu 248.246 189.999 788.059 1
Cu 247.721 189.257 788.059 1
Cu 247.195 188.515 788.059 1
Cu 246.67 187.774 788.059 1
Cu 246.144 187.032 788.059 1
Cu 245.619 186.29 788.059 1
Cu 245.093 185.548 788.059 1
Cu 244.568 184.806 788.059 1
Cu 244.043 184.064 788.059 1
Cu 243.517 183.322 788.059 1
Cu 242.992 182.58 788.059 1
Cu 242.466 181.838 788.059 1
Cu 241.941 181.096 788.059 1
Cu 241.415 180.355 788.059 1
Cu 240.921 179.613 788.059 1
Cu 241.447 178.871 788.059 1
Cu 241.972 178.129 788.059 1
Cu 242.498 177.387 788.059 1
Cu 243.023 176.645 788.059 1
Cu 243.549 175.903 788.059 1
Cu 244.074 175.161 788.059 1
Cu 244.6 174.419 788.059 1
Cu 245.125 173.678 788.059 1
Cu 245.651 172.936 788.059 1
Cu 246.176 172.194 788.059 1
Cu 246.701 171.452 788.059 1
Cu 247.227 170.71 788.059 1
Cu 247.752 169.968 788.059 1
Cu 248.278 169.226 788.059 1
Cu 248.803 168.484 788.059 1
Cu 249.329 167.742 788.059 1
Cu 249.854 167.001 788.059 1
Cu 250.38 166.259 788.059 1
Cu 250.905 165.517 788.059 1
Cu 251.431 164.775 788.059 1
Cu 251.956 164.033 788.059 1
Cu 252.482 163.291 788.059 1
Cu 253.007 162.549 788.059 1
Cu 253.533 161.807 788.059 1
Cu 254.058 161.11 788.059 1
Cu 254.584 161.852 788.059 1
Cu 255.109 162.594 788.059 1
Cu 255.634 163.336 788.059 1
Cu 256.16 164.078 788.059 1
Cu 256.685 164.819 788.059 1
Cu 257.211 165.561 788.059 1
Cu 257.736 166.303 788.059 1
Cu 258.262 167.045 788.059 1
Cu 258.787 167.787 788.059 1
Cu 259.313 168.529 788.059 1
Cu 259.838 169.271 788.059 1
Cu 260.364 170.013 788.059 1
Cu 260.889 170.755 788.059 1
Cu 261.415 171.496 788.059 1
Cu 261.94 172.238 788.059 1
Cu 262.466 172.98 788.059 1
Cu 251.631 164.532 792.693 1
Cu 252.155 163.792 792.693 1
Cu 252.68 163.052 792.693 1
Cu 253.204 162.311 792.693 1
Cu 253.728 161.571 792.693 1
Cu 254.253 161.425 792.693 1
Cu 254.777 162.165 792.693 1
Cu 255.301 162.905 792.693 1
Cu 255.826 163.645 792.693 1
Cu 256.35 164.386 792.693 1
Cu 256.874 165.126 792.693 1
Cu 257.399 165.866 792.693 1
Cu 257.923 166.607 792.693 1
Cu 258.447 167.347 792.693 1
Cu 258.972 168.087 792.693 1
Cu 259.496 168.828 792.693 1
Cu 260.02 169.568 792.693 1
Cu 260.545 170.308 792.693 1
Cu 261.069 171.048 792.693 1
Cu 261.593 171.789 792.693 1
Cu 262.118 172.529 792.693 1
Cu 262.642 173.269 792.693 1
Cu 263.166 174.01 792.693 1
Cu 263.691 174.75 792.693 1
Cu 264.215 175.49 792.693 1
Cu 264.739 176.23 792.693 1
Cu 265.264 176.971 792.693 1
Cu 265.788 177.711 792.693 1
Cu 266.312 178.451 792.693 1
Cu 266.837 179.192 792.693 1
Cu 266.94 179.932 792.693 1
Cu 266.416 180.672 792.693 1
Cu 265.892 181.413 792.693 1
Cu 265.367 182.153 792.693 1
Cu 264.843 182.893 792.693 1
Cu 264.319 183.633 792.693 1
Cu 263.794 184.374 792.693 1
Cu 263.27 185.114 792.693 1
Cu 262.746 185.854 792.693 1
Cu 262.221 186.595 792.693 1
Cu 261.697 187.335 792.693 1
Cu 261.173 188.075 792.693 1
Cu 260.648 188.816 792.693 1
Cu 260.124 189.556 792.693 1
Cu 259.6 190.296 792.693 1
Cu 259.075 191.036 792.693 1
Cu 258.551 191.777 792.693 1
Cu 258.027 192.517 792.693 1
Cu 257.502 193.257 792.693 1
Cu 256.978 193.998 792.693 1
Cu 256.454 194.738 792.693 1
Cu 255.929 195.478 792.693 1
Cu 255.405 196.218 792.693 1
Cu 254.881 196.959 792.693 1
Cu 254.356 197.699 792.693 1
Cu 253.832 197.845 792.693 1
Cu 253.308 197.105 792.693 1
Cu 252.783 196.365 792.693 1
Cu 252.259 195.625 792.693 1
Cu 251.735 194.884 792.693 1
Cu 251.21 194.144 792.693 1
Cu 250.686 193.404 792.693 1
Cu 250.162 192.663 792.693 1
Cu 249.637 191.923 792.693 1
Cu 249.113 191.183 792.693 1
Cu 248.589 190.442 792.693 1
Cu 248.064 189.702 792.693 1
Cu 247.54 188.962 792.693 1
Cu 247.016 188.222 792.693 1
Cu 246.491 187.481 792.693 1
Cu 245.967 186.741 792.693 1
Cu 245.443 186.001 792.693 1
Cu 244.918 185.26 792.693 1
Cu 244.394 184.52 792.693 1
Cu 243.869 183.78 792.693 1
Cu 243.345 183.04 792.693 1
Cu 242.821 182.299 792.693 1
Cu 242.296 181.559 792.693 1
Cu 241.772 180.819 792.693 1
Cu 241.248 180.078 792.693 1
Cu 241.144 179.338 792.693 1
Cu 241.668 178.598 792.693 1
Cu 242.193 177.857 792.693 1
Cu 242.717 177.117 792.693 1
Cu 243.241 176.377 792.693 1
Cu 243.766 175.637 792.693 1
Cu 244.29 174.896 792.693 1
Cu 244.814 174.156 792.693 1
Cu 245.339 173.416 792.693 1
Cu 245.863 172.675 792.693 1
Cu 246.388 171.935 792.693 1
Cu 246.912 171.195 792.693 1
Cu 247.436 170.454 792.693 1
Cu 247.961 169.714 792.693 1
Cu 248.485 168.974 792.693 1
Cu 249.009 168.234 792.693 1
Cu 249.534 167.493 792.693 1
Cu 250.058 166.753 792.693 1
Cu 250.582 166.013 792.693 1
Cu 251.107 165.272 792.693 1
Cu 251.631 164.532 792.693 1
Cu 250.474 166.206 797.331 1
Cu 250.997 165.468 797.331 1
Cu 251.52 164.729 797.331 1
Cu 252.043 163.99 797.331 1
Cu 252.566 163.252 797.331 1
Cu 253.09 162.513 797.331 1
Cu 253.613 161.774 797.331 1
Cu 254.136 161.3 797.331 1
Cu 254.659 162.039 797.331 1
Cu 255.182 162.777 797.331 1
Cu 255.706 163.516 797.331 1
Cu 256.229 164.255 797.331 1
Cu 256.752 164.994 797.331 1
Cu 257.275 165.732 797.331 1
Cu 257.798 166.471 797.331 1
Cu 258.321 167.21 797.331 1
Cu 258.845 167.948 797.331 1
Cu 259.368 168.687 797.331 1
Cu 259.891 169.426 797.331 1
Cu 260.414 170.164 797.331 1
Cu 260.937 170.903 797.331 1
Cu 261.461 171.642 797.331 1
Cu 261.984 172.38 797.331 1
Cu 262.507 173.119 797.331 1
Cu 263.03 173.858 797.331 1
Cu 263.553 174.596 797.331 1
Cu 264.077 175.335 797.331 1
Cu 264.6 176.074 797.331 1
Cu 265.123 176.813 797.331 1
Cu 265.646 177.551 797.331 1
Cu 266.169 178.29 797.331 1
Cu 266.693 179.029 797.331 1
Cu 267.029 179.767 797.331 1
Cu 266.505 180.506 797.331 1
Cu 265.982 181.245 797.331 1
Cu 265.459 181.983 797.331 1
Cu 264.936 182.722 797.331 1
Cu 264.413 183.461 797.331 1
Cu 263.889 184.199 797.331 1
Cu 263.366 184.938 797.331 1
Cu 262.843 185.677 797.331 1
Cu 262.32 186.415 797.331 1
Cu 261.797 187.154 797.331 1
Cu 261.273 187.893 797.331 1
Cu 260.75 188.631 797.331 1
Cu 260.227 189.37 797.331 1
Cu 259.704 190.109 797.331 1
Cu 259.181 190.848 797.331 1
Cu 258.657 191.586 797.331 1
Cu 258.134 192.325 797.331 1
Cu 257.611 193.064 797.331 1
Cu 257.088 193.802 797.331 1
Cu 256.565 194.541 797.331 1
Cu 256.041 195.28 797.331 1
Cu 255.518 196.018 797.331 1
Cu 254.995 196.757 797.331 1
Cu 254.472 197.496 797.331 1
Cu 253.949 197.97 797.331 1
Cu 253.425 197.231 797.331 1
Cu 252.902 196.493 797.331 1
Cu 252.379 195.754 797.331 1
Cu 251.856 195.015 797.331 1
Cu 251.333 194.276 797.331 1
Cu 250.809 193.538 797.331 1
Cu 250.286 192.799 797.331 1
Cu 249.763 192.06 797.331 1
Cu 249.24 191.322 797.331 1
Cu 248.717 190.583 797.331 1
Cu 248.193 189.844 797.331 1
Cu 247.67 189.106 797.331 1
Cu 247.147 188.367 797.331 1
Cu 246.624 187.628 797.331 1
Cu 246.101 186.89 797.331 1
Cu 245.577 186.151 797.331 1
Cu 245.054 185.412 797.331 1
Cu 244.531 184.674 797.331 1
Cu 244.008 183.935 797.331 1
Cu 243.485 183.196 797.331 1
Cu 242.961 182.457 797.331 1
Cu 242.438 181.719 797.331 1
Cu 241.915 180.98 797.331 1
Cu 241.392 180.241 797.331 1
Cu 241.056 179.503 797.331 1
Cu 241.579 178.764 797.331 1
Cu 242.102 178.025 797.331 1
Cu 242.626 177.287 797.331 1
Cu 243.149 176.548 797.331 1
Cu 243.672 175.809 797.331 1
Cu 244.195 175.071 797.331 1
Cu 244.718 174.332 797.331 1
Cu 245.242 173.593 797.331 1
Cu 245.765 172.855 797.331 1
Cu 246.288 172.116 797.331 1
Cu 246.811 171.377 797.331 1
Cu 247.334 170.639 797.331 1
Cu 247.858 169.9 797.331 1
Cu 248.381 169.161 797.331 1
Cu 248.904 168.422 797.331 1
Cu 249.427 167.684 797.331 1
Cu 249.95 166.945 797.331 1
Cu 250.474 166.206 797.331 1
Cu 266.802 180.046 801.975 1
Cu 266.28 180.784 801.975 1
Cu 265.758 181.521 801.975 1
Cu 265.236 182.258 801.975 1
Cu 264.714 182.995 801.975 1
Cu 264.192 183.732 801.975 1
Cu 263.67 184.469 801.975 1
Cu 263.148 185.206 801.975 1
Cu 262.626 185.943 801.975 1
Cu 262.104 186.68 801.975 1
Cu 261.581 187.417 801.975 1
Cu 261.059 188.154 801.975 1
Cu 260.537 188.891 801.975 1
Cu 260.015 189.628 801.975 1
Cu 259.493 190.365 801.975 1
Cu 258.971 191.102 801.975 1
Cu 258.449 191.839 801.975 1
Cu 257.927 192.576 801.975 1
Cu 257.405 193.314 801.975 1
Cu 256.883 194.051 801.975 1
Cu 256.361 194.788 801.975 1
Cu 255.839 195.525 801.975 1
Cu 255.317 196.262 801.975 1
Cu 254.795 196.999 801.975 1
Cu 254.273 197.736 801.975 1
Cu 253.751 197.65 801.975 1
Cu 253.229 196.913 801.975 1
Cu 252.707 196.176 801.975 1
Cu 252.185 195.439 801.975 1
Cu 251.663 194.702 801.975 1
Cu 251.141 193.965 801.975 1
Cu 250.619 193.228 801.975 1
Cu 250.096 192.491 801.975 1
Cu 249.574 191.754 801.975 1
Cu 249.052 191.016 801.975 1
Cu 248.53 190.279 801.975 1
Cu 248.008 189.542 801.975 1
Cu 247.486 188.805 801.975 1
Cu 246.964 188.068 801.975 1
Cu 246.442 187.331 801.975 1
Cu 245.92 186.594 801.975 1
Cu 245.398 185.857 801.975 1
Cu 244.876 185.12 801.975 1
Cu 244.354 184.383 801.975 1
Cu 243.832 183.646 801.975 1
Cu 243.31 182.909 801.975 1
Cu 242.788 182.172 801.975 1
Cu 242.266 181.435 801.975 1
Cu 241.744 180.698 801.975 1
Cu 241.222 179.961 801.975 1
Cu 241.283 179.224 801.975 1
Cu 241.805 178.486 801.975 1
Cu 242.327 177.749 801.975 1
Cu 242.849 177.012 801.975 1
Cu 243.371 176.275 801.975 1
Cu 243.893 175.538 801.975 1
Cu 244.415 174.801 801.975 1
Cu 244.937 174.064 801.975 1
Cu 245.459 173.327 801.975 1
Cu 245.981 172.59 801.975 1
Cu 246.503 171.853 801.975 1
Cu 247.025 171.116 801.975 1
Cu 247.547 170.379 801.975 1
Cu 248.069 169.642 801.975 1
Cu 248.591 168.905 801.975 1
Cu 249.113 168.168 801.975 1
Cu 249.635 167.431 801.975 1
Cu 250.157 166.694 801.975 1
Cu 250.679 165.956 801.975 1
Cu 251.201 165.219 801.975 1
Cu 251.723 164.482 801.975 1
Cu 252.246 163.745 801.975 1
Cu 252.768 163.008 801.975 1
Cu 253.29 162.271 801.975 1
Cu 253.812 161.534 801.975 1
Cu 254.334 161.62 801.975 1
Cu 254.856 162.357 801.975 1
Cu 255.378 163.094 801.975 1
Cu 255.9 163.831 801.975 1
Cu 256.422 164.568 801.975 1
Cu 256.944 165.305 801.975 1
Cu 257.466 166.042 801.975 1
Cu 257.988 166.779 801.975 1
Cu 258.51 167.516 801.975 1
Cu 259.032 168.254 801.975 1
Cu 259.554 168.991 801.975 1
Cu 260.076 169.728 801.975 1
Cu 260.598 170.465 801.975 1
Cu 261.12 171.202 801.975 1
Cu 261.642 171.939 801.975 1
Cu 262.164 172.676 801.975 1
Cu 262.686 173.413 801.975 1
Cu 263.208 174.15 801.975 1
Cu 263.731 174.887 801.975 1
Cu 264.253 175.624 801.975 1
Cu 264.775 176.361 801.975 1
Cu 265.297 177.098 801.975 1
Cu 265.819 177.835 801.975 1
Cu 266.341 178.572 801.975 1
Cu 266.863 179.309 801.975 1
Cu 266.802 180.046 801.975 1
Cu 263.746 174.95 806.622 1
Cu 264.267 175.686 806.622 1
Cu 264.788 176.421 806.622 1
Cu 265.309 177.157 806.622 1
Cu 265.83 177.892 806.622 1
Cu 266.351 178.628 806.622 1
Cu 266.872 179.363 806.622 1
Cu 266.736 180.098 806.622 1
Cu 266.215 180.834 806.622 1
Cu 265.694 181.569 806.622 1
Cu 265.173 182.305 806.622 1
Cu 264.653 183.04 806.622 1
Cu 264.132 183.775 806.622 1
Cu 263.611 184.511 806.622 1
Cu 263.09 185.246 806.622 1
Cu 262.569 185.982 806.622 1
Cu 262.048 186.717 806.622 1
Cu 261.527 187.453 806.622 1
Cu 261.006 188.188 806.622 1
Cu 260.486 188.923 806.622 1
Cu 259.965 189.659 806.622 1
Cu 259.444 190.394 806.622 1
Cu 258.923 191.13 806.622 1
Cu 258.402 191.865 806.622 1
Cu 257.881 192.6 806.622 1
Cu 257.36 193.336 806.622 1
Cu 256.839 194.071 806.622 1
Cu 256.318 194.807 806.622 1
Cu 255.798 195.542 806.622 1
Cu 255.277 196.278 806.622 1
Cu 254.756 197.013 806.622 1
Cu 254.235 197.748 806.622 1
Cu 253.714 197.557 806.622 1
Cu 253.193 196.822 806.622 1
Cu 252.672 196.086 806.622 1
Cu 252.151 195.351 806.622 1
Cu 251.631 194.615 806.622 1
Cu 251.11 193.88 806.622 1
Cu 250.589 193.145 806.622 1
Cu 250.068 192.409 806.622 1
Cu 249.547 191.674 806.622 1
Cu 249.026 190.938 806.622 1
Cu 248.505 190.203 806.622 1
Cu 247.984 189.467 806.622 1
Cu 247.463 188.732 806.622 1
Cu 246.943 187.997 806.622 1
Cu 246.422 187.261 806.622 1
Cu 245.901 186.526 806.622 1
Cu 245.38 185.79 806.622 1
Cu 244.859 185.055 806.622 1
Cu 244.338 184.32 806.622 1
Cu 243.817 183.584 806.622 1
Cu 243.296 182.849 806.622 1
Cu 242.776 182.113 806.622 1
Cu 242.255 181.378 806.622 1
Cu 241.734 180.642 806.622 1
Cu 241.213 179.907 806.622 1
Cu 241.348 179.172 806.622 1
Cu 241.869 178.436 806.622 1
Cu 242.39 177.701 806.622 1
Cu 242.911 176.965 806.622 1
Cu 243.432 176.23 806.622 1
Cu 243.953 175.495 806.622 1
Cu 244.474 174.759 806.622 1
Cu 244.995 174.024 806.622 1
Cu 245.515 173.288 806.622 1
Cu 246.036 172.553 806.622 1
Cu 246.557 171.817 806.622 1
Cu 247.078 171.082 806.622 1
Cu 247.599 170.347 806.622 1
Cu 248.12 169.611 806.622 1
Cu 248.641 168.876 806.622 1
Cu 249.162 168.14 806.622 1
Cu 249.683 167.405 806.622 1
Cu 250.203 166.67 806.622 1
Cu 250.724 165.934 806.622 1
Cu 251.245 165.199 806.622 1
Cu 251.766 164.463 806.622 1
Cu 252.287 163.728 806.622 1
Cu 252.808 162.992 806.622 1
Cu 253.329 162.257 806.622 1
Cu 253.85 161.522 806.622 1
Cu 254.37 161.713 806.622 1
Cu 254.891 162.448 806.622 1
Cu 255.412 163.184 806.622 1
Cu 255.933 163.919 806.622 1
Cu 256.454 164.655 806.622 1
Cu 256.975 165.39 806.622 1
Cu 257.496 166.125 806.622 1
Cu 258.017 166.861 806.622 1
Cu 258.538 167.596 806.622 1
Cu 259.058 168.332 806.622 1
Cu 259.579 169.067 806.622 1
Cu 260.1 169.803 806.622 1
Cu 260.621 170.538 806.622 1
Cu 261.142 171.273 806.622 1
Cu 261.663 172.009 806.622 1
Cu 262.184 172.744 806.622 1
Cu 262.705 173.48 806.622 1
Cu 263.225 174.215 806.622 1
Cu 263.746 174.95 806.622 1
Cu 246.168 172.409 811.275 1
Cu 246.688 171.675 811.275 1
Cu 247.207 170.941 811.275 1
Cu 247.727 170.207 811.275 1
Cu 248.247 169.474 811.275 1
Cu 248.766 168.74 811.275 1
Cu 249.286 168.006 811.275 1
Cu 249.806 167.272 811.275 1
Cu 250.326 166.538 811.275 1
Cu 250.845 165.805 811.275 1
Cu 251.365 165.071 811.275 1
Cu 251.885 164.337 811.275 1
Cu 252.404 163.603 811.275 1
Cu 252.924 162.87 811.275 1
Cu 253.444 162.136 811.275 1
Cu 253.964 161.402 811.275 1
Cu 254.483 161.914 811.275 1
Cu 255.003 162.647 811.275 1
Cu 255.523 163.381 811.275 1
Cu 256.042 164.115 811.275 1
Cu 256.562 164.849 811.275 1
Cu 257.082 165.582 811.275 1
Cu 257.601 166.316 811.275 1
Cu 258.121 167.05 811.275 1
Cu 258.641 167.784 811.275 1
Cu 259.161 168.517 811.275 1
Cu 259.68 169.251 811.275 1
Cu 260.2 169.985 811.275 1
Cu 260.72 170.719 811.275 1
Cu 261.239 171.452 811.275 1
Cu 261.759 172.186 811.275 1
Cu 262.279 172.92 811.275 1
Cu 262.799 173.654 811.275 1
Cu 263.318 174.388 811.275 1
Cu 263.838 175.121 811.275 1
Cu 264.358 175.855 811.275 1
Cu 264.877 176.589 811.275 1
Cu 265.397 177.323 811.275 1
Cu 265.917 178.056 811.275 1
Cu 266.437 178.79 811.275 1
Cu 266.956 179.524 811.275 1
Cu 266.594 180.258 811.275 1
Cu 266.074 180.991 811.275 1
Cu 265.555 181.725 811.275 1
Cu 265.035 182.459 811.275 1
Cu 264.515 183.193 811.275 1
Cu 263.995 183.926 811.275 1
Cu 263.476 184.66 811.275 1
Cu 262.956 185.394 811.275 1
Cu 262.436 186.128 811.275 1
Cu 261.917 186.861 811.275 1
Cu 261.397 187.595 811.275 1
Cu 260.877 188.329 811.275 1
Cu 260.358 189.063 811.275 1
Cu 259.838 189.796 811.275 1
Cu 259.318 190.53 811.275 1
Cu 258.798 191.264 811.275 1
Cu 258.279 191.998 811.275 1
Cu 257.759 192.732 811.275 1
Cu 257.239 193.465 811.275 1
Cu 256.72 194.199 811.275 1
Cu 256.2 194.933 811.275 1
Cu 255.68 195.667 811.275 1
Cu 255.16 196.4 811.275 1
Cu 254.641 197.134 811.275 1
Cu 254.121 197.868 811.275 1
Cu 253.601 197.356 811.275 1
Cu 253.082 196.623 811.275 1
Cu 252.562 195.889 811.275 1
Cu 252.042 195.155 811.275 1
Cu 251.522 194.421 811.275 1
Cu 251.003 193.688 811.275 1
Cu 250.483 192.954 811.275 1
Cu 249.963 192.22 811.275 1
Cu 249.444 191.486 811.275 1
Cu 248.924 190.753 811.275 1
Cu 248.404 190.019 811.275 1
Cu 247.884 189.285 811.275 1
Cu 247.365 188.551 811.275 1
Cu 246.845 187.818 811.275 1
Cu 246.325 187.084 811.275 1
Cu 245.806 186.35 811.275 1
Cu 245.286 185.616 811.275 1
Cu 244.766 184.882 811.275 1
Cu 244.247 184.149 811.275 1
Cu 243.727 183.415 811.275 1
Cu 243.207 182.681 811.275 1
Cu 242.687 181.947 811.275 1
Cu 242.168 181.214 811.275 1
Cu 241.648 180.48 811.275 1
Cu 241.128 179.746 811.275 1
Cu 241.49 179.012 811.275 1
Cu 242.01 178.279 811.275 1
Cu 242.53 177.545 811.275 1
Cu 243.05 176.811 811.275 1
Cu 243.569 176.077 811.275 1
Cu 244.089 175.344 811.275 1
Cu 244.609 174.61 811.275 1
Cu 245.128 173.876 811.275 1
Cu 245.648 173.142 811.275 1
Cu 246.168 172.409 811.275 1
Cu 262.215 172.872 815.931 1
Cu 262.734 173.604 815.931 1
Cu 263.252 174.336 815.931 1
Cu 263.771 175.068 815.931 1
Cu 264.289 175.801 815.931 1
Cu 264.808 176.533 815.931 1
Cu 265.327 177.265 815.931 1
Cu 265.845 177.997 815.931 1
Cu 266.364 178.729 815.931 1
Cu 266.882 179.461 815.931 1
Cu 266.61 180.193 815.931 1
Cu 266.092 180.925 815.931 1
Cu 265.573 181.657 815.931 1
Cu 265.055 182.389 815.931 1
Cu 264.536 183.121 815.931 1
Cu 264.017 183.854 815.931 1
Cu 263.499 184.586 815.931 1
Cu 262.98 185.318 815.931 1
Cu 262.462 186.05 815.931 1
Cu 261.943 186.782 815.931 1
Cu 261.425 187.514 815.931 1
Cu 260.906 188.246 815.931 1
Cu 260.388 188.978 815.931 1
Cu 259.869 189.71 815.931 1
Cu 259.351 190.442 815.931 1
Cu 258.832 191.174 815.931 1
Cu 258.314 191.906 815.931 1
Cu 257.795 192.639 815.931 1
Cu 257.277 193.371 815.931 1
Cu 256.758 194.103 815.931 1
Cu 256.24 194.835 815.931 1
Cu 255.721 195.567 815.931 1
Cu 255.203 196.299 815.931 1
Cu 254.684 197.031 815.931 1
Cu 254.166 197.763 815.931 1
Cu 253.647 197.379 815.931 1
Cu 253.128 196.647 815.931 1
Cu 252.61 195.915 815.931 1
Cu 252.091 195.183 815.931 1
Cu 251.573 194.451 815.931 1
Cu 251.054 193.719 815.931 1
Cu 250.536 192.987 815.931 1
Cu 250.017 192.255 815.931 1
Cu 249.499 191.522 815.931 1
Cu 248.98 190.79 815.931 1
Cu 248.462 190.058 815.931 1
Cu 247.943 189.326 815.931 1
Cu 247.425 188.594 815.931 1
Cu 246.906 187.862 815.931 1
Cu 246.388 187.13 815.931 1
Cu 245.869 186.398 815.931 1
Cu 245.351 185.666 815.931 1
Cu 244.832 184.934 815.931 1
Cu 244.314 184.202 815.931 1
Cu 243.795 183.469 815.931 1
Cu 243.276 182.737 815.931 1
Cu 242.758 182.005 815.931 1
Cu 242.239 181.273 815.931 1
Cu 241.721 180.541 815.931 1
Cu 241.202 179.809 815.931 1
Cu 241.474 179.077 815.931 1
Cu 241.993 178.345 815.931 1
Cu 242.511 177.613 815.931 1
Cu 243.03 176.881 815.931 1
Cu 243.549 176.149 815.931 1
Cu 244.067 175.416 815.931 1
Cu 244.586 174.684 815.931 1
Cu 245.104 173.952 815.931 1
Cu 245.623 173.22 815.931 1
Cu 246.141 172.488 815.931 1
Cu 246.66 171.756 815.931 1
Cu 247.178 171.024 815.931 1
Cu 247.697 170.292 815.931 1
Cu 248.215 169.56 815.931 1
Cu 248.734 168.828 815.931 1
Cu 249.252 168.096 815.931 1
Cu 249.771 167.364 815.931 1
Cu 250.289 166.631 815.931 1
Cu 250.808 165.899 815.931 1
Cu 251.326 165.167 815.931 1
Cu 251.845 164.435 815.931 1
Cu 252.363 163.703 815.931 1
Cu 252.882 162.971 815.931 1
Cu 253.4 162.239 815.931 1
Cu 253.919 161.507 815.931 1
Cu 254.438 161.891 815.931 1
Cu 254.956 162.623 815.931 1
Cu 255.475 163.355 815.931 1
Cu 255.993 164.087 815.931 1
Cu 256.512 164.819 815.931 1
Cu 257.03 165.551 815.931 1
Cu 257.549 166.283 815.931 1
Cu 258.067 167.015 815.931 1
Cu 258.586 167.748 815.931 1
Cu 259.104 168.48 815.931 1
Cu 259.623 169.212 815.931 1
Cu 260.141 169.944 815.931 1
Cu 260.66 170.676 815.931 1
Cu 261.178 171.408 815.931 1
Cu 261.697 172.14 815.931 1
Cu 262.215 172.872 815.931 1
Cu 257.694 192.74 820.593 1
Cu 257.176 193.47 820.593 1
Cu 256.659 194.201 820.593 1
Cu 256.142 194.931 820.593 1
Cu 255.624 195.661 820.593 1
Cu 255.107 196.392 820.593 1
Cu 254.59 197.122 820.593 1
Cu 254.072 197.853 820.593 1
Cu 253.555 197.207 820.593 1
Cu 253.038 196.477 820.593 1
Cu 252.52 195.746 820.593 1
Cu 252.003 195.016 820.593 1
Cu 251.486 194.286 820.593 1
Cu 250.968 193.555 820.593 1
Cu 250.451 192.825 820.593 1
Cu 249.934 192.094 820.593 1
Cu 249.416 191.364 820.593 1
Cu 248.899 190.634 820.593 1
Cu 248.382 189.903 820.593 1
Cu 247.864 189.173 820.593 1
Cu 247.347 188.442 820.593 1
Cu 246.83 187.712 820.593 1
Cu 246.312 186.982 820.593 1
Cu 245.795 186.251 820.593 1
Cu 245.278 185.521 820.593 1
Cu 244.76 184.79 820.593 1
Cu 244.243 184.06 820.593 1
Cu 243.726 183.33 820.593 1
Cu 243.208 182.599 820.593 1
Cu 242.691 181.869 820.593 1
Cu 242.174 181.138 820.593 1
Cu 241.656 180.408 820.593 1
Cu 241.139 179.678 820.593 1
Cu 241.596 178.947 820.593 1
Cu 242.114 178.217 820.593 1
Cu 242.631 177.486 820.593 1
Cu 243.148 176.756 820.593 1
Cu 243.666 176.026 820.593 1
Cu 244.183 175.295 820.593 1
Cu 244.7 174.565 820.593 1
Cu 245.218 173.834 820.593 1
Cu 245.735 173.104 820.593 1
Cu 246.252 172.374 820.593 1
Cu 246.77 171.643 820.593 1
Cu 247.287 170.913 820.593 1
Cu 247.804 170.182 820.593 1
Cu 248.322 169.452 820.593 1
Cu 248.839 168.721 820.593 1
Cu 249.356 167.991 820.593 1
Cu 249.873 167.261 820.593 1
Cu 250.391 166.53 820.593 1
Cu 250.908 165.8 820.593 1
Cu 251.425 165.069 820.593 1
Cu 251.943 164.339 820.593 1
Cu 252.46 163.609 820.593 1
Cu 252.977 162.878 820.593 1
Cu 253.495 162.148 820.593 1
Cu 254.012 161.417 820.593 1
Cu 254.529 162.063 820.593 1
Cu 255.047 162.793 820.593 1
Cu 255.564 163.524 820.593 1
Cu 256.081 164.254 820.593 1
Cu 256.599 164.984 820.593 1
Cu 257.116 165.715 820.593 1
Cu 257.633 166.445 820.593 1
Cu 258.151 167.176 820.593 1
Cu 258.668 167.906 820.593 1
Cu 259.185 168.636 820.593 1
Cu 259.703 169.367 820.593 1
Cu 260.22 170.097 820.593 1
Cu 260.737 170.828 820.593 1
Cu 261.255 171.558 820.593 1
Cu 261.772 172.288 820.593 1
Cu 262.289 173.019 820.593 1
Cu 262.807 173.749 820.593 1
Cu 263.324 174.48 820.593 1
Cu 263.841 175.21 820.593 1
Cu 264.359 175.94 820.593 1
Cu 264.876 176.671 820.593 1
Cu 265.393 177.401 820.593 1
Cu 265.911 178.132 820.593 1
Cu 266.428 178.862 820.593 1
Cu 266.945 179.592 820.593 1
Cu 266.488 180.323 820.593 1
Cu 265.971 181.053 820.593 1
Cu 265.454 181.784 820.593 1
Cu 264.936 182.514 820.593 1
Cu 264.419 183.244 820.593 1
Cu 263.902 183.975 820.593 1
Cu 263.384 184.705 820.593 1
Cu 262.867 185.436 820.593 1
Cu 262.35 186.166 820.593 1
Cu 261.832 186.896 820.593 1
Cu 261.315 187.627 820.593 1
Cu 260.798 188.357 820.593 1
Cu 260.28 189.088 820.593 1
Cu 259.763 189.818 820.593 1
Cu 259.246 190.549 820.593 1
Cu 258.728 191.279 820.593 1
Cu 258.211 192.009 820.593 1
Cu 257.694 192.74 820.593 1
Cu 244.021 183.704 825.259 1
Cu 243.505 182.975 825.259 1
Cu 242.989 182.246 825.259 1
Cu 242.473 181.518 825.259 1
Cu 241.956 180.789 825.259 1
Cu 241.44 180.06 825.259 1
Cu 241.354 179.331 825.259 1
Cu 241.87 178.603 825.259 1
Cu 242.386 177.874 825.259 1
Cu 242.903 177.145 825.259 1
Cu 243.419 176.417 825.259 1
Cu 243.935 175.688 825.259 1
Cu 244.451 174.959 825.259 1
Cu 244.967 174.231 825.259 1
Cu 245.483 173.502 825.259 1
Cu 245.999 172.773 825.259 1
Cu 246.515 172.044 825.259 1
Cu 247.032 171.316 825.259 1
Cu 247.548 170.587 825.259 1
Cu 248.064 169.858 825.259 1
Cu 248.58 169.13 825.259 1
Cu 249.096 168.401 825.259 1
Cu 249.612 167.672 825.259 1
Cu 250.128 166.944 825.259 1
Cu 250.644 166.215 825.259 1
Cu 251.161 165.486 825.259 1
Cu 251.677 164.757 825.259 1
Cu 252.193 164.029 825.259 1
Cu 252.709 163.3 825.259 1
Cu 253.225 162.571 825.259 1
Cu 253.741 161.843 825.259 1
Cu 254.257 161.721 825.259 1
Cu 254.773 162.45 825.259 1
Cu 255.289 163.178 825.259 1
Cu 255.806 163.907 825.259 1
Cu 256.322 164.636 825.259 1
Cu 256.838 165.365 825.259 1
Cu 257.354 166.093 825.259 1
Cu 257.87 166.822 825.259 1
Cu 258.386 167.551 825.259 1
Cu 258.902 168.279 825.259 1
Cu 259.418 169.008 825.259 1
Cu 259.935 169.737 825.259 1
Cu 260.451 170.465 825.259 1
Cu 260.967 171.194 825.259 1
Cu 261.483 171.923 825.259 1
Cu 261.999 172.652 825.259 1
Cu 262.515 173.38 825.259 1
Cu 263.031 174.109 825.259 1
Cu 263.547 174.838 825.259 1
Cu 264.064 175.566 825.259 1
Cu 264.58 176.295 825.259 1
Cu 265.096 177.024 825.259 1
Cu 265.612 177.752 825.259 1
Cu 266.128 178.481 825.259 1
Cu 266.644 179.21 825.259 1
Cu 266.73 179.939 825.259 1
Cu 266.214 180.667 825.259 1
Cu 265.698 181.396 825.259 1
Cu 265.182 182.125 825.259 1
Cu 264.666 182.853 825.259 1
Cu 264.15 183.582 825.259 1
Cu 263.634 184.311 825.259 1
Cu 263.117 185.039 825.259 1
Cu 262.601 185.768 825.259 1
Cu 262.085 186.497 825.259 1
Cu 261.569 187.226 825.259 1
Cu 261.053 187.954 825.259 1
Cu 260.537 188.683 825.259 1
Cu 260.021 189.412 825.259 1
Cu 259.505 190.14 825.259 1
Cu 258.989 190.869 825.259 1
Cu 258.472 191.598 825.259 1
Cu 257.956 192.326 825.259 1
Cu 257.44 193.055 825.259 1
Cu 256.924 193.784 825.259 1
Cu 256.408 194.513 825.259 1
Cu 255.892 195.241 825.259 1
Cu 255.376 195.97 825.259 1
Cu 254.86 196.699 825.259 1
Cu 254.343 197.427 825.259 1
Cu 253.827 197.549 825.259 1
Cu 253.311 196.82 825.259 1
Cu 252.795 196.092 825.259 1
Cu 252.279 195.363 825.259 1
Cu 251.763 194.634 825.259 1
Cu 251.247 193.905 825.259 1
Cu 250.731 193.177 825.259 1
Cu 250.214 192.448 825.259 1
Cu 249.698 191.719 825.259 1
Cu 249.182 190.991 825.259 1
Cu 248.666 190.262 825.259 1
Cu 248.15 189.533 825.259 1
Cu 247.634 188.805 825.259 1
Cu 247.118 188.076 825.259 1
Cu 246.602 187.347 825.259 1
Cu 246.085 186.618 825.259 1
Cu 245.569 185.89 825.259 1
Cu 245.053 185.161 825.259 1
Cu 244.537 184.432 825.259 1
Cu 244.021 183.704 825.259 1
Cu 251.4 165.191 829.929 1
Cu 251.915 164.464 829.929 1
Cu 252.43 163.737 829.929 1
Cu 252.945 163.01 829.929 1
Cu 253.46 162.283 829.929 1
Cu 253.974 161.556 829.929 1
Cu 254.489 162.092 829.929 1
Cu 255.004 162.819 829.929 1
Cu 255.519 163.546 829.929 1
Cu 256.034 164.273 829.929 1
Cu 256.549 165 829.929 1
Cu 257.064 165.727 829.929 1
Cu 257.579 166.454 829.929 1
Cu 258.094 167.181 829.929 1
Cu 258.609 167.908 829.929 1
Cu 259.124 168.635 829.929 1
Cu 259.638 169.362 829.929 1
Cu 260.153 170.089 829.929 1
Cu 260.668 170.816 829.929 1
Cu 261.183 171.542 829.929 1
Cu 261.698 172.269 829.929 1
Cu 262.213 172.996 829.929 1
Cu 262.728 173.723 829.929 1
Cu 263.243 174.45 829.929 1
Cu 263.758 175.177 829.929 1
Cu 264.273 175.904 829.929 1
Cu 264.788 176.631 829.929 1
Cu 265.302 177.358 829.929 1
Cu 265.817 178.085 829.929 1
Cu 266.332 178.812 829.929 1
Cu 266.847 179.539 829.929 1
Cu 266.468 180.266 829.929 1
Cu 265.953 180.993 829.929 1
Cu 265.438 181.72 829.929 1
Cu 264.923 182.447 829.929 1
Cu 264.408 183.174 829.929 1
Cu 263.893 183.901 829.929 1
Cu 263.378 184.628 829.929 1
Cu 262.863 185.355 829.929 1
Cu 262.349 186.082 829.929 1
Cu 261.834 186.809 829.929 1
Cu 261.319 187.536 829.929 1
Cu 260.804 188.263 829.929 1
Cu 260.289 188.99 829.929 1
Cu 259.774 189.717 829.929 1
Cu 259.259 190.444 829.929 1
Cu 258.744 191.171 829.929 1
Cu 258.229 191.898 829.929 1
Cu 257.714 192.625 829.929 1
Cu 257.199 193.352 829.929 1
Cu 256.685 194.079 829.929 1
Cu 256.17 194.806 829.929 1
Cu 255.655 195.533 829.929 1
Cu 255.14 196.26 829.929 1
Cu 254.625 196.987 829.929 1
Cu 254.11 197.714 829.929 1
Cu 253.595 197.178 829.929 1
Cu 253.08 196.451 829.929 1
Cu 252.565 195.724 829.929 1
Cu 252.05 194.997 829.929 1
Cu 251.536 194.27 829.929 1
Cu 251.021 193.543 829.929 1
Cu 250.506 192.816 829.929 1
Cu 249.991 192.089 829.929 1
Cu 249.476 191.362 829.929 1
Cu 248.961 190.635 829.929 1
Cu 248.446 189.908 829.929 1
Cu 247.931 189.181 829.929 1
Cu 247.416 188.454 829.929 1
Cu 246.901 187.728 829.929 1
Cu 246.386 187.001 829.929 1
Cu 245.872 186.274 829.929 1
Cu 245.357 185.547 829.929 1
Cu 244.842 184.82 829.929 1
Cu 244.327 184.093 829.929 1
Cu 243.812 183.366 829.929 1
Cu 243.297 182.639 829.929 1
Cu 242.782 181.912 829.929 1
Cu 242.267 181.185 829.929 1
Cu 241.752 180.458 829.929 1
Cu 241.237 179.731 829.929 1
Cu 241.617 179.004 829.929 1
Cu 242.132 178.277 829.929 1
Cu 242.647 177.55 829.929 1
Cu 243.161 176.823 829.929 1
Cu 243.676 176.096 829.929 1
Cu 244.191 175.369 829.929 1
Cu 244.706 174.642 829.929 1
Cu 245.221 173.915 829.929 1
Cu 245.736 173.188 829.929 1
Cu 246.251 172.461 829.929 1
Cu 246.766 171.734 829.929 1
Cu 247.281 171.007 829.929 1
Cu 247.796 170.28 829.929 1
Cu 248.31 169.553 829.929 1
Cu 248.825 168.826 829.929 1
Cu 249.34 168.099 829.929 1
Cu 249.855 167.372 829.929 1
Cu 250.37 166.645 829.929 1
Cu 250.885 165.918 829.929 1
Cu 251.4 165.191 829.929 1
Cu 255.439 195.794 834.604 1
Cu 254.925 196.519 834.604 1
Cu 254.412 197.245 834.604 1
Cu 253.898 197.562 834.604 1
Cu 253.384 196.837 834.604 1
Cu 252.871 196.112 834.604 1
Cu 252.357 195.387 834.604 1
Cu 251.843 194.661 834.604 1
Cu 251.33 193.936 834.604 1
Cu 250.816 193.211 834.604 1
Cu 250.302 192.486 834.604 1
Cu 249.788 191.76 834.604 1
Cu 249.275 191.035 834.604 1
Cu 248.761 190.31 834.604 1
Cu 248.247 189.585 834.604 1
Cu 247.734 188.859 834.604 1
Cu 247.22 188.134 834.604 1
Cu 246.706 187.409 834.604 1
Cu 246.193 186.684 834.604 1
Cu 245.679 185.958 834.604 1
Cu 245.165 185.233 834.604 1
Cu 244.652 184.508 834.604 1
Cu 244.138 183.783 834.604 1
Cu 243.624 183.057 834.604 1
Cu 243.111 182.332 834.604 1
Cu 242.597 181.607 834.604 1
Cu 242.083 180.882 834.604 1
Cu 241.57 180.156 834.604 1
Cu 241.345 179.431 834.604 1
Cu 241.858 178.706 834.604 1
Cu 242.372 177.981 834.604 1
Cu 242.886 177.255 834.604 1
Cu 243.399 176.53 834.604 1
Cu 243.913 175.805 834.604 1
Cu 244.427 175.08 834.604 1
Cu 244.94 174.354 834.604 1
Cu 245.454 173.629 834.604 1
Cu 245.968 172.904 834.604 1
Cu 246.481 172.179 834.604 1
Cu 246.995 171.453 834.604 1
Cu 247.509 170.728 834.604 1
Cu 248.022 170.003 834.604 1
Cu 248.536 169.278 834.604 1
Cu 249.05 168.553 834.604 1
Cu 249.563 167.827 834.604 1
Cu 250.077 167.102 834.604 1
Cu 250.591 166.377 834.604 1
Cu 251.105 165.652 834.604 1
Cu 251.618 164.926 834.604 1
Cu 252.132 164.201 834.604 1
Cu 252.646 163.476 834.604 1
Cu 253.159 162.751 834.604 1
Cu 253.673 162.025 834.604 1
Cu 254.187 161.708 834.604 1
Cu 254.7 162.433 834.604 1
Cu 255.214 163.158 834.604 1
Cu 255.728 163.883 834.604 1
Cu 256.241 164.609 834.604 1
Cu 256.755 165.334 834.604 1
Cu 257.269 166.059 834.604 1
Cu 257.782 166.784 834.604 1
Cu 258.296 167.51 834.604 1
Cu 258.81 168.235 834.604 1
Cu 259.323 168.96 834.604 1
Cu 259.837 169.685 834.604 1
Cu 260.351 170.411 834.604 1
Cu 260.864 171.136 834.604 1
Cu 261.378 171.861 834.604 1
Cu 261.892 172.586 834.604 1
Cu 262.405 173.312 834.604 1
Cu 262.919 174.037 834.604 1
Cu 263.433 174.762 834.604 1
Cu 263.947 175.487 834.604 1
Cu 264.46 176.213 834.604 1
Cu 264.974 176.938 834.604 1
Cu 265.488 177.663 834.604 1
Cu 266.001 178.388 834.604 1
Cu 266.515 179.114 834.604 1
Cu 266.74 179.839 834.604 1
Cu 266.226 180.564 834.604 1
Cu 265.713 181.289 834.604 1
Cu 265.199 182.015 834.604 1
Cu 264.685 182.74 834.604 1
Cu 264.171 183.465 834.604 1
Cu 263.658 184.19 834.604 1
Cu 263.144 184.916 834.604 1
Cu 262.63 185.641 834.604 1
Cu 262.117 186.366 834.604 1
Cu 261.603 187.091 834.604 1
Cu 261.089 187.817 834.604 1
Cu 260.576 188.542 834.604 1
Cu 260.062 189.267 834.604 1
Cu 259.548 189.992 834.604 1
Cu 259.035 190.717 834.604 1
Cu 258.521 191.443 834.604 1
Cu 258.007 192.168 834.604 1
Cu 257.494 192.893 834.604 1
Cu 256.98 193.618 834.604 1
Cu 256.466 194.344 834.604 1
Cu 255.953 195.069 834.604 1
Cu 255.439 195.794 834.604 1
Cu 255.388 195.822 839.283 1
Cu 254.876 196.546 839.283 1
Cu 254.363 197.269 839.283 1
Cu 253.851 197.452 839.283 1
Cu 253.339 196.729 839.283 1
Cu 252.826 196.005 839.283 1
Cu 252.314 195.282 839.283 1
Cu 251.801 194.558 839.283 1
Cu 251.289 193.835 839.283 1
Cu 250.776 193.111 839.283 1
Cu 250.264 192.388 839.283 1
Cu 249.751 191.664 839.283 1
Cu 249.239 190.941 839.283 1
Cu 248.727 190.217 839.283 1
Cu 248.214 189.494 839.283 1
Cu 247.702 188.77 839.283 1
Cu 247.189 188.047 839.283 1
Cu 246.677 187.323 839.283 1
Cu 246.164 186.6 839.283 1
Cu 245.652 185.876 839.283 1
Cu 245.139 185.153 839.283 1
Cu 244.627 184.429 839.283 1
Cu 244.115 183.706 839.283 1
Cu 243.602 182.982 839.283 1
Cu 243.09 182.259 839.283 1
Cu 242.577 181.535 839.283 1
Cu 242.065 180.812 839.283 1
Cu 241.552 180.088 839.283 1
Cu 241.423 179.365 839.283 1
Cu 241.935 178.641 839.283 1
Cu 242.447 177.918 839.283 1
Cu 242.96 177.194 839.283 1
Cu 243.472 176.471 839.283 1
Cu 243.985 175.747 839.283 1
Cu 244.497 175.024 839.283 1
Cu 245.01 174.3 839.283 1
Cu 245.522 173.577 839.283 1
Cu 246.035 172.853 839.283 1
Cu 246.547 172.13 839.283 1
Cu 247.059 171.406 839.283 1
Cu 247.572 170.683 839.283 1
Cu 248.084 169.959 839.283 1
Cu 248.597 169.236 839.283 1
Cu 249.109 168.512 839.283 1
Cu 249.622 167.789 839.283 1
Cu 250.134 167.065 839.283 1
Cu 250.646 166.342 839.283 1
Cu 251.159 165.618 839.283 1
Cu 251.671 164.895 839.283 1
Cu 252.184 164.171 839.283 1
Cu 252.696 163.448 839.283 1
Cu 253.209 162.724 839.283 1
Cu 253.721 162.001 839.283 1
Cu 254.234 161.818 839.283 1
Cu 254.746 162.541 839.283 1
Cu 255.258 163.265 839.283 1
Cu 255.771 163.988 839.283 1
Cu 256.283 164.712 839.283 1
Cu 256.796 165.435 839.283 1
Cu 257.308 166.159 839.283 1
Cu 257.821 166.882 839.283 1
Cu 258.333 167.606 839.283 1
Cu 258.846 168.329 839.283 1
Cu 259.358 169.053 839.283 1
Cu 259.87 169.776 839.283 1
Cu 260.383 170.5 839.283 1
Cu 260.895 171.223 839.283 1
Cu 261.408 171.947 839.283 1
Cu 261.92 172.67 839.283 1
Cu 262.433 173.394 839.283 1
Cu 262.945 174.117 839.283 1
Cu 263.457 174.841 839.283 1
Cu 263.97 175.564 839.283 1
Cu 264.482 176.288 839.283 1
Cu 264.995 177.011 839.283 1
Cu 265.507 177.735 839.283 1
Cu 266.02 178.458 839.283 1
Cu 266.532 179.182 839.283 1
Cu 266.662 179.905 839.283 1
Cu 266.15 180.629 839.283 1
Cu 265.637 181.352 839.283 1
Cu 265.125 182.076 839.283 1
Cu 264.612 182.799 839.283 1
Cu 264.1 183.523 839.283 1
Cu 263.587 184.246 839.283 1
Cu 263.075 184.97 839.283 1
Cu 262.562 185.693 839.283 1
Cu 262.05 186.417 839.283 1
Cu 261.538 187.14 839.283 1
Cu 261.025 187.864 839.283 1
Cu 260.513 188.587 839.283 1
Cu 260 189.311 839.283 1
Cu 259.488 190.034 839.283 1
Cu 258.975 190.758 839.283 1
Cu 258.463 191.481 839.283 1
Cu 257.95 192.205 839.283 1
Cu 257.438 192.928 839.283 1
Cu 256.926 193.652 839.283 1
Cu 256.413 194.375 839.283 1
Cu 255.901 195.099 839.283 1
Cu 255.388 195.822 839.283 1
Cu 248.548 169.349 843.967 1
Cu 249.059 168.627 843.967 1
Cu 249.57 167.906 843.967 1
Cu 250.081 167.184 843.967 1
Cu 250.593 166.462 843.967 1
Cu 251.104 165.74 843.967 1
Cu 251.615 165.019 843.967 1
Cu 252.126 164.297 843.967 1
Cu 252.637 163.575 843.967 1
Cu 253.149 162.853 843.967 1
Cu 253.66 162.132 843.967 1
Cu 254.171 161.773 843.967 1
Cu 254.682 162.495 843.967 1
Cu 255.193 163.217 843.967 1
Cu 255.705 163.939 843.967 1
Cu 256.216 164.66 843.967 1
Cu 256.727 165.382 843.967 1
Cu 257.238 166.104 843.967 1
Cu 257.749 166.826 843.967 1
Cu 258.26 167.547 843.967 1
Cu 258.772 168.269 843.967 1
Cu 259.283 168.991 843.967 1
Cu 259.794 169.713 843.967 1
Cu 260.305 170.434 843.967 1
Cu 260.816 171.156 843.967 1
Cu 261.328 171.878 843.967 1
Cu 261.839 172.599 843.967 1
Cu 262.35 173.321 843.967 1
Cu 262.861 174.043 843.967 1
Cu 263.372 174.765 843.967 1
Cu 263.884 175.486 843.967 1
Cu 264.395 176.208 843.967 1
Cu 264.906 176.93 843.967 1
Cu 265.417 177.652 843.967 1
Cu 265.928 178.373 843.967 1
Cu 266.44 179.095 843.967 1
Cu 266.693 179.817 843.967 1
Cu 266.182 180.538 843.967 1
Cu 265.671 181.26 843.967 1
Cu 265.16 181.982 843.967 1
Cu 264.649 182.704 843.967 1
Cu 264.137 183.425 843.967 1
Cu 263.626 184.147 843.967 1
Cu 263.115 184.869 843.967 1
Cu 262.604 185.591 843.967 1
Cu 262.093 186.312 843.967 1
Cu 261.581 187.034 843.967 1
Cu 261.07 187.756 843.967 1
Cu 260.559 188.478 843.967 1
Cu 260.048 189.199 843.967 1
Cu 259.537 189.921 843.967 1
Cu 259.025 190.643 843.967 1
Cu 258.514 191.364 843.967 1
Cu 258.003 192.086 843.967 1
Cu 257.492 192.808 843.967 1
Cu 256.981 193.53 843.967 1
Cu 256.469 194.251 843.967 1
Cu 255.958 194.973 843.967 1
Cu 255.447 195.695 843.967 1
Cu 254.936 196.417 843.967 1
Cu 254.425 197.138 843.967 1
Cu 253.914 197.497 843.967 1
Cu 253.402 196.775 843.967 1
Cu 252.891 196.053 843.967 1
Cu 252.38 195.331 843.967 1
Cu 251.869 194.61 843.967 1
Cu 251.358 193.888 843.967 1
Cu 250.846 193.166 843.967 1
Cu 250.335 192.444 843.967 1
Cu 249.824 191.723 843.967 1
Cu 249.313 191.001 843.967 1
Cu 248.802 190.279 843.967 1
Cu 248.29 189.557 843.967 1
Cu 247.779 188.836 843.967 1
Cu 247.268 188.114 843.967 1
Cu 246.757 187.392 843.967 1
Cu 246.246 186.671 843.967 1
Cu 245.735 185.949 843.967 1
Cu 245.223 185.227 843.967 1
Cu 244.712 184.505 843.967 1
Cu 244.201 183.784 843.967 1
Cu 243.69 183.062 843.967 1
Cu 243.179 182.34 843.967 1
Cu 242.667 181.618 843.967 1
Cu 242.156 180.897 843.967 1
Cu 241.645 180.175 843.967 1
Cu 241.391 179.453 843.967 1
Cu 241.902 178.732 843.967 1
Cu 242.414 178.01 843.967 1
Cu 242.925 177.288 843.967 1
Cu 243.436 176.566 843.967 1
Cu 243.947 175.845 843.967 1
Cu 244.458 175.123 843.967 1
Cu 244.97 174.401 843.967 1
Cu 245.481 173.679 843.967 1
Cu 245.992 172.958 843.967 1
Cu 246.503 172.236 843.967 1
Cu 247.014 171.514 843.967 1
Cu 247.526 170.792 843.967 1
Cu 248.037 170.071 843.967 1
Cu 248.548 169.349 843.967 1
Cu 258.228 167.546 848.656 1
Cu 258.738 168.266 848.656 1
Cu 259.248 168.986 848.656 1
Cu 259.758 169.706 848.656 1
Cu 260.268 170.426 848.656 1
Cu 260.778 171.146 848.656 1
Cu 261.288 171.866 848.656 1
Cu 261.798 172.586 848.656 1
Cu 262.307 173.306 848.656 1
Cu 262.817 174.026 848.656 1
Cu 263.327 174.746 848.656 1
Cu 263.837 175.465 848.656 1
Cu 264.347 176.185 848.656 1
Cu 264.857 176.905 848.656 1
Cu 265.367 177.625 848.656 1
Cu 265.877 178.345 848.656 1
Cu 266.387 179.065 848.656 1
Cu 266.684 179.785 848.656 1
Cu 266.174 180.505 848.656 1
Cu 265.664 181.225 848.656 1
Cu 265.154 181.945 848.656 1
Cu 264.644 182.665 848.656 1
Cu 264.134 183.385 848.656 1
Cu 263.625 184.105 848.656 1
Cu 263.115 184.825 848.656 1
Cu 262.605 185.545 848.656 1
Cu 262.095 186.265 848.656 1
Cu 261.585 186.985 848.656 1
Cu 261.075 187.705 848.656 1
Cu 260.565 188.425 848.656 1
Cu 260.055 189.144 848.656 1
Cu 259.545 189.864 848.656 1
Cu 259.035 190.584 848.656 1
Cu 258.525 191.304 848.656 1
Cu 258.015 192.024 848.656 1
Cu 257.505 192.744 848.656 1
Cu 256.995 193.464 848.656 1
Cu 256.486 194.184 848.656 1
Cu 255.976 194.904 848.656 1
Cu 255.466 195.624 848.656 1
Cu 254.956 196.344 848.656 1
Cu 254.446 197.064 848.656 1
Cu 253.936 197.484 848.656 1
Cu 253.426 196.764 848.656 1
Cu 252.916 196.044 848.656 1
Cu 252.406 195.324 848.656 1
Cu 251.896 194.604 848.656 1
Cu 251.386 193.884 848.656 1
Cu 250.876 193.164 848.656 1
Cu 250.366 192.444 848.656 1
Cu 249.856 191.724 848.656 1
Cu 249.347 191.004 848.656 1
Cu 248.837 190.284 848.656 1
Cu 248.327 189.564 848.656 1
Cu 247.817 188.844 848.656 1
Cu 247.307 188.124 848.656 1
Cu 246.797 187.404 848.656 1
Cu 246.287 186.684 848.656 1
Cu 245.777 185.964 848.656 1
Cu 245.267 185.244 848.656 1
Cu 244.757 184.524 848.656 1
Cu 244.247 183.805 848.656 1
Cu 243.737 183.085 848.656 1
Cu 243.227 182.365 848.656 1
Cu 242.718 181.645 848.656 1
Cu 242.208 180.925 848.656 1
Cu 241.698 180.205 848.656 1
Cu 241.4 179.485 848.656 1
Cu 241.91 178.765 848.656 1
Cu 242.42 178.045 848.656 1
Cu 242.93 177.325 848.656 1
Cu 243.44 176.605 848.656 1
Cu 243.95 175.885 848.656 1
Cu 244.46 175.165 848.656 1
Cu 244.97 174.445 848.656 1
Cu 245.48 173.725 848.656 1
Cu 245.99 173.005 848.656 1
Cu 246.5 172.285 848.656 1
Cu 247.01 171.565 848.656 1
Cu 247.52 170.845 848.656 1
Cu 248.029 170.126 848.656 1
Cu 248.539 169.406 848.656 1
Cu 249.049 168.686 848.656 1
Cu 249.559 167.966 848.656 1
Cu 250.069 167.246 848.656 1
Cu 250.579 166.526 848.656 1
Cu 251.089 165.806 848.656 1
Cu 251.599 165.086 848.656 1
Cu 252.109 164.366 848.656 1
Cu 252.619 163.646 848.656 1
Cu 253.129 162.926 848.656 1
Cu 253.639 162.206 848.656 1
Cu 254.149 161.786 848.656 1
Cu 254.659 162.506 848.656 1
Cu 255.168 163.226 848.656 1
Cu 255.678 163.946 848.656 1
Cu 256.188 164.666 848.656 1
Cu 256.698 165.386 848.656 1
Cu 257.208 166.106 848.656 1
Cu 257.718 166.826 848.656 1
Cu 258.228 167.546 848.656 1
Cu 253.899 197.387 853.348 1
Cu 253.39 196.668 853.348 1
Cu 252.882 195.95 853.348 1
Cu 252.373 195.232 853.348 1
Cu 251.864 194.514 853.348 1
Cu 251.356 193.796 853.348 1
Cu 250.847 193.078 853.348 1
Cu 250.339 192.36 853.348 1
Cu 249.83 191.641 853.348 1
Cu 249.321 190.923 853.348 1
Cu 248.813 190.205 853.348 1
Cu 248.304 189.487 853.348 1
Cu 247.795 188.769 853.348 1
Cu 247.287 188.051 853.348 1
Cu 246.778 187.333 853.348 1
Cu 246.269 186.614 853.348 1
Cu 245.761 185.896 853.348 1
Cu 245.252 185.178 853.348 1
Cu 244.743 184.46 853.348 1
Cu 244.235 183.742 853.348 1
Cu 243.726 183.024 853.348 1
Cu 243.217 182.305 853.348 1
Cu 242.709 181.587 853.348 1
Cu 242.2 180.869 853.348 1
Cu 241.691 180.151 853.348 1
Cu 241.469 179.433 853.348 1
Cu 241.978 178.715 853.348 1
Cu 242.486 177.997 853.348 1
Cu 242.995 177.278 853.348 1
Cu 243.504 176.56 853.348 1
Cu 244.012 175.842 853.348 1
Cu 244.521 175.124 853.348 1
Cu 245.03 174.406 853.348 1
Cu 245.538 173.688 853.348 1
Cu 246.047 172.969 853.348 1
Cu 246.556 172.251 853.348 1
Cu 247.064 171.533 853.348 1
Cu 247.573 170.815 853.348 1
Cu 248.082 170.097 853.348 1
Cu 248.59 169.379 853.348 1
Cu 249.099 168.661 853.348 1
Cu 249.608 167.942 853.348 1
Cu 250.116 167.224 853.348 1
Cu 250.625 166.506 853.348 1
Cu 251.134 165.788 853.348 1
Cu 251.642 165.07 853.348 1
Cu 252.151 164.352 853.348 1
Cu 252.659 163.634 853.348 1
Cu 253.168 162.915 853.348 1
Cu 253.677 162.197 853.348 1
Cu 254.185 161.883 853.348 1
Cu 254.694 162.602 853.348 1
Cu 255.203 163.32 853.348 1
Cu 255.711 164.038 853.348 1
Cu 256.22 164.756 853.348 1
Cu 256.729 165.474 853.348 1
Cu 257.237 166.192 853.348 1
Cu 257.746 166.91 853.348 1
Cu 258.255 167.629 853.348 1
Cu 258.763 168.347 853.348 1
Cu 259.272 169.065 853.348 1
Cu 259.781 169.783 853.348 1
Cu 260.289 170.501 853.348 1
Cu 260.798 171.219 853.348 1
Cu 261.307 171.937 853.348 1
Cu 261.815 172.656 853.348 1
Cu 262.324 173.374 853.348 1
Cu 262.833 174.092 853.348 1
Cu 263.341 174.81 853.348 1
Cu 263.85 175.528 853.348 1
Cu 264.358 176.246 853.348 1
Cu 264.867 176.965 853.348 1
Cu 265.376 177.683 853.348 1
Cu 265.884 178.401 853.348 1
Cu 266.393 179.119 853.348 1
Cu 266.615 179.837 853.348 1
Cu 266.107 180.555 853.348 1
Cu 265.598 181.273 853.348 1
Cu 265.089 181.992 853.348 1
Cu 264.581 182.71 853.348 1
Cu 264.072 183.428 853.348 1
Cu 263.563 184.146 853.348 1
Cu 263.055 184.864 853.348 1
Cu 262.546 185.582 853.348 1
Cu 262.038 186.301 853.348 1
Cu 261.529 187.019 853.348 1
Cu 261.02 187.737 853.348 1
Cu 260.512 188.455 853.348 1
Cu 260.003 189.173 853.348 1
Cu 259.494 189.891 853.348 1
Cu 258.986 190.609 853.348 1
Cu 258.477 191.328 853.348 1
Cu 257.968 192.046 853.348 1
Cu 257.46 192.764 853.348 1
Cu 256.951 193.482 853.348 1
Cu 256.442 194.2 853.348 1
Cu 255.934 194.918 853.348 1
Cu 255.425 195.636 853.348 1
Cu 254.916 196.355 853.348 1
Cu 254.408 197.073 853.348 1
Cu 253.899 197.387 853.348 1
Cu 249.884 191.672 858.045 1
Cu 249.376 190.956 858.045 1
Cu 248.869 190.24 858.045 1
Cu 248.362 189.523 858.045 1
Cu 247.854 188.807 858.045 1
Cu 247.347 188.091 858.045 1
Cu 246.84 187.374 858.045 1
Cu 246.332 186.658 858.045 1
Cu 245.825 185.942 858.045 1
Cu 245.318 185.225 858.045 1
Cu 244.81 184.509 858.045 1
Cu 244.303 183.793 858.045 1
Cu 243.795 183.076 858.045 1
Cu 243.288 182.36 858.045 1
Cu 242.781 181.644 858.045 1
Cu 242.273 180.927 858.045 1
Cu 241.766 180.211 858.045 1
Cu 241.458 179.495 858.045 1
Cu 241.965 178.778 858.045 1
Cu 242.472 178.062 858.045 1
Cu 242.98 177.346 858.045 1
Cu 243.487 176.629 858.045 1
Cu 243.994 175.913 858.045 1
Cu 244.502 175.197 858.045 1
Cu 245.009 174.48 858.045 1
Cu 245.516 173.764 858.045 1
Cu 246.024 173.047 858.045 1
Cu 246.531 172.331 858.045 1
Cu 247.039 171.615 858.045 1
Cu 247.546 170.898 858.045 1
Cu 248.053 170.182 858.045 1
Cu 248.561 169.466 858.045 1
Cu 249.068 168.749 858.045 1
Cu 249.575 168.033 858.045 1
Cu 250.083 167.317 858.045 1
Cu 250.59 166.6 858.045 1
Cu 251.098 165.884 858.045 1
Cu 251.605 165.168 858.045 1
Cu 252.112 164.451 858.045 1
Cu 252.62 163.735 858.045 1
Cu 253.127 163.019 858.045 1
Cu 253.634 162.302 858.045 1
Cu 254.142 161.867 858.045 1
Cu 254.649 162.583 858.045 1
Cu 255.156 163.3 858.045 1
Cu 255.664 164.016 858.045 1
Cu 256.171 164.732 858.045 1
Cu 256.679 165.449 858.045 1
Cu 257.186 166.165 858.045 1
Cu 257.693 166.881 858.045 1
Cu 258.201 167.598 858.045 1
Cu 258.708 168.314 858.045 1
Cu 259.215 169.03 858.045 1
Cu 259.723 169.747 858.045 1
Cu 260.23 170.463 858.045 1
Cu 260.738 171.179 858.045 1
Cu 261.245 171.896 858.045 1
Cu 261.752 172.612 858.045 1
Cu 262.26 173.328 858.045 1
Cu 262.767 174.045 858.045 1
Cu 263.274 174.761 858.045 1
Cu 263.782 175.477 858.045 1
Cu 264.289 176.194 858.045 1
Cu 264.796 176.91 858.045 1
Cu 265.304 177.626 858.045 1
Cu 265.811 178.343 858.045 1
Cu 266.319 179.059 858.045 1
Cu 266.627 179.775 858.045 1
Cu 266.12 180.492 858.045 1
Cu 265.612 181.208 858.045 1
Cu 265.105 181.924 858.045 1
Cu 264.597 182.641 858.045 1
Cu 264.09 183.357 858.045 1
Cu 263.583 184.073 858.045 1
Cu 263.075 184.79 858.045 1
Cu 262.568 185.506 858.045 1
Cu 262.061 186.223 858.045 1
Cu 261.553 186.939 858.045 1
Cu 261.046 187.655 858.045 1
Cu 260.539 188.372 858.045 1
Cu 260.031 189.088 858.045 1
Cu 259.524 189.804 858.045 1
Cu 259.016 190.521 858.045 1
Cu 258.509 191.237 858.045 1
Cu 258.002 191.953 858.045 1
Cu 257.494 192.67 858.045 1
Cu 256.987 193.386 858.045 1
Cu 256.48 194.102 858.045 1
Cu 255.972 194.819 858.045 1
Cu 255.465 195.535 858.045 1
Cu 254.957 196.251 858.045 1
Cu 254.45 196.968 858.045 1
Cu 253.943 197.403 858.045 1
Cu 253.435 196.687 858.045 1
Cu 252.928 195.97 858.045 1
Cu 252.421 195.254 858.045 1
Cu 251.913 194.538 858.045 1
Cu 251.406 193.821 858.045 1
Cu 250.899 193.105 858.045 1
Cu 250.391 192.389 858.045 1
Cu 249.884 191.672 858.045 1
Cu 247.783 188.66 862.747 1
Cu 247.277 187.946 862.747 1
Cu 246.771 187.231 862.747 1
Cu 246.265 186.517 862.747 1
Cu 245.759 185.802 862.747 1
Cu 245.253 185.088 862.747 1
Cu 244.747 184.373 862.747 1
Cu 244.24 183.659 862.747 1
Cu 243.734 182.944 862.747 1
Cu 243.228 182.23 862.747 1
Cu 242.722 181.515 862.747 1
Cu 242.216 180.801 862.747 1
Cu 241.71 180.086 862.747 1
Cu 241.577 179.372 862.747 1
Cu 242.083 178.657 862.747 1
Cu 242.589 177.943 862.747 1
Cu 243.095 177.228 862.747 1
Cu 243.601 176.514 862.747 1
Cu 244.107 175.799 862.747 1
Cu 244.613 175.085 862.747 1
Cu 245.119 174.37 862.747 1
Cu 245.625 173.656 862.747 1
Cu 246.132 172.941 862.747 1
Cu 246.638 172.227 862.747 1
Cu 247.144 171.512 862.747 1
Cu 247.65 170.798 862.747 1
Cu 248.156 170.083 862.747 1
Cu 248.662 169.369 862.747 1
Cu 249.168 168.654 862.747 1
Cu 249.674 167.94 862.747 1
Cu 250.18 167.225 862.747 1
Cu 250.686 166.511 862.747 1
Cu 251.192 165.796 862.747 1
Cu 251.698 165.082 862.747 1
Cu 252.204 164.367 862.747 1
Cu 252.71 163.653 862.747 1
Cu 253.217 162.938 862.747 1
Cu 253.723 162.224 862.747 1
Cu 254.229 162.036 862.747 1
Cu 254.735 162.75 862.747 1
Cu 255.241 163.465 862.747 1
Cu 255.747 164.179 862.747 1
Cu 256.253 164.894 862.747 1
Cu 256.759 165.608 862.747 1
Cu 257.265 166.323 862.747 1
Cu 257.771 167.037 862.747 1
Cu 258.277 167.752 862.747 1
Cu 258.783 168.466 862.747 1
Cu 259.289 169.181 862.747 1
Cu 259.795 169.895 862.747 1
Cu 260.302 170.61 862.747 1
Cu 260.808 171.324 862.747 1
Cu 261.314 172.039 862.747 1
Cu 261.82 172.753 862.747 1
Cu 262.326 173.468 862.747 1
Cu 262.832 174.182 862.747 1
Cu 263.338 174.897 862.747 1
Cu 263.844 175.611 862.747 1
Cu 264.35 176.326 862.747 1
Cu 264.856 177.04 862.747 1
Cu 265.362 177.755 862.747 1
Cu 265.868 178.469 862.747 1
Cu 266.374 179.184 862.747 1
Cu 266.508 179.898 862.747 1
Cu 266.002 180.613 862.747 1
Cu 265.495 181.327 862.747 1
Cu 264.989 182.042 862.747 1
Cu 264.483 182.756 862.747 1
Cu 263.977 183.471 862.747 1
Cu 263.471 184.185 862.747 1
Cu 262.965 184.9 862.747 1
Cu 262.459 185.614 862.747 1
Cu 261.953 186.329 862.747 1
Cu 261.447 187.043 862.747 1
Cu 260.941 187.758 862.747 1
Cu 260.435 188.472 862.747 1
Cu 259.929 189.187 862.747 1
Cu 259.423 189.901 862.747 1
Cu 258.917 190.616 862.747 1
Cu 258.41 191.33 862.747 1
Cu 257.904 192.045 862.747 1
Cu 257.398 192.759 862.747 1
Cu 256.892 193.474 862.747 1
Cu 256.386 194.188 862.747 1
Cu 255.88 194.903 862.747 1
Cu 255.374 195.617 862.747 1
Cu 254.868 196.332 862.747 1
Cu 254.362 197.046 862.747 1
Cu 253.856 197.234 862.747 1
Cu 253.35 196.52 862.747 1
Cu 252.844 195.805 862.747 1
Cu 252.338 195.091 862.747 1
Cu 251.832 194.376 862.747 1
Cu 251.325 193.662 862.747 1
Cu 250.819 192.947 862.747 1
Cu 250.313 192.233 862.747 1
Cu 249.807 191.518 862.747 1
Cu 249.301 190.804 862.747 1
Cu 248.795 190.089 862.747 1
Cu 248.289 189.375 862.747 1
Cu 247.783 188.66 862.747 1
Cu 259.452 189.814 867.453 1
Cu 258.947 190.527 867.453 1
Cu 258.442 191.239 867.453 1
Cu 257.937 191.952 867.453 1
Cu 257.433 192.665 867.453 1
Cu 256.928 193.377 867.453 1
Cu 256.423 194.09 867.453 1
Cu 255.918 194.803 867.453 1
Cu 255.414 195.515 867.453 1
Cu 254.909 196.228 867.453 1
Cu 254.404 196.941 867.453 1
Cu 253.899 197.25 867.453 1
Cu 253.395 196.537 867.453 1
Cu 252.89 195.824 867.453 1
Cu 252.385 195.112 867.453 1
Cu 251.88 194.399 867.453 1
Cu 251.375 193.686 867.453 1
Cu 250.871 192.974 867.453 1
Cu 250.366 192.261 867.453 1
Cu 249.861 191.548 867.453 1
Cu 249.356 190.836 867.453 1
Cu 248.852 190.123 867.453 1
Cu 248.347 189.41 867.453 1
Cu 247.842 188.698 867.453 1
Cu 247.337 187.985 867.453 1
Cu 246.833 187.272 867.453 1
Cu 246.328 186.56 867.453 1
Cu 245.823 185.847 867.453 1
Cu 245.318 185.134 867.453 1
Cu 244.814 184.422 867.453 1
Cu 244.309 183.709 867.453 1
Cu 243.804 182.996 867.453 1
Cu 243.299 182.284 867.453 1
Cu 242.795 181.571 867.453 1
Cu 242.29 180.858 867.453 1
Cu 241.785 180.146 867.453 1
Cu 241.566 179.433 867.453 1
Cu 242.071 178.72 867.453 1
Cu 242.576 178.008 867.453 1
Cu 243.08 177.295 867.453 1
Cu 243.585 176.583 867.453 1
Cu 244.09 175.87 867.453 1
Cu 244.595 175.157 867.453 1
Cu 245.1 174.445 867.453 1
Cu 245.604 173.732 867.453 1
Cu 246.109 173.019 867.453 1
Cu 246.614 172.307 867.453 1
Cu 247.119 171.594 867.453 1
Cu 247.623 170.881 867.453 1
Cu 248.128 170.169 867.453 1
Cu 248.633 169.456 867.453 1
Cu 249.138 168.743 867.453 1
Cu 249.642 168.031 867.453 1
Cu 250.147 167.318 867.453 1
Cu 250.652 166.605 867.453 1
Cu 251.157 165.893 867.453 1
Cu 251.661 165.18 867.453 1
Cu 252.166 164.467 867.453 1
Cu 252.671 163.755 867.453 1
Cu 253.176 163.042 867.453 1
Cu 253.68 162.329 867.453 1
Cu 254.185 162.02 867.453 1
Cu 254.69 162.733 867.453 1
Cu 255.195 163.446 867.453 1
Cu 255.7 164.158 867.453 1
Cu 256.204 164.871 867.453 1
Cu 256.709 165.584 867.453 1
Cu 257.214 166.296 867.453 1
Cu 257.719 167.009 867.453 1
Cu 258.223 167.722 867.453 1
Cu 258.728 168.434 867.453 1
Cu 259.233 169.147 867.453 1
Cu 259.738 169.86 867.453 1
Cu 260.242 170.572 867.453 1
Cu 260.747 171.285 867.453 1
Cu 261.252 171.998 867.453 1
Cu 261.757 172.71 867.453 1
Cu 262.261 173.423 867.453 1
Cu 262.766 174.136 867.453 1
Cu 263.271 174.848 867.453 1
Cu 263.776 175.561 867.453 1
Cu 264.28 176.274 867.453 1
Cu 264.785 176.986 867.453 1
Cu 265.29 177.699 867.453 1
Cu 265.795 178.412 867.453 1
Cu 266.3 179.124 867.453 1
Cu 266.518 179.837 867.453 1
Cu 266.014 180.55 867.453 1
Cu 265.509 181.262 867.453 1
Cu 265.004 181.975 867.453 1
Cu 264.499 182.687 867.453 1
Cu 263.995 183.4 867.453 1
Cu 263.49 184.113 867.453 1
Cu 262.985 184.825 867.453 1
Cu 262.48 185.538 867.453 1
Cu 261.975 186.251 867.453 1
Cu 261.471 186.963 867.453 1
Cu 260.966 187.676 867.453 1
Cu 260.461 188.389 867.453 1
Cu 259.956 189.101 867.453 1
Cu 259.452 189.814 867.453 1
Cu 258.238 191.481 872.163 1
Cu 257.734 192.192 872.163 1
Cu 257.231 192.903 872.163 1
Cu 256.727 193.614 872.163 1
Cu 256.224 194.325 872.163 1
Cu 255.72 195.035 872.163 1
Cu 255.217 195.746 872.163 1
Cu 254.714 196.457 872.163 1
Cu 254.21 197.168 872.163 1
Cu 253.707 196.931 872.163 1
Cu 253.203 196.22 872.163 1
Cu 252.7 195.509 872.163 1
Cu 252.196 194.799 872.163 1
Cu 251.693 194.088 872.163 1
Cu 251.189 193.377 872.163 1
Cu 250.686 192.666 872.163 1
Cu 250.183 191.956 872.163 1
Cu 249.679 191.245 872.163 1
Cu 249.176 190.534 872.163 1
Cu 248.672 189.823 872.163 1
Cu 248.169 189.112 872.163 1
Cu 247.665 188.402 872.163 1
Cu 247.162 187.691 872.163 1
Cu 246.659 186.98 872.163 1
Cu 246.155 186.269 872.163 1
Cu 245.652 185.558 872.163 1
Cu 245.148 184.848 872.163 1
Cu 244.645 184.137 872.163 1
Cu 244.141 183.426 872.163 1
Cu 243.638 182.715 872.163 1
Cu 243.134 182.004 872.163 1
Cu 242.631 181.294 872.163 1
Cu 242.128 180.583 872.163 1
Cu 241.624 179.872 872.163 1
Cu 241.792 179.161 872.163 1
Cu 242.295 178.45 872.163 1
Cu 242.799 177.74 872.163 1
Cu 243.302 177.029 872.163 1
Cu 243.806 176.318 872.163 1
Cu 244.309 175.607 872.163 1
Cu 244.812 174.896 872.163 1
Cu 245.316 174.186 872.163 1
Cu 245.819 173.475 872.163 1
Cu 246.323 172.764 872.163 1
Cu 246.826 172.053 872.163 1
Cu 247.33 171.343 872.163 1
Cu 247.833 170.632 872.163 1
Cu 248.337 169.921 872.163 1
Cu 248.84 169.21 872.163 1
Cu 249.343 168.499 872.163 1
Cu 249.847 167.789 872.163 1
Cu 250.35 167.078 872.163 1
Cu 250.854 166.367 872.163 1
Cu 251.357 165.656 872.163 1
Cu 251.861 164.945 872.163 1
Cu 252.364 164.235 872.163 1
Cu 252.867 163.524 872.163 1
Cu 253.371 162.813 872.163 1
Cu 253.874 162.102 872.163 1
Cu 254.378 162.339 872.163 1
Cu 254.881 163.05 872.163 1
Cu 255.385 163.761 872.163 1
Cu 255.888 164.471 872.163 1
Cu 256.392 165.182 872.163 1
Cu 256.895 165.893 872.163 1
Cu 257.398 166.604 872.163 1
Cu 257.902 167.314 872.163 1
Cu 258.405 168.025 872.163 1
Cu 258.909 168.736 872.163 1
Cu 259.412 169.447 872.163 1
Cu 259.916 170.158 872.163 1
Cu 260.419 170.868 872.163 1
Cu 260.923 171.579 872.163 1
Cu 261.426 172.29 872.163 1
Cu 261.929 173.001 872.163 1
Cu 262.433 173.712 872.163 1
Cu 262.936 174.422 872.163 1
Cu 263.44 175.133 872.163 1
Cu 263.943 175.844 872.163 1
Cu 264.447 176.555 872.163 1
Cu 264.95 177.266 872.163 1
Cu 265.454 177.976 872.163 1
Cu 265.957 178.687 872.163 1
Cu 266.46 179.398 872.163 1
Cu 266.293 180.109 872.163 1
Cu 265.789 180.82 872.163 1
Cu 265.286 181.53 872.163 1
Cu 264.782 182.241 872.163 1
Cu 264.279 182.952 872.163 1
Cu 263.776 183.663 872.163 1
Cu 263.272 184.374 872.163 1
Cu 262.769 185.084 872.163 1
Cu 262.265 185.795 872.163 1
Cu 261.762 186.506 872.163 1
Cu 261.258 187.217 872.163 1
Cu 260.755 187.927 872.163 1
Cu 260.251 188.638 872.163 1
Cu 259.748 189.349 872.163 1
Cu 259.245 190.06 872.163 1
Cu 258.741 190.771 872.163 1
Cu 258.238 191.481 872.163 1
Cu 252.508 195.192 876.878 1
Cu 252.006 194.483 876.878 1
Cu 251.504 193.774 876.878 1
Cu 251.002 193.065 876.878 1
Cu 250.499 192.356 876.878 1
Cu 249.997 191.647 876.878 1
Cu 249.495 190.938 876.878 1
Cu 248.993 190.229 876.878 1
Cu 248.491 189.52 876.878 1
Cu 247.989 188.811 876.878 1
Cu 247.487 188.102 876.878 1
Cu 246.985 187.393 876.878 1
Cu 246.483 186.685 876.878 1
Cu 245.981 185.976 876.878 1
Cu 245.478 185.267 876.878 1
Cu 244.976 184.558 876.878 1
Cu 244.474 183.849 876.878 1
Cu 243.972 183.14 876.878 1
Cu 243.47 182.431 876.878 1
Cu 242.968 181.722 876.878 1
Cu 242.466 181.013 876.878 1
Cu 241.964 180.304 876.878 1
Cu 241.518 179.595 876.878 1
Cu 242.02 178.887 876.878 1
Cu 242.522 178.178 876.878 1
Cu 243.024 177.469 876.878 1
Cu 243.526 176.76 876.878 1
Cu 244.028 176.051 876.878 1
Cu 244.53 175.342 876.878 1
Cu 245.032 174.633 876.878 1
Cu 245.534 173.924 876.878 1
Cu 246.037 173.215 876.878 1
Cu 246.539 172.506 876.878 1
Cu 247.041 171.797 876.878 1
Cu 247.543 171.089 876.878 1
Cu 248.045 170.38 876.878 1
Cu 248.547 169.671 876.878 1
Cu 249.049 168.962 876.878 1
Cu 249.551 168.253 876.878 1
Cu 250.053 167.544 876.878 1
Cu 250.555 166.835 876.878 1
Cu 251.058 166.126 876.878 1
Cu 251.56 165.417 876.878 1
Cu 252.062 164.708 876.878 1
Cu 252.564 163.999 876.878 1
Cu 253.066 163.29 876.878 1
Cu 253.568 162.582 876.878 1
Cu 254.07 161.952 876.878 1
Cu 254.572 162.661 876.878 1
Cu 255.074 163.37 876.878 1
Cu 255.577 164.078 876.878 1
Cu 256.079 164.787 876.878 1
Cu 256.581 165.496 876.878 1
Cu 257.083 166.205 876.878 1
Cu 257.585 166.914 876.878 1
Cu 258.087 167.623 876.878 1
Cu 258.589 168.332 876.878 1
Cu 259.091 169.041 876.878 1
Cu 259.593 169.75 876.878 1
Cu 260.096 170.459 876.878 1
Cu 260.598 171.168 876.878 1
Cu 261.1 171.877 876.878 1
Cu 261.602 172.585 876.878 1
Cu 262.104 173.294 876.878 1
Cu 262.606 174.003 876.878 1
Cu 263.108 174.712 876.878 1
Cu 263.61 175.421 876.878 1
Cu 264.112 176.13 876.878 1
Cu 264.615 176.839 876.878 1
Cu 265.117 177.548 876.878 1
Cu 265.619 178.257 876.878 1
Cu 266.121 178.966 876.878 1
Cu 266.567 179.675 876.878 1
Cu 266.065 180.383 876.878 1
Cu 265.563 181.092 876.878 1
Cu 265.061 181.801 876.878 1
Cu 264.559 182.51 876.878 1
Cu 264.056 183.219 876.878 1
Cu 263.554 183.928 876.878 1
Cu 263.052 184.637 876.878 1
Cu 262.55 185.346 876.878 1
Cu 262.048 186.055 876.878 1
Cu 261.546 186.764 876.878 1
Cu 261.044 187.473 876.878 1
Cu 260.542 188.181 876.878 1
Cu 260.04 188.89 876.878 1
Cu 259.537 189.599 876.878 1
Cu 259.035 190.308 876.878 1
Cu 258.533 191.017 876.878 1
Cu 258.031 191.726 876.878 1
Cu 257.529 192.435 876.878 1
Cu 257.027 193.144 876.878 1
Cu 256.525 193.853 876.878 1
Cu 256.023 194.562 876.878 1
Cu 255.521 195.271 876.878 1
Cu 255.018 195.98 876.878 1
Cu 254.516 196.688 876.878 1
Cu 254.014 197.318 876.878 1
Cu 253.512 196.609 876.878 1
Cu 253.01 195.9 876.878 1
Cu 252.508 195.192 876.878 1
Cu 259.445 189.682 881.596 1
Cu 258.945 190.389 881.596 1
Cu 258.444 191.096 881.596 1
Cu 257.943 191.803 881.596 1
Cu 257.442 192.51 881.596 1
Cu 256.942 193.217 881.596 1
Cu 256.441 193.924 881.596 1
Cu 255.94 194.631 881.596 1
Cu 255.439 195.338 881.596 1
Cu 254.939 196.045 881.596 1
Cu 254.438 196.752 881.596 1
Cu 253.937 197.162 881.596 1
Cu 253.436 196.455 881.596 1
Cu 252.935 195.748 881.596 1
Cu 252.435 195.041 881.596 1
Cu 251.934 194.334 881.596 1
Cu 251.433 193.627 881.596 1
Cu 250.932 192.92 881.596 1
Cu 250.432 192.213 881.596 1
Cu 249.931 191.506 881.596 1
Cu 249.43 190.799 881.596 1
Cu 248.929 190.092 881.596 1
Cu 248.429 189.385 881.596 1
Cu 247.928 188.678 881.596 1
Cu 247.427 187.971 881.596 1
Cu 246.926 187.264 881.596 1
Cu 246.426 186.557 881.596 1
Cu 245.925 185.85 881.596 1
Cu 245.424 185.143 881.596 1
Cu 244.923 184.436 881.596 1
Cu 244.423 183.729 881.596 1
Cu 243.922 183.021 881.596 1
Cu 243.421 182.314 881.596 1
Cu 242.92 181.607 881.596 1
Cu 242.419 180.9 881.596 1
Cu 241.919 180.193 881.596 1
Cu 241.628 179.486 881.596 1
Cu 242.129 178.779 881.596 1
Cu 242.63 178.072 881.596 1
Cu 243.131 177.365 881.596 1
Cu 243.631 176.658 881.596 1
Cu 244.132 175.951 881.596 1
Cu 244.633 175.244 881.596 1
Cu 245.134 174.537 881.596 1
Cu 245.634 173.83 881.596 1
Cu 246.135 173.123 881.596 1
Cu 246.636 172.416 881.596 1
Cu 247.137 171.709 881.596 1
Cu 247.638 171.002 881.596 1
Cu 248.138 170.295 881.596 1
Cu 248.639 169.588 881.596 1
Cu 249.14 168.881 881.596 1
Cu 249.641 168.174 881.596 1
Cu 250.141 167.467 881.596 1
Cu 250.642 166.76 881.596 1
Cu 251.143 166.053 881.596 1
Cu 251.644 165.346 881.596 1
Cu 252.144 164.639 881.596 1
Cu 252.645 163.932 881.596 1
Cu 253.146 163.225 881.596 1
Cu 253.647 162.518 881.596 1
Cu 254.147 162.108 881.596 1
Cu 254.648 162.815 881.596 1
Cu 255.149 163.522 881.596 1
Cu 255.65 164.229 881.596 1
Cu 256.151 164.936 881.596 1
Cu 256.651 165.643 881.596 1
Cu 257.152 166.35 881.596 1
Cu 257.653 167.057 881.596 1
Cu 258.154 167.764 881.596 1
Cu 258.654 168.471 881.596 1
Cu 259.155 169.178 881.596 1
Cu 259.656 169.885 881.596 1
Cu 260.157 170.592 881.596 1
Cu 260.657 171.299 881.596 1
Cu 261.158 172.006 881.596 1
Cu 261.659 172.713 881.596 1
Cu 262.16 173.42 881.596 1
Cu 262.66 174.127 881.596 1
Cu 263.161 174.834 881.596 1
Cu 263.662 175.541 881.596 1
Cu 264.163 176.249 881.596 1
Cu 264.664 176.956 881.596 1
Cu 265.164 177.663 881.596 1
Cu 265.665 178.37 881.596 1
Cu 266.166 179.077 881.596 1
Cu 266.456 179.784 881.596 1
Cu 265.955 180.491 881.596 1
Cu 265.455 181.198 881.596 1
Cu 264.954 181.905 881.596 1
Cu 264.453 182.612 881.596 1
Cu 263.952 183.319 881.596 1
Cu 263.452 184.026 881.596 1
Cu 262.951 184.733 881.596 1
Cu 262.45 185.44 881.596 1
Cu 261.949 186.147 881.596 1
Cu 261.448 186.854 881.596 1
Cu 260.948 187.561 881.596 1
Cu 260.447 188.268 881.596 1
Cu 259.946 188.975 881.596 1
Cu 259.445 189.682 881.596 1
Cu 249.634 191.039 886.32 1
Cu 249.135 190.334 886.32 1
Cu 248.635 189.629 886.32 1
Cu 248.136 188.923 886.32 1
Cu 247.637 188.218 886.32 1
Cu 247.137 187.513 886.32 1
Cu 246.638 186.808 886.32 1
Cu 246.138 186.103 886.32 1
Cu 245.639 185.398 886.32 1
Cu 245.139 184.693 886.32 1
Cu 244.64 183.988 886.32 1
Cu 244.141 183.283 886.32 1
Cu 243.641 182.578 886.32 1
Cu 243.142 181.872 886.32 1
Cu 242.642 181.167 886.32 1
Cu 242.143 180.462 886.32 1
Cu 241.644 179.757 886.32 1
Cu 241.97 179.052 886.32 1
Cu 242.469 178.347 886.32 1
Cu 242.969 177.642 886.32 1
Cu 243.468 176.937 886.32 1
Cu 243.968 176.232 886.32 1
Cu 244.467 175.527 886.32 1
Cu 244.966 174.822 886.32 1
Cu 245.466 174.116 886.32 1
Cu 245.965 173.411 886.32 1
Cu 246.465 172.706 886.32 1
Cu 246.964 172.001 886.32 1
Cu 247.463 171.296 886.32 1
Cu 247.963 170.591 886.32 1
Cu 248.462 169.886 886.32 1
Cu 248.962 169.181 886.32 1
Cu 249.461 168.476 886.32 1
Cu 249.96 167.771 886.32 1
Cu 250.46 167.065 886.32 1
Cu 250.959 166.36 886.32 1
Cu 251.459 165.655 886.32 1
Cu 251.958 164.95 886.32 1
Cu 252.457 164.245 886.32 1
Cu 252.957 163.54 886.32 1
Cu 253.456 162.835 886.32 1
Cu 253.956 162.13 886.32 1
Cu 254.455 162.591 886.32 1
Cu 254.955 163.296 886.32 1
Cu 255.454 164.001 886.32 1
Cu 255.953 164.706 886.32 1
Cu 256.453 165.411 886.32 1
Cu 256.952 166.116 886.32 1
Cu 257.452 166.821 886.32 1
Cu 257.951 167.526 886.32 1
Cu 258.45 168.231 886.32 1
Cu 258.95 168.936 886.32 1
Cu 259.449 169.641 886.32 1
Cu 259.949 170.347 886.32 1
Cu 260.448 171.052 886.32 1
Cu 260.947 171.757 886.32 1
Cu 261.447 172.462 886.32 1
Cu 261.946 173.167 886.32 1
Cu 262.446 173.872 886.32 1
Cu 262.945 174.577 886.32 1
Cu 263.444 175.282 886.32 1
Cu 263.944 175.987 886.32 1
Cu 264.443 176.692 886.32 1
Cu 264.943 177.398 886.32 1
Cu 265.442 178.103 886.32 1
Cu 265.941 178.808 886.32 1
Cu 266.441 179.513 886.32 1
Cu 266.115 180.218 886.32 1
Cu 265.615 180.923 886.32 1
Cu 265.116 181.628 886.32 1
Cu 264.616 182.333 886.32 1
Cu 264.117 183.038 886.32 1
Cu 263.618 183.743 886.32 1
Cu 263.118 184.448 886.32 1
Cu 262.619 185.154 886.32 1
Cu 262.119 185.859 886.32 1
Cu 261.62 186.564 886.32 1
Cu 261.12 187.269 886.32 1
Cu 260.621 187.974 886.32 1
Cu 260.122 188.679 886.32 1
Cu 259.622 189.384 886.32 1
Cu 259.123 190.089 886.32 1
Cu 258.623 190.794 886.32 1
Cu 258.124 191.499 886.32 1
Cu 257.625 192.205 886.32 1
Cu 257.125 192.91 886.32 1
Cu 256.626 193.615 886.32 1
Cu 256.126 194.32 886.32 1
Cu 255.627 195.025 886.32 1
Cu 255.128 195.73 886.32 1
Cu 254.628 196.435 886.32 1
Cu 254.129 197.14 886.32 1
Cu 253.629 196.679 886.32 1
Cu 253.13 195.974 886.32 1
Cu 252.631 195.269 886.32 1
Cu 252.131 194.564 886.32 1
Cu 251.632 193.859 886.32 1
Cu 251.132 193.154 886.32 1
Cu 250.633 192.449 886.32 1
Cu 250.134 191.744 886.32 1
Cu 249.634 191.039 886.32 1
Cu 250.009 191.52 891.047 1
Cu 249.511 190.817 891.047 1
Cu 249.013 190.114 891.047 1
Cu 248.515 189.411 891.047 1
Cu 248.017 188.708 891.047 1
Cu 247.519 188.004 891.047 1
Cu 247.021 187.301 891.047 1
Cu 246.523 186.598 891.047 1
Cu 246.025 185.895 891.047 1
Cu 245.527 185.192 891.047 1
Cu 245.029 184.489 891.047 1
Cu 244.531 183.785 891.047 1
Cu 244.033 183.082 891.047 1
Cu 243.535 182.379 891.047 1
Cu 243.037 181.676 891.047 1
Cu 242.539 180.973 891.047 1
Cu 242.041 180.27 891.047 1
Cu 241.64 179.566 891.047 1
Cu 242.138 178.863 891.047 1
Cu 242.636 178.16 891.047 1
Cu 243.134 177.457 891.047 1
Cu 243.632 176.754 891.047 1
Cu 244.13 176.051 891.047 1
Cu 244.628 175.347 891.047 1
Cu 245.126 174.644 891.047 1
Cu 245.624 173.941 891.047 1
Cu 246.122 173.238 891.047 1
Cu 246.62 172.535 891.047 1
Cu 247.118 171.832 891.047 1
Cu 247.616 171.128 891.047 1
Cu 248.114 170.425 891.047 1
Cu 248.612 169.722 891.047 1
Cu 249.11 169.019 891.047 1
Cu 249.609 168.316 891.047 1
Cu 250.107 167.613 891.047 1
Cu 250.605 166.909 891.047 1
Cu 251.103 166.206 891.047 1
Cu 251.601 165.503 891.047 1
Cu 252.099 164.8 891.047 1
Cu 252.597 164.097 891.047 1
Cu 253.095 163.394 891.047 1
Cu 253.593 162.69 891.047 1
Cu 254.091 162.125 891.047 1
Cu 254.589 162.828 891.047 1
Cu 255.087 163.531 891.047 1
Cu 255.585 164.234 891.047 1
Cu 256.083 164.937 891.047 1
Cu 256.581 165.64 891.047 1
Cu 257.079 166.344 891.047 1
Cu 257.577 167.047 891.047 1
Cu 258.075 167.75 891.047 1
Cu 258.573 168.453 891.047 1
Cu 259.071 169.156 891.047 1
Cu 259.569 169.859 891.047 1
Cu 260.067 170.562 891.047 1
Cu 260.565 171.266 891.047 1
Cu 261.063 171.969 891.047 1
Cu 261.561 172.672 891.047 1
Cu 262.059 173.375 891.047 1
Cu 262.557 174.078 891.047 1
Cu 263.056 174.781 891.047 1
Cu 263.554 175.485 891.047 1
Cu 264.052 176.188 891.047 1
Cu 264.55 176.891 891.047 1
Cu 265.048 177.594 891.047 1
Cu 265.546 178.297 891.047 1
Cu 266.044 179 891.047 1
Cu 266.445 179.704 891.047 1
Cu 265.947 180.407 891.047 1
Cu 265.449 181.11 891.047 1
Cu 264.95 181.813 891.047 1
Cu 264.452 182.516 891.047 1
Cu 263.954 183.219 891.047 1
Cu 263.456 183.923 891.047 1
Cu 262.958 184.626 891.047 1
Cu 262.46 185.329 891.047 1
Cu 261.962 186.032 891.047 1
Cu 261.464 186.735 891.047 1
Cu 260.966 187.438 891.047 1
Cu 260.468 188.142 891.047 1
Cu 259.97 188.845 891.047 1
Cu 259.472 189.548 891.047 1
Cu 258.974 190.251 891.047 1
Cu 258.476 190.954 891.047 1
Cu 257.978 191.657 891.047 1
Cu 257.48 192.361 891.047 1
Cu 256.982 193.064 891.047 1
Cu 256.484 193.767 891.047 1
Cu 255.986 194.47 891.047 1
Cu 255.488 195.173 891.047 1
Cu 254.99 195.876 891.047 1
Cu 254.492 196.58 891.047 1
Cu 253.994 197.145 891.047 1
Cu 253.496 196.442 891.047 1
Cu 252.998 195.739 891.047 1
Cu 252.5 195.036 891.047 1
Cu 252.002 194.333 891.047 1
Cu 251.503 193.63 891.047 1
Cu 251.005 192.926 891.047 1
Cu 250.507 192.223 891.047 1
Cu 250.009 191.52 891.047 1
Cu 252.706 195.279 895.779 1
Cu 252.21 194.578 895.779 1
Cu 251.713 193.877 895.779 1
Cu 251.216 193.175 895.779 1
Cu 250.72 192.474 895.779 1
Cu 250.223 191.773 895.779 1
Cu 249.726 191.072 895.779 1
Cu 249.23 190.371 895.779 1
Cu 248.733 189.669 895.779 1
Cu 248.236 188.968 895.779 1
Cu 247.74 188.267 895.779 1
Cu 247.243 187.566 895.779 1
Cu 246.746 186.865 895.779 1
Cu 246.25 186.163 895.779 1
Cu 245.753 185.462 895.779 1
Cu 245.256 184.761 895.779 1
Cu 244.76 184.06 895.779 1
Cu 244.263 183.359 895.779 1
Cu 243.767 182.657 895.779 1
Cu 243.27 181.956 895.779 1
Cu 242.773 181.255 895.779 1
Cu 242.277 180.554 895.779 1
Cu 241.78 179.852 895.779 1
Cu 241.969 179.151 895.779 1
Cu 242.465 178.45 895.779 1
Cu 242.962 177.749 895.779 1
Cu 243.458 177.048 895.779 1
Cu 243.955 176.346 895.779 1
Cu 244.452 175.645 895.779 1
Cu 244.948 174.944 895.779 1
Cu 245.445 174.243 895.779 1
Cu 245.942 173.542 895.779 1
Cu 246.438 172.84 895.779 1
Cu 246.935 172.139 895.779 1
Cu 247.432 171.438 895.779 1
Cu 247.928 170.737 895.779 1
Cu 248.425 170.035 895.779 1
Cu 248.922 169.334 895.779 1
Cu 249.418 168.633 895.779 1
Cu 249.915 167.932 895.779 1
Cu 250.412 167.231 895.779 1
Cu 250.908 166.529 895.779 1
Cu 251.405 165.828 895.779 1
Cu 251.902 165.127 895.779 1
Cu 252.398 164.426 895.779 1
Cu 252.895 163.725 895.779 1
Cu 253.392 163.023 895.779 1
Cu 253.888 162.322 895.779 1
Cu 254.385 162.588 895.779 1
Cu 254.882 163.29 895.779 1
Cu 255.378 163.991 895.779 1
Cu 255.875 164.692 895.779 1
Cu 256.372 165.393 895.779 1
Cu 256.868 166.095 895.779 1
Cu 257.365 166.796 895.779 1
Cu 257.861 167.497 895.779 1
Cu 258.358 168.198 895.779 1
Cu 258.855 168.899 895.779 1
Cu 259.351 169.601 895.779 1
Cu 259.848 170.302 895.779 1
Cu 260.345 171.003 895.779 1
Cu 260.841 171.704 895.779 1
Cu 261.338 172.405 895.779 1
Cu 261.835 173.107 895.779 1
Cu 262.331 173.808 895.779 1
Cu 262.828 174.509 895.779 1
Cu 263.325 175.21 895.779 1
Cu 263.821 175.911 895.779 1
Cu 264.318 176.613 895.779 1
Cu 264.815 177.314 895.779 1
Cu 265.311 178.015 895.779 1
Cu 265.808 178.716 895.779 1
Cu 266.305 179.418 895.779 1
Cu 266.116 180.119 895.779 1
Cu 265.619 180.82 895.779 1
Cu 265.123 181.521 895.779 1
Cu 264.626 182.222 895.779 1
Cu 264.129 182.924 895.779 1
Cu 263.633 183.625 895.779 1
Cu 263.136 184.326 895.779 1
Cu 262.639 185.027 895.779 1
Cu 262.143 185.728 895.779 1
Cu 261.646 186.43 895.779 1
Cu 261.149 187.131 895.779 1
Cu 260.653 187.832 895.779 1
Cu 260.156 188.533 895.779 1
Cu 259.659 189.235 895.779 1
Cu 259.163 189.936 895.779 1
Cu 258.666 190.637 895.779 1
Cu 258.17 191.338 895.779 1
Cu 257.673 192.039 895.779 1
Cu 257.176 192.741 895.779 1
Cu 256.68 193.442 895.779 1
Cu 256.183 194.143 895.779 1
Cu 255.686 194.844 895.779 1
Cu 255.19 195.545 895.779 1
Cu 254.693 196.247 895.779 1
Cu 254.196 196.948 895.779 1
Cu 253.7 196.682 895.779 1
Cu 253.203 195.98 895.779 1
Cu 252.706 195.279 895.779 1
Cu 252.584 164.752 898 1
Cu 253.064 164.074 898 1
Cu 253.544 163.396 898 1
Cu 254.024 162.718 898 1
Cu 254.504 163.344 898 1
Cu 254.984 164.022 898 1
Cu 255.464 164.7 898 1
Cu 255.944 165.378 898 1
Cu 256.424 166.055 898 1
Cu 256.904 166.733 898 1
Cu 257.384 167.411 898 1
Cu 257.864 168.088 898 1
Cu 258.344 168.766 898 1
Cu 258.824 169.444 898 1
Cu 259.304 170.121 898 1
Cu 259.784 170.799 898 1
Cu 260.264 171.477 898 1
Cu 260.744 172.154 898 1
Cu 261.224 172.832 898 1
Cu 261.704 173.51 898 1
Cu 262.184 174.188 898 1
Cu 262.664 174.865 898 1
Cu 263.144 175.543 898 1
Cu 263.624 176.221 898 1
Cu 264.104 176.898 898 1
Cu 264.584 177.576 898 1
Cu 265.064 178.254 898 1
Cu 265.544 178.931 898 1
Cu 266.024 179.609 898 1
Cu 265.581 180.287 898 1
Cu 265.101 180.965 898 1
Cu 264.621 181.642 898 1
Cu 264.141 182.32 898 1
Cu 263.661 182.998 898 1
Cu 263.181 183.675 898 1
Cu 262.701 184.353 898 1
Cu 262.221 185.031 898 1
Cu 261.741 185.708 898 1
Cu 261.261 186.386 898 1
Cu 260.781 187.064 898 1
Cu 260.301 187.742 898 1
Cu 259.821 188.419 898 1
Cu 259.341 189.097 898 1
Cu 258.861 189.775 898 1
Cu 258.381 190.452 898 1
Cu 257.901 191.13 898 1
Cu 257.421 191.808 898 1
Cu 256.941 192.485 898 1
Cu 256.461 193.163 898 1
Cu 255.981 193.841 898 1
Cu 255.501 194.518 898 1
Cu 255.021 195.196 898 1
Cu 254.541 195.874 898 1
Cu 254.061 196.552 898 1
Cu 253.581 195.926 898 1
Cu 253.101 195.248 898 1
Cu 252.621 194.57 898 1
Cu 252.141 193.892 898 1
Cu 251.661 193.215 898 1
Cu 251.181 192.537 898 1
Cu 250.701 191.859 898 1
Cu 250.221 191.182 898 1
Cu 249.741 190.504 898 1
Cu 249.261 189.826 898 1
Cu 248.781 189.149 898 1
Cu 248.301 188.471 898 1
Cu 247.821 187.793 898 1
Cu 247.341 187.116 898 1
Cu 246.861 186.438 898 1
Cu 246.381 185.76 898 1
Cu 245.901 185.082 898 1
Cu 245.421 184.405 898 1
Cu 244.941 183.727 898 1
Cu 244.461 183.049 898 1
Cu 243.981 182.372 898 1
Cu 243.501 181.694 898 1
Cu 243.021 181.016 898 1
Cu 242.541 180.339 898 1
Cu 242.061 179.661 898 1
Cu 242.504 178.983 898 1
Cu 242.984 178.305 898 1
Cu 243.464 177.628 898 1
Cu 243.944 176.95 898 1
Cu 244.424 176.272 898 1
Cu 244.904 175.595 898 1
Cu 245.384 174.917 898 1
Cu 245.864 174.239 898 1
Cu 246.344 173.562 898 1
Cu 246.824 172.884 898 1
Cu 247.304 172.206 898 1
Cu 247.784 171.528 898 1
Cu 248.264 170.851 898 1
Cu 248.744 170.173 898 1
Cu 249.224 169.495 898 1
Cu 249.704 168.818 898 1
Cu 250.184 168.14 898 1
Cu 250.664 167.462 898 1
Cu 251.144 166.785 898 1
Cu 251.624 166.107 898 1
Cu 252.104 165.429 898 1
Cu 252.584 164.752 898 1
Cu 263.182 175.938 900.394 1
Cu 263.653 176.602 900.394 1
Cu 264.123 177.266 900.394 1
Cu 264.593 177.93 900.394 1
Cu 265.064 178.594 900.394 1
Cu 265.534 179.258 900.394 1
Cu 265.597 179.922 900.394 1
Cu 265.127 180.586 900.394 1
Cu 264.657 181.251 900.394 1
Cu 264.186 181.915 900.394 1
Cu 263.716 182.579 900.394 1
Cu 263.246 183.243 900.394 1
Cu 262.775 183.907 900.394 1
Cu 262.305 184.571 900.394 1
Cu 261.835 185.235 900.394 1
Cu 261.364 185.899 900.394 1
Cu 260.894 186.563 900.394 1
Cu 260.424 187.227 900.394 1
Cu 259.953 187.891 900.394 1
Cu 259.483 188.555 900.394 1
Cu 259.013 189.219 900.394 1
Cu 258.542 189.883 900.394 1
Cu 258.072 190.548 900.394 1
Cu 257.601 191.212 900.394 1
Cu 257.131 191.876 900.394 1
Cu 256.661 192.54 900.394 1
Cu 256.19 193.204 900.394 1
Cu 255.72 193.868 900.394 1
Cu 255.25 194.532 900.394 1
Cu 254.779 195.196 900.394 1
Cu 254.309 195.86 900.394 1
Cu 253.839 195.949 900.394 1
Cu 253.368 195.285 900.394 1
Cu 252.898 194.621 900.394 1
Cu 252.428 193.957 900.394 1
Cu 251.957 193.293 900.394 1
Cu 251.487 192.629 900.394 1
Cu 251.017 191.965 900.394 1
Cu 250.546 191.301 900.394 1
Cu 250.076 190.637 900.394 1
Cu 249.606 189.973 900.394 1
Cu 249.135 189.309 900.394 1
Cu 248.665 188.645 900.394 1
Cu 248.195 187.98 900.394 1
Cu 247.724 187.316 900.394 1
Cu 247.254 186.652 900.394 1
Cu 246.783 185.988 900.394 1
Cu 246.313 185.324 900.394 1
Cu 245.843 184.66 900.394 1
Cu 245.372 183.996 900.394 1
Cu 244.902 183.332 900.394 1
Cu 244.432 182.668 900.394 1
Cu 243.961 182.004 900.394 1
Cu 243.491 181.34 900.394 1
Cu 243.021 180.676 900.394 1
Cu 242.55 180.012 900.394 1
Cu 242.487 179.348 900.394 1
Cu 242.957 178.684 900.394 1
Cu 243.428 178.019 900.394 1
Cu 243.898 177.355 900.394 1
Cu 244.369 176.691 900.394 1
Cu 244.839 176.027 900.394 1
Cu 245.309 175.363 900.394 1
Cu 245.78 174.699 900.394 1
Cu 246.25 174.035 900.394 1
Cu 246.72 173.371 900.394 1
Cu 247.191 172.707 900.394 1
Cu 247.661 172.043 900.394 1
Cu 248.131 171.379 900.394 1
Cu 248.602 170.715 900.394 1
Cu 249.072 170.051 900.394 1
Cu 249.542 169.387 900.394 1
Cu 250.013 168.722 900.394 1
Cu 250.483 168.058 900.394 1
Cu 250.953 167.394 900.394 1
Cu 251.424 166.73 900.394 1
Cu 251.894 166.066 900.394 1
Cu 252.364 165.402 900.394 1
Cu 252.835 164.738 900.394 1
Cu 253.305 164.074 900.394 1
Cu 253.775 163.41 900.394 1
Cu 254.246 163.321 900.394 1
Cu 254.716 163.985 900.394 1
Cu 255.187 164.649 900.394 1
Cu 255.657 165.313 900.394 1
Cu 256.127 165.977 900.394 1
Cu 256.598 166.641 900.394 1
Cu 257.068 167.305 900.394 1
Cu 257.538 167.969 900.394 1
Cu 258.009 168.633 900.394 1
Cu 258.479 169.297 900.394 1
Cu 258.949 169.961 900.394 1
Cu 259.42 170.625 900.394 1
Cu 259.89 171.29 900.394 1
Cu 260.36 171.954 900.394 1
Cu 260.831 172.618 900.394 1
Cu 261.301 173.282 900.394 1
Cu 261.771 173.946 900.394 1
Cu 262.242 174.61 900.394 1
Cu 262.712 175.274 900.394 1
Cu 263.182 175.938 900.394 1
Cu 250.686 190.925 901.89 1
Cu 250.232 190.284 901.89 1
Cu 249.778 189.643 901.89 1
Cu 249.324 189.001 901.89 1
Cu 248.87 188.36 901.89 1
Cu 248.416 187.719 901.89 1
Cu 247.962 187.078 901.89 1
Cu 247.508 186.437 901.89 1
Cu 247.054 185.796 901.89 1
Cu 246.6 185.155 901.89 1
Cu 246.146 184.514 901.89 1
Cu 245.691 183.873 901.89 1
Cu 245.237 183.231 901.89 1
Cu 244.783 182.59 901.89 1
Cu 244.329 181.949 901.89 1
Cu 243.875 181.308 901.89 1
Cu 243.421 180.667 901.89 1
Cu 242.967 180.026 901.89 1
Cu 242.867 179.385 901.89 1
Cu 243.321 178.744 901.89 1
Cu 243.776 178.103 901.89 1
Cu 244.23 177.461 901.89 1
Cu 244.684 176.82 901.89 1
Cu 245.138 176.179 901.89 1
Cu 245.592 175.538 901.89 1
Cu 246.046 174.897 901.89 1
Cu 246.5 174.256 901.89 1
Cu 246.954 173.615 901.89 1
Cu 247.408 172.974 901.89 1
Cu 247.862 172.333 901.89 1
Cu 248.316 171.691 901.89 1
Cu 248.77 171.05 901.89 1
Cu 249.225 170.409 901.89 1
Cu 249.679 169.768 901.89 1
Cu 250.133 169.127 901.89 1
Cu 250.587 168.486 901.89 1
Cu 251.041 167.845 901.89 1
Cu 251.495 167.204 901.89 1
Cu 251.949 166.563 901.89 1
Cu 252.403 165.921 901.89 1
Cu 252.857 165.28 901.89 1
Cu 253.311 164.639 901.89 1
Cu 253.765 163.998 901.89 1
Cu 254.219 163.857 901.89 1
Cu 254.674 164.499 901.89 1
Cu 255.128 165.14 901.89 1
Cu 255.582 165.781 901.89 1
Cu 256.036 166.422 901.89 1
Cu 256.49 167.063 901.89 1
Cu 256.944 167.704 901.89 1
Cu 257.398 168.345 901.89 1
Cu 257.852 168.986 901.89 1
Cu 258.306 169.627 901.89 1
Cu 258.76 170.269 901.89 1
Cu 259.214 170.91 901.89 1
Cu 259.669 171.551 901.89 1
Cu 260.123 172.192 901.89 1
Cu 260.577 172.833 901.89 1
Cu 261.031 173.474 901.89 1
Cu 261.485 174.115 901.89 1
Cu 261.939 174.756 901.89 1
Cu 262.393 175.397 901.89 1
Cu 262.847 176.039 901.89 1
Cu 263.301 176.68 901.89 1
Cu 263.755 177.321 901.89 1
Cu 264.209 177.962 901.89 1
Cu 264.663 178.603 901.89 1
Cu 265.118 179.244 901.89 1
Cu 265.217 179.885 901.89 1
Cu 264.763 180.526 901.89 1
Cu 264.309 181.167 901.89 1
Cu 263.855 181.809 901.89 1
Cu 263.401 182.45 901.89 1
Cu 262.947 183.091 901.89 1
Cu 262.493 183.732 901.89 1
Cu 262.039 184.373 901.89 1
Cu 261.584 185.014 901.89 1
Cu 261.13 185.655 901.89 1
Cu 260.676 186.296 901.89 1
Cu 260.222 186.937 901.89 1
Cu 259.768 187.579 901.89 1
Cu 259.314 188.22 901.89 1
Cu 258.86 188.861 901.89 1
Cu 258.406 189.502 901.89 1
Cu 257.952 190.143 901.89 1
Cu 257.498 190.784 901.89 1
Cu 257.044 191.425 901.89 1
Cu 256.59 192.066 901.89 1
Cu 256.135 192.707 901.89 1
Cu 255.681 193.349 901.89 1
Cu 255.227 193.99 901.89 1
Cu 254.773 194.631 901.89 1
Cu 254.319 195.272 901.89 1
Cu 253.865 195.413 901.89 1
Cu 253.411 194.771 901.89 1
Cu 252.957 194.13 901.89 1
Cu 252.503 193.489 901.89 1
Cu 252.049 192.848 901.89 1
Cu 251.595 192.207 901.89 1
Cu 251.141 191.566 901.89 1
Cu 250.686 190.925 901.89 1
Cu 244.502 181.457 903.166 1
Cu 244.068 180.845 903.166 1
Cu 243.635 180.234 903.166 1
Cu 243.221 179.622 903.166 1
Cu 243.654 179.01 903.166 1
Cu 244.087 178.398 903.166 1
Cu 244.52 177.787 903.166 1
Cu 244.954 177.175 903.166 1
Cu 245.387 176.563 903.166 1
Cu 245.82 175.952 903.166 1
Cu 246.253 175.34 903.166 1
Cu 246.686 174.728 903.166 1
Cu 247.12 174.117 903.166 1
Cu 247.553 173.505 903.166 1
Cu 247.986 172.893 903.166 1
Cu 248.419 172.282 903.166 1
Cu 248.853 171.67 903.166 1
Cu 249.286 171.058 903.166 1
Cu 249.719 170.447 903.166 1
Cu 250.152 169.835 903.166 1
Cu 250.586 169.223 903.166 1
Cu 251.019 168.612 903.166 1
Cu 251.452 168 903.166 1
Cu 251.885 167.388 903.166 1
Cu 252.319 166.777 903.166 1
Cu 252.752 166.165 903.166 1
Cu 253.185 165.553 903.166 1
Cu 253.618 164.942 903.166 1
Cu 254.052 164.356 903.166 1
Cu 254.485 164.968 903.166 1
Cu 254.918 165.58 903.166 1
Cu 255.351 166.191 903.166 1
Cu 255.785 166.803 903.166 1
Cu 256.218 167.415 903.166 1
Cu 256.651 168.026 903.166 1
Cu 257.084 168.638 903.166 1
Cu 257.517 169.25 903.166 1
Cu 257.951 169.861 903.166 1
Cu 258.384 170.473 903.166 1
Cu 258.817 171.085 903.166 1
Cu 259.25 171.696 903.166 1
Cu 259.684 172.308 903.166 1
Cu 260.117 172.92 903.166 1
Cu 260.55 173.531 903.166 1
Cu 260.983 174.143 903.166 1
Cu 261.417 174.755 903.166 1
Cu 261.85 175.366 903.166 1
Cu 262.283 175.978 903.166 1
Cu 262.716 176.59 903.166 1
Cu 263.15 177.201 903.166 1
Cu 263.583 177.813 903.166 1
Cu 264.016 178.425 903.166 1
Cu 264.449 179.036 903.166 1
Cu 264.864 179.648 903.166 1
Cu 264.431 180.26 903.166 1
Cu 263.997 180.872 903.166 1
Cu 263.564 181.483 903.166 1
Cu 263.131 182.095 903.166 1
Cu 262.698 182.707 903.166 1
Cu 262.265 183.318 903.166 1
Cu 261.831 183.93 903.166 1
Cu 261.398 184.542 903.166 1
Cu 260.965 185.153 903.166 1
Cu 260.532 185.765 903.166 1
Cu 260.098 186.377 903.166 1
Cu 259.665 186.988 903.166 1
Cu 259.232 187.6 903.166 1
Cu 258.799 188.212 903.166 1
Cu 258.365 188.823 903.166 1
Cu 257.932 189.435 903.166 1
Cu 257.499 190.047 903.166 1
Cu 257.066 190.658 903.166 1
Cu 256.632 191.27 903.166 1
Cu 256.199 191.882 903.166 1
Cu 255.766 192.493 903.166 1
Cu 255.333 193.105 903.166 1
Cu 254.899 193.717 903.166 1
Cu 254.466 194.328 903.166 1
Cu 254.033 194.914 903.166 1
Cu 253.6 194.302 903.166 1
Cu 253.166 193.69 903.166 1
Cu 252.733 193.079 903.166 1
Cu 252.3 192.467 903.166 1
Cu 251.867 191.855 903.166 1
Cu 251.433 191.244 903.166 1
Cu 251 190.632 903.166 1
Cu 250.567 190.02 903.166 1
Cu 250.134 189.409 903.166 1
Cu 249.701 188.797 903.166 1
Cu 249.267 188.185 903.166 1
Cu 248.834 187.574 903.166 1
Cu 248.401 186.962 903.166 1
Cu 247.968 186.35 903.166 1
Cu 247.534 185.739 903.166 1
Cu 247.101 185.127 903.166 1
Cu 246.668 184.515 903.166 1
Cu 246.235 183.904 903.166 1
Cu 245.801 183.292 903.166 1
Cu 245.368 182.68 903.166 1
Cu 244.935 182.069 903.166 1
Cu 244.502 181.457 903.166 1
Cu 258.546 171.591 904.319 1
Cu 258.954 172.167 904.319 1
Cu 259.362 172.743 904.319 1
Cu 259.771 173.319 904.319 1
Cu 260.179 173.895 904.319 1
Cu 260.587 174.471 904.319 1
Cu 260.995 175.048 904.319 1
Cu 261.403 175.624 904.319 1
Cu 261.811 176.2 904.319 1
Cu 262.219 176.776 904.319 1
Cu 262.627 177.352 904.319 1
Cu 263.035 177.928 904.319 1
Cu 263.443 178.504 904.319 1
Cu 263.851 179.08 904.319 1
Cu 264.229 179.657 904.319 1
Cu 263.821 180.233 904.319 1
Cu 263.413 180.809 904.319 1
Cu 263.004 181.385 904.319 1
Cu 262.596 181.961 904.319 1
Cu 262.188 182.537 904.319 1
Cu 261.78 183.113 904.319 1
Cu 261.372 183.69 904.319 1
Cu 260.964 184.266 904.319 1
Cu 260.556 184.842 904.319 1
Cu 260.148 185.418 904.319 1
Cu 259.74 185.994 904.319 1
Cu 259.332 186.57 904.319 1
Cu 258.924 187.146 904.319 1
Cu 258.516 187.723 904.319 1
Cu 258.108 188.299 904.319 1
Cu 257.7 188.875 904.319 1
Cu 257.291 189.451 904.319 1
Cu 256.883 190.027 904.319 1
Cu 256.475 190.603 904.319 1
Cu 256.067 191.179 904.319 1
Cu 255.659 191.756 904.319 1
Cu 255.251 192.332 904.319 1
Cu 254.843 192.908 904.319 1
Cu 254.435 193.484 904.319 1
Cu 254.027 194.017 904.319 1
Cu 253.619 193.441 904.319 1
Cu 253.211 192.865 904.319 1
Cu 252.803 192.288 904.319 1
Cu 252.395 191.712 904.319 1
Cu 251.987 191.136 904.319 1
Cu 251.579 190.56 904.319 1
Cu 251.17 189.984 904.319 1
Cu 250.762 189.408 904.319 1
Cu 250.354 188.832 904.319 1
Cu 249.946 188.255 904.319 1
Cu 249.538 187.679 904.319 1
Cu 249.13 187.103 904.319 1
Cu 248.722 186.527 904.319 1
Cu 248.314 185.951 904.319 1
Cu 247.906 185.375 904.319 1
Cu 247.498 184.799 904.319 1
Cu 247.09 184.222 904.319 1
Cu 246.682 183.646 904.319 1
Cu 246.274 183.07 904.319 1
Cu 245.866 182.494 904.319 1
Cu 245.458 181.918 904.319 1
Cu 245.049 181.342 904.319 1
Cu 244.641 180.766 904.319 1
Cu 244.233 180.19 904.319 1
Cu 243.856 179.613 904.319 1
Cu 244.264 179.037 904.319 1
Cu 244.672 178.461 904.319 1
Cu 245.08 177.885 904.319 1
Cu 245.488 177.309 904.319 1
Cu 245.896 176.733 904.319 1
Cu 246.304 176.157 904.319 1
Cu 246.712 175.58 904.319 1
Cu 247.12 175.004 904.319 1
Cu 247.528 174.428 904.319 1
Cu 247.937 173.852 904.319 1
Cu 248.345 173.276 904.319 1
Cu 248.753 172.7 904.319 1
Cu 249.161 172.124 904.319 1
Cu 249.569 171.547 904.319 1
Cu 249.977 170.971 904.319 1
Cu 250.385 170.395 904.319 1
Cu 250.793 169.819 904.319 1
Cu 251.201 169.243 904.319 1
Cu 251.609 168.667 904.319 1
Cu 252.017 168.091 904.319 1
Cu 252.425 167.514 904.319 1
Cu 252.833 166.938 904.319 1
Cu 253.241 166.362 904.319 1
Cu 253.649 165.786 904.319 1
Cu 254.058 165.253 904.319 1
Cu 254.466 165.829 904.319 1
Cu 254.874 166.405 904.319 1
Cu 255.282 166.982 904.319 1
Cu 255.69 167.558 904.319 1
Cu 256.098 168.134 904.319 1
Cu 256.506 168.71 904.319 1
Cu 256.914 169.286 904.319 1
Cu 257.322 169.862 904.319 1
Cu 257.73 170.438 904.319 1
Cu 258.138 171.015 904.319 1
Cu 258.546 171.591 904.319 1
Cu 256.47 189.559 905.387 1
Cu 256.092 190.093 905.387 1
Cu 255.714 190.627 905.387 1
Cu 255.335 191.161 905.387 1
Cu 254.957 191.695 905.387 1
Cu 254.579 192.229 905.387 1
Cu 254.201 192.764 905.387 1
Cu 253.822 192.676 905.387 1
Cu 253.444 192.142 905.387 1
Cu 253.066 191.608 905.387 1
Cu 252.687 191.074 905.387 1
Cu 252.309 190.54 905.387 1
Cu 251.931 190.006 905.387 1
Cu 251.553 189.472 905.387 1
Cu 251.174 188.938 905.387 1
Cu 250.796 188.404 905.387 1
Cu 250.418 187.87 905.387 1
Cu 250.039 187.336 905.387 1
Cu 249.661 186.801 905.387 1
Cu 249.283 186.267 905.387 1
Cu 248.905 185.733 905.387 1
Cu 248.526 185.199 905.387 1
Cu 248.148 184.665 905.387 1
Cu 247.77 184.131 905.387 1
Cu 247.392 183.597 905.387 1
Cu 247.013 183.063 905.387 1
Cu 246.635 182.529 905.387 1
Cu 246.257 181.995 905.387 1
Cu 245.878 181.461 905.387 1
Cu 245.5 180.927 905.387 1
Cu 245.122 180.393 905.387 1
Cu 244.744 179.858 905.387 1
Cu 244.805 179.324 905.387 1
Cu 245.184 178.79 905.387 1
Cu 245.562 178.256 905.387 1
Cu 245.94 177.722 905.387 1
Cu 246.318 177.188 905.387 1
Cu 246.697 176.654 905.387 1
Cu 247.075 176.12 905.387 1
Cu 247.453 175.586 905.387 1
Cu 247.832 175.052 905.387 1
Cu 248.21 174.518 905.387 1
Cu 248.588 173.984 905.387 1
Cu 248.966 173.45 905.387 1
Cu 249.345 172.915 905.387 1
Cu 249.723 172.381 905.387 1
Cu 250.101 171.847 905.387 1
Cu 250.479 171.313 905.387 1
Cu 250.858 170.779 905.387 1
Cu 251.236 170.245 905.387 1
Cu 251.614 169.711 905.387 1
Cu 251.993 169.177 905.387 1
Cu 252.371 168.643 905.387 1
Cu 252.749 168.109 905.387 1
Cu 253.127 167.575 905.387 1
Cu 253.506 167.041 905.387 1
Cu 253.884 166.506 905.387 1
Cu 254.262 166.594 905.387 1
Cu 254.641 167.128 905.387 1
Cu 255.019 167.662 905.387 1
Cu 255.397 168.196 905.387 1
Cu 255.775 168.73 905.387 1
Cu 256.154 169.264 905.387 1
Cu 256.532 169.798 905.387 1
Cu 256.91 170.332 905.387 1
Cu 257.288 170.866 905.387 1
Cu 257.667 171.4 905.387 1
Cu 258.045 171.934 905.387 1
Cu 258.423 172.469 905.387 1
Cu 258.802 173.003 905.387 1
Cu 259.18 173.537 905.387 1
Cu 259.558 174.071 905.387 1
Cu 259.936 174.605 905.387 1
Cu 260.315 175.139 905.387 1
Cu 260.693 175.673 905.387 1
Cu 261.071 176.207 905.387 1
Cu 261.45 176.741 905.387 1
Cu 261.828 177.275 905.387 1
Cu 262.206 177.809 905.387 1
Cu 262.584 178.343 905.387 1
Cu 262.963 178.877 905.387 1
Cu 263.341 179.412 905.387 1
Cu 263.279 179.946 905.387 1
Cu 262.901 180.48 905.387 1
Cu 262.523 181.014 905.387 1
Cu 262.144 181.548 905.387 1
Cu 261.766 182.082 905.387 1
Cu 261.388 182.616 905.387 1
Cu 261.01 183.15 905.387 1
Cu 260.631 183.684 905.387 1
Cu 260.253 184.218 905.387 1
Cu 259.875 184.752 905.387 1
Cu 259.496 185.286 905.387 1
Cu 259.118 185.82 905.387 1
Cu 258.74 186.355 905.387 1
Cu 258.362 186.889 905.387 1
Cu 257.983 187.423 905.387 1
Cu 257.605 187.957 905.387 1
Cu 257.227 188.491 905.387 1
Cu 256.848 189.025 905.387 1
Cu 256.47 189.559 905.387 1
Cu 257.484 172.384 906.392 1
Cu 257.827 172.868 906.392 1
Cu 258.17 173.353 906.392 1
Cu 258.513 173.837 906.392 1
Cu 258.856 174.322 906.392 1
Cu 259.199 174.806 906.392 1
Cu 259.542 175.29 906.392 1
Cu 259.885 175.775 906.392 1
Cu 260.228 176.259 906.392 1
Cu 260.571 176.744 906.392 1
Cu 260.915 177.228 906.392 1
Cu 261.258 177.712 906.392 1
Cu 261.601 178.197 906.392 1
Cu 261.944 178.681 906.392 1
Cu 262.287 179.166 906.392 1
Cu 262.609 179.65 906.392 1
Cu 262.266 180.134 906.392 1
Cu 261.923 180.619 906.392 1
Cu 261.58 181.103 906.392 1
Cu 261.236 181.587 906.392 1
Cu 260.893 182.072 906.392 1
Cu 260.55 182.556 906.392 1
Cu 260.207 183.041 906.392 1
Cu 259.864 183.525 906.392 1
Cu 259.521 184.009 906.392 1
Cu 259.178 184.494 906.392 1
Cu 258.835 184.978 906.392 1
Cu 258.492 185.463 906.392 1
Cu 258.149 185.947 906.392 1
Cu 257.806 186.431 906.392 1
Cu 257.463 186.916 906.392 1
Cu 257.119 187.4 906.392 1
Cu 256.776 187.885 906.392 1
Cu 256.433 188.369 906.392 1
Cu 256.09 188.853 906.392 1
Cu 255.747 189.338 906.392 1
Cu 255.404 189.822 906.392 1
Cu 255.061 190.307 906.392 1
Cu 254.718 190.791 906.392 1
Cu 254.375 191.275 906.392 1
Cu 254.032 191.73 906.392 1
Cu 253.689 191.245 906.392 1
Cu 253.346 190.761 906.392 1
Cu 253.002 190.277 906.392 1
Cu 252.659 189.792 906.392 1
Cu 252.316 189.308 906.392 1
Cu 251.973 188.824 906.392 1
Cu 251.63 188.339 906.392 1
Cu 251.287 187.855 906.392 1
Cu 250.944 187.37 906.392 1
Cu 250.601 186.886 906.392 1
Cu 250.258 186.402 906.392 1
Cu 249.915 185.917 906.392 1
Cu 249.572 185.433 906.392 1
Cu 249.228 184.948 906.392 1
Cu 248.885 184.464 906.392 1
Cu 248.542 183.98 906.392 1
Cu 248.199 183.495 906.392 1
Cu 247.856 183.011 906.392 1
Cu 247.513 182.526 906.392 1
Cu 247.17 182.042 906.392 1
Cu 246.827 181.558 906.392 1
Cu 246.484 181.073 906.392 1
Cu 246.141 180.589 906.392 1
Cu 245.798 180.104 906.392 1
Cu 245.476 179.62 906.392 1
Cu 245.819 179.136 906.392 1
Cu 246.162 178.651 906.392 1
Cu 246.505 178.167 906.392 1
Cu 246.848 177.683 906.392 1
Cu 247.191 177.198 906.392 1
Cu 247.534 176.714 906.392 1
Cu 247.877 176.229 906.392 1
Cu 248.22 175.745 906.392 1
Cu 248.563 175.261 906.392 1
Cu 248.907 174.776 906.392 1
Cu 249.25 174.292 906.392 1
Cu 249.593 173.807 906.392 1
Cu 249.936 173.323 906.392 1
Cu 250.279 172.839 906.392 1
Cu 250.622 172.354 906.392 1
Cu 250.965 171.87 906.392 1
Cu 251.308 171.385 906.392 1
Cu 251.651 170.901 906.392 1
Cu 251.994 170.417 906.392 1
Cu 252.337 169.932 906.392 1
Cu 252.68 169.448 906.392 1
Cu 253.024 168.963 906.392 1
Cu 253.367 168.479 906.392 1
Cu 253.71 167.995 906.392 1
Cu 254.053 167.54 906.392 1
Cu 254.396 168.025 906.392 1
Cu 254.739 168.509 906.392 1
Cu 255.082 168.993 906.392 1
Cu 255.425 169.478 906.392 1
Cu 255.768 169.962 906.392 1
Cu 256.111 170.446 906.392 1
Cu 256.454 170.931 906.392 1
Cu 256.797 171.415 906.392 1
Cu 257.141 171.9 906.392 1
Cu 257.484 172.384 906.392 1
Cu 247.09 178.829 907.349 1
Cu 247.391 178.404 907.349 1
Cu 247.692 177.979 907.349 1
Cu 247.993 177.554 907.349 1
Cu 248.294 177.129 907.349 1
Cu 248.595 176.704 907.349 1
Cu 248.896 176.279 907.349 1
Cu 249.197 175.854 907.349 1
Cu 249.498 175.429 907.349 1
Cu 249.798 175.005 907.349 1
Cu 250.099 174.58 907.349 1
Cu 250.4 174.155 907.349 1
Cu 250.701 173.73 907.349 1
Cu 251.002 173.305 907.349 1
Cu 251.303 172.88 907.349 1
Cu 251.604 172.455 907.349 1
Cu 251.905 172.03 907.349 1
Cu 252.206 171.605 907.349 1
Cu 252.507 171.181 907.349 1
Cu 252.808 170.756 907.349 1
Cu 253.109 170.331 907.349 1
Cu 253.41 169.906 907.349 1
Cu 253.711 169.481 907.349 1
Cu 254.012 169.056 907.349 1
Cu 254.313 169.394 907.349 1
Cu 254.613 169.819 907.349 1
Cu 254.914 170.244 907.349 1
Cu 255.215 170.669 907.349 1
Cu 255.516 171.094 907.349 1
Cu 255.817 171.519 907.349 1
Cu 256.118 171.944 907.349 1
Cu 256.419 172.369 907.349 1
Cu 256.72 172.794 907.349 1
Cu 257.021 173.218 907.349 1
Cu 257.322 173.643 907.349 1
Cu 257.623 174.068 907.349 1
Cu 257.924 174.493 907.349 1
Cu 258.225 174.918 907.349 1
Cu 258.526 175.343 907.349 1
Cu 258.827 175.768 907.349 1
Cu 259.128 176.193 907.349 1
Cu 259.428 176.618 907.349 1
Cu 259.729 177.042 907.349 1
Cu 260.03 177.467 907.349 1
Cu 260.331 177.892 907.349 1
Cu 260.632 178.317 907.349 1
Cu 260.933 178.742 907.349 1
Cu 261.234 179.167 907.349 1
Cu 261.535 179.592 907.349 1
Cu 261.295 180.017 907.349 1
Cu 260.994 180.441 907.349 1
Cu 260.694 180.866 907.349 1
Cu 260.393 181.291 907.349 1
Cu 260.092 181.716 907.349 1
Cu 259.791 182.141 907.349 1
Cu 259.49 182.566 907.349 1
Cu 259.189 182.991 907.349 1
Cu 258.888 183.416 907.349 1
Cu 258.587 183.841 907.349 1
Cu 258.286 184.265 907.349 1
Cu 257.985 184.69 907.349 1
Cu 257.684 185.115 907.349 1
Cu 257.383 185.54 907.349 1
Cu 257.082 185.965 907.349 1
Cu 256.781 186.39 907.349 1
Cu 256.48 186.815 907.349 1
Cu 256.179 187.24 907.349 1
Cu 255.879 187.665 907.349 1
Cu 255.578 188.089 907.349 1
Cu 255.277 188.514 907.349 1
Cu 254.976 188.939 907.349 1
Cu 254.675 189.364 907.349 1
Cu 254.374 189.789 907.349 1
Cu 254.073 190.214 907.349 1
Cu 253.772 189.876 907.349 1
Cu 253.471 189.451 907.349 1
Cu 253.17 189.026 907.349 1
Cu 252.869 188.601 907.349 1
Cu 252.568 188.176 907.349 1
Cu 252.267 187.751 907.349 1
Cu 251.966 187.326 907.349 1
Cu 251.665 186.901 907.349 1
Cu 251.364 186.476 907.349 1
Cu 251.064 186.052 907.349 1
Cu 250.763 185.627 907.349 1
Cu 250.462 185.202 907.349 1
Cu 250.161 184.777 907.349 1
Cu 249.86 184.352 907.349 1
Cu 249.559 183.927 907.349 1
Cu 249.258 183.502 907.349 1
Cu 248.957 183.077 907.349 1
Cu 248.656 182.652 907.349 1
Cu 248.355 182.228 907.349 1
Cu 248.054 181.803 907.349 1
Cu 247.753 181.378 907.349 1
Cu 247.452 180.953 907.349 1
Cu 247.151 180.528 907.349 1
Cu 246.85 180.103 907.349 1
Cu 246.549 179.678 907.349 1
Cu 246.789 179.253 907.349 1
Cu 247.09 178.829 907.349 1
Cu 258.415 177.032 908.265 1
Cu 258.663 177.383 908.265 1
Cu 258.912 177.734 908.265 1
Cu 259.16 178.085 908.265 1
Cu 259.409 178.436 908.265 1
Cu 259.658 178.787 908.265 1
Cu 259.906 179.138 908.265 1
Cu 260.155 179.489 908.265 1
Cu 260.113 179.84 908.265 1
Cu 259.864 180.191 908.265 1
Cu 259.615 180.542 908.265 1
Cu 259.367 180.894 908.265 1
Cu 259.118 181.245 908.265 1
Cu 258.869 181.596 908.265 1
Cu 258.621 181.947 908.265 1
Cu 258.372 182.298 908.265 1
Cu 258.124 182.649 908.265 1
Cu 257.875 183 908.265 1
Cu 257.626 183.351 908.265 1
Cu 257.378 183.702 908.265 1
Cu 257.129 184.053 908.265 1
Cu 256.88 184.404 908.265 1
Cu 256.632 184.755 908.265 1
Cu 256.383 185.106 908.265 1
Cu 256.134 185.457 908.265 1
Cu 255.886 185.808 908.265 1
Cu 255.637 186.159 908.265 1
Cu 255.389 186.51 908.265 1
Cu 255.14 186.861 908.265 1
Cu 254.891 187.212 908.265 1
Cu 254.643 187.563 908.265 1
Cu 254.394 187.914 908.265 1
Cu 254.145 188.265 908.265 1
Cu 253.897 188.206 908.265 1
Cu 253.648 187.855 908.265 1
Cu 253.4 187.503 908.265 1
Cu 253.151 187.152 908.265 1
Cu 252.902 186.801 908.265 1
Cu 252.654 186.45 908.265 1
Cu 252.405 186.099 908.265 1
Cu 252.156 185.748 908.265 1
Cu 251.908 185.397 908.265 1
Cu 251.659 185.046 908.265 1
Cu 251.41 184.695 908.265 1
Cu 251.162 184.344 908.265 1
Cu 250.913 183.993 908.265 1
Cu 250.665 183.642 908.265 1
Cu 250.416 183.291 908.265 1
Cu 250.167 182.94 908.265 1
Cu 249.919 182.589 908.265 1
Cu 249.67 182.238 908.265 1
Cu 249.421 181.887 908.265 1
Cu 249.173 181.536 908.265 1
Cu 248.924 181.185 908.265 1
Cu 248.675 180.834 908.265 1
Cu 248.427 180.483 908.265 1
Cu 248.178 180.132 908.265 1
Cu 247.93 179.781 908.265 1
Cu 247.972 179.43 908.265 1
Cu 248.221 179.079 908.265 1
Cu 248.469 178.728 908.265 1
Cu 248.718 178.376 908.265 1
Cu 248.966 178.025 908.265 1
Cu 249.215 177.674 908.265 1
Cu 249.464 177.323 908.265 1
Cu 249.712 176.972 908.265 1
Cu 249.961 176.621 908.265 1
Cu 250.21 176.27 908.265 1
Cu 250.458 175.919 908.265 1
Cu 250.707 175.568 908.265 1
Cu 250.955 175.217 908.265 1
Cu 251.204 174.866 908.265 1
Cu 251.453 174.515 908.265 1
Cu 251.701 174.164 908.265 1
Cu 251.95 173.813 908.265 1
Cu 252.199 173.462 908.265 1
Cu 252.447 173.111 908.265 1
Cu 252.696 172.76 908.265 1
Cu 252.945 172.409 908.265 1
Cu 253.193 172.058 908.265 1
Cu 253.442 171.707 908.265 1
Cu 253.69 171.356 908.265 1
Cu 253.939 171.005 908.265 1
Cu 254.188 171.064 908.265 1
Cu 254.436 171.415 908.265 1
Cu 254.685 171.767 908.265 1
Cu 254.934 172.118 908.265 1
Cu 255.182 172.469 908.265 1
Cu 255.431 172.82 908.265 1
Cu 255.68 173.171 908.265 1
Cu 255.928 173.522 908.265 1
Cu 256.177 173.873 908.265 1
Cu 256.425 174.224 908.265 1
Cu 256.674 174.575 908.265 1
Cu 256.923 174.926 908.265 1
Cu 257.171 175.277 908.265 1
Cu 257.42 175.628 908.265 1
Cu 257.669 175.979 908.265 1
Cu 257.917 176.33 908.265 1
Cu 258.166 176.681 908.265 1
Cu 258.415 177.032 908.265 1
Cu 249.607 179.647 909.147 1
Cu 249.767 179.396 909.147 1
Cu 249.945 179.146 909.147 1
Cu 250.123 178.895 909.147 1
Cu 250.301 178.644 909.147 1
Cu 250.478 178.393 909.147 1
Cu 250.656 178.142 909.147 1
Cu 250.834 177.891 909.147 1
Cu 251.012 177.64 909.147 1
Cu 251.189 177.389 909.147 1
Cu 251.367 177.138 909.147 1
Cu 251.545 176.887 909.147 1
Cu 251.723 176.636 909.147 1
Cu 251.9 176.385 909.147 1
Cu 252.078 176.134 909.147 1
Cu 252.256 175.883 909.147 1
Cu 252.434 175.632 909.147 1
Cu 252.611 175.381 909.147 1
Cu 252.789 175.13 909.147 1
Cu 252.967 174.879 909.147 1
Cu 253.145 174.628 909.147 1
Cu 253.322 174.377 909.147 1
Cu 253.5 174.126 909.147 1
Cu 253.678 173.875 909.147 1
Cu 253.856 173.624 909.147 1
Cu 254.033 173.373 909.147 1
Cu 254.211 173.599 909.147 1
Cu 254.389 173.85 909.147 1
Cu 254.567 174.101 909.147 1
Cu 254.744 174.352 909.147 1
Cu 254.922 174.603 909.147 1
Cu 255.1 174.854 909.147 1
Cu 255.278 175.105 909.147 1
Cu 255.455 175.356 909.147 1
Cu 255.633 175.607 909.147 1
Cu 255.811 175.858 909.147 1
Cu 255.989 176.109 909.147 1
Cu 256.167 176.36 909.147 1
Cu 256.344 176.611 909.147 1
Cu 256.522 176.862 909.147 1
Cu 256.7 177.113 909.147 1
Cu 256.878 177.364 909.147 1
Cu 257.055 177.615 909.147 1
Cu 257.233 177.866 909.147 1
Cu 257.411 178.117 909.147 1
Cu 257.589 178.368 909.147 1
Cu 257.766 178.619 909.147 1
Cu 257.944 178.87 909.147 1
Cu 258.122 179.121 909.147 1
Cu 258.3 179.372 909.147 1
Cu 258.477 179.623 909.147 1
Cu 258.317 179.874 909.147 1
Cu 258.139 180.124 909.147 1
Cu 257.962 180.375 909.147 1
Cu 257.784 180.626 909.147 1
Cu 257.606 180.877 909.147 1
Cu 257.428 181.128 909.147 1
Cu 257.251 181.379 909.147 1
Cu 257.073 181.63 909.147 1
Cu 256.895 181.881 909.147 1
Cu 256.717 182.132 909.147 1
Cu 256.54 182.383 909.147 1
Cu 256.362 182.634 909.147 1
Cu 256.184 182.885 909.147 1
Cu 256.006 183.136 909.147 1
Cu 255.829 183.387 909.147 1
Cu 255.651 183.638 909.147 1
Cu 255.473 183.889 909.147 1
Cu 255.295 184.14 909.147 1
Cu 255.118 184.391 909.147 1
Cu 254.94 184.642 909.147 1
Cu 254.762 184.893 909.147 1
Cu 254.584 185.144 909.147 1
Cu 254.407 185.395 909.147 1
Cu 254.229 185.646 909.147 1
Cu 254.051 185.897 909.147 1
Cu 253.873 185.671 909.147 1
Cu 253.696 185.42 909.147 1
Cu 253.518 185.169 909.147 1
Cu 253.34 184.918 909.147 1
Cu 253.162 184.667 909.147 1
Cu 252.985 184.416 909.147 1
Cu 252.807 184.165 909.147 1
Cu 252.629 183.914 909.147 1
Cu 252.451 183.663 909.147 1
Cu 252.274 183.412 909.147 1
Cu 252.096 183.161 909.147 1
Cu 251.918 182.91 909.147 1
Cu 251.74 182.659 909.147 1
Cu 251.562 182.408 909.147 1
Cu 251.385 182.157 909.147 1
Cu 251.207 181.906 909.147 1
Cu 251.029 181.655 909.147 1
Cu 250.851 181.404 909.147 1
Cu 250.674 181.153 909.147 1
Cu 250.496 180.902 909.147 1
Cu 250.318 180.651 909.147 1
Cu 250.14 180.4 909.147 1
Cu 249.963 180.149 909.147 1
Cu 249.785 179.898 909.147 1
Cu 249.607 179.647 909.147 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 254.042 179.635 910 1
Cu 267.872 135.212 -21 1
Cu 275.872 146.507 -21 1
Cu 283.872 157.802 -21 1
Cu 291.872 169.097 -21 1
Cu 298.8 180.392 -21 1
Cu 290.8 191.687 -21 1
Cu 282.8 202.982 -21 1
Cu 274.8 214.277 -21 1
Cu 266.8 225.571 -21 1
Cu 258.8 236.866 -21 1
Cu 250.8 239.006 -21 1
Cu 242.8 227.711 -21 1
Cu 234.8 216.416 -21 1
Cu 226.8 205.121 -21 1
Cu 218.8 193.826 -21 1
Cu 210.8 182.531 -21 1
Cu 214.697 171.237 -21 1
Cu 222.697 159.942 -21 1
Cu 230.697 148.647 -21 1
Cu 238.697 137.352 -21 1
Cu 246.697 126.057 -21 1
Cu 254.697 116.611 -21 1
Cu 262.697 127.906 -21 1
Cu 284.418 228.934 -21 1
Cu 276.418 240.229 -21 1
Cu 268.418 251.524 -21 1
Cu 260.418 262.819 -21 1
Cu 252.418 269.528 -21 1
Cu 244.418 258.233 -21 1
Cu 236.418 246.938 -21 1
Cu 228.418 235.643 -21 1
Cu 220.418 224.348 -21 1
Cu 212.418 213.053 -21 1
Cu 204.418 201.759 -21 1
Cu 196.418 190.464 -21 1
Cu 189.079 179.169 -21 1
Cu 197.079 167.874 -21 1
Cu 205.079 156.579 -21 1
Cu 213.079 145.284 -21 1
Cu 221.079 133.989 -21 1
Cu 229.079 122.694 -21 1
Cu 237.079 111.399 -21 1
Cu 245.079 100.104 -21 1
Cu 253.079 88.8091 -21 1
Cu 261.079 97.3836 -21 1
Cu 269.079 108.679 -21 1
Cu 277.079 119.973 -21 1
Cu 285.079 131.268 -21 1
Cu 293.079 142.563 -21 1
Cu 301.079 153.858 -21 1
Cu 309.079 165.153 -21 1
Cu 317.079 176.448 -21 1
Cu 313.593 187.743 -21 1
Cu 305.593 199.038 -21 1
Cu 297.593 210.333 -21 1
Cu 289.593 221.628 -21 1
Cu 206.671 126.093 -21 1
Cu 214.671 114.798 -21 1
Cu 222.671 103.503 -21 1
Cu 230.671 92.2084 -21 1
Cu 238.671 80.9134 -21 1
Cu 246.671 69.6185 -21 1
Cu 254.671 60.0995 -21 1
Cu 262.671 71.3944 -21 1
Cu 270.671 82.6894 -21 1
Cu 278.671 93.9843 -21 1
Cu 286.671 105.279 -21 1
Cu 294.671 116.574 -21 1
Cu 302.671 127.869 -21 1
Cu 310.671 139.164 -21 1
Cu 318.671 150.459 -21 1
Cu 326.671 161.754 -21 1
Cu 334.671 173.049 -21 1
Cu 336.001 184.344 -21 1
Cu 328.001 195.639 -21 1
Cu 320.001 206.934 -21 1
Cu 312.001 218.229 -21 1
Cu 304.001 229.524 -21 1
Cu 296.001 240.819 -21 1
Cu 288.001 252.113 -21 1
Cu 280.001 263.408 -21 1
Cu 272.001 274.703 -21 1
Cu 264.001 285.998 -21 1
Cu 256.001 297.293 -21 1
Cu 248.001 291.529 -21 1
Cu 240.001 280.234 -21 1
Cu 232.001 268.939 -21 1
Cu 224.001 257.644 -21 1
Cu 216.001 246.349 -21 1
Cu 208.001 235.054 -21 1
Cu 200.001 223.759 -21 1
Cu 192.001 212.464 -21 1
Cu 184.001 201.169 -21 1
Cu 176.001 189.874 -21 1
Cu 169.496 178.579 -21 1
Cu 177.496 167.284 -21 1
Cu 185.496 155.989 -21 1
Cu 193.496 144.695 -21 1
Cu 201.496 133.4 -21 1
Cu 253.504 31.734 -21 1
Cu 261.504 41.5093 -21 1
Cu 269.504 52.8042 -21 1
Cu 277.504 64.0992 -21 1
Cu 285.504 75.3941 -21 1
Cu 293.504 86.689 -21 1
Cu 301.504 97.984 -21 1
Cu 309.504 109.279 -21 1
Cu 317.504 120.574 -21 1
Cu 325.504 131.869 -21 1
Cu 333.504 143.164 -21 1
Cu 341.504 154.459 -21 1
Cu 349.504 165.754 -21 1
Cu 357.504 177.049 -21 1
Cu 353.168 188.344 -21 1
Cu 345.168 199.638 -21 1
Cu 337.168 210.933 -21 1
Cu 329.168 222.228 -21 1
Cu 321.168 233.523 -21 1
Cu 313.168 244.818 -21 1
Cu 305.168 256.113 -21 1
Cu 297.168 267.408 -21 1
Cu 289.168 278.703 -21 1
Cu 281.168 289.998 -21 1
Cu 273.168 301.293 -21 1
Cu 265.168 312.588 -21 1
Cu 257.168 323.883 -21 1
Cu 249.168 321.414 -21 1
Cu 241.168 310.119 -21 1
Cu 233.168 298.824 -21 1
Cu 225.168 287.529 -21 1
Cu 217.168 276.234 -21 1
Cu 209.168 264.939 -21 1
Cu 201.168 253.644 -21 1
Cu 193.168 242.349 -21 1
Cu 185.168 231.054 -21 1
Cu 177.168 219.759 -21 1
Cu 169.168 208.465 -21 1
Cu 161.168 197.17 -21 1
Cu 153.168 185.875 -21 1
Cu 152.329 174.58 -21 1
Cu 160.329 163.285 -21 1
Cu 168.329 151.99 -21 1
Cu 176.329 140.695 -21 1
Cu 184.329 129.4 -21 1
Cu 192.329 118.105 -21 1
Cu 200.329 106.81 -21 1
Cu 208.329 95.5151 -21 1
Cu 216.329 84.2202 -21 1
Cu 224.329 72.9252 -21 1
Cu 232.329 61.6303 -21 1
Cu 240.329 50.3354 -21 1
Cu 248.329 39.0404 -21 1
Cu 214.353 58.7732 -21 1
Cu 222.353 47.4782 -21 1
Cu 230.353 36.1833 -21 1
Cu 238.353 24.8884 -21 1
Cu 246.353 13.5934 -21 1
Cu 254.353 3.17516 -21 1
Cu 262.353 14.4701 -21 1
Cu 270.353 25.765 -21 1
Cu 278.353 37.06 -21 1
Cu 286.353 48.3549 -21 1
Cu 294.353 59.6499 -21 1
Cu 302.353 70.9448 -21 1
Cu 310.353 82.2397 -21 1
Cu 318.353 93.5347 -21 1
Cu 326.353 104.83 -21 1
Cu 334.353 116.125 -21 1
Cu 342.353 127.42 -21 1
Cu 350.353 138.714 -21 1
Cu 358.353 150.009 -21 1
Cu 366.353 161.304 -21 1
Cu 374.353 172.599 -21 1
Cu 376.319 183.894 -21 1
Cu 368.319 195.189 -21 1
Cu 360.319 206.484 -21 1
Cu 352.319 217.779 -21 1
Cu 344.319 229.074 -21 1
Cu 336.319 240.369 -21 1
Cu 328.319 251.664 -21 1
Cu 320.319 262.959 -21 1
Cu 312.319 274.254 -21 1
Cu 304.319 285.549 -21 1
Cu 296.319 296.844 -21 1
Cu 288.319 308.139 -21 1
Cu 280.319 319.433 -21 1
Cu 272.319 330.728 -21 1
Cu 264.319 342.023 -21 1
Cu 256.319 353.318 -21 1
Cu 248.319 348.453 -21 1
Cu 240.319 337.158 -21 1
Cu 232.319 325.863 -21 1
Cu 224.319 314.568 -21 1
Cu 216.319 303.273 -21 1
Cu 208.319 291.978 -21 1
Cu 200.319 280.683 -21 1
Cu 192.319 269.389 -21 1
Cu 184.319 258.094 -21 1
Cu 176.319 246.799 -21 1
Cu 168.319 235.504 -21 1
Cu 160.319 224.209 -21 1
Cu 152.319 212.914 -21 1
Cu 144.319 201.619 -21 1
Cu 136.319 190.324 -21 1
Cu 129.178 179.029 -21 1
Cu 137.178 167.734 -21 1
Cu 145.178 156.439 -21 1
Cu 153.178 145.144 -21 1
Cu 161.178 133.849 -21 1
Cu 169.178 122.554 -21 1
Cu 177.178 111.259 -21 1
Cu 185.178 99.9644 -21 1
Cu 193.178 88.6695 -21 1
Cu 201.178 77.3745 -21 1
Cu 209.178 66.0796 -21 1
Cu 318.243 65.1427 -21 1
Cu 326.243 76.4376 -21 1
Cu 334.243 87.7326 -21 1
Cu 342.243 99.0275 -21 1
Cu 350.243 110.322 -21 1
Cu 358.243 121.617 -21 1
Cu 366.243 132.912 -21 1
Cu 374.243 144.207 -21 1
Cu 382.243 155.502 -21 1
Cu 390.243 166.797 -21 1
Cu 398.243 178.092 -21 1
Cu 392.429 189.387 -21 1
Cu 384.429 200.682 -21 1
Cu 376.429 211.977 -21 1
Cu 368.429 223.272 -21 1
Cu 360.429 234.567 -21 1
Cu 352.429 245.862 -21 1
Cu 344.429 257.157 -21 1
Cu 336.429 268.452 -21 1
Cu 328.429 279.747 -21 1
Cu 320.429 291.042 -21 1
Cu 312.429 302.336 -21 1
Cu 304.429 313.631 -21 1
Cu 296.429 324.926 -21 1
Cu 288.429 336.221 -21 1
Cu 280.429 347.516 -21 1
Cu 272.429 358.811 -21 1
Cu 264.429 370.106 -21 1
Cu 256.429 381.401 -21 1
Cu 248.429 376.845 -21 1
Cu 240.429 365.55 -21 1
Cu 232.429 354.255 -21 1
Cu 224.429 342.96 -21 1
Cu 216.429 331.665 -21 1
Cu 208.429 320.37 -21 1
Cu 200.429 309.075 -21 1
Cu 192.429 297.78 -21 1
Cu 184.429 286.486 -21 1
Cu 176.429 275.191 -21 1
Cu 168.429 263.896 -21 1
Cu 160.429 252.601 -21 1
Cu 152.429 241.306 -21 1
Cu 144.429 230.011 -21 1
Cu 136.429 218.716 -21 1
Cu 128.429 207.421 -21 1
Cu 120.429 196.126 -21 1
Cu 112.429 184.831 -21 1
Cu 113.068 173.536 -21 1
Cu 121.068 162.241 -21 1
Cu 129.068 150.946 -21 1
Cu 137.068 139.651 -21 1
Cu 145.068 128.356 -21 1
Cu 153.068 117.061 -21 1
Cu 161.068 105.767 -21 1
Cu 169.068 94.4716 -21 1
Cu 177.068 83.1766 -21 1
Cu 185.068 71.8817 -21 1
Cu 193.068 60.5867 -21 1
Cu 201.068 49.2918 -21 1
Cu 209.068 37.9969 -21 1
Cu 217.068 26.7019 -21 1
Cu 225.068 15.407 -21 1
Cu 233.068 4.11204 -21 1
Cu 241.068 -7.1829 -21 1
Cu 249.068 -18.4778 -21 1
Cu 257.068 -21.2283 -21 1
Cu 265.068 -9.93335 -21 1
Cu 273.068 1.36159 -21 1
Cu 281.068 12.6565 -21 1
Cu 289.068 23.9515 -21 1
Cu 297.068 35.2464 -21 1
Cu 305.068 46.5414 -21 1
Cu 313.068 57.8363 -21 1
Cu 226.894 -15.4084 -21 1
Cu 234.894 -26.7033 -21 1
Cu 242.894 -37.9982 -21 1
Cu 250.894 -49.2932 -21 1
Cu 258.894 -46.8876 -21 1
Cu 266.894 -35.5927 -21 1
Cu 274.894 -24.2978 -21 1
Cu 282.894 -13.0028 -21 1
Cu 290.894 -1.70789 -21 1
Cu 298.894 9.58705 -21 1
Cu 306.894 20.882 -21 1
Cu 314.894 32.1769 -21 1
Cu 322.894 43.4719 -21 1
Cu 330.894 54.7668 -21 1
Cu 338.894 66.0618 -21 1
Cu 346.894 77.3567 -21 1
Cu 354.894 88.6516 -21 1
Cu 362.894 99.9466 -21 1
Cu 370.894 111.242 -21 1
Cu 378.894 122.536 -21 1
Cu 386.894 133.831 -21 1
Cu 394.894 145.126 -21 1
Cu 402.894 156.421 -21 1
Cu 410.894 167.716 -21 1
Cu 418.894 179.011 -21 1
Cu 411.778 190.306 -21 1
Cu 403.778 201.601 -21 1
Cu 395.778 212.896 -21 1
Cu 387.778 224.191 -21 1
Cu 379.778 235.486 -21 1
Cu 371.778 246.781 -21 1
Cu 363.778 258.076 -21 1
Cu 355.778 269.371 -21 1
Cu 347.778 280.666 -21 1
Cu 339.778 291.961 -21 1
Cu 331.778 303.256 -21 1
Cu 323.778 314.55 -21 1
Cu 315.778 325.845 -21 1
Cu 307.778 337.14 -21 1
Cu 299.778 348.435 -21 1
Cu 291.778 359.73 -21 1
Cu 283.778 371.025 -21 1
Cu 275.778 382.32 -21 1
Cu 267.778 393.615 -21 1
Cu 259.778 404.91 -21 1
Cu 251.778 409.811 -21 1
Cu 243.778 398.516 -21 1
Cu 235.778 387.221 -21 1
Cu 227.778 375.926 -21 1
Cu 219.778 364.631 -21 1
Cu 211.778 353.336 -21 1
Cu 203.778 342.041 -21 1
Cu 195.778 330.746 -21 1
Cu 187.778 319.451 -21 1
Cu 179.778 308.156 -21 1
Cu 171.778 296.861 -21 1
Cu 163.778 285.567 -21 1
Cu 155.778 274.272 -21 1
Cu 147.778 262.977 -21 1
Cu 139.778 251.682 -21 1
Cu 131.778 240.387 -21 1
Cu 123.778 229.092 -21 1
Cu 115.778 217.797 -21 1
Cu 107.778 206.502 -21 1
Cu 99.7779 195.207 -21 1
Cu 91.7779 183.912 -21 1
Cu 93.7192 172.617 -21 1
Cu 101.719 161.322 -21 1
Cu 109.719 150.027 -21 1
Cu 117.719 138.732 -21 1
Cu 125.719 127.437 -21 1
Cu 133.719 116.142 -21 1
Cu 141.719 104.847 -21 1
Cu 149.719 93.5525 -21 1
Cu 157.719 82.2576 -21 1
Cu 165.719 70.9626 -21 1
Cu 173.719 59.6677 -21 1
Cu 181.719 48.3728 -21 1
Cu 189.719 37.0778 -21 1
Cu 197.719 25.7829 -21 1
Cu 205.719 14.4879 -21 1
Cu 213.719 3.19299 -21 1
Cu 221.719 -8.10195 -21 1
Cu 169.009 38.08 -21 1
Cu 177.009 26.7851 -21 1
Cu 185.009 15.4902 -21 1
Cu 193.009 4.19522 -21 1
Cu 201.009 -7.09972 -21 1
Cu 209.009 -18.3947 -21 1
Cu 217.009 -29.6896 -21 1
Cu 225.009 -40.9845 -21 1
Cu 233.009 -52.2795 -21 1
Cu 241.009 -63.5744 -21 1
Cu 249.009 -74.8694 -21 1
Cu 257.009 -77.7862 -21 1
Cu 265.009 -66.4912 -21 1
Cu 273.009 -55.1963 -21 1
Cu 281.009 -43.9014 -21 1
Cu 289.009 -32.6064 -21 1
Cu 297.009 -21.3115 -21 1
Cu 305.009 -10.0165 -21 1
Cu 313.009 1.27841 -21 1
Cu 321.009 12.5734 -21 1
Cu 329.009 23.8683 -21 1
Cu 337.009 35.1632 -21 1
Cu 345.009 46.4582 -21 1
Cu 353.009 57.7531 -21 1
Cu 361.009 69.0481 -21 1
Cu 369.009 80.343 -21 1
Cu 377.009 91.6379 -21 1
Cu 385.009 102.933 -21 1
Cu 393.009 114.228 -21 1
Cu 401.009 125.523 -21 1
Cu 409.009 136.818 -21 1
Cu 417.009 148.113 -21 1
Cu 425.009 159.408 -21 1
Cu 433.009 170.703 -21 1
Cu 437.663 181.997 -21 1
Cu 429.663 193.292 -21 1
Cu 421.663 204.587 -21 1
Cu 413.663 215.882 -21 1
Cu 405.663 227.177 -21 1
Cu 397.663 238.472 -21 1
Cu 389.663 249.767 -21 1
Cu 381.663 261.062 -21 1
Cu 373.663 272.357 -21 1
Cu 365.663 283.652 -21 1
Cu 357.663 294.947 -21 1
Cu 349.663 306.242 -21 1
Cu 341.663 317.537 -21 1
Cu 333.663 328.832 -21 1
Cu 325.663 340.127 -21 1
Cu 317.663 351.422 -21 1
Cu 309.663 362.717 -21 1
Cu 301.663 374.011 -21 1
Cu 293.663 385.306 -21 1
Cu 285.663 396.601 -21 1
Cu 277.663 407.896 -21 1
Cu 269.663 419.191 -21 1
Cu 261.663 430.486 -21 1
Cu 253.663 440.709 -21 1
Cu 245.663 429.414 -21 1
Cu 237.663 418.12 -21 1
Cu 229.663 406.825 -21 1
Cu 221.663 395.53 -21 1
Cu 213.663 384.235 -21 1
Cu 205.663 372.94 -21 1
Cu 197.663 361.645 -21 1
Cu 189.663 350.35 -21 1
Cu 181.663 339.055 -21 1
Cu 173.663 327.76 -21 1
Cu 165.663 316.465 -21 1
Cu 157.663 305.17 -21 1
Cu 149.663 293.875 -21 1
Cu 141.663 282.58 -21 1
Cu 133.663 271.285 -21 1
Cu 125.663 259.99 -21 1
Cu 117.663 248.695 -21 1
Cu 109.663 237.4 -21 1
Cu 101.663 226.106 -21 1
Cu 93.6627 214.811 -21 1
Cu 85.6627 203.516 -21 1
Cu 77.6627 192.221 -21 1
Cu 69.6627 180.926 -21 1
Cu 75.8343 169.631 -21 1
Cu 83.8343 158.336 -21 1
Cu 91.8343 147.041 -21 1
Cu 99.8343 135.746 -21 1
Cu 107.834 124.451 -21 1
Cu 115.834 113.156 -21 1
Cu 123.834 101.861 -21 1
Cu 131.834 90.5662 -21 1
Cu 139.834 79.2713 -21 1
Cu 147.834 67.9763 -21 1
Cu 155.834 56.6814 -21 1
Cu 163.834 45.3865 -21 1
Cu 118.99 80.4638 -21 1
Cu 126.99 69.1689 -21 1
Cu 134.99 57.8739 -21 1
Cu 142.99 46.579 -21 1
Cu 150.99 35.2841 -21 1
Cu 158.99 23.9891 -21 1
Cu 166.99 12.6942 -21 1
Cu 174.99 1.39924 -21 1
Cu 182.99 -9.8957 -21 1
Cu 190.99 -21.1906 -21 1
Cu 198.99 -32.4856 -21 1
Cu 206.99 -43.7805 -21 1
Cu 214.99 -55.0755 -21 1
Cu 222.99 -66.3704 -21 1
Cu 230.99 -77.6653 -21 1
Cu 238.99 -88.9603 -21 1
Cu 246.99 -100.255 -21 1
Cu 254.99 -108.875 -21 1
Cu 262.99 -97.5801 -21 1
Cu 270.99 -86.2851 -21 1
Cu 278.99 -74.9902 -21 1
Cu 286.99 -63.6953 -21 1
Cu 294.99 -52.4003 -21 1
Cu 302.99 -41.1054 -21 1
Cu 310.99 -29.8104 -21 1
Cu 318.99 -18.5155 -21 1
Cu 326.99 -7.22055 -21 1
Cu 334.99 4.07439 -21 1
Cu 342.99 15.3693 -21 1
Cu 350.99 26.6643 -21 1
Cu 358.99 37.9592 -21 1
Cu 366.99 49.2542 -21 1
Cu 374.99 60.5491 -21 1
Cu 382.99 71.844 -21 1
Cu 390.99 83.139 -21 1
Cu 398.99 94.4339 -21 1
Cu 406.99 105.729 -21 1
Cu 414.99 117.024 -21 1
Cu 422.99 128.319 -21 1
Cu 430.99 139.614 -21 1
Cu 438.99 150.909 -21 1
Cu 446.99 162.204 -21 1
Cu 454.99 173.499 -21 1
Cu 455.682 184.793 -21 1
Cu 447.682 196.088 -21 1
Cu 439.682 207.383 -21 1
Cu 431.682 218.678 -21 1
Cu 423.682 229.973 -21 1
Cu 415.682 241.268 -21 1
Cu 407.682 252.563 -21 1
Cu 399.682 263.858 -21 1
Cu 391.682 275.153 -21 1
Cu 383.682 286.448 -21 1
Cu 375.682 297.743 -21 1
Cu 367.682 309.038 -21 1
Cu 359.682 320.333 -21 1
Cu 351.682 331.628 -21 1
Cu 343.682 342.923 -21 1
Cu 335.682 354.218 -21 1
Cu 327.682 365.512 -21 1
Cu 319.682 376.807 -21 1
Cu 311.682 388.102 -21 1
Cu 303.682 399.397 -21 1
Cu 295.682 410.692 -21 1
Cu 287.682 421.987 -21 1
Cu 279.682 433.282 -21 1
Cu 271.682 444.577 -21 1
Cu 263.682 455.872 -21 1
Cu 255.682 467.167 -21 1
Cu 247.682 460.503 -21 1
Cu 239.682 449.208 -21 1
Cu 231.682 437.913 -21 1
Cu 223.682 426.618 -21 1
Cu 215.682 415.324 -21 1
Cu 207.682 404.029 -21 1
Cu 199.682 392.734 -21 1
Cu 191.682 381.439 -21 1
Cu 183.682 370.144 -21 1
Cu 175.682 358.849 -21 1
Cu 167.682 347.554 -21 1
Cu 159.682 336.259 -21 1
Cu 151.682 324.964 -21 1
Cu 143.682 313.669 -21 1
Cu 135.682 302.374 -21 1
Cu 127.682 291.079 -21 1
Cu 119.682 279.784 -21 1
Cu 111.682 268.489 -21 1
Cu 103.682 257.194 -21 1
Cu 95.6824 245.899 -21 1
Cu 87.6824 234.604 -21 1
Cu 79.6824 223.31 -21 1
Cu 71.6824 212.015 -21 1
Cu 63.6824 200.72 -21 1
Cu 55.6824 189.425 -21 1
Cu 49.8146 178.13 -21 1
Cu 57.8146 166.835 -21 1
Cu 65.8146 155.54 -21 1
Cu 73.8146 144.245 -21 1
Cu 81.8146 132.95 -21 1
Cu 89.8146 121.655 -21 1
Cu 97.8146 110.36 -21 1
Cu 105.815 99.0652 -21 1
Cu 113.815 87.7702 -21 1
Cu 226.559 -99.647 -21 1
Cu 234.559 -110.942 -21 1
Cu 242.559 -122.237 -21 1
Cu 250.559 -133.532 -21 1
Cu 258.559 -132.073 -21 1
Cu 266.559 -120.778 -21 1
Cu 274.559 -109.483 -21 1
Cu 282.559 -98.1883 -21 1
Cu 290.559 -86.8934 -21 1
Cu 298.559 -75.5985 -21 1
Cu 306.559 -64.3035 -21 1
Cu 314.559 -53.0086 -21 1
Cu 322.559 -41.7136 -21 1
Cu 330.559 -30.4187 -21 1
Cu 338.559 -19.1238 -21 1
Cu 346.559 -7.82882 -21 1
Cu 354.559 3.46612 -21 1
Cu 362.559 14.7611 -21 1
Cu 370.559 26.056 -21 1
Cu 378.559 37.3509 -21 1
Cu 386.559 48.6459 -21 1
Cu 394.559 59.9408 -21 1
Cu 402.559 71.2358 -21 1
Cu 410.559 82.5307 -21 1
Cu 418.559 93.8256 -21 1
Cu 426.559 105.121 -21 1
Cu 434.559 116.416 -21 1
Cu 442.559 127.71 -21 1
Cu 450.559 139.005 -21 1
Cu 458.559 150.3 -21 1
Cu 466.559 161.595 -21 1
Cu 474.559 172.89 -21 1
Cu 476.113 184.185 -21 1
Cu 468.113 195.48 -21 1
Cu 460.113 206.775 -21 1
Cu 452.113 218.07 -21 1
Cu 444.113 229.365 -21 1
Cu 436.113 240.66 -21 1
Cu 428.113 251.955 -21 1
Cu 420.113 263.25 -21 1
Cu 412.113 274.545 -21 1
Cu 404.113 285.84 -21 1
Cu 396.113 297.135 -21 1
Cu 388.113 308.43 -21 1
Cu 380.113 319.724 -21 1
Cu 372.113 331.019 -21 1
Cu 364.113 342.314 -21 1
Cu 356.113 353.609 -21 1
Cu 348.113 364.904 -21 1
Cu 340.113 376.199 -21 1
Cu 332.113 387.494 -21 1
Cu 324.113 398.789 -21 1
Cu 316.113 410.084 -21 1
Cu 308.113 421.379 -21 1
Cu 300.113 432.674 -21 1
Cu 292.113 443.969 -21 1
Cu 284.113 455.264 -21 1
Cu 276.113 466.559 -21 1
Cu 268.113 477.854 -21 1
Cu 260.113 489.149 -21 1
Cu 252.113 494.996 -21 1
Cu 244.113 483.701 -21 1
Cu 236.113 472.406 -21 1
Cu 228.113 461.112 -21 1
Cu 220.113 449.817 -21 1
Cu 212.113 438.522 -21 1
Cu 204.113 427.227 -21 1
Cu 196.113 415.932 -21 1
Cu 188.113 404.637 -21 1
Cu 180.113 393.342 -21 1
Cu 172.113 382.047 -21 1
Cu 164.113 370.752 -21 1
Cu 156.113 359.457 -21 1
Cu 148.113 348.162 -21 1
Cu 140.113 336.867 -21 1
Cu 132.113 325.572 -21 1
Cu 124.113 314.277 -21 1
Cu 116.113 302.982 -21 1
Cu 108.113 291.687 -21 1
Cu 100.113 280.392 -21 1
Cu 92.1132 269.098 -21 1
Cu 84.1132 257.803 -21 1
Cu 76.1132 246.508 -21 1
Cu 68.1132 235.213 -21 1
Cu 60.1132 223.918 -21 1
Cu 52.1132 212.623 -21 1
Cu 44.1132 201.328 -21 1
Cu 36.1132 190.033 -21 1
Cu 29.3838 178.738 -21 1
Cu 37.3838 167.443 -21 1
Cu 45.3838 156.148 -21 1
Cu 53.3838 144.853 -21 1
Cu 61.3838 133.558 -21 1
Cu 69.3838 122.263 -21 1
Cu 77.3838 110.968 -21 1
Cu 85.3838 99.6734 -21 1
Cu 93.3838 88.3785 -21 1
Cu 101.384 77.0836 -21 1
Cu 109.384 65.7886 -21 1
Cu 117.384 54.4937 -21 1
Cu 125.384 43.1987 -21 1
Cu 133.384 31.9038 -21 1
Cu 141.384 20.6089 -21 1
Cu 149.384 9.31392 -21 1
Cu 157.384 -1.98102 -21 1
Cu 165.384 -13.276 -21 1
Cu 173.384 -24.5709 -21 1
Cu 181.384 -35.8658 -21 1
Cu 189.384 -47.1608 -21 1
Cu 197.384 -58.4557 -21 1
Cu 205.384 -69.7507 -21 1
Cu 213.384 -81.0456 -21 1
Cu 221.384 -92.3405 -21 1
Cu 39.1141 222.507 -21 1
Cu 31.1141 211.212 -21 1
Cu 23.1141 199.917 -21 1
Cu 15.1141 188.622 -21 1
Cu 10.3829 177.327 -21 1
Cu 18.3829 166.033 -21 1
Cu 26.3829 154.738 -21 1
Cu 34.3829 143.443 -21 1
Cu 42.3829 132.148 -21 1
Cu 50.3829 120.853 -21 1
Cu 58.3829 109.558 -21 1
Cu 66.3829 98.2629 -21 1
Cu 74.3829 86.968 -21 1
Cu 82.3829 75.673 -21 1
Cu 90.3829 64.3781 -21 1
Cu 98.3829 53.0831 -21 1
Cu 106.383 41.7882 -21 1
Cu 114.383 30.4932 -21 1
Cu 122.383 19.1983 -21 1
Cu 130.383 7.90337 -21 1
Cu 138.383 -3.39158 -21 1
Cu 146.383 -14.6865 -21 1
Cu 154.383 -25.9815 -21 1
Cu 162.383 -37.2764 -21 1
Cu 170.383 -48.5713 -21 1
Cu 178.383 -59.8663 -21 1
Cu 186.383 -71.1612 -21 1
Cu 194.383 -82.4562 -21 1
Cu 202.383 -93.7511 -21 1
Cu 210.383 -105.046 -21 1
Cu 218.383 -116.341 -21 1
Cu 226.383 -127.636 -21 1
Cu 234.383 -138.931 -21 1
Cu 242.383 -150.226 -21 1
Cu 250.383 -161.521 -21 1
Cu 258.383 -160.559 -21 1
Cu 266.383 -149.264 -21 1
Cu 274.383 -137.969 -21 1
Cu 282.383 -126.674 -21 1
Cu 290.383 -115.379 -21 1
Cu 298.383 -104.084 -21 1
Cu 306.383 -92.7893 -21 1
Cu 314.383 -81.4943 -21 1
Cu 322.383 -70.1994 -21 1
Cu 330.383 -58.9044 -21 1
Cu 338.383 -47.6095 -21 1
Cu 346.383 -36.3146 -21 1
Cu 354.383 -25.0196 -21 1
Cu 362.383 -13.7247 -21 1
Cu 370.383 -2.42974 -21 1
Cu 378.383 8.8652 -21 1
Cu 386.383 20.1601 -21 1
Cu 394.383 31.4551 -21 1
Cu 402.383 42.75 -21 1
Cu 410.383 54.045 -21 1
Cu 418.383 65.3399 -21 1
Cu 426.383 76.6348 -21 1
Cu 434.383 87.9298 -21 1
Cu 442.383 99.2247 -21 1
Cu 450.383 110.52 -21 1
Cu 458.383 121.815 -21 1
Cu 466.383 133.11 -21 1
Cu 474.383 144.404 -21 1
Cu 482.383 155.699 -21 1
Cu 490.383 166.994 -21 1
Cu 498.383 178.289 -21 1
Cu 492.289 189.584 -21 1
Cu 484.289 200.879 -21 1
Cu 476.289 212.174 -21 1
Cu 468.289 223.469 -21 1
Cu 460.289 234.764 -21 1
Cu 452.289 246.059 -21 1
Cu 444.289 257.354 -21 1
Cu 436.289 268.649 -21 1
Cu 428.289 279.944 -21 1
Cu 420.289 291.239 -21 1
Cu 412.289 302.534 -21 1
Cu 404.289 313.829 -21 1
Cu 396.289 325.124 -21 1
Cu 388.289 336.418 -21 1
Cu 380.289 347.713 -21 1
Cu 372.289 359.008 -21 1
Cu 364.289 370.303 -21 1
Cu 356.289 381.598 -21 1
Cu 348.289 392.893 -21 1
Cu 340.289 404.188 -21 1
Cu 332.289 415.483 -21 1
Cu 324.289 426.778 -21 1
Cu 316.289 438.073 -21 1
Cu 308.289 449.368 -21 1
Cu 300.289 460.663 -21 1
Cu 292.289 471.958 -21 1
Cu 284.289 483.253 -21 1
Cu 276.289 494.548 -21 1
Cu 268.289 505.843 -21 1
Cu 260.289 517.138 -21 1
Cu 252.289 523.482 -21 1
Cu 244.289 512.187 -21 1
Cu 236.289 500.892 -21 1
Cu 228.289 489.597 -21 1
Cu 220.289 478.302 -21 1
Cu 212.289 467.007 -21 1
Cu 204.289 455.712 -21 1
Cu 196.289 444.418 -21 1
Cu 188.289 433.123 -21 1
Cu 180.289 421.828 -21 1
Cu 172.289 410.533 -21 1
Cu 164.289 399.238 -21 1
Cu 156.289 387.943 -21 1
Cu 148.289 376.648 -21 1
Cu 140.289 365.353 -21 1
Cu 132.289 354.058 -21 1
Cu 124.289 342.763 -21 1
Cu 116.289 331.468 -21 1
Cu 108.289 320.173 -21 1
Cu 100.289 308.878 -21 1
Cu 92.2891 297.583 -21 1
Cu 84.2891 286.288 -21 1
Cu 76.2891 274.993 -21 1
Cu 68.2891 263.698 -21 1
Cu 60.2891 252.404 -21 1
Cu 52.2891 241.109 -21 1
Cu 44.2891 229.814 -21 1
Cu 190.599 464.622 -21 1
Cu 182.599 453.327 -21 1
Cu 174.599 442.032 -21 1
Cu 166.599 430.737 -21 1
Cu 158.599 419.442 -21 1
Cu 150.599 408.147 -21 1
Cu 142.599 396.852 -21 1
Cu 134.599 385.557 -21 1
Cu 126.599 374.262 -21 1
Cu 118.599 362.967 -21 1
Cu 110.599 351.672 -21 1
Cu 102.599 340.377 -21 1
Cu 94.5993 329.082 -21 1
Cu 86.5993 317.787 -21 1
Cu 78.5993 306.492 -21 1
Cu 70.5993 295.197 -21 1
Cu 62.5993 283.902 -21 1
Cu 54.5993 272.608 -21 1
Cu 46.5993 261.313 -21 1
Cu 38.5993 250.018 -21 1
Cu 30.5993 238.723 -21 1
Cu 22.5993 227.428 -21 1
Cu 14.5993 216.133 -21 1
Cu 6.59926 204.838 -21 1
Cu -1.40074 193.543 -21 1
Cu -9.40074 182.248 -21 1
Cu -5.10225 170.953 -21 1
Cu 2.89775 159.658 -21 1
Cu 10.8977 148.363 -21 1
Cu 18.8977 137.068 -21 1
Cu 26.8977 125.773 -21 1
Cu 34.8977 114.478 -21 1
Cu 42.8977 103.183 -21 1
Cu 50.8977 91.8885 -21 1
Cu 58.8977 80.5936 -21 1
Cu 66.8977 69.2986 -21 1
Cu 74.8977 58.0037 -21 1
Cu 82.8977 46.7087 -21 1
Cu 90.8977 35.4138 -21 1
Cu 98.8977 24.1189 -21 1
Cu 106.898 12.8239 -21 1
Cu 114.898 1.52897 -21 1
Cu 122.898 -9.76597 -21 1
Cu 130.898 -21.0609 -21 1
Cu 138.898 -32.3559 -21 1
Cu 146.898 -43.6508 -21 1
Cu 154.898 -54.9457 -21 1
Cu 162.898 -66.2407 -21 1
Cu 170.898 -77.5356 -21 1
Cu 178.898 -88.8306 -21 1
Cu 186.898 -100.125 -21 1
Cu 194.898 -111.42 -21 1
Cu 202.898 -122.715 -21 1
Cu 210.898 -134.01 -21 1
Cu 218.898 -145.305 -21 1
Cu 226.898 -156.6 -21 1
Cu 234.898 -167.895 -21 1
Cu 242.898 -179.19 -21 1
Cu 250.898 -190.485 -21 1
Cu 258.898 -188.069 -21 1
Cu 266.898 -176.774 -21 1
Cu 274.898 -165.479 -21 1
Cu 282.898 -154.185 -21 1
Cu 290.898 -142.89 -21 1
Cu 298.898 -131.595 -21 1
Cu 306.898 -120.3 -21 1
Cu 314.898 -109.005 -21 1
Cu 322.898 -97.7098 -21 1
Cu 330.898 -86.4149 -21 1
Cu 338.898 -75.1199 -21 1
Cu 346.898 -63.825 -21 1
Cu 354.898 -52.53 -21 1
Cu 362.898 -41.2351 -21 1
Cu 370.898 -29.9402 -21 1
Cu 378.898 -18.6452 -21 1
Cu 386.898 -7.35028 -21 1
Cu 394.898 3.94466 -21 1
Cu 402.898 15.2396 -21 1
Cu 410.898 26.5345 -21 1
Cu 418.898 37.8295 -21 1
Cu 426.898 49.1244 -21 1
Cu 434.898 60.4194 -21 1
Cu 442.898 71.7143 -21 1
Cu 450.898 83.0092 -21 1
Cu 458.898 94.3042 -21 1
Cu 466.898 105.599 -21 1
Cu 474.898 116.894 -21 1
Cu 482.898 128.189 -21 1
Cu 490.898 139.484 -21 1
Cu 498.898 150.779 -21 1
Cu 506.898 162.074 -21 1
Cu 514.898 173.369 -21 1
Cu 515.774 184.664 -21 1
Cu 507.774 195.959 -21 1
Cu 499.774 207.254 -21 1
Cu 491.774 218.549 -21 1
Cu 483.774 229.843 -21 1
Cu 475.774 241.138 -21 1
Cu 467.774 252.433 -21 1
Cu 459.774 263.728 -21 1
Cu 451.774 275.023 -21 1
Cu 443.774 286.318 -21 1
Cu 435.774 297.613 -21 1
Cu 427.774 308.908 -21 1
Cu 419.774 320.203 -21 1
Cu 411.774 331.498 -21 1
Cu 403.774 342.793 -21 1
Cu 395.774 354.088 -21 1
Cu 387.774 365.383 -21 1
Cu 379.774 376.678 -21 1
Cu 371.774 387.973 -21 1
Cu 363.774 399.268 -21 1
Cu 355.774 410.563 -21 1
Cu 347.774 421.857 -21 1
Cu 339.774 433.152 -21 1
Cu 331.774 444.447 -21 1
Cu 323.774 455.742 -21 1
Cu 315.774 467.037 -21 1
Cu 307.774 478.332 -21 1
Cu 299.774 489.627 -21 1
Cu 291.774 500.922 -21 1
Cu 283.774 512.217 -21 1
Cu 275.774 523.512 -21 1
Cu 267.774 534.807 -21 1
Cu 259.774 546.102 -21 1
Cu 251.774 550.993 -21 1
Cu 243.774 539.698 -21 1
Cu 235.774 528.403 -21 1
Cu 227.774 517.108 -21 1
Cu 219.774 505.813 -21 1
Cu 211.774 494.518 -21 1
Cu 203.774 483.223 -21 1
Cu 195.774 471.928 -21 1
Cu 531.87 190.175 -21 1
Cu 523.87 201.47 -21 1
Cu 515.87 212.765 -21 1
Cu 507.87 224.06 -21 1
Cu 499.87 235.355 -21 1
Cu 491.87 246.65 -21 1
Cu 483.87 257.945 -21 1
Cu 475.87 269.24 -21 1
Cu 467.87 280.535 -21 1
Cu 459.87 291.83 -21 1
Cu 451.87 303.125 -21 1
Cu 443.87 314.42 -21 1
Cu 435.87 325.715 -21 1
Cu 427.87 337.01 -21 1
Cu 419.87 348.305 -21 1
Cu 411.87 359.6 -21 1
Cu 403.87 370.895 -21 1
Cu 395.87 382.189 -21 1
Cu 387.87 393.484 -21 1
Cu 379.87 404.779 -21 1
Cu 371.87 416.074 -21 1
Cu 363.87 427.369 -21 1
Cu 355.87 438.664 -21 1
Cu 347.87 449.959 -21 1
Cu 339.87 461.254 -21 1
Cu 331.87 472.549 -21 1
Cu 323.87 483.844 -21 1
Cu 315.87 495.139 -21 1
Cu 307.87 506.434 -21 1
Cu 299.87 517.729 -21 1
Cu 291.87 529.024 -21 1
Cu 283.87 540.319 -21 1
Cu 275.87 551.614 -21 1
Cu 267.87 562.908 -21 1
Cu 259.87 574.203 -21 1
Cu 251.87 579.366 -21 1
Cu 243.87 568.071 -21 1
Cu 235.87 556.776 -21 1
Cu 227.87 545.481 -21 1
Cu 219.87 534.186 -21 1
Cu 211.87 522.891 -21 1
Cu 203.87 511.596 -21 1
Cu 195.87 500.301 -21 1
Cu 187.87 489.006 -21 1
Cu 179.87 477.711 -21 1
Cu 171.87 466.416 -21 1
Cu 163.87 455.121 -21 1
Cu 155.87 443.826 -21 1
Cu 147.87 432.531 -21 1
Cu 139.87 421.236 -21 1
Cu 131.87 409.942 -21 1
Cu 123.87 398.647 -21 1
Cu 115.87 387.352 -21 1
Cu 107.87 376.057 -21 1
Cu 99.8704 364.762 -21 1
Cu 91.8704 353.467 -21 1
Cu 83.8704 342.172 -21 1
Cu 75.8704 330.877 -21 1
Cu 67.8704 319.582 -21 1
Cu 59.8704 308.287 -21 1
Cu 51.8704 296.992 -21 1
Cu 43.8704 285.697 -21 1
Cu 35.8704 274.402 -21 1
Cu 27.8704 263.107 -21 1
Cu 19.8704 251.812 -21 1
Cu 11.8704 240.517 -21 1
Cu 3.87039 229.222 -21 1
Cu -4.12961 217.928 -21 1
Cu -12.1296 206.633 -21 1
Cu -20.1296 195.338 -21 1
Cu -28.1296 184.043 -21 1
Cu -26.3734 172.748 -21 1
Cu -18.3734 161.453 -21 1
Cu -10.3734 150.158 -21 1
Cu -2.37339 138.863 -21 1
Cu 5.62661 127.568 -21 1
Cu 13.6266 116.273 -21 1
Cu 21.6266 104.978 -21 1
Cu 29.6266 93.6832 -21 1
Cu 37.6266 82.3882 -21 1
Cu 45.6266 71.0933 -21 1
Cu 53.6266 59.7983 -21 1
Cu 61.6266 48.5034 -21 1
Cu 69.6266 37.2085 -21 1
Cu 77.6266 25.9135 -21 1
Cu 85.6266 14.6186 -21 1
Cu 93.6266 3.32365 -21 1
Cu 101.627 -7.9713 -21 1
Cu 109.627 -19.2662 -21 1
Cu 117.627 -30.5612 -21 1
Cu 125.627 -41.8561 -21 1
Cu 133.627 -53.1511 -21 1
Cu 141.627 -64.446 -21 1
Cu 149.627 -75.7409 -21 1
Cu 157.627 -87.0359 -21 1
Cu 165.627 -98.3308 -21 1
Cu 173.627 -109.626 -21 1
Cu 181.627 -120.921 -21 1
Cu 189.627 -132.216 -21 1
Cu 197.627 -143.511 -21 1
Cu 205.627 -154.806 -21 1
Cu 213.627 -166.1 -21 1
Cu 221.627 -177.395 -21 1
Cu 229.627 -188.69 -21 1
Cu 237.627 -199.985 -21 1
Cu 245.627 -211.28 -21 1
Cu 253.627 -222.575 -21 1
Cu 261.627 -212.454 -21 1
Cu 269.627 -201.159 -21 1
Cu 277.627 -189.864 -21 1
Cu 285.627 -178.569 -21 1
Cu 293.627 -167.274 -21 1
Cu 301.627 -155.979 -21 1
Cu 309.627 -144.684 -21 1
Cu 317.627 -133.389 -21 1
Cu 325.627 -122.094 -21 1
Cu 333.627 -110.799 -21 1
Cu 341.627 -99.5045 -21 1
Cu 349.627 -88.2095 -21 1
Cu 357.627 -76.9146 -21 1
Cu 365.627 -65.6197 -21 1
Cu 373.627 -54.3247 -21 1
Cu 381.627 -43.0298 -21 1
Cu 389.627 -31.7348 -21 1
Cu 397.627 -20.4399 -21 1
Cu 405.627 -9.14496 -21 1
Cu 413.627 2.14998 -21 1
Cu 421.627 13.4449 -21 1
Cu 429.627 24.7399 -21 1
Cu 437.627 36.0348 -21 1
Cu 445.627 47.3297 -21 1
Cu 453.627 58.6247 -21 1
Cu 461.627 69.9196 -21 1
Cu 469.627 81.2146 -21 1
Cu 477.627 92.5095 -21 1
Cu 485.627 103.804 -21 1
Cu 493.627 115.099 -21 1
Cu 501.627 126.394 -21 1
Cu 509.627 137.689 -21 1
Cu 517.627 148.984 -21 1
Cu 525.627 160.279 -21 1
Cu 533.627 171.574 -21 1
Cu 537.045 182.869 -21 1
Cu 164.527 -125.016 -21 1
Cu 172.527 -136.311 -21 1
Cu 180.527 -147.606 -21 1
Cu 188.527 -158.9 -21 1
Cu 196.527 -170.195 -21 1
Cu 204.527 -181.49 -21 1
Cu 212.527 -192.785 -21 1
Cu 220.527 -204.08 -21 1
Cu 228.527 -215.375 -21 1
Cu 236.527 -226.67 -21 1
Cu 244.527 -237.965 -21 1
Cu 252.527 -249.26 -21 1
Cu 260.527 -242.244 -21 1
Cu 268.527 -230.949 -21 1
Cu 276.527 -219.654 -21 1
Cu 284.527 -208.359 -21 1
Cu 292.527 -197.064 -21 1
Cu 300.527 -185.769 -21 1
Cu 308.527 -174.474 -21 1
Cu 316.527 -163.179 -21 1
Cu 324.527 -151.884 -21 1
Cu 332.527 -140.589 -21 1
Cu 340.527 -129.294 -21 1
Cu 348.527 -117.999 -21 1
Cu 356.527 -106.704 -21 1
Cu 364.527 -95.4096 -21 1
Cu 372.527 -84.1146 -21 1
Cu 380.527 -72.8197 -21 1
Cu 388.527 -61.5247 -21 1
Cu 396.527 -50.2298 -21 1
Cu 404.527 -38.9348 -21 1
Cu 412.527 -27.6399 -21 1
Cu 420.527 -16.345 -21 1
Cu 428.527 -5.05003 -21 1
Cu 436.527 6.24492 -21 1
Cu 444.527 17.5399 -21 1
Cu 452.527 28.8348 -21 1
Cu 460.527 40.1297 -21 1
Cu 468.527 51.4247 -21 1
Cu 476.527 62.7196 -21 1
Cu 484.527 74.0146 -21 1
Cu 492.527 85.3095 -21 1
Cu 500.527 96.6044 -21 1
Cu 508.527 107.899 -21 1
Cu 516.527 119.194 -21 1
Cu 524.527 130.489 -21 1
Cu 532.527 141.784 -21 1
Cu 540.527 153.079 -21 1
Cu 548.527 164.374 -21 1
Cu 556.527 175.669 -21 1
Cu 554.145 186.964 -21 1
Cu 546.145 198.259 -21 1
Cu 538.145 209.554 -21 1
Cu 530.145 220.849 -21 1
Cu 522.145 232.144 -21 1
Cu 514.145 243.439 -21 1
Cu 506.145 254.734 -21 1
Cu 498.145 266.029 -21 1
Cu 490.145 277.323 -21 1
Cu 482.145 288.618 -21 1
Cu 474.145 299.913 -21 1
Cu 466.145 311.208 -21 1
Cu 458.145 322.503 -21 1
Cu 450.145 333.798 -21 1
Cu 442.145 345.093 -21 1
Cu 434.145 356.388 -21 1
Cu 426.145 367.683 -21 1
Cu 418.145 378.978 -21 1
Cu 410.145 390.273 -21 1
Cu 402.145 401.568 -21 1
Cu 394.145 412.863 -21 1
Cu 386.145 424.158 -21 1
Cu 378.145 435.453 -21 1
Cu 370.145 446.748 -21 1
Cu 362.145 458.043 -21 1
Cu 354.145 469.337 -21 1
Cu 346.145 480.632 -21 1
Cu 338.145 491.927 -21 1
Cu 330.145 503.222 -21 1
Cu 322.145 514.517 -21 1
Cu 314.145 525.812 -21 1
Cu 306.145 537.107 -21 1
Cu 298.145 548.402 -21 1
Cu 290.145 559.697 -21 1
Cu 282.145 570.992 -21 1
Cu 274.145 582.287 -21 1
Cu 266.145 593.582 -21 1
Cu 258.145 604.877 -21 1
Cu 250.145 605.167 -21 1
Cu 242.145 593.872 -21 1
Cu 234.145 582.577 -21 1
Cu 226.145 571.282 -21 1
Cu 218.145 559.987 -21 1
Cu 210.145 548.692 -21 1
Cu 202.145 537.397 -21 1
Cu 194.145 526.102 -21 1
Cu 186.145 514.807 -21 1
Cu 178.145 503.513 -21 1
Cu 170.145 492.218 -21 1
Cu 162.145 480.923 -21 1
Cu 154.145 469.628 -21 1
Cu 146.145 458.333 -21 1
Cu 138.145 447.038 -21 1
Cu 130.145 435.743 -21 1
Cu 122.145 424.448 -21 1
Cu 114.145 413.153 -21 1
Cu 106.145 401.858 -21 1
Cu 98.145 390.563 -21 1
Cu 90.145 379.268 -21 1
Cu 82.145 367.973 -21 1
Cu 74.145 356.678 -21 1
Cu 66.145 345.383 -21 1
Cu 58.145 334.088 -21 1
Cu 50.145 322.793 -21 1
Cu 42.145 311.499 -21 1
Cu 34.145 300.204 -21 1
Cu 26.145 288.909 -21 1
Cu 18.145 277.614 -21 1
Cu 10.145 266.319 -21 1
Cu 2.14503 255.024 -21 1
Cu -5.85497 243.729 -21 1
Cu -13.855 232.434 -21 1
Cu -21.855 221.139 -21 1
Cu -29.855 209.844 -21 1
Cu -37.855 198.549 -21 1
Cu -45.855 187.254 -21 1
Cu -48.648 175.959 -21 1
Cu -40.648 164.664 -21 1
Cu -32.648 153.369 -21 1
Cu -24.648 142.074 -21 1
Cu -16.648 130.779 -21 1
Cu -8.64802 119.485 -21 1
Cu -0.648023 108.19 -21 1
Cu 7.35198 96.8947 -21 1
Cu 15.352 85.5997 -21 1
Cu 23.352 74.3048 -21 1
Cu 31.352 63.0098 -21 1
Cu 39.352 51.7149 -21 1
Cu 47.352 40.42 -21 1
Cu 55.352 29.125 -21 1
Cu 63.352 17.8301 -21 1
Cu 71.352 6.53513 -21 1
Cu 79.352 -4.75981 -21 1
Cu 87.352 -16.0548 -21 1
Cu 95.352 -27.3497 -21 1
Cu 103.352 -38.6446 -21 1
Cu 111.352 -49.9396 -21 1
Cu 119.352 -61.2345 -21 1
Cu 127.352 -72.5295 -21 1
Cu 135.352 -83.8244 -21 1
Cu 143.352 -95.1193 -21 1
Cu 151.352 -106.414 -21 1
Cu 159.352 -117.709 -21 1
Cu 172.373 523.601 -21 1
Cu 164.373 512.306 -21 1
Cu 156.373 501.011 -21 1
Cu 148.373 489.716 -21 1
Cu 140.373 478.421 -21 1
Cu 132.373 467.126 -21 1
Cu 124.373 455.831 -21 1
Cu 116.373 444.536 -21 1
Cu 108.373 433.242 -21 1
Cu 100.373 421.947 -21 1
Cu 92.3734 410.652 -21 1
Cu 84.3734 399.357 -21 1
Cu 76.3734 388.062 -21 1
Cu 68.3734 376.767 -21 1
Cu 60.3734 365.472 -21 1
Cu 52.3734 354.177 -21 1
Cu 44.3734 342.882 -21 1
Cu 36.3734 331.587 -21 1
Cu 28.3734 320.292 -21 1
Cu 20.3734 308.997 -21 1
Cu 12.3734 297.702 -21 1
Cu 4.37339 286.407 -21 1
Cu -3.62661 275.112 -21 1
Cu -11.6266 263.817 -21 1
Cu -19.6266 252.523 -21 1
Cu -27.6266 241.228 -21 1
Cu -35.6266 229.933 -21 1
Cu -43.6266 218.638 -21 1
Cu -51.6266 207.343 -21 1
Cu -59.6266 196.048 -21 1
Cu -67.6266 184.753 -21 1
Cu -66.8764 173.458 -21 1
Cu -58.8764 162.163 -21 1
Cu -50.8764 150.868 -21 1
Cu -42.8764 139.573 -21 1
Cu -34.8764 128.278 -21 1
Cu -26.8764 116.983 -21 1
Cu -18.8764 105.688 -21 1
Cu -10.8764 94.3933 -21 1
Cu -2.87638 83.0984 -21 1
Cu 5.12362 71.8035 -21 1
Cu 13.1236 60.5085 -21 1
Cu 21.1236 49.2136 -21 1
Cu 29.1236 37.9186 -21 1
Cu 37.1236 26.6237 -21 1
Cu 45.1236 15.3287 -21 1
Cu 53.1236 4.03381 -21 1
Cu 61.1236 -7.26113 -21 1
Cu 69.1236 -18.5561 -21 1
Cu 77.1236 -29.851 -21 1
Cu 85.1236 -41.146 -21 1
Cu 93.1236 -52.4409 -21 1
Cu 101.124 -63.7358 -21 1
Cu 109.124 -75.0308 -21 1
Cu 117.124 -86.3257 -21 1
Cu 125.124 -97.6207 -21 1
Cu 133.124 -108.916 -21 1
Cu 141.124 -120.211 -21 1
Cu 149.124 -131.505 -21 1
Cu 157.124 -142.8 -21 1
Cu 165.124 -154.095 -21 1
Cu 173.124 -165.39 -21 1
Cu 181.124 -176.685 -21 1
Cu 189.124 -187.98 -21 1
Cu 197.124 -199.275 -21 1
Cu 205.124 -210.57 -21 1
Cu 213.124 -221.865 -21 1
Cu 221.124 -233.16 -21 1
Cu 229.124 -244.455 -21 1
Cu 237.124 -255.75 -21 1
Cu 245.124 -267.045 -21 1
Cu 253.124 -278.34 -21 1
Cu 261.124 -269.639 -21 1
Cu 269.124 -258.344 -21 1
Cu 277.124 -247.049 -21 1
Cu 285.124 -235.754 -21 1
Cu 293.124 -224.459 -21 1
Cu 301.124 -213.164 -21 1
Cu 309.124 -201.869 -21 1
Cu 317.124 -190.574 -21 1
Cu 325.124 -179.279 -21 1
Cu 333.124 -167.984 -21 1
Cu 341.124 -156.689 -21 1
Cu 349.124 -145.394 -21 1
Cu 357.124 -134.099 -21 1
Cu 365.124 -122.805 -21 1
Cu 373.124 -111.51 -21 1
Cu 381.124 -100.215 -21 1
Cu 389.124 -88.9197 -21 1
Cu 397.124 -77.6248 -21 1
Cu 405.124 -66.3298 -21 1
Cu 413.124 -55.0349 -21 1
Cu 421.124 -43.7399 -21 1
Cu 429.124 -32.445 -21 1
Cu 437.124 -21.1501 -21 1
Cu 445.124 -9.85512 -21 1
Cu 453.124 1.43982 -21 1
Cu 461.124 12.7348 -21 1
Cu 469.124 24.0297 -21 1
Cu 477.124 35.3246 -21 1
Cu 485.124 46.6196 -21 1
Cu 493.124 57.9145 -21 1
Cu 501.124 69.2095 -21 1
Cu 509.124 80.5044 -21 1
Cu 517.124 91.7993 -21 1
Cu 525.124 103.094 -21 1
Cu 533.124 114.389 -21 1
Cu 541.124 125.684 -21 1
Cu 549.124 136.979 -21 1
Cu 557.124 148.274 -21 1
Cu 565.124 159.569 -21 1
Cu 573.124 170.864 -21 1
Cu 577.548 182.159 -21 1
Cu 569.548 193.454 -21 1
Cu 561.548 204.749 -21 1
Cu 553.548 216.044 -21 1
Cu 545.548 227.339 -21 1
Cu 537.548 238.634 -21 1
Cu 529.548 249.929 -21 1
Cu 521.548 261.223 -21 1
Cu 513.548 272.518 -21 1
Cu 505.548 283.813 -21 1
Cu 497.548 295.108 -21 1
Cu 489.548 306.403 -21 1
Cu 481.548 317.698 -21 1
Cu 473.548 328.993 -21 1
Cu 465.548 340.288 -21 1
Cu 457.548 351.583 -21 1
Cu 449.548 362.878 -21 1
Cu 441.548 374.173 -21 1
Cu 433.548 385.468 -21 1
Cu 425.548 396.763 -21 1
Cu 417.548 408.058 -21 1
Cu 409.548 419.353 -21 1
Cu 401.548 430.648 -21 1
Cu 393.548 441.943 -21 1
Cu 385.548 453.237 -21 1
Cu 377.548 464.532 -21 1
Cu 369.548 475.827 -21 1
Cu 361.548 487.122 -21 1
Cu 353.548 498.417 -21 1
Cu 345.548 509.712 -21 1
Cu 337.548 521.007 -21 1
Cu 329.548 532.302 -21 1
Cu 321.548 543.597 -21 1
Cu 313.548 554.892 -21 1
Cu 305.548 566.187 -21 1
Cu 297.548 577.482 -21 1
Cu 289.548 588.777 -21 1
Cu 281.548 600.072 -21 1
Cu 273.548 611.367 -21 1
Cu 265.548 622.662 -21 1
Cu 257.548 633.957 -21 1
Cu 249.548 632.562 -21 1
Cu 241.548 621.267 -21 1
Cu 233.548 609.972 -21 1
Cu 225.548 598.677 -21 1
Cu 217.548 587.382 -21 1
Cu 209.548 576.087 -21 1
Cu 201.548 564.792 -21 1
Cu 193.548 553.497 -21 1
Cu 185.548 542.202 -21 1
Cu 177.548 530.907 -21 1
Cu 161.578 536.597 -21 1
Cu 153.578 525.302 -21 1
Cu 145.578 514.007 -21 1
Cu 137.578 502.712 -21 1
Cu 129.578 491.417 -21 1
Cu 121.578 480.122 -21 1
Cu 113.578 468.827 -21 1
Cu 105.578 457.532 -21 1
Cu 97.5779 446.237 -21 1
Cu 89.5779 434.942 -21 1
Cu 81.5779 423.647 -21 1
Cu 73.5779 412.352 -21 1
Cu 65.5779 401.057 -21 1
Cu 57.5779 389.762 -21 1
Cu 49.5779 378.468 -21 1
Cu 41.5779 367.173 -21 1
Cu 33.5779 355.878 -21 1
Cu 25.5779 344.583 -21 1
Cu 17.5779 333.288 -21 1
Cu 9.57795 321.993 -21 1
Cu 1.57795 310.698 -21 1
Cu -6.42205 299.403 -21 1
Cu -14.4221 288.108 -21 1
Cu -22.4221 276.813 -21 1
Cu -30.4221 265.518 -21 1
Cu -38.4221 254.223 -21 1
Cu -46.4221 242.928 -21 1
Cu -54.4221 231.633 -21 1
Cu -62.4221 220.338 -21 1
Cu -70.4221 209.043 -21 1
Cu -78.4221 197.748 -21 1
Cu -86.4221 186.454 -21 1
Cu -88.0809 175.159 -21 1
Cu -80.0809 163.864 -21 1
Cu -72.0809 152.569 -21 1
Cu -64.0809 141.274 -21 1
Cu -56.0809 129.979 -21 1
Cu -48.0809 118.684 -21 1
Cu -40.0809 107.389 -21 1
Cu -32.0809 96.094 -21 1
Cu -24.0809 84.7991 -21 1
Cu -16.0809 73.5041 -21 1
Cu -8.08094 62.2092 -21 1
Cu -0.0809427 50.9142 -21 1
Cu 7.91906 39.6193 -21 1
Cu 15.9191 28.3244 -21 1
Cu 23.9191 17.0294 -21 1
Cu 31.9191 5.73449 -21 1
Cu 39.9191 -5.56045 -21 1
Cu 47.9191 -16.8554 -21 1
Cu 55.9191 -28.1503 -21 1
Cu 63.9191 -39.4453 -21 1
Cu 71.9191 -50.7402 -21 1
Cu 79.9191 -62.0352 -21 1
Cu 87.9191 -73.3301 -21 1
Cu 95.9191 -84.625 -21 1
Cu 103.919 -95.92 -21 1
Cu 111.919 -107.215 -21 1
Cu 119.919 -118.51 -21 1
Cu 127.919 -129.805 -21 1
Cu 135.919 -141.1 -21 1
Cu 143.919 -152.395 -21 1
Cu 151.919 -163.69 -21 1
Cu 159.919 -174.985 -21 1
Cu 167.919 -186.28 -21 1
Cu 175.919 -197.574 -21 1
Cu 183.919 -208.869 -21 1
Cu 191.919 -220.164 -21 1
Cu 199.919 -231.459 -21 1
Cu 207.919 -242.754 -21 1
Cu 215.919 -254.049 -21 1
Cu 223.919 -265.344 -21 1
Cu 231.919 -276.639 -21 1
Cu 239.919 -287.934 -21 1
Cu 247.919 -299.229 -21 1
Cu 255.919 -305.224 -21 1
Cu 263.919 -293.929 -21 1
Cu 271.919 -282.634 -21 1
Cu 279.919 -271.339 -21 1
Cu 287.919 -260.044 -21 1
Cu 295.919 -248.75 -21 1
Cu 303.919 -237.455 -21 1
Cu 311.919 -226.16 -21 1
Cu 319.919 -214.865 -21 1
Cu 327.919 -203.57 -21 1
Cu 335.919 -192.275 -21 1
Cu 343.919 -180.98 -21 1
Cu 351.919 -169.685 -21 1
Cu 359.919 -158.39 -21 1
Cu 367.919 -147.095 -21 1
Cu 375.919 -135.8 -21 1
Cu 383.919 -124.505 -21 1
Cu 391.919 -113.21 -21 1
Cu 399.919 -101.915 -21 1
Cu 407.919 -90.6204 -21 1
Cu 415.919 -79.3254 -21 1
Cu 423.919 -68.0305 -21 1
Cu 431.919 -56.7356 -21 1
Cu 439.919 -45.4406 -21 1
Cu 447.919 -34.1457 -21 1
Cu 455.919 -22.8507 -21 1
Cu 463.919 -11.5558 -21 1
Cu 471.919 -0.260857 -21 1
Cu 479.919 11.0341 -21 1
Cu 487.919 22.329 -21 1
Cu 495.919 33.624 -21 1
Cu 503.919 44.9189 -21 1
Cu 511.919 56.2138 -21 1
Cu 519.919 67.5088 -21 1
Cu 527.919 78.8037 -21 1
Cu 535.919 90.0987 -21 1
Cu 543.919 101.394 -21 1
Cu 551.919 112.689 -21 1
Cu 559.919 123.983 -21 1
Cu 567.919 135.278 -21 1
Cu 575.919 146.573 -21 1
Cu 583.919 157.868 -21 1
Cu 591.919 169.163 -21 1
Cu 598.753 180.458 -21 1
Cu 590.753 191.753 -21 1
Cu 582.753 203.048 -21 1
Cu 574.753 214.343 -21 1
Cu 566.753 225.638 -21 1
Cu 558.753 236.933 -21 1
Cu 550.753 248.228 -21 1
Cu 542.753 259.523 -21 1
Cu 534.753 270.818 -21 1
Cu 526.753 282.113 -21 1
Cu 518.753 293.408 -21 1
Cu 510.753 304.703 -21 1
Cu 502.753 315.997 -21 1
Cu 494.753 327.292 -21 1
Cu 486.753 338.587 -21 1
Cu 478.753 349.882 -21 1
Cu 470.753 361.177 -21 1
Cu 462.753 372.472 -21 1
Cu 454.753 383.767 -21 1
Cu 446.753 395.062 -21 1
Cu 438.753 406.357 -21 1
Cu 430.753 417.652 -21 1
Cu 422.753 428.947 -21 1
Cu 414.753 440.242 -21 1
Cu 406.753 451.537 -21 1
Cu 398.753 462.832 -21 1
Cu 390.753 474.127 -21 1
Cu 382.753 485.422 -21 1
Cu 374.753 496.717 -21 1
Cu 366.753 508.011 -21 1
Cu 358.753 519.306 -21 1
Cu 350.753 530.601 -21 1
Cu 342.753 541.896 -21 1
Cu 334.753 553.191 -21 1
Cu 326.753 564.486 -21 1
Cu 318.753 575.781 -21 1
Cu 310.753 587.076 -21 1
Cu 302.753 598.371 -21 1
Cu 294.753 609.666 -21 1
Cu 286.753 620.961 -21 1
Cu 278.753 632.256 -21 1
Cu 270.753 643.551 -21 1
Cu 262.753 654.846 -21 1
Cu 254.753 666.141 -21 1
Cu 246.753 656.853 -21 1
Cu 238.753 645.558 -21 1
Cu 230.753 634.263 -21 1
Cu 222.753 622.968 -21 1
Cu 214.753 611.673 -21 1
Cu 206.753 600.378 -21 1
Cu 198.753 589.083 -21 1
Cu 190.753 577.788 -21 1
Cu 182.753 566.493 -21 1
Cu 174.753 555.198 -21 1
Cu 166.753 543.903 -21 1
Cu 128.131 517.611 -21 1
Cu 120.131 506.316 -21 1
Cu 112.131 495.021 -21 1
Cu 104.131 483.726 -21 1
Cu 96.1306 472.431 -21 1
Cu 88.1306 461.136 -21 1
Cu 80.1306 449.841 -21 1
Cu 72.1306 438.546 -21 1
Cu 64.1306 427.251 -21 1
Cu 56.1306 415.956 -21 1
Cu 48.1306 404.661 -21 1
Cu 40.1306 393.367 -21 1
Cu 32.1306 382.072 -21 1
Cu 24.1306 370.777 -21 1
Cu 16.1306 359.482 -21 1
Cu 8.13062 348.187 -21 1
Cu 0.130625 336.892 -21 1
Cu -7.86938 325.597 -21 1
Cu -15.8694 314.302 -21 1
Cu -23.8694 303.007 -21 1
Cu -31.8694 291.712 -21 1
Cu -39.8694 280.417 -21 1
Cu -47.8694 269.122 -21 1
Cu -55.8694 257.827 -21 1
Cu -63.8694 246.532 -21 1
Cu -71.8694 235.237 -21 1
Cu -79.8694 223.942 -21 1
Cu -87.8694 212.647 -21 1
Cu -95.8694 201.353 -21 1
Cu -103.869 190.058 -21 1
Cu -110.634 178.763 -21 1
Cu -102.634 167.468 -21 1
Cu -94.6336 156.173 -21 1
Cu -86.6336 144.878 -21 1
Cu -78.6336 133.583 -21 1
Cu -70.6336 122.288 -21 1
Cu -62.6336 110.993 -21 1
Cu -54.6336 99.6981 -21 1
Cu -46.6336 88.4031 -21 1
Cu -38.6336 77.1082 -21 1
Cu -30.6336 65.8132 -21 1
Cu -22.6336 54.5183 -21 1
Cu -14.6336 43.2233 -21 1
Cu -6.63362 31.9284 -21 1
Cu 1.36638 20.6335 -21 1
Cu 9.36638 9.33853 -21 1
Cu 17.3664 -1.95641 -21 1
Cu 25.3664 -13.2514 -21 1
Cu 33.3664 -24.5463 -21 1
Cu 41.3664 -35.8412 -21 1
Cu 49.3664 -47.1362 -21 1
Cu 57.3664 -58.4311 -21 1
Cu 65.3664 -69.7261 -21 1
Cu 73.3664 -81.021 -21 1
Cu 81.3664 -92.3159 -21 1
Cu 89.3664 -103.611 -21 1
Cu 97.3664 -114.906 -21 1
Cu 105.366 -126.201 -21 1
Cu 113.366 -137.496 -21 1
Cu 121.366 -148.791 -21 1
Cu 129.366 -160.086 -21 1
Cu 137.366 -171.381 -21 1
Cu 145.366 -182.675 -21 1
Cu 153.366 -193.97 -21 1
Cu 161.366 -205.265 -21 1
Cu 169.366 -216.56 -21 1
Cu 177.366 -227.855 -21 1
Cu 185.366 -239.15 -21 1
Cu 193.366 -250.445 -21 1
Cu 201.366 -261.74 -21 1
Cu 209.366 -273.035 -21 1
Cu 217.366 -284.33 -21 1
Cu 225.366 -295.625 -21 1
Cu 233.366 -306.92 -21 1
Cu 241.366 -318.215 -21 1
Cu 265.366 -320.123 -21 1
Cu 273.366 -308.828 -21 1
Cu 281.366 -297.533 -21 1
Cu 289.366 -286.238 -21 1
Cu 297.366 -274.943 -21 1
Cu 305.366 -263.649 -21 1
Cu 313.366 -252.354 -21 1
Cu 321.366 -241.059 -21 1
Cu 329.366 -229.764 -21 1
Cu 337.366 -218.469 -21 1
Cu 345.366 -207.174 -21 1
Cu 353.366 -195.879 -21 1
Cu 361.366 -184.584 -21 1
Cu 369.366 -173.289 -21 1
Cu 377.366 -161.994 -21 1
Cu 385.366 -150.699 -21 1
Cu 393.366 -139.404 -21 1
Cu 401.366 -128.109 -21 1
Cu 409.366 -116.814 -21 1
Cu 417.366 -105.519 -21 1
Cu 425.366 -94.2244 -21 1
Cu 433.366 -82.9295 -21 1
Cu 441.366 -71.6345 -21 1
Cu 449.366 -60.3396 -21 1
Cu 457.366 -49.0447 -21 1
Cu 465.366 -37.7497 -21 1
Cu 473.366 -26.4548 -21 1
Cu 481.366 -15.1598 -21 1
Cu 489.366 -3.8649 -21 1
Cu 497.366 7.43004 -21 1
Cu 505.366 18.725 -21 1
Cu 513.366 30.0199 -21 1
Cu 521.366 41.3149 -21 1
Cu 529.366 52.6098 -21 1
Cu 537.366 63.9047 -21 1
Cu 545.366 75.1997 -21 1
Cu 553.366 86.4946 -21 1
Cu 561.366 97.7896 -21 1
Cu 569.366 109.085 -21 1
Cu 577.366 120.379 -21 1
Cu 585.366 131.674 -21 1
Cu 593.366 142.969 -21 1
Cu 601.366 154.264 -21 1
Cu 609.366 165.559 -21 1
Cu 617.366 176.854 -21 1
Cu 613.306 188.149 -21 1
Cu 605.306 199.444 -21 1
Cu 597.306 210.739 -21 1
Cu 589.306 222.034 -21 1
Cu 581.306 233.329 -21 1
Cu 573.306 244.624 -21 1
Cu 565.306 255.919 -21 1
Cu 557.306 267.214 -21 1
Cu 549.306 278.509 -21 1
Cu 541.306 289.804 -21 1
Cu 533.306 301.099 -21 1
Cu 525.306 312.393 -21 1
Cu 517.306 323.688 -21 1
Cu 509.306 334.983 -21 1
Cu 501.306 346.278 -21 1
Cu 493.306 357.573 -21 1
Cu 485.306 368.868 -21 1
Cu 477.306 380.163 -21 1
Cu 469.306 391.458 -21 1
Cu 461.306 402.753 -21 1
Cu 453.306 414.048 -21 1
Cu 445.306 425.343 -21 1
Cu 437.306 436.638 -21 1
Cu 429.306 447.933 -21 1
Cu 421.306 459.228 -21 1
Cu 413.306 470.523 -21 1
Cu 405.306 481.818 -21 1
Cu 397.306 493.112 -21 1
Cu 389.306 504.407 -21 1
Cu 381.306 515.702 -21 1
Cu 373.306 526.997 -21 1
Cu 365.306 538.292 -21 1
Cu 357.306 549.587 -21 1
Cu 349.306 560.882 -21 1
Cu 341.306 572.177 -21 1
Cu 333.306 583.472 -21 1
Cu 325.306 594.767 -21 1
Cu 317.306 606.062 -21 1
Cu 309.306 617.357 -21 1
Cu 301.306 628.652 -21 1
Cu 293.306 639.947 -21 1
Cu 285.306 651.242 -21 1
Cu 277.306 662.537 -21 1
Cu 269.306 673.832 -21 1
Cu 237.306 671.752 -21 1
Cu 229.306 660.457 -21 1
Cu 221.306 649.162 -21 1
Cu 213.306 637.867 -21 1
Cu 205.306 626.572 -21 1
Cu 197.306 615.277 -21 1
Cu 189.306 603.982 -21 1
Cu 181.306 592.687 -21 1
Cu 173.306 581.392 -21 1
Cu 165.306 570.097 -21 1
Cu 157.306 558.802 -21 1
Cu 149.306 547.507 -21 1
Cu 141.306 536.212 -21 1
Cu 133.306 524.917 -21 1
Cu 477.255 -49.2021 -21 1
Cu 485.255 -37.9071 -21 1
Cu 493.255 -26.6122 -21 1
Cu 501.255 -15.3173 -21 1
Cu 509.255 -4.02232 -21 1
Cu 517.255 7.27262 -21 1
Cu 525.255 18.5676 -21 1
Cu 533.255 29.8625 -21 1
Cu 541.255 41.1574 -21 1
Cu 549.255 52.4524 -21 1
Cu 557.255 63.7473 -21 1
Cu 565.255 75.0423 -21 1
Cu 573.255 86.3372 -21 1
Cu 581.255 97.6321 -21 1
Cu 589.255 108.927 -21 1
Cu 597.255 120.222 -21 1
Cu 605.255 131.517 -21 1
Cu 613.255 142.812 -21 1
Cu 621.255 154.107 -21 1
Cu 629.255 165.402 -21 1
Cu 637.255 176.697 -21 1
Cu 633.417 187.992 -21 1
Cu 625.417 199.287 -21 1
Cu 617.417 210.582 -21 1
Cu 609.417 221.876 -21 1
Cu 601.417 233.171 -21 1
Cu 593.417 244.466 -21 1
Cu 585.417 255.761 -21 1
Cu 577.417 267.056 -21 1
Cu 569.417 278.351 -21 1
Cu 561.417 289.646 -21 1
Cu 553.417 300.941 -21 1
Cu 545.417 312.236 -21 1
Cu 537.417 323.531 -21 1
Cu 529.417 334.826 -21 1
Cu 521.417 346.121 -21 1
Cu 513.417 357.416 -21 1
Cu 505.417 368.711 -21 1
Cu 497.417 380.006 -21 1
Cu 489.417 391.301 -21 1
Cu 481.417 402.596 -21 1
Cu 473.417 413.89 -21 1
Cu 465.417 425.185 -21 1
Cu 457.417 436.48 -21 1
Cu 449.417 447.775 -21 1
Cu 441.417 459.07 -21 1
Cu 433.417 470.365 -21 1
Cu 425.417 481.66 -21 1
Cu 417.417 492.955 -21 1
Cu 409.417 504.25 -21 1
Cu 401.417 515.545 -21 1
Cu 393.417 526.84 -21 1
Cu 385.417 538.135 -21 1
Cu 377.417 549.43 -21 1
Cu 369.417 560.725 -21 1
Cu 361.417 572.02 -21 1
Cu 353.417 583.315 -21 1
Cu 345.417 594.61 -21 1
Cu 337.417 605.904 -21 1
Cu 329.417 617.199 -21 1
Cu 321.417 628.494 -21 1
Cu 313.417 639.789 -21 1
Cu 305.417 651.084 -21 1
Cu 297.417 662.379 -21 1
Cu 289.417 673.674 -21 1
Cu 217.417 671.909 -21 1
Cu 209.417 660.614 -21 1
Cu 201.417 649.319 -21 1
Cu 193.417 638.024 -21 1
Cu 185.417 626.729 -21 1
Cu 177.417 615.434 -21 1
Cu 169.417 604.139 -21 1
Cu 161.417 592.844 -21 1
Cu 153.417 581.549 -21 1
Cu 145.417 570.254 -21 1
Cu 137.417 558.96 -21 1
Cu 129.417 547.665 -21 1
Cu 121.417 536.37 -21 1
Cu 113.417 525.075 -21 1
Cu 105.417 513.78 -21 1
Cu 97.4171 502.485 -21 1
Cu 89.4171 491.19 -21 1
Cu 81.4171 479.895 -21 1
Cu 73.4171 468.6 -21 1
Cu 65.4171 457.305 -21 1
Cu 57.4171 446.01 -21 1
Cu 49.4171 434.715 -21 1
Cu 41.4171 423.42 -21 1
Cu 33.4171 412.125 -21 1
Cu 25.4171 400.83 -21 1
Cu 17.4171 389.535 -21 1
Cu 9.41712 378.24 -21 1
Cu 1.41712 366.946 -21 1
Cu -6.58288 355.651 -21 1
Cu -14.5829 344.356 -21 1
Cu -22.5829 333.061 -21 1
Cu -30.5829 321.766 -21 1
Cu -38.5829 310.471 -21 1
Cu -46.5829 299.176 -21 1
Cu -54.5829 287.881 -21 1
Cu -62.5829 276.586 -21 1
Cu -70.5829 265.291 -21 1
Cu -78.5829 253.996 -21 1
Cu -86.5829 242.701 -21 1
Cu -94.5829 231.406 -21 1
Cu -102.583 220.111 -21 1
Cu -110.583 208.816 -21 1
Cu -118.583 197.521 -21 1
Cu -126.583 186.226 -21 1
Cu -127.92 174.932 -21 1
Cu -119.92 163.637 -21 1
Cu -111.92 152.342 -21 1
Cu -103.92 141.047 -21 1
Cu -95.9201 129.752 -21 1
Cu -87.9201 118.457 -21 1
Cu -79.9201 107.162 -21 1
Cu -71.9201 95.8669 -21 1
Cu -63.9201 84.572 -21 1
Cu -55.9201 73.2771 -21 1
Cu -47.9201 61.9821 -21 1
Cu -39.9201 50.6872 -21 1
Cu -31.9201 39.3922 -21 1
Cu -23.9201 28.0973 -21 1
Cu -15.9201 16.8024 -21 1
Cu -7.92012 5.50742 -21 1
Cu 0.079882 -5.78752 -21 1
Cu 8.07988 -17.0825 -21 1
Cu 16.0799 -28.3774 -21 1
Cu 24.0799 -39.6723 -21 1
Cu 32.0799 -50.9673 -21 1
Cu 40.0799 -62.2622 -21 1
Cu 48.0799 -73.5572 -21 1
Cu 56.0799 -84.8521 -21 1
Cu 64.0799 -96.147 -21 1
Cu 72.0799 -107.442 -21 1
Cu 80.0799 -118.737 -21 1
Cu 88.0799 -130.032 -21 1
Cu 96.0799 -141.327 -21 1
Cu 104.08 -152.622 -21 1
Cu 112.08 -163.917 -21 1
Cu 120.08 -175.212 -21 1
Cu 128.08 -186.507 -21 1
Cu 136.08 -197.802 -21 1
Cu 144.08 -209.096 -21 1
Cu 152.08 -220.391 -21 1
Cu 160.08 -231.686 -21 1
Cu 168.08 -242.981 -21 1
Cu 176.08 -254.276 -21 1
Cu 184.08 -265.571 -21 1
Cu 192.08 -276.866 -21 1
Cu 200.08 -288.161 -21 1
Cu 208.08 -299.456 -21 1
Cu 216.08 -310.751 -21 1
Cu 288.08 -316.292 -21 1
Cu 296.08 -304.997 -21 1
Cu 304.08 -293.702 -21 1
Cu 312.08 -282.407 -21 1
Cu 320.08 -271.112 -21 1
Cu 328.08 -259.817 -21 1
Cu 336.08 -248.522 -21 1
Cu 344.08 -237.228 -21 1
Cu 352.08 -225.933 -21 1
Cu 360.08 -214.638 -21 1
Cu 368.08 -203.343 -21 1
Cu 376.08 -192.048 -21 1
Cu 384.08 -180.753 -21 1
Cu 392.08 -169.458 -21 1
Cu 400.08 -158.163 -21 1
Cu 408.08 -146.868 -21 1
Cu 416.08 -135.573 -21 1
Cu 424.08 -124.278 -21 1
Cu 432.08 -112.983 -21 1
Cu 440.08 -101.688 -21 1
Cu 448.08 -90.3933 -21 1
Cu 456.08 -79.0984 -21 1
Cu 464.08 -67.8034 -21 1
Cu 472.08 -56.5085 -21 1
Cu 197.854 672.526 -21 1
Cu 189.854 661.231 -21 1
Cu 181.854 649.936 -21 1
Cu 173.854 638.641 -21 1
Cu 165.854 627.346 -21 1
Cu 157.854 616.051 -21 1
Cu 149.854 604.756 -21 1
Cu 141.854 593.461 -21 1
Cu 133.854 582.166 -21 1
Cu 125.854 570.871 -21 1
Cu 117.854 559.576 -21 1
Cu 109.854 548.281 -21 1
Cu 101.854 536.986 -21 1
Cu 93.854 525.692 -21 1
Cu 85.854 514.397 -21 1
Cu 77.854 503.102 -21 1
Cu 69.854 491.807 -21 1
Cu 61.854 480.512 -21 1
Cu 53.854 469.217 -21 1
Cu 45.854 457.922 -21 1
Cu 37.854 446.627 -21 1
Cu 29.854 435.332 -21 1
Cu 21.854 424.037 -21 1
Cu 13.854 412.742 -21 1
Cu 5.85403 401.447 -21 1
Cu -2.14597 390.152 -21 1
Cu -10.146 378.857 -21 1
Cu -18.146 367.562 -21 1
Cu -26.146 356.267 -21 1
Cu -34.146 344.973 -21 1
Cu -42.146 333.678 -21 1
Cu -50.146 322.383 -21 1
Cu -58.146 311.088 -21 1
Cu -66.146 299.793 -21 1
Cu -74.146 288.498 -21 1
Cu -82.146 277.203 -21 1
Cu -90.146 265.908 -21 1
Cu -98.146 254.613 -21 1
Cu -106.146 243.318 -21 1
Cu -114.146 232.023 -21 1
Cu -122.146 220.728 -21 1
Cu -130.146 209.433 -21 1
Cu -138.146 198.138 -21 1
Cu -146.146 186.843 -21 1
Cu -148.357 175.548 -21 1
Cu -140.357 164.253 -21 1
Cu -132.357 152.959 -21 1
Cu -124.357 141.664 -21 1
Cu -116.357 130.369 -21 1
Cu -108.357 119.074 -21 1
Cu -100.357 107.779 -21 1
Cu -92.357 96.4838 -21 1
Cu -84.357 85.1889 -21 1
Cu -76.357 73.8939 -21 1
Cu -68.357 62.599 -21 1
Cu -60.357 51.304 -21 1
Cu -52.357 40.0091 -21 1
Cu -44.357 28.7142 -21 1
Cu -36.357 17.4192 -21 1
Cu -28.357 6.12428 -21 1
Cu -20.357 -5.17066 -21 1
Cu -12.357 -16.4656 -21 1
Cu -4.35703 -27.7605 -21 1
Cu 3.64297 -39.0555 -21 1
Cu 11.643 -50.3504 -21 1
Cu 19.643 -61.6454 -21 1
Cu 27.643 -72.9403 -21 1
Cu 35.643 -84.2352 -21 1
Cu 43.643 -95.5302 -21 1
Cu 51.643 -106.825 -21 1
Cu 59.643 -118.12 -21 1
Cu 67.643 -129.415 -21 1
Cu 75.643 -140.71 -21 1
Cu 83.643 -152.005 -21 1
Cu 91.643 -163.3 -21 1
Cu 99.643 -174.595 -21 1
Cu 107.643 -185.89 -21 1
Cu 115.643 -197.185 -21 1
Cu 123.643 -208.48 -21 1
Cu 131.643 -219.775 -21 1
Cu 139.643 -231.069 -21 1
Cu 147.643 -242.364 -21 1
Cu 155.643 -253.659 -21 1
Cu 163.643 -264.954 -21 1
Cu 171.643 -276.249 -21 1
Cu 179.643 -287.544 -21 1
Cu 187.643 -298.839 -21 1
Cu 195.643 -310.134 -21 1
Cu 307.643 -316.909 -21 1
Cu 315.643 -305.614 -21 1
Cu 323.643 -294.319 -21 1
Cu 331.643 -283.024 -21 1
Cu 339.643 -271.729 -21 1
Cu 347.643 -260.434 -21 1
Cu 355.643 -249.139 -21 1
Cu 363.643 -237.844 -21 1
Cu 371.643 -226.549 -21 1
Cu 379.643 -215.255 -21 1
Cu 387.643 -203.96 -21 1
Cu 395.643 -192.665 -21 1
Cu 403.643 -181.37 -21 1
Cu 411.643 -170.075 -21 1
Cu 419.643 -158.78 -21 1
Cu 427.643 -147.485 -21 1
Cu 435.643 -136.19 -21 1
Cu 443.643 -124.895 -21 1
Cu 451.643 -113.6 -21 1
Cu 459.643 -102.305 -21 1
Cu 467.643 -91.0102 -21 1
Cu 475.643 -79.7152 -21 1
Cu 483.643 -68.4203 -21 1
Cu 491.643 -57.1254 -21 1
Cu 499.643 -45.8304 -21 1
Cu 507.643 -34.5355 -21 1
Cu 515.643 -23.2405 -21 1
Cu 523.643 -11.9456 -21 1
Cu 531.643 -0.650652 -21 1
Cu 539.643 10.6443 -21 1
Cu 547.643 21.9392 -21 1
Cu 555.643 33.2342 -21 1
Cu 563.643 44.5291 -21 1
Cu 571.643 55.8241 -21 1
Cu 579.643 67.119 -21 1
Cu 587.643 78.4139 -21 1
Cu 595.643 89.7089 -21 1
Cu 603.643 101.004 -21 1
Cu 611.643 112.299 -21 1
Cu 619.643 123.594 -21 1
Cu 627.643 134.889 -21 1
Cu 635.643 146.184 -21 1
Cu 643.643 157.479 -21 1
Cu 651.643 168.773 -21 1
Cu 659.029 180.068 -21 1
Cu 651.029 191.363 -21 1
Cu 643.029 202.658 -21 1
Cu 635.029 213.953 -21 1
Cu 627.029 225.248 -21 1
Cu 619.029 236.543 -21 1
Cu 611.029 247.838 -21 1
Cu 603.029 259.133 -21 1
Cu 595.029 270.428 -21 1
Cu 587.029 281.723 -21 1
Cu 579.029 293.018 -21 1
Cu 571.029 304.313 -21 1
Cu 563.029 315.608 -21 1
Cu 555.029 326.903 -21 1
Cu 547.029 338.198 -21 1
Cu 539.029 349.493 -21 1
Cu 531.029 360.787 -21 1
Cu 523.029 372.082 -21 1
Cu 515.029 383.377 -21 1
Cu 507.029 394.672 -21 1
Cu 499.029 405.967 -21 1
Cu 491.029 417.262 -21 1
Cu 483.029 428.557 -21 1
Cu 475.029 439.852 -21 1
Cu 467.029 451.147 -21 1
Cu 459.029 462.442 -21 1
Cu 451.029 473.737 -21 1
Cu 443.029 485.032 -21 1
Cu 435.029 496.327 -21 1
Cu 427.029 507.622 -21 1
Cu 419.029 518.917 -21 1
Cu 411.029 530.212 -21 1
Cu 403.029 541.507 -21 1
Cu 395.029 552.801 -21 1
Cu 387.029 564.096 -21 1
Cu 379.029 575.391 -21 1
Cu 371.029 586.686 -21 1
Cu 363.029 597.981 -21 1
Cu 355.029 609.276 -21 1
Cu 347.029 620.571 -21 1
Cu 339.029 631.866 -21 1
Cu 331.029 643.161 -21 1
Cu 323.029 654.456 -21 1
Cu 315.029 665.751 -21 1
Cu 307.029 677.046 -21 1
Cu 330.44 -312.96 -21 1
Cu 338.44 -301.665 -21 1
Cu 346.44 -290.371 -21 1
Cu 354.44 -279.076 -21 1
Cu 362.44 -267.781 -21 1
Cu 370.44 -256.486 -21 1
Cu 378.44 -245.191 -21 1
Cu 386.44 -233.896 -21 1
Cu 394.44 -222.601 -21 1
Cu 402.44 -211.306 -21 1
Cu 410.44 -200.011 -21 1
Cu 418.44 -188.716 -21 1
Cu 426.44 -177.421 -21 1
Cu 434.44 -166.126 -21 1
Cu 442.44 -154.831 -21 1
Cu 450.44 -143.536 -21 1
Cu 458.44 -132.241 -21 1
Cu 466.44 -120.946 -21 1
Cu 474.44 -109.651 -21 1
Cu 482.44 -98.3566 -21 1
Cu 490.44 -87.0616 -21 1
Cu 498.44 -75.7667 -21 1
Cu 506.44 -64.4717 -21 1
Cu 514.44 -53.1768 -21 1
Cu 522.44 -41.8819 -21 1
Cu 530.44 -30.5869 -21 1
Cu 538.44 -19.292 -21 1
Cu 546.44 -7.99703 -21 1
Cu 554.44 3.29791 -21 1
Cu 562.44 14.5929 -21 1
Cu 570.44 25.8878 -21 1
Cu 578.44 37.1827 -21 1
Cu 586.44 48.4777 -21 1
Cu 594.44 59.7726 -21 1
Cu 602.44 71.0676 -21 1
Cu 610.44 82.3625 -21 1
Cu 618.44 93.6574 -21 1
Cu 626.44 104.952 -21 1
Cu 634.44 116.247 -21 1
Cu 642.44 127.542 -21 1
Cu 650.44 138.837 -21 1
Cu 658.44 150.132 -21 1
Cu 666.44 161.427 -21 1
Cu 674.44 172.722 -21 1
Cu 676.232 184.017 -21 1
Cu 668.232 195.312 -21 1
Cu 660.232 206.607 -21 1
Cu 652.232 217.902 -21 1
Cu 644.232 229.197 -21 1
Cu 636.232 240.492 -21 1
Cu 628.232 251.787 -21 1
Cu 620.232 263.082 -21 1
Cu 612.232 274.376 -21 1
Cu 604.232 285.671 -21 1
Cu 596.232 296.966 -21 1
Cu 588.232 308.261 -21 1
Cu 580.232 319.556 -21 1
Cu 572.232 330.851 -21 1
Cu 564.232 342.146 -21 1
Cu 556.232 353.441 -21 1
Cu 548.232 364.736 -21 1
Cu 540.232 376.031 -21 1
Cu 532.232 387.326 -21 1
Cu 524.232 398.621 -21 1
Cu 516.232 409.916 -21 1
Cu 508.232 421.211 -21 1
Cu 500.232 432.506 -21 1
Cu 492.232 443.801 -21 1
Cu 484.232 455.096 -21 1
Cu 476.232 466.39 -21 1
Cu 468.232 477.685 -21 1
Cu 460.232 488.98 -21 1
Cu 452.232 500.275 -21 1
Cu 444.232 511.57 -21 1
Cu 436.232 522.865 -21 1
Cu 428.232 534.16 -21 1
Cu 420.232 545.455 -21 1
Cu 412.232 556.75 -21 1
Cu 404.232 568.045 -21 1
Cu 396.232 579.34 -21 1
Cu 388.232 590.635 -21 1
Cu 380.232 601.93 -21 1
Cu 372.232 613.225 -21 1
Cu 364.232 624.52 -21 1
Cu 356.232 635.815 -21 1
Cu 348.232 647.11 -21 1
Cu 340.232 658.404 -21 1
Cu 332.232 669.699 -21 1
Cu 180.232 675.884 -21 1
Cu 172.232 664.589 -21 1
Cu 164.232 653.294 -21 1
Cu 156.232 641.999 -21 1
Cu 148.232 630.704 -21 1
Cu 140.232 619.409 -21 1
Cu 132.232 608.114 -21 1
Cu 124.232 596.819 -21 1
Cu 116.232 585.524 -21 1
Cu 108.232 574.229 -21 1
Cu 100.232 562.934 -21 1
Cu 92.2323 551.639 -21 1
Cu 84.2323 540.344 -21 1
Cu 76.2323 529.049 -21 1
Cu 68.2323 517.754 -21 1
Cu 60.2323 506.46 -21 1
Cu 52.2323 495.165 -21 1
Cu 44.2323 483.87 -21 1
Cu 36.2323 472.575 -21 1
Cu 28.2323 461.28 -21 1
Cu 20.2323 449.985 -21 1
Cu 12.2323 438.69 -21 1
Cu 4.23234 427.395 -21 1
Cu -3.76766 416.1 -21 1
Cu -11.7677 404.805 -21 1
Cu -19.7677 393.51 -21 1
Cu -27.7677 382.215 -21 1
Cu -35.7677 370.92 -21 1
Cu -43.7677 359.625 -21 1
Cu -51.7677 348.33 -21 1
Cu -59.7677 337.035 -21 1
Cu -67.7677 325.74 -21 1
Cu -75.7677 314.446 -21 1
Cu -83.7677 303.151 -21 1
Cu -91.7677 291.856 -21 1
Cu -99.7677 280.561 -21 1
Cu -107.768 269.266 -21 1
Cu -115.768 257.971 -21 1
Cu -123.768 246.676 -21 1
Cu -131.768 235.381 -21 1
Cu -139.768 224.086 -21 1
Cu -147.768 212.791 -21 1
Cu -155.768 201.496 -21 1
Cu -163.768 190.201 -21 1
Cu -170.735 178.906 -21 1
Cu -162.735 167.611 -21 1
Cu -154.735 156.316 -21 1
Cu -146.735 145.021 -21 1
Cu -138.735 133.726 -21 1
Cu -130.735 122.432 -21 1
Cu -122.735 111.137 -21 1
Cu -114.735 99.8417 -21 1
Cu -106.735 88.5467 -21 1
Cu -98.7353 77.2518 -21 1
Cu -90.7353 65.9568 -21 1
Cu -82.7353 54.6619 -21 1
Cu -74.7353 43.367 -21 1
Cu -66.7353 32.072 -21 1
Cu -58.7353 20.7771 -21 1
Cu -50.7353 9.48214 -21 1
Cu -42.7353 -1.81281 -21 1
Cu -34.7353 -13.1077 -21 1
Cu -26.7353 -24.4027 -21 1
Cu -18.7353 -35.6976 -21 1
Cu -10.7353 -46.9926 -21 1
Cu -2.73533 -58.2875 -21 1
Cu 5.26467 -69.5825 -21 1
Cu 13.2647 -80.8774 -21 1
Cu 21.2647 -92.1723 -21 1
Cu 29.2647 -103.467 -21 1
Cu 37.2647 -114.762 -21 1
Cu 45.2647 -126.057 -21 1
Cu 53.2647 -137.352 -21 1
Cu 61.2647 -148.647 -21 1
Cu 69.2647 -159.942 -21 1
Cu 77.2647 -171.237 -21 1
Cu 85.2647 -182.532 -21 1
Cu 93.2647 -193.827 -21 1
Cu 101.265 -205.122 -21 1
Cu 109.265 -216.417 -21 1
Cu 117.265 -227.712 -21 1
Cu 125.265 -239.007 -21 1
Cu 133.265 -250.302 -21 1
Cu 141.265 -261.596 -21 1
Cu 149.265 -272.891 -21 1
Cu 157.265 -284.186 -21 1
Cu 165.265 -295.481 -21 1
Cu 173.265 -306.776 -21 1
Cu 181.265 -318.071 -21 1
Cu -10.4203 434.945 -21 1
Cu -18.4203 423.65 -21 1
Cu -26.4203 412.355 -21 1
Cu -34.4203 401.06 -21 1
Cu -42.4203 389.765 -21 1
Cu -50.4203 378.47 -21 1
Cu -58.4203 367.175 -21 1
Cu -66.4203 355.88 -21 1
Cu -74.4203 344.585 -21 1
Cu -82.4203 333.29 -21 1
Cu -90.4203 321.995 -21 1
Cu -98.4203 310.7 -21 1
Cu -106.42 299.405 -21 1
Cu -114.42 288.11 -21 1
Cu -122.42 276.815 -21 1
Cu -130.42 265.521 -21 1
Cu -138.42 254.226 -21 1
Cu -146.42 242.931 -21 1
Cu -154.42 231.636 -21 1
Cu -162.42 220.341 -21 1
Cu -170.42 209.046 -21 1
Cu -178.42 197.751 -21 1
Cu -186.42 186.456 -21 1
Cu -188.083 175.161 -21 1
Cu -180.083 163.866 -21 1
Cu -172.083 152.571 -21 1
Cu -164.083 141.276 -21 1
Cu -156.083 129.981 -21 1
Cu -148.083 118.686 -21 1
Cu -140.083 107.391 -21 1
Cu -132.083 96.0964 -21 1
Cu -124.083 84.8015 -21 1
Cu -116.083 73.5065 -21 1
Cu -108.083 62.2116 -21 1
Cu -100.083 50.9167 -21 1
Cu -92.0827 39.6217 -21 1
Cu -84.0827 28.3268 -21 1
Cu -76.0827 17.0318 -21 1
Cu -68.0827 5.7369 -21 1
Cu -60.0827 -5.55804 -21 1
Cu -52.0827 -16.853 -21 1
Cu -44.0827 -28.1479 -21 1
Cu -36.0827 -39.4429 -21 1
Cu -28.0827 -50.7378 -21 1
Cu -20.0827 -62.0327 -21 1
Cu -12.0827 -73.3277 -21 1
Cu -4.08265 -84.6226 -21 1
Cu 3.91735 -95.9176 -21 1
Cu 11.9173 -107.213 -21 1
Cu 19.9173 -118.507 -21 1
Cu 27.9173 -129.802 -21 1
Cu 35.9173 -141.097 -21 1
Cu 43.9173 -152.392 -21 1
Cu 51.9173 -163.687 -21 1
Cu 59.9173 -174.982 -21 1
Cu 67.9173 -186.277 -21 1
Cu 75.9173 -197.572 -21 1
Cu 83.9173 -208.867 -21 1
Cu 91.9173 -220.162 -21 1
Cu 99.9173 -231.457 -21 1
Cu 107.917 -242.752 -21 1
Cu 115.917 -254.047 -21 1
Cu 123.917 -265.342 -21 1
Cu 131.917 -276.637 -21 1
Cu 139.917 -287.932 -21 1
Cu 147.917 -299.226 -21 1
Cu 155.917 -310.521 -21 1
Cu 347.917 -316.522 -21 1
Cu 355.917 -305.227 -21 1
Cu 363.917 -293.932 -21 1
Cu 371.917 -282.637 -21 1
Cu 379.917 -271.342 -21 1
Cu 387.917 -260.047 -21 1
Cu 395.917 -248.752 -21 1
Cu 403.917 -237.457 -21 1
Cu 411.917 -226.162 -21 1
Cu 419.917 -214.867 -21 1
Cu 427.917 -203.572 -21 1
Cu 435.917 -192.277 -21 1
Cu 443.917 -180.982 -21 1
Cu 451.917 -169.687 -21 1
Cu 459.917 -158.392 -21 1
Cu 467.917 -147.098 -21 1
Cu 475.917 -135.803 -21 1
Cu 483.917 -124.508 -21 1
Cu 491.917 -113.213 -21 1
Cu 499.917 -101.918 -21 1
Cu 507.917 -90.6228 -21 1
Cu 515.917 -79.3279 -21 1
Cu 523.917 -68.0329 -21 1
Cu 531.917 -56.738 -21 1
Cu 539.917 -45.443 -21 1
Cu 547.917 -34.1481 -21 1
Cu 555.917 -22.8532 -21 1
Cu 563.917 -11.5582 -21 1
Cu 571.917 -0.263272 -21 1
Cu 579.917 11.0317 -21 1
Cu 587.917 22.3266 -21 1
Cu 595.917 33.6216 -21 1
Cu 603.917 44.9165 -21 1
Cu 611.917 56.2114 -21 1
Cu 619.917 67.5064 -21 1
Cu 627.917 78.8013 -21 1
Cu 635.917 90.0963 -21 1
Cu 643.917 101.391 -21 1
Cu 651.917 112.686 -21 1
Cu 659.917 123.981 -21 1
Cu 667.917 135.276 -21 1
Cu 675.917 146.571 -21 1
Cu 683.917 157.866 -21 1
Cu 691.917 169.161 -21 1
Cu 698.755 180.456 -21 1
Cu 690.755 191.751 -21 1
Cu 682.755 203.046 -21 1
Cu 674.755 214.341 -21 1
Cu 666.755 225.636 -21 1
Cu 658.755 236.93 -21 1
Cu 650.755 248.225 -21 1
Cu 642.755 259.52 -21 1
Cu 634.755 270.815 -21 1
Cu 626.755 282.11 -21 1
Cu 618.755 293.405 -21 1
Cu 610.755 304.7 -21 1
Cu 602.755 315.995 -21 1
Cu 594.755 327.29 -21 1
Cu 586.755 338.585 -21 1
Cu 578.755 349.88 -21 1
Cu 570.755 361.175 -21 1
Cu 562.755 372.47 -21 1
Cu 554.755 383.765 -21 1
Cu 546.755 395.06 -21 1
Cu 538.755 406.355 -21 1
Cu 530.755 417.65 -21 1
Cu 522.755 428.944 -21 1
Cu 514.755 440.239 -21 1
Cu 506.755 451.534 -21 1
Cu 498.755 462.829 -21 1
Cu 490.755 474.124 -21 1
Cu 482.755 485.419 -21 1
Cu 474.755 496.714 -21 1
Cu 466.755 508.009 -21 1
Cu 458.755 519.304 -21 1
Cu 450.755 530.599 -21 1
Cu 442.755 541.894 -21 1
Cu 434.755 553.189 -21 1
Cu 426.755 564.484 -21 1
Cu 418.755 575.779 -21 1
Cu 410.755 587.074 -21 1
Cu 402.755 598.369 -21 1
Cu 394.755 609.664 -21 1
Cu 386.755 620.958 -21 1
Cu 378.755 632.253 -21 1
Cu 370.755 643.548 -21 1
Cu 362.755 654.843 -21 1
Cu 354.755 666.138 -21 1
Cu 346.755 677.433 -21 1
Cu 162.755 679.445 -21 1
Cu 154.755 668.15 -21 1
Cu 146.755 656.855 -21 1
Cu 138.755 645.56 -21 1
Cu 130.755 634.265 -21 1
Cu 122.755 622.97 -21 1
Cu 114.755 611.675 -21 1
Cu 106.755 600.38 -21 1
Cu 98.7547 589.085 -21 1
Cu 90.7547 577.79 -21 1
Cu 82.7547 566.495 -21 1
Cu 74.7547 555.2 -21 1
Cu 66.7547 543.906 -21 1
Cu 58.7547 532.611 -21 1
Cu 50.7547 521.316 -21 1
Cu 42.7547 510.021 -21 1
Cu 34.7547 498.726 -21 1
Cu 26.7547 487.431 -21 1
Cu 18.7547 476.136 -21 1
Cu 10.7547 464.841 -21 1
Cu 2.75466 453.546 -21 1
Cu -5.24534 442.251 -21 1
Cu -125.431 300.803 -21 1
Cu -133.431 289.508 -21 1
Cu -141.431 278.213 -21 1
Cu -149.431 266.918 -21 1
Cu -157.431 255.623 -21 1
Cu -165.431 244.328 -21 1
Cu -173.431 233.033 -21 1
Cu -181.431 221.738 -21 1
Cu -189.431 210.443 -21 1
Cu -197.431 199.148 -21 1
Cu -205.431 187.853 -21 1
Cu -209.072 176.558 -21 1
Cu -201.072 165.263 -21 1
Cu -193.072 153.969 -21 1
Cu -185.072 142.674 -21 1
Cu -177.072 131.379 -21 1
Cu -169.072 120.084 -21 1
Cu -161.072 108.789 -21 1
Cu -153.072 97.4938 -21 1
Cu -145.072 86.1989 -21 1
Cu -137.072 74.9039 -21 1
Cu -129.072 63.609 -21 1
Cu -121.072 52.3141 -21 1
Cu -113.072 41.0191 -21 1
Cu -105.072 29.7242 -21 1
Cu -97.0724 18.4292 -21 1
Cu -89.0724 7.1343 -21 1
Cu -81.0724 -4.16064 -21 1
Cu -73.0724 -15.4556 -21 1
Cu -65.0724 -26.7505 -21 1
Cu -57.0724 -38.0455 -21 1
Cu -49.0724 -49.3404 -21 1
Cu -41.0724 -60.6353 -21 1
Cu -33.0724 -71.9303 -21 1
Cu -25.0724 -83.2252 -21 1
Cu -17.0724 -94.5202 -21 1
Cu -9.0724 -105.815 -21 1
Cu -1.0724 -117.11 -21 1
Cu 6.9276 -128.405 -21 1
Cu 14.9276 -139.7 -21 1
Cu 22.9276 -150.995 -21 1
Cu 30.9276 -162.29 -21 1
Cu 38.9276 -173.585 -21 1
Cu 46.9276 -184.88 -21 1
Cu 54.9276 -196.175 -21 1
Cu 62.9276 -207.47 -21 1
Cu 70.9276 -218.765 -21 1
Cu 78.9276 -230.059 -21 1
Cu 86.9276 -241.354 -21 1
Cu 94.9276 -252.649 -21 1
Cu 102.928 -263.944 -21 1
Cu 110.928 -275.239 -21 1
Cu 118.928 -286.534 -21 1
Cu 126.928 -297.829 -21 1
Cu 134.928 -309.124 -21 1
Cu 366.928 -317.919 -21 1
Cu 374.928 -306.624 -21 1
Cu 382.928 -295.329 -21 1
Cu 390.928 -284.034 -21 1
Cu 398.928 -272.739 -21 1
Cu 406.928 -261.444 -21 1
Cu 414.928 -250.149 -21 1
Cu 422.928 -238.854 -21 1
Cu 430.928 -227.559 -21 1
Cu 438.928 -216.265 -21 1
Cu 446.928 -204.97 -21 1
Cu 454.928 -193.675 -21 1
Cu 462.928 -182.38 -21 1
Cu 470.928 -171.085 -21 1
Cu 478.928 -159.79 -21 1
Cu 486.928 -148.495 -21 1
Cu 494.928 -137.2 -21 1
Cu 502.928 -125.905 -21 1
Cu 510.928 -114.61 -21 1
Cu 518.928 -103.315 -21 1
Cu 526.928 -92.0202 -21 1
Cu 534.928 -80.7253 -21 1
Cu 542.928 -69.4303 -21 1
Cu 550.928 -58.1354 -21 1
Cu 558.928 -46.8404 -21 1
Cu 566.928 -35.5455 -21 1
Cu 574.928 -24.2505 -21 1
Cu 582.928 -12.9556 -21 1
Cu 590.928 -1.66067 -21 1
Cu 598.928 9.63427 -21 1
Cu 606.928 20.9292 -21 1
Cu 614.928 32.2242 -21 1
Cu 622.928 43.5191 -21 1
Cu 630.928 54.814 -21 1
Cu 638.928 66.109 -21 1
Cu 646.928 77.4039 -21 1
Cu 654.928 88.6989 -21 1
Cu 662.928 99.9938 -21 1
Cu 670.928 111.289 -21 1
Cu 678.928 122.584 -21 1
Cu 686.928 133.879 -21 1
Cu 694.928 145.174 -21 1
Cu 702.928 156.469 -21 1
Cu 710.928 167.763 -21 1
Cu 718.928 179.058 -21 1
Cu 711.744 190.353 -21 1
Cu 703.744 201.648 -21 1
Cu 695.744 212.943 -21 1
Cu 687.744 224.238 -21 1
Cu 679.744 235.533 -21 1
Cu 671.744 246.828 -21 1
Cu 663.744 258.123 -21 1
Cu 655.744 269.418 -21 1
Cu 647.744 280.713 -21 1
Cu 639.744 292.008 -21 1
Cu 631.744 303.303 -21 1
Cu 623.744 314.598 -21 1
Cu 615.744 325.893 -21 1
Cu 607.744 337.188 -21 1
Cu 599.744 348.482 -21 1
Cu 591.744 359.777 -21 1
Cu 583.744 371.072 -21 1
Cu 575.744 382.367 -21 1
Cu 567.744 393.662 -21 1
Cu 559.744 404.957 -21 1
Cu 551.744 416.252 -21 1
Cu 543.744 427.547 -21 1
Cu 535.744 438.842 -21 1
Cu 527.744 450.137 -21 1
Cu 519.744 461.432 -21 1
Cu 511.744 472.727 -21 1
Cu 503.744 484.022 -21 1
Cu 495.744 495.317 -21 1
Cu 487.744 506.612 -21 1
Cu 479.744 517.907 -21 1
Cu 471.744 529.202 -21 1
Cu 463.744 540.496 -21 1
Cu 455.744 551.791 -21 1
Cu 447.744 563.086 -21 1
Cu 439.744 574.381 -21 1
Cu 431.744 585.676 -21 1
Cu 423.744 596.971 -21 1
Cu 415.744 608.266 -21 1
Cu 407.744 619.561 -21 1
Cu 399.744 630.856 -21 1
Cu 391.744 642.151 -21 1
Cu 383.744 653.446 -21 1
Cu 375.744 664.741 -21 1
Cu 367.744 676.036 -21 1
Cu 135.744 669.547 -21 1
Cu 127.744 658.252 -21 1
Cu 119.744 646.957 -21 1
Cu 111.744 635.662 -21 1
Cu 103.744 624.368 -21 1
Cu 95.7444 613.073 -21 1
Cu 87.7444 601.778 -21 1
Cu 79.7444 590.483 -21 1
Cu 71.7444 579.188 -21 1
Cu 63.7444 567.893 -21 1
Cu 55.7444 556.598 -21 1
Cu 47.7444 545.303 -21 1
Cu 39.7444 534.008 -21 1
Cu 31.7444 522.713 -21 1
Cu 23.7444 511.418 -21 1
Cu 15.7444 500.123 -21 1
Cu 7.74441 488.828 -21 1
Cu -0.255591 477.533 -21 1
Cu -8.25559 466.238 -21 1
Cu -16.2556 454.943 -21 1
Cu -24.2556 443.648 -21 1
Cu -32.2556 432.354 -21 1
Cu -40.2556 421.059 -21 1
Cu -48.2556 409.764 -21 1
Cu -56.2556 398.469 -21 1
Cu -64.2556 387.174 -21 1
Cu -72.2556 375.879 -21 1
Cu -80.2556 364.584 -21 1
Cu -88.2556 353.289 -21 1
Cu -96.2556 341.994 -21 1
Cu -104.256 330.699 -21 1
Cu -112.256 319.404 -21 1
Cu -120.256 308.109 -21 1
Cu 35.6898 556.521 -21 1
Cu 27.6898 545.226 -21 1
Cu 19.6898 533.931 -21 1
Cu 11.6898 522.636 -21 1
Cu 3.68982 511.341 -21 1
Cu -4.31018 500.046 -21 1
Cu -12.3102 488.751 -21 1
Cu -20.3102 477.456 -21 1
Cu -28.3102 466.161 -21 1
Cu -36.3102 454.866 -21 1
Cu -44.3102 443.571 -21 1
Cu -52.3102 432.276 -21 1
Cu -60.3102 420.982 -21 1
Cu -68.3102 409.687 -21 1
Cu -76.3102 398.392 -21 1
Cu -84.3102 387.097 -21 1
Cu -92.3102 375.802 -21 1
Cu -100.31 364.507 -21 1
Cu -108.31 353.212 -21 1
Cu -116.31 341.917 -21 1
Cu -124.31 330.622 -21 1
Cu -132.31 319.327 -21 1
Cu -140.31 308.032 -21 1
Cu -148.31 296.737 -21 1
Cu -156.31 285.442 -21 1
Cu -164.31 274.147 -21 1
Cu -172.31 262.852 -21 1
Cu -180.31 251.557 -21 1
Cu -188.31 240.262 -21 1
Cu -196.31 228.968 -21 1
Cu -204.31 217.673 -21 1
Cu -212.31 206.378 -21 1
Cu -220.31 195.083 -21 1
Cu -228.31 183.788 -21 1
Cu -226.193 172.493 -21 1
Cu -218.193 161.198 -21 1
Cu -210.193 149.903 -21 1
Cu -202.193 138.608 -21 1
Cu -194.193 127.313 -21 1
Cu -186.193 116.018 -21 1
Cu -178.193 104.723 -21 1
Cu -170.193 93.4282 -21 1
Cu -162.193 82.1333 -21 1
Cu -154.193 70.8383 -21 1
Cu -146.193 59.5434 -21 1
Cu -138.193 48.2485 -21 1
Cu -130.193 36.9535 -21 1
Cu -122.193 25.6586 -21 1
Cu -114.193 14.3636 -21 1
Cu -106.193 3.0687 -21 1
Cu -98.1928 -8.22624 -21 1
Cu -90.1928 -19.5212 -21 1
Cu -82.1928 -30.8161 -21 1
Cu -74.1928 -42.1111 -21 1
Cu -66.1928 -53.406 -21 1
Cu -58.1928 -64.7009 -21 1
Cu -50.1928 -75.9959 -21 1
Cu -42.1928 -87.2908 -21 1
Cu -34.1928 -98.5858 -21 1
Cu -26.1928 -109.881 -21 1
Cu -18.1928 -121.176 -21 1
Cu -10.1928 -132.471 -21 1
Cu -2.19281 -143.766 -21 1
Cu 5.80719 -155.06 -21 1
Cu 13.8072 -166.355 -21 1
Cu 21.8072 -177.65 -21 1
Cu 29.8072 -188.945 -21 1
Cu 37.8072 -200.24 -21 1
Cu 45.8072 -211.535 -21 1
Cu 53.8072 -222.83 -21 1
Cu 61.8072 -234.125 -21 1
Cu 69.8072 -245.42 -21 1
Cu 77.8072 -256.715 -21 1
Cu 85.8072 -268.01 -21 1
Cu 93.8072 -279.305 -21 1
Cu 101.807 -290.6 -21 1
Cu 109.807 -301.895 -21 1
Cu 117.807 -313.19 -21 1
Cu 389.807 -313.853 -21 1
Cu 397.807 -302.558 -21 1
Cu 405.807 -291.264 -21 1
Cu 413.807 -279.969 -21 1
Cu 421.807 -268.674 -21 1
Cu 429.807 -257.379 -21 1
Cu 437.807 -246.084 -21 1
Cu 445.807 -234.789 -21 1
Cu 453.807 -223.494 -21 1
Cu 461.807 -212.199 -21 1
Cu 469.807 -200.904 -21 1
Cu 477.807 -189.609 -21 1
Cu 485.807 -178.314 -21 1
Cu 493.807 -167.019 -21 1
Cu 501.807 -155.724 -21 1
Cu 509.807 -144.429 -21 1
Cu 517.807 -133.134 -21 1
Cu 525.807 -121.839 -21 1
Cu 533.807 -110.544 -21 1
Cu 541.807 -99.2495 -21 1
Cu 549.807 -87.9546 -21 1
Cu 557.807 -76.6597 -21 1
Cu 565.807 -65.3647 -21 1
Cu 573.807 -54.0698 -21 1
Cu 581.807 -42.7748 -21 1
Cu 589.807 -31.4799 -21 1
Cu 597.807 -20.1849 -21 1
Cu 605.807 -8.89001 -21 1
Cu 613.807 2.40493 -21 1
Cu 621.807 13.6999 -21 1
Cu 629.807 24.9948 -21 1
Cu 637.807 36.2898 -21 1
Cu 645.807 47.5847 -21 1
Cu 653.807 58.8796 -21 1
Cu 661.807 70.1746 -21 1
Cu 669.807 81.4695 -21 1
Cu 677.807 92.7645 -21 1
Cu 685.807 104.059 -21 1
Cu 693.807 115.354 -21 1
Cu 701.807 126.649 -21 1
Cu 709.807 137.944 -21 1
Cu 717.807 149.239 -21 1
Cu 725.807 160.534 -21 1
Cu 733.807 171.829 -21 1
Cu 736.865 183.124 -21 1
Cu 728.865 194.419 -21 1
Cu 720.865 205.714 -21 1
Cu 712.865 217.009 -21 1
Cu 704.865 228.304 -21 1
Cu 696.865 239.599 -21 1
Cu 688.865 250.894 -21 1
Cu 680.865 262.189 -21 1
Cu 672.865 273.484 -21 1
Cu 664.865 284.778 -21 1
Cu 656.865 296.073 -21 1
Cu 648.865 307.368 -21 1
Cu 640.865 318.663 -21 1
Cu 632.865 329.958 -21 1
Cu 624.865 341.253 -21 1
Cu 616.865 352.548 -21 1
Cu 608.865 363.843 -21 1
Cu 600.865 375.138 -21 1
Cu 592.865 386.433 -21 1
Cu 584.865 397.728 -21 1
Cu 576.865 409.023 -21 1
Cu 568.865 420.318 -21 1
Cu 560.865 431.613 -21 1
Cu 552.865 442.908 -21 1
Cu 544.865 454.203 -21 1
Cu 536.865 465.498 -21 1
Cu 528.865 476.792 -21 1
Cu 520.865 488.087 -21 1
Cu 512.865 499.382 -21 1
Cu 504.865 510.677 -21 1
Cu 496.865 521.972 -21 1
Cu 488.865 533.267 -21 1
Cu 480.865 544.562 -21 1
Cu 472.865 555.857 -21 1
Cu 464.865 567.152 -21 1
Cu 456.865 578.447 -21 1
Cu 448.865 589.742 -21 1
Cu 440.865 601.037 -21 1
Cu 432.865 612.332 -21 1
Cu 424.865 623.627 -21 1
Cu 416.865 634.922 -21 1
Cu 408.865 646.217 -21 1
Cu 400.865 657.511 -21 1
Cu 392.865 668.806 -21 1
Cu 120.865 676.777 -21 1
Cu 112.865 665.482 -21 1
Cu 104.865 654.187 -21 1
Cu 96.8648 642.892 -21 1
Cu 88.8648 631.597 -21 1
Cu 80.8648 620.302 -21 1
Cu 72.8648 609.007 -21 1
Cu 64.8648 597.712 -21 1
Cu 56.8648 586.417 -21 1
Cu 48.8648 575.122 -21 1
Cu 40.8648 563.827 -21 1
Cu -139.087 21.2729 -21 1
Cu -131.087 9.97794 -21 1
Cu -123.087 -1.317 -21 1
Cu -115.087 -12.6119 -21 1
Cu -107.087 -23.9069 -21 1
Cu -99.0865 -35.2018 -21 1
Cu -91.0865 -46.4968 -21 1
Cu -83.0865 -57.7917 -21 1
Cu -75.0865 -69.0866 -21 1
Cu -67.0865 -80.3816 -21 1
Cu -59.0865 -91.6765 -21 1
Cu -51.0865 -102.971 -21 1
Cu -43.0865 -114.266 -21 1
Cu -35.0865 -125.561 -21 1
Cu -27.0865 -136.856 -21 1
Cu -19.0865 -148.151 -21 1
Cu -11.0865 -159.446 -21 1
Cu -3.0865 -170.741 -21 1
Cu 4.9135 -182.036 -21 1
Cu 12.9135 -193.331 -21 1
Cu 20.9135 -204.626 -21 1
Cu 28.9135 -215.921 -21 1
Cu 36.9135 -227.216 -21 1
Cu 44.9135 -238.511 -21 1
Cu 52.9135 -249.806 -21 1
Cu 60.9135 -261.101 -21 1
Cu 68.9135 -272.396 -21 1
Cu 76.9135 -283.691 -21 1
Cu 84.9135 -294.985 -21 1
Cu 92.9135 -306.28 -21 1
Cu 100.913 -317.575 -21 1
Cu 412.913 -309.468 -21 1
Cu 420.913 -298.173 -21 1
Cu 428.913 -286.878 -21 1
Cu 436.913 -275.583 -21 1
Cu 444.913 -264.288 -21 1
Cu 452.913 -252.993 -21 1
Cu 460.913 -241.698 -21 1
Cu 468.913 -230.403 -21 1
Cu 476.913 -219.108 -21 1
Cu 484.913 -207.813 -21 1
Cu 492.913 -196.518 -21 1
Cu 500.913 -185.223 -21 1
Cu 508.913 -173.928 -21 1
Cu 516.913 -162.633 -21 1
Cu 524.913 -151.339 -21 1
Cu 532.913 -140.044 -21 1
Cu 540.913 -128.749 -21 1
Cu 548.913 -117.454 -21 1
Cu 556.913 -106.159 -21 1
Cu 564.913 -94.8638 -21 1
Cu 572.913 -83.5689 -21 1
Cu 580.913 -72.274 -21 1
Cu 588.913 -60.979 -21 1
Cu 596.913 -49.6841 -21 1
Cu 604.913 -38.3891 -21 1
Cu 612.913 -27.0942 -21 1
Cu 620.913 -15.7993 -21 1
Cu 628.913 -4.50431 -21 1
Cu 636.913 6.79063 -21 1
Cu 644.913 18.0856 -21 1
Cu 652.913 29.3805 -21 1
Cu 660.913 40.6755 -21 1
Cu 668.913 51.9704 -21 1
Cu 676.913 63.2653 -21 1
Cu 684.913 74.5603 -21 1
Cu 692.913 85.8552 -21 1
Cu 700.913 97.1502 -21 1
Cu 708.913 108.445 -21 1
Cu 716.913 119.74 -21 1
Cu 724.913 131.035 -21 1
Cu 732.913 142.33 -21 1
Cu 740.913 153.625 -21 1
Cu 748.913 164.92 -21 1
Cu 753.759 187.51 -21 1
Cu 745.759 198.805 -21 1
Cu 737.759 210.1 -21 1
Cu 729.759 221.395 -21 1
Cu 721.759 232.689 -21 1
Cu 713.759 243.984 -21 1
Cu 705.759 255.279 -21 1
Cu 697.759 266.574 -21 1
Cu 689.759 277.869 -21 1
Cu 681.759 289.164 -21 1
Cu 673.759 300.459 -21 1
Cu 665.759 311.754 -21 1
Cu 657.759 323.049 -21 1
Cu 649.759 334.344 -21 1
Cu 641.759 345.639 -21 1
Cu 633.759 356.934 -21 1
Cu 625.759 368.229 -21 1
Cu 617.759 379.524 -21 1
Cu 609.759 390.819 -21 1
Cu 601.759 402.114 -21 1
Cu 593.759 413.408 -21 1
Cu 585.759 424.703 -21 1
Cu 577.759 435.998 -21 1
Cu 569.759 447.293 -21 1
Cu 561.759 458.588 -21 1
Cu 553.759 469.883 -21 1
Cu 545.759 481.178 -21 1
Cu 537.759 492.473 -21 1
Cu 529.759 503.768 -21 1
Cu 521.759 515.063 -21 1
Cu 513.759 526.358 -21 1
Cu 505.759 537.653 -21 1
Cu 497.759 548.948 -21 1
Cu 489.759 560.243 -21 1
Cu 481.759 571.538 -21 1
Cu 473.759 582.833 -21 1
Cu 465.759 594.128 -21 1
Cu 457.759 605.422 -21 1
Cu 449.759 616.717 -21 1
Cu 441.759 628.012 -21 1
Cu 433.759 639.307 -21 1
Cu 425.759 650.602 -21 1
Cu 417.759 661.897 -21 1
Cu 409.759 673.192 -21 1
Cu 97.7585 672.391 -21 1
Cu 89.7585 661.096 -21 1
Cu 81.7585 649.801 -21 1
Cu 73.7585 638.506 -21 1
Cu 65.7585 627.211 -21 1
Cu 57.7585 615.916 -21 1
Cu 49.7585 604.621 -21 1
Cu 41.7585 593.326 -21 1
Cu 33.7585 582.031 -21 1
Cu 25.7585 570.736 -21 1
Cu 17.7585 559.442 -21 1
Cu 9.75851 548.147 -21 1
Cu 1.75851 536.852 -21 1
Cu -6.24149 525.557 -21 1
Cu -14.2415 514.262 -21 1
Cu -22.2415 502.967 -21 1
Cu -30.2415 491.672 -21 1
Cu -38.2415 480.377 -21 1
Cu -46.2415 469.082 -21 1
Cu -54.2415 457.787 -21 1
Cu -62.2415 446.492 -21 1
Cu -70.2415 435.197 -21 1
Cu -78.2415 423.902 -21 1
Cu -86.2415 412.607 -21 1
Cu -94.2415 401.312 -21 1
Cu -102.241 390.017 -21 1
Cu -110.241 378.722 -21 1
Cu -118.241 367.428 -21 1
Cu -126.241 356.133 -21 1
Cu -134.241 344.838 -21 1
Cu -142.241 333.543 -21 1
Cu -150.241 322.248 -21 1
Cu -158.241 310.953 -21 1
Cu -166.241 299.658 -21 1
Cu -174.241 288.363 -21 1
Cu -182.241 277.068 -21 1
Cu -190.241 265.773 -21 1
Cu -198.241 254.478 -21 1
Cu -206.241 243.183 -21 1
Cu -214.241 231.888 -21 1
Cu -222.241 220.593 -21 1
Cu -230.241 209.298 -21 1
Cu -238.241 198.003 -21 1
Cu -240.262 164.119 -21 1
Cu -232.262 152.824 -21 1
Cu -224.262 141.529 -21 1
Cu -216.262 130.234 -21 1
Cu -208.262 118.939 -21 1
Cu -200.262 107.644 -21 1
Cu -192.262 96.3489 -21 1
Cu -184.262 85.054 -21 1
Cu -176.262 73.7591 -21 1
Cu -168.262 62.4641 -21 1
Cu -160.262 51.1692 -21 1
Cu -152.262 39.8742 -21 1
Cu -144.262 28.5793 -21 1
Cu 82.8568 679.589 -21 1
Cu 74.8568 668.294 -21 1
Cu 66.8568 656.999 -21 1
Cu 58.8568 645.704 -21 1
Cu 50.8568 634.409 -21 1
Cu 42.8568 623.114 -21 1
Cu 34.8568 611.819 -21 1
Cu 26.8568 600.524 -21 1
Cu 18.8568 589.229 -21 1
Cu 10.8568 577.935 -21 1
Cu 2.85679 566.64 -21 1
Cu -5.14321 555.345 -21 1
Cu -13.1432 544.05 -21 1
Cu -21.1432 532.755 -21 1
Cu -29.1432 521.46 -21 1
Cu -37.1432 510.165 -21 1
Cu -45.1432 498.87 -21 1
Cu -53.1432 487.575 -21 1
Cu -61.1432 476.28 -21 1
Cu -69.1432 464.985 -21 1
Cu -77.1432 453.69 -21 1
Cu -85.1432 442.395 -21 1
Cu -93.1432 431.1 -21 1
Cu -101.143 419.805 -21 1
Cu -109.143 408.51 -21 1
Cu -117.143 397.215 -21 1
Cu -125.143 385.921 -21 1
Cu -133.143 374.626 -21 1
Cu -141.143 363.331 -21 1
Cu -149.143 352.036 -21 1
Cu -157.143 340.741 -21 1
Cu -165.143 329.446 -21 1
Cu -173.143 318.151 -21 1
Cu -181.143 306.856 -21 1
Cu -189.143 295.561 -21 1
Cu -197.143 284.266 -21 1
Cu -205.143 272.971 -21 1
Cu -213.143 261.676 -21 1
Cu -221.143 250.381 -21 1
Cu -229.143 239.086 -21 1
Cu -237.143 227.791 -21 1
Cu -245.143 216.496 -21 1
Cu -241.36 137.432 -21 1
Cu -233.36 126.137 -21 1
Cu -225.36 114.842 -21 1
Cu -217.36 103.547 -21 1
Cu -209.36 92.2521 -21 1
Cu -201.36 80.9572 -21 1
Cu -193.36 69.6622 -21 1
Cu -185.36 58.3673 -21 1
Cu -177.36 47.0723 -21 1
Cu -169.36 35.7774 -21 1
Cu -161.36 24.4825 -21 1
Cu -153.36 13.1875 -21 1
Cu -145.36 1.89257 -21 1
Cu -137.36 -9.40237 -21 1
Cu -129.36 -20.6973 -21 1
Cu -121.36 -31.9922 -21 1
Cu -113.36 -43.2872 -21 1
Cu -105.36 -54.5821 -21 1
Cu -97.3598 -65.8771 -21 1
Cu -89.3598 -77.172 -21 1
Cu -81.3598 -88.467 -21 1
Cu -73.3598 -99.7619 -21 1
Cu -65.3598 -111.057 -21 1
Cu -57.3598 -122.352 -21 1
Cu -49.3598 -133.647 -21 1
Cu -41.3598 -144.942 -21 1
Cu -33.3598 -156.237 -21 1
Cu -25.3598 -167.532 -21 1
Cu -17.3598 -178.826 -21 1
Cu -9.35979 -190.121 -21 1
Cu -1.35979 -201.416 -21 1
Cu 6.64021 -212.711 -21 1
Cu 14.6402 -224.006 -21 1
Cu 22.6402 -235.301 -21 1
Cu 30.6402 -246.596 -21 1
Cu 38.6402 -257.891 -21 1
Cu 46.6402 -269.186 -21 1
Cu 54.6402 -280.481 -21 1
Cu 62.6402 -291.776 -21 1
Cu 70.6402 -303.071 -21 1
Cu 78.6402 -314.366 -21 1
Cu 430.64 -312.677 -21 1
Cu 438.64 -301.382 -21 1
Cu 446.64 -290.087 -21 1
Cu 454.64 -278.792 -21 1
Cu 462.64 -267.498 -21 1
Cu 470.64 -256.203 -21 1
Cu 478.64 -244.908 -21 1
Cu 486.64 -233.613 -21 1
Cu 494.64 -222.318 -21 1
Cu 502.64 -211.023 -21 1
Cu 510.64 -199.728 -21 1
Cu 518.64 -188.433 -21 1
Cu 526.64 -177.138 -21 1
Cu 534.64 -165.843 -21 1
Cu 542.64 -154.548 -21 1
Cu 550.64 -143.253 -21 1
Cu 558.64 -131.958 -21 1
Cu 566.64 -120.663 -21 1
Cu 574.64 -109.368 -21 1
Cu 582.64 -98.0734 -21 1
Cu 590.64 -86.7785 -21 1
Cu 598.64 -75.4835 -21 1
Cu 606.64 -64.1886 -21 1
Cu 614.64 -52.8936 -21 1
Cu 622.64 -41.5987 -21 1
Cu 630.64 -30.3038 -21 1
Cu 638.64 -19.0088 -21 1
Cu 646.64 -7.71388 -21 1
Cu 654.64 3.58106 -21 1
Cu 662.64 14.876 -21 1
Cu 670.64 26.1709 -21 1
Cu 678.64 37.4659 -21 1
Cu 686.64 48.7608 -21 1
Cu 694.64 60.0558 -21 1
Cu 702.64 71.3507 -21 1
Cu 710.64 82.6456 -21 1
Cu 718.64 93.9406 -21 1
Cu 726.64 105.236 -21 1
Cu 734.64 116.53 -21 1
Cu 742.64 127.825 -21 1
Cu 750.64 139.12 -21 1
Cu 752.032 218.185 -21 1
Cu 744.032 229.48 -21 1
Cu 736.032 240.775 -21 1
Cu 728.032 252.07 -21 1
Cu 720.032 263.365 -21 1
Cu 712.032 274.66 -21 1
Cu 704.032 285.955 -21 1
Cu 696.032 297.25 -21 1
Cu 688.032 308.544 -21 1
Cu 680.032 319.839 -21 1
Cu 672.032 331.134 -21 1
Cu 664.032 342.429 -21 1
Cu 656.032 353.724 -21 1
Cu 648.032 365.019 -21 1
Cu 640.032 376.314 -21 1
Cu 632.032 387.609 -21 1
Cu 624.032 398.904 -21 1
Cu 616.032 410.199 -21 1
Cu 608.032 421.494 -21 1
Cu 600.032 432.789 -21 1
Cu 592.032 444.084 -21 1
Cu 584.032 455.379 -21 1
Cu 576.032 466.674 -21 1
Cu 568.032 477.969 -21 1
Cu 560.032 489.264 -21 1
Cu 552.032 500.558 -21 1
Cu 544.032 511.853 -21 1
Cu 536.032 523.148 -21 1
Cu 528.032 534.443 -21 1
Cu 520.032 545.738 -21 1
Cu 512.032 557.033 -21 1
Cu 504.032 568.328 -21 1
Cu 496.032 579.623 -21 1
Cu 488.032 590.918 -21 1
Cu 480.032 602.213 -21 1
Cu 472.032 613.508 -21 1
Cu 464.032 624.803 -21 1
Cu 456.032 636.098 -21 1
Cu 448.032 647.393 -21 1
Cu 440.032 658.688 -21 1
Cu 432.032 669.983 -21 1
Cu 447.563 -317.022 -21 1
Cu 455.563 -305.727 -21 1
Cu 463.563 -294.432 -21 1
Cu 471.563 -283.137 -21 1
Cu 479.563 -271.842 -21 1
Cu 487.563 -260.547 -21 1
Cu 495.563 -249.252 -21 1
Cu 503.563 -237.957 -21 1
Cu 511.563 -226.662 -21 1
Cu 519.563 -215.367 -21 1
Cu 527.563 -204.072 -21 1
Cu 535.563 -192.777 -21 1
Cu 543.563 -181.482 -21 1
Cu 551.563 -170.187 -21 1
Cu 559.563 -158.892 -21 1
Cu 567.563 -147.597 -21 1
Cu 575.563 -136.303 -21 1
Cu 583.563 -125.008 -21 1
Cu 591.563 -113.713 -21 1
Cu 599.563 -102.418 -21 1
Cu 607.563 -91.1228 -21 1
Cu 615.563 -79.8278 -21 1
Cu 623.563 -68.5329 -21 1
Cu 631.563 -57.2379 -21 1
Cu 639.563 -45.943 -21 1
Cu 647.563 -34.6481 -21 1
Cu 655.563 -23.3531 -21 1
Cu 663.563 -12.0582 -21 1
Cu 671.563 -0.763236 -21 1
Cu 679.563 10.5317 -21 1
Cu 687.563 21.8266 -21 1
Cu 695.563 33.1216 -21 1
Cu 703.563 44.4165 -21 1
Cu 711.563 55.7115 -21 1
Cu 719.563 67.0064 -21 1
Cu 727.563 78.3013 -21 1
Cu 735.563 89.5963 -21 1
Cu 743.563 100.891 -21 1
Cu 751.563 112.186 -21 1
Cu 751.109 247.725 -21 1
Cu 743.109 259.02 -21 1
Cu 735.109 270.315 -21 1
Cu 727.109 281.61 -21 1
Cu 719.109 292.905 -21 1
Cu 711.109 304.2 -21 1
Cu 703.109 315.495 -21 1
Cu 695.109 326.79 -21 1
Cu 687.109 338.085 -21 1
Cu 679.109 349.38 -21 1
Cu 671.109 360.675 -21 1
Cu 663.109 371.97 -21 1
Cu 655.109 383.265 -21 1
Cu 647.109 394.56 -21 1
Cu 639.109 405.855 -21 1
Cu 631.109 417.15 -21 1
Cu 623.109 428.445 -21 1
Cu 615.109 439.739 -21 1
Cu 607.109 451.034 -21 1
Cu 599.109 462.329 -21 1
Cu 591.109 473.624 -21 1
Cu 583.109 484.919 -21 1
Cu 575.109 496.214 -21 1
Cu 567.109 507.509 -21 1
Cu 559.109 518.804 -21 1
Cu 551.109 530.099 -21 1
Cu 543.109 541.394 -21 1
Cu 535.109 552.689 -21 1
Cu 527.109 563.984 -21 1
Cu 519.109 575.279 -21 1
Cu 511.109 586.574 -21 1
Cu 503.109 597.869 -21 1
Cu 495.109 609.164 -21 1
Cu 487.109 620.459 -21 1
Cu 479.109 631.753 -21 1
Cu 471.109 643.048 -21 1
Cu 463.109 654.343 -21 1
Cu 455.109 665.638 -21 1
Cu 447.109 676.933 -21 1
Cu 55.1088 668.65 -21 1
Cu 47.1088 657.355 -21 1
Cu 39.1088 646.06 -21 1
Cu 31.1088 634.765 -21 1
Cu 23.1088 623.47 -21 1
Cu 15.1088 612.175 -21 1
Cu 7.10878 600.88 -21 1
Cu -0.891225 589.585 -21 1
Cu -8.89122 578.29 -21 1
Cu -16.8912 566.995 -21 1
Cu -24.8912 555.7 -21 1
Cu -32.8912 544.405 -21 1
Cu -40.8912 533.111 -21 1
Cu -48.8912 521.816 -21 1
Cu -56.8912 510.521 -21 1
Cu -64.8912 499.226 -21 1
Cu -72.8912 487.931 -21 1
Cu -80.8912 476.636 -21 1
Cu -88.8912 465.341 -21 1
Cu -96.8912 454.046 -21 1
Cu -104.891 442.751 -21 1
Cu -112.891 431.456 -21 1
Cu -120.891 420.161 -21 1
Cu -128.891 408.866 -21 1
Cu -136.891 397.571 -21 1
Cu -144.891 386.276 -21 1
Cu -152.891 374.981 -21 1
Cu -160.891 363.686 -21 1
Cu -168.891 352.392 -21 1
Cu -176.891 341.097 -21 1
Cu -184.891 329.802 -21 1
Cu -192.891 318.507 -21 1
Cu -200.891 307.212 -21 1
Cu -208.891 295.917 -21 1
Cu -216.891 284.622 -21 1
Cu -224.891 273.327 -21 1
Cu -232.891 262.032 -21 1
Cu -240.891 250.737 -21 1
Cu -245.612 115.198 -21 1
Cu -237.612 103.903 -21 1
Cu -229.612 92.6079 -21 1
Cu -221.612 81.3129 -21 1
Cu -213.612 70.018 -21 1
Cu -205.612 58.723 -21 1
Cu -197.612 47.4281 -21 1
Cu -189.612 36.1332 -21 1
Cu -181.612 24.8382 -21 1
Cu -173.612 13.5433 -21 1
Cu -165.612 2.24834 -21 1
Cu -157.612 -9.0466 -21 1
Cu -149.612 -20.3415 -21 1
Cu -141.612 -31.6365 -21 1
Cu -133.612 -42.9314 -21 1
Cu -125.612 -54.2264 -21 1
Cu -117.612 -65.5213 -21 1
Cu -109.612 -76.8162 -21 1
Cu -101.612 -88.1112 -21 1
Cu -93.6118 -99.4061 -21 1
Cu -85.6118 -110.701 -21 1
Cu -77.6118 -121.996 -21 1
Cu -69.6118 -133.291 -21 1
Cu -61.6118 -144.586 -21 1
Cu -53.6118 -155.881 -21 1
Cu -45.6118 -167.176 -21 1
Cu -37.6118 -178.471 -21 1
Cu -29.6118 -189.766 -21 1
Cu -21.6118 -201.061 -21 1
Cu -13.6118 -212.356 -21 1
Cu -5.61177 -223.65 -21 1
Cu 2.38823 -234.945 -21 1
Cu 10.3882 -246.24 -21 1
Cu 18.3882 -257.535 -21 1
Cu 26.3882 -268.83 -21 1
Cu 34.3882 -280.125 -21 1
Cu 42.3882 -291.42 -21 1
Cu 50.3882 -302.715 -21 1
Cu 58.3882 -314.01 -21 1
Cu 472.144 -310.554 -21 1
Cu 480.144 -299.259 -21 1
Cu 488.144 -287.964 -21 1
Cu 496.144 -276.669 -21 1
Cu 504.144 -265.375 -21 1
Cu 512.144 -254.08 -21 1
Cu 520.144 -242.785 -21 1
Cu 528.144 -231.49 -21 1
Cu 536.144 -220.195 -21 1
Cu 544.144 -208.9 -21 1
Cu 552.144 -197.605 -21 1
Cu 560.144 -186.31 -21 1
Cu 568.144 -175.015 -21 1
Cu 576.144 -163.72 -21 1
Cu 584.144 -152.425 -21 1
Cu 592.144 -141.13 -21 1
Cu 600.144 -129.835 -21 1
Cu 608.144 -118.54 -21 1
Cu 616.144 -107.245 -21 1
Cu 624.144 -95.9504 -21 1
Cu 632.144 -84.6555 -21 1
Cu 640.144 -73.3606 -21 1
Cu 648.144 -62.0656 -21 1
Cu 656.144 -50.7707 -21 1
Cu 664.144 -39.4757 -21 1
Cu 672.144 -28.1808 -21 1
Cu 680.144 -16.8858 -21 1
Cu 688.144 -5.59091 -21 1
Cu 696.144 5.70403 -21 1
Cu 704.144 16.999 -21 1
Cu 712.144 28.2939 -21 1
Cu 720.144 39.5889 -21 1
Cu 728.144 50.8838 -21 1
Cu 736.144 62.1787 -21 1
Cu 744.144 73.4737 -21 1
Cu 752.144 84.7686 -21 1
Cu 750.528 276.783 -21 1
Cu 742.528 288.078 -21 1
Cu 734.528 299.372 -21 1
Cu 726.528 310.667 -21 1
Cu 718.528 321.962 -21 1
Cu 710.528 333.257 -21 1
Cu 702.528 344.552 -21 1
Cu 694.528 355.847 -21 1
Cu 686.528 367.142 -21 1
Cu 678.528 378.437 -21 1
Cu 670.528 389.732 -21 1
Cu 662.528 401.027 -21 1
Cu 654.528 412.322 -21 1
Cu 646.528 423.617 -21 1
Cu 638.528 434.912 -21 1
Cu 630.528 446.207 -21 1
Cu 622.528 457.502 -21 1
Cu 614.528 468.797 -21 1
Cu 606.528 480.092 -21 1
Cu 598.528 491.386 -21 1
Cu 590.528 502.681 -21 1
Cu 582.528 513.976 -21 1
Cu 574.528 525.271 -21 1
Cu 566.528 536.566 -21 1
Cu 558.528 547.861 -21 1
Cu 550.528 559.156 -21 1
Cu 542.528 570.451 -21 1
Cu 534.528 581.746 -21 1
Cu 526.528 593.041 -21 1
Cu 518.528 604.336 -21 1
Cu 510.528 615.631 -21 1
Cu 502.528 626.926 -21 1
Cu 494.528 638.221 -21 1
Cu 486.528 649.516 -21 1
Cu 478.528 660.811 -21 1
Cu 470.528 672.106 -21 1
Cu 38.5281 673.478 -21 1
Cu 30.5281 662.183 -21 1
Cu 22.5281 650.888 -21 1
Cu 14.5281 639.593 -21 1
Cu 6.52813 628.298 -21 1
Cu -1.47187 617.003 -21 1
Cu -9.47187 605.708 -21 1
Cu -17.4719 594.413 -21 1
Cu -25.4719 583.118 -21 1
Cu -33.4719 571.823 -21 1
Cu -41.4719 560.528 -21 1
Cu -49.4719 549.233 -21 1
Cu -57.4719 537.938 -21 1
Cu -65.4719 526.643 -21 1
Cu -73.4719 515.348 -21 1
Cu -81.4719 504.053 -21 1
Cu -89.4719 492.758 -21 1
Cu -97.4719 481.464 -21 1
Cu -105.472 470.169 -21 1
Cu -113.472 458.874 -21 1
Cu -121.472 447.579 -21 1
Cu -129.472 436.284 -21 1
Cu -137.472 424.989 -21 1
Cu -145.472 413.694 -21 1
Cu -153.472 402.399 -21 1
Cu -161.472 391.104 -21 1
Cu -169.472 379.809 -21 1
Cu -177.472 368.514 -21 1
Cu -185.472 357.219 -21 1
Cu -193.472 345.924 -21 1
Cu -201.472 334.629 -21 1
Cu -209.472 323.334 -21 1
Cu -217.472 312.039 -21 1
Cu -225.472 300.744 -21 1
Cu -233.472 289.45 -21 1
Cu -241.472 278.155 -21 1
Cu -245.031 86.1406 -21 1
Cu -237.031 74.8457 -21 1
Cu -229.031 63.5507 -21 1
Cu -221.031 52.2558 -21 1
Cu -213.031 40.9608 -21 1
Cu -205.031 29.6659 -21 1
Cu -197.031 18.371 -21 1
Cu -189.031 7.07601 -21 1
Cu -181.031 -4.21893 -21 1
Cu -173.031 -15.5139 -21 1
Cu -165.031 -26.8088 -21 1
Cu -157.031 -38.1038 -21 1
Cu -149.031 -49.3987 -21 1
Cu -141.031 -60.6936 -21 1
Cu -133.031 -71.9886 -21 1
Cu -125.031 -83.2835 -21 1
Cu -117.031 -94.5785 -21 1
Cu -109.031 -105.873 -21 1
Cu -101.031 -117.168 -21 1
Cu -93.0311 -128.463 -21 1
Cu -85.0311 -139.758 -21 1
Cu -77.0311 -151.053 -21 1
Cu -69.0311 -162.348 -21 1
Cu -61.0311 -173.643 -21 1
Cu -53.0311 -184.938 -21 1
Cu -45.0311 -196.233 -21 1
Cu -37.0311 -207.528 -21 1
Cu -29.0311 -218.823 -21 1
Cu -21.0311 -230.118 -21 1
Cu -13.0311 -241.413 -21 1
Cu -5.03112 -252.708 -21 1
Cu 2.96888 -264.003 -21 1
Cu 10.9689 -275.298 -21 1
Cu 18.9689 -286.592 -21 1
Cu 26.9689 -297.887 -21 1
Cu 34.9689 -309.182 -21 1
Cu 753.147 301.323 -21 1
Cu 745.147 312.618 -21 1
Cu 737.147 323.913 -21 1
Cu 729.147 335.208 -21 1
Cu 721.147 346.503 -21 1
Cu 713.147 357.798 -21 1
Cu 705.147 369.093 -21 1
Cu 697.147 380.387 -21 1
Cu 689.147 391.682 -21 1
Cu 681.147 402.977 -21 1
Cu 673.147 414.272 -21 1
Cu 665.147 425.567 -21 1
Cu 657.147 436.862 -21 1
Cu 649.147 448.157 -21 1
Cu 641.147 459.452 -21 1
Cu 633.147 470.747 -21 1
Cu 625.147 482.042 -21 1
Cu 617.147 493.337 -21 1
Cu 609.147 504.632 -21 1
Cu 601.147 515.927 -21 1
Cu 593.147 527.222 -21 1
Cu 585.147 538.517 -21 1
Cu 577.147 549.812 -21 1
Cu 569.147 561.107 -21 1
Cu 561.147 572.401 -21 1
Cu 553.147 583.696 -21 1
Cu 545.147 594.991 -21 1
Cu 537.147 606.286 -21 1
Cu 529.147 617.581 -21 1
Cu 521.147 628.876 -21 1
Cu 513.147 640.171 -21 1
Cu 505.147 651.466 -21 1
Cu 497.147 662.761 -21 1
Cu 489.147 674.056 -21 1
Cu 17.1467 671.527 -21 1
Cu 9.1467 660.232 -21 1
Cu 1.1467 648.937 -21 1
Cu -6.8533 637.642 -21 1
Cu -14.8533 626.347 -21 1
Cu -22.8533 615.052 -21 1
Cu -30.8533 603.757 -21 1
Cu -38.8533 592.463 -21 1
Cu -46.8533 581.168 -21 1
Cu -54.8533 569.873 -21 1
Cu -62.8533 558.578 -21 1
Cu -70.8533 547.283 -21 1
Cu -78.8533 535.988 -21 1
Cu -86.8533 524.693 -21 1
Cu -94.8533 513.398 -21 1
Cu -102.853 502.103 -21 1
Cu -110.853 490.808 -21 1
Cu -118.853 479.513 -21 1
Cu -126.853 468.218 -21 1
Cu -134.853 456.923 -21 1
Cu -142.853 445.628 -21 1
Cu -150.853 434.333 -21 1
Cu -158.853 423.038 -21 1
Cu -166.853 411.743 -21 1
Cu -174.853 400.449 -21 1
Cu -182.853 389.154 -21 1
Cu -190.853 377.859 -21 1
Cu -198.853 366.564 -21 1
Cu -206.853 355.269 -21 1
Cu -214.853 343.974 -21 1
Cu -222.853 332.679 -21 1
Cu -230.853 321.384 -21 1
Cu -238.853 310.089 -21 1
Cu -239.65 50.3054 -21 1
Cu -231.65 39.0104 -21 1
Cu -223.65 27.7155 -21 1
Cu -215.65 16.4206 -21 1
Cu -207.65 5.12563 -21 1
Cu -199.65 -6.16931 -21 1
Cu -191.65 -17.4643 -21 1
Cu -183.65 -28.7592 -21 1
Cu -175.65 -40.0541 -21 1
Cu -167.65 -51.3491 -21 1
Cu -159.65 -62.644 -21 1
Cu -151.65 -73.939 -21 1
Cu -143.65 -85.2339 -21 1
Cu -135.65 -96.5288 -21 1
Cu -127.65 -107.824 -21 1
Cu -119.65 -119.119 -21 1
Cu -111.65 -130.414 -21 1
Cu -103.65 -141.709 -21 1
Cu -95.6497 -153.004 -21 1
Cu -87.6497 -164.298 -21 1
Cu -79.6497 -175.593 -21 1
Cu -71.6497 -186.888 -21 1
Cu -63.6497 -198.183 -21 1
Cu -55.6497 -209.478 -21 1
Cu -47.6497 -220.773 -21 1
Cu -39.6497 -232.068 -21 1
Cu -31.6497 -243.363 -21 1
Cu -23.6497 -254.658 -21 1
Cu -15.6497 -265.953 -21 1
Cu -7.6497 -277.248 -21 1
Cu 0.350302 -288.543 -21 1
Cu 8.3503 -299.838 -21 1
Cu 16.3503 -311.133 -21 1
Cu 488.35 -315.91 -21 1
Cu 496.35 -304.615 -21 1
Cu 504.35 -293.32 -21 1
Cu 512.35 -282.026 -21 1
Cu 520.35 -270.731 -21 1
Cu 528.35 -259.436 -21 1
Cu 536.35 -248.141 -21 1
Cu 544.35 -236.846 -21 1
Cu 552.35 -225.551 -21 1
Cu 560.35 -214.256 -21 1
Cu 568.35 -202.961 -21 1
Cu 576.35 -191.666 -21 1
Cu 584.35 -180.371 -21 1
Cu 592.35 -169.076 -21 1
Cu 600.35 -157.781 -21 1
Cu 608.35 -146.486 -21 1
Cu 616.35 -135.191 -21 1
Cu 624.35 -123.896 -21 1
Cu 632.35 -112.601 -21 1
Cu 640.35 -101.306 -21 1
Cu 648.35 -90.0115 -21 1
Cu 656.35 -78.7166 -21 1
Cu 664.35 -67.4216 -21 1
Cu 672.35 -56.1267 -21 1
Cu 680.35 -44.8318 -21 1
Cu 688.35 -33.5368 -21 1
Cu 696.35 -22.2419 -21 1
Cu 704.35 -10.9469 -21 1
Cu 712.35 0.348003 -21 1
Cu 720.35 11.6429 -21 1
Cu 728.35 22.9379 -21 1
Cu 736.35 34.2328 -21 1
Cu 744.35 45.5278 -21 1
Cu 752.35 56.8227 -21 1
Cu 748.044 336.765 -21 1
Cu 740.044 348.059 -21 1
Cu 732.044 359.354 -21 1
Cu 724.044 370.649 -21 1
Cu 716.044 381.944 -21 1
Cu 708.044 393.239 -21 1
Cu 700.044 404.534 -21 1
Cu 692.044 415.829 -21 1
Cu 684.044 427.124 -21 1
Cu 676.044 438.419 -21 1
Cu 668.044 449.714 -21 1
Cu 660.044 461.009 -21 1
Cu 652.044 472.304 -21 1
Cu 644.044 483.599 -21 1
Cu 636.044 494.894 -21 1
Cu 628.044 506.189 -21 1
Cu 620.044 517.484 -21 1
Cu 612.044 528.779 -21 1
Cu 604.044 540.073 -21 1
Cu 596.044 551.368 -21 1
Cu 588.044 562.663 -21 1
Cu 580.044 573.958 -21 1
Cu 572.044 585.253 -21 1
Cu 564.044 596.548 -21 1
Cu 556.044 607.843 -21 1
Cu 548.044 619.138 -21 1
Cu 540.044 630.433 -21 1
Cu 532.044 641.728 -21 1
Cu 524.044 653.023 -21 1
Cu 516.044 664.318 -21 1
Cu 508.044 675.613 -21 1
Cu -3.95596 669.97 -21 1
Cu -11.956 658.675 -21 1
Cu -19.956 647.38 -21 1
Cu -27.956 636.085 -21 1
Cu -35.956 624.791 -21 1
Cu -43.956 613.496 -21 1
Cu -51.956 602.201 -21 1
Cu -59.956 590.906 -21 1
Cu -67.956 579.611 -21 1
Cu -75.956 568.316 -21 1
Cu -83.956 557.021 -21 1
Cu -91.956 545.726 -21 1
Cu -99.956 534.431 -21 1
Cu -107.956 523.136 -21 1
Cu -115.956 511.841 -21 1
Cu -123.956 500.546 -21 1
Cu -131.956 489.251 -21 1
Cu -139.956 477.956 -21 1
Cu -147.956 466.661 -21 1
Cu -155.956 455.366 -21 1
Cu -163.956 444.072 -21 1
Cu -171.956 432.777 -21 1
Cu -179.956 421.482 -21 1
Cu -187.956 410.187 -21 1
Cu -195.956 398.892 -21 1
Cu -203.956 387.597 -21 1
Cu -211.956 376.302 -21 1
Cu -219.956 365.007 -21 1
Cu -227.956 353.712 -21 1
Cu -235.956 342.417 -21 1
Cu -243.956 331.122 -21 1
Cu -242.547 26.1587 -21 1
Cu -234.547 14.8638 -21 1
Cu -226.547 3.56882 -21 1
Cu -218.547 -7.72612 -21 1
Cu -210.547 -19.0211 -21 1
Cu -202.547 -30.316 -21 1
Cu -194.547 -41.6109 -21 1
Cu -186.547 -52.9059 -21 1
Cu -178.547 -64.2008 -21 1
Cu -170.547 -75.4958 -21 1
Cu -162.547 -86.7907 -21 1
Cu -154.547 -98.0857 -21 1
Cu -146.547 -109.381 -21 1
Cu -138.547 -120.676 -21 1
Cu -130.547 -131.97 -21 1
Cu -122.547 -143.265 -21 1
Cu -114.547 -154.56 -21 1
Cu -106.547 -165.855 -21 1
Cu -98.547 -177.15 -21 1
Cu -90.547 -188.445 -21 1
Cu -82.547 -199.74 -21 1
Cu -74.547 -211.035 -21 1
Cu -66.547 -222.33 -21 1
Cu -58.547 -233.625 -21 1
Cu -50.547 -244.92 -21 1
Cu -42.547 -256.215 -21 1
Cu -34.547 -267.51 -21 1
Cu -26.547 -278.805 -21 1
Cu -18.547 -290.1 -21 1
Cu -10.547 -301.395 -21 1
Cu -2.54704 -312.69 -21 1
Cu 509.453 -314.354 -21 1
Cu 517.453 -303.059 -21 1
Cu 525.453 -291.764 -21 1
Cu 533.453 -280.469 -21 1
Cu 541.453 -269.174 -21 1
Cu 549.453 -257.879 -21 1
Cu 557.453 -246.584 -21 1
Cu 565.453 -235.289 -21 1
Cu 573.453 -223.994 -21 1
Cu 581.453 -212.699 -21 1
Cu 589.453 -201.404 -21 1
Cu 597.453 -190.109 -21 1
Cu 605.453 -178.814 -21 1
Cu 613.453 -167.519 -21 1
Cu 621.453 -156.224 -21 1
Cu 629.453 -144.929 -21 1
Cu 637.453 -133.634 -21 1
Cu 645.453 -122.34 -21 1
Cu 653.453 -111.045 -21 1
Cu 661.453 -99.7497 -21 1
Cu 669.453 -88.4547 -21 1
Cu 677.453 -77.1598 -21 1
Cu 685.453 -65.8648 -21 1
Cu 693.453 -54.5699 -21 1
Cu 701.453 -43.2749 -21 1
Cu 709.453 -31.98 -21 1
Cu 717.453 -20.6851 -21 1
Cu 725.453 -9.39013 -21 1
Cu 733.453 1.90481 -21 1
Cu 741.453 13.1998 -21 1
Cu 749.453 24.4947 -21 1
Cu -21.8533 672.939 -21 1
Cu -29.8533 661.644 -21 1
Cu -37.8533 650.349 -21 1
Cu -45.8533 639.054 -21 1
Cu -53.8533 627.759 -21 1
Cu -61.8533 616.464 -21 1
Cu -69.8533 605.169 -21 1
Cu -77.8533 593.874 -21 1
Cu -85.8533 582.579 -21 1
Cu -93.8533 571.285 -21 1
Cu -101.853 559.99 -21 1
Cu -109.853 548.695 -21 1
Cu -117.853 537.4 -21 1
Cu -125.853 526.105 -21 1
Cu -133.853 514.81 -21 1
Cu -141.853 503.515 -21 1
Cu -149.853 492.22 -21 1
Cu -157.853 480.925 -21 1
Cu -165.853 469.63 -21 1
Cu -173.853 458.335 -21 1
Cu -181.853 447.04 -21 1
Cu -189.853 435.745 -21 1
Cu -197.853 424.45 -21 1
Cu -205.853 413.155 -21 1
Cu -213.853 401.86 -21 1
Cu -221.853 390.565 -21 1
Cu -229.853 379.271 -21 1
Cu -237.853 367.976 -21 1
Cu -245.853 356.681 -21 1
Cu -240.65 -4.75744 -21 1
Cu -232.65 -16.0524 -21 1
Cu -224.65 -27.3473 -21 1
Cu -216.65 -38.6423 -21 1
Cu -208.65 -49.9372 -21 1
Cu -200.65 -61.2321 -21 1
Cu -192.65 -72.5271 -21 1
Cu -184.65 -83.822 -21 1
Cu -176.65 -95.117 -21 1
Cu -168.65 -106.412 -21 1
Cu -160.65 -117.707 -21 1
Cu -152.65 -129.002 -21 1
Cu -144.65 -140.297 -21 1
Cu -136.65 -151.592 -21 1
Cu -128.65 -162.887 -21 1
Cu -120.65 -174.182 -21 1
Cu -112.65 -185.476 -21 1
Cu -104.65 -196.771 -21 1
Cu -96.6497 -208.066 -21 1
Cu -88.6497 -219.361 -21 1
Cu -80.6497 -230.656 -21 1
Cu -72.6497 -241.951 -21 1
Cu -64.6497 -253.246 -21 1
Cu -56.6497 -264.541 -21 1
Cu -48.6497 -275.836 -21 1
Cu -40.6497 -287.131 -21 1
Cu -32.6497 -298.426 -21 1
Cu -24.6497 -309.721 -21 1
Cu 527.35 -317.322 -21 1
Cu 535.35 -306.027 -21 1
Cu 543.35 -294.732 -21 1
Cu 551.35 -283.437 -21 1
Cu 559.35 -272.142 -21 1
Cu 567.35 -260.848 -21 1
Cu 575.35 -249.553 -21 1
Cu 583.35 -238.258 -21 1
Cu 591.35 -226.963 -21 1
Cu 599.35 -215.668 -21 1
Cu 607.35 -204.373 -21 1
Cu 615.35 -193.078 -21 1
Cu 623.35 -181.783 -21 1
Cu 631.35 -170.488 -21 1
Cu 639.35 -159.193 -21 1
Cu 647.35 -147.898 -21 1
Cu 655.35 -136.603 -21 1
Cu 663.35 -125.308 -21 1
Cu 671.35 -114.013 -21 1
Cu 679.35 -102.718 -21 1
Cu 687.35 -91.4234 -21 1
Cu 695.35 -80.1285 -21 1
Cu 703.35 -68.8335 -21 1
Cu 711.35 -57.5386 -21 1
Cu 719.35 -46.2436 -21 1
Cu 727.35 -34.9487 -21 1
Cu 735.35 -23.6538 -21 1
Cu 743.35 -12.3588 -21 1
Cu 751.35 -1.06387 -21 1
Cu 751.322 360.374 -21 1
Cu 743.322 371.669 -21 1
Cu 735.322 382.964 -21 1
Cu 727.322 394.259 -21 1
Cu 719.322 405.554 -21 1
Cu 711.322 416.849 -21 1
Cu 703.322 428.144 -21 1
Cu 695.322 439.439 -21 1
Cu 687.322 450.734 -21 1
Cu 679.322 462.029 -21 1
Cu 671.322 473.324 -21 1
Cu 663.322 484.619 -21 1
Cu 655.322 495.914 -21 1
Cu 647.322 507.208 -21 1
Cu 639.322 518.503 -21 1
Cu 631.322 529.798 -21 1
Cu 623.322 541.093 -21 1
Cu 615.322 552.388 -21 1
Cu 607.322 563.683 -21 1
Cu 599.322 574.978 -21 1
Cu 591.322 586.273 -21 1
Cu 583.322 597.568 -21 1
Cu 575.322 608.863 -21 1
Cu 567.322 620.158 -21 1
Cu 559.322 631.453 -21 1
Cu 551.322 642.748 -21 1
Cu 543.322 654.043 -21 1
Cu 535.322 665.338 -21 1
Cu 527.322 676.633 -21 1
Cu -42.3415 672.25 -21 1
Cu -50.3415 660.955 -21 1
Cu -58.3415 649.66 -21 1
Cu -66.3415 638.365 -21 1
Cu -74.3415 627.07 -21 1
Cu -82.3415 615.775 -21 1
Cu -90.3415 604.48 -21 1
Cu -98.3415 593.185 -21 1
Cu -106.341 581.89 -21 1
Cu -114.341 570.595 -21 1
Cu -122.341 559.3 -21 1
Cu -130.341 548.005 -21 1
Cu -138.341 536.71 -21 1
Cu -146.341 525.416 -21 1
Cu -154.341 514.121 -21 1
Cu -162.341 502.826 -21 1
Cu -170.341 491.531 -21 1
Cu -178.341 480.236 -21 1
Cu -186.341 468.941 -21 1
Cu -194.341 457.646 -21 1
Cu -202.341 446.351 -21 1
Cu -210.341 435.056 -21 1
Cu -218.341 423.761 -21 1
Cu -226.341 412.466 -21 1
Cu -234.341 401.171 -21 1
Cu -242.341 389.876 -21 1
Cu -244.162 -28.0366 -21 1
Cu -236.162 -39.3315 -21 1
Cu -228.162 -50.6265 -21 1
Cu -220.162 -61.9214 -21 1
Cu -212.162 -73.2163 -21 1
Cu -204.162 -84.5113 -21 1
Cu -196.162 -95.8062 -21 1
Cu -188.162 -107.101 -21 1
Cu -180.162 -118.396 -21 1
Cu -172.162 -129.691 -21 1
Cu -164.162 -140.986 -21 1
Cu -156.162 -152.281 -21 1
Cu -148.162 -163.576 -21 1
Cu -140.162 -174.871 -21 1
Cu -132.162 -186.166 -21 1
Cu -124.162 -197.461 -21 1
Cu -116.162 -208.756 -21 1
Cu -108.162 -220.051 -21 1
Cu -100.162 -231.346 -21 1
Cu -92.1615 -242.64 -21 1
Cu -84.1615 -253.935 -21 1
Cu -76.1615 -265.23 -21 1
Cu -68.1615 -276.525 -21 1
Cu -60.1615 -287.82 -21 1
Cu -52.1615 -299.115 -21 1
Cu -44.1615 -310.41 -21 1
Cu 547.838 -316.633 -21 1
Cu 555.838 -305.338 -21 1
Cu 563.838 -294.043 -21 1
Cu 571.838 -282.748 -21 1
Cu 579.838 -271.453 -21 1
Cu 587.838 -260.158 -21 1
Cu 595.838 -248.863 -21 1
Cu 603.838 -237.568 -21 1
Cu 611.838 -226.273 -21 1
Cu 619.838 -214.978 -21 1
Cu 627.838 -203.684 -21 1
Cu 635.838 -192.389 -21 1
Cu 643.838 -181.094 -21 1
Cu 651.838 -169.799 -21 1
Cu 659.838 -158.504 -21 1
Cu 667.838 -147.209 -21 1
Cu 675.838 -135.914 -21 1
Cu 683.838 -124.619 -21 1
Cu 691.838 -113.324 -21 1
Cu 699.838 -102.029 -21 1
Cu 707.838 -90.7341 -21 1
Cu 715.838 -79.4392 -21 1
Cu 723.838 -68.1443 -21 1
Cu 731.838 -56.8493 -21 1
Cu 739.838 -45.5544 -21 1
Cu 747.838 -34.2594 -21 1
Cu 746.834 394.948 -21 1
Cu 738.834 406.243 -21 1
Cu 730.834 417.538 -21 1
Cu 722.834 428.833 -21 1
Cu 714.834 440.128 -21 1
Cu 706.834 451.423 -21 1
Cu 698.834 462.718 -21 1
Cu 690.834 474.013 -21 1
Cu 682.834 485.308 -21 1
Cu 674.834 496.603 -21 1
Cu 666.834 507.898 -21 1
Cu 658.834 519.193 -21 1
Cu 650.834 530.488 -21 1
Cu 642.834 541.783 -21 1
Cu 634.834 553.077 -21 1
Cu 626.834 564.372 -21 1
Cu 618.834 575.667 -21 1
Cu 610.834 586.962 -21 1
Cu 602.834 598.257 -21 1
Cu 594.834 609.552 -21 1
Cu 586.834 620.847 -21 1
Cu 578.834 632.142 -21 1
Cu 570.834 643.437 -21 1
Cu 562.834 654.732 -21 1
Cu 554.834 666.027 -21 1
Cu 546.834 677.322 -21 1
Cu -59.9235 675.664 -21 1
Cu -67.9235 664.369 -21 1
Cu -75.9235 653.074 -21 1
Cu -83.9235 641.779 -21 1
Cu -91.9235 630.484 -21 1
Cu -99.9235 619.189 -21 1
Cu -107.923 607.894 -21 1
Cu -115.923 596.599 -21 1
Cu -123.923 585.304 -21 1
Cu -131.923 574.009 -21 1
Cu -139.923 562.714 -21 1
Cu -147.923 551.419 -21 1
Cu -155.923 540.124 -21 1
Cu -163.923 528.829 -21 1
Cu -171.923 517.535 -21 1
Cu -179.923 506.24 -21 1
Cu -187.923 494.945 -21 1
Cu -195.923 483.65 -21 1
Cu -203.923 472.355 -21 1
Cu -211.923 461.06 -21 1
Cu -219.923 449.765 -21 1
Cu -227.923 438.47 -21 1
Cu -235.923 427.175 -21 1
Cu -243.923 415.88 -21 1
Cu -242.58 -58.5075 -21 1
Cu -234.58 -69.8024 -21 1
Cu -226.58 -81.0974 -21 1
Cu -218.58 -92.3923 -21 1
Cu -210.58 -103.687 -21 1
Cu -202.58 -114.982 -21 1
Cu -194.58 -126.277 -21 1
Cu -186.58 -137.572 -21 1
Cu -178.58 -148.867 -21 1
Cu -170.58 -160.162 -21 1
Cu -162.58 -171.457 -21 1
Cu -154.58 -182.752 -21 1
Cu -146.58 -194.047 -21 1
Cu -138.58 -205.342 -21 1
Cu -130.58 -216.637 -21 1
Cu -122.58 -227.932 -21 1
Cu -114.58 -239.227 -21 1
Cu -106.58 -250.521 -21 1
Cu -98.5795 -261.816 -21 1
Cu -90.5795 -273.111 -21 1
Cu -82.5795 -284.406 -21 1
Cu -74.5795 -295.701 -21 1
Cu -66.5795 -306.996 -21 1
Cu -58.5795 -318.291 -21 1
Cu 565.42 -320.047 -21 1
Cu 573.42 -308.752 -21 1
Cu 581.42 -297.457 -21 1
Cu 589.42 -286.162 -21 1
Cu 597.42 -274.867 -21 1
Cu 605.42 -263.572 -21 1
Cu 613.42 -252.277 -21 1
Cu 621.42 -240.982 -21 1
Cu 629.42 -229.687 -21 1
Cu 637.42 -218.392 -21 1
Cu 645.42 -207.097 -21 1
Cu 653.42 -195.803 -21 1
Cu 661.42 -184.508 -21 1
Cu 669.42 -173.213 -21 1
Cu 677.42 -161.918 -21 1
Cu 685.42 -150.623 -21 1
Cu 693.42 -139.328 -21 1
Cu 701.42 -128.033 -21 1
Cu 709.42 -116.738 -21 1
Cu 717.42 -105.443 -21 1
Cu 725.42 -94.1481 -21 1
Cu 733.42 -82.8531 -21 1
Cu 741.42 -71.5582 -21 1
Cu 749.42 -60.2632 -21 1
Cu 753.252 414.124 -21 1
Cu 745.252 425.419 -21 1
Cu 737.252 436.714 -21 1
Cu 729.252 448.009 -21 1
Cu 721.252 459.304 -21 1
Cu 713.252 470.599 -21 1
Cu 705.252 481.894 -21 1
Cu 697.252 493.189 -21 1
Cu 689.252 504.484 -21 1
Cu 681.252 515.779 -21 1
Cu 673.252 527.074 -21 1
Cu 665.252 538.369 -21 1
Cu 657.252 549.664 -21 1
Cu 649.252 560.958 -21 1
Cu 641.252 572.253 -21 1
Cu 633.252 583.548 -21 1
Cu 625.252 594.843 -21 1
Cu 617.252 606.138 -21 1
Cu 609.252 617.433 -21 1
Cu 601.252 628.728 -21 1
Cu 593.252 640.023 -21 1
Cu 585.252 651.318 -21 1
Cu 577.252 662.613 -21 1
Cu 569.252 673.908 -21 1
Cu 592.718 -309.743 -21 1
Cu 600.718 -298.448 -21 1
Cu 608.718 -287.153 -21 1
Cu 616.718 -275.858 -21 1
Cu 624.718 -264.564 -21 1
Cu 632.718 -253.269 -21 1
Cu 640.718 -241.974 -21 1
Cu 648.718 -230.679 -21 1
Cu 656.718 -219.384 -21 1
Cu 664.718 -208.089 -21 1
Cu 672.718 -196.794 -21 1
Cu 680.718 -185.499 -21 1
Cu 688.718 -174.204 -21 1
Cu 696.718 -162.909 -21 1
Cu 704.718 -151.614 -21 1
Cu 712.718 -140.319 -21 1
Cu 720.718 -129.024 -21 1
Cu 728.718 -117.729 -21 1
Cu 736.718 -106.434 -21 1
Cu 744.718 -95.1394 -21 1
Cu 752.718 -83.8445 -21 1
Cu 749.954 447.018 -21 1
Cu 741.954 458.313 -21 1
Cu 733.954 469.608 -21 1
Cu 725.954 480.903 -21 1
Cu 717.954 492.197 -21 1
Cu 709.954 503.492 -21 1
Cu 701.954 514.787 -21 1
Cu 693.954 526.082 -21 1
Cu 685.954 537.377 -21 1
Cu 677.954 548.672 -21 1
Cu 669.954 559.967 -21 1
Cu 661.954 571.262 -21 1
Cu 653.954 582.557 -21 1
Cu 645.954 593.852 -21 1
Cu 637.954 605.147 -21 1
Cu 629.954 616.442 -21 1
Cu 621.954 627.737 -21 1
Cu 613.954 639.032 -21 1
Cu 605.954 650.327 -21 1
Cu 597.954 661.622 -21 1
Cu 589.954 672.917 -21 1
Cu -82.0463 672.667 -21 1
Cu -90.0463 661.372 -21 1
Cu -98.0463 650.077 -21 1
Cu -106.046 638.782 -21 1
Cu -114.046 627.487 -21 1
Cu -122.046 616.192 -21 1
Cu -130.046 604.897 -21 1
Cu -138.046 593.602 -21 1
Cu -146.046 582.307 -21 1
Cu -154.046 571.012 -21 1
Cu -162.046 559.717 -21 1
Cu -170.046 548.422 -21 1
Cu -178.046 537.127 -21 1
Cu -186.046 525.832 -21 1
Cu -194.046 514.537 -21 1
Cu -202.046 503.242 -21 1
Cu -210.046 491.947 -21 1
Cu -218.046 480.653 -21 1
Cu -226.046 469.358 -21 1
Cu -234.046 458.063 -21 1
Cu -242.046 446.768 -21 1
Cu -244.457 -84.0945 -21 1
Cu -236.457 -95.3895 -21 1
Cu -228.457 -106.684 -21 1
Cu -220.457 -117.979 -21 1
Cu -212.457 -129.274 -21 1
Cu -204.457 -140.569 -21 1
Cu -196.457 -151.864 -21 1
Cu -188.457 -163.159 -21 1
Cu -180.457 -174.454 -21 1
Cu -172.457 -185.749 -21 1
Cu -164.457 -197.044 -21 1
Cu -156.457 -208.339 -21 1
Cu -148.457 -219.634 -21 1
Cu -140.457 -230.929 -21 1
Cu -132.457 -242.224 -21 1
Cu -124.457 -253.519 -21 1
Cu -116.457 -264.814 -21 1
Cu -108.457 -276.109 -21 1
Cu -100.457 -287.403 -21 1
Cu -92.4567 -298.698 -21 1
Cu -84.4567 -309.993 -21 1
Cu -144.188 -253.898 -21 1
Cu -136.188 -265.193 -21 1
Cu -128.188 -276.488 -21 1
Cu -120.188 -287.783 -21 1
Cu -112.188 -299.078 -21 1
Cu -104.188 -310.373 -21 1
Cu 607.812 -316.67 -21 1
Cu 615.812 -305.375 -21 1
Cu 623.812 -294.08 -21 1
Cu 631.812 -282.785 -21 1
Cu 639.812 -271.491 -21 1
Cu 647.812 -260.196 -21 1
Cu 655.812 -248.901 -21 1
Cu 663.812 -237.606 -21 1
Cu 671.812 -226.311 -21 1
Cu 679.812 -215.016 -21 1
Cu 687.812 -203.721 -21 1
Cu 695.812 -192.426 -21 1
Cu 703.812 -181.131 -21 1
Cu 711.812 -169.836 -21 1
Cu 719.812 -158.541 -21 1
Cu 727.812 -147.246 -21 1
Cu 735.812 -135.951 -21 1
Cu 743.812 -124.656 -21 1
Cu 751.812 -113.361 -21 1
Cu 750.86 473.976 -21 1
Cu 742.86 485.27 -21 1
Cu 734.86 496.565 -21 1
Cu 726.86 507.86 -21 1
Cu 718.86 519.155 -21 1
Cu 710.86 530.45 -21 1
Cu 702.86 541.745 -21 1
Cu 694.86 553.04 -21 1
Cu 686.86 564.335 -21 1
Cu 678.86 575.63 -21 1
Cu 670.86 586.925 -21 1
Cu 662.86 598.22 -21 1
Cu 654.86 609.515 -21 1
Cu 646.86 620.81 -21 1
Cu 638.86 632.105 -21 1
Cu 630.86 643.4 -21 1
Cu 622.86 654.695 -21 1
Cu 614.86 665.99 -21 1
Cu 606.86 677.284 -21 1
Cu -97.14 679.594 -21 1
Cu -105.14 668.299 -21 1
Cu -113.14 657.004 -21 1
Cu -121.14 645.709 -21 1
Cu -129.14 634.414 -21 1
Cu -137.14 623.119 -21 1
Cu -145.14 611.824 -21 1
Cu -153.14 600.529 -21 1
Cu -161.14 589.234 -21 1
Cu -169.14 577.939 -21 1
Cu -177.14 566.644 -21 1
Cu -185.14 555.349 -21 1
Cu -193.14 544.054 -21 1
Cu -201.14 532.759 -21 1
Cu -209.14 521.464 -21 1
Cu -217.14 510.169 -21 1
Cu -225.14 498.874 -21 1
Cu -233.14 487.58 -21 1
Cu -241.14 476.285 -21 1
Cu -245.363 -111.052 -21 1
Cu -237.363 -122.347 -21 1
Cu -229.363 -133.642 -21 1
Cu -221.363 -144.937 -21 1
Cu -213.363 -156.232 -21 1
Cu -205.363 -167.527 -21 1
Cu -197.363 -178.822 -21 1
Cu -189.363 -190.117 -21 1
Cu -181.363 -201.412 -21 1
Cu -173.363 -212.707 -21 1
Cu -165.363 -224.002 -21 1
Cu -157.363 -235.297 -21 1
Cu -149.363 -246.592 -21 1
Cu 636.855 -303.903 -21 1
Cu 644.855 -292.608 -21 1
Cu 652.855 -281.313 -21 1
Cu 660.855 -270.018 -21 1
Cu 668.855 -258.723 -21 1
Cu 676.855 -247.429 -21 1
Cu 684.855 -236.134 -21 1
Cu 692.855 -224.839 -21 1
Cu 700.855 -213.544 -21 1
Cu 708.855 -202.249 -21 1
Cu 716.855 -190.954 -21 1
Cu 724.855 -179.659 -21 1
Cu 732.855 -168.364 -21 1
Cu 740.855 -157.069 -21 1
Cu 748.855 -145.774 -21 1
Cu 753.817 498.038 -21 1
Cu 745.817 509.333 -21 1
Cu 737.817 520.627 -21 1
Cu 729.817 531.922 -21 1
Cu 721.817 543.217 -21 1
Cu 713.817 554.512 -21 1
Cu 705.817 565.807 -21 1
Cu 697.817 577.102 -21 1
Cu 689.817 588.397 -21 1
Cu 681.817 599.692 -21 1
Cu 673.817 610.987 -21 1
Cu 665.817 622.282 -21 1
Cu 657.817 633.577 -21 1
Cu 649.817 644.872 -21 1
Cu 641.817 656.167 -21 1
Cu 633.817 667.462 -21 1
Cu 625.817 678.757 -21 1
Cu -118.183 678.121 -21 1
Cu -126.183 666.826 -21 1
Cu -134.183 655.531 -21 1
Cu -142.183 644.237 -21 1
Cu -150.183 632.942 -21 1
Cu -158.183 621.647 -21 1
Cu -166.183 610.352 -21 1
Cu -174.183 599.057 -21 1
Cu -182.183 587.762 -21 1
Cu -190.183 576.467 -21 1
Cu -198.183 565.172 -21 1
Cu -206.183 553.877 -21 1
Cu -214.183 542.582 -21 1
Cu -222.183 531.287 -21 1
Cu -230.183 519.992 -21 1
Cu -238.183 508.697 -21 1
Cu -240.32 -146.409 -21 1
Cu -232.32 -157.704 -21 1
Cu -224.32 -168.999 -21 1
Cu -216.32 -180.294 -21 1
Cu -208.32 -191.589 -21 1
Cu -200.32 -202.884 -21 1
Cu -192.32 -214.179 -21 1
Cu -184.32 -225.474 -21 1
Cu -176.32 -236.769 -21 1
Cu -168.32 -248.064 -21 1
Cu -160.32 -259.359 -21 1
Cu -152.32 -270.654 -21 1
Cu -144.32 -281.949 -21 1
Cu -136.32 -293.244 -21 1
Cu -128.32 -304.538 -21 1
Cu -120.32 -315.833 -21 1
Cu 631.68 -311.21 -21 1
Cu -149.471 -302.914 -21 1
Cu -141.471 -314.209 -21 1
Cu 650.529 -312.834 -21 1
Cu 658.529 -301.539 -21 1
Cu 666.529 -290.245 -21 1
Cu 674.529 -278.95 -21 1
Cu 682.529 -267.655 -21 1
Cu 690.529 -256.36 -21 1
Cu 698.529 -245.065 -21 1
Cu 706.529 -233.77 -21 1
Cu 714.529 -222.475 -21 1
Cu 722.529 -211.18 -21 1
Cu 730.529 -199.885 -21 1
Cu 738.529 -188.59 -21 1
Cu 746.529 -177.295 -21 1
Cu 748.143 534.286 -21 1
Cu 740.143 545.581 -21 1
Cu 732.143 556.876 -21 1
Cu 724.143 568.171 -21 1
Cu 716.143 579.466 -21 1
Cu 708.143 590.761 -21 1
Cu 700.143 602.056 -21 1
Cu 692.143 613.351 -21 1
Cu 684.143 624.646 -21 1
Cu 676.143 635.941 -21 1
Cu 668.143 647.236 -21 1
Cu 660.143 658.531 -21 1
Cu 652.143 669.825 -21 1
Cu -139.857 675.758 -21 1
Cu -147.857 664.463 -21 1
Cu -155.857 653.168 -21 1
Cu -163.857 641.873 -21 1
Cu -171.857 630.578 -21 1
Cu -179.857 619.283 -21 1
Cu -187.857 607.988 -21 1
Cu -195.857 596.693 -21 1
Cu -203.857 585.398 -21 1
Cu -211.857 574.103 -21 1
Cu -219.857 562.808 -21 1
Cu -227.857 551.513 -21 1
Cu -235.857 540.218 -21 1
Cu -243.857 528.923 -21 1
Cu -242.646 -171.363 -21 1
Cu -234.646 -182.658 -21 1
Cu -226.646 -193.953 -21 1
Cu -218.646 -205.248 -21 1
Cu -210.646 -216.543 -21 1
Cu -202.646 -227.838 -21 1
Cu -194.646 -239.133 -21 1
Cu -186.646 -250.428 -21 1
Cu -178.646 -261.722 -21 1
Cu -170.646 -273.017 -21 1
Cu -162.646 -284.312 -21 1
Cu -154.646 -295.607 -21 1
Cu -157.259 679.426 -21 1
Cu -165.259 668.131 -21 1
Cu -173.259 656.836 -21 1
Cu -181.259 645.541 -21 1
Cu -189.259 634.246 -21 1
Cu -197.259 622.951 -21 1
Cu -205.259 611.656 -21 1
Cu -213.259 600.361 -21 1
Cu -221.259 589.066 -21 1
Cu -229.259 577.771 -21 1
Cu -237.259 566.477 -21 1
Cu -245.259 555.182 -21 1
Cu -241.244 -201.579 -21 1
Cu -233.244 -212.874 -21 1
Cu -225.244 -224.169 -21 1
Cu -217.244 -235.464 -21 1
Cu -209.244 -246.759 -21 1
Cu -201.244 -258.054 -21 1
Cu -193.244 -269.349 -21 1
Cu -185.244 -280.644 -21 1
Cu -177.244 -291.939 -21 1
Cu -169.244 -303.234 -21 1
Cu -161.244 -314.529 -21 1
Cu 670.756 -312.514 -21 1
Cu 678.756 -301.219 -21 1
Cu 686.756 -289.924 -21 1
Cu 694.756 -278.629 -21 1
Cu 702.756 -267.334 -21 1
Cu 710.756 -256.039 -21 1
Cu 718.756 -244.745 -21 1
Cu 726.756 -233.45 -21 1
Cu 734.756 -222.155 -21 1
Cu 742.756 -210.86 -21 1
Cu 750.756 -199.565 -21 1
Cu 751.916 557.196 -21 1
Cu 743.916 568.491 -21 1
Cu 735.916 579.786 -21 1
Cu 727.916 591.081 -21 1
Cu 719.916 602.376 -21 1
Cu 711.916 613.671 -21 1
Cu 703.916 624.966 -21 1
Cu 695.916 636.261 -21 1
Cu 687.916 647.556 -21 1
Cu 679.916 658.851 -21 1
Cu 671.916 670.146 -21 1
Cu -244.603 -225.075 -21 1
Cu -236.603 -236.37 -21 1
Cu -228.603 -247.665 -21 1
Cu -220.603 -258.96 -21 1
Cu -212.603 -270.255 -21 1
Cu -204.603 -281.55 -21 1
Cu -196.603 -292.845 -21 1
Cu -188.603 -304.14 -21 1
Cu -180.603 -315.435 -21 1
Cu 691.397 -311.608 -21 1
Cu 699.397 -300.313 -21 1
Cu 707.397 -289.018 -21 1
Cu 715.397 -277.724 -21 1
Cu 723.397 -266.429 -21 1
Cu 731.397 -255.134 -21 1
Cu 739.397 -243.839 -21 1
Cu 747.397 -232.544 -21 1
Cu 747.275 591.987 -21 1
Cu 739.275 603.282 -21 1
Cu 731.275 614.577 -21 1
Cu 723.275 625.872 -21 1
Cu 715.275 637.167 -21 1
Cu 707.275 648.462 -21 1
Cu 699.275 659.757 -21 1
Cu 691.275 671.051 -21 1
Cu -180.725 674.532 -21 1
Cu -188.725 663.237 -21 1
Cu -196.725 651.942 -21 1
Cu -204.725 640.647 -21 1
Cu -212.725 629.352 -21 1
Cu -220.725 618.057 -21 1
Cu -228.725 606.762 -21 1
Cu -236.725 595.467 -21 1
Cu -244.725 584.172 -21 1
Cu -240.309 -259.375 -21 1
Cu -232.309 -270.67 -21 1
Cu -224.309 -281.965 -21 1
Cu -216.309 -293.26 -21 1
Cu -208.309 -304.555 -21 1
Cu -200.309 -315.85 -21 1
Cu 711.691 -311.193 -21 1
Cu 719.691 -299.898 -21 1
Cu 727.691 -288.604 -21 1
Cu 735.691 -277.309 -21 1
Cu 743.691 -266.014 -21 1
Cu 751.691 -254.719 -21 1
Cu 750.981 614.992 -21 1
Cu 742.981 626.287 -21 1
Cu 734.981 637.582 -21 1
Cu 726.981 648.877 -21 1
Cu 718.981 660.171 -21 1
Cu 710.981 671.466 -21 1
Cu -201.019 674.117 -21 1
Cu -209.019 662.822 -21 1
Cu -217.019 651.527 -21 1
Cu -225.019 640.232 -21 1
Cu -233.019 628.937 -21 1
Cu -241.019 617.642 -21 1
Cu -241.187 -286.373 -21 1
Cu -233.187 -297.667 -21 1
Cu -225.187 -308.962 -21 1
Cu -217.187 -320.257 -21 1
Cu 726.813 -318.081 -21 1
Cu 734.813 -306.786 -21 1
Cu 742.813 -295.491 -21 1
Cu 750.813 -284.196 -21 1
Cu 751.859 641.989 -21 1
Cu 743.859 653.284 -21 1
Cu 735.859 664.579 -21 1
Cu 727.859 675.874 -21 1
Cu -224.141 669.709 -21 1
Cu -232.141 658.414 -21 1
Cu -240.141 647.119 -21 1
Cu 748.032 -316.36 -21 1
Cu 746.64 677.594 -21 1
Cu -237.36 679.284 -21 1
Cu -245.36 667.989 -21 1
Cu -241.143 -314.671 -21 1


==> anc/supplementary/111/tall_bottom/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.5928 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable       center equal 50
variable       border equal 2*${center}
variable       C equal 1

variable       xoffset equal 2.01
variable       yoffset equal 2.01
variable       xdir equal 1
variable       ydir equal 1
variable       z equal 4

variable       px1 equal ${center}+${xoffset}
variable       py1 equal ${center}+${yoffset}
variable       pz1 equal 0

variable       nx1 equal -${xdir}
variable       ny1 equal -${ydir}
variable       nz1 equal 0

variable       px2 equal ${center}-${xoffset}
variable       py2 equal ${center}+${yoffset}
variable       pz2 equal 0

variable       nx2 equal ${xdir}
variable       ny2 equal -${ydir}
variable       nz2 equal 0

variable       px3 equal ${center}-${xoffset}
variable       py3 equal ${center}-${yoffset}
variable       pz3 equal 0

variable       nx3 equal ${xdir}
variable       ny3 equal ${ydir}
variable       nz3 equal 0

variable       px4 equal ${center}+${xoffset}
variable       py4 equal ${center}-${yoffset}
variable       pz4 equal 0

variable       nx4 equal -${xdir}
variable       ny4 equal ${ydir}
variable       nz4 equal 0

variable       px5 equal 0
variable       py5 equal 0
variable       pz5 equal 0

variable       nx5 equal 0
variable       ny5 equal 0
variable       nz5 equal 1

variable       px6 equal 0
variable       py6 equal 0
variable       pz6 equal $z

variable       nx6 equal 0
variable       ny6 equal 0
variable       nz6 equal -1

region         mycube block 0 ${border} 0 ${border} 0 $z
create_box     1 mycube

region         p1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side in
region         p2 plane ${px2} ${py2} ${pz2} ${nx2} ${ny2} ${nz2} side in
region         p3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side in
region         p4 plane ${px4} ${py4} ${pz4} ${nx4} ${ny4} ${nz4} side in
region         p5 plane ${px5} ${py5} ${pz5} ${nx5} ${ny5} ${nz5} side in
region         p6 plane ${px6} ${py6} ${pz6} ${nx6} ${ny6} ${nz6} side in

region         wire intersect 6 p1 p2 p3 p4 p5 p6
create_atoms   1 region wire

variable       px1L equal ${px1}+0.5
variable       py1L equal ${py1}+0.5

variable       px3L equal ${px3}-0.5
variable       py3L equal ${py3}-0.5

region         ad1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side out
region         ad2 plane ${px1L} ${py1L} ${pz1} ${nx1} ${ny1} ${nz1} side in

region         ad3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side out
region         ad4 plane ${px3L} ${py3L} ${pz3} ${nx3} ${ny3} ${nz3} side in

region         adatomregion1 intersect 6 ad1 ad2 p2 p4 p5 p6
create_atoms   1 random 1 ${seed1} adatomregion1
group          adatoms1 region adatomregion1

region         adatomregion2 intersect 6 ad3 ad4 p2 p4 p5 p6
create_atoms   1 random 1 ${seed3} adatomregion2
group          adatoms2 region adatomregion2

group          adatoms union adatoms1 adatoms2

variable        px1S equal ${px1}-0.1
variable        py1S equal ${py1}-0.1

variable        px2S equal ${px2}+0.1
variable        py2S equal ${py2}-0.1

variable        px3S equal ${px3}+0.1
variable        py3S equal ${py3}+0.1

variable        px4S equal ${px4}-0.1
variable        py4S equal ${py4}+0.1

region          s1 plane ${px1S} ${py1S} ${pz1} ${nx1} ${ny1} ${nz1} side out
region          s2 plane ${px2S} ${py2S} ${pz2} ${nx2} ${ny2} ${nz2} side out
region          s3 plane ${px3S} ${py3S} ${pz3} ${nx3} ${ny3} ${nz3} side out
region          s4 plane ${px4S} ${py4S} ${pz4} ${nx4} ${ny4} ${nz4} side out

region          surfacereg union 4 s1 s2 s3 s4
group           surface region surfacereg

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor 2.0 bin
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity       hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix            myfix all nvt temp 300 300 0.1

thermo 16917

dump mydump all atom 169170 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style   custom step cpuremain time temp press etotal pe vol c_aveclimb

fix fem all femocs in.fem 0

run 16917000


==> anc/supplementary/111/tall_bottom/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 30.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 169170
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 4 4        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 50                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/111/tall_mid/extension.xyz <==
30611
comment
Cu 269.336 179.635 0 1
Cu 268.724 180.499 0 1
Cu 268.113 181.362 0 1
Cu 267.501 182.226 0 1
Cu 266.889 183.09 0 1
Cu 266.277 183.954 0 1
Cu 265.666 184.817 0 1
Cu 265.054 185.681 0 1
Cu 264.442 186.545 0 1
Cu 263.83 187.408 0 1
Cu 263.219 188.272 0 1
Cu 262.607 189.136 0 1
Cu 261.995 190 0 1
Cu 261.383 190.863 0 1
Cu 260.772 191.727 0 1
Cu 260.16 192.591 0 1
Cu 259.548 193.454 0 1
Cu 258.936 194.318 0 1
Cu 258.325 195.182 0 1
Cu 257.713 196.045 0 1
Cu 257.101 196.909 0 1
Cu 256.489 197.773 0 1
Cu 255.878 198.637 0 1
Cu 255.266 199.5 0 1
Cu 254.654 200.364 0 1
Cu 254.042 201.228 0 1
Cu 253.431 200.364 0 1
Cu 252.819 199.5 0 1
Cu 252.207 198.637 0 1
Cu 251.595 197.773 0 1
Cu 250.984 196.909 0 1
Cu 250.372 196.045 0 1
Cu 249.76 195.182 0 1
Cu 249.148 194.318 0 1
Cu 248.537 193.454 0 1
Cu 247.925 192.591 0 1
Cu 247.313 191.727 0 1
Cu 246.701 190.863 0 1
Cu 246.09 190 0 1
Cu 245.478 189.136 0 1
Cu 244.866 188.272 0 1
Cu 244.254 187.408 0 1
Cu 243.643 186.545 0 1
Cu 243.031 185.681 0 1
Cu 242.419 184.817 0 1
Cu 241.807 183.954 0 1
Cu 241.196 183.09 0 1
Cu 240.584 182.226 0 1
Cu 239.972 181.362 0 1
Cu 239.36 180.499 0 1
Cu 238.749 179.635 0 1
Cu 239.36 178.771 0 1
Cu 239.972 177.908 0 1
Cu 240.584 177.044 0 1
Cu 241.196 176.18 0 1
Cu 241.807 175.316 0 1
Cu 242.419 174.453 0 1
Cu 243.031 173.589 0 1
Cu 243.643 172.725 0 1
Cu 244.254 171.862 0 1
Cu 244.866 170.998 0 1
Cu 245.478 170.134 0 1
Cu 246.09 169.27 0 1
Cu 246.701 168.407 0 1
Cu 247.313 167.543 0 1
Cu 247.925 166.679 0 1
Cu 248.537 165.816 0 1
Cu 249.148 164.952 0 1
Cu 249.76 164.088 0 1
Cu 250.372 163.225 0 1
Cu 250.984 162.361 0 1
Cu 251.595 161.497 0 1
Cu 252.207 160.633 0 1
Cu 252.819 159.77 0 1
Cu 253.431 158.906 0 1
Cu 254.042 158.042 0 1
Cu 254.654 158.906 0 1
Cu 255.266 159.77 0 1
Cu 255.878 160.633 0 1
Cu 256.489 161.497 0 1
Cu 257.101 162.361 0 1
Cu 257.713 163.225 0 1
Cu 258.325 164.088 0 1
Cu 258.936 164.952 0 1
Cu 259.548 165.816 0 1
Cu 260.16 166.679 0 1
Cu 260.772 167.543 0 1
Cu 261.383 168.407 0 1
Cu 261.995 169.27 0 1
Cu 262.607 170.134 0 1
Cu 263.219 170.998 0 1
Cu 263.83 171.862 0 1
Cu 264.442 172.725 0 1
Cu 265.054 173.589 0 1
Cu 265.666 174.453 0 1
Cu 266.277 175.316 0 1
Cu 266.889 176.18 0 1
Cu 267.501 177.044 0 1
Cu 268.113 177.908 0 1
Cu 268.724 178.771 0 1
Cu 269.336 179.635 0 1
Cu 269.336 179.635 -0.45 1
Cu 268.724 180.499 -0.45 1
Cu 268.113 181.362 -0.45 1
Cu 267.501 182.226 -0.45 1
Cu 266.889 183.09 -0.45 1
Cu 266.277 183.954 -0.45 1
Cu 265.666 184.817 -0.45 1
Cu 265.054 185.681 -0.45 1
Cu 264.442 186.545 -0.45 1
Cu 263.83 187.408 -0.45 1
Cu 263.219 188.272 -0.45 1
Cu 262.607 189.136 -0.45 1
Cu 261.995 190 -0.45 1
Cu 261.383 190.863 -0.45 1
Cu 260.772 191.727 -0.45 1
Cu 260.16 192.591 -0.45 1
Cu 259.548 193.454 -0.45 1
Cu 258.936 194.318 -0.45 1
Cu 258.325 195.182 -0.45 1
Cu 257.713 196.046 -0.45 1
Cu 257.101 196.909 -0.45 1
Cu 256.489 197.773 -0.45 1
Cu 255.878 198.637 -0.45 1
Cu 255.266 199.5 -0.45 1
Cu 254.654 200.364 -0.45 1
Cu 254.042 201.228 -0.45 1
Cu 253.431 200.364 -0.45 1
Cu 252.819 199.5 -0.45 1
Cu 252.207 198.637 -0.45 1
Cu 251.595 197.773 -0.45 1
Cu 250.983 196.909 -0.45 1
Cu 250.372 196.046 -0.45 1
Cu 249.76 195.182 -0.45 1
Cu 249.148 194.318 -0.45 1
Cu 248.536 193.454 -0.45 1
Cu 247.925 192.591 -0.45 1
Cu 247.313 191.727 -0.45 1
Cu 246.701 190.863 -0.45 1
Cu 246.089 190 -0.45 1
Cu 245.478 189.136 -0.45 1
Cu 244.866 188.272 -0.45 1
Cu 244.254 187.408 -0.45 1
Cu 243.642 186.545 -0.45 1
Cu 243.031 185.681 -0.45 1
Cu 242.419 184.817 -0.45 1
Cu 241.807 183.954 -0.45 1
Cu 241.195 183.09 -0.45 1
Cu 240.584 182.226 -0.45 1
Cu 239.972 181.362 -0.45 1
Cu 239.36 180.499 -0.45 1
Cu 238.748 179.635 -0.45 1
Cu 239.36 178.771 -0.45 1
Cu 239.972 177.908 -0.45 1
Cu 240.584 177.044 -0.45 1
Cu 241.195 176.18 -0.45 1
Cu 241.807 175.316 -0.45 1
Cu 242.419 174.453 -0.45 1
Cu 243.031 173.589 -0.45 1
Cu 243.642 172.725 -0.45 1
Cu 244.254 171.862 -0.45 1
Cu 244.866 170.998 -0.45 1
Cu 245.478 170.134 -0.45 1
Cu 246.089 169.27 -0.45 1
Cu 246.701 168.407 -0.45 1
Cu 247.313 167.543 -0.45 1
Cu 247.925 166.679 -0.45 1
Cu 248.536 165.816 -0.45 1
Cu 249.148 164.952 -0.45 1
Cu 249.76 164.088 -0.45 1
Cu 250.372 163.224 -0.45 1
Cu 250.983 162.361 -0.45 1
Cu 251.595 161.497 -0.45 1
Cu 252.207 160.633 -0.45 1
Cu 252.819 159.77 -0.45 1
Cu 253.431 158.906 -0.45 1
Cu 254.042 158.042 -0.45 1
Cu 254.654 158.906 -0.45 1
Cu 255.266 159.77 -0.45 1
Cu 255.878 160.633 -0.45 1
Cu 256.489 161.497 -0.45 1
Cu 257.101 162.361 -0.45 1
Cu 257.713 163.224 -0.45 1
Cu 258.325 164.088 -0.45 1
Cu 258.936 164.952 -0.45 1
Cu 259.548 165.816 -0.45 1
Cu 260.16 166.679 -0.45 1
Cu 260.772 167.543 -0.45 1
Cu 261.383 168.407 -0.45 1
Cu 261.995 169.27 -0.45 1
Cu 262.607 170.134 -0.45 1
Cu 263.219 170.998 -0.45 1
Cu 263.83 171.862 -0.45 1
Cu 264.442 172.725 -0.45 1
Cu 265.054 173.589 -0.45 1
Cu 265.666 174.453 -0.45 1
Cu 266.277 175.316 -0.45 1
Cu 266.889 176.18 -0.45 1
Cu 267.501 177.044 -0.45 1
Cu 268.113 177.908 -0.45 1
Cu 268.724 178.771 -0.45 1
Cu 269.336 179.635 -0.45 1
Cu 269.336 179.635 -1.27279 1
Cu 268.724 180.499 -1.27279 1
Cu 268.113 181.362 -1.27279 1
Cu 267.501 182.226 -1.27279 1
Cu 266.889 183.09 -1.27279 1
Cu 266.277 183.954 -1.27279 1
Cu 265.666 184.817 -1.27279 1
Cu 265.054 185.681 -1.27279 1
Cu 264.442 186.545 -1.27279 1
Cu 263.83 187.409 -1.27279 1
Cu 263.219 188.272 -1.27279 1
Cu 262.607 189.136 -1.27279 1
Cu 261.995 190 -1.27279 1
Cu 261.383 190.863 -1.27279 1
Cu 260.772 191.727 -1.27279 1
Cu 260.16 192.591 -1.27279 1
Cu 259.548 193.455 -1.27279 1
Cu 258.936 194.318 -1.27279 1
Cu 258.325 195.182 -1.27279 1
Cu 257.713 196.046 -1.27279 1
Cu 257.101 196.909 -1.27279 1
Cu 256.489 197.773 -1.27279 1
Cu 255.878 198.637 -1.27279 1
Cu 255.266 199.501 -1.27279 1
Cu 254.654 200.364 -1.27279 1
Cu 254.042 201.228 -1.27279 1
Cu 253.43 200.364 -1.27279 1
Cu 252.819 199.501 -1.27279 1
Cu 252.207 198.637 -1.27279 1
Cu 251.595 197.773 -1.27279 1
Cu 250.983 196.909 -1.27279 1
Cu 250.372 196.046 -1.27279 1
Cu 249.76 195.182 -1.27279 1
Cu 249.148 194.318 -1.27279 1
Cu 248.536 193.455 -1.27279 1
Cu 247.925 192.591 -1.27279 1
Cu 247.313 191.727 -1.27279 1
Cu 246.701 190.863 -1.27279 1
Cu 246.089 190 -1.27279 1
Cu 245.478 189.136 -1.27279 1
Cu 244.866 188.272 -1.27279 1
Cu 244.254 187.409 -1.27279 1
Cu 243.642 186.545 -1.27279 1
Cu 243.031 185.681 -1.27279 1
Cu 242.419 184.817 -1.27279 1
Cu 241.807 183.954 -1.27279 1
Cu 241.195 183.09 -1.27279 1
Cu 240.584 182.226 -1.27279 1
Cu 239.972 181.362 -1.27279 1
Cu 239.36 180.499 -1.27279 1
Cu 238.748 179.635 -1.27279 1
Cu 239.36 178.771 -1.27279 1
Cu 239.972 177.908 -1.27279 1
Cu 240.584 177.044 -1.27279 1
Cu 241.195 176.18 -1.27279 1
Cu 241.807 175.316 -1.27279 1
Cu 242.419 174.453 -1.27279 1
Cu 243.031 173.589 -1.27279 1
Cu 243.642 172.725 -1.27279 1
Cu 244.254 171.861 -1.27279 1
Cu 244.866 170.998 -1.27279 1
Cu 245.478 170.134 -1.27279 1
Cu 246.089 169.27 -1.27279 1
Cu 246.701 168.407 -1.27279 1
Cu 247.313 167.543 -1.27279 1
Cu 247.925 166.679 -1.27279 1
Cu 248.536 165.815 -1.27279 1
Cu 249.148 164.952 -1.27279 1
Cu 249.76 164.088 -1.27279 1
Cu 250.372 163.224 -1.27279 1
Cu 250.983 162.361 -1.27279 1
Cu 251.595 161.497 -1.27279 1
Cu 252.207 160.633 -1.27279 1
Cu 252.819 159.769 -1.27279 1
Cu 253.43 158.906 -1.27279 1
Cu 254.042 158.042 -1.27279 1
Cu 254.654 158.906 -1.27279 1
Cu 255.266 159.769 -1.27279 1
Cu 255.878 160.633 -1.27279 1
Cu 256.489 161.497 -1.27279 1
Cu 257.101 162.361 -1.27279 1
Cu 257.713 163.224 -1.27279 1
Cu 258.325 164.088 -1.27279 1
Cu 258.936 164.952 -1.27279 1
Cu 259.548 165.815 -1.27279 1
Cu 260.16 166.679 -1.27279 1
Cu 260.772 167.543 -1.27279 1
Cu 261.383 168.407 -1.27279 1
Cu 261.995 169.27 -1.27279 1
Cu 262.607 170.134 -1.27279 1
Cu 263.219 170.998 -1.27279 1
Cu 263.83 171.861 -1.27279 1
Cu 264.442 172.725 -1.27279 1
Cu 265.054 173.589 -1.27279 1
Cu 265.666 174.453 -1.27279 1
Cu 266.277 175.316 -1.27279 1
Cu 266.889 176.18 -1.27279 1
Cu 267.501 177.044 -1.27279 1
Cu 268.113 177.908 -1.27279 1
Cu 268.724 178.771 -1.27279 1
Cu 269.336 179.635 -1.27279 1
Cu 269.337 179.635 -2.33827 1
Cu 268.725 180.499 -2.33827 1
Cu 268.113 181.363 -2.33827 1
Cu 267.501 182.226 -2.33827 1
Cu 266.89 183.09 -2.33827 1
Cu 266.278 183.954 -2.33827 1
Cu 265.666 184.818 -2.33827 1
Cu 265.054 185.681 -2.33827 1
Cu 264.443 186.545 -2.33827 1
Cu 263.831 187.409 -2.33827 1
Cu 263.219 188.273 -2.33827 1
Cu 262.607 189.136 -2.33827 1
Cu 261.995 190 -2.33827 1
Cu 261.384 190.864 -2.33827 1
Cu 260.772 191.728 -2.33827 1
Cu 260.16 192.591 -2.33827 1
Cu 259.548 193.455 -2.33827 1
Cu 258.937 194.319 -2.33827 1
Cu 258.325 195.183 -2.33827 1
Cu 257.713 196.046 -2.33827 1
Cu 257.101 196.91 -2.33827 1
Cu 256.489 197.774 -2.33827 1
Cu 255.878 198.638 -2.33827 1
Cu 255.266 199.501 -2.33827 1
Cu 254.654 200.365 -2.33827 1
Cu 254.042 201.229 -2.33827 1
Cu 253.43 200.365 -2.33827 1
Cu 252.819 199.501 -2.33827 1
Cu 252.207 198.638 -2.33827 1
Cu 251.595 197.774 -2.33827 1
Cu 250.983 196.91 -2.33827 1
Cu 250.372 196.046 -2.33827 1
Cu 249.76 195.183 -2.33827 1
Cu 249.148 194.319 -2.33827 1
Cu 248.536 193.455 -2.33827 1
Cu 247.924 192.591 -2.33827 1
Cu 247.313 191.728 -2.33827 1
Cu 246.701 190.864 -2.33827 1
Cu 246.089 190 -2.33827 1
Cu 245.477 189.136 -2.33827 1
Cu 244.865 188.273 -2.33827 1
Cu 244.254 187.409 -2.33827 1
Cu 243.642 186.545 -2.33827 1
Cu 243.03 185.681 -2.33827 1
Cu 242.418 184.818 -2.33827 1
Cu 241.807 183.954 -2.33827 1
Cu 241.195 183.09 -2.33827 1
Cu 240.583 182.226 -2.33827 1
Cu 239.971 181.363 -2.33827 1
Cu 239.359 180.499 -2.33827 1
Cu 238.748 179.635 -2.33827 1
Cu 239.359 178.771 -2.33827 1
Cu 239.971 177.907 -2.33827 1
Cu 240.583 177.044 -2.33827 1
Cu 241.195 176.18 -2.33827 1
Cu 241.807 175.316 -2.33827 1
Cu 242.418 174.452 -2.33827 1
Cu 243.03 173.589 -2.33827 1
Cu 243.642 172.725 -2.33827 1
Cu 244.254 171.861 -2.33827 1
Cu 244.865 170.997 -2.33827 1
Cu 245.477 170.134 -2.33827 1
Cu 246.089 169.27 -2.33827 1
Cu 246.701 168.406 -2.33827 1
Cu 247.313 167.542 -2.33827 1
Cu 247.924 166.679 -2.33827 1
Cu 248.536 165.815 -2.33827 1
Cu 249.148 164.951 -2.33827 1
Cu 249.76 164.087 -2.33827 1
Cu 250.372 163.224 -2.33827 1
Cu 250.983 162.36 -2.33827 1
Cu 251.595 161.496 -2.33827 1
Cu 252.207 160.632 -2.33827 1
Cu 252.819 159.769 -2.33827 1
Cu 253.43 158.905 -2.33827 1
Cu 254.042 158.041 -2.33827 1
Cu 254.654 158.905 -2.33827 1
Cu 255.266 159.769 -2.33827 1
Cu 255.878 160.632 -2.33827 1
Cu 256.489 161.496 -2.33827 1
Cu 257.101 162.36 -2.33827 1
Cu 257.713 163.224 -2.33827 1
Cu 258.325 164.087 -2.33827 1
Cu 258.937 164.951 -2.33827 1
Cu 259.548 165.815 -2.33827 1
Cu 260.16 166.679 -2.33827 1
Cu 260.772 167.542 -2.33827 1
Cu 261.384 168.406 -2.33827 1
Cu 261.995 169.27 -2.33827 1
Cu 262.607 170.134 -2.33827 1
Cu 263.219 170.997 -2.33827 1
Cu 263.831 171.861 -2.33827 1
Cu 264.443 172.725 -2.33827 1
Cu 265.054 173.589 -2.33827 1
Cu 265.666 174.452 -2.33827 1
Cu 266.278 175.316 -2.33827 1
Cu 266.89 176.18 -2.33827 1
Cu 267.501 177.044 -2.33827 1
Cu 268.113 177.907 -2.33827 1
Cu 268.725 178.771 -2.33827 1
Cu 269.337 179.635 -2.33827 1
Cu 269.338 179.635 -3.6 1
Cu 268.726 180.499 -3.6 1
Cu 268.114 181.363 -3.6 1
Cu 267.503 182.226 -3.6 1
Cu 266.891 183.09 -3.6 1
Cu 266.279 183.954 -3.6 1
Cu 265.667 184.818 -3.6 1
Cu 265.055 185.682 -3.6 1
Cu 264.443 186.546 -3.6 1
Cu 263.832 187.409 -3.6 1
Cu 263.22 188.273 -3.6 1
Cu 262.608 189.137 -3.6 1
Cu 261.996 190.001 -3.6 1
Cu 261.384 190.865 -3.6 1
Cu 260.772 191.729 -3.6 1
Cu 260.161 192.592 -3.6 1
Cu 259.549 193.456 -3.6 1
Cu 258.937 194.32 -3.6 1
Cu 258.325 195.184 -3.6 1
Cu 257.713 196.048 -3.6 1
Cu 257.101 196.911 -3.6 1
Cu 256.49 197.775 -3.6 1
Cu 255.878 198.639 -3.6 1
Cu 255.266 199.503 -3.6 1
Cu 254.654 200.367 -3.6 1
Cu 254.042 201.231 -3.6 1
Cu 253.43 200.367 -3.6 1
Cu 252.819 199.503 -3.6 1
Cu 252.207 198.639 -3.6 1
Cu 251.595 197.775 -3.6 1
Cu 250.983 196.911 -3.6 1
Cu 250.371 196.048 -3.6 1
Cu 249.759 195.184 -3.6 1
Cu 249.148 194.32 -3.6 1
Cu 248.536 193.456 -3.6 1
Cu 247.924 192.592 -3.6 1
Cu 247.312 191.729 -3.6 1
Cu 246.7 190.865 -3.6 1
Cu 246.088 190.001 -3.6 1
Cu 245.477 189.137 -3.6 1
Cu 244.865 188.273 -3.6 1
Cu 244.253 187.409 -3.6 1
Cu 243.641 186.546 -3.6 1
Cu 243.029 185.682 -3.6 1
Cu 242.417 184.818 -3.6 1
Cu 241.806 183.954 -3.6 1
Cu 241.194 183.09 -3.6 1
Cu 240.582 182.226 -3.6 1
Cu 239.97 181.363 -3.6 1
Cu 239.358 180.499 -3.6 1
Cu 238.747 179.635 -3.6 1
Cu 239.358 178.771 -3.6 1
Cu 239.97 177.907 -3.6 1
Cu 240.582 177.044 -3.6 1
Cu 241.194 176.18 -3.6 1
Cu 241.806 175.316 -3.6 1
Cu 242.417 174.452 -3.6 1
Cu 243.029 173.588 -3.6 1
Cu 243.641 172.724 -3.6 1
Cu 244.253 171.861 -3.6 1
Cu 244.865 170.997 -3.6 1
Cu 245.477 170.133 -3.6 1
Cu 246.088 169.269 -3.6 1
Cu 246.7 168.405 -3.6 1
Cu 247.312 167.541 -3.6 1
Cu 247.924 166.678 -3.6 1
Cu 248.536 165.814 -3.6 1
Cu 249.148 164.95 -3.6 1
Cu 249.759 164.086 -3.6 1
Cu 250.371 163.222 -3.6 1
Cu 250.983 162.359 -3.6 1
Cu 251.595 161.495 -3.6 1
Cu 252.207 160.631 -3.6 1
Cu 252.819 159.767 -3.6 1
Cu 253.43 158.903 -3.6 1
Cu 254.042 158.039 -3.6 1
Cu 254.654 158.903 -3.6 1
Cu 255.266 159.767 -3.6 1
Cu 255.878 160.631 -3.6 1
Cu 256.49 161.495 -3.6 1
Cu 257.101 162.359 -3.6 1
Cu 257.713 163.222 -3.6 1
Cu 258.325 164.086 -3.6 1
Cu 258.937 164.95 -3.6 1
Cu 259.549 165.814 -3.6 1
Cu 260.161 166.678 -3.6 1
Cu 260.772 167.541 -3.6 1
Cu 261.384 168.405 -3.6 1
Cu 261.996 169.269 -3.6 1
Cu 262.608 170.133 -3.6 1
Cu 263.22 170.997 -3.6 1
Cu 263.832 171.861 -3.6 1
Cu 264.443 172.724 -3.6 1
Cu 265.055 173.588 -3.6 1
Cu 265.667 174.452 -3.6 1
Cu 266.279 175.316 -3.6 1
Cu 266.891 176.18 -3.6 1
Cu 267.503 177.044 -3.6 1
Cu 268.114 177.907 -3.6 1
Cu 268.726 178.771 -3.6 1
Cu 269.338 179.635 -3.6 1
Cu 269.34 179.635 -5.03115 1
Cu 268.728 180.499 -5.03115 1
Cu 268.116 181.363 -5.03115 1
Cu 267.504 182.227 -5.03115 1
Cu 266.892 183.091 -5.03115 1
Cu 266.28 183.955 -5.03115 1
Cu 265.668 184.819 -5.03115 1
Cu 265.057 185.683 -5.03115 1
Cu 264.445 186.546 -5.03115 1
Cu 263.833 187.41 -5.03115 1
Cu 263.221 188.274 -5.03115 1
Cu 262.609 189.138 -5.03115 1
Cu 261.997 190.002 -5.03115 1
Cu 261.385 190.866 -5.03115 1
Cu 260.773 191.73 -5.03115 1
Cu 260.161 192.594 -5.03115 1
Cu 259.549 193.458 -5.03115 1
Cu 258.938 194.322 -5.03115 1
Cu 258.326 195.186 -5.03115 1
Cu 257.714 196.05 -5.03115 1
Cu 257.102 196.914 -5.03115 1
Cu 256.49 197.778 -5.03115 1
Cu 255.878 198.641 -5.03115 1
Cu 255.266 199.505 -5.03115 1
Cu 254.654 200.369 -5.03115 1
Cu 254.042 201.233 -5.03115 1
Cu 253.43 200.369 -5.03115 1
Cu 252.818 199.505 -5.03115 1
Cu 252.207 198.641 -5.03115 1
Cu 251.595 197.778 -5.03115 1
Cu 250.983 196.914 -5.03115 1
Cu 250.371 196.05 -5.03115 1
Cu 249.759 195.186 -5.03115 1
Cu 249.147 194.322 -5.03115 1
Cu 248.535 193.458 -5.03115 1
Cu 247.923 192.594 -5.03115 1
Cu 247.311 191.73 -5.03115 1
Cu 246.699 190.866 -5.03115 1
Cu 246.087 190.002 -5.03115 1
Cu 245.476 189.138 -5.03115 1
Cu 244.864 188.274 -5.03115 1
Cu 244.252 187.41 -5.03115 1
Cu 243.64 186.546 -5.03115 1
Cu 243.028 185.683 -5.03115 1
Cu 242.416 184.819 -5.03115 1
Cu 241.804 183.955 -5.03115 1
Cu 241.192 183.091 -5.03115 1
Cu 240.58 182.227 -5.03115 1
Cu 239.968 181.363 -5.03115 1
Cu 239.357 180.499 -5.03115 1
Cu 238.745 179.635 -5.03115 1
Cu 239.357 178.771 -5.03115 1
Cu 239.968 177.907 -5.03115 1
Cu 240.58 177.043 -5.03115 1
Cu 241.192 176.179 -5.03115 1
Cu 241.804 175.315 -5.03115 1
Cu 242.416 174.451 -5.03115 1
Cu 243.028 173.587 -5.03115 1
Cu 243.64 172.724 -5.03115 1
Cu 244.252 171.86 -5.03115 1
Cu 244.864 170.996 -5.03115 1
Cu 245.476 170.132 -5.03115 1
Cu 246.087 169.268 -5.03115 1
Cu 246.699 168.404 -5.03115 1
Cu 247.311 167.54 -5.03115 1
Cu 247.923 166.676 -5.03115 1
Cu 248.535 165.812 -5.03115 1
Cu 249.147 164.948 -5.03115 1
Cu 249.759 164.084 -5.03115 1
Cu 250.371 163.22 -5.03115 1
Cu 250.983 162.356 -5.03115 1
Cu 251.595 161.492 -5.03115 1
Cu 252.207 160.629 -5.03115 1
Cu 252.818 159.765 -5.03115 1
Cu 253.43 158.901 -5.03115 1
Cu 254.042 158.037 -5.03115 1
Cu 254.654 158.901 -5.03115 1
Cu 255.266 159.765 -5.03115 1
Cu 255.878 160.629 -5.03115 1
Cu 256.49 161.492 -5.03115 1
Cu 257.102 162.356 -5.03115 1
Cu 257.714 163.22 -5.03115 1
Cu 258.326 164.084 -5.03115 1
Cu 258.938 164.948 -5.03115 1
Cu 259.549 165.812 -5.03115 1
Cu 260.161 166.676 -5.03115 1
Cu 260.773 167.54 -5.03115 1
Cu 261.385 168.404 -5.03115 1
Cu 261.997 169.268 -5.03115 1
Cu 262.609 170.132 -5.03115 1
Cu 263.221 170.996 -5.03115 1
Cu 263.833 171.86 -5.03115 1
Cu 264.445 172.724 -5.03115 1
Cu 265.057 173.587 -5.03115 1
Cu 265.668 174.451 -5.03115 1
Cu 266.28 175.315 -5.03115 1
Cu 266.892 176.179 -5.03115 1
Cu 267.504 177.043 -5.03115 1
Cu 268.116 177.907 -5.03115 1
Cu 268.728 178.771 -5.03115 1
Cu 269.34 179.635 -5.03115 1
Cu 269.343 179.635 -6.61362 1
Cu 268.731 180.499 -6.61362 1
Cu 268.119 181.363 -6.61362 1
Cu 267.507 182.227 -6.61362 1
Cu 266.895 183.091 -6.61362 1
Cu 266.283 183.955 -6.61362 1
Cu 265.671 184.82 -6.61362 1
Cu 265.059 185.684 -6.61362 1
Cu 264.447 186.548 -6.61362 1
Cu 263.835 187.412 -6.61362 1
Cu 263.223 188.276 -6.61362 1
Cu 262.611 189.14 -6.61362 1
Cu 261.999 190.004 -6.61362 1
Cu 261.386 190.868 -6.61362 1
Cu 260.774 191.732 -6.61362 1
Cu 260.162 192.596 -6.61362 1
Cu 259.55 193.46 -6.61362 1
Cu 258.938 194.325 -6.61362 1
Cu 258.326 195.189 -6.61362 1
Cu 257.714 196.053 -6.61362 1
Cu 257.102 196.917 -6.61362 1
Cu 256.49 197.781 -6.61362 1
Cu 255.878 198.645 -6.61362 1
Cu 255.266 199.509 -6.61362 1
Cu 254.654 200.373 -6.61362 1
Cu 254.042 201.237 -6.61362 1
Cu 253.43 200.373 -6.61362 1
Cu 252.818 199.509 -6.61362 1
Cu 252.206 198.645 -6.61362 1
Cu 251.594 197.781 -6.61362 1
Cu 250.982 196.917 -6.61362 1
Cu 250.37 196.053 -6.61362 1
Cu 249.758 195.189 -6.61362 1
Cu 249.146 194.325 -6.61362 1
Cu 248.534 193.46 -6.61362 1
Cu 247.922 192.596 -6.61362 1
Cu 247.31 191.732 -6.61362 1
Cu 246.698 190.868 -6.61362 1
Cu 246.086 190.004 -6.61362 1
Cu 245.474 189.14 -6.61362 1
Cu 244.862 188.276 -6.61362 1
Cu 244.25 187.412 -6.61362 1
Cu 243.638 186.548 -6.61362 1
Cu 243.026 185.684 -6.61362 1
Cu 242.414 184.82 -6.61362 1
Cu 241.802 183.955 -6.61362 1
Cu 241.19 183.091 -6.61362 1
Cu 240.578 182.227 -6.61362 1
Cu 239.966 181.363 -6.61362 1
Cu 239.354 180.499 -6.61362 1
Cu 238.742 179.635 -6.61362 1
Cu 239.354 178.771 -6.61362 1
Cu 239.966 177.907 -6.61362 1
Cu 240.578 177.043 -6.61362 1
Cu 241.19 176.179 -6.61362 1
Cu 241.802 175.315 -6.61362 1
Cu 242.414 174.45 -6.61362 1
Cu 243.026 173.586 -6.61362 1
Cu 243.638 172.722 -6.61362 1
Cu 244.25 171.858 -6.61362 1
Cu 244.862 170.994 -6.61362 1
Cu 245.474 170.13 -6.61362 1
Cu 246.086 169.266 -6.61362 1
Cu 246.698 168.402 -6.61362 1
Cu 247.31 167.538 -6.61362 1
Cu 247.922 166.674 -6.61362 1
Cu 248.534 165.81 -6.61362 1
Cu 249.146 164.945 -6.61362 1
Cu 249.758 164.081 -6.61362 1
Cu 250.37 163.217 -6.61362 1
Cu 250.982 162.353 -6.61362 1
Cu 251.594 161.489 -6.61362 1
Cu 252.206 160.625 -6.61362 1
Cu 252.818 159.761 -6.61362 1
Cu 253.43 158.897 -6.61362 1
Cu 254.042 158.033 -6.61362 1
Cu 254.654 158.897 -6.61362 1
Cu 255.266 159.761 -6.61362 1
Cu 255.878 160.625 -6.61362 1
Cu 256.49 161.489 -6.61362 1
Cu 257.102 162.353 -6.61362 1
Cu 257.714 163.217 -6.61362 1
Cu 258.326 164.081 -6.61362 1
Cu 258.938 164.945 -6.61362 1
Cu 259.55 165.81 -6.61362 1
Cu 260.162 166.674 -6.61362 1
Cu 260.774 167.538 -6.61362 1
Cu 261.386 168.402 -6.61362 1
Cu 261.999 169.266 -6.61362 1
Cu 262.611 170.13 -6.61362 1
Cu 263.223 170.994 -6.61362 1
Cu 263.835 171.858 -6.61362 1
Cu 264.447 172.722 -6.61362 1
Cu 265.059 173.586 -6.61362 1
Cu 265.671 174.45 -6.61362 1
Cu 266.283 175.315 -6.61362 1
Cu 266.895 176.179 -6.61362 1
Cu 267.507 177.043 -6.61362 1
Cu 268.119 177.907 -6.61362 1
Cu 268.731 178.771 -6.61362 1
Cu 269.343 179.635 -6.61362 1
Cu 269.347 179.635 -8.33412 1
Cu 268.735 180.499 -8.33412 1
Cu 268.122 181.364 -8.33412 1
Cu 267.51 182.228 -8.33412 1
Cu 266.898 183.092 -8.33412 1
Cu 266.286 183.957 -8.33412 1
Cu 265.674 184.821 -8.33412 1
Cu 265.061 185.685 -8.33412 1
Cu 264.449 186.55 -8.33412 1
Cu 263.837 187.414 -8.33412 1
Cu 263.225 188.278 -8.33412 1
Cu 262.613 189.142 -8.33412 1
Cu 262.001 190.007 -8.33412 1
Cu 261.388 190.871 -8.33412 1
Cu 260.776 191.735 -8.33412 1
Cu 260.164 192.6 -8.33412 1
Cu 259.552 193.464 -8.33412 1
Cu 258.94 194.328 -8.33412 1
Cu 258.328 195.193 -8.33412 1
Cu 257.715 196.057 -8.33412 1
Cu 257.103 196.921 -8.33412 1
Cu 256.491 197.786 -8.33412 1
Cu 255.879 198.65 -8.33412 1
Cu 255.267 199.514 -8.33412 1
Cu 254.654 200.379 -8.33412 1
Cu 254.042 201.243 -8.33412 1
Cu 253.43 200.379 -8.33412 1
Cu 252.818 199.514 -8.33412 1
Cu 252.206 198.65 -8.33412 1
Cu 251.594 197.786 -8.33412 1
Cu 250.981 196.921 -8.33412 1
Cu 250.369 196.057 -8.33412 1
Cu 249.757 195.193 -8.33412 1
Cu 249.145 194.328 -8.33412 1
Cu 248.533 193.464 -8.33412 1
Cu 247.92 192.6 -8.33412 1
Cu 247.308 191.735 -8.33412 1
Cu 246.696 190.871 -8.33412 1
Cu 246.084 190.007 -8.33412 1
Cu 245.472 189.142 -8.33412 1
Cu 244.86 188.278 -8.33412 1
Cu 244.247 187.414 -8.33412 1
Cu 243.635 186.55 -8.33412 1
Cu 243.023 185.685 -8.33412 1
Cu 242.411 184.821 -8.33412 1
Cu 241.799 183.957 -8.33412 1
Cu 241.186 183.092 -8.33412 1
Cu 240.574 182.228 -8.33412 1
Cu 239.962 181.364 -8.33412 1
Cu 239.35 180.499 -8.33412 1
Cu 238.738 179.635 -8.33412 1
Cu 239.35 178.771 -8.33412 1
Cu 239.962 177.906 -8.33412 1
Cu 240.574 177.042 -8.33412 1
Cu 241.186 176.178 -8.33412 1
Cu 241.799 175.313 -8.33412 1
Cu 242.411 174.449 -8.33412 1
Cu 243.023 173.585 -8.33412 1
Cu 243.635 172.72 -8.33412 1
Cu 244.247 171.856 -8.33412 1
Cu 244.86 170.992 -8.33412 1
Cu 245.472 170.128 -8.33412 1
Cu 246.084 169.263 -8.33412 1
Cu 246.696 168.399 -8.33412 1
Cu 247.308 167.535 -8.33412 1
Cu 247.92 166.67 -8.33412 1
Cu 248.533 165.806 -8.33412 1
Cu 249.145 164.942 -8.33412 1
Cu 249.757 164.077 -8.33412 1
Cu 250.369 163.213 -8.33412 1
Cu 250.981 162.349 -8.33412 1
Cu 251.594 161.484 -8.33412 1
Cu 252.206 160.62 -8.33412 1
Cu 252.818 159.756 -8.33412 1
Cu 253.43 158.891 -8.33412 1
Cu 254.042 158.027 -8.33412 1
Cu 254.654 158.891 -8.33412 1
Cu 255.267 159.756 -8.33412 1
Cu 255.879 160.62 -8.33412 1
Cu 256.491 161.484 -8.33412 1
Cu 257.103 162.349 -8.33412 1
Cu 257.715 163.213 -8.33412 1
Cu 258.328 164.077 -8.33412 1
Cu 258.94 164.942 -8.33412 1
Cu 259.552 165.806 -8.33412 1
Cu 260.164 166.67 -8.33412 1
Cu 260.776 167.535 -8.33412 1
Cu 261.388 168.399 -8.33412 1
Cu 262.001 169.263 -8.33412 1
Cu 262.613 170.128 -8.33412 1
Cu 263.225 170.992 -8.33412 1
Cu 263.837 171.856 -8.33412 1
Cu 264.449 172.72 -8.33412 1
Cu 265.061 173.585 -8.33412 1
Cu 265.674 174.449 -8.33412 1
Cu 266.286 175.313 -8.33412 1
Cu 266.898 176.178 -8.33412 1
Cu 267.51 177.042 -8.33412 1
Cu 268.122 177.906 -8.33412 1
Cu 268.735 178.771 -8.33412 1
Cu 269.347 179.635 -8.33412 1
Cu 269.352 179.635 -10.1823 1
Cu 268.74 180.5 -10.1823 1
Cu 268.127 181.364 -10.1823 1
Cu 267.515 182.229 -10.1823 1
Cu 266.902 183.093 -10.1823 1
Cu 266.29 183.958 -10.1823 1
Cu 265.678 184.823 -10.1823 1
Cu 265.065 185.687 -10.1823 1
Cu 264.453 186.552 -10.1823 1
Cu 263.84 187.417 -10.1823 1
Cu 263.228 188.281 -10.1823 1
Cu 262.616 189.146 -10.1823 1
Cu 262.003 190.01 -10.1823 1
Cu 261.391 190.875 -10.1823 1
Cu 260.779 191.74 -10.1823 1
Cu 260.166 192.604 -10.1823 1
Cu 259.554 193.469 -10.1823 1
Cu 258.941 194.333 -10.1823 1
Cu 258.329 195.198 -10.1823 1
Cu 257.717 196.063 -10.1823 1
Cu 257.104 196.927 -10.1823 1
Cu 256.492 197.792 -10.1823 1
Cu 255.879 198.657 -10.1823 1
Cu 255.267 199.521 -10.1823 1
Cu 254.655 200.386 -10.1823 1
Cu 254.042 201.25 -10.1823 1
Cu 253.43 200.386 -10.1823 1
Cu 252.817 199.521 -10.1823 1
Cu 252.205 198.657 -10.1823 1
Cu 251.593 197.792 -10.1823 1
Cu 250.98 196.927 -10.1823 1
Cu 250.368 196.063 -10.1823 1
Cu 249.756 195.198 -10.1823 1
Cu 249.143 194.333 -10.1823 1
Cu 248.531 193.469 -10.1823 1
Cu 247.918 192.604 -10.1823 1
Cu 247.306 191.74 -10.1823 1
Cu 246.694 190.875 -10.1823 1
Cu 246.081 190.01 -10.1823 1
Cu 245.469 189.146 -10.1823 1
Cu 244.856 188.281 -10.1823 1
Cu 244.244 187.417 -10.1823 1
Cu 243.632 186.552 -10.1823 1
Cu 243.019 185.687 -10.1823 1
Cu 242.407 184.823 -10.1823 1
Cu 241.794 183.958 -10.1823 1
Cu 241.182 183.093 -10.1823 1
Cu 240.57 182.229 -10.1823 1
Cu 239.957 181.364 -10.1823 1
Cu 239.345 180.5 -10.1823 1
Cu 238.733 179.635 -10.1823 1
Cu 239.345 178.77 -10.1823 1
Cu 239.957 177.906 -10.1823 1
Cu 240.57 177.041 -10.1823 1
Cu 241.182 176.177 -10.1823 1
Cu 241.794 175.312 -10.1823 1
Cu 242.407 174.447 -10.1823 1
Cu 243.019 173.583 -10.1823 1
Cu 243.632 172.718 -10.1823 1
Cu 244.244 171.853 -10.1823 1
Cu 244.856 170.989 -10.1823 1
Cu 245.469 170.124 -10.1823 1
Cu 246.081 169.26 -10.1823 1
Cu 246.694 168.395 -10.1823 1
Cu 247.306 167.53 -10.1823 1
Cu 247.918 166.666 -10.1823 1
Cu 248.531 165.801 -10.1823 1
Cu 249.143 164.937 -10.1823 1
Cu 249.756 164.072 -10.1823 1
Cu 250.368 163.207 -10.1823 1
Cu 250.98 162.343 -10.1823 1
Cu 251.593 161.478 -10.1823 1
Cu 252.205 160.613 -10.1823 1
Cu 252.817 159.749 -10.1823 1
Cu 253.43 158.884 -10.1823 1
Cu 254.042 158.02 -10.1823 1
Cu 254.655 158.884 -10.1823 1
Cu 255.267 159.749 -10.1823 1
Cu 255.879 160.613 -10.1823 1
Cu 256.492 161.478 -10.1823 1
Cu 257.104 162.343 -10.1823 1
Cu 257.717 163.207 -10.1823 1
Cu 258.329 164.072 -10.1823 1
Cu 258.941 164.937 -10.1823 1
Cu 259.554 165.801 -10.1823 1
Cu 260.166 166.666 -10.1823 1
Cu 260.779 167.53 -10.1823 1
Cu 261.391 168.395 -10.1823 1
Cu 262.003 169.26 -10.1823 1
Cu 262.616 170.124 -10.1823 1
Cu 263.228 170.989 -10.1823 1
Cu 263.84 171.853 -10.1823 1
Cu 264.453 172.718 -10.1823 1
Cu 265.065 173.583 -10.1823 1
Cu 265.678 174.447 -10.1823 1
Cu 266.29 175.312 -10.1823 1
Cu 266.902 176.177 -10.1823 1
Cu 267.515 177.041 -10.1823 1
Cu 268.127 177.906 -10.1823 1
Cu 268.74 178.77 -10.1823 1
Cu 269.352 179.635 -10.1823 1
Cu 269.359 179.635 -12.15 1
Cu 268.746 180.5 -12.15 1
Cu 268.133 181.365 -12.15 1
Cu 267.521 182.23 -12.15 1
Cu 266.908 183.095 -12.15 1
Cu 266.295 183.96 -12.15 1
Cu 265.683 184.825 -12.15 1
Cu 265.07 185.69 -12.15 1
Cu 264.457 186.555 -12.15 1
Cu 263.845 187.42 -12.15 1
Cu 263.232 188.285 -12.15 1
Cu 262.62 189.15 -12.15 1
Cu 262.007 190.015 -12.15 1
Cu 261.394 190.88 -12.15 1
Cu 260.782 191.745 -12.15 1
Cu 260.169 192.61 -12.15 1
Cu 259.556 193.475 -12.15 1
Cu 258.944 194.34 -12.15 1
Cu 258.331 195.205 -12.15 1
Cu 257.718 196.07 -12.15 1
Cu 257.106 196.935 -12.15 1
Cu 256.493 197.8 -12.15 1
Cu 255.88 198.665 -12.15 1
Cu 255.268 199.53 -12.15 1
Cu 254.655 200.395 -12.15 1
Cu 254.042 201.26 -12.15 1
Cu 253.43 200.395 -12.15 1
Cu 252.817 199.53 -12.15 1
Cu 252.204 198.665 -12.15 1
Cu 251.592 197.8 -12.15 1
Cu 250.979 196.935 -12.15 1
Cu 250.366 196.07 -12.15 1
Cu 249.754 195.205 -12.15 1
Cu 249.141 194.34 -12.15 1
Cu 248.528 193.475 -12.15 1
Cu 247.916 192.61 -12.15 1
Cu 247.303 191.745 -12.15 1
Cu 246.69 190.88 -12.15 1
Cu 246.078 190.015 -12.15 1
Cu 245.465 189.15 -12.15 1
Cu 244.852 188.285 -12.15 1
Cu 244.24 187.42 -12.15 1
Cu 243.627 186.555 -12.15 1
Cu 243.014 185.69 -12.15 1
Cu 242.402 184.825 -12.15 1
Cu 241.789 183.96 -12.15 1
Cu 241.176 183.095 -12.15 1
Cu 240.564 182.23 -12.15 1
Cu 239.951 181.365 -12.15 1
Cu 239.338 180.5 -12.15 1
Cu 238.726 179.635 -12.15 1
Cu 239.338 178.77 -12.15 1
Cu 239.951 177.905 -12.15 1
Cu 240.564 177.04 -12.15 1
Cu 241.176 176.175 -12.15 1
Cu 241.789 175.31 -12.15 1
Cu 242.402 174.445 -12.15 1
Cu 243.014 173.58 -12.15 1
Cu 243.627 172.715 -12.15 1
Cu 244.24 171.85 -12.15 1
Cu 244.852 170.985 -12.15 1
Cu 245.465 170.12 -12.15 1
Cu 246.078 169.255 -12.15 1
Cu 246.69 168.39 -12.15 1
Cu 247.303 167.525 -12.15 1
Cu 247.916 166.66 -12.15 1
Cu 248.528 165.795 -12.15 1
Cu 249.141 164.93 -12.15 1
Cu 249.754 164.065 -12.15 1
Cu 250.366 163.2 -12.15 1
Cu 250.979 162.335 -12.15 1
Cu 251.592 161.47 -12.15 1
Cu 252.204 160.605 -12.15 1
Cu 252.817 159.74 -12.15 1
Cu 253.43 158.875 -12.15 1
Cu 254.042 158.01 -12.15 1
Cu 254.655 158.875 -12.15 1
Cu 255.268 159.74 -12.15 1
Cu 255.88 160.605 -12.15 1
Cu 256.493 161.47 -12.15 1
Cu 257.106 162.335 -12.15 1
Cu 257.718 163.2 -12.15 1
Cu 258.331 164.065 -12.15 1
Cu 258.944 164.93 -12.15 1
Cu 259.556 165.795 -12.15 1
Cu 260.169 166.66 -12.15 1
Cu 260.782 167.525 -12.15 1
Cu 261.394 168.39 -12.15 1
Cu 262.007 169.255 -12.15 1
Cu 262.62 170.12 -12.15 1
Cu 263.232 170.985 -12.15 1
Cu 263.845 171.85 -12.15 1
Cu 264.457 172.715 -12.15 1
Cu 265.07 173.58 -12.15 1
Cu 265.683 174.445 -12.15 1
Cu 266.295 175.31 -12.15 1
Cu 266.908 176.175 -12.15 1
Cu 267.521 177.04 -12.15 1
Cu 268.133 177.905 -12.15 1
Cu 268.746 178.77 -12.15 1
Cu 269.359 179.635 -12.15 1
Cu 269.367 179.635 -14.2302 1
Cu 268.754 180.5 -14.2302 1
Cu 268.141 181.366 -14.2302 1
Cu 267.528 182.231 -14.2302 1
Cu 266.915 183.097 -14.2302 1
Cu 266.302 183.962 -14.2302 1
Cu 265.689 184.828 -14.2302 1
Cu 265.076 185.693 -14.2302 1
Cu 264.463 186.559 -14.2302 1
Cu 263.85 187.424 -14.2302 1
Cu 263.237 188.29 -14.2302 1
Cu 262.624 189.155 -14.2302 1
Cu 262.011 190.021 -14.2302 1
Cu 261.398 190.886 -14.2302 1
Cu 260.785 191.752 -14.2302 1
Cu 260.172 192.617 -14.2302 1
Cu 259.559 193.483 -14.2302 1
Cu 258.946 194.348 -14.2302 1
Cu 258.333 195.214 -14.2302 1
Cu 257.72 196.079 -14.2302 1
Cu 257.107 196.945 -14.2302 1
Cu 256.494 197.81 -14.2302 1
Cu 255.881 198.675 -14.2302 1
Cu 255.268 199.541 -14.2302 1
Cu 254.655 200.406 -14.2302 1
Cu 254.042 201.272 -14.2302 1
Cu 253.429 200.406 -14.2302 1
Cu 252.816 199.541 -14.2302 1
Cu 252.203 198.675 -14.2302 1
Cu 251.59 197.81 -14.2302 1
Cu 250.977 196.945 -14.2302 1
Cu 250.364 196.079 -14.2302 1
Cu 249.751 195.214 -14.2302 1
Cu 249.138 194.348 -14.2302 1
Cu 248.525 193.483 -14.2302 1
Cu 247.912 192.617 -14.2302 1
Cu 247.299 191.752 -14.2302 1
Cu 246.686 190.886 -14.2302 1
Cu 246.073 190.021 -14.2302 1
Cu 245.46 189.155 -14.2302 1
Cu 244.847 188.29 -14.2302 1
Cu 244.234 187.424 -14.2302 1
Cu 243.621 186.559 -14.2302 1
Cu 243.008 185.693 -14.2302 1
Cu 242.395 184.828 -14.2302 1
Cu 241.782 183.962 -14.2302 1
Cu 241.169 183.097 -14.2302 1
Cu 240.556 182.231 -14.2302 1
Cu 239.943 181.366 -14.2302 1
Cu 239.33 180.5 -14.2302 1
Cu 238.717 179.635 -14.2302 1
Cu 239.33 178.77 -14.2302 1
Cu 239.943 177.904 -14.2302 1
Cu 240.556 177.039 -14.2302 1
Cu 241.169 176.173 -14.2302 1
Cu 241.782 175.308 -14.2302 1
Cu 242.395 174.442 -14.2302 1
Cu 243.008 173.577 -14.2302 1
Cu 243.621 172.711 -14.2302 1
Cu 244.234 171.846 -14.2302 1
Cu 244.847 170.98 -14.2302 1
Cu 245.46 170.115 -14.2302 1
Cu 246.073 169.249 -14.2302 1
Cu 246.686 168.384 -14.2302 1
Cu 247.299 167.518 -14.2302 1
Cu 247.912 166.653 -14.2302 1
Cu 248.525 165.787 -14.2302 1
Cu 249.138 164.922 -14.2302 1
Cu 249.751 164.056 -14.2302 1
Cu 250.364 163.191 -14.2302 1
Cu 250.977 162.325 -14.2302 1
Cu 251.59 161.46 -14.2302 1
Cu 252.203 160.595 -14.2302 1
Cu 252.816 159.729 -14.2302 1
Cu 253.429 158.864 -14.2302 1
Cu 254.042 157.998 -14.2302 1
Cu 254.655 158.864 -14.2302 1
Cu 255.268 159.729 -14.2302 1
Cu 255.881 160.595 -14.2302 1
Cu 256.494 161.46 -14.2302 1
Cu 257.107 162.325 -14.2302 1
Cu 257.72 163.191 -14.2302 1
Cu 258.333 164.056 -14.2302 1
Cu 258.946 164.922 -14.2302 1
Cu 259.559 165.787 -14.2302 1
Cu 260.172 166.653 -14.2302 1
Cu 260.785 167.518 -14.2302 1
Cu 261.398 168.384 -14.2302 1
Cu 262.011 169.249 -14.2302 1
Cu 262.624 170.115 -14.2302 1
Cu 263.237 170.98 -14.2302 1
Cu 263.85 171.846 -14.2302 1
Cu 264.463 172.711 -14.2302 1
Cu 265.076 173.577 -14.2302 1
Cu 265.689 174.442 -14.2302 1
Cu 266.302 175.308 -14.2302 1
Cu 266.915 176.173 -14.2302 1
Cu 267.528 177.039 -14.2302 1
Cu 268.141 177.904 -14.2302 1
Cu 268.754 178.77 -14.2302 1
Cu 269.367 179.635 -14.2302 1
Cu 269.378 179.635 -16.4173 1
Cu 268.764 180.501 -16.4173 1
Cu 268.151 181.367 -16.4173 1
Cu 267.537 182.233 -16.4173 1
Cu 266.924 183.099 -16.4173 1
Cu 266.311 183.965 -16.4173 1
Cu 265.697 184.831 -16.4173 1
Cu 265.084 185.697 -16.4173 1
Cu 264.47 186.563 -16.4173 1
Cu 263.857 187.43 -16.4173 1
Cu 263.243 188.296 -16.4173 1
Cu 262.63 189.162 -16.4173 1
Cu 262.017 190.028 -16.4173 1
Cu 261.403 190.894 -16.4173 1
Cu 260.79 191.76 -16.4173 1
Cu 260.176 192.626 -16.4173 1
Cu 259.563 193.492 -16.4173 1
Cu 258.95 194.358 -16.4173 1
Cu 258.336 195.224 -16.4173 1
Cu 257.723 196.09 -16.4173 1
Cu 257.109 196.956 -16.4173 1
Cu 256.496 197.822 -16.4173 1
Cu 255.882 198.688 -16.4173 1
Cu 255.269 199.554 -16.4173 1
Cu 254.656 200.42 -16.4173 1
Cu 254.042 201.286 -16.4173 1
Cu 253.429 200.42 -16.4173 1
Cu 252.815 199.554 -16.4173 1
Cu 252.202 198.688 -16.4173 1
Cu 251.589 197.822 -16.4173 1
Cu 250.975 196.956 -16.4173 1
Cu 250.362 196.09 -16.4173 1
Cu 249.748 195.224 -16.4173 1
Cu 249.135 194.358 -16.4173 1
Cu 248.522 193.492 -16.4173 1
Cu 247.908 192.626 -16.4173 1
Cu 247.295 191.76 -16.4173 1
Cu 246.681 190.894 -16.4173 1
Cu 246.068 190.028 -16.4173 1
Cu 245.454 189.162 -16.4173 1
Cu 244.841 188.296 -16.4173 1
Cu 244.228 187.43 -16.4173 1
Cu 243.614 186.563 -16.4173 1
Cu 243.001 185.697 -16.4173 1
Cu 242.387 184.831 -16.4173 1
Cu 241.774 183.965 -16.4173 1
Cu 241.161 183.099 -16.4173 1
Cu 240.547 182.233 -16.4173 1
Cu 239.934 181.367 -16.4173 1
Cu 239.32 180.501 -16.4173 1
Cu 238.707 179.635 -16.4173 1
Cu 239.32 178.769 -16.4173 1
Cu 239.934 177.903 -16.4173 1
Cu 240.547 177.037 -16.4173 1
Cu 241.161 176.171 -16.4173 1
Cu 241.774 175.305 -16.4173 1
Cu 242.387 174.439 -16.4173 1
Cu 243.001 173.573 -16.4173 1
Cu 243.614 172.707 -16.4173 1
Cu 244.228 171.84 -16.4173 1
Cu 244.841 170.974 -16.4173 1
Cu 245.454 170.108 -16.4173 1
Cu 246.068 169.242 -16.4173 1
Cu 246.681 168.376 -16.4173 1
Cu 247.295 167.51 -16.4173 1
Cu 247.908 166.644 -16.4173 1
Cu 248.522 165.778 -16.4173 1
Cu 249.135 164.912 -16.4173 1
Cu 249.748 164.046 -16.4173 1
Cu 250.362 163.18 -16.4173 1
Cu 250.975 162.314 -16.4173 1
Cu 251.589 161.448 -16.4173 1
Cu 252.202 160.582 -16.4173 1
Cu 252.815 159.716 -16.4173 1
Cu 253.429 158.85 -16.4173 1
Cu 254.042 157.984 -16.4173 1
Cu 254.656 158.85 -16.4173 1
Cu 255.269 159.716 -16.4173 1
Cu 255.882 160.582 -16.4173 1
Cu 256.496 161.448 -16.4173 1
Cu 257.109 162.314 -16.4173 1
Cu 257.723 163.18 -16.4173 1
Cu 258.336 164.046 -16.4173 1
Cu 258.95 164.912 -16.4173 1
Cu 259.563 165.778 -16.4173 1
Cu 260.176 166.644 -16.4173 1
Cu 260.79 167.51 -16.4173 1
Cu 261.403 168.376 -16.4173 1
Cu 262.017 169.242 -16.4173 1
Cu 262.63 170.108 -16.4173 1
Cu 263.243 170.974 -16.4173 1
Cu 263.857 171.84 -16.4173 1
Cu 264.47 172.707 -16.4173 1
Cu 265.084 173.573 -16.4173 1
Cu 265.697 174.439 -16.4173 1
Cu 266.311 175.305 -16.4173 1
Cu 266.924 176.171 -16.4173 1
Cu 267.537 177.037 -16.4173 1
Cu 268.151 177.903 -16.4173 1
Cu 268.764 178.769 -16.4173 1
Cu 269.378 179.635 -16.4173 1
Cu 269.39 179.635 -18.7061 1
Cu 268.776 180.502 -18.7061 1
Cu 268.162 181.369 -18.7061 1
Cu 267.548 182.235 -18.7061 1
Cu 266.934 183.102 -18.7061 1
Cu 266.32 183.969 -18.7061 1
Cu 265.707 184.836 -18.7061 1
Cu 265.093 185.702 -18.7061 1
Cu 264.479 186.569 -18.7061 1
Cu 263.865 187.436 -18.7061 1
Cu 263.251 188.303 -18.7061 1
Cu 262.637 189.169 -18.7061 1
Cu 262.023 190.036 -18.7061 1
Cu 261.409 190.903 -18.7061 1
Cu 260.795 191.77 -18.7061 1
Cu 260.181 192.636 -18.7061 1
Cu 259.567 193.503 -18.7061 1
Cu 258.954 194.37 -18.7061 1
Cu 258.34 195.237 -18.7061 1
Cu 257.726 196.103 -18.7061 1
Cu 257.112 196.97 -18.7061 1
Cu 256.498 197.837 -18.7061 1
Cu 255.884 198.704 -18.7061 1
Cu 255.27 199.571 -18.7061 1
Cu 254.656 200.437 -18.7061 1
Cu 254.042 201.304 -18.7061 1
Cu 253.428 200.437 -18.7061 1
Cu 252.814 199.571 -18.7061 1
Cu 252.201 198.704 -18.7061 1
Cu 251.587 197.837 -18.7061 1
Cu 250.973 196.97 -18.7061 1
Cu 250.359 196.103 -18.7061 1
Cu 249.745 195.237 -18.7061 1
Cu 249.131 194.37 -18.7061 1
Cu 248.517 193.503 -18.7061 1
Cu 247.903 192.636 -18.7061 1
Cu 247.289 191.77 -18.7061 1
Cu 246.675 190.903 -18.7061 1
Cu 246.061 190.036 -18.7061 1
Cu 245.448 189.169 -18.7061 1
Cu 244.834 188.303 -18.7061 1
Cu 244.22 187.436 -18.7061 1
Cu 243.606 186.569 -18.7061 1
Cu 242.992 185.702 -18.7061 1
Cu 242.378 184.836 -18.7061 1
Cu 241.764 183.969 -18.7061 1
Cu 241.15 183.102 -18.7061 1
Cu 240.536 182.235 -18.7061 1
Cu 239.922 181.369 -18.7061 1
Cu 239.308 180.502 -18.7061 1
Cu 238.694 179.635 -18.7061 1
Cu 239.308 178.768 -18.7061 1
Cu 239.922 177.901 -18.7061 1
Cu 240.536 177.035 -18.7061 1
Cu 241.15 176.168 -18.7061 1
Cu 241.764 175.301 -18.7061 1
Cu 242.378 174.434 -18.7061 1
Cu 242.992 173.568 -18.7061 1
Cu 243.606 172.701 -18.7061 1
Cu 244.22 171.834 -18.7061 1
Cu 244.834 170.967 -18.7061 1
Cu 245.448 170.101 -18.7061 1
Cu 246.061 169.234 -18.7061 1
Cu 246.675 168.367 -18.7061 1
Cu 247.289 167.5 -18.7061 1
Cu 247.903 166.634 -18.7061 1
Cu 248.517 165.767 -18.7061 1
Cu 249.131 164.9 -18.7061 1
Cu 249.745 164.033 -18.7061 1
Cu 250.359 163.167 -18.7061 1
Cu 250.973 162.3 -18.7061 1
Cu 251.587 161.433 -18.7061 1
Cu 252.201 160.566 -18.7061 1
Cu 252.814 159.699 -18.7061 1
Cu 253.428 158.833 -18.7061 1
Cu 254.042 157.966 -18.7061 1
Cu 254.656 158.833 -18.7061 1
Cu 255.27 159.699 -18.7061 1
Cu 255.884 160.566 -18.7061 1
Cu 256.498 161.433 -18.7061 1
Cu 257.112 162.3 -18.7061 1
Cu 257.726 163.167 -18.7061 1
Cu 258.34 164.033 -18.7061 1
Cu 258.954 164.9 -18.7061 1
Cu 259.567 165.767 -18.7061 1
Cu 260.181 166.634 -18.7061 1
Cu 260.795 167.5 -18.7061 1
Cu 261.409 168.367 -18.7061 1
Cu 262.023 169.234 -18.7061 1
Cu 262.637 170.101 -18.7061 1
Cu 263.251 170.967 -18.7061 1
Cu 263.865 171.834 -18.7061 1
Cu 264.479 172.701 -18.7061 1
Cu 265.093 173.568 -18.7061 1
Cu 265.707 174.434 -18.7061 1
Cu 266.32 175.301 -18.7061 1
Cu 266.934 176.168 -18.7061 1
Cu 267.548 177.035 -18.7061 1
Cu 268.162 177.901 -18.7061 1
Cu 268.776 178.768 -18.7061 1
Cu 269.39 179.635 -18.7061 1
Cu 269.405 179.635 -21.0925 1
Cu 268.79 180.503 -21.0925 1
Cu 268.176 181.37 -21.0925 1
Cu 267.561 182.238 -21.0925 1
Cu 266.947 183.105 -21.0925 1
Cu 266.332 183.973 -21.0925 1
Cu 265.718 184.841 -21.0925 1
Cu 265.103 185.708 -21.0925 1
Cu 264.489 186.576 -21.0925 1
Cu 263.874 187.443 -21.0925 1
Cu 263.26 188.311 -21.0925 1
Cu 262.645 189.178 -21.0925 1
Cu 262.031 190.046 -21.0925 1
Cu 261.416 190.914 -21.0925 1
Cu 260.802 191.781 -21.0925 1
Cu 260.187 192.649 -21.0925 1
Cu 259.573 193.516 -21.0925 1
Cu 258.958 194.384 -21.0925 1
Cu 258.344 195.252 -21.0925 1
Cu 257.729 196.119 -21.0925 1
Cu 257.115 196.987 -21.0925 1
Cu 256.5 197.854 -21.0925 1
Cu 255.886 198.722 -21.0925 1
Cu 255.271 199.59 -21.0925 1
Cu 254.657 200.457 -21.0925 1
Cu 254.042 201.325 -21.0925 1
Cu 253.428 200.457 -21.0925 1
Cu 252.813 199.59 -21.0925 1
Cu 252.199 198.722 -21.0925 1
Cu 251.584 197.854 -21.0925 1
Cu 250.97 196.987 -21.0925 1
Cu 250.355 196.119 -21.0925 1
Cu 249.741 195.252 -21.0925 1
Cu 249.126 194.384 -21.0925 1
Cu 248.512 193.516 -21.0925 1
Cu 247.897 192.649 -21.0925 1
Cu 247.283 191.781 -21.0925 1
Cu 246.668 190.914 -21.0925 1
Cu 246.054 190.046 -21.0925 1
Cu 245.439 189.178 -21.0925 1
Cu 244.825 188.311 -21.0925 1
Cu 244.21 187.443 -21.0925 1
Cu 243.596 186.576 -21.0925 1
Cu 242.981 185.708 -21.0925 1
Cu 242.367 184.841 -21.0925 1
Cu 241.752 183.973 -21.0925 1
Cu 241.138 183.105 -21.0925 1
Cu 240.523 182.238 -21.0925 1
Cu 239.909 181.37 -21.0925 1
Cu 239.294 180.503 -21.0925 1
Cu 238.68 179.635 -21.0925 1
Cu 239.294 178.767 -21.0925 1
Cu 239.909 177.9 -21.0925 1
Cu 240.523 177.032 -21.0925 1
Cu 241.138 176.165 -21.0925 1
Cu 241.752 175.297 -21.0925 1
Cu 242.367 174.429 -21.0925 1
Cu 242.981 173.562 -21.0925 1
Cu 243.596 172.694 -21.0925 1
Cu 244.21 171.827 -21.0925 1
Cu 244.825 170.959 -21.0925 1
Cu 245.439 170.092 -21.0925 1
Cu 246.054 169.224 -21.0925 1
Cu 246.668 168.356 -21.0925 1
Cu 247.283 167.489 -21.0925 1
Cu 247.897 166.621 -21.0925 1
Cu 248.512 165.754 -21.0925 1
Cu 249.126 164.886 -21.0925 1
Cu 249.741 164.018 -21.0925 1
Cu 250.355 163.151 -21.0925 1
Cu 250.97 162.283 -21.0925 1
Cu 251.584 161.416 -21.0925 1
Cu 252.199 160.548 -21.0925 1
Cu 252.813 159.68 -21.0925 1
Cu 253.428 158.813 -21.0925 1
Cu 254.042 157.945 -21.0925 1
Cu 254.657 158.813 -21.0925 1
Cu 255.271 159.68 -21.0925 1
Cu 255.886 160.548 -21.0925 1
Cu 256.5 161.416 -21.0925 1
Cu 257.115 162.283 -21.0925 1
Cu 257.729 163.151 -21.0925 1
Cu 258.344 164.018 -21.0925 1
Cu 258.958 164.886 -21.0925 1
Cu 259.573 165.754 -21.0925 1
Cu 260.187 166.621 -21.0925 1
Cu 260.802 167.489 -21.0925 1
Cu 261.416 168.356 -21.0925 1
Cu 262.031 169.224 -21.0925 1
Cu 262.645 170.092 -21.0925 1
Cu 263.26 170.959 -21.0925 1
Cu 263.874 171.827 -21.0925 1
Cu 264.489 172.694 -21.0925 1
Cu 265.103 173.562 -21.0925 1
Cu 265.718 174.429 -21.0925 1
Cu 266.332 175.297 -21.0925 1
Cu 266.947 176.165 -21.0925 1
Cu 267.561 177.032 -21.0925 1
Cu 268.176 177.9 -21.0925 1
Cu 268.79 178.767 -21.0925 1
Cu 269.405 179.635 -21.0925 1
Cu 269.422 179.635 -23.5724 1
Cu 268.807 180.504 -23.5724 1
Cu 268.191 181.372 -23.5724 1
Cu 267.576 182.241 -23.5724 1
Cu 266.961 183.109 -23.5724 1
Cu 266.346 183.978 -23.5724 1
Cu 265.731 184.846 -23.5724 1
Cu 265.116 185.715 -23.5724 1
Cu 264.5 186.583 -23.5724 1
Cu 263.885 187.452 -23.5724 1
Cu 263.27 188.321 -23.5724 1
Cu 262.655 189.189 -23.5724 1
Cu 262.04 190.058 -23.5724 1
Cu 261.424 190.926 -23.5724 1
Cu 260.809 191.795 -23.5724 1
Cu 260.194 192.663 -23.5724 1
Cu 259.579 193.532 -23.5724 1
Cu 258.964 194.4 -23.5724 1
Cu 258.349 195.269 -23.5724 1
Cu 257.733 196.138 -23.5724 1
Cu 257.118 197.006 -23.5724 1
Cu 256.503 197.875 -23.5724 1
Cu 255.888 198.743 -23.5724 1
Cu 255.273 199.612 -23.5724 1
Cu 254.657 200.48 -23.5724 1
Cu 254.042 201.349 -23.5724 1
Cu 253.427 200.48 -23.5724 1
Cu 252.812 199.612 -23.5724 1
Cu 252.197 198.743 -23.5724 1
Cu 251.582 197.875 -23.5724 1
Cu 250.966 197.006 -23.5724 1
Cu 250.351 196.138 -23.5724 1
Cu 249.736 195.269 -23.5724 1
Cu 249.121 194.4 -23.5724 1
Cu 248.506 193.532 -23.5724 1
Cu 247.89 192.663 -23.5724 1
Cu 247.275 191.795 -23.5724 1
Cu 246.66 190.926 -23.5724 1
Cu 246.045 190.058 -23.5724 1
Cu 245.43 189.189 -23.5724 1
Cu 244.815 188.321 -23.5724 1
Cu 244.199 187.452 -23.5724 1
Cu 243.584 186.583 -23.5724 1
Cu 242.969 185.715 -23.5724 1
Cu 242.354 184.846 -23.5724 1
Cu 241.739 183.978 -23.5724 1
Cu 241.123 183.109 -23.5724 1
Cu 240.508 182.241 -23.5724 1
Cu 239.893 181.372 -23.5724 1
Cu 239.278 180.504 -23.5724 1
Cu 238.663 179.635 -23.5724 1
Cu 239.278 178.766 -23.5724 1
Cu 239.893 177.898 -23.5724 1
Cu 240.508 177.029 -23.5724 1
Cu 241.123 176.161 -23.5724 1
Cu 241.739 175.292 -23.5724 1
Cu 242.354 174.424 -23.5724 1
Cu 242.969 173.555 -23.5724 1
Cu 243.584 172.687 -23.5724 1
Cu 244.199 171.818 -23.5724 1
Cu 244.815 170.949 -23.5724 1
Cu 245.43 170.081 -23.5724 1
Cu 246.045 169.212 -23.5724 1
Cu 246.66 168.344 -23.5724 1
Cu 247.275 167.475 -23.5724 1
Cu 247.89 166.607 -23.5724 1
Cu 248.506 165.738 -23.5724 1
Cu 249.121 164.87 -23.5724 1
Cu 249.736 164.001 -23.5724 1
Cu 250.351 163.132 -23.5724 1
Cu 250.966 162.264 -23.5724 1
Cu 251.582 161.395 -23.5724 1
Cu 252.197 160.527 -23.5724 1
Cu 252.812 159.658 -23.5724 1
Cu 253.427 158.79 -23.5724 1
Cu 254.042 157.921 -23.5724 1
Cu 254.657 158.79 -23.5724 1
Cu 255.273 159.658 -23.5724 1
Cu 255.888 160.527 -23.5724 1
Cu 256.503 161.395 -23.5724 1
Cu 257.118 162.264 -23.5724 1
Cu 257.733 163.132 -23.5724 1
Cu 258.349 164.001 -23.5724 1
Cu 258.964 164.87 -23.5724 1
Cu 259.579 165.738 -23.5724 1
Cu 260.194 166.607 -23.5724 1
Cu 260.809 167.475 -23.5724 1
Cu 261.424 168.344 -23.5724 1
Cu 262.04 169.212 -23.5724 1
Cu 262.655 170.081 -23.5724 1
Cu 263.27 170.949 -23.5724 1
Cu 263.885 171.818 -23.5724 1
Cu 264.5 172.687 -23.5724 1
Cu 265.116 173.555 -23.5724 1
Cu 265.731 174.424 -23.5724 1
Cu 266.346 175.292 -23.5724 1
Cu 266.961 176.161 -23.5724 1
Cu 267.576 177.029 -23.5724 1
Cu 268.191 177.898 -23.5724 1
Cu 268.807 178.766 -23.5724 1
Cu 269.422 179.635 -23.5724 1
Cu 269.442 179.635 -26.1426 1
Cu 268.826 180.505 -26.1426 1
Cu 268.21 181.374 -26.1426 1
Cu 267.594 182.244 -26.1426 1
Cu 266.978 183.114 -26.1426 1
Cu 266.362 183.983 -26.1426 1
Cu 265.746 184.853 -26.1426 1
Cu 265.13 185.723 -26.1426 1
Cu 264.514 186.592 -26.1426 1
Cu 263.898 187.462 -26.1426 1
Cu 263.282 188.332 -26.1426 1
Cu 262.666 189.201 -26.1426 1
Cu 262.05 190.071 -26.1426 1
Cu 261.434 190.941 -26.1426 1
Cu 260.818 191.81 -26.1426 1
Cu 260.202 192.68 -26.1426 1
Cu 259.586 193.55 -26.1426 1
Cu 258.97 194.419 -26.1426 1
Cu 258.354 195.289 -26.1426 1
Cu 257.738 196.159 -26.1426 1
Cu 257.122 197.028 -26.1426 1
Cu 256.506 197.898 -26.1426 1
Cu 255.89 198.768 -26.1426 1
Cu 255.274 199.637 -26.1426 1
Cu 254.658 200.507 -26.1426 1
Cu 254.042 201.377 -26.1426 1
Cu 253.426 200.507 -26.1426 1
Cu 252.81 199.637 -26.1426 1
Cu 252.194 198.768 -26.1426 1
Cu 251.578 197.898 -26.1426 1
Cu 250.962 197.028 -26.1426 1
Cu 250.346 196.159 -26.1426 1
Cu 249.73 195.289 -26.1426 1
Cu 249.114 194.419 -26.1426 1
Cu 248.499 193.55 -26.1426 1
Cu 247.883 192.68 -26.1426 1
Cu 247.267 191.81 -26.1426 1
Cu 246.651 190.941 -26.1426 1
Cu 246.035 190.071 -26.1426 1
Cu 245.419 189.201 -26.1426 1
Cu 244.803 188.332 -26.1426 1
Cu 244.187 187.462 -26.1426 1
Cu 243.571 186.592 -26.1426 1
Cu 242.955 185.723 -26.1426 1
Cu 242.339 184.853 -26.1426 1
Cu 241.723 183.983 -26.1426 1
Cu 241.107 183.114 -26.1426 1
Cu 240.491 182.244 -26.1426 1
Cu 239.875 181.374 -26.1426 1
Cu 239.259 180.505 -26.1426 1
Cu 238.643 179.635 -26.1426 1
Cu 239.259 178.765 -26.1426 1
Cu 239.875 177.896 -26.1426 1
Cu 240.491 177.026 -26.1426 1
Cu 241.107 176.156 -26.1426 1
Cu 241.723 175.287 -26.1426 1
Cu 242.339 174.417 -26.1426 1
Cu 242.955 173.547 -26.1426 1
Cu 243.571 172.678 -26.1426 1
Cu 244.187 171.808 -26.1426 1
Cu 244.803 170.938 -26.1426 1
Cu 245.419 170.069 -26.1426 1
Cu 246.035 169.199 -26.1426 1
Cu 246.651 168.329 -26.1426 1
Cu 247.267 167.46 -26.1426 1
Cu 247.883 166.59 -26.1426 1
Cu 248.499 165.72 -26.1426 1
Cu 249.114 164.851 -26.1426 1
Cu 249.73 163.981 -26.1426 1
Cu 250.346 163.111 -26.1426 1
Cu 250.962 162.242 -26.1426 1
Cu 251.578 161.372 -26.1426 1
Cu 252.194 160.502 -26.1426 1
Cu 252.81 159.633 -26.1426 1
Cu 253.426 158.763 -26.1426 1
Cu 254.042 157.893 -26.1426 1
Cu 254.658 158.763 -26.1426 1
Cu 255.274 159.633 -26.1426 1
Cu 255.89 160.502 -26.1426 1
Cu 256.506 161.372 -26.1426 1
Cu 257.122 162.242 -26.1426 1
Cu 257.738 163.111 -26.1426 1
Cu 258.354 163.981 -26.1426 1
Cu 258.97 164.851 -26.1426 1
Cu 259.586 165.72 -26.1426 1
Cu 260.202 166.59 -26.1426 1
Cu 260.818 167.46 -26.1426 1
Cu 261.434 168.329 -26.1426 1
Cu 262.05 169.199 -26.1426 1
Cu 262.666 170.069 -26.1426 1
Cu 263.282 170.938 -26.1426 1
Cu 263.898 171.808 -26.1426 1
Cu 264.514 172.678 -26.1426 1
Cu 265.13 173.547 -26.1426 1
Cu 265.746 174.417 -26.1426 1
Cu 266.362 175.287 -26.1426 1
Cu 266.978 176.156 -26.1426 1
Cu 267.594 177.026 -26.1426 1
Cu 268.21 177.896 -26.1426 1
Cu 268.826 178.765 -26.1426 1
Cu 269.442 179.635 -26.1426 1
Cu 269.464 179.635 -28.8 1
Cu 268.847 180.506 -28.8 1
Cu 268.23 181.377 -28.8 1
Cu 267.614 182.248 -28.8 1
Cu 266.997 183.119 -28.8 1
Cu 266.38 183.99 -28.8 1
Cu 265.763 184.861 -28.8 1
Cu 265.146 185.732 -28.8 1
Cu 264.529 186.603 -28.8 1
Cu 263.912 187.474 -28.8 1
Cu 263.295 188.344 -28.8 1
Cu 262.679 189.215 -28.8 1
Cu 262.062 190.086 -28.8 1
Cu 261.445 190.957 -28.8 1
Cu 260.828 191.828 -28.8 1
Cu 260.211 192.699 -28.8 1
Cu 259.594 193.57 -28.8 1
Cu 258.977 194.441 -28.8 1
Cu 258.36 195.312 -28.8 1
Cu 257.744 196.183 -28.8 1
Cu 257.127 197.054 -28.8 1
Cu 256.51 197.925 -28.8 1
Cu 255.893 198.796 -28.8 1
Cu 255.276 199.667 -28.8 1
Cu 254.659 200.538 -28.8 1
Cu 254.042 201.409 -28.8 1
Cu 253.425 200.538 -28.8 1
Cu 252.809 199.667 -28.8 1
Cu 252.192 198.796 -28.8 1
Cu 251.575 197.925 -28.8 1
Cu 250.958 197.054 -28.8 1
Cu 250.341 196.183 -28.8 1
Cu 249.724 195.312 -28.8 1
Cu 249.107 194.441 -28.8 1
Cu 248.49 193.57 -28.8 1
Cu 247.874 192.699 -28.8 1
Cu 247.257 191.828 -28.8 1
Cu 246.64 190.957 -28.8 1
Cu 246.023 190.086 -28.8 1
Cu 245.406 189.215 -28.8 1
Cu 244.789 188.344 -28.8 1
Cu 244.172 187.474 -28.8 1
Cu 243.555 186.603 -28.8 1
Cu 242.938 185.732 -28.8 1
Cu 242.322 184.861 -28.8 1
Cu 241.705 183.99 -28.8 1
Cu 241.088 183.119 -28.8 1
Cu 240.471 182.248 -28.8 1
Cu 239.854 181.377 -28.8 1
Cu 239.237 180.506 -28.8 1
Cu 238.62 179.635 -28.8 1
Cu 239.237 178.764 -28.8 1
Cu 239.854 177.893 -28.8 1
Cu 240.471 177.022 -28.8 1
Cu 241.088 176.151 -28.8 1
Cu 241.705 175.28 -28.8 1
Cu 242.322 174.409 -28.8 1
Cu 242.938 173.538 -28.8 1
Cu 243.555 172.667 -28.8 1
Cu 244.172 171.796 -28.8 1
Cu 244.789 170.926 -28.8 1
Cu 245.406 170.055 -28.8 1
Cu 246.023 169.184 -28.8 1
Cu 246.64 168.313 -28.8 1
Cu 247.257 167.442 -28.8 1
Cu 247.874 166.571 -28.8 1
Cu 248.49 165.7 -28.8 1
Cu 249.107 164.829 -28.8 1
Cu 249.724 163.958 -28.8 1
Cu 250.341 163.087 -28.8 1
Cu 250.958 162.216 -28.8 1
Cu 251.575 161.345 -28.8 1
Cu 252.192 160.474 -28.8 1
Cu 252.809 159.603 -28.8 1
Cu 253.425 158.732 -28.8 1
Cu 254.042 157.861 -28.8 1
Cu 254.659 158.732 -28.8 1
Cu 255.276 159.603 -28.8 1
Cu 255.893 160.474 -28.8 1
Cu 256.51 161.345 -28.8 1
Cu 257.127 162.216 -28.8 1
Cu 257.744 163.087 -28.8 1
Cu 258.36 163.958 -28.8 1
Cu 258.977 164.829 -28.8 1
Cu 259.594 165.7 -28.8 1
Cu 260.211 166.571 -28.8 1
Cu 260.828 167.442 -28.8 1
Cu 261.445 168.313 -28.8 1
Cu 262.062 169.184 -28.8 1
Cu 262.679 170.055 -28.8 1
Cu 263.295 170.926 -28.8 1
Cu 263.912 171.796 -28.8 1
Cu 264.529 172.667 -28.8 1
Cu 265.146 173.538 -28.8 1
Cu 265.763 174.409 -28.8 1
Cu 266.38 175.28 -28.8 1
Cu 266.997 176.151 -28.8 1
Cu 267.614 177.022 -28.8 1
Cu 268.23 177.893 -28.8 1
Cu 268.847 178.764 -28.8 1
Cu 269.464 179.635 -28.8 1
Cu 269.49 179.635 -31.5418 1
Cu 268.872 180.507 -31.5418 1
Cu 268.254 181.38 -31.5418 1
Cu 267.636 182.252 -31.5418 1
Cu 267.018 183.125 -31.5418 1
Cu 266.4 183.997 -31.5418 1
Cu 265.782 184.869 -31.5418 1
Cu 265.164 185.742 -31.5418 1
Cu 264.547 186.614 -31.5418 1
Cu 263.929 187.487 -31.5418 1
Cu 263.311 188.359 -31.5418 1
Cu 262.693 189.231 -31.5418 1
Cu 262.075 190.104 -31.5418 1
Cu 261.457 190.976 -31.5418 1
Cu 260.839 191.848 -31.5418 1
Cu 260.221 192.721 -31.5418 1
Cu 259.603 193.593 -31.5418 1
Cu 258.985 194.466 -31.5418 1
Cu 258.368 195.338 -31.5418 1
Cu 257.75 196.21 -31.5418 1
Cu 257.132 197.083 -31.5418 1
Cu 256.514 197.955 -31.5418 1
Cu 255.896 198.828 -31.5418 1
Cu 255.278 199.7 -31.5418 1
Cu 254.66 200.572 -31.5418 1
Cu 254.042 201.445 -31.5418 1
Cu 253.424 200.572 -31.5418 1
Cu 252.806 199.7 -31.5418 1
Cu 252.189 198.828 -31.5418 1
Cu 251.571 197.955 -31.5418 1
Cu 250.953 197.083 -31.5418 1
Cu 250.335 196.21 -31.5418 1
Cu 249.717 195.338 -31.5418 1
Cu 249.099 194.466 -31.5418 1
Cu 248.481 193.593 -31.5418 1
Cu 247.863 192.721 -31.5418 1
Cu 247.245 191.848 -31.5418 1
Cu 246.627 190.976 -31.5418 1
Cu 246.01 190.104 -31.5418 1
Cu 245.392 189.231 -31.5418 1
Cu 244.774 188.359 -31.5418 1
Cu 244.156 187.487 -31.5418 1
Cu 243.538 186.614 -31.5418 1
Cu 242.92 185.742 -31.5418 1
Cu 242.302 184.869 -31.5418 1
Cu 241.684 183.997 -31.5418 1
Cu 241.066 183.125 -31.5418 1
Cu 240.448 182.252 -31.5418 1
Cu 239.831 181.38 -31.5418 1
Cu 239.213 180.507 -31.5418 1
Cu 238.595 179.635 -31.5418 1
Cu 239.213 178.763 -31.5418 1
Cu 239.831 177.89 -31.5418 1
Cu 240.448 177.018 -31.5418 1
Cu 241.066 176.145 -31.5418 1
Cu 241.684 175.273 -31.5418 1
Cu 242.302 174.401 -31.5418 1
Cu 242.92 173.528 -31.5418 1
Cu 243.538 172.656 -31.5418 1
Cu 244.156 171.783 -31.5418 1
Cu 244.774 170.911 -31.5418 1
Cu 245.392 170.039 -31.5418 1
Cu 246.01 169.166 -31.5418 1
Cu 246.627 168.294 -31.5418 1
Cu 247.245 167.422 -31.5418 1
Cu 247.863 166.549 -31.5418 1
Cu 248.481 165.677 -31.5418 1
Cu 249.099 164.804 -31.5418 1
Cu 249.717 163.932 -31.5418 1
Cu 250.335 163.06 -31.5418 1
Cu 250.953 162.187 -31.5418 1
Cu 251.571 161.315 -31.5418 1
Cu 252.189 160.442 -31.5418 1
Cu 252.806 159.57 -31.5418 1
Cu 253.424 158.698 -31.5418 1
Cu 254.042 157.825 -31.5418 1
Cu 254.66 158.698 -31.5418 1
Cu 255.278 159.57 -31.5418 1
Cu 255.896 160.442 -31.5418 1
Cu 256.514 161.315 -31.5418 1
Cu 257.132 162.187 -31.5418 1
Cu 257.75 163.06 -31.5418 1
Cu 258.368 163.932 -31.5418 1
Cu 258.985 164.804 -31.5418 1
Cu 259.603 165.677 -31.5418 1
Cu 260.221 166.549 -31.5418 1
Cu 260.839 167.422 -31.5418 1
Cu 261.457 168.294 -31.5418 1
Cu 262.075 169.166 -31.5418 1
Cu 262.693 170.039 -31.5418 1
Cu 263.311 170.911 -31.5418 1
Cu 263.929 171.783 -31.5418 1
Cu 264.547 172.656 -31.5418 1
Cu 265.164 173.528 -31.5418 1
Cu 265.782 174.401 -31.5418 1
Cu 266.4 175.273 -31.5418 1
Cu 267.018 176.145 -31.5418 1
Cu 267.636 177.018 -31.5418 1
Cu 268.254 177.89 -31.5418 1
Cu 268.872 178.763 -31.5418 1
Cu 269.49 179.635 -31.5418 1
Cu 269.519 179.635 -34.3654 1
Cu 268.899 180.509 -34.3654 1
Cu 268.28 181.383 -34.3654 1
Cu 267.661 182.257 -34.3654 1
Cu 267.042 183.131 -34.3654 1
Cu 266.423 184.005 -34.3654 1
Cu 265.804 184.879 -34.3654 1
Cu 265.185 185.753 -34.3654 1
Cu 264.566 186.627 -34.3654 1
Cu 263.947 187.501 -34.3654 1
Cu 263.328 188.375 -34.3654 1
Cu 262.709 189.249 -34.3654 1
Cu 262.09 190.123 -34.3654 1
Cu 261.471 190.997 -34.3654 1
Cu 260.852 191.871 -34.3654 1
Cu 260.233 192.745 -34.3654 1
Cu 259.614 193.619 -34.3654 1
Cu 258.995 194.493 -34.3654 1
Cu 258.376 195.367 -34.3654 1
Cu 257.757 196.241 -34.3654 1
Cu 257.138 197.115 -34.3654 1
Cu 256.518 197.989 -34.3654 1
Cu 255.899 198.863 -34.3654 1
Cu 255.28 199.737 -34.3654 1
Cu 254.661 200.611 -34.3654 1
Cu 254.042 201.485 -34.3654 1
Cu 253.423 200.611 -34.3654 1
Cu 252.804 199.737 -34.3654 1
Cu 252.185 198.863 -34.3654 1
Cu 251.566 197.989 -34.3654 1
Cu 250.947 197.115 -34.3654 1
Cu 250.328 196.241 -34.3654 1
Cu 249.709 195.367 -34.3654 1
Cu 249.09 194.493 -34.3654 1
Cu 248.471 193.619 -34.3654 1
Cu 247.852 192.745 -34.3654 1
Cu 247.233 191.871 -34.3654 1
Cu 246.614 190.997 -34.3654 1
Cu 245.995 190.123 -34.3654 1
Cu 245.376 189.249 -34.3654 1
Cu 244.756 188.375 -34.3654 1
Cu 244.137 187.501 -34.3654 1
Cu 243.518 186.627 -34.3654 1
Cu 242.899 185.753 -34.3654 1
Cu 242.28 184.879 -34.3654 1
Cu 241.661 184.005 -34.3654 1
Cu 241.042 183.131 -34.3654 1
Cu 240.423 182.257 -34.3654 1
Cu 239.804 181.383 -34.3654 1
Cu 239.185 180.509 -34.3654 1
Cu 238.566 179.635 -34.3654 1
Cu 239.185 178.761 -34.3654 1
Cu 239.804 177.887 -34.3654 1
Cu 240.423 177.013 -34.3654 1
Cu 241.042 176.139 -34.3654 1
Cu 241.661 175.265 -34.3654 1
Cu 242.28 174.391 -34.3654 1
Cu 242.899 173.517 -34.3654 1
Cu 243.518 172.643 -34.3654 1
Cu 244.137 171.769 -34.3654 1
Cu 244.756 170.895 -34.3654 1
Cu 245.376 170.021 -34.3654 1
Cu 245.995 169.147 -34.3654 1
Cu 246.614 168.273 -34.3654 1
Cu 247.233 167.399 -34.3654 1
Cu 247.852 166.525 -34.3654 1
Cu 248.471 165.651 -34.3654 1
Cu 249.09 164.777 -34.3654 1
Cu 249.709 163.903 -34.3654 1
Cu 250.328 163.029 -34.3654 1
Cu 250.947 162.155 -34.3654 1
Cu 251.566 161.281 -34.3654 1
Cu 252.185 160.407 -34.3654 1
Cu 252.804 159.533 -34.3654 1
Cu 253.423 158.659 -34.3654 1
Cu 254.042 157.785 -34.3654 1
Cu 254.661 158.659 -34.3654 1
Cu 255.28 159.533 -34.3654 1
Cu 255.899 160.407 -34.3654 1
Cu 256.518 161.281 -34.3654 1
Cu 257.138 162.155 -34.3654 1
Cu 257.757 163.029 -34.3654 1
Cu 258.376 163.903 -34.3654 1
Cu 258.995 164.777 -34.3654 1
Cu 259.614 165.651 -34.3654 1
Cu 260.233 166.525 -34.3654 1
Cu 260.852 167.399 -34.3654 1
Cu 261.471 168.273 -34.3654 1
Cu 262.09 169.147 -34.3654 1
Cu 262.709 170.021 -34.3654 1
Cu 263.328 170.895 -34.3654 1
Cu 263.947 171.769 -34.3654 1
Cu 264.566 172.643 -34.3654 1
Cu 265.185 173.517 -34.3654 1
Cu 265.804 174.391 -34.3654 1
Cu 266.423 175.265 -34.3654 1
Cu 267.042 176.139 -34.3654 1
Cu 267.661 177.013 -34.3654 1
Cu 268.28 177.887 -34.3654 1
Cu 268.899 178.761 -34.3654 1
Cu 269.519 179.635 -34.3654 1
Cu 269.551 179.635 -37.2686 1
Cu 268.93 180.511 -37.2686 1
Cu 268.31 181.387 -37.2686 1
Cu 267.69 182.263 -37.2686 1
Cu 267.069 183.138 -37.2686 1
Cu 266.449 184.014 -37.2686 1
Cu 265.829 184.89 -37.2686 1
Cu 265.208 185.766 -37.2686 1
Cu 264.588 186.642 -37.2686 1
Cu 263.968 187.518 -37.2686 1
Cu 263.347 188.393 -37.2686 1
Cu 262.727 189.269 -37.2686 1
Cu 262.107 190.145 -37.2686 1
Cu 261.486 191.021 -37.2686 1
Cu 260.866 191.897 -37.2686 1
Cu 260.246 192.773 -37.2686 1
Cu 259.625 193.648 -37.2686 1
Cu 259.005 194.524 -37.2686 1
Cu 258.385 195.4 -37.2686 1
Cu 257.764 196.276 -37.2686 1
Cu 257.144 197.152 -37.2686 1
Cu 256.524 198.028 -37.2686 1
Cu 255.903 198.903 -37.2686 1
Cu 255.283 199.779 -37.2686 1
Cu 254.663 200.655 -37.2686 1
Cu 254.042 201.531 -37.2686 1
Cu 253.422 200.655 -37.2686 1
Cu 252.802 199.779 -37.2686 1
Cu 252.181 198.903 -37.2686 1
Cu 251.561 198.028 -37.2686 1
Cu 250.941 197.152 -37.2686 1
Cu 250.32 196.276 -37.2686 1
Cu 249.7 195.4 -37.2686 1
Cu 249.08 194.524 -37.2686 1
Cu 248.459 193.648 -37.2686 1
Cu 247.839 192.773 -37.2686 1
Cu 247.219 191.897 -37.2686 1
Cu 246.598 191.021 -37.2686 1
Cu 245.978 190.145 -37.2686 1
Cu 245.358 189.269 -37.2686 1
Cu 244.737 188.393 -37.2686 1
Cu 244.117 187.518 -37.2686 1
Cu 243.496 186.642 -37.2686 1
Cu 242.876 185.766 -37.2686 1
Cu 242.256 184.89 -37.2686 1
Cu 241.635 184.014 -37.2686 1
Cu 241.015 183.138 -37.2686 1
Cu 240.395 182.263 -37.2686 1
Cu 239.774 181.387 -37.2686 1
Cu 239.154 180.511 -37.2686 1
Cu 238.534 179.635 -37.2686 1
Cu 239.154 178.759 -37.2686 1
Cu 239.774 177.883 -37.2686 1
Cu 240.395 177.007 -37.2686 1
Cu 241.015 176.132 -37.2686 1
Cu 241.635 175.256 -37.2686 1
Cu 242.256 174.38 -37.2686 1
Cu 242.876 173.504 -37.2686 1
Cu 243.496 172.628 -37.2686 1
Cu 244.117 171.752 -37.2686 1
Cu 244.737 170.877 -37.2686 1
Cu 245.358 170.001 -37.2686 1
Cu 245.978 169.125 -37.2686 1
Cu 246.598 168.249 -37.2686 1
Cu 247.219 167.373 -37.2686 1
Cu 247.839 166.497 -37.2686 1
Cu 248.459 165.622 -37.2686 1
Cu 249.08 164.746 -37.2686 1
Cu 249.7 163.87 -37.2686 1
Cu 250.32 162.994 -37.2686 1
Cu 250.941 162.118 -37.2686 1
Cu 251.561 161.242 -37.2686 1
Cu 252.181 160.367 -37.2686 1
Cu 252.802 159.491 -37.2686 1
Cu 253.422 158.615 -37.2686 1
Cu 254.042 157.739 -37.2686 1
Cu 254.663 158.615 -37.2686 1
Cu 255.283 159.491 -37.2686 1
Cu 255.903 160.367 -37.2686 1
Cu 256.524 161.242 -37.2686 1
Cu 257.144 162.118 -37.2686 1
Cu 257.764 162.994 -37.2686 1
Cu 258.385 163.87 -37.2686 1
Cu 259.005 164.746 -37.2686 1
Cu 259.625 165.622 -37.2686 1
Cu 260.246 166.497 -37.2686 1
Cu 260.866 167.373 -37.2686 1
Cu 261.486 168.249 -37.2686 1
Cu 262.107 169.125 -37.2686 1
Cu 262.727 170.001 -37.2686 1
Cu 263.347 170.877 -37.2686 1
Cu 263.968 171.752 -37.2686 1
Cu 264.588 172.628 -37.2686 1
Cu 265.208 173.504 -37.2686 1
Cu 265.829 174.38 -37.2686 1
Cu 266.449 175.256 -37.2686 1
Cu 267.069 176.132 -37.2686 1
Cu 267.69 177.007 -37.2686 1
Cu 268.31 177.883 -37.2686 1
Cu 268.93 178.759 -37.2686 1
Cu 269.551 179.635 -37.2686 1
Cu 269.587 179.635 -40.2492 1
Cu 268.965 180.513 -40.2492 1
Cu 268.343 181.391 -40.2492 1
Cu 267.721 182.269 -40.2492 1
Cu 267.099 183.146 -40.2492 1
Cu 266.478 184.024 -40.2492 1
Cu 265.856 184.902 -40.2492 1
Cu 265.234 185.78 -40.2492 1
Cu 264.612 186.658 -40.2492 1
Cu 263.991 187.536 -40.2492 1
Cu 263.369 188.414 -40.2492 1
Cu 262.747 189.291 -40.2492 1
Cu 262.125 190.169 -40.2492 1
Cu 261.503 191.047 -40.2492 1
Cu 260.882 191.925 -40.2492 1
Cu 260.26 192.803 -40.2492 1
Cu 259.638 193.681 -40.2492 1
Cu 259.016 194.559 -40.2492 1
Cu 258.395 195.436 -40.2492 1
Cu 257.773 196.314 -40.2492 1
Cu 257.151 197.192 -40.2492 1
Cu 256.529 198.07 -40.2492 1
Cu 255.908 198.948 -40.2492 1
Cu 255.286 199.826 -40.2492 1
Cu 254.664 200.704 -40.2492 1
Cu 254.042 201.581 -40.2492 1
Cu 253.42 200.704 -40.2492 1
Cu 252.799 199.826 -40.2492 1
Cu 252.177 198.948 -40.2492 1
Cu 251.555 198.07 -40.2492 1
Cu 250.933 197.192 -40.2492 1
Cu 250.312 196.314 -40.2492 1
Cu 249.69 195.436 -40.2492 1
Cu 249.068 194.559 -40.2492 1
Cu 248.446 193.681 -40.2492 1
Cu 247.825 192.803 -40.2492 1
Cu 247.203 191.925 -40.2492 1
Cu 246.581 191.047 -40.2492 1
Cu 245.959 190.169 -40.2492 1
Cu 245.337 189.291 -40.2492 1
Cu 244.716 188.414 -40.2492 1
Cu 244.094 187.536 -40.2492 1
Cu 243.472 186.658 -40.2492 1
Cu 242.85 185.78 -40.2492 1
Cu 242.229 184.902 -40.2492 1
Cu 241.607 184.024 -40.2492 1
Cu 240.985 183.146 -40.2492 1
Cu 240.363 182.269 -40.2492 1
Cu 239.742 181.391 -40.2492 1
Cu 239.12 180.513 -40.2492 1
Cu 238.498 179.635 -40.2492 1
Cu 239.12 178.757 -40.2492 1
Cu 239.742 177.879 -40.2492 1
Cu 240.363 177.001 -40.2492 1
Cu 240.985 176.124 -40.2492 1
Cu 241.607 175.246 -40.2492 1
Cu 242.229 174.368 -40.2492 1
Cu 242.85 173.49 -40.2492 1
Cu 243.472 172.612 -40.2492 1
Cu 244.094 171.734 -40.2492 1
Cu 244.716 170.856 -40.2492 1
Cu 245.337 169.979 -40.2492 1
Cu 245.959 169.101 -40.2492 1
Cu 246.581 168.223 -40.2492 1
Cu 247.203 167.345 -40.2492 1
Cu 247.825 166.467 -40.2492 1
Cu 248.446 165.589 -40.2492 1
Cu 249.068 164.711 -40.2492 1
Cu 249.69 163.834 -40.2492 1
Cu 250.312 162.956 -40.2492 1
Cu 250.933 162.078 -40.2492 1
Cu 251.555 161.2 -40.2492 1
Cu 252.177 160.322 -40.2492 1
Cu 252.799 159.444 -40.2492 1
Cu 253.42 158.566 -40.2492 1
Cu 254.042 157.689 -40.2492 1
Cu 254.664 158.566 -40.2492 1
Cu 255.286 159.444 -40.2492 1
Cu 255.908 160.322 -40.2492 1
Cu 256.529 161.2 -40.2492 1
Cu 257.151 162.078 -40.2492 1
Cu 257.773 162.956 -40.2492 1
Cu 258.395 163.834 -40.2492 1
Cu 259.016 164.711 -40.2492 1
Cu 259.638 165.589 -40.2492 1
Cu 260.26 166.467 -40.2492 1
Cu 260.882 167.345 -40.2492 1
Cu 261.503 168.223 -40.2492 1
Cu 262.125 169.101 -40.2492 1
Cu 262.747 169.979 -40.2492 1
Cu 263.369 170.856 -40.2492 1
Cu 263.991 171.734 -40.2492 1
Cu 264.612 172.612 -40.2492 1
Cu 265.234 173.49 -40.2492 1
Cu 265.856 174.368 -40.2492 1
Cu 266.478 175.246 -40.2492 1
Cu 267.099 176.124 -40.2492 1
Cu 267.721 177.001 -40.2492 1
Cu 268.343 177.879 -40.2492 1
Cu 268.965 178.757 -40.2492 1
Cu 269.587 179.635 -40.2492 1
Cu 269.626 179.635 -43.3053 1
Cu 269.003 180.515 -43.3053 1
Cu 268.379 181.395 -43.3053 1
Cu 267.756 182.275 -43.3053 1
Cu 267.133 183.155 -43.3053 1
Cu 266.509 184.035 -43.3053 1
Cu 265.886 184.916 -43.3053 1
Cu 265.263 185.796 -43.3053 1
Cu 264.639 186.676 -43.3053 1
Cu 264.016 187.556 -43.3053 1
Cu 263.393 188.436 -43.3053 1
Cu 262.769 189.316 -43.3053 1
Cu 262.146 190.196 -43.3053 1
Cu 261.522 191.076 -43.3053 1
Cu 260.899 191.956 -43.3053 1
Cu 260.276 192.836 -43.3053 1
Cu 259.652 193.716 -43.3053 1
Cu 259.029 194.597 -43.3053 1
Cu 258.406 195.477 -43.3053 1
Cu 257.782 196.357 -43.3053 1
Cu 257.159 197.237 -43.3053 1
Cu 256.536 198.117 -43.3053 1
Cu 255.912 198.997 -43.3053 1
Cu 255.289 199.877 -43.3053 1
Cu 254.666 200.757 -43.3053 1
Cu 254.042 201.637 -43.3053 1
Cu 253.419 200.757 -43.3053 1
Cu 252.796 199.877 -43.3053 1
Cu 252.172 198.997 -43.3053 1
Cu 251.549 198.117 -43.3053 1
Cu 250.925 197.237 -43.3053 1
Cu 250.302 196.357 -43.3053 1
Cu 249.679 195.477 -43.3053 1
Cu 249.055 194.597 -43.3053 1
Cu 248.432 193.716 -43.3053 1
Cu 247.809 192.836 -43.3053 1
Cu 247.185 191.956 -43.3053 1
Cu 246.562 191.076 -43.3053 1
Cu 245.939 190.196 -43.3053 1
Cu 245.315 189.316 -43.3053 1
Cu 244.692 188.436 -43.3053 1
Cu 244.069 187.556 -43.3053 1
Cu 243.445 186.676 -43.3053 1
Cu 242.822 185.796 -43.3053 1
Cu 242.199 184.916 -43.3053 1
Cu 241.575 184.035 -43.3053 1
Cu 240.952 183.155 -43.3053 1
Cu 240.328 182.275 -43.3053 1
Cu 239.705 181.395 -43.3053 1
Cu 239.082 180.515 -43.3053 1
Cu 238.458 179.635 -43.3053 1
Cu 239.082 178.755 -43.3053 1
Cu 239.705 177.875 -43.3053 1
Cu 240.328 176.995 -43.3053 1
Cu 240.952 176.115 -43.3053 1
Cu 241.575 175.235 -43.3053 1
Cu 242.199 174.354 -43.3053 1
Cu 242.822 173.474 -43.3053 1
Cu 243.445 172.594 -43.3053 1
Cu 244.069 171.714 -43.3053 1
Cu 244.692 170.834 -43.3053 1
Cu 245.315 169.954 -43.3053 1
Cu 245.939 169.074 -43.3053 1
Cu 246.562 168.194 -43.3053 1
Cu 247.185 167.314 -43.3053 1
Cu 247.809 166.434 -43.3053 1
Cu 248.432 165.554 -43.3053 1
Cu 249.055 164.673 -43.3053 1
Cu 249.679 163.793 -43.3053 1
Cu 250.302 162.913 -43.3053 1
Cu 250.925 162.033 -43.3053 1
Cu 251.549 161.153 -43.3053 1
Cu 252.172 160.273 -43.3053 1
Cu 252.796 159.393 -43.3053 1
Cu 253.419 158.513 -43.3053 1
Cu 254.042 157.633 -43.3053 1
Cu 254.666 158.513 -43.3053 1
Cu 255.289 159.393 -43.3053 1
Cu 255.912 160.273 -43.3053 1
Cu 256.536 161.153 -43.3053 1
Cu 257.159 162.033 -43.3053 1
Cu 257.782 162.913 -43.3053 1
Cu 258.406 163.793 -43.3053 1
Cu 259.029 164.673 -43.3053 1
Cu 259.652 165.554 -43.3053 1
Cu 260.276 166.434 -43.3053 1
Cu 260.899 167.314 -43.3053 1
Cu 261.522 168.194 -43.3053 1
Cu 262.146 169.074 -43.3053 1
Cu 262.769 169.954 -43.3053 1
Cu 263.393 170.834 -43.3053 1
Cu 264.016 171.714 -43.3053 1
Cu 264.639 172.594 -43.3053 1
Cu 265.263 173.474 -43.3053 1
Cu 265.886 174.354 -43.3053 1
Cu 266.509 175.235 -43.3053 1
Cu 267.133 176.115 -43.3053 1
Cu 267.756 176.995 -43.3053 1
Cu 268.379 177.875 -43.3053 1
Cu 269.003 178.755 -43.3053 1
Cu 269.626 179.635 -43.3053 1
Cu 269.67 179.635 -46.4351 1
Cu 269.045 180.518 -46.4351 1
Cu 268.419 181.4 -46.4351 1
Cu 267.794 182.283 -46.4351 1
Cu 267.169 183.165 -46.4351 1
Cu 266.544 184.048 -46.4351 1
Cu 265.919 184.93 -46.4351 1
Cu 265.294 185.813 -46.4351 1
Cu 264.669 186.695 -46.4351 1
Cu 264.044 187.578 -46.4351 1
Cu 263.419 188.461 -46.4351 1
Cu 262.794 189.343 -46.4351 1
Cu 262.168 190.226 -46.4351 1
Cu 261.543 191.108 -46.4351 1
Cu 260.918 191.991 -46.4351 1
Cu 260.293 192.873 -46.4351 1
Cu 259.668 193.756 -46.4351 1
Cu 259.043 194.638 -46.4351 1
Cu 258.418 195.521 -46.4351 1
Cu 257.793 196.403 -46.4351 1
Cu 257.168 197.286 -46.4351 1
Cu 256.543 198.169 -46.4351 1
Cu 255.918 199.051 -46.4351 1
Cu 255.292 199.934 -46.4351 1
Cu 254.667 200.816 -46.4351 1
Cu 254.042 201.699 -46.4351 1
Cu 253.417 200.816 -46.4351 1
Cu 252.792 199.934 -46.4351 1
Cu 252.167 199.051 -46.4351 1
Cu 251.542 198.169 -46.4351 1
Cu 250.917 197.286 -46.4351 1
Cu 250.292 196.403 -46.4351 1
Cu 249.667 195.521 -46.4351 1
Cu 249.041 194.638 -46.4351 1
Cu 248.416 193.756 -46.4351 1
Cu 247.791 192.873 -46.4351 1
Cu 247.166 191.991 -46.4351 1
Cu 246.541 191.108 -46.4351 1
Cu 245.916 190.226 -46.4351 1
Cu 245.291 189.343 -46.4351 1
Cu 244.666 188.461 -46.4351 1
Cu 244.041 187.578 -46.4351 1
Cu 243.416 186.695 -46.4351 1
Cu 242.791 185.813 -46.4351 1
Cu 242.165 184.93 -46.4351 1
Cu 241.54 184.048 -46.4351 1
Cu 240.915 183.165 -46.4351 1
Cu 240.29 182.283 -46.4351 1
Cu 239.665 181.4 -46.4351 1
Cu 239.04 180.518 -46.4351 1
Cu 238.415 179.635 -46.4351 1
Cu 239.04 178.752 -46.4351 1
Cu 239.665 177.87 -46.4351 1
Cu 240.29 176.987 -46.4351 1
Cu 240.915 176.105 -46.4351 1
Cu 241.54 175.222 -46.4351 1
Cu 242.165 174.34 -46.4351 1
Cu 242.791 173.457 -46.4351 1
Cu 243.416 172.575 -46.4351 1
Cu 244.041 171.692 -46.4351 1
Cu 244.666 170.809 -46.4351 1
Cu 245.291 169.927 -46.4351 1
Cu 245.916 169.044 -46.4351 1
Cu 246.541 168.162 -46.4351 1
Cu 247.166 167.279 -46.4351 1
Cu 247.791 166.397 -46.4351 1
Cu 248.416 165.514 -46.4351 1
Cu 249.041 164.632 -46.4351 1
Cu 249.667 163.749 -46.4351 1
Cu 250.292 162.867 -46.4351 1
Cu 250.917 161.984 -46.4351 1
Cu 251.542 161.101 -46.4351 1
Cu 252.167 160.219 -46.4351 1
Cu 252.792 159.336 -46.4351 1
Cu 253.417 158.454 -46.4351 1
Cu 254.042 157.571 -46.4351 1
Cu 254.667 158.454 -46.4351 1
Cu 255.292 159.336 -46.4351 1
Cu 255.918 160.219 -46.4351 1
Cu 256.543 161.101 -46.4351 1
Cu 257.168 161.984 -46.4351 1
Cu 257.793 162.867 -46.4351 1
Cu 258.418 163.749 -46.4351 1
Cu 259.043 164.632 -46.4351 1
Cu 259.668 165.514 -46.4351 1
Cu 260.293 166.397 -46.4351 1
Cu 260.918 167.279 -46.4351 1
Cu 261.543 168.162 -46.4351 1
Cu 262.168 169.044 -46.4351 1
Cu 262.794 169.927 -46.4351 1
Cu 263.419 170.809 -46.4351 1
Cu 264.044 171.692 -46.4351 1
Cu 264.669 172.575 -46.4351 1
Cu 265.294 173.457 -46.4351 1
Cu 265.919 174.34 -46.4351 1
Cu 266.544 175.222 -46.4351 1
Cu 267.169 176.105 -46.4351 1
Cu 267.794 176.987 -46.4351 1
Cu 268.419 177.87 -46.4351 1
Cu 269.045 178.752 -46.4351 1
Cu 269.67 179.635 -46.4351 1
Cu 269.717 179.635 -49.6369 1
Cu 269.09 180.52 -49.6369 1
Cu 268.463 181.405 -49.6369 1
Cu 267.836 182.291 -49.6369 1
Cu 267.209 183.176 -49.6369 1
Cu 266.582 184.061 -49.6369 1
Cu 265.955 184.946 -49.6369 1
Cu 265.328 185.832 -49.6369 1
Cu 264.701 186.717 -49.6369 1
Cu 264.074 187.602 -49.6369 1
Cu 263.447 188.487 -49.6369 1
Cu 262.82 189.373 -49.6369 1
Cu 262.193 190.258 -49.6369 1
Cu 261.566 191.143 -49.6369 1
Cu 260.939 192.028 -49.6369 1
Cu 260.312 192.914 -49.6369 1
Cu 259.685 193.799 -49.6369 1
Cu 259.058 194.684 -49.6369 1
Cu 258.431 195.569 -49.6369 1
Cu 257.804 196.455 -49.6369 1
Cu 257.177 197.34 -49.6369 1
Cu 256.55 198.225 -49.6369 1
Cu 255.923 199.11 -49.6369 1
Cu 255.296 199.996 -49.6369 1
Cu 254.669 200.881 -49.6369 1
Cu 254.042 201.766 -49.6369 1
Cu 253.415 200.881 -49.6369 1
Cu 252.788 199.996 -49.6369 1
Cu 252.161 199.11 -49.6369 1
Cu 251.534 198.225 -49.6369 1
Cu 250.907 197.34 -49.6369 1
Cu 250.28 196.455 -49.6369 1
Cu 249.653 195.569 -49.6369 1
Cu 249.026 194.684 -49.6369 1
Cu 248.399 193.799 -49.6369 1
Cu 247.772 192.914 -49.6369 1
Cu 247.145 192.028 -49.6369 1
Cu 246.518 191.143 -49.6369 1
Cu 245.891 190.258 -49.6369 1
Cu 245.264 189.373 -49.6369 1
Cu 244.637 188.487 -49.6369 1
Cu 244.01 187.602 -49.6369 1
Cu 243.383 186.717 -49.6369 1
Cu 242.756 185.832 -49.6369 1
Cu 242.129 184.946 -49.6369 1
Cu 241.502 184.061 -49.6369 1
Cu 240.875 183.176 -49.6369 1
Cu 240.248 182.291 -49.6369 1
Cu 239.621 181.405 -49.6369 1
Cu 238.994 180.52 -49.6369 1
Cu 238.367 179.635 -49.6369 1
Cu 238.994 178.75 -49.6369 1
Cu 239.621 177.865 -49.6369 1
Cu 240.248 176.979 -49.6369 1
Cu 240.875 176.094 -49.6369 1
Cu 241.502 175.209 -49.6369 1
Cu 242.129 174.324 -49.6369 1
Cu 242.756 173.438 -49.6369 1
Cu 243.383 172.553 -49.6369 1
Cu 244.01 171.668 -49.6369 1
Cu 244.637 170.783 -49.6369 1
Cu 245.264 169.897 -49.6369 1
Cu 245.891 169.012 -49.6369 1
Cu 246.518 168.127 -49.6369 1
Cu 247.145 167.242 -49.6369 1
Cu 247.772 166.356 -49.6369 1
Cu 248.399 165.471 -49.6369 1
Cu 249.026 164.586 -49.6369 1
Cu 249.653 163.701 -49.6369 1
Cu 250.28 162.815 -49.6369 1
Cu 250.907 161.93 -49.6369 1
Cu 251.534 161.045 -49.6369 1
Cu 252.161 160.16 -49.6369 1
Cu 252.788 159.274 -49.6369 1
Cu 253.415 158.389 -49.6369 1
Cu 254.042 157.504 -49.6369 1
Cu 254.669 158.389 -49.6369 1
Cu 255.296 159.274 -49.6369 1
Cu 255.923 160.16 -49.6369 1
Cu 256.55 161.045 -49.6369 1
Cu 257.177 161.93 -49.6369 1
Cu 257.804 162.815 -49.6369 1
Cu 258.431 163.701 -49.6369 1
Cu 259.058 164.586 -49.6369 1
Cu 259.685 165.471 -49.6369 1
Cu 260.312 166.356 -49.6369 1
Cu 260.939 167.242 -49.6369 1
Cu 261.566 168.127 -49.6369 1
Cu 262.193 169.012 -49.6369 1
Cu 262.82 169.897 -49.6369 1
Cu 263.447 170.783 -49.6369 1
Cu 264.074 171.668 -49.6369 1
Cu 264.701 172.553 -49.6369 1
Cu 265.328 173.438 -49.6369 1
Cu 265.955 174.324 -49.6369 1
Cu 266.582 175.209 -49.6369 1
Cu 267.209 176.094 -49.6369 1
Cu 267.836 176.979 -49.6369 1
Cu 268.463 177.865 -49.6369 1
Cu 269.09 178.75 -49.6369 1
Cu 269.717 179.635 -49.6369 1
Cu 269.77 179.635 -52.909 1
Cu 269.14 180.523 -52.909 1
Cu 268.511 181.411 -52.909 1
Cu 267.882 182.3 -52.909 1
Cu 267.253 183.188 -52.909 1
Cu 266.624 184.076 -52.909 1
Cu 265.995 184.964 -52.909 1
Cu 265.366 185.852 -52.909 1
Cu 264.737 186.741 -52.909 1
Cu 264.108 187.629 -52.909 1
Cu 263.479 188.517 -52.909 1
Cu 262.85 189.405 -52.909 1
Cu 262.22 190.293 -52.909 1
Cu 261.591 191.181 -52.909 1
Cu 260.962 192.07 -52.909 1
Cu 260.333 192.958 -52.909 1
Cu 259.704 193.846 -52.909 1
Cu 259.075 194.734 -52.909 1
Cu 258.446 195.622 -52.909 1
Cu 257.817 196.511 -52.909 1
Cu 257.188 197.399 -52.909 1
Cu 256.559 198.287 -52.909 1
Cu 255.93 199.175 -52.909 1
Cu 255.3 200.063 -52.909 1
Cu 254.671 200.952 -52.909 1
Cu 254.042 201.84 -52.909 1
Cu 253.413 200.952 -52.909 1
Cu 252.784 200.063 -52.909 1
Cu 252.155 199.175 -52.909 1
Cu 251.526 198.287 -52.909 1
Cu 250.897 197.399 -52.909 1
Cu 250.268 196.511 -52.909 1
Cu 249.639 195.622 -52.909 1
Cu 249.01 194.734 -52.909 1
Cu 248.38 193.846 -52.909 1
Cu 247.751 192.958 -52.909 1
Cu 247.122 192.07 -52.909 1
Cu 246.493 191.181 -52.909 1
Cu 245.864 190.293 -52.909 1
Cu 245.235 189.405 -52.909 1
Cu 244.606 188.517 -52.909 1
Cu 243.977 187.629 -52.909 1
Cu 243.348 186.741 -52.909 1
Cu 242.719 185.852 -52.909 1
Cu 242.09 184.964 -52.909 1
Cu 241.46 184.076 -52.909 1
Cu 240.831 183.188 -52.909 1
Cu 240.202 182.3 -52.909 1
Cu 239.573 181.411 -52.909 1
Cu 238.944 180.523 -52.909 1
Cu 238.315 179.635 -52.909 1
Cu 238.944 178.747 -52.909 1
Cu 239.573 177.859 -52.909 1
Cu 240.202 176.97 -52.909 1
Cu 240.831 176.082 -52.909 1
Cu 241.46 175.194 -52.909 1
Cu 242.09 174.306 -52.909 1
Cu 242.719 173.418 -52.909 1
Cu 243.348 172.529 -52.909 1
Cu 243.977 171.641 -52.909 1
Cu 244.606 170.753 -52.909 1
Cu 245.235 169.865 -52.909 1
Cu 245.864 168.977 -52.909 1
Cu 246.493 168.089 -52.909 1
Cu 247.122 167.2 -52.909 1
Cu 247.751 166.312 -52.909 1
Cu 248.38 165.424 -52.909 1
Cu 249.01 164.536 -52.909 1
Cu 249.639 163.648 -52.909 1
Cu 250.268 162.759 -52.909 1
Cu 250.897 161.871 -52.909 1
Cu 251.526 160.983 -52.909 1
Cu 252.155 160.095 -52.909 1
Cu 252.784 159.207 -52.909 1
Cu 253.413 158.318 -52.909 1
Cu 254.042 157.43 -52.909 1
Cu 254.671 158.318 -52.909 1
Cu 255.3 159.207 -52.909 1
Cu 255.93 160.095 -52.909 1
Cu 256.559 160.983 -52.909 1
Cu 257.188 161.871 -52.909 1
Cu 257.817 162.759 -52.909 1
Cu 258.446 163.648 -52.909 1
Cu 259.075 164.536 -52.909 1
Cu 259.704 165.424 -52.909 1
Cu 260.333 166.312 -52.909 1
Cu 260.962 167.2 -52.909 1
Cu 261.591 168.089 -52.909 1
Cu 262.22 168.977 -52.909 1
Cu 262.85 169.865 -52.909 1
Cu 263.479 170.753 -52.909 1
Cu 264.108 171.641 -52.909 1
Cu 264.737 172.529 -52.909 1
Cu 265.366 173.418 -52.909 1
Cu 265.995 174.306 -52.909 1
Cu 266.624 175.194 -52.909 1
Cu 267.253 176.082 -52.909 1
Cu 267.882 176.97 -52.909 1
Cu 268.511 177.859 -52.909 1
Cu 269.14 178.747 -52.909 1
Cu 269.77 179.635 -52.909 1
Cu 269.826 179.635 -56.25 1
Cu 269.195 180.526 -56.25 1
Cu 268.563 181.418 -56.25 1
Cu 267.932 182.309 -56.25 1
Cu 267.301 183.201 -56.25 1
Cu 266.669 184.092 -56.25 1
Cu 266.038 184.983 -56.25 1
Cu 265.407 185.875 -56.25 1
Cu 264.775 186.766 -56.25 1
Cu 264.144 187.658 -56.25 1
Cu 263.513 188.549 -56.25 1
Cu 262.881 189.44 -56.25 1
Cu 262.25 190.332 -56.25 1
Cu 261.619 191.223 -56.25 1
Cu 260.987 192.115 -56.25 1
Cu 260.356 193.006 -56.25 1
Cu 259.724 193.897 -56.25 1
Cu 259.093 194.789 -56.25 1
Cu 258.462 195.68 -56.25 1
Cu 257.83 196.571 -56.25 1
Cu 257.199 197.463 -56.25 1
Cu 256.568 198.354 -56.25 1
Cu 255.936 199.246 -56.25 1
Cu 255.305 200.137 -56.25 1
Cu 254.674 201.028 -56.25 1
Cu 254.042 201.92 -56.25 1
Cu 253.411 201.028 -56.25 1
Cu 252.78 200.137 -56.25 1
Cu 252.148 199.246 -56.25 1
Cu 251.517 198.354 -56.25 1
Cu 250.885 197.463 -56.25 1
Cu 250.254 196.571 -56.25 1
Cu 249.623 195.68 -56.25 1
Cu 248.991 194.789 -56.25 1
Cu 248.36 193.897 -56.25 1
Cu 247.729 193.006 -56.25 1
Cu 247.097 192.115 -56.25 1
Cu 246.466 191.223 -56.25 1
Cu 245.835 190.332 -56.25 1
Cu 245.203 189.44 -56.25 1
Cu 244.572 188.549 -56.25 1
Cu 243.941 187.658 -56.25 1
Cu 243.309 186.766 -56.25 1
Cu 242.678 185.875 -56.25 1
Cu 242.046 184.983 -56.25 1
Cu 241.415 184.092 -56.25 1
Cu 240.784 183.201 -56.25 1
Cu 240.152 182.309 -56.25 1
Cu 239.521 181.418 -56.25 1
Cu 238.89 180.526 -56.25 1
Cu 238.258 179.635 -56.25 1
Cu 238.89 178.744 -56.25 1
Cu 239.521 177.852 -56.25 1
Cu 240.152 176.961 -56.25 1
Cu 240.784 176.069 -56.25 1
Cu 241.415 175.178 -56.25 1
Cu 242.046 174.287 -56.25 1
Cu 242.678 173.395 -56.25 1
Cu 243.309 172.504 -56.25 1
Cu 243.941 171.612 -56.25 1
Cu 244.572 170.721 -56.25 1
Cu 245.203 169.83 -56.25 1
Cu 245.835 168.938 -56.25 1
Cu 246.466 168.047 -56.25 1
Cu 247.097 167.155 -56.25 1
Cu 247.729 166.264 -56.25 1
Cu 248.36 165.373 -56.25 1
Cu 248.991 164.481 -56.25 1
Cu 249.623 163.59 -56.25 1
Cu 250.254 162.699 -56.25 1
Cu 250.885 161.807 -56.25 1
Cu 251.517 160.916 -56.25 1
Cu 252.148 160.024 -56.25 1
Cu 252.78 159.133 -56.25 1
Cu 253.411 158.242 -56.25 1
Cu 254.042 157.35 -56.25 1
Cu 254.674 158.242 -56.25 1
Cu 255.305 159.133 -56.25 1
Cu 255.936 160.024 -56.25 1
Cu 256.568 160.916 -56.25 1
Cu 257.199 161.807 -56.25 1
Cu 257.83 162.699 -56.25 1
Cu 258.462 163.59 -56.25 1
Cu 259.093 164.481 -56.25 1
Cu 259.724 165.373 -56.25 1
Cu 260.356 166.264 -56.25 1
Cu 260.987 167.155 -56.25 1
Cu 261.619 168.047 -56.25 1
Cu 262.25 168.938 -56.25 1
Cu 262.881 169.83 -56.25 1
Cu 263.513 170.721 -56.25 1
Cu 264.144 171.612 -56.25 1
Cu 264.775 172.504 -56.25 1
Cu 265.407 173.395 -56.25 1
Cu 266.038 174.287 -56.25 1
Cu 266.669 175.178 -56.25 1
Cu 267.301 176.069 -56.25 1
Cu 267.932 176.961 -56.25 1
Cu 268.563 177.852 -56.25 1
Cu 269.195 178.744 -56.25 1
Cu 269.826 179.635 -56.25 1
Cu 269.888 179.635 -59.6585 1
Cu 269.254 180.53 -59.6585 1
Cu 268.62 181.425 -59.6585 1
Cu 267.986 182.32 -59.6585 1
Cu 267.352 183.214 -59.6585 1
Cu 266.719 184.109 -59.6585 1
Cu 266.085 185.004 -59.6585 1
Cu 265.451 185.899 -59.6585 1
Cu 264.817 186.794 -59.6585 1
Cu 264.183 187.689 -59.6585 1
Cu 263.55 188.584 -59.6585 1
Cu 262.916 189.479 -59.6585 1
Cu 262.282 190.373 -59.6585 1
Cu 261.648 191.268 -59.6585 1
Cu 261.014 192.163 -59.6585 1
Cu 260.38 193.058 -59.6585 1
Cu 259.747 193.953 -59.6585 1
Cu 259.113 194.848 -59.6585 1
Cu 258.479 195.743 -59.6585 1
Cu 257.845 196.637 -59.6585 1
Cu 257.211 197.532 -59.6585 1
Cu 256.578 198.427 -59.6585 1
Cu 255.944 199.322 -59.6585 1
Cu 255.31 200.217 -59.6585 1
Cu 254.676 201.112 -59.6585 1
Cu 254.042 202.007 -59.6585 1
Cu 253.408 201.112 -59.6585 1
Cu 252.775 200.217 -59.6585 1
Cu 252.141 199.322 -59.6585 1
Cu 251.507 198.427 -59.6585 1
Cu 250.873 197.532 -59.6585 1
Cu 250.239 196.637 -59.6585 1
Cu 249.606 195.743 -59.6585 1
Cu 248.972 194.848 -59.6585 1
Cu 248.338 193.953 -59.6585 1
Cu 247.704 193.058 -59.6585 1
Cu 247.07 192.163 -59.6585 1
Cu 246.436 191.268 -59.6585 1
Cu 245.803 190.373 -59.6585 1
Cu 245.169 189.479 -59.6585 1
Cu 244.535 188.584 -59.6585 1
Cu 243.901 187.689 -59.6585 1
Cu 243.267 186.794 -59.6585 1
Cu 242.634 185.899 -59.6585 1
Cu 242 185.004 -59.6585 1
Cu 241.366 184.109 -59.6585 1
Cu 240.732 183.214 -59.6585 1
Cu 240.098 182.32 -59.6585 1
Cu 239.464 181.425 -59.6585 1
Cu 238.831 180.53 -59.6585 1
Cu 238.197 179.635 -59.6585 1
Cu 238.831 178.74 -59.6585 1
Cu 239.464 177.845 -59.6585 1
Cu 240.098 176.95 -59.6585 1
Cu 240.732 176.056 -59.6585 1
Cu 241.366 175.161 -59.6585 1
Cu 242 174.266 -59.6585 1
Cu 242.634 173.371 -59.6585 1
Cu 243.267 172.476 -59.6585 1
Cu 243.901 171.581 -59.6585 1
Cu 244.535 170.686 -59.6585 1
Cu 245.169 169.791 -59.6585 1
Cu 245.803 168.897 -59.6585 1
Cu 246.436 168.002 -59.6585 1
Cu 247.07 167.107 -59.6585 1
Cu 247.704 166.212 -59.6585 1
Cu 248.338 165.317 -59.6585 1
Cu 248.972 164.422 -59.6585 1
Cu 249.606 163.527 -59.6585 1
Cu 250.239 162.633 -59.6585 1
Cu 250.873 161.738 -59.6585 1
Cu 251.507 160.843 -59.6585 1
Cu 252.141 159.948 -59.6585 1
Cu 252.775 159.053 -59.6585 1
Cu 253.408 158.158 -59.6585 1
Cu 254.042 157.263 -59.6585 1
Cu 254.676 158.158 -59.6585 1
Cu 255.31 159.053 -59.6585 1
Cu 255.944 159.948 -59.6585 1
Cu 256.578 160.843 -59.6585 1
Cu 257.211 161.738 -59.6585 1
Cu 257.845 162.633 -59.6585 1
Cu 258.479 163.527 -59.6585 1
Cu 259.113 164.422 -59.6585 1
Cu 259.747 165.317 -59.6585 1
Cu 260.38 166.212 -59.6585 1
Cu 261.014 167.107 -59.6585 1
Cu 261.648 168.002 -59.6585 1
Cu 262.282 168.897 -59.6585 1
Cu 262.916 169.791 -59.6585 1
Cu 263.55 170.686 -59.6585 1
Cu 264.183 171.581 -59.6585 1
Cu 264.817 172.476 -59.6585 1
Cu 265.451 173.371 -59.6585 1
Cu 266.085 174.266 -59.6585 1
Cu 266.719 175.161 -59.6585 1
Cu 267.352 176.056 -59.6585 1
Cu 267.986 176.95 -59.6585 1
Cu 268.62 177.845 -59.6585 1
Cu 269.254 178.74 -59.6585 1
Cu 269.888 179.635 -59.6585 1
Cu 269.954 179.635 -63.1333 1
Cu 269.318 180.534 -63.1333 1
Cu 268.681 181.432 -63.1333 1
Cu 268.045 182.331 -63.1333 1
Cu 267.408 183.229 -63.1333 1
Cu 266.772 184.128 -63.1333 1
Cu 266.135 185.027 -63.1333 1
Cu 265.499 185.925 -63.1333 1
Cu 264.862 186.824 -63.1333 1
Cu 264.226 187.723 -63.1333 1
Cu 263.589 188.621 -63.1333 1
Cu 262.953 189.52 -63.1333 1
Cu 262.316 190.418 -63.1333 1
Cu 261.68 191.317 -63.1333 1
Cu 261.043 192.216 -63.1333 1
Cu 260.407 193.114 -63.1333 1
Cu 259.771 194.013 -63.1333 1
Cu 259.134 194.912 -63.1333 1
Cu 258.498 195.81 -63.1333 1
Cu 257.861 196.709 -63.1333 1
Cu 257.225 197.607 -63.1333 1
Cu 256.588 198.506 -63.1333 1
Cu 255.952 199.405 -63.1333 1
Cu 255.315 200.303 -63.1333 1
Cu 254.679 201.202 -63.1333 1
Cu 254.042 202.1 -63.1333 1
Cu 253.406 201.202 -63.1333 1
Cu 252.769 200.303 -63.1333 1
Cu 252.133 199.405 -63.1333 1
Cu 251.496 198.506 -63.1333 1
Cu 250.86 197.607 -63.1333 1
Cu 250.223 196.709 -63.1333 1
Cu 249.587 195.81 -63.1333 1
Cu 248.95 194.912 -63.1333 1
Cu 248.314 194.013 -63.1333 1
Cu 247.677 193.114 -63.1333 1
Cu 247.041 192.216 -63.1333 1
Cu 246.405 191.317 -63.1333 1
Cu 245.768 190.418 -63.1333 1
Cu 245.132 189.52 -63.1333 1
Cu 244.495 188.621 -63.1333 1
Cu 243.859 187.723 -63.1333 1
Cu 243.222 186.824 -63.1333 1
Cu 242.586 185.925 -63.1333 1
Cu 241.949 185.027 -63.1333 1
Cu 241.313 184.128 -63.1333 1
Cu 240.676 183.229 -63.1333 1
Cu 240.04 182.331 -63.1333 1
Cu 239.403 181.432 -63.1333 1
Cu 238.767 180.534 -63.1333 1
Cu 238.13 179.635 -63.1333 1
Cu 238.767 178.736 -63.1333 1
Cu 239.403 177.838 -63.1333 1
Cu 240.04 176.939 -63.1333 1
Cu 240.676 176.041 -63.1333 1
Cu 241.313 175.142 -63.1333 1
Cu 241.949 174.243 -63.1333 1
Cu 242.586 173.345 -63.1333 1
Cu 243.222 172.446 -63.1333 1
Cu 243.859 171.547 -63.1333 1
Cu 244.495 170.649 -63.1333 1
Cu 245.132 169.75 -63.1333 1
Cu 245.768 168.852 -63.1333 1
Cu 246.405 167.953 -63.1333 1
Cu 247.041 167.054 -63.1333 1
Cu 247.677 166.156 -63.1333 1
Cu 248.314 165.257 -63.1333 1
Cu 248.95 164.358 -63.1333 1
Cu 249.587 163.46 -63.1333 1
Cu 250.223 162.561 -63.1333 1
Cu 250.86 161.663 -63.1333 1
Cu 251.496 160.764 -63.1333 1
Cu 252.133 159.865 -63.1333 1
Cu 252.769 158.967 -63.1333 1
Cu 253.406 158.068 -63.1333 1
Cu 254.042 157.17 -63.1333 1
Cu 254.679 158.068 -63.1333 1
Cu 255.315 158.967 -63.1333 1
Cu 255.952 159.865 -63.1333 1
Cu 256.588 160.764 -63.1333 1
Cu 257.225 161.663 -63.1333 1
Cu 257.861 162.561 -63.1333 1
Cu 258.498 163.46 -63.1333 1
Cu 259.134 164.358 -63.1333 1
Cu 259.771 165.257 -63.1333 1
Cu 260.407 166.156 -63.1333 1
Cu 261.043 167.054 -63.1333 1
Cu 261.68 167.953 -63.1333 1
Cu 262.316 168.852 -63.1333 1
Cu 262.953 169.75 -63.1333 1
Cu 263.589 170.649 -63.1333 1
Cu 264.226 171.547 -63.1333 1
Cu 264.862 172.446 -63.1333 1
Cu 265.499 173.345 -63.1333 1
Cu 266.135 174.243 -63.1333 1
Cu 266.772 175.142 -63.1333 1
Cu 267.408 176.041 -63.1333 1
Cu 268.045 176.939 -63.1333 1
Cu 268.681 177.838 -63.1333 1
Cu 269.318 178.736 -63.1333 1
Cu 269.954 179.635 -63.1333 1
Cu 270.026 179.635 -66.6729 1
Cu 269.386 180.538 -66.6729 1
Cu 268.747 181.44 -66.6729 1
Cu 268.108 182.343 -66.6729 1
Cu 267.468 183.246 -66.6729 1
Cu 266.829 184.148 -66.6729 1
Cu 266.19 185.051 -66.6729 1
Cu 265.55 185.954 -66.6729 1
Cu 264.911 186.856 -66.6729 1
Cu 264.272 187.759 -66.6729 1
Cu 263.632 188.662 -66.6729 1
Cu 262.993 189.564 -66.6729 1
Cu 262.354 190.467 -66.6729 1
Cu 261.714 191.37 -66.6729 1
Cu 261.075 192.272 -66.6729 1
Cu 260.436 193.175 -66.6729 1
Cu 259.796 194.078 -66.6729 1
Cu 259.157 194.98 -66.6729 1
Cu 258.518 195.883 -66.6729 1
Cu 257.878 196.786 -66.6729 1
Cu 257.239 197.688 -66.6729 1
Cu 256.6 198.591 -66.6729 1
Cu 255.96 199.494 -66.6729 1
Cu 255.321 200.396 -66.6729 1
Cu 254.682 201.299 -66.6729 1
Cu 254.042 202.202 -66.6729 1
Cu 253.403 201.299 -66.6729 1
Cu 252.764 200.396 -66.6729 1
Cu 252.124 199.494 -66.6729 1
Cu 251.485 198.591 -66.6729 1
Cu 250.846 197.688 -66.6729 1
Cu 250.206 196.786 -66.6729 1
Cu 249.567 195.883 -66.6729 1
Cu 248.928 194.98 -66.6729 1
Cu 248.288 194.078 -66.6729 1
Cu 247.649 193.175 -66.6729 1
Cu 247.009 192.272 -66.6729 1
Cu 246.37 191.37 -66.6729 1
Cu 245.731 190.467 -66.6729 1
Cu 245.091 189.564 -66.6729 1
Cu 244.452 188.662 -66.6729 1
Cu 243.813 187.759 -66.6729 1
Cu 243.173 186.856 -66.6729 1
Cu 242.534 185.954 -66.6729 1
Cu 241.895 185.051 -66.6729 1
Cu 241.255 184.148 -66.6729 1
Cu 240.616 183.246 -66.6729 1
Cu 239.977 182.343 -66.6729 1
Cu 239.337 181.44 -66.6729 1
Cu 238.698 180.538 -66.6729 1
Cu 238.059 179.635 -66.6729 1
Cu 238.698 178.732 -66.6729 1
Cu 239.337 177.83 -66.6729 1
Cu 239.977 176.927 -66.6729 1
Cu 240.616 176.024 -66.6729 1
Cu 241.255 175.122 -66.6729 1
Cu 241.895 174.219 -66.6729 1
Cu 242.534 173.316 -66.6729 1
Cu 243.173 172.414 -66.6729 1
Cu 243.813 171.511 -66.6729 1
Cu 244.452 170.608 -66.6729 1
Cu 245.091 169.706 -66.6729 1
Cu 245.731 168.803 -66.6729 1
Cu 246.37 167.9 -66.6729 1
Cu 247.009 166.998 -66.6729 1
Cu 247.649 166.095 -66.6729 1
Cu 248.288 165.192 -66.6729 1
Cu 248.928 164.29 -66.6729 1
Cu 249.567 163.387 -66.6729 1
Cu 250.206 162.484 -66.6729 1
Cu 250.846 161.582 -66.6729 1
Cu 251.485 160.679 -66.6729 1
Cu 252.124 159.776 -66.6729 1
Cu 252.764 158.874 -66.6729 1
Cu 253.403 157.971 -66.6729 1
Cu 254.042 157.068 -66.6729 1
Cu 254.682 157.971 -66.6729 1
Cu 255.321 158.874 -66.6729 1
Cu 255.96 159.776 -66.6729 1
Cu 256.6 160.679 -66.6729 1
Cu 257.239 161.582 -66.6729 1
Cu 257.878 162.484 -66.6729 1
Cu 258.518 163.387 -66.6729 1
Cu 259.157 164.29 -66.6729 1
Cu 259.796 165.192 -66.6729 1
Cu 260.436 166.095 -66.6729 1
Cu 261.075 166.998 -66.6729 1
Cu 261.714 167.9 -66.6729 1
Cu 262.354 168.803 -66.6729 1
Cu 262.993 169.706 -66.6729 1
Cu 263.632 170.608 -66.6729 1
Cu 264.272 171.511 -66.6729 1
Cu 264.911 172.414 -66.6729 1
Cu 265.55 173.316 -66.6729 1
Cu 266.19 174.219 -66.6729 1
Cu 266.829 175.122 -66.6729 1
Cu 267.468 176.024 -66.6729 1
Cu 268.108 176.927 -66.6729 1
Cu 268.747 177.83 -66.6729 1
Cu 269.386 178.732 -66.6729 1
Cu 270.026 179.635 -66.6729 1
Cu 270.103 179.635 -70.2764 1
Cu 269.46 180.542 -70.2764 1
Cu 268.818 181.449 -70.2764 1
Cu 268.176 182.356 -70.2764 1
Cu 267.533 183.263 -70.2764 1
Cu 266.891 184.17 -70.2764 1
Cu 266.248 185.077 -70.2764 1
Cu 265.606 185.984 -70.2764 1
Cu 264.963 186.891 -70.2764 1
Cu 264.321 187.798 -70.2764 1
Cu 263.679 188.705 -70.2764 1
Cu 263.036 189.612 -70.2764 1
Cu 262.394 190.519 -70.2764 1
Cu 261.751 191.426 -70.2764 1
Cu 261.109 192.333 -70.2764 1
Cu 260.466 193.24 -70.2764 1
Cu 259.824 194.147 -70.2764 1
Cu 259.182 195.054 -70.2764 1
Cu 258.539 195.961 -70.2764 1
Cu 257.897 196.868 -70.2764 1
Cu 257.254 197.775 -70.2764 1
Cu 256.612 198.682 -70.2764 1
Cu 255.97 199.589 -70.2764 1
Cu 255.327 200.496 -70.2764 1
Cu 254.685 201.403 -70.2764 1
Cu 254.042 202.31 -70.2764 1
Cu 253.4 201.403 -70.2764 1
Cu 252.757 200.496 -70.2764 1
Cu 252.115 199.589 -70.2764 1
Cu 251.473 198.682 -70.2764 1
Cu 250.83 197.775 -70.2764 1
Cu 250.188 196.868 -70.2764 1
Cu 249.545 195.961 -70.2764 1
Cu 248.903 195.054 -70.2764 1
Cu 248.26 194.147 -70.2764 1
Cu 247.618 193.24 -70.2764 1
Cu 246.976 192.333 -70.2764 1
Cu 246.333 191.426 -70.2764 1
Cu 245.691 190.519 -70.2764 1
Cu 245.048 189.612 -70.2764 1
Cu 244.406 188.705 -70.2764 1
Cu 243.763 187.798 -70.2764 1
Cu 243.121 186.891 -70.2764 1
Cu 242.479 185.984 -70.2764 1
Cu 241.836 185.077 -70.2764 1
Cu 241.194 184.17 -70.2764 1
Cu 240.551 183.263 -70.2764 1
Cu 239.909 182.356 -70.2764 1
Cu 239.266 181.449 -70.2764 1
Cu 238.624 180.542 -70.2764 1
Cu 237.982 179.635 -70.2764 1
Cu 238.624 178.728 -70.2764 1
Cu 239.266 177.821 -70.2764 1
Cu 239.909 176.914 -70.2764 1
Cu 240.551 176.007 -70.2764 1
Cu 241.194 175.1 -70.2764 1
Cu 241.836 174.193 -70.2764 1
Cu 242.479 173.286 -70.2764 1
Cu 243.121 172.379 -70.2764 1
Cu 243.763 171.472 -70.2764 1
Cu 244.406 170.565 -70.2764 1
Cu 245.048 169.658 -70.2764 1
Cu 245.691 168.751 -70.2764 1
Cu 246.333 167.844 -70.2764 1
Cu 246.976 166.937 -70.2764 1
Cu 247.618 166.03 -70.2764 1
Cu 248.26 165.123 -70.2764 1
Cu 248.903 164.216 -70.2764 1
Cu 249.545 163.309 -70.2764 1
Cu 250.188 162.402 -70.2764 1
Cu 250.83 161.495 -70.2764 1
Cu 251.473 160.588 -70.2764 1
Cu 252.115 159.681 -70.2764 1
Cu 252.757 158.774 -70.2764 1
Cu 253.4 157.867 -70.2764 1
Cu 254.042 156.96 -70.2764 1
Cu 254.685 157.867 -70.2764 1
Cu 255.327 158.774 -70.2764 1
Cu 255.97 159.681 -70.2764 1
Cu 256.612 160.588 -70.2764 1
Cu 257.254 161.495 -70.2764 1
Cu 257.897 162.402 -70.2764 1
Cu 258.539 163.309 -70.2764 1
Cu 259.182 164.216 -70.2764 1
Cu 259.824 165.123 -70.2764 1
Cu 260.466 166.03 -70.2764 1
Cu 261.109 166.937 -70.2764 1
Cu 261.751 167.844 -70.2764 1
Cu 262.394 168.751 -70.2764 1
Cu 263.036 169.658 -70.2764 1
Cu 263.679 170.565 -70.2764 1
Cu 264.321 171.472 -70.2764 1
Cu 264.963 172.379 -70.2764 1
Cu 265.606 173.286 -70.2764 1
Cu 266.248 174.193 -70.2764 1
Cu 266.891 175.1 -70.2764 1
Cu 267.533 176.007 -70.2764 1
Cu 268.176 176.914 -70.2764 1
Cu 268.818 177.821 -70.2764 1
Cu 269.46 178.728 -70.2764 1
Cu 270.103 179.635 -70.2764 1
Cu 270.186 179.635 -73.9425 1
Cu 269.54 180.547 -73.9425 1
Cu 268.894 181.458 -73.9425 1
Cu 268.248 182.37 -73.9425 1
Cu 267.603 183.282 -73.9425 1
Cu 266.957 184.193 -73.9425 1
Cu 266.311 185.105 -73.9425 1
Cu 265.665 186.017 -73.9425 1
Cu 265.02 186.928 -73.9425 1
Cu 264.374 187.84 -73.9425 1
Cu 263.728 188.752 -73.9425 1
Cu 263.082 189.664 -73.9425 1
Cu 262.437 190.575 -73.9425 1
Cu 261.791 191.487 -73.9425 1
Cu 261.145 192.399 -73.9425 1
Cu 260.5 193.31 -73.9425 1
Cu 259.854 194.222 -73.9425 1
Cu 259.208 195.134 -73.9425 1
Cu 258.562 196.045 -73.9425 1
Cu 257.917 196.957 -73.9425 1
Cu 257.271 197.869 -73.9425 1
Cu 256.625 198.78 -73.9425 1
Cu 255.979 199.692 -73.9425 1
Cu 255.334 200.604 -73.9425 1
Cu 254.688 201.515 -73.9425 1
Cu 254.042 202.427 -73.9425 1
Cu 253.397 201.515 -73.9425 1
Cu 252.751 200.604 -73.9425 1
Cu 252.105 199.692 -73.9425 1
Cu 251.459 198.78 -73.9425 1
Cu 250.814 197.869 -73.9425 1
Cu 250.168 196.957 -73.9425 1
Cu 249.522 196.045 -73.9425 1
Cu 248.876 195.134 -73.9425 1
Cu 248.231 194.222 -73.9425 1
Cu 247.585 193.31 -73.9425 1
Cu 246.939 192.399 -73.9425 1
Cu 246.293 191.487 -73.9425 1
Cu 245.648 190.575 -73.9425 1
Cu 245.002 189.664 -73.9425 1
Cu 244.356 188.752 -73.9425 1
Cu 243.711 187.84 -73.9425 1
Cu 243.065 186.928 -73.9425 1
Cu 242.419 186.017 -73.9425 1
Cu 241.773 185.105 -73.9425 1
Cu 241.128 184.193 -73.9425 1
Cu 240.482 183.282 -73.9425 1
Cu 239.836 182.37 -73.9425 1
Cu 239.19 181.458 -73.9425 1
Cu 238.545 180.547 -73.9425 1
Cu 237.899 179.635 -73.9425 1
Cu 238.545 178.723 -73.9425 1
Cu 239.19 177.812 -73.9425 1
Cu 239.836 176.9 -73.9425 1
Cu 240.482 175.988 -73.9425 1
Cu 241.128 175.077 -73.9425 1
Cu 241.773 174.165 -73.9425 1
Cu 242.419 173.253 -73.9425 1
Cu 243.065 172.342 -73.9425 1
Cu 243.711 171.43 -73.9425 1
Cu 244.356 170.518 -73.9425 1
Cu 245.002 169.606 -73.9425 1
Cu 245.648 168.695 -73.9425 1
Cu 246.293 167.783 -73.9425 1
Cu 246.939 166.871 -73.9425 1
Cu 247.585 165.96 -73.9425 1
Cu 248.231 165.048 -73.9425 1
Cu 248.876 164.136 -73.9425 1
Cu 249.522 163.225 -73.9425 1
Cu 250.168 162.313 -73.9425 1
Cu 250.814 161.401 -73.9425 1
Cu 251.459 160.49 -73.9425 1
Cu 252.105 159.578 -73.9425 1
Cu 252.751 158.666 -73.9425 1
Cu 253.397 157.755 -73.9425 1
Cu 254.042 156.843 -73.9425 1
Cu 254.688 157.755 -73.9425 1
Cu 255.334 158.666 -73.9425 1
Cu 255.979 159.578 -73.9425 1
Cu 256.625 160.49 -73.9425 1
Cu 257.271 161.401 -73.9425 1
Cu 257.917 162.313 -73.9425 1
Cu 258.562 163.225 -73.9425 1
Cu 259.208 164.136 -73.9425 1
Cu 259.854 165.048 -73.9425 1
Cu 260.5 165.96 -73.9425 1
Cu 261.145 166.871 -73.9425 1
Cu 261.791 167.783 -73.9425 1
Cu 262.437 168.695 -73.9425 1
Cu 263.082 169.606 -73.9425 1
Cu 263.728 170.518 -73.9425 1
Cu 264.374 171.43 -73.9425 1
Cu 265.02 172.342 -73.9425 1
Cu 265.665 173.253 -73.9425 1
Cu 266.311 174.165 -73.9425 1
Cu 266.957 175.077 -73.9425 1
Cu 267.603 175.988 -73.9425 1
Cu 268.248 176.9 -73.9425 1
Cu 268.894 177.812 -73.9425 1
Cu 269.54 178.723 -73.9425 1
Cu 270.186 179.635 -73.9425 1
Cu 270.274 179.635 -77.6703 1
Cu 269.625 180.552 -77.6703 1
Cu 268.975 181.468 -77.6703 1
Cu 268.326 182.385 -77.6703 1
Cu 267.677 183.302 -77.6703 1
Cu 267.028 184.218 -77.6703 1
Cu 266.378 185.135 -77.6703 1
Cu 265.729 186.052 -77.6703 1
Cu 265.08 186.968 -77.6703 1
Cu 264.431 187.885 -77.6703 1
Cu 263.781 188.802 -77.6703 1
Cu 263.132 189.719 -77.6703 1
Cu 262.483 190.635 -77.6703 1
Cu 261.833 191.552 -77.6703 1
Cu 261.184 192.469 -77.6703 1
Cu 260.535 193.385 -77.6703 1
Cu 259.886 194.302 -77.6703 1
Cu 259.236 195.219 -77.6703 1
Cu 258.587 196.135 -77.6703 1
Cu 257.938 197.052 -77.6703 1
Cu 257.289 197.969 -77.6703 1
Cu 256.639 198.885 -77.6703 1
Cu 255.99 199.802 -77.6703 1
Cu 255.341 200.719 -77.6703 1
Cu 254.692 201.635 -77.6703 1
Cu 254.042 202.552 -77.6703 1
Cu 253.393 201.635 -77.6703 1
Cu 252.744 200.719 -77.6703 1
Cu 252.094 199.802 -77.6703 1
Cu 251.445 198.885 -77.6703 1
Cu 250.796 197.969 -77.6703 1
Cu 250.147 197.052 -77.6703 1
Cu 249.497 196.135 -77.6703 1
Cu 248.848 195.219 -77.6703 1
Cu 248.199 194.302 -77.6703 1
Cu 247.55 193.385 -77.6703 1
Cu 246.9 192.469 -77.6703 1
Cu 246.251 191.552 -77.6703 1
Cu 245.602 190.635 -77.6703 1
Cu 244.952 189.719 -77.6703 1
Cu 244.303 188.802 -77.6703 1
Cu 243.654 187.885 -77.6703 1
Cu 243.005 186.968 -77.6703 1
Cu 242.355 186.052 -77.6703 1
Cu 241.706 185.135 -77.6703 1
Cu 241.057 184.218 -77.6703 1
Cu 240.408 183.302 -77.6703 1
Cu 239.758 182.385 -77.6703 1
Cu 239.109 181.468 -77.6703 1
Cu 238.46 180.552 -77.6703 1
Cu 237.81 179.635 -77.6703 1
Cu 238.46 178.718 -77.6703 1
Cu 239.109 177.802 -77.6703 1
Cu 239.758 176.885 -77.6703 1
Cu 240.408 175.968 -77.6703 1
Cu 241.057 175.052 -77.6703 1
Cu 241.706 174.135 -77.6703 1
Cu 242.355 173.218 -77.6703 1
Cu 243.005 172.302 -77.6703 1
Cu 243.654 171.385 -77.6703 1
Cu 244.303 170.468 -77.6703 1
Cu 244.952 169.551 -77.6703 1
Cu 245.602 168.635 -77.6703 1
Cu 246.251 167.718 -77.6703 1
Cu 246.9 166.801 -77.6703 1
Cu 247.55 165.885 -77.6703 1
Cu 248.199 164.968 -77.6703 1
Cu 248.848 164.051 -77.6703 1
Cu 249.497 163.135 -77.6703 1
Cu 250.147 162.218 -77.6703 1
Cu 250.796 161.301 -77.6703 1
Cu 251.445 160.385 -77.6703 1
Cu 252.094 159.468 -77.6703 1
Cu 252.744 158.551 -77.6703 1
Cu 253.393 157.635 -77.6703 1
Cu 254.042 156.718 -77.6703 1
Cu 254.692 157.635 -77.6703 1
Cu 255.341 158.551 -77.6703 1
Cu 255.99 159.468 -77.6703 1
Cu 256.639 160.385 -77.6703 1
Cu 257.289 161.301 -77.6703 1
Cu 257.938 162.218 -77.6703 1
Cu 258.587 163.135 -77.6703 1
Cu 259.236 164.051 -77.6703 1
Cu 259.886 164.968 -77.6703 1
Cu 260.535 165.885 -77.6703 1
Cu 261.184 166.801 -77.6703 1
Cu 261.833 167.718 -77.6703 1
Cu 262.483 168.635 -77.6703 1
Cu 263.132 169.551 -77.6703 1
Cu 263.781 170.468 -77.6703 1
Cu 264.431 171.385 -77.6703 1
Cu 265.08 172.302 -77.6703 1
Cu 265.729 173.218 -77.6703 1
Cu 266.378 174.135 -77.6703 1
Cu 267.028 175.052 -77.6703 1
Cu 267.677 175.968 -77.6703 1
Cu 268.326 176.885 -77.6703 1
Cu 268.975 177.802 -77.6703 1
Cu 269.625 178.718 -77.6703 1
Cu 270.274 179.635 -77.6703 1
Cu 270.369 179.635 -81.4587 1
Cu 269.715 180.557 -81.4587 1
Cu 269.062 181.479 -81.4587 1
Cu 268.409 182.401 -81.4587 1
Cu 267.756 183.323 -81.4587 1
Cu 267.103 184.245 -81.4587 1
Cu 266.45 185.167 -81.4587 1
Cu 265.797 186.089 -81.4587 1
Cu 265.144 187.011 -81.4587 1
Cu 264.491 187.933 -81.4587 1
Cu 263.838 188.855 -81.4587 1
Cu 263.185 189.777 -81.4587 1
Cu 262.532 190.699 -81.4587 1
Cu 261.879 191.621 -81.4587 1
Cu 261.226 192.543 -81.4587 1
Cu 260.573 193.465 -81.4587 1
Cu 259.92 194.387 -81.4587 1
Cu 259.267 195.309 -81.4587 1
Cu 258.614 196.231 -81.4587 1
Cu 257.961 197.153 -81.4587 1
Cu 257.308 198.075 -81.4587 1
Cu 256.654 198.997 -81.4587 1
Cu 256.001 199.919 -81.4587 1
Cu 255.348 200.842 -81.4587 1
Cu 254.695 201.764 -81.4587 1
Cu 254.042 202.686 -81.4587 1
Cu 253.389 201.764 -81.4587 1
Cu 252.736 200.842 -81.4587 1
Cu 252.083 199.919 -81.4587 1
Cu 251.43 198.997 -81.4587 1
Cu 250.777 198.075 -81.4587 1
Cu 250.124 197.153 -81.4587 1
Cu 249.471 196.231 -81.4587 1
Cu 248.818 195.309 -81.4587 1
Cu 248.165 194.387 -81.4587 1
Cu 247.512 193.465 -81.4587 1
Cu 246.859 192.543 -81.4587 1
Cu 246.206 191.621 -81.4587 1
Cu 245.553 190.699 -81.4587 1
Cu 244.9 189.777 -81.4587 1
Cu 244.246 188.855 -81.4587 1
Cu 243.593 187.933 -81.4587 1
Cu 242.94 187.011 -81.4587 1
Cu 242.287 186.089 -81.4587 1
Cu 241.634 185.167 -81.4587 1
Cu 240.981 184.245 -81.4587 1
Cu 240.328 183.323 -81.4587 1
Cu 239.675 182.401 -81.4587 1
Cu 239.022 181.479 -81.4587 1
Cu 238.369 180.557 -81.4587 1
Cu 237.716 179.635 -81.4587 1
Cu 238.369 178.713 -81.4587 1
Cu 239.022 177.791 -81.4587 1
Cu 239.675 176.869 -81.4587 1
Cu 240.328 175.947 -81.4587 1
Cu 240.981 175.025 -81.4587 1
Cu 241.634 174.103 -81.4587 1
Cu 242.287 173.181 -81.4587 1
Cu 242.94 172.259 -81.4587 1
Cu 243.593 171.337 -81.4587 1
Cu 244.246 170.415 -81.4587 1
Cu 244.9 169.493 -81.4587 1
Cu 245.553 168.571 -81.4587 1
Cu 246.206 167.649 -81.4587 1
Cu 246.859 166.727 -81.4587 1
Cu 247.512 165.805 -81.4587 1
Cu 248.165 164.883 -81.4587 1
Cu 248.818 163.961 -81.4587 1
Cu 249.471 163.039 -81.4587 1
Cu 250.124 162.117 -81.4587 1
Cu 250.777 161.195 -81.4587 1
Cu 251.43 160.273 -81.4587 1
Cu 252.083 159.351 -81.4587 1
Cu 252.736 158.428 -81.4587 1
Cu 253.389 157.506 -81.4587 1
Cu 254.042 156.584 -81.4587 1
Cu 254.695 157.506 -81.4587 1
Cu 255.348 158.428 -81.4587 1
Cu 256.001 159.351 -81.4587 1
Cu 256.654 160.273 -81.4587 1
Cu 257.308 161.195 -81.4587 1
Cu 257.961 162.117 -81.4587 1
Cu 258.614 163.039 -81.4587 1
Cu 259.267 163.961 -81.4587 1
Cu 259.92 164.883 -81.4587 1
Cu 260.573 165.805 -81.4587 1
Cu 261.226 166.727 -81.4587 1
Cu 261.879 167.649 -81.4587 1
Cu 262.532 168.571 -81.4587 1
Cu 263.185 169.493 -81.4587 1
Cu 263.838 170.415 -81.4587 1
Cu 264.491 171.337 -81.4587 1
Cu 265.144 172.259 -81.4587 1
Cu 265.797 173.181 -81.4587 1
Cu 266.45 174.103 -81.4587 1
Cu 267.103 175.025 -81.4587 1
Cu 267.756 175.947 -81.4587 1
Cu 268.409 176.869 -81.4587 1
Cu 269.062 177.791 -81.4587 1
Cu 269.715 178.713 -81.4587 1
Cu 270.369 179.635 -81.4587 1
Cu 270.469 179.635 -85.3068 1
Cu 269.812 180.563 -85.3068 1
Cu 269.155 181.49 -85.3068 1
Cu 268.498 182.418 -85.3068 1
Cu 267.841 183.346 -85.3068 1
Cu 267.184 184.274 -85.3068 1
Cu 266.527 185.201 -85.3068 1
Cu 265.87 186.129 -85.3068 1
Cu 265.213 187.057 -85.3068 1
Cu 264.556 187.984 -85.3068 1
Cu 263.898 188.912 -85.3068 1
Cu 263.241 189.84 -85.3068 1
Cu 262.584 190.768 -85.3068 1
Cu 261.927 191.695 -85.3068 1
Cu 261.27 192.623 -85.3068 1
Cu 260.613 193.551 -85.3068 1
Cu 259.956 194.478 -85.3068 1
Cu 259.299 195.406 -85.3068 1
Cu 258.642 196.334 -85.3068 1
Cu 257.985 197.262 -85.3068 1
Cu 257.328 198.189 -85.3068 1
Cu 256.671 199.117 -85.3068 1
Cu 256.014 200.045 -85.3068 1
Cu 255.356 200.972 -85.3068 1
Cu 254.699 201.9 -85.3068 1
Cu 254.042 202.828 -85.3068 1
Cu 253.385 201.9 -85.3068 1
Cu 252.728 200.972 -85.3068 1
Cu 252.071 200.045 -85.3068 1
Cu 251.414 199.117 -85.3068 1
Cu 250.757 198.189 -85.3068 1
Cu 250.1 197.262 -85.3068 1
Cu 249.443 196.334 -85.3068 1
Cu 248.786 195.406 -85.3068 1
Cu 248.129 194.478 -85.3068 1
Cu 247.471 193.551 -85.3068 1
Cu 246.814 192.623 -85.3068 1
Cu 246.157 191.695 -85.3068 1
Cu 245.5 190.768 -85.3068 1
Cu 244.843 189.84 -85.3068 1
Cu 244.186 188.912 -85.3068 1
Cu 243.529 187.984 -85.3068 1
Cu 242.872 187.057 -85.3068 1
Cu 242.215 186.129 -85.3068 1
Cu 241.558 185.201 -85.3068 1
Cu 240.901 184.274 -85.3068 1
Cu 240.244 183.346 -85.3068 1
Cu 239.586 182.418 -85.3068 1
Cu 238.929 181.49 -85.3068 1
Cu 238.272 180.563 -85.3068 1
Cu 237.615 179.635 -85.3068 1
Cu 238.272 178.707 -85.3068 1
Cu 238.929 177.78 -85.3068 1
Cu 239.586 176.852 -85.3068 1
Cu 240.244 175.924 -85.3068 1
Cu 240.901 174.996 -85.3068 1
Cu 241.558 174.069 -85.3068 1
Cu 242.215 173.141 -85.3068 1
Cu 242.872 172.213 -85.3068 1
Cu 243.529 171.286 -85.3068 1
Cu 244.186 170.358 -85.3068 1
Cu 244.843 169.43 -85.3068 1
Cu 245.5 168.502 -85.3068 1
Cu 246.157 167.575 -85.3068 1
Cu 246.814 166.647 -85.3068 1
Cu 247.471 165.719 -85.3068 1
Cu 248.129 164.792 -85.3068 1
Cu 248.786 163.864 -85.3068 1
Cu 249.443 162.936 -85.3068 1
Cu 250.1 162.008 -85.3068 1
Cu 250.757 161.081 -85.3068 1
Cu 251.414 160.153 -85.3068 1
Cu 252.071 159.225 -85.3068 1
Cu 252.728 158.298 -85.3068 1
Cu 253.385 157.37 -85.3068 1
Cu 254.042 156.442 -85.3068 1
Cu 254.699 157.37 -85.3068 1
Cu 255.356 158.298 -85.3068 1
Cu 256.014 159.225 -85.3068 1
Cu 256.671 160.153 -85.3068 1
Cu 257.328 161.081 -85.3068 1
Cu 257.985 162.008 -85.3068 1
Cu 258.642 162.936 -85.3068 1
Cu 259.299 163.864 -85.3068 1
Cu 259.956 164.792 -85.3068 1
Cu 260.613 165.719 -85.3068 1
Cu 261.27 166.647 -85.3068 1
Cu 261.927 167.575 -85.3068 1
Cu 262.584 168.502 -85.3068 1
Cu 263.241 169.43 -85.3068 1
Cu 263.898 170.358 -85.3068 1
Cu 264.556 171.286 -85.3068 1
Cu 265.213 172.213 -85.3068 1
Cu 265.87 173.141 -85.3068 1
Cu 266.527 174.069 -85.3068 1
Cu 267.184 174.996 -85.3068 1
Cu 267.841 175.924 -85.3068 1
Cu 268.498 176.852 -85.3068 1
Cu 269.155 177.78 -85.3068 1
Cu 269.812 178.707 -85.3068 1
Cu 270.469 179.635 -85.3068 1
Cu 270.577 179.635 -89.2136 1
Cu 269.915 180.569 -89.2136 1
Cu 269.254 181.503 -89.2136 1
Cu 268.592 182.436 -89.2136 1
Cu 267.931 183.37 -89.2136 1
Cu 267.27 184.304 -89.2136 1
Cu 266.608 185.238 -89.2136 1
Cu 265.947 186.171 -89.2136 1
Cu 265.286 187.105 -89.2136 1
Cu 264.624 188.039 -89.2136 1
Cu 263.963 188.973 -89.2136 1
Cu 263.301 189.906 -89.2136 1
Cu 262.64 190.84 -89.2136 1
Cu 261.979 191.774 -89.2136 1
Cu 261.317 192.708 -89.2136 1
Cu 260.656 193.642 -89.2136 1
Cu 259.995 194.575 -89.2136 1
Cu 259.333 195.509 -89.2136 1
Cu 258.672 196.443 -89.2136 1
Cu 258.01 197.377 -89.2136 1
Cu 257.349 198.31 -89.2136 1
Cu 256.688 199.244 -89.2136 1
Cu 256.026 200.178 -89.2136 1
Cu 255.365 201.112 -89.2136 1
Cu 254.704 202.045 -89.2136 1
Cu 254.042 202.979 -89.2136 1
Cu 253.381 202.045 -89.2136 1
Cu 252.72 201.112 -89.2136 1
Cu 252.058 200.178 -89.2136 1
Cu 251.397 199.244 -89.2136 1
Cu 250.735 198.31 -89.2136 1
Cu 250.074 197.377 -89.2136 1
Cu 249.413 196.443 -89.2136 1
Cu 248.751 195.509 -89.2136 1
Cu 248.09 194.575 -89.2136 1
Cu 247.429 193.642 -89.2136 1
Cu 246.767 192.708 -89.2136 1
Cu 246.106 191.774 -89.2136 1
Cu 245.444 190.84 -89.2136 1
Cu 244.783 189.906 -89.2136 1
Cu 244.122 188.973 -89.2136 1
Cu 243.46 188.039 -89.2136 1
Cu 242.799 187.105 -89.2136 1
Cu 242.138 186.171 -89.2136 1
Cu 241.476 185.238 -89.2136 1
Cu 240.815 184.304 -89.2136 1
Cu 240.153 183.37 -89.2136 1
Cu 239.492 182.436 -89.2136 1
Cu 238.831 181.503 -89.2136 1
Cu 238.169 180.569 -89.2136 1
Cu 237.508 179.635 -89.2136 1
Cu 238.169 178.701 -89.2136 1
Cu 238.831 177.767 -89.2136 1
Cu 239.492 176.834 -89.2136 1
Cu 240.153 175.9 -89.2136 1
Cu 240.815 174.966 -89.2136 1
Cu 241.476 174.032 -89.2136 1
Cu 242.138 173.099 -89.2136 1
Cu 242.799 172.165 -89.2136 1
Cu 243.46 171.231 -89.2136 1
Cu 244.122 170.297 -89.2136 1
Cu 244.783 169.364 -89.2136 1
Cu 245.444 168.43 -89.2136 1
Cu 246.106 167.496 -89.2136 1
Cu 246.767 166.562 -89.2136 1
Cu 247.429 165.628 -89.2136 1
Cu 248.09 164.695 -89.2136 1
Cu 248.751 163.761 -89.2136 1
Cu 249.413 162.827 -89.2136 1
Cu 250.074 161.893 -89.2136 1
Cu 250.735 160.96 -89.2136 1
Cu 251.397 160.026 -89.2136 1
Cu 252.058 159.092 -89.2136 1
Cu 252.72 158.158 -89.2136 1
Cu 253.381 157.225 -89.2136 1
Cu 254.042 156.291 -89.2136 1
Cu 254.704 157.225 -89.2136 1
Cu 255.365 158.158 -89.2136 1
Cu 256.026 159.092 -89.2136 1
Cu 256.688 160.026 -89.2136 1
Cu 257.349 160.96 -89.2136 1
Cu 258.01 161.893 -89.2136 1
Cu 258.672 162.827 -89.2136 1
Cu 259.333 163.761 -89.2136 1
Cu 259.995 164.695 -89.2136 1
Cu 260.656 165.628 -89.2136 1
Cu 261.317 166.562 -89.2136 1
Cu 261.979 167.496 -89.2136 1
Cu 262.64 168.43 -89.2136 1
Cu 263.301 169.364 -89.2136 1
Cu 263.963 170.297 -89.2136 1
Cu 264.624 171.231 -89.2136 1
Cu 265.286 172.165 -89.2136 1
Cu 265.947 173.099 -89.2136 1
Cu 266.608 174.032 -89.2136 1
Cu 267.27 174.966 -89.2136 1
Cu 267.931 175.9 -89.2136 1
Cu 268.592 176.834 -89.2136 1
Cu 269.254 177.767 -89.2136 1
Cu 269.915 178.701 -89.2136 1
Cu 270.577 179.635 -89.2136 1
Cu 270.691 179.635 -93.1783 1
Cu 270.025 180.575 -93.1783 1
Cu 269.359 181.515 -93.1783 1
Cu 268.693 182.456 -93.1783 1
Cu 268.027 183.396 -93.1783 1
Cu 267.361 184.336 -93.1783 1
Cu 266.695 185.276 -93.1783 1
Cu 266.029 186.216 -93.1783 1
Cu 265.363 187.157 -93.1783 1
Cu 264.697 188.097 -93.1783 1
Cu 264.031 189.037 -93.1783 1
Cu 263.365 189.977 -93.1783 1
Cu 262.699 190.917 -93.1783 1
Cu 262.033 191.858 -93.1783 1
Cu 261.367 192.798 -93.1783 1
Cu 260.702 193.738 -93.1783 1
Cu 260.036 194.678 -93.1783 1
Cu 259.37 195.619 -93.1783 1
Cu 258.704 196.559 -93.1783 1
Cu 258.038 197.499 -93.1783 1
Cu 257.372 198.439 -93.1783 1
Cu 256.706 199.379 -93.1783 1
Cu 256.04 200.32 -93.1783 1
Cu 255.374 201.26 -93.1783 1
Cu 254.708 202.2 -93.1783 1
Cu 254.042 203.14 -93.1783 1
Cu 253.376 202.2 -93.1783 1
Cu 252.71 201.26 -93.1783 1
Cu 252.044 200.32 -93.1783 1
Cu 251.379 199.379 -93.1783 1
Cu 250.713 198.439 -93.1783 1
Cu 250.047 197.499 -93.1783 1
Cu 249.381 196.559 -93.1783 1
Cu 248.715 195.619 -93.1783 1
Cu 248.049 194.678 -93.1783 1
Cu 247.383 193.738 -93.1783 1
Cu 246.717 192.798 -93.1783 1
Cu 246.051 191.858 -93.1783 1
Cu 245.385 190.917 -93.1783 1
Cu 244.719 189.977 -93.1783 1
Cu 244.053 189.037 -93.1783 1
Cu 243.387 188.097 -93.1783 1
Cu 242.721 187.157 -93.1783 1
Cu 242.055 186.216 -93.1783 1
Cu 241.39 185.276 -93.1783 1
Cu 240.724 184.336 -93.1783 1
Cu 240.058 183.396 -93.1783 1
Cu 239.392 182.456 -93.1783 1
Cu 238.726 181.515 -93.1783 1
Cu 238.06 180.575 -93.1783 1
Cu 237.394 179.635 -93.1783 1
Cu 238.06 178.695 -93.1783 1
Cu 238.726 177.755 -93.1783 1
Cu 239.392 176.814 -93.1783 1
Cu 240.058 175.874 -93.1783 1
Cu 240.724 174.934 -93.1783 1
Cu 241.39 173.994 -93.1783 1
Cu 242.055 173.054 -93.1783 1
Cu 242.721 172.113 -93.1783 1
Cu 243.387 171.173 -93.1783 1
Cu 244.053 170.233 -93.1783 1
Cu 244.719 169.293 -93.1783 1
Cu 245.385 168.353 -93.1783 1
Cu 246.051 167.412 -93.1783 1
Cu 246.717 166.472 -93.1783 1
Cu 247.383 165.532 -93.1783 1
Cu 248.049 164.592 -93.1783 1
Cu 248.715 163.651 -93.1783 1
Cu 249.381 162.711 -93.1783 1
Cu 250.047 161.771 -93.1783 1
Cu 250.713 160.831 -93.1783 1
Cu 251.379 159.891 -93.1783 1
Cu 252.044 158.95 -93.1783 1
Cu 252.71 158.01 -93.1783 1
Cu 253.376 157.07 -93.1783 1
Cu 254.042 156.13 -93.1783 1
Cu 254.708 157.07 -93.1783 1
Cu 255.374 158.01 -93.1783 1
Cu 256.04 158.95 -93.1783 1
Cu 256.706 159.891 -93.1783 1
Cu 257.372 160.831 -93.1783 1
Cu 258.038 161.771 -93.1783 1
Cu 258.704 162.711 -93.1783 1
Cu 259.37 163.651 -93.1783 1
Cu 260.036 164.592 -93.1783 1
Cu 260.702 165.532 -93.1783 1
Cu 261.367 166.472 -93.1783 1
Cu 262.033 167.412 -93.1783 1
Cu 262.699 168.353 -93.1783 1
Cu 263.365 169.293 -93.1783 1
Cu 264.031 170.233 -93.1783 1
Cu 264.697 171.173 -93.1783 1
Cu 265.363 172.113 -93.1783 1
Cu 266.029 173.054 -93.1783 1
Cu 266.695 173.994 -93.1783 1
Cu 267.361 174.934 -93.1783 1
Cu 268.027 175.874 -93.1783 1
Cu 268.693 176.814 -93.1783 1
Cu 269.359 177.755 -93.1783 1
Cu 270.025 178.695 -93.1783 1
Cu 270.691 179.635 -93.1783 1
Cu 270.811 179.635 -97.2 1
Cu 270.141 180.582 -97.2 1
Cu 269.47 181.529 -97.2 1
Cu 268.799 182.476 -97.2 1
Cu 268.128 183.423 -97.2 1
Cu 267.458 184.37 -97.2 1
Cu 266.787 185.317 -97.2 1
Cu 266.116 186.264 -97.2 1
Cu 265.445 187.211 -97.2 1
Cu 264.775 188.158 -97.2 1
Cu 264.104 189.105 -97.2 1
Cu 263.433 190.052 -97.2 1
Cu 262.762 190.999 -97.2 1
Cu 262.091 191.946 -97.2 1
Cu 261.421 192.893 -97.2 1
Cu 260.75 193.841 -97.2 1
Cu 260.079 194.788 -97.2 1
Cu 259.408 195.735 -97.2 1
Cu 258.738 196.682 -97.2 1
Cu 258.067 197.629 -97.2 1
Cu 257.396 198.576 -97.2 1
Cu 256.725 199.523 -97.2 1
Cu 256.055 200.47 -97.2 1
Cu 255.384 201.417 -97.2 1
Cu 254.713 202.364 -97.2 1
Cu 254.042 203.311 -97.2 1
Cu 253.371 202.364 -97.2 1
Cu 252.701 201.417 -97.2 1
Cu 252.03 200.47 -97.2 1
Cu 251.359 199.523 -97.2 1
Cu 250.688 198.576 -97.2 1
Cu 250.018 197.629 -97.2 1
Cu 249.347 196.682 -97.2 1
Cu 248.676 195.735 -97.2 1
Cu 248.005 194.788 -97.2 1
Cu 247.335 193.841 -97.2 1
Cu 246.664 192.893 -97.2 1
Cu 245.993 191.946 -97.2 1
Cu 245.322 190.999 -97.2 1
Cu 244.652 190.052 -97.2 1
Cu 243.981 189.105 -97.2 1
Cu 243.31 188.158 -97.2 1
Cu 242.639 187.211 -97.2 1
Cu 241.968 186.264 -97.2 1
Cu 241.298 185.317 -97.2 1
Cu 240.627 184.37 -97.2 1
Cu 239.956 183.423 -97.2 1
Cu 239.285 182.476 -97.2 1
Cu 238.615 181.529 -97.2 1
Cu 237.944 180.582 -97.2 1
Cu 237.273 179.635 -97.2 1
Cu 237.944 178.688 -97.2 1
Cu 238.615 177.741 -97.2 1
Cu 239.285 176.794 -97.2 1
Cu 239.956 175.847 -97.2 1
Cu 240.627 174.9 -97.2 1
Cu 241.298 173.953 -97.2 1
Cu 241.968 173.006 -97.2 1
Cu 242.639 172.059 -97.2 1
Cu 243.31 171.112 -97.2 1
Cu 243.981 170.165 -97.2 1
Cu 244.652 169.218 -97.2 1
Cu 245.322 168.271 -97.2 1
Cu 245.993 167.324 -97.2 1
Cu 246.664 166.377 -97.2 1
Cu 247.335 165.429 -97.2 1
Cu 248.005 164.482 -97.2 1
Cu 248.676 163.535 -97.2 1
Cu 249.347 162.588 -97.2 1
Cu 250.018 161.641 -97.2 1
Cu 250.688 160.694 -97.2 1
Cu 251.359 159.747 -97.2 1
Cu 252.03 158.8 -97.2 1
Cu 252.701 157.853 -97.2 1
Cu 253.371 156.906 -97.2 1
Cu 254.042 155.959 -97.2 1
Cu 254.713 156.906 -97.2 1
Cu 255.384 157.853 -97.2 1
Cu 256.055 158.8 -97.2 1
Cu 256.725 159.747 -97.2 1
Cu 257.396 160.694 -97.2 1
Cu 258.067 161.641 -97.2 1
Cu 258.738 162.588 -97.2 1
Cu 259.408 163.535 -97.2 1
Cu 260.079 164.482 -97.2 1
Cu 260.75 165.429 -97.2 1
Cu 261.421 166.377 -97.2 1
Cu 262.091 167.324 -97.2 1
Cu 262.762 168.271 -97.2 1
Cu 263.433 169.218 -97.2 1
Cu 264.104 170.165 -97.2 1
Cu 264.775 171.112 -97.2 1
Cu 265.445 172.059 -97.2 1
Cu 266.116 173.006 -97.2 1
Cu 266.787 173.953 -97.2 1
Cu 267.458 174.9 -97.2 1
Cu 268.128 175.847 -97.2 1
Cu 268.799 176.794 -97.2 1
Cu 269.47 177.741 -97.2 1
Cu 270.141 178.688 -97.2 1
Cu 270.811 179.635 -97.2 1
Cu 270.939 179.635 -101.278 1
Cu 270.264 180.589 -101.278 1
Cu 269.588 181.544 -101.278 1
Cu 268.912 182.498 -101.278 1
Cu 268.236 183.452 -101.278 1
Cu 267.56 184.406 -101.278 1
Cu 266.884 185.361 -101.278 1
Cu 266.208 186.315 -101.278 1
Cu 265.532 187.269 -101.278 1
Cu 264.856 188.223 -101.278 1
Cu 264.181 189.178 -101.278 1
Cu 263.505 190.132 -101.278 1
Cu 262.829 191.086 -101.278 1
Cu 262.153 192.04 -101.278 1
Cu 261.477 192.995 -101.278 1
Cu 260.801 193.949 -101.278 1
Cu 260.125 194.903 -101.278 1
Cu 259.449 195.858 -101.278 1
Cu 258.773 196.812 -101.278 1
Cu 258.098 197.766 -101.278 1
Cu 257.422 198.72 -101.278 1
Cu 256.746 199.675 -101.278 1
Cu 256.07 200.629 -101.278 1
Cu 255.394 201.583 -101.278 1
Cu 254.718 202.537 -101.278 1
Cu 254.042 203.492 -101.278 1
Cu 253.366 202.537 -101.278 1
Cu 252.69 201.583 -101.278 1
Cu 252.015 200.629 -101.278 1
Cu 251.339 199.675 -101.278 1
Cu 250.663 198.72 -101.278 1
Cu 249.987 197.766 -101.278 1
Cu 249.311 196.812 -101.278 1
Cu 248.635 195.858 -101.278 1
Cu 247.959 194.903 -101.278 1
Cu 247.283 193.949 -101.278 1
Cu 246.607 192.995 -101.278 1
Cu 245.932 192.04 -101.278 1
Cu 245.256 191.086 -101.278 1
Cu 244.58 190.132 -101.278 1
Cu 243.904 189.178 -101.278 1
Cu 243.228 188.223 -101.278 1
Cu 242.552 187.269 -101.278 1
Cu 241.876 186.315 -101.278 1
Cu 241.2 185.361 -101.278 1
Cu 240.524 184.406 -101.278 1
Cu 239.849 183.452 -101.278 1
Cu 239.173 182.498 -101.278 1
Cu 238.497 181.544 -101.278 1
Cu 237.821 180.589 -101.278 1
Cu 237.145 179.635 -101.278 1
Cu 237.821 178.681 -101.278 1
Cu 238.497 177.726 -101.278 1
Cu 239.173 176.772 -101.278 1
Cu 239.849 175.818 -101.278 1
Cu 240.524 174.864 -101.278 1
Cu 241.2 173.909 -101.278 1
Cu 241.876 172.955 -101.278 1
Cu 242.552 172.001 -101.278 1
Cu 243.228 171.047 -101.278 1
Cu 243.904 170.092 -101.278 1
Cu 244.58 169.138 -101.278 1
Cu 245.256 168.184 -101.278 1
Cu 245.932 167.23 -101.278 1
Cu 246.607 166.275 -101.278 1
Cu 247.283 165.321 -101.278 1
Cu 247.959 164.367 -101.278 1
Cu 248.635 163.412 -101.278 1
Cu 249.311 162.458 -101.278 1
Cu 249.987 161.504 -101.278 1
Cu 250.663 160.55 -101.278 1
Cu 251.339 159.595 -101.278 1
Cu 252.015 158.641 -101.278 1
Cu 252.69 157.687 -101.278 1
Cu 253.366 156.733 -101.278 1
Cu 254.042 155.778 -101.278 1
Cu 254.718 156.733 -101.278 1
Cu 255.394 157.687 -101.278 1
Cu 256.07 158.641 -101.278 1
Cu 256.746 159.595 -101.278 1
Cu 257.422 160.55 -101.278 1
Cu 258.098 161.504 -101.278 1
Cu 258.773 162.458 -101.278 1
Cu 259.449 163.412 -101.278 1
Cu 260.125 164.367 -101.278 1
Cu 260.801 165.321 -101.278 1
Cu 261.477 166.275 -101.278 1
Cu 262.153 167.23 -101.278 1
Cu 262.829 168.184 -101.278 1
Cu 263.505 169.138 -101.278 1
Cu 264.181 170.092 -101.278 1
Cu 264.856 171.047 -101.278 1
Cu 265.532 172.001 -101.278 1
Cu 266.208 172.955 -101.278 1
Cu 266.884 173.909 -101.278 1
Cu 267.56 174.864 -101.278 1
Cu 268.236 175.818 -101.278 1
Cu 268.912 176.772 -101.278 1
Cu 269.588 177.726 -101.278 1
Cu 270.264 178.681 -101.278 1
Cu 270.939 179.635 -101.278 1
Cu 271.075 179.635 -105.411 1
Cu 270.394 180.597 -105.411 1
Cu 269.712 181.559 -105.411 1
Cu 269.031 182.521 -105.411 1
Cu 268.35 183.483 -105.411 1
Cu 267.668 184.445 -105.411 1
Cu 266.987 185.406 -105.411 1
Cu 266.306 186.368 -105.411 1
Cu 265.624 187.33 -105.411 1
Cu 264.943 188.292 -105.411 1
Cu 264.262 189.254 -105.411 1
Cu 263.581 190.216 -105.411 1
Cu 262.899 191.178 -105.411 1
Cu 262.218 192.14 -105.411 1
Cu 261.537 193.102 -105.411 1
Cu 260.855 194.064 -105.411 1
Cu 260.174 195.026 -105.411 1
Cu 259.493 195.988 -105.411 1
Cu 258.811 196.949 -105.411 1
Cu 258.13 197.911 -105.411 1
Cu 257.449 198.873 -105.411 1
Cu 256.767 199.835 -105.411 1
Cu 256.086 200.797 -105.411 1
Cu 255.405 201.759 -105.411 1
Cu 254.724 202.721 -105.411 1
Cu 254.042 203.683 -105.411 1
Cu 253.361 202.721 -105.411 1
Cu 252.68 201.759 -105.411 1
Cu 251.998 200.797 -105.411 1
Cu 251.317 199.835 -105.411 1
Cu 250.636 198.873 -105.411 1
Cu 249.954 197.911 -105.411 1
Cu 249.273 196.949 -105.411 1
Cu 248.592 195.988 -105.411 1
Cu 247.91 195.026 -105.411 1
Cu 247.229 194.064 -105.411 1
Cu 246.548 193.102 -105.411 1
Cu 245.867 192.14 -105.411 1
Cu 245.185 191.178 -105.411 1
Cu 244.504 190.216 -105.411 1
Cu 243.823 189.254 -105.411 1
Cu 243.141 188.292 -105.411 1
Cu 242.46 187.33 -105.411 1
Cu 241.779 186.368 -105.411 1
Cu 241.097 185.406 -105.411 1
Cu 240.416 184.445 -105.411 1
Cu 239.735 183.483 -105.411 1
Cu 239.053 182.521 -105.411 1
Cu 238.372 181.559 -105.411 1
Cu 237.691 180.597 -105.411 1
Cu 237.01 179.635 -105.411 1
Cu 237.691 178.673 -105.411 1
Cu 238.372 177.711 -105.411 1
Cu 239.053 176.749 -105.411 1
Cu 239.735 175.787 -105.411 1
Cu 240.416 174.825 -105.411 1
Cu 241.097 173.864 -105.411 1
Cu 241.779 172.902 -105.411 1
Cu 242.46 171.94 -105.411 1
Cu 243.141 170.978 -105.411 1
Cu 243.823 170.016 -105.411 1
Cu 244.504 169.054 -105.411 1
Cu 245.185 168.092 -105.411 1
Cu 245.867 167.13 -105.411 1
Cu 246.548 166.168 -105.411 1
Cu 247.229 165.206 -105.411 1
Cu 247.91 164.244 -105.411 1
Cu 248.592 163.282 -105.411 1
Cu 249.273 162.321 -105.411 1
Cu 249.954 161.359 -105.411 1
Cu 250.636 160.397 -105.411 1
Cu 251.317 159.435 -105.411 1
Cu 251.998 158.473 -105.411 1
Cu 252.68 157.511 -105.411 1
Cu 253.361 156.549 -105.411 1
Cu 254.042 155.587 -105.411 1
Cu 254.724 156.549 -105.411 1
Cu 255.405 157.511 -105.411 1
Cu 256.086 158.473 -105.411 1
Cu 256.767 159.435 -105.411 1
Cu 257.449 160.397 -105.411 1
Cu 258.13 161.359 -105.411 1
Cu 258.811 162.321 -105.411 1
Cu 259.493 163.282 -105.411 1
Cu 260.174 164.244 -105.411 1
Cu 260.855 165.206 -105.411 1
Cu 261.537 166.168 -105.411 1
Cu 262.218 167.13 -105.411 1
Cu 262.899 168.092 -105.411 1
Cu 263.581 169.054 -105.411 1
Cu 264.262 170.016 -105.411 1
Cu 264.943 170.978 -105.411 1
Cu 265.624 171.94 -105.411 1
Cu 266.306 172.902 -105.411 1
Cu 266.987 173.864 -105.411 1
Cu 267.668 174.825 -105.411 1
Cu 268.35 175.787 -105.411 1
Cu 269.031 176.749 -105.411 1
Cu 269.712 177.711 -105.411 1
Cu 270.394 178.673 -105.411 1
Cu 271.075 179.635 -105.411 1
Cu 271.218 179.635 -109.6 1
Cu 270.531 180.605 -109.6 1
Cu 269.844 181.575 -109.6 1
Cu 269.157 182.545 -109.6 1
Cu 268.47 183.515 -109.6 1
Cu 267.783 184.485 -109.6 1
Cu 267.096 185.455 -109.6 1
Cu 266.409 186.425 -109.6 1
Cu 265.722 187.395 -109.6 1
Cu 265.035 188.365 -109.6 1
Cu 264.348 189.335 -109.6 1
Cu 263.661 190.305 -109.6 1
Cu 262.974 191.275 -109.6 1
Cu 262.287 192.245 -109.6 1
Cu 261.6 193.215 -109.6 1
Cu 260.913 194.185 -109.6 1
Cu 260.226 195.155 -109.6 1
Cu 259.539 196.125 -109.6 1
Cu 258.851 197.095 -109.6 1
Cu 258.164 198.065 -109.6 1
Cu 257.477 199.035 -109.6 1
Cu 256.79 200.005 -109.6 1
Cu 256.103 200.975 -109.6 1
Cu 255.416 201.945 -109.6 1
Cu 254.729 202.915 -109.6 1
Cu 254.042 203.885 -109.6 1
Cu 253.355 202.915 -109.6 1
Cu 252.668 201.945 -109.6 1
Cu 251.981 200.975 -109.6 1
Cu 251.294 200.005 -109.6 1
Cu 250.607 199.035 -109.6 1
Cu 249.92 198.065 -109.6 1
Cu 249.233 197.095 -109.6 1
Cu 248.546 196.125 -109.6 1
Cu 247.859 195.155 -109.6 1
Cu 247.172 194.185 -109.6 1
Cu 246.485 193.215 -109.6 1
Cu 245.798 192.245 -109.6 1
Cu 245.111 191.275 -109.6 1
Cu 244.424 190.305 -109.6 1
Cu 243.737 189.335 -109.6 1
Cu 243.05 188.365 -109.6 1
Cu 242.363 187.395 -109.6 1
Cu 241.676 186.425 -109.6 1
Cu 240.989 185.455 -109.6 1
Cu 240.302 184.485 -109.6 1
Cu 239.615 183.515 -109.6 1
Cu 238.928 182.545 -109.6 1
Cu 238.241 181.575 -109.6 1
Cu 237.553 180.605 -109.6 1
Cu 236.866 179.635 -109.6 1
Cu 237.553 178.665 -109.6 1
Cu 238.241 177.695 -109.6 1
Cu 238.928 176.725 -109.6 1
Cu 239.615 175.755 -109.6 1
Cu 240.302 174.785 -109.6 1
Cu 240.989 173.815 -109.6 1
Cu 241.676 172.845 -109.6 1
Cu 242.363 171.875 -109.6 1
Cu 243.05 170.905 -109.6 1
Cu 243.737 169.935 -109.6 1
Cu 244.424 168.965 -109.6 1
Cu 245.111 167.995 -109.6 1
Cu 245.798 167.025 -109.6 1
Cu 246.485 166.055 -109.6 1
Cu 247.172 165.085 -109.6 1
Cu 247.859 164.115 -109.6 1
Cu 248.546 163.145 -109.6 1
Cu 249.233 162.175 -109.6 1
Cu 249.92 161.205 -109.6 1
Cu 250.607 160.235 -109.6 1
Cu 251.294 159.265 -109.6 1
Cu 251.981 158.295 -109.6 1
Cu 252.668 157.325 -109.6 1
Cu 253.355 156.355 -109.6 1
Cu 254.042 155.385 -109.6 1
Cu 254.729 156.355 -109.6 1
Cu 255.416 157.325 -109.6 1
Cu 256.103 158.295 -109.6 1
Cu 256.79 159.265 -109.6 1
Cu 257.477 160.235 -109.6 1
Cu 258.164 161.205 -109.6 1
Cu 258.851 162.175 -109.6 1
Cu 259.539 163.145 -109.6 1
Cu 260.226 164.115 -109.6 1
Cu 260.913 165.085 -109.6 1
Cu 261.6 166.055 -109.6 1
Cu 262.287 167.025 -109.6 1
Cu 262.974 167.995 -109.6 1
Cu 263.661 168.965 -109.6 1
Cu 264.348 169.935 -109.6 1
Cu 265.035 170.905 -109.6 1
Cu 265.722 171.875 -109.6 1
Cu 266.409 172.845 -109.6 1
Cu 267.096 173.815 -109.6 1
Cu 267.783 174.785 -109.6 1
Cu 268.47 175.755 -109.6 1
Cu 269.157 176.725 -109.6 1
Cu 269.844 177.695 -109.6 1
Cu 270.531 178.665 -109.6 1
Cu 271.218 179.635 -109.6 1
Cu 271.369 179.635 -113.842 1
Cu 270.676 180.614 -113.842 1
Cu 269.983 181.592 -113.842 1
Cu 269.29 182.571 -113.842 1
Cu 268.597 183.549 -113.842 1
Cu 267.904 184.528 -113.842 1
Cu 267.211 185.506 -113.842 1
Cu 266.518 186.485 -113.842 1
Cu 265.824 187.463 -113.842 1
Cu 265.131 188.442 -113.842 1
Cu 264.438 189.42 -113.842 1
Cu 263.745 190.399 -113.842 1
Cu 263.052 191.377 -113.842 1
Cu 262.359 192.356 -113.842 1
Cu 261.666 193.334 -113.842 1
Cu 260.973 194.313 -113.842 1
Cu 260.28 195.291 -113.842 1
Cu 259.587 196.27 -113.842 1
Cu 258.894 197.248 -113.842 1
Cu 258.201 198.227 -113.842 1
Cu 257.508 199.206 -113.842 1
Cu 256.815 200.184 -113.842 1
Cu 256.121 201.163 -113.842 1
Cu 255.428 202.141 -113.842 1
Cu 254.735 203.12 -113.842 1
Cu 254.042 204.098 -113.842 1
Cu 253.349 203.12 -113.842 1
Cu 252.656 202.141 -113.842 1
Cu 251.963 201.163 -113.842 1
Cu 251.27 200.184 -113.842 1
Cu 250.577 199.206 -113.842 1
Cu 249.884 198.227 -113.842 1
Cu 249.191 197.248 -113.842 1
Cu 248.498 196.27 -113.842 1
Cu 247.805 195.291 -113.842 1
Cu 247.112 194.313 -113.842 1
Cu 246.418 193.334 -113.842 1
Cu 245.725 192.356 -113.842 1
Cu 245.032 191.377 -113.842 1
Cu 244.339 190.399 -113.842 1
Cu 243.646 189.42 -113.842 1
Cu 242.953 188.442 -113.842 1
Cu 242.26 187.463 -113.842 1
Cu 241.567 186.485 -113.842 1
Cu 240.874 185.506 -113.842 1
Cu 240.181 184.528 -113.842 1
Cu 239.488 183.549 -113.842 1
Cu 238.795 182.571 -113.842 1
Cu 238.102 181.592 -113.842 1
Cu 237.409 180.614 -113.842 1
Cu 236.715 179.635 -113.842 1
Cu 237.409 178.656 -113.842 1
Cu 238.102 177.678 -113.842 1
Cu 238.795 176.699 -113.842 1
Cu 239.488 175.721 -113.842 1
Cu 240.181 174.742 -113.842 1
Cu 240.874 173.764 -113.842 1
Cu 241.567 172.785 -113.842 1
Cu 242.26 171.807 -113.842 1
Cu 242.953 170.828 -113.842 1
Cu 243.646 169.85 -113.842 1
Cu 244.339 168.871 -113.842 1
Cu 245.032 167.893 -113.842 1
Cu 245.725 166.914 -113.842 1
Cu 246.418 165.936 -113.842 1
Cu 247.112 164.957 -113.842 1
Cu 247.805 163.979 -113.842 1
Cu 248.498 163 -113.842 1
Cu 249.191 162.022 -113.842 1
Cu 249.884 161.043 -113.842 1
Cu 250.577 160.064 -113.842 1
Cu 251.27 159.086 -113.842 1
Cu 251.963 158.107 -113.842 1
Cu 252.656 157.129 -113.842 1
Cu 253.349 156.15 -113.842 1
Cu 254.042 155.172 -113.842 1
Cu 254.735 156.15 -113.842 1
Cu 255.428 157.129 -113.842 1
Cu 256.121 158.107 -113.842 1
Cu 256.815 159.086 -113.842 1
Cu 257.508 160.064 -113.842 1
Cu 258.201 161.043 -113.842 1
Cu 258.894 162.022 -113.842 1
Cu 259.587 163 -113.842 1
Cu 260.28 163.979 -113.842 1
Cu 260.973 164.957 -113.842 1
Cu 261.666 165.936 -113.842 1
Cu 262.359 166.914 -113.842 1
Cu 263.052 167.893 -113.842 1
Cu 263.745 168.871 -113.842 1
Cu 264.438 169.85 -113.842 1
Cu 265.131 170.828 -113.842 1
Cu 265.824 171.807 -113.842 1
Cu 266.518 172.785 -113.842 1
Cu 267.211 173.764 -113.842 1
Cu 267.904 174.742 -113.842 1
Cu 268.597 175.721 -113.842 1
Cu 269.29 176.699 -113.842 1
Cu 269.983 177.678 -113.842 1
Cu 270.676 178.656 -113.842 1
Cu 271.369 179.635 -113.842 1
Cu 271.528 179.635 -118.138 1
Cu 270.829 180.623 -118.138 1
Cu 270.129 181.61 -118.138 1
Cu 269.43 182.598 -118.138 1
Cu 268.73 183.585 -118.138 1
Cu 268.031 184.573 -118.138 1
Cu 267.332 185.56 -118.138 1
Cu 266.632 186.548 -118.138 1
Cu 265.933 187.535 -118.138 1
Cu 265.233 188.523 -118.138 1
Cu 264.534 189.51 -118.138 1
Cu 263.834 190.498 -118.138 1
Cu 263.135 191.485 -118.138 1
Cu 262.436 192.473 -118.138 1
Cu 261.736 193.46 -118.138 1
Cu 261.037 194.448 -118.138 1
Cu 260.337 195.435 -118.138 1
Cu 259.638 196.423 -118.138 1
Cu 258.938 197.41 -118.138 1
Cu 258.239 198.398 -118.138 1
Cu 257.539 199.385 -118.138 1
Cu 256.84 200.373 -118.138 1
Cu 256.141 201.36 -118.138 1
Cu 255.441 202.348 -118.138 1
Cu 254.742 203.335 -118.138 1
Cu 254.042 204.323 -118.138 1
Cu 253.343 203.335 -118.138 1
Cu 252.643 202.348 -118.138 1
Cu 251.944 201.36 -118.138 1
Cu 251.244 200.373 -118.138 1
Cu 250.545 199.385 -118.138 1
Cu 249.846 198.398 -118.138 1
Cu 249.146 197.41 -118.138 1
Cu 248.447 196.423 -118.138 1
Cu 247.747 195.435 -118.138 1
Cu 247.048 194.448 -118.138 1
Cu 246.348 193.46 -118.138 1
Cu 245.649 192.473 -118.138 1
Cu 244.95 191.485 -118.138 1
Cu 244.25 190.498 -118.138 1
Cu 243.551 189.51 -118.138 1
Cu 242.851 188.523 -118.138 1
Cu 242.152 187.535 -118.138 1
Cu 241.452 186.548 -118.138 1
Cu 240.753 185.56 -118.138 1
Cu 240.053 184.573 -118.138 1
Cu 239.354 183.585 -118.138 1
Cu 238.655 182.598 -118.138 1
Cu 237.955 181.61 -118.138 1
Cu 237.256 180.623 -118.138 1
Cu 236.556 179.635 -118.138 1
Cu 237.256 178.647 -118.138 1
Cu 237.955 177.66 -118.138 1
Cu 238.655 176.672 -118.138 1
Cu 239.354 175.685 -118.138 1
Cu 240.053 174.697 -118.138 1
Cu 240.753 173.71 -118.138 1
Cu 241.452 172.722 -118.138 1
Cu 242.152 171.735 -118.138 1
Cu 242.851 170.747 -118.138 1
Cu 243.551 169.76 -118.138 1
Cu 244.25 168.772 -118.138 1
Cu 244.95 167.785 -118.138 1
Cu 245.649 166.797 -118.138 1
Cu 246.348 165.81 -118.138 1
Cu 247.048 164.822 -118.138 1
Cu 247.747 163.835 -118.138 1
Cu 248.447 162.847 -118.138 1
Cu 249.146 161.86 -118.138 1
Cu 249.846 160.872 -118.138 1
Cu 250.545 159.885 -118.138 1
Cu 251.244 158.897 -118.138 1
Cu 251.944 157.91 -118.138 1
Cu 252.643 156.922 -118.138 1
Cu 253.343 155.935 -118.138 1
Cu 254.042 154.947 -118.138 1
Cu 254.742 155.935 -118.138 1
Cu 255.441 156.922 -118.138 1
Cu 256.141 157.91 -118.138 1
Cu 256.84 158.897 -118.138 1
Cu 257.539 159.885 -118.138 1
Cu 258.239 160.872 -118.138 1
Cu 258.938 161.86 -118.138 1
Cu 259.638 162.847 -118.138 1
Cu 260.337 163.835 -118.138 1
Cu 261.037 164.822 -118.138 1
Cu 261.736 165.81 -118.138 1
Cu 262.436 166.797 -118.138 1
Cu 263.135 167.785 -118.138 1
Cu 263.834 168.772 -118.138 1
Cu 264.534 169.76 -118.138 1
Cu 265.233 170.747 -118.138 1
Cu 265.933 171.735 -118.138 1
Cu 266.632 172.722 -118.138 1
Cu 267.332 173.71 -118.138 1
Cu 268.031 174.697 -118.138 1
Cu 268.73 175.685 -118.138 1
Cu 269.43 176.672 -118.138 1
Cu 270.129 177.66 -118.138 1
Cu 270.829 178.647 -118.138 1
Cu 271.528 179.635 -118.138 1
Cu 271.696 179.635 -122.486 1
Cu 270.99 180.632 -122.486 1
Cu 270.284 181.629 -122.486 1
Cu 269.577 182.626 -122.486 1
Cu 268.871 183.623 -122.486 1
Cu 268.165 184.62 -122.486 1
Cu 267.459 185.617 -122.486 1
Cu 266.753 186.614 -122.486 1
Cu 266.047 187.611 -122.486 1
Cu 265.341 188.608 -122.486 1
Cu 264.634 189.605 -122.486 1
Cu 263.928 190.602 -122.486 1
Cu 263.222 191.599 -122.486 1
Cu 262.516 192.596 -122.486 1
Cu 261.81 193.593 -122.486 1
Cu 261.104 194.59 -122.486 1
Cu 260.398 195.587 -122.486 1
Cu 259.691 196.584 -122.486 1
Cu 258.985 197.581 -122.486 1
Cu 258.279 198.578 -122.486 1
Cu 257.573 199.575 -122.486 1
Cu 256.867 200.572 -122.486 1
Cu 256.161 201.569 -122.486 1
Cu 255.455 202.566 -122.486 1
Cu 254.748 203.562 -122.486 1
Cu 254.042 204.559 -122.486 1
Cu 253.336 203.562 -122.486 1
Cu 252.63 202.566 -122.486 1
Cu 251.924 201.569 -122.486 1
Cu 251.218 200.572 -122.486 1
Cu 250.512 199.575 -122.486 1
Cu 249.805 198.578 -122.486 1
Cu 249.099 197.581 -122.486 1
Cu 248.393 196.584 -122.486 1
Cu 247.687 195.587 -122.486 1
Cu 246.981 194.59 -122.486 1
Cu 246.275 193.593 -122.486 1
Cu 245.569 192.596 -122.486 1
Cu 244.862 191.599 -122.486 1
Cu 244.156 190.602 -122.486 1
Cu 243.45 189.605 -122.486 1
Cu 242.744 188.608 -122.486 1
Cu 242.038 187.611 -122.486 1
Cu 241.332 186.614 -122.486 1
Cu 240.626 185.617 -122.486 1
Cu 239.919 184.62 -122.486 1
Cu 239.213 183.623 -122.486 1
Cu 238.507 182.626 -122.486 1
Cu 237.801 181.629 -122.486 1
Cu 237.095 180.632 -122.486 1
Cu 236.389 179.635 -122.486 1
Cu 237.095 178.638 -122.486 1
Cu 237.801 177.641 -122.486 1
Cu 238.507 176.644 -122.486 1
Cu 239.213 175.647 -122.486 1
Cu 239.919 174.65 -122.486 1
Cu 240.626 173.653 -122.486 1
Cu 241.332 172.656 -122.486 1
Cu 242.038 171.659 -122.486 1
Cu 242.744 170.662 -122.486 1
Cu 243.45 169.665 -122.486 1
Cu 244.156 168.668 -122.486 1
Cu 244.862 167.671 -122.486 1
Cu 245.569 166.674 -122.486 1
Cu 246.275 165.677 -122.486 1
Cu 246.981 164.68 -122.486 1
Cu 247.687 163.683 -122.486 1
Cu 248.393 162.686 -122.486 1
Cu 249.099 161.689 -122.486 1
Cu 249.805 160.692 -122.486 1
Cu 250.512 159.695 -122.486 1
Cu 251.218 158.698 -122.486 1
Cu 251.924 157.701 -122.486 1
Cu 252.63 156.704 -122.486 1
Cu 253.336 155.708 -122.486 1
Cu 254.042 154.711 -122.486 1
Cu 254.748 155.708 -122.486 1
Cu 255.455 156.704 -122.486 1
Cu 256.161 157.701 -122.486 1
Cu 256.867 158.698 -122.486 1
Cu 257.573 159.695 -122.486 1
Cu 258.279 160.692 -122.486 1
Cu 258.985 161.689 -122.486 1
Cu 259.691 162.686 -122.486 1
Cu 260.398 163.683 -122.486 1
Cu 261.104 164.68 -122.486 1
Cu 261.81 165.677 -122.486 1
Cu 262.516 166.674 -122.486 1
Cu 263.222 167.671 -122.486 1
Cu 263.928 168.668 -122.486 1
Cu 264.634 169.665 -122.486 1
Cu 265.341 170.662 -122.486 1
Cu 266.047 171.659 -122.486 1
Cu 266.753 172.656 -122.486 1
Cu 267.459 173.653 -122.486 1
Cu 268.165 174.65 -122.486 1
Cu 268.871 175.647 -122.486 1
Cu 269.577 176.644 -122.486 1
Cu 270.284 177.641 -122.486 1
Cu 270.99 178.638 -122.486 1
Cu 271.696 179.635 -122.486 1
Cu 271.872 179.635 -126.886 1
Cu 271.159 180.642 -126.886 1
Cu 270.446 181.649 -126.886 1
Cu 269.732 182.656 -126.886 1
Cu 269.019 183.663 -126.886 1
Cu 268.306 184.67 -126.886 1
Cu 267.593 185.677 -126.886 1
Cu 266.88 186.684 -126.886 1
Cu 266.167 187.69 -126.886 1
Cu 265.453 188.697 -126.886 1
Cu 264.74 189.704 -126.886 1
Cu 264.027 190.711 -126.886 1
Cu 263.314 191.718 -126.886 1
Cu 262.601 192.725 -126.886 1
Cu 261.887 193.732 -126.886 1
Cu 261.174 194.739 -126.886 1
Cu 260.461 195.746 -126.886 1
Cu 259.748 196.753 -126.886 1
Cu 259.035 197.76 -126.886 1
Cu 258.321 198.767 -126.886 1
Cu 257.608 199.774 -126.886 1
Cu 256.895 200.781 -126.886 1
Cu 256.182 201.788 -126.886 1
Cu 255.469 202.794 -126.886 1
Cu 254.755 203.801 -126.886 1
Cu 254.042 204.808 -126.886 1
Cu 253.329 203.801 -126.886 1
Cu 252.616 202.794 -126.886 1
Cu 251.903 201.788 -126.886 1
Cu 251.189 200.781 -126.886 1
Cu 250.476 199.774 -126.886 1
Cu 249.763 198.767 -126.886 1
Cu 249.05 197.76 -126.886 1
Cu 248.337 196.753 -126.886 1
Cu 247.624 195.746 -126.886 1
Cu 246.91 194.739 -126.886 1
Cu 246.197 193.732 -126.886 1
Cu 245.484 192.725 -126.886 1
Cu 244.771 191.718 -126.886 1
Cu 244.058 190.711 -126.886 1
Cu 243.344 189.704 -126.886 1
Cu 242.631 188.697 -126.886 1
Cu 241.918 187.69 -126.886 1
Cu 241.205 186.684 -126.886 1
Cu 240.492 185.677 -126.886 1
Cu 239.778 184.67 -126.886 1
Cu 239.065 183.663 -126.886 1
Cu 238.352 182.656 -126.886 1
Cu 237.639 181.649 -126.886 1
Cu 236.926 180.642 -126.886 1
Cu 236.212 179.635 -126.886 1
Cu 236.926 178.628 -126.886 1
Cu 237.639 177.621 -126.886 1
Cu 238.352 176.614 -126.886 1
Cu 239.065 175.607 -126.886 1
Cu 239.778 174.6 -126.886 1
Cu 240.492 173.593 -126.886 1
Cu 241.205 172.586 -126.886 1
Cu 241.918 171.58 -126.886 1
Cu 242.631 170.573 -126.886 1
Cu 243.344 169.566 -126.886 1
Cu 244.058 168.559 -126.886 1
Cu 244.771 167.552 -126.886 1
Cu 245.484 166.545 -126.886 1
Cu 246.197 165.538 -126.886 1
Cu 246.91 164.531 -126.886 1
Cu 247.624 163.524 -126.886 1
Cu 248.337 162.517 -126.886 1
Cu 249.05 161.51 -126.886 1
Cu 249.763 160.503 -126.886 1
Cu 250.476 159.496 -126.886 1
Cu 251.189 158.489 -126.886 1
Cu 251.903 157.482 -126.886 1
Cu 252.616 156.476 -126.886 1
Cu 253.329 155.469 -126.886 1
Cu 254.042 154.462 -126.886 1
Cu 254.755 155.469 -126.886 1
Cu 255.469 156.476 -126.886 1
Cu 256.182 157.482 -126.886 1
Cu 256.895 158.489 -126.886 1
Cu 257.608 159.496 -126.886 1
Cu 258.321 160.503 -126.886 1
Cu 259.035 161.51 -126.886 1
Cu 259.748 162.517 -126.886 1
Cu 260.461 163.524 -126.886 1
Cu 261.174 164.531 -126.886 1
Cu 261.887 165.538 -126.886 1
Cu 262.601 166.545 -126.886 1
Cu 263.314 167.552 -126.886 1
Cu 264.027 168.559 -126.886 1
Cu 264.74 169.566 -126.886 1
Cu 265.453 170.573 -126.886 1
Cu 266.167 171.58 -126.886 1
Cu 266.88 172.586 -126.886 1
Cu 267.593 173.593 -126.886 1
Cu 268.306 174.6 -126.886 1
Cu 269.019 175.607 -126.886 1
Cu 269.732 176.614 -126.886 1
Cu 270.446 177.621 -126.886 1
Cu 271.159 178.628 -126.886 1
Cu 271.872 179.635 -126.886 1
Cu 272.057 179.635 -131.338 1
Cu 271.337 180.652 -131.338 1
Cu 270.616 181.67 -131.338 1
Cu 269.895 182.687 -131.338 1
Cu 269.175 183.705 -131.338 1
Cu 268.454 184.722 -131.338 1
Cu 267.734 185.739 -131.338 1
Cu 267.013 186.757 -131.338 1
Cu 266.292 187.774 -131.338 1
Cu 265.572 188.792 -131.338 1
Cu 264.851 189.809 -131.338 1
Cu 264.131 190.826 -131.338 1
Cu 263.41 191.844 -131.338 1
Cu 262.689 192.861 -131.338 1
Cu 261.969 193.878 -131.338 1
Cu 261.248 194.896 -131.338 1
Cu 260.528 195.913 -131.338 1
Cu 259.807 196.931 -131.338 1
Cu 259.086 197.948 -131.338 1
Cu 258.366 198.965 -131.338 1
Cu 257.645 199.983 -131.338 1
Cu 256.925 201 -131.338 1
Cu 256.204 202.018 -131.338 1
Cu 255.483 203.035 -131.338 1
Cu 254.763 204.052 -131.338 1
Cu 254.042 205.07 -131.338 1
Cu 253.322 204.052 -131.338 1
Cu 252.601 203.035 -131.338 1
Cu 251.88 202.018 -131.338 1
Cu 251.16 201 -131.338 1
Cu 250.439 199.983 -131.338 1
Cu 249.719 198.965 -131.338 1
Cu 248.998 197.948 -131.338 1
Cu 248.277 196.931 -131.338 1
Cu 247.557 195.913 -131.338 1
Cu 246.836 194.896 -131.338 1
Cu 246.116 193.878 -131.338 1
Cu 245.395 192.861 -131.338 1
Cu 244.674 191.844 -131.338 1
Cu 243.954 190.826 -131.338 1
Cu 243.233 189.809 -131.338 1
Cu 242.513 188.792 -131.338 1
Cu 241.792 187.774 -131.338 1
Cu 241.071 186.757 -131.338 1
Cu 240.351 185.739 -131.338 1
Cu 239.63 184.722 -131.338 1
Cu 238.91 183.705 -131.338 1
Cu 238.189 182.687 -131.338 1
Cu 237.468 181.67 -131.338 1
Cu 236.748 180.652 -131.338 1
Cu 236.027 179.635 -131.338 1
Cu 236.748 178.618 -131.338 1
Cu 237.468 177.6 -131.338 1
Cu 238.189 176.583 -131.338 1
Cu 238.91 175.565 -131.338 1
Cu 239.63 174.548 -131.338 1
Cu 240.351 173.531 -131.338 1
Cu 241.071 172.513 -131.338 1
Cu 241.792 171.496 -131.338 1
Cu 242.513 170.478 -131.338 1
Cu 243.233 169.461 -131.338 1
Cu 243.954 168.444 -131.338 1
Cu 244.674 167.426 -131.338 1
Cu 245.395 166.409 -131.338 1
Cu 246.116 165.392 -131.338 1
Cu 246.836 164.374 -131.338 1
Cu 247.557 163.357 -131.338 1
Cu 248.277 162.339 -131.338 1
Cu 248.998 161.322 -131.338 1
Cu 249.719 160.305 -131.338 1
Cu 250.439 159.287 -131.338 1
Cu 251.16 158.27 -131.338 1
Cu 251.88 157.252 -131.338 1
Cu 252.601 156.235 -131.338 1
Cu 253.322 155.218 -131.338 1
Cu 254.042 154.2 -131.338 1
Cu 254.763 155.218 -131.338 1
Cu 255.483 156.235 -131.338 1
Cu 256.204 157.252 -131.338 1
Cu 256.925 158.27 -131.338 1
Cu 257.645 159.287 -131.338 1
Cu 258.366 160.305 -131.338 1
Cu 259.086 161.322 -131.338 1
Cu 259.807 162.339 -131.338 1
Cu 260.528 163.357 -131.338 1
Cu 261.248 164.374 -131.338 1
Cu 261.969 165.392 -131.338 1
Cu 262.689 166.409 -131.338 1
Cu 263.41 167.426 -131.338 1
Cu 264.131 168.444 -131.338 1
Cu 264.851 169.461 -131.338 1
Cu 265.572 170.478 -131.338 1
Cu 266.292 171.496 -131.338 1
Cu 267.013 172.513 -131.338 1
Cu 267.734 173.531 -131.338 1
Cu 268.454 174.548 -131.338 1
Cu 269.175 175.565 -131.338 1
Cu 269.895 176.583 -131.338 1
Cu 270.616 177.6 -131.338 1
Cu 271.337 178.618 -131.338 1
Cu 272.057 179.635 -131.338 1
Cu 272.252 179.635 -135.841 1
Cu 271.523 180.663 -135.841 1
Cu 270.795 181.692 -135.841 1
Cu 270.067 182.72 -135.841 1
Cu 269.338 183.748 -135.841 1
Cu 268.61 184.777 -135.841 1
Cu 267.881 185.805 -135.841 1
Cu 267.153 186.834 -135.841 1
Cu 266.425 187.862 -135.841 1
Cu 265.696 188.89 -135.841 1
Cu 264.968 189.919 -135.841 1
Cu 264.24 190.947 -135.841 1
Cu 263.511 191.975 -135.841 1
Cu 262.783 193.004 -135.841 1
Cu 262.054 194.032 -135.841 1
Cu 261.326 195.061 -135.841 1
Cu 260.598 196.089 -135.841 1
Cu 259.869 197.117 -135.841 1
Cu 259.141 198.146 -135.841 1
Cu 258.413 199.174 -135.841 1
Cu 257.684 200.202 -135.841 1
Cu 256.956 201.231 -135.841 1
Cu 256.227 202.259 -135.841 1
Cu 255.499 203.288 -135.841 1
Cu 254.771 204.316 -135.841 1
Cu 254.042 205.344 -135.841 1
Cu 253.314 204.316 -135.841 1
Cu 252.586 203.288 -135.841 1
Cu 251.857 202.259 -135.841 1
Cu 251.129 201.231 -135.841 1
Cu 250.4 200.202 -135.841 1
Cu 249.672 199.174 -135.841 1
Cu 248.944 198.146 -135.841 1
Cu 248.215 197.117 -135.841 1
Cu 247.487 196.089 -135.841 1
Cu 246.758 195.061 -135.841 1
Cu 246.03 194.032 -135.841 1
Cu 245.302 193.004 -135.841 1
Cu 244.573 191.975 -135.841 1
Cu 243.845 190.947 -135.841 1
Cu 243.117 189.919 -135.841 1
Cu 242.388 188.89 -135.841 1
Cu 241.66 187.862 -135.841 1
Cu 240.931 186.834 -135.841 1
Cu 240.203 185.805 -135.841 1
Cu 239.475 184.777 -135.841 1
Cu 238.746 183.748 -135.841 1
Cu 238.018 182.72 -135.841 1
Cu 237.29 181.692 -135.841 1
Cu 236.561 180.663 -135.841 1
Cu 235.833 179.635 -135.841 1
Cu 236.561 178.607 -135.841 1
Cu 237.29 177.578 -135.841 1
Cu 238.018 176.55 -135.841 1
Cu 238.746 175.522 -135.841 1
Cu 239.475 174.493 -135.841 1
Cu 240.203 173.465 -135.841 1
Cu 240.931 172.436 -135.841 1
Cu 241.66 171.408 -135.841 1
Cu 242.388 170.38 -135.841 1
Cu 243.117 169.351 -135.841 1
Cu 243.845 168.323 -135.841 1
Cu 244.573 167.295 -135.841 1
Cu 245.302 166.266 -135.841 1
Cu 246.03 165.238 -135.841 1
Cu 246.758 164.209 -135.841 1
Cu 247.487 163.181 -135.841 1
Cu 248.215 162.153 -135.841 1
Cu 248.944 161.124 -135.841 1
Cu 249.672 160.096 -135.841 1
Cu 250.4 159.068 -135.841 1
Cu 251.129 158.039 -135.841 1
Cu 251.857 157.011 -135.841 1
Cu 252.586 155.982 -135.841 1
Cu 253.314 154.954 -135.841 1
Cu 254.042 153.926 -135.841 1
Cu 254.771 154.954 -135.841 1
Cu 255.499 155.982 -135.841 1
Cu 256.227 157.011 -135.841 1
Cu 256.956 158.039 -135.841 1
Cu 257.684 159.068 -135.841 1
Cu 258.413 160.096 -135.841 1
Cu 259.141 161.124 -135.841 1
Cu 259.869 162.153 -135.841 1
Cu 260.598 163.181 -135.841 1
Cu 261.326 164.209 -135.841 1
Cu 262.054 165.238 -135.841 1
Cu 262.783 166.266 -135.841 1
Cu 263.511 167.295 -135.841 1
Cu 264.24 168.323 -135.841 1
Cu 264.968 169.351 -135.841 1
Cu 265.696 170.38 -135.841 1
Cu 266.425 171.408 -135.841 1
Cu 267.153 172.436 -135.841 1
Cu 267.881 173.465 -135.841 1
Cu 268.61 174.493 -135.841 1
Cu 269.338 175.522 -135.841 1
Cu 270.067 176.55 -135.841 1
Cu 270.795 177.578 -135.841 1
Cu 271.523 178.607 -135.841 1
Cu 272.252 179.635 -135.841 1
Cu 272.456 179.635 -140.394 1
Cu 271.719 180.675 -140.394 1
Cu 270.983 181.715 -140.394 1
Cu 270.246 182.755 -140.394 1
Cu 269.509 183.795 -140.394 1
Cu 268.773 184.834 -140.394 1
Cu 268.036 185.874 -140.394 1
Cu 267.3 186.914 -140.394 1
Cu 266.563 187.954 -140.394 1
Cu 265.827 188.994 -140.394 1
Cu 265.09 190.034 -140.394 1
Cu 264.354 191.074 -140.394 1
Cu 263.617 192.114 -140.394 1
Cu 262.881 193.154 -140.394 1
Cu 262.144 194.193 -140.394 1
Cu 261.408 195.233 -140.394 1
Cu 260.671 196.273 -140.394 1
Cu 259.935 197.313 -140.394 1
Cu 259.198 198.353 -140.394 1
Cu 258.461 199.393 -140.394 1
Cu 257.725 200.433 -140.394 1
Cu 256.988 201.473 -140.394 1
Cu 256.252 202.513 -140.394 1
Cu 255.515 203.552 -140.394 1
Cu 254.779 204.592 -140.394 1
Cu 254.042 205.632 -140.394 1
Cu 253.306 204.592 -140.394 1
Cu 252.569 203.552 -140.394 1
Cu 251.833 202.513 -140.394 1
Cu 251.096 201.473 -140.394 1
Cu 250.36 200.433 -140.394 1
Cu 249.623 199.393 -140.394 1
Cu 248.887 198.353 -140.394 1
Cu 248.15 197.313 -140.394 1
Cu 247.413 196.273 -140.394 1
Cu 246.677 195.233 -140.394 1
Cu 245.94 194.193 -140.394 1
Cu 245.204 193.154 -140.394 1
Cu 244.467 192.114 -140.394 1
Cu 243.731 191.074 -140.394 1
Cu 242.994 190.034 -140.394 1
Cu 242.258 188.994 -140.394 1
Cu 241.521 187.954 -140.394 1
Cu 240.785 186.914 -140.394 1
Cu 240.048 185.874 -140.394 1
Cu 239.312 184.834 -140.394 1
Cu 238.575 183.795 -140.394 1
Cu 237.839 182.755 -140.394 1
Cu 237.102 181.715 -140.394 1
Cu 236.365 180.675 -140.394 1
Cu 235.629 179.635 -140.394 1
Cu 236.365 178.595 -140.394 1
Cu 237.102 177.555 -140.394 1
Cu 237.839 176.515 -140.394 1
Cu 238.575 175.475 -140.394 1
Cu 239.312 174.436 -140.394 1
Cu 240.048 173.396 -140.394 1
Cu 240.785 172.356 -140.394 1
Cu 241.521 171.316 -140.394 1
Cu 242.258 170.276 -140.394 1
Cu 242.994 169.236 -140.394 1
Cu 243.731 168.196 -140.394 1
Cu 244.467 167.156 -140.394 1
Cu 245.204 166.116 -140.394 1
Cu 245.94 165.077 -140.394 1
Cu 246.677 164.037 -140.394 1
Cu 247.413 162.997 -140.394 1
Cu 248.15 161.957 -140.394 1
Cu 248.887 160.917 -140.394 1
Cu 249.623 159.877 -140.394 1
Cu 250.36 158.837 -140.394 1
Cu 251.096 157.797 -140.394 1
Cu 251.833 156.757 -140.394 1
Cu 252.569 155.718 -140.394 1
Cu 253.306 154.678 -140.394 1
Cu 254.042 153.638 -140.394 1
Cu 254.779 154.678 -140.394 1
Cu 255.515 155.718 -140.394 1
Cu 256.252 156.757 -140.394 1
Cu 256.988 157.797 -140.394 1
Cu 257.725 158.837 -140.394 1
Cu 258.461 159.877 -140.394 1
Cu 259.198 160.917 -140.394 1
Cu 259.935 161.957 -140.394 1
Cu 260.671 162.997 -140.394 1
Cu 261.408 164.037 -140.394 1
Cu 262.144 165.077 -140.394 1
Cu 262.881 166.116 -140.394 1
Cu 263.617 167.156 -140.394 1
Cu 264.354 168.196 -140.394 1
Cu 265.09 169.236 -140.394 1
Cu 265.827 170.276 -140.394 1
Cu 266.563 171.316 -140.394 1
Cu 267.3 172.356 -140.394 1
Cu 268.036 173.396 -140.394 1
Cu 268.773 174.436 -140.394 1
Cu 269.509 175.475 -140.394 1
Cu 270.246 176.515 -140.394 1
Cu 270.983 177.555 -140.394 1
Cu 271.719 178.595 -140.394 1
Cu 272.456 179.635 -140.394 1
Cu 272.669 179.635 -144.997 1
Cu 271.924 180.687 -144.997 1
Cu 271.179 181.739 -144.997 1
Cu 270.434 182.791 -144.997 1
Cu 269.689 183.843 -144.997 1
Cu 268.944 184.895 -144.997 1
Cu 268.199 185.947 -144.997 1
Cu 267.454 186.999 -144.997 1
Cu 266.709 188.051 -144.997 1
Cu 265.964 189.103 -144.997 1
Cu 265.219 190.155 -144.997 1
Cu 264.473 191.207 -144.997 1
Cu 263.728 192.259 -144.997 1
Cu 262.983 193.31 -144.997 1
Cu 262.238 194.362 -144.997 1
Cu 261.493 195.414 -144.997 1
Cu 260.748 196.466 -144.997 1
Cu 260.003 197.518 -144.997 1
Cu 259.258 198.57 -144.997 1
Cu 258.513 199.622 -144.997 1
Cu 257.768 200.674 -144.997 1
Cu 257.023 201.726 -144.997 1
Cu 256.278 202.778 -144.997 1
Cu 255.532 203.83 -144.997 1
Cu 254.787 204.882 -144.997 1
Cu 254.042 205.934 -144.997 1
Cu 253.297 204.882 -144.997 1
Cu 252.552 203.83 -144.997 1
Cu 251.807 202.778 -144.997 1
Cu 251.062 201.726 -144.997 1
Cu 250.317 200.674 -144.997 1
Cu 249.572 199.622 -144.997 1
Cu 248.827 198.57 -144.997 1
Cu 248.082 197.518 -144.997 1
Cu 247.336 196.466 -144.997 1
Cu 246.591 195.414 -144.997 1
Cu 245.846 194.362 -144.997 1
Cu 245.101 193.31 -144.997 1
Cu 244.356 192.259 -144.997 1
Cu 243.611 191.207 -144.997 1
Cu 242.866 190.155 -144.997 1
Cu 242.121 189.103 -144.997 1
Cu 241.376 188.051 -144.997 1
Cu 240.631 186.999 -144.997 1
Cu 239.886 185.947 -144.997 1
Cu 239.141 184.895 -144.997 1
Cu 238.395 183.843 -144.997 1
Cu 237.65 182.791 -144.997 1
Cu 236.905 181.739 -144.997 1
Cu 236.16 180.687 -144.997 1
Cu 235.415 179.635 -144.997 1
Cu 236.16 178.583 -144.997 1
Cu 236.905 177.531 -144.997 1
Cu 237.65 176.479 -144.997 1
Cu 238.395 175.427 -144.997 1
Cu 239.141 174.375 -144.997 1
Cu 239.886 173.323 -144.997 1
Cu 240.631 172.271 -144.997 1
Cu 241.376 171.219 -144.997 1
Cu 242.121 170.167 -144.997 1
Cu 242.866 169.115 -144.997 1
Cu 243.611 168.063 -144.997 1
Cu 244.356 167.011 -144.997 1
Cu 245.101 165.96 -144.997 1
Cu 245.846 164.908 -144.997 1
Cu 246.591 163.856 -144.997 1
Cu 247.336 162.804 -144.997 1
Cu 248.082 161.752 -144.997 1
Cu 248.827 160.7 -144.997 1
Cu 249.572 159.648 -144.997 1
Cu 250.317 158.596 -144.997 1
Cu 251.062 157.544 -144.997 1
Cu 251.807 156.492 -144.997 1
Cu 252.552 155.44 -144.997 1
Cu 253.297 154.388 -144.997 1
Cu 254.042 153.336 -144.997 1
Cu 254.787 154.388 -144.997 1
Cu 255.532 155.44 -144.997 1
Cu 256.278 156.492 -144.997 1
Cu 257.023 157.544 -144.997 1
Cu 257.768 158.596 -144.997 1
Cu 258.513 159.648 -144.997 1
Cu 259.258 160.7 -144.997 1
Cu 260.003 161.752 -144.997 1
Cu 260.748 162.804 -144.997 1
Cu 261.493 163.856 -144.997 1
Cu 262.238 164.908 -144.997 1
Cu 262.983 165.96 -144.997 1
Cu 263.728 167.011 -144.997 1
Cu 264.473 168.063 -144.997 1
Cu 265.219 169.115 -144.997 1
Cu 265.964 170.167 -144.997 1
Cu 266.709 171.219 -144.997 1
Cu 267.454 172.271 -144.997 1
Cu 268.199 173.323 -144.997 1
Cu 268.944 174.375 -144.997 1
Cu 269.689 175.427 -144.997 1
Cu 270.434 176.479 -144.997 1
Cu 271.179 177.531 -144.997 1
Cu 271.924 178.583 -144.997 1
Cu 272.669 179.635 -144.997 1
Cu 272.893 179.635 -149.649 1
Cu 272.139 180.7 -149.649 1
Cu 271.385 181.764 -149.649 1
Cu 270.631 182.829 -149.649 1
Cu 269.877 183.893 -149.649 1
Cu 269.123 184.958 -149.649 1
Cu 268.369 186.023 -149.649 1
Cu 267.615 187.087 -149.649 1
Cu 266.861 188.152 -149.649 1
Cu 266.107 189.216 -149.649 1
Cu 265.353 190.281 -149.649 1
Cu 264.599 191.346 -149.649 1
Cu 263.845 192.41 -149.649 1
Cu 263.091 193.475 -149.649 1
Cu 262.337 194.539 -149.649 1
Cu 261.583 195.604 -149.649 1
Cu 260.829 196.669 -149.649 1
Cu 260.075 197.733 -149.649 1
Cu 259.321 198.798 -149.649 1
Cu 258.566 199.862 -149.649 1
Cu 257.812 200.927 -149.649 1
Cu 257.058 201.992 -149.649 1
Cu 256.304 203.056 -149.649 1
Cu 255.55 204.121 -149.649 1
Cu 254.796 205.185 -149.649 1
Cu 254.042 206.25 -149.649 1
Cu 253.288 205.185 -149.649 1
Cu 252.534 204.121 -149.649 1
Cu 251.78 203.056 -149.649 1
Cu 251.026 201.992 -149.649 1
Cu 250.272 200.927 -149.649 1
Cu 249.518 199.862 -149.649 1
Cu 248.764 198.798 -149.649 1
Cu 248.01 197.733 -149.649 1
Cu 247.256 196.669 -149.649 1
Cu 246.502 195.604 -149.649 1
Cu 245.748 194.539 -149.649 1
Cu 244.994 193.475 -149.649 1
Cu 244.24 192.41 -149.649 1
Cu 243.486 191.346 -149.649 1
Cu 242.732 190.281 -149.649 1
Cu 241.978 189.216 -149.649 1
Cu 241.224 188.152 -149.649 1
Cu 240.47 187.087 -149.649 1
Cu 239.716 186.023 -149.649 1
Cu 238.961 184.958 -149.649 1
Cu 238.207 183.893 -149.649 1
Cu 237.453 182.829 -149.649 1
Cu 236.699 181.764 -149.649 1
Cu 235.945 180.7 -149.649 1
Cu 235.191 179.635 -149.649 1
Cu 235.945 178.57 -149.649 1
Cu 236.699 177.506 -149.649 1
Cu 237.453 176.441 -149.649 1
Cu 238.207 175.377 -149.649 1
Cu 238.961 174.312 -149.649 1
Cu 239.716 173.247 -149.649 1
Cu 240.47 172.183 -149.649 1
Cu 241.224 171.118 -149.649 1
Cu 241.978 170.054 -149.649 1
Cu 242.732 168.989 -149.649 1
Cu 243.486 167.924 -149.649 1
Cu 244.24 166.86 -149.649 1
Cu 244.994 165.795 -149.649 1
Cu 245.748 164.731 -149.649 1
Cu 246.502 163.666 -149.649 1
Cu 247.256 162.601 -149.649 1
Cu 248.01 161.537 -149.649 1
Cu 248.764 160.472 -149.649 1
Cu 249.518 159.408 -149.649 1
Cu 250.272 158.343 -149.649 1
Cu 251.026 157.278 -149.649 1
Cu 251.78 156.214 -149.649 1
Cu 252.534 155.149 -149.649 1
Cu 253.288 154.085 -149.649 1
Cu 254.042 153.02 -149.649 1
Cu 254.796 154.085 -149.649 1
Cu 255.55 155.149 -149.649 1
Cu 256.304 156.214 -149.649 1
Cu 257.058 157.278 -149.649 1
Cu 257.812 158.343 -149.649 1
Cu 258.566 159.408 -149.649 1
Cu 259.321 160.472 -149.649 1
Cu 260.075 161.537 -149.649 1
Cu 260.829 162.601 -149.649 1
Cu 261.583 163.666 -149.649 1
Cu 262.337 164.731 -149.649 1
Cu 263.091 165.795 -149.649 1
Cu 263.845 166.86 -149.649 1
Cu 264.599 167.924 -149.649 1
Cu 265.353 168.989 -149.649 1
Cu 266.107 170.054 -149.649 1
Cu 266.861 171.118 -149.649 1
Cu 267.615 172.183 -149.649 1
Cu 268.369 173.247 -149.649 1
Cu 269.123 174.312 -149.649 1
Cu 269.877 175.377 -149.649 1
Cu 270.631 176.441 -149.649 1
Cu 271.385 177.506 -149.649 1
Cu 272.139 178.57 -149.649 1
Cu 272.893 179.635 -149.649 1
Cu 273.128 179.635 -154.35 1
Cu 272.364 180.713 -154.35 1
Cu 271.601 181.791 -154.35 1
Cu 270.837 182.869 -154.35 1
Cu 270.074 183.946 -154.35 1
Cu 269.31 185.024 -154.35 1
Cu 268.547 186.102 -154.35 1
Cu 267.784 187.18 -154.35 1
Cu 267.02 188.258 -154.35 1
Cu 266.257 189.336 -154.35 1
Cu 265.493 190.413 -154.35 1
Cu 264.73 191.491 -154.35 1
Cu 263.967 192.569 -154.35 1
Cu 263.203 193.647 -154.35 1
Cu 262.44 194.725 -154.35 1
Cu 261.676 195.803 -154.35 1
Cu 260.913 196.88 -154.35 1
Cu 260.15 197.958 -154.35 1
Cu 259.386 199.036 -154.35 1
Cu 258.623 200.114 -154.35 1
Cu 257.859 201.192 -154.35 1
Cu 257.096 202.27 -154.35 1
Cu 256.332 203.347 -154.35 1
Cu 255.569 204.425 -154.35 1
Cu 254.806 205.503 -154.35 1
Cu 254.042 206.581 -154.35 1
Cu 253.279 205.503 -154.35 1
Cu 252.515 204.425 -154.35 1
Cu 251.752 203.347 -154.35 1
Cu 250.989 202.27 -154.35 1
Cu 250.225 201.192 -154.35 1
Cu 249.462 200.114 -154.35 1
Cu 248.698 199.036 -154.35 1
Cu 247.935 197.958 -154.35 1
Cu 247.172 196.88 -154.35 1
Cu 246.408 195.803 -154.35 1
Cu 245.645 194.725 -154.35 1
Cu 244.881 193.647 -154.35 1
Cu 244.118 192.569 -154.35 1
Cu 243.354 191.491 -154.35 1
Cu 242.591 190.413 -154.35 1
Cu 241.828 189.336 -154.35 1
Cu 241.064 188.258 -154.35 1
Cu 240.301 187.18 -154.35 1
Cu 239.537 186.102 -154.35 1
Cu 238.774 185.024 -154.35 1
Cu 238.011 183.946 -154.35 1
Cu 237.247 182.869 -154.35 1
Cu 236.484 181.791 -154.35 1
Cu 235.72 180.713 -154.35 1
Cu 234.957 179.635 -154.35 1
Cu 235.72 178.557 -154.35 1
Cu 236.484 177.479 -154.35 1
Cu 237.247 176.401 -154.35 1
Cu 238.011 175.324 -154.35 1
Cu 238.774 174.246 -154.35 1
Cu 239.537 173.168 -154.35 1
Cu 240.301 172.09 -154.35 1
Cu 241.064 171.012 -154.35 1
Cu 241.828 169.934 -154.35 1
Cu 242.591 168.857 -154.35 1
Cu 243.354 167.779 -154.35 1
Cu 244.118 166.701 -154.35 1
Cu 244.881 165.623 -154.35 1
Cu 245.645 164.545 -154.35 1
Cu 246.408 163.467 -154.35 1
Cu 247.172 162.39 -154.35 1
Cu 247.935 161.312 -154.35 1
Cu 248.698 160.234 -154.35 1
Cu 249.462 159.156 -154.35 1
Cu 250.225 158.078 -154.35 1
Cu 250.989 157 -154.35 1
Cu 251.752 155.923 -154.35 1
Cu 252.515 154.845 -154.35 1
Cu 253.279 153.767 -154.35 1
Cu 254.042 152.689 -154.35 1
Cu 254.806 153.767 -154.35 1
Cu 255.569 154.845 -154.35 1
Cu 256.332 155.923 -154.35 1
Cu 257.096 157 -154.35 1
Cu 257.859 158.078 -154.35 1
Cu 258.623 159.156 -154.35 1
Cu 259.386 160.234 -154.35 1
Cu 260.15 161.312 -154.35 1
Cu 260.913 162.39 -154.35 1
Cu 261.676 163.467 -154.35 1
Cu 262.44 164.545 -154.35 1
Cu 263.203 165.623 -154.35 1
Cu 263.967 166.701 -154.35 1
Cu 264.73 167.779 -154.35 1
Cu 265.493 168.857 -154.35 1
Cu 266.257 169.934 -154.35 1
Cu 267.02 171.012 -154.35 1
Cu 267.784 172.09 -154.35 1
Cu 268.547 173.168 -154.35 1
Cu 269.31 174.246 -154.35 1
Cu 270.074 175.324 -154.35 1
Cu 270.837 176.401 -154.35 1
Cu 271.601 177.479 -154.35 1
Cu 272.364 178.557 -154.35 1
Cu 273.128 179.635 -154.35 1
Cu 273.373 179.635 -159.099 1
Cu 272.599 180.727 -159.099 1
Cu 271.826 181.818 -159.099 1
Cu 271.053 182.91 -159.099 1
Cu 270.28 184.002 -159.099 1
Cu 269.507 185.093 -159.099 1
Cu 268.733 186.185 -159.099 1
Cu 267.96 187.277 -159.099 1
Cu 267.187 188.368 -159.099 1
Cu 266.414 189.46 -159.099 1
Cu 265.64 190.552 -159.099 1
Cu 264.867 191.643 -159.099 1
Cu 264.094 192.735 -159.099 1
Cu 263.321 193.827 -159.099 1
Cu 262.548 194.918 -159.099 1
Cu 261.774 196.01 -159.099 1
Cu 261.001 197.102 -159.099 1
Cu 260.228 198.193 -159.099 1
Cu 259.455 199.285 -159.099 1
Cu 258.682 200.377 -159.099 1
Cu 257.908 201.469 -159.099 1
Cu 257.135 202.56 -159.099 1
Cu 256.362 203.652 -159.099 1
Cu 255.589 204.744 -159.099 1
Cu 254.815 205.835 -159.099 1
Cu 254.042 206.927 -159.099 1
Cu 253.269 205.835 -159.099 1
Cu 252.496 204.744 -159.099 1
Cu 251.723 203.652 -159.099 1
Cu 250.949 202.56 -159.099 1
Cu 250.176 201.469 -159.099 1
Cu 249.403 200.377 -159.099 1
Cu 248.63 199.285 -159.099 1
Cu 247.857 198.193 -159.099 1
Cu 247.083 197.102 -159.099 1
Cu 246.31 196.01 -159.099 1
Cu 245.537 194.918 -159.099 1
Cu 244.764 193.827 -159.099 1
Cu 243.99 192.735 -159.099 1
Cu 243.217 191.643 -159.099 1
Cu 242.444 190.552 -159.099 1
Cu 241.671 189.46 -159.099 1
Cu 240.898 188.368 -159.099 1
Cu 240.124 187.277 -159.099 1
Cu 239.351 186.185 -159.099 1
Cu 238.578 185.093 -159.099 1
Cu 237.805 184.002 -159.099 1
Cu 237.032 182.91 -159.099 1
Cu 236.258 181.818 -159.099 1
Cu 235.485 180.727 -159.099 1
Cu 234.712 179.635 -159.099 1
Cu 235.485 178.543 -159.099 1
Cu 236.258 177.452 -159.099 1
Cu 237.032 176.36 -159.099 1
Cu 237.805 175.268 -159.099 1
Cu 238.578 174.177 -159.099 1
Cu 239.351 173.085 -159.099 1
Cu 240.124 171.993 -159.099 1
Cu 240.898 170.902 -159.099 1
Cu 241.671 169.81 -159.099 1
Cu 242.444 168.718 -159.099 1
Cu 243.217 167.627 -159.099 1
Cu 243.99 166.535 -159.099 1
Cu 244.764 165.443 -159.099 1
Cu 245.537 164.352 -159.099 1
Cu 246.31 163.26 -159.099 1
Cu 247.083 162.168 -159.099 1
Cu 247.857 161.077 -159.099 1
Cu 248.63 159.985 -159.099 1
Cu 249.403 158.893 -159.099 1
Cu 250.176 157.801 -159.099 1
Cu 250.949 156.71 -159.099 1
Cu 251.723 155.618 -159.099 1
Cu 252.496 154.526 -159.099 1
Cu 253.269 153.435 -159.099 1
Cu 254.042 152.343 -159.099 1
Cu 254.815 153.435 -159.099 1
Cu 255.589 154.526 -159.099 1
Cu 256.362 155.618 -159.099 1
Cu 257.135 156.71 -159.099 1
Cu 257.908 157.801 -159.099 1
Cu 258.682 158.893 -159.099 1
Cu 259.455 159.985 -159.099 1
Cu 260.228 161.077 -159.099 1
Cu 261.001 162.168 -159.099 1
Cu 261.774 163.26 -159.099 1
Cu 262.548 164.352 -159.099 1
Cu 263.321 165.443 -159.099 1
Cu 264.094 166.535 -159.099 1
Cu 264.867 167.627 -159.099 1
Cu 265.64 168.718 -159.099 1
Cu 266.414 169.81 -159.099 1
Cu 267.187 170.902 -159.099 1
Cu 267.96 171.993 -159.099 1
Cu 268.733 173.085 -159.099 1
Cu 269.507 174.177 -159.099 1
Cu 270.28 175.268 -159.099 1
Cu 271.053 176.36 -159.099 1
Cu 271.826 177.452 -159.099 1
Cu 272.599 178.543 -159.099 1
Cu 273.373 179.635 -159.099 1
Cu 273.629 179.635 -163.896 1
Cu 272.845 180.741 -163.896 1
Cu 272.062 181.847 -163.896 1
Cu 271.278 182.953 -163.896 1
Cu 270.495 184.06 -163.896 1
Cu 269.711 185.166 -163.896 1
Cu 268.928 186.272 -163.896 1
Cu 268.145 187.378 -163.896 1
Cu 267.361 188.484 -163.896 1
Cu 266.578 189.59 -163.896 1
Cu 265.794 190.696 -163.896 1
Cu 265.011 191.803 -163.896 1
Cu 264.227 192.909 -163.896 1
Cu 263.444 194.015 -163.896 1
Cu 262.66 195.121 -163.896 1
Cu 261.877 196.227 -163.896 1
Cu 261.093 197.333 -163.896 1
Cu 260.31 198.439 -163.896 1
Cu 259.526 199.546 -163.896 1
Cu 258.743 200.652 -163.896 1
Cu 257.96 201.758 -163.896 1
Cu 257.176 202.864 -163.896 1
Cu 256.393 203.97 -163.896 1
Cu 255.609 205.076 -163.896 1
Cu 254.826 206.182 -163.896 1
Cu 254.042 207.289 -163.896 1
Cu 253.259 206.182 -163.896 1
Cu 252.475 205.076 -163.896 1
Cu 251.692 203.97 -163.896 1
Cu 250.908 202.864 -163.896 1
Cu 250.125 201.758 -163.896 1
Cu 249.341 200.652 -163.896 1
Cu 248.558 199.546 -163.896 1
Cu 247.775 198.439 -163.896 1
Cu 246.991 197.333 -163.896 1
Cu 246.208 196.227 -163.896 1
Cu 245.424 195.121 -163.896 1
Cu 244.641 194.015 -163.896 1
Cu 243.857 192.909 -163.896 1
Cu 243.074 191.803 -163.896 1
Cu 242.29 190.696 -163.896 1
Cu 241.507 189.59 -163.896 1
Cu 240.723 188.484 -163.896 1
Cu 239.94 187.378 -163.896 1
Cu 239.157 186.272 -163.896 1
Cu 238.373 185.166 -163.896 1
Cu 237.59 184.06 -163.896 1
Cu 236.806 182.953 -163.896 1
Cu 236.023 181.847 -163.896 1
Cu 235.239 180.741 -163.896 1
Cu 234.456 179.635 -163.896 1
Cu 235.239 178.529 -163.896 1
Cu 236.023 177.423 -163.896 1
Cu 236.806 176.317 -163.896 1
Cu 237.59 175.21 -163.896 1
Cu 238.373 174.104 -163.896 1
Cu 239.157 172.998 -163.896 1
Cu 239.94 171.892 -163.896 1
Cu 240.723 170.786 -163.896 1
Cu 241.507 169.68 -163.896 1
Cu 242.29 168.574 -163.896 1
Cu 243.074 167.467 -163.896 1
Cu 243.857 166.361 -163.896 1
Cu 244.641 165.255 -163.896 1
Cu 245.424 164.149 -163.896 1
Cu 246.208 163.043 -163.896 1
Cu 246.991 161.937 -163.896 1
Cu 247.775 160.831 -163.896 1
Cu 248.558 159.724 -163.896 1
Cu 249.341 158.618 -163.896 1
Cu 250.125 157.512 -163.896 1
Cu 250.908 156.406 -163.896 1
Cu 251.692 155.3 -163.896 1
Cu 252.475 154.194 -163.896 1
Cu 253.259 153.088 -163.896 1
Cu 254.042 151.981 -163.896 1
Cu 254.826 153.088 -163.896 1
Cu 255.609 154.194 -163.896 1
Cu 256.393 155.3 -163.896 1
Cu 257.176 156.406 -163.896 1
Cu 257.96 157.512 -163.896 1
Cu 258.743 158.618 -163.896 1
Cu 259.526 159.724 -163.896 1
Cu 260.31 160.831 -163.896 1
Cu 261.093 161.937 -163.896 1
Cu 261.877 163.043 -163.896 1
Cu 262.66 164.149 -163.896 1
Cu 263.444 165.255 -163.896 1
Cu 264.227 166.361 -163.896 1
Cu 265.011 167.467 -163.896 1
Cu 265.794 168.574 -163.896 1
Cu 266.578 169.68 -163.896 1
Cu 267.361 170.786 -163.896 1
Cu 268.145 171.892 -163.896 1
Cu 268.928 172.998 -163.896 1
Cu 269.711 174.104 -163.896 1
Cu 270.495 175.21 -163.896 1
Cu 271.278 176.317 -163.896 1
Cu 272.062 177.423 -163.896 1
Cu 272.845 178.529 -163.896 1
Cu 273.629 179.635 -163.896 1
Cu 273.896 179.635 -168.74 1
Cu 273.102 180.756 -168.74 1
Cu 272.308 181.878 -168.74 1
Cu 271.514 182.999 -168.74 1
Cu 270.72 184.12 -168.74 1
Cu 269.926 185.241 -168.74 1
Cu 269.131 186.363 -168.74 1
Cu 268.337 187.484 -168.74 1
Cu 267.543 188.605 -168.74 1
Cu 266.749 189.726 -168.74 1
Cu 265.955 190.848 -168.74 1
Cu 265.161 191.969 -168.74 1
Cu 264.366 193.09 -168.74 1
Cu 263.572 194.211 -168.74 1
Cu 262.778 195.333 -168.74 1
Cu 261.984 196.454 -168.74 1
Cu 261.19 197.575 -168.74 1
Cu 260.396 198.696 -168.74 1
Cu 259.601 199.818 -168.74 1
Cu 258.807 200.939 -168.74 1
Cu 258.013 202.06 -168.74 1
Cu 257.219 203.181 -168.74 1
Cu 256.425 204.303 -168.74 1
Cu 255.631 205.424 -168.74 1
Cu 254.836 206.545 -168.74 1
Cu 254.042 207.666 -168.74 1
Cu 253.248 206.545 -168.74 1
Cu 252.454 205.424 -168.74 1
Cu 251.66 204.303 -168.74 1
Cu 250.866 203.181 -168.74 1
Cu 250.071 202.06 -168.74 1
Cu 249.277 200.939 -168.74 1
Cu 248.483 199.818 -168.74 1
Cu 247.689 198.696 -168.74 1
Cu 246.895 197.575 -168.74 1
Cu 246.101 196.454 -168.74 1
Cu 245.306 195.333 -168.74 1
Cu 244.512 194.211 -168.74 1
Cu 243.718 193.09 -168.74 1
Cu 242.924 191.969 -168.74 1
Cu 242.13 190.848 -168.74 1
Cu 241.336 189.726 -168.74 1
Cu 240.541 188.605 -168.74 1
Cu 239.747 187.484 -168.74 1
Cu 238.953 186.363 -168.74 1
Cu 238.159 185.241 -168.74 1
Cu 237.365 184.12 -168.74 1
Cu 236.571 182.999 -168.74 1
Cu 235.776 181.878 -168.74 1
Cu 234.982 180.756 -168.74 1
Cu 234.188 179.635 -168.74 1
Cu 234.982 178.514 -168.74 1
Cu 235.776 177.392 -168.74 1
Cu 236.571 176.271 -168.74 1
Cu 237.365 175.15 -168.74 1
Cu 238.159 174.029 -168.74 1
Cu 238.953 172.907 -168.74 1
Cu 239.747 171.786 -168.74 1
Cu 240.541 170.665 -168.74 1
Cu 241.336 169.544 -168.74 1
Cu 242.13 168.422 -168.74 1
Cu 242.924 167.301 -168.74 1
Cu 243.718 166.18 -168.74 1
Cu 244.512 165.059 -168.74 1
Cu 245.306 163.937 -168.74 1
Cu 246.101 162.816 -168.74 1
Cu 246.895 161.695 -168.74 1
Cu 247.689 160.574 -168.74 1
Cu 248.483 159.452 -168.74 1
Cu 249.277 158.331 -168.74 1
Cu 250.071 157.21 -168.74 1
Cu 250.866 156.089 -168.74 1
Cu 251.66 154.967 -168.74 1
Cu 252.454 153.846 -168.74 1
Cu 253.248 152.725 -168.74 1
Cu 254.042 151.604 -168.74 1
Cu 254.836 152.725 -168.74 1
Cu 255.631 153.846 -168.74 1
Cu 256.425 154.967 -168.74 1
Cu 257.219 156.089 -168.74 1
Cu 258.013 157.21 -168.74 1
Cu 258.807 158.331 -168.74 1
Cu 259.601 159.452 -168.74 1
Cu 260.396 160.574 -168.74 1
Cu 261.19 161.695 -168.74 1
Cu 261.984 162.816 -168.74 1
Cu 262.778 163.937 -168.74 1
Cu 263.572 165.059 -168.74 1
Cu 264.366 166.18 -168.74 1
Cu 265.161 167.301 -168.74 1
Cu 265.955 168.422 -168.74 1
Cu 266.749 169.544 -168.74 1
Cu 267.543 170.665 -168.74 1
Cu 268.337 171.786 -168.74 1
Cu 269.131 172.907 -168.74 1
Cu 269.926 174.029 -168.74 1
Cu 270.72 175.15 -168.74 1
Cu 271.514 176.271 -168.74 1
Cu 272.308 177.392 -168.74 1
Cu 273.102 178.514 -168.74 1
Cu 273.896 179.635 -168.74 1
Cu 274.176 179.635 -173.631 1
Cu 273.37 180.772 -173.631 1
Cu 272.565 181.909 -173.631 1
Cu 271.76 183.046 -173.631 1
Cu 270.954 184.183 -173.631 1
Cu 270.149 185.32 -173.631 1
Cu 269.344 186.457 -173.631 1
Cu 268.538 187.594 -173.631 1
Cu 267.733 188.731 -173.631 1
Cu 266.928 189.868 -173.631 1
Cu 266.122 191.005 -173.631 1
Cu 265.317 192.142 -173.631 1
Cu 264.512 193.279 -173.631 1
Cu 263.706 194.416 -173.631 1
Cu 262.901 195.554 -173.631 1
Cu 262.096 196.691 -173.631 1
Cu 261.29 197.828 -173.631 1
Cu 260.485 198.965 -173.631 1
Cu 259.68 200.102 -173.631 1
Cu 258.874 201.239 -173.631 1
Cu 258.069 202.376 -173.631 1
Cu 257.264 203.513 -173.631 1
Cu 256.458 204.65 -173.631 1
Cu 255.653 205.787 -173.631 1
Cu 254.848 206.924 -173.631 1
Cu 254.042 208.061 -173.631 1
Cu 253.237 206.924 -173.631 1
Cu 252.432 205.787 -173.631 1
Cu 251.626 204.65 -173.631 1
Cu 250.821 203.513 -173.631 1
Cu 250.016 202.376 -173.631 1
Cu 249.21 201.239 -173.631 1
Cu 248.405 200.102 -173.631 1
Cu 247.6 198.965 -173.631 1
Cu 246.794 197.828 -173.631 1
Cu 245.989 196.691 -173.631 1
Cu 245.183 195.554 -173.631 1
Cu 244.378 194.416 -173.631 1
Cu 243.573 193.279 -173.631 1
Cu 242.767 192.142 -173.631 1
Cu 241.962 191.005 -173.631 1
Cu 241.157 189.868 -173.631 1
Cu 240.351 188.731 -173.631 1
Cu 239.546 187.594 -173.631 1
Cu 238.741 186.457 -173.631 1
Cu 237.935 185.32 -173.631 1
Cu 237.13 184.183 -173.631 1
Cu 236.325 183.046 -173.631 1
Cu 235.519 181.909 -173.631 1
Cu 234.714 180.772 -173.631 1
Cu 233.909 179.635 -173.631 1
Cu 234.714 178.498 -173.631 1
Cu 235.519 177.361 -173.631 1
Cu 236.325 176.224 -173.631 1
Cu 237.13 175.087 -173.631 1
Cu 237.935 173.95 -173.631 1
Cu 238.741 172.813 -173.631 1
Cu 239.546 171.676 -173.631 1
Cu 240.351 170.539 -173.631 1
Cu 241.157 169.402 -173.631 1
Cu 241.962 168.265 -173.631 1
Cu 242.767 167.128 -173.631 1
Cu 243.573 165.991 -173.631 1
Cu 244.378 164.854 -173.631 1
Cu 245.183 163.716 -173.631 1
Cu 245.989 162.579 -173.631 1
Cu 246.794 161.442 -173.631 1
Cu 247.6 160.305 -173.631 1
Cu 248.405 159.168 -173.631 1
Cu 249.21 158.031 -173.631 1
Cu 250.016 156.894 -173.631 1
Cu 250.821 155.757 -173.631 1
Cu 251.626 154.62 -173.631 1
Cu 252.432 153.483 -173.631 1
Cu 253.237 152.346 -173.631 1
Cu 254.042 151.209 -173.631 1
Cu 254.848 152.346 -173.631 1
Cu 255.653 153.483 -173.631 1
Cu 256.458 154.62 -173.631 1
Cu 257.264 155.757 -173.631 1
Cu 258.069 156.894 -173.631 1
Cu 258.874 158.031 -173.631 1
Cu 259.68 159.168 -173.631 1
Cu 260.485 160.305 -173.631 1
Cu 261.29 161.442 -173.631 1
Cu 262.096 162.579 -173.631 1
Cu 262.901 163.716 -173.631 1
Cu 263.706 164.854 -173.631 1
Cu 264.512 165.991 -173.631 1
Cu 265.317 167.128 -173.631 1
Cu 266.122 168.265 -173.631 1
Cu 266.928 169.402 -173.631 1
Cu 267.733 170.539 -173.631 1
Cu 268.538 171.676 -173.631 1
Cu 269.344 172.813 -173.631 1
Cu 270.149 173.95 -173.631 1
Cu 270.954 175.087 -173.631 1
Cu 271.76 176.224 -173.631 1
Cu 272.565 177.361 -173.631 1
Cu 273.37 178.498 -173.631 1
Cu 274.176 179.635 -173.631 1
Cu 274.467 179.635 -178.568 1
Cu 273.65 180.789 -178.568 1
Cu 272.833 181.942 -178.568 1
Cu 272.016 183.096 -178.568 1
Cu 271.199 184.249 -178.568 1
Cu 270.382 185.403 -178.568 1
Cu 269.565 186.556 -178.568 1
Cu 268.748 187.71 -178.568 1
Cu 267.931 188.863 -178.568 1
Cu 267.114 190.017 -178.568 1
Cu 266.297 191.17 -178.568 1
Cu 265.48 192.324 -178.568 1
Cu 264.663 193.477 -178.568 1
Cu 263.846 194.631 -178.568 1
Cu 263.029 195.784 -178.568 1
Cu 262.212 196.938 -178.568 1
Cu 261.395 198.091 -178.568 1
Cu 260.578 199.245 -178.568 1
Cu 259.761 200.398 -178.568 1
Cu 258.944 201.552 -178.568 1
Cu 258.127 202.705 -178.568 1
Cu 257.31 203.859 -178.568 1
Cu 256.493 205.012 -178.568 1
Cu 255.676 206.166 -178.568 1
Cu 254.859 207.319 -178.568 1
Cu 254.042 208.473 -178.568 1
Cu 253.225 207.319 -178.568 1
Cu 252.408 206.166 -178.568 1
Cu 251.591 205.012 -178.568 1
Cu 250.774 203.859 -178.568 1
Cu 249.957 202.705 -178.568 1
Cu 249.14 201.552 -178.568 1
Cu 248.323 200.398 -178.568 1
Cu 247.506 199.245 -178.568 1
Cu 246.689 198.091 -178.568 1
Cu 245.872 196.938 -178.568 1
Cu 245.055 195.784 -178.568 1
Cu 244.238 194.631 -178.568 1
Cu 243.421 193.477 -178.568 1
Cu 242.604 192.324 -178.568 1
Cu 241.787 191.17 -178.568 1
Cu 240.97 190.017 -178.568 1
Cu 240.153 188.863 -178.568 1
Cu 239.336 187.71 -178.568 1
Cu 238.519 186.556 -178.568 1
Cu 237.702 185.403 -178.568 1
Cu 236.885 184.249 -178.568 1
Cu 236.068 183.096 -178.568 1
Cu 235.251 181.942 -178.568 1
Cu 234.434 180.789 -178.568 1
Cu 233.617 179.635 -178.568 1
Cu 234.434 178.481 -178.568 1
Cu 235.251 177.328 -178.568 1
Cu 236.068 176.174 -178.568 1
Cu 236.885 175.021 -178.568 1
Cu 237.702 173.867 -178.568 1
Cu 238.519 172.714 -178.568 1
Cu 239.336 171.56 -178.568 1
Cu 240.153 170.407 -178.568 1
Cu 240.97 169.253 -178.568 1
Cu 241.787 168.1 -178.568 1
Cu 242.604 166.946 -178.568 1
Cu 243.421 165.793 -178.568 1
Cu 244.238 164.639 -178.568 1
Cu 245.055 163.486 -178.568 1
Cu 245.872 162.332 -178.568 1
Cu 246.689 161.179 -178.568 1
Cu 247.506 160.025 -178.568 1
Cu 248.323 158.872 -178.568 1
Cu 249.14 157.718 -178.568 1
Cu 249.957 156.565 -178.568 1
Cu 250.774 155.411 -178.568 1
Cu 251.591 154.258 -178.568 1
Cu 252.408 153.104 -178.568 1
Cu 253.225 151.951 -178.568 1
Cu 254.042 150.797 -178.568 1
Cu 254.859 151.951 -178.568 1
Cu 255.676 153.104 -178.568 1
Cu 256.493 154.258 -178.568 1
Cu 257.31 155.411 -178.568 1
Cu 258.127 156.565 -178.568 1
Cu 258.944 157.718 -178.568 1
Cu 259.761 158.872 -178.568 1
Cu 260.578 160.025 -178.568 1
Cu 261.395 161.179 -178.568 1
Cu 262.212 162.332 -178.568 1
Cu 263.029 163.486 -178.568 1
Cu 263.846 164.639 -178.568 1
Cu 264.663 165.793 -178.568 1
Cu 265.48 166.946 -178.568 1
Cu 266.297 168.1 -178.568 1
Cu 267.114 169.253 -178.568 1
Cu 267.931 170.407 -178.568 1
Cu 268.748 171.56 -178.568 1
Cu 269.565 172.714 -178.568 1
Cu 270.382 173.867 -178.568 1
Cu 271.199 175.021 -178.568 1
Cu 272.016 176.174 -178.568 1
Cu 272.833 177.328 -178.568 1
Cu 273.65 178.481 -178.568 1
Cu 274.467 179.635 -178.568 1
Cu 274.772 179.635 -183.551 1
Cu 273.942 180.806 -183.551 1
Cu 273.113 181.976 -183.551 1
Cu 272.284 183.147 -183.551 1
Cu 271.455 184.318 -183.551 1
Cu 270.626 185.488 -183.551 1
Cu 269.797 186.659 -183.551 1
Cu 268.967 187.83 -183.551 1
Cu 268.138 189 -183.551 1
Cu 267.309 190.171 -183.551 1
Cu 266.48 191.342 -183.551 1
Cu 265.651 192.513 -183.551 1
Cu 264.822 193.683 -183.551 1
Cu 263.992 194.854 -183.551 1
Cu 263.163 196.025 -183.551 1
Cu 262.334 197.195 -183.551 1
Cu 261.505 198.366 -183.551 1
Cu 260.676 199.537 -183.551 1
Cu 259.846 200.707 -183.551 1
Cu 259.017 201.878 -183.551 1
Cu 258.188 203.049 -183.551 1
Cu 257.359 204.219 -183.551 1
Cu 256.53 205.39 -183.551 1
Cu 255.701 206.561 -183.551 1
Cu 254.871 207.731 -183.551 1
Cu 254.042 208.902 -183.551 1
Cu 253.213 207.731 -183.551 1
Cu 252.384 206.561 -183.551 1
Cu 251.555 205.39 -183.551 1
Cu 250.726 204.219 -183.551 1
Cu 249.896 203.049 -183.551 1
Cu 249.067 201.878 -183.551 1
Cu 248.238 200.707 -183.551 1
Cu 247.409 199.537 -183.551 1
Cu 246.58 198.366 -183.551 1
Cu 245.751 197.195 -183.551 1
Cu 244.921 196.025 -183.551 1
Cu 244.092 194.854 -183.551 1
Cu 243.263 193.683 -183.551 1
Cu 242.434 192.513 -183.551 1
Cu 241.605 191.342 -183.551 1
Cu 240.775 190.171 -183.551 1
Cu 239.946 189 -183.551 1
Cu 239.117 187.83 -183.551 1
Cu 238.288 186.659 -183.551 1
Cu 237.459 185.488 -183.551 1
Cu 236.63 184.318 -183.551 1
Cu 235.8 183.147 -183.551 1
Cu 234.971 181.976 -183.551 1
Cu 234.142 180.806 -183.551 1
Cu 233.313 179.635 -183.551 1
Cu 234.142 178.464 -183.551 1
Cu 234.971 177.294 -183.551 1
Cu 235.8 176.123 -183.551 1
Cu 236.63 174.952 -183.551 1
Cu 237.459 173.782 -183.551 1
Cu 238.288 172.611 -183.551 1
Cu 239.117 171.44 -183.551 1
Cu 239.946 170.27 -183.551 1
Cu 240.775 169.099 -183.551 1
Cu 241.605 167.928 -183.551 1
Cu 242.434 166.757 -183.551 1
Cu 243.263 165.587 -183.551 1
Cu 244.092 164.416 -183.551 1
Cu 244.921 163.245 -183.551 1
Cu 245.751 162.075 -183.551 1
Cu 246.58 160.904 -183.551 1
Cu 247.409 159.733 -183.551 1
Cu 248.238 158.563 -183.551 1
Cu 249.067 157.392 -183.551 1
Cu 249.896 156.221 -183.551 1
Cu 250.726 155.051 -183.551 1
Cu 251.555 153.88 -183.551 1
Cu 252.384 152.709 -183.551 1
Cu 253.213 151.539 -183.551 1
Cu 254.042 150.368 -183.551 1
Cu 254.871 151.539 -183.551 1
Cu 255.701 152.709 -183.551 1
Cu 256.53 153.88 -183.551 1
Cu 257.359 155.051 -183.551 1
Cu 258.188 156.221 -183.551 1
Cu 259.017 157.392 -183.551 1
Cu 259.846 158.563 -183.551 1
Cu 260.676 159.733 -183.551 1
Cu 261.505 160.904 -183.551 1
Cu 262.334 162.075 -183.551 1
Cu 263.163 163.245 -183.551 1
Cu 263.992 164.416 -183.551 1
Cu 264.822 165.587 -183.551 1
Cu 265.651 166.757 -183.551 1
Cu 266.48 167.928 -183.551 1
Cu 267.309 169.099 -183.551 1
Cu 268.138 170.27 -183.551 1
Cu 268.967 171.44 -183.551 1
Cu 269.797 172.611 -183.551 1
Cu 270.626 173.782 -183.551 1
Cu 271.455 174.952 -183.551 1
Cu 272.284 176.123 -183.551 1
Cu 273.113 177.294 -183.551 1
Cu 273.942 178.464 -183.551 1
Cu 274.772 179.635 -183.551 1
Cu 275.089 179.635 -188.58 1
Cu 274.247 180.824 -188.58 1
Cu 273.405 182.012 -188.58 1
Cu 272.563 183.201 -188.58 1
Cu 271.721 184.389 -188.58 1
Cu 270.879 185.578 -188.58 1
Cu 270.038 186.767 -188.58 1
Cu 269.196 187.955 -188.58 1
Cu 268.354 189.144 -188.58 1
Cu 267.512 190.332 -188.58 1
Cu 266.67 191.521 -188.58 1
Cu 265.828 192.71 -188.58 1
Cu 264.986 193.898 -188.58 1
Cu 264.145 195.087 -188.58 1
Cu 263.303 196.275 -188.58 1
Cu 262.461 197.464 -188.58 1
Cu 261.619 198.653 -188.58 1
Cu 260.777 199.841 -188.58 1
Cu 259.935 201.03 -188.58 1
Cu 259.093 202.218 -188.58 1
Cu 258.252 203.407 -188.58 1
Cu 257.41 204.595 -188.58 1
Cu 256.568 205.784 -188.58 1
Cu 255.726 206.973 -188.58 1
Cu 254.884 208.161 -188.58 1
Cu 254.042 209.35 -188.58 1
Cu 253.2 208.161 -188.58 1
Cu 252.359 206.973 -188.58 1
Cu 251.517 205.784 -188.58 1
Cu 250.675 204.595 -188.58 1
Cu 249.833 203.407 -188.58 1
Cu 248.991 202.218 -188.58 1
Cu 248.149 201.03 -188.58 1
Cu 247.307 199.841 -188.58 1
Cu 246.466 198.653 -188.58 1
Cu 245.624 197.464 -188.58 1
Cu 244.782 196.275 -188.58 1
Cu 243.94 195.087 -188.58 1
Cu 243.098 193.898 -188.58 1
Cu 242.256 192.71 -188.58 1
Cu 241.414 191.521 -188.58 1
Cu 240.572 190.332 -188.58 1
Cu 239.731 189.144 -188.58 1
Cu 238.889 187.955 -188.58 1
Cu 238.047 186.767 -188.58 1
Cu 237.205 185.578 -188.58 1
Cu 236.363 184.389 -188.58 1
Cu 235.521 183.201 -188.58 1
Cu 234.679 182.012 -188.58 1
Cu 233.838 180.824 -188.58 1
Cu 232.996 179.635 -188.58 1
Cu 233.838 178.446 -188.58 1
Cu 234.679 177.258 -188.58 1
Cu 235.521 176.069 -188.58 1
Cu 236.363 174.881 -188.58 1
Cu 237.205 173.692 -188.58 1
Cu 238.047 172.503 -188.58 1
Cu 238.889 171.315 -188.58 1
Cu 239.731 170.126 -188.58 1
Cu 240.572 168.938 -188.58 1
Cu 241.414 167.749 -188.58 1
Cu 242.256 166.56 -188.58 1
Cu 243.098 165.372 -188.58 1
Cu 243.94 164.183 -188.58 1
Cu 244.782 162.995 -188.58 1
Cu 245.624 161.806 -188.58 1
Cu 246.466 160.617 -188.58 1
Cu 247.307 159.429 -188.58 1
Cu 248.149 158.24 -188.58 1
Cu 248.991 157.052 -188.58 1
Cu 249.833 155.863 -188.58 1
Cu 250.675 154.675 -188.58 1
Cu 251.517 153.486 -188.58 1
Cu 252.359 152.297 -188.58 1
Cu 253.2 151.109 -188.58 1
Cu 254.042 149.92 -188.58 1
Cu 254.884 151.109 -188.58 1
Cu 255.726 152.297 -188.58 1
Cu 256.568 153.486 -188.58 1
Cu 257.41 154.675 -188.58 1
Cu 258.252 155.863 -188.58 1
Cu 259.093 157.052 -188.58 1
Cu 259.935 158.24 -188.58 1
Cu 260.777 159.429 -188.58 1
Cu 261.619 160.617 -188.58 1
Cu 262.461 161.806 -188.58 1
Cu 263.303 162.995 -188.58 1
Cu 264.145 164.183 -188.58 1
Cu 264.986 165.372 -188.58 1
Cu 265.828 166.56 -188.58 1
Cu 266.67 167.749 -188.58 1
Cu 267.512 168.938 -188.58 1
Cu 268.354 170.126 -188.58 1
Cu 269.196 171.315 -188.58 1
Cu 270.038 172.503 -188.58 1
Cu 270.879 173.692 -188.58 1
Cu 271.721 174.881 -188.58 1
Cu 272.563 176.069 -188.58 1
Cu 273.405 177.258 -188.58 1
Cu 274.247 178.446 -188.58 1
Cu 275.089 179.635 -188.58 1
Cu 275.419 179.635 -193.653 1
Cu 274.564 180.842 -193.653 1
Cu 273.709 182.05 -193.653 1
Cu 272.854 183.257 -193.653 1
Cu 271.999 184.464 -193.653 1
Cu 271.144 185.671 -193.653 1
Cu 270.289 186.879 -193.653 1
Cu 269.434 188.086 -193.653 1
Cu 268.579 189.293 -193.653 1
Cu 267.724 190.5 -193.653 1
Cu 266.869 191.708 -193.653 1
Cu 266.013 192.915 -193.653 1
Cu 265.158 194.122 -193.653 1
Cu 264.303 195.329 -193.653 1
Cu 263.448 196.537 -193.653 1
Cu 262.593 197.744 -193.653 1
Cu 261.738 198.951 -193.653 1
Cu 260.883 200.158 -193.653 1
Cu 260.028 201.366 -193.653 1
Cu 259.173 202.573 -193.653 1
Cu 258.318 203.78 -193.653 1
Cu 257.463 204.988 -193.653 1
Cu 256.608 206.195 -193.653 1
Cu 255.752 207.402 -193.653 1
Cu 254.897 208.609 -193.653 1
Cu 254.042 209.817 -193.653 1
Cu 253.187 208.609 -193.653 1
Cu 252.332 207.402 -193.653 1
Cu 251.477 206.195 -193.653 1
Cu 250.622 204.988 -193.653 1
Cu 249.767 203.78 -193.653 1
Cu 248.912 202.573 -193.653 1
Cu 248.057 201.366 -193.653 1
Cu 247.202 200.158 -193.653 1
Cu 246.347 198.951 -193.653 1
Cu 245.491 197.744 -193.653 1
Cu 244.636 196.537 -193.653 1
Cu 243.781 195.329 -193.653 1
Cu 242.926 194.122 -193.653 1
Cu 242.071 192.915 -193.653 1
Cu 241.216 191.708 -193.653 1
Cu 240.361 190.5 -193.653 1
Cu 239.506 189.293 -193.653 1
Cu 238.651 188.086 -193.653 1
Cu 237.796 186.879 -193.653 1
Cu 236.941 185.671 -193.653 1
Cu 236.086 184.464 -193.653 1
Cu 235.23 183.257 -193.653 1
Cu 234.375 182.05 -193.653 1
Cu 233.52 180.842 -193.653 1
Cu 232.665 179.635 -193.653 1
Cu 233.52 178.428 -193.653 1
Cu 234.375 177.22 -193.653 1
Cu 235.23 176.013 -193.653 1
Cu 236.086 174.806 -193.653 1
Cu 236.941 173.599 -193.653 1
Cu 237.796 172.391 -193.653 1
Cu 238.651 171.184 -193.653 1
Cu 239.506 169.977 -193.653 1
Cu 240.361 168.77 -193.653 1
Cu 241.216 167.562 -193.653 1
Cu 242.071 166.355 -193.653 1
Cu 242.926 165.148 -193.653 1
Cu 243.781 163.941 -193.653 1
Cu 244.636 162.733 -193.653 1
Cu 245.491 161.526 -193.653 1
Cu 246.347 160.319 -193.653 1
Cu 247.202 159.112 -193.653 1
Cu 248.057 157.904 -193.653 1
Cu 248.912 156.697 -193.653 1
Cu 249.767 155.49 -193.653 1
Cu 250.622 154.282 -193.653 1
Cu 251.477 153.075 -193.653 1
Cu 252.332 151.868 -193.653 1
Cu 253.187 150.661 -193.653 1
Cu 254.042 149.453 -193.653 1
Cu 254.897 150.661 -193.653 1
Cu 255.752 151.868 -193.653 1
Cu 256.608 153.075 -193.653 1
Cu 257.463 154.282 -193.653 1
Cu 258.318 155.49 -193.653 1
Cu 259.173 156.697 -193.653 1
Cu 260.028 157.904 -193.653 1
Cu 260.883 159.112 -193.653 1
Cu 261.738 160.319 -193.653 1
Cu 262.593 161.526 -193.653 1
Cu 263.448 162.733 -193.653 1
Cu 264.303 163.941 -193.653 1
Cu 265.158 165.148 -193.653 1
Cu 266.013 166.355 -193.653 1
Cu 266.869 167.562 -193.653 1
Cu 267.724 168.77 -193.653 1
Cu 268.579 169.977 -193.653 1
Cu 269.434 171.184 -193.653 1
Cu 270.289 172.391 -193.653 1
Cu 271.144 173.599 -193.653 1
Cu 271.999 174.806 -193.653 1
Cu 272.854 176.013 -193.653 1
Cu 273.709 177.22 -193.653 1
Cu 274.564 178.428 -193.653 1
Cu 275.419 179.635 -193.653 1
Cu 275.764 179.635 -198.772 1
Cu 274.895 180.862 -198.772 1
Cu 274.026 182.088 -198.772 1
Cu 273.157 183.315 -198.772 1
Cu 272.288 184.542 -198.772 1
Cu 271.419 185.769 -198.772 1
Cu 270.551 186.995 -198.772 1
Cu 269.682 188.222 -198.772 1
Cu 268.813 189.449 -198.772 1
Cu 267.944 190.675 -198.772 1
Cu 267.075 191.902 -198.772 1
Cu 266.206 193.129 -198.772 1
Cu 265.337 194.356 -198.772 1
Cu 264.469 195.582 -198.772 1
Cu 263.6 196.809 -198.772 1
Cu 262.731 198.036 -198.772 1
Cu 261.862 199.262 -198.772 1
Cu 260.993 200.489 -198.772 1
Cu 260.124 201.716 -198.772 1
Cu 259.255 202.943 -198.772 1
Cu 258.387 204.169 -198.772 1
Cu 257.518 205.396 -198.772 1
Cu 256.649 206.623 -198.772 1
Cu 255.78 207.849 -198.772 1
Cu 254.911 209.076 -198.772 1
Cu 254.042 210.303 -198.772 1
Cu 253.173 209.076 -198.772 1
Cu 252.305 207.849 -198.772 1
Cu 251.436 206.623 -198.772 1
Cu 250.567 205.396 -198.772 1
Cu 249.698 204.169 -198.772 1
Cu 248.829 202.943 -198.772 1
Cu 247.96 201.716 -198.772 1
Cu 247.091 200.489 -198.772 1
Cu 246.223 199.262 -198.772 1
Cu 245.354 198.036 -198.772 1
Cu 244.485 196.809 -198.772 1
Cu 243.616 195.582 -198.772 1
Cu 242.747 194.356 -198.772 1
Cu 241.878 193.129 -198.772 1
Cu 241.009 191.902 -198.772 1
Cu 240.14 190.675 -198.772 1
Cu 239.272 189.449 -198.772 1
Cu 238.403 188.222 -198.772 1
Cu 237.534 186.995 -198.772 1
Cu 236.665 185.769 -198.772 1
Cu 235.796 184.542 -198.772 1
Cu 234.927 183.315 -198.772 1
Cu 234.058 182.088 -198.772 1
Cu 233.19 180.862 -198.772 1
Cu 232.321 179.635 -198.772 1
Cu 233.19 178.408 -198.772 1
Cu 234.058 177.182 -198.772 1
Cu 234.927 175.955 -198.772 1
Cu 235.796 174.728 -198.772 1
Cu 236.665 173.501 -198.772 1
Cu 237.534 172.275 -198.772 1
Cu 238.403 171.048 -198.772 1
Cu 239.272 169.821 -198.772 1
Cu 240.14 168.595 -198.772 1
Cu 241.009 167.368 -198.772 1
Cu 241.878 166.141 -198.772 1
Cu 242.747 164.914 -198.772 1
Cu 243.616 163.688 -198.772 1
Cu 244.485 162.461 -198.772 1
Cu 245.354 161.234 -198.772 1
Cu 246.223 160.008 -198.772 1
Cu 247.091 158.781 -198.772 1
Cu 247.96 157.554 -198.772 1
Cu 248.829 156.327 -198.772 1
Cu 249.698 155.101 -198.772 1
Cu 250.567 153.874 -198.772 1
Cu 251.436 152.647 -198.772 1
Cu 252.305 151.421 -198.772 1
Cu 253.173 150.194 -198.772 1
Cu 254.042 148.967 -198.772 1
Cu 254.911 150.194 -198.772 1
Cu 255.78 151.421 -198.772 1
Cu 256.649 152.647 -198.772 1
Cu 257.518 153.874 -198.772 1
Cu 258.387 155.101 -198.772 1
Cu 259.255 156.327 -198.772 1
Cu 260.124 157.554 -198.772 1
Cu 260.993 158.781 -198.772 1
Cu 261.862 160.008 -198.772 1
Cu 262.731 161.234 -198.772 1
Cu 263.6 162.461 -198.772 1
Cu 264.469 163.688 -198.772 1
Cu 265.337 164.914 -198.772 1
Cu 266.206 166.141 -198.772 1
Cu 267.075 167.368 -198.772 1
Cu 267.944 168.595 -198.772 1
Cu 268.813 169.821 -198.772 1
Cu 269.682 171.048 -198.772 1
Cu 270.551 172.275 -198.772 1
Cu 271.419 173.501 -198.772 1
Cu 272.288 174.728 -198.772 1
Cu 273.157 175.955 -198.772 1
Cu 274.026 177.182 -198.772 1
Cu 274.895 178.408 -198.772 1
Cu 275.764 179.635 -198.772 1
Cu 276.123 179.635 -203.934 1
Cu 275.239 180.882 -203.934 1
Cu 274.356 182.129 -203.934 1
Cu 273.473 183.376 -203.934 1
Cu 272.59 184.623 -203.934 1
Cu 271.706 185.87 -203.934 1
Cu 270.823 187.117 -203.934 1
Cu 269.94 188.364 -203.934 1
Cu 269.057 189.611 -203.934 1
Cu 268.174 190.858 -203.934 1
Cu 267.29 192.105 -203.934 1
Cu 266.407 193.352 -203.934 1
Cu 265.524 194.599 -203.934 1
Cu 264.641 195.846 -203.934 1
Cu 263.758 197.093 -203.934 1
Cu 262.874 198.34 -203.934 1
Cu 261.991 199.587 -203.934 1
Cu 261.108 200.834 -203.934 1
Cu 260.225 202.081 -203.934 1
Cu 259.342 203.328 -203.934 1
Cu 258.458 204.575 -203.934 1
Cu 257.575 205.822 -203.934 1
Cu 256.692 207.069 -203.934 1
Cu 255.809 208.316 -203.934 1
Cu 254.925 209.562 -203.934 1
Cu 254.042 210.809 -203.934 1
Cu 253.159 209.562 -203.934 1
Cu 252.276 208.316 -203.934 1
Cu 251.393 207.069 -203.934 1
Cu 250.509 205.822 -203.934 1
Cu 249.626 204.575 -203.934 1
Cu 248.743 203.328 -203.934 1
Cu 247.86 202.081 -203.934 1
Cu 246.977 200.834 -203.934 1
Cu 246.093 199.587 -203.934 1
Cu 245.21 198.34 -203.934 1
Cu 244.327 197.093 -203.934 1
Cu 243.444 195.846 -203.934 1
Cu 242.56 194.599 -203.934 1
Cu 241.677 193.352 -203.934 1
Cu 240.794 192.105 -203.934 1
Cu 239.911 190.858 -203.934 1
Cu 239.028 189.611 -203.934 1
Cu 238.144 188.364 -203.934 1
Cu 237.261 187.117 -203.934 1
Cu 236.378 185.87 -203.934 1
Cu 235.495 184.623 -203.934 1
Cu 234.612 183.376 -203.934 1
Cu 233.728 182.129 -203.934 1
Cu 232.845 180.882 -203.934 1
Cu 231.962 179.635 -203.934 1
Cu 232.845 178.388 -203.934 1
Cu 233.728 177.141 -203.934 1
Cu 234.612 175.894 -203.934 1
Cu 235.495 174.647 -203.934 1
Cu 236.378 173.4 -203.934 1
Cu 237.261 172.153 -203.934 1
Cu 238.144 170.906 -203.934 1
Cu 239.028 169.659 -203.934 1
Cu 239.911 168.412 -203.934 1
Cu 240.794 167.165 -203.934 1
Cu 241.677 165.918 -203.934 1
Cu 242.56 164.671 -203.934 1
Cu 243.444 163.424 -203.934 1
Cu 244.327 162.177 -203.934 1
Cu 245.21 160.93 -203.934 1
Cu 246.093 159.683 -203.934 1
Cu 246.977 158.436 -203.934 1
Cu 247.86 157.189 -203.934 1
Cu 248.743 155.942 -203.934 1
Cu 249.626 154.695 -203.934 1
Cu 250.509 153.448 -203.934 1
Cu 251.393 152.201 -203.934 1
Cu 252.276 150.954 -203.934 1
Cu 253.159 149.708 -203.934 1
Cu 254.042 148.461 -203.934 1
Cu 254.925 149.708 -203.934 1
Cu 255.809 150.954 -203.934 1
Cu 256.692 152.201 -203.934 1
Cu 257.575 153.448 -203.934 1
Cu 258.458 154.695 -203.934 1
Cu 259.342 155.942 -203.934 1
Cu 260.225 157.189 -203.934 1
Cu 261.108 158.436 -203.934 1
Cu 261.991 159.683 -203.934 1
Cu 262.874 160.93 -203.934 1
Cu 263.758 162.177 -203.934 1
Cu 264.641 163.424 -203.934 1
Cu 265.524 164.671 -203.934 1
Cu 266.407 165.918 -203.934 1
Cu 267.29 167.165 -203.934 1
Cu 268.174 168.412 -203.934 1
Cu 269.057 169.659 -203.934 1
Cu 269.94 170.906 -203.934 1
Cu 270.823 172.153 -203.934 1
Cu 271.706 173.4 -203.934 1
Cu 272.59 174.647 -203.934 1
Cu 273.473 175.894 -203.934 1
Cu 274.356 177.141 -203.934 1
Cu 275.239 178.388 -203.934 1
Cu 276.123 179.635 -203.934 1
Cu 276.496 179.635 -209.141 1
Cu 275.598 180.903 -209.141 1
Cu 274.7 182.171 -209.141 1
Cu 273.802 183.439 -209.141 1
Cu 272.904 184.707 -209.141 1
Cu 272.005 185.975 -209.141 1
Cu 271.107 187.243 -209.141 1
Cu 270.209 188.512 -209.141 1
Cu 269.311 189.78 -209.141 1
Cu 268.413 191.048 -209.141 1
Cu 267.515 192.316 -209.141 1
Cu 266.616 193.584 -209.141 1
Cu 265.718 194.852 -209.141 1
Cu 264.82 196.12 -209.141 1
Cu 263.922 197.388 -209.141 1
Cu 263.024 198.656 -209.141 1
Cu 262.126 199.924 -209.141 1
Cu 261.227 201.192 -209.141 1
Cu 260.329 202.46 -209.141 1
Cu 259.431 203.728 -209.141 1
Cu 258.533 204.997 -209.141 1
Cu 257.635 206.265 -209.141 1
Cu 256.737 207.533 -209.141 1
Cu 255.839 208.801 -209.141 1
Cu 254.94 210.069 -209.141 1
Cu 254.042 211.337 -209.141 1
Cu 253.144 210.069 -209.141 1
Cu 252.246 208.801 -209.141 1
Cu 251.348 207.533 -209.141 1
Cu 250.45 206.265 -209.141 1
Cu 249.551 204.997 -209.141 1
Cu 248.653 203.728 -209.141 1
Cu 247.755 202.46 -209.141 1
Cu 246.857 201.192 -209.141 1
Cu 245.959 199.924 -209.141 1
Cu 245.061 198.656 -209.141 1
Cu 244.163 197.388 -209.141 1
Cu 243.264 196.12 -209.141 1
Cu 242.366 194.852 -209.141 1
Cu 241.468 193.584 -209.141 1
Cu 240.57 192.316 -209.141 1
Cu 239.672 191.048 -209.141 1
Cu 238.774 189.78 -209.141 1
Cu 237.875 188.512 -209.141 1
Cu 236.977 187.243 -209.141 1
Cu 236.079 185.975 -209.141 1
Cu 235.181 184.707 -209.141 1
Cu 234.283 183.439 -209.141 1
Cu 233.385 182.171 -209.141 1
Cu 232.487 180.903 -209.141 1
Cu 231.588 179.635 -209.141 1
Cu 232.487 178.367 -209.141 1
Cu 233.385 177.099 -209.141 1
Cu 234.283 175.831 -209.141 1
Cu 235.181 174.563 -209.141 1
Cu 236.079 173.295 -209.141 1
Cu 236.977 172.027 -209.141 1
Cu 237.875 170.758 -209.141 1
Cu 238.774 169.49 -209.141 1
Cu 239.672 168.222 -209.141 1
Cu 240.57 166.954 -209.141 1
Cu 241.468 165.686 -209.141 1
Cu 242.366 164.418 -209.141 1
Cu 243.264 163.15 -209.141 1
Cu 244.163 161.882 -209.141 1
Cu 245.061 160.614 -209.141 1
Cu 245.959 159.346 -209.141 1
Cu 246.857 158.078 -209.141 1
Cu 247.755 156.81 -209.141 1
Cu 248.653 155.542 -209.141 1
Cu 249.551 154.273 -209.141 1
Cu 250.45 153.005 -209.141 1
Cu 251.348 151.737 -209.141 1
Cu 252.246 150.469 -209.141 1
Cu 253.144 149.201 -209.141 1
Cu 254.042 147.933 -209.141 1
Cu 254.94 149.201 -209.141 1
Cu 255.839 150.469 -209.141 1
Cu 256.737 151.737 -209.141 1
Cu 257.635 153.005 -209.141 1
Cu 258.533 154.273 -209.141 1
Cu 259.431 155.542 -209.141 1
Cu 260.329 156.81 -209.141 1
Cu 261.227 158.078 -209.141 1
Cu 262.126 159.346 -209.141 1
Cu 263.024 160.614 -209.141 1
Cu 263.922 161.882 -209.141 1
Cu 264.82 163.15 -209.141 1
Cu 265.718 164.418 -209.141 1
Cu 266.616 165.686 -209.141 1
Cu 267.515 166.954 -209.141 1
Cu 268.413 168.222 -209.141 1
Cu 269.311 169.49 -209.141 1
Cu 270.209 170.758 -209.141 1
Cu 271.107 172.027 -209.141 1
Cu 272.005 173.295 -209.141 1
Cu 272.904 174.563 -209.141 1
Cu 273.802 175.831 -209.141 1
Cu 274.7 177.099 -209.141 1
Cu 275.598 178.367 -209.141 1
Cu 276.496 179.635 -209.141 1
Cu 276.885 179.635 -214.391 1
Cu 275.971 180.925 -214.391 1
Cu 275.058 182.215 -214.391 1
Cu 274.144 183.505 -214.391 1
Cu 273.23 184.795 -214.391 1
Cu 272.317 186.085 -214.391 1
Cu 271.403 187.375 -214.391 1
Cu 270.489 188.665 -214.391 1
Cu 269.575 189.955 -214.391 1
Cu 268.662 191.245 -214.391 1
Cu 267.748 192.535 -214.391 1
Cu 266.834 193.825 -214.391 1
Cu 265.921 195.115 -214.391 1
Cu 265.007 196.406 -214.391 1
Cu 264.093 197.696 -214.391 1
Cu 263.179 198.986 -214.391 1
Cu 262.266 200.276 -214.391 1
Cu 261.352 201.566 -214.391 1
Cu 260.438 202.856 -214.391 1
Cu 259.525 204.146 -214.391 1
Cu 258.611 205.436 -214.391 1
Cu 257.697 206.726 -214.391 1
Cu 256.783 208.016 -214.391 1
Cu 255.87 209.306 -214.391 1
Cu 254.956 210.596 -214.391 1
Cu 254.042 211.886 -214.391 1
Cu 253.129 210.596 -214.391 1
Cu 252.215 209.306 -214.391 1
Cu 251.301 208.016 -214.391 1
Cu 250.387 206.726 -214.391 1
Cu 249.474 205.436 -214.391 1
Cu 248.56 204.146 -214.391 1
Cu 247.646 202.856 -214.391 1
Cu 246.733 201.566 -214.391 1
Cu 245.819 200.276 -214.391 1
Cu 244.905 198.986 -214.391 1
Cu 243.991 197.696 -214.391 1
Cu 243.078 196.406 -214.391 1
Cu 242.164 195.115 -214.391 1
Cu 241.25 193.825 -214.391 1
Cu 240.337 192.535 -214.391 1
Cu 239.423 191.245 -214.391 1
Cu 238.509 189.955 -214.391 1
Cu 237.595 188.665 -214.391 1
Cu 236.682 187.375 -214.391 1
Cu 235.768 186.085 -214.391 1
Cu 234.854 184.795 -214.391 1
Cu 233.941 183.505 -214.391 1
Cu 233.027 182.215 -214.391 1
Cu 232.113 180.925 -214.391 1
Cu 231.199 179.635 -214.391 1
Cu 232.113 178.345 -214.391 1
Cu 233.027 177.055 -214.391 1
Cu 233.941 175.765 -214.391 1
Cu 234.854 174.475 -214.391 1
Cu 235.768 173.185 -214.391 1
Cu 236.682 171.895 -214.391 1
Cu 237.595 170.605 -214.391 1
Cu 238.509 169.315 -214.391 1
Cu 239.423 168.025 -214.391 1
Cu 240.337 166.735 -214.391 1
Cu 241.25 165.445 -214.391 1
Cu 242.164 164.155 -214.391 1
Cu 243.078 162.864 -214.391 1
Cu 243.991 161.574 -214.391 1
Cu 244.905 160.284 -214.391 1
Cu 245.819 158.994 -214.391 1
Cu 246.733 157.704 -214.391 1
Cu 247.646 156.414 -214.391 1
Cu 248.56 155.124 -214.391 1
Cu 249.474 153.834 -214.391 1
Cu 250.387 152.544 -214.391 1
Cu 251.301 151.254 -214.391 1
Cu 252.215 149.964 -214.391 1
Cu 253.129 148.674 -214.391 1
Cu 254.042 147.384 -214.391 1
Cu 254.956 148.674 -214.391 1
Cu 255.87 149.964 -214.391 1
Cu 256.783 151.254 -214.391 1
Cu 257.697 152.544 -214.391 1
Cu 258.611 153.834 -214.391 1
Cu 259.525 155.124 -214.391 1
Cu 260.438 156.414 -214.391 1
Cu 261.352 157.704 -214.391 1
Cu 262.266 158.994 -214.391 1
Cu 263.179 160.284 -214.391 1
Cu 264.093 161.574 -214.391 1
Cu 265.007 162.864 -214.391 1
Cu 265.921 164.155 -214.391 1
Cu 266.834 165.445 -214.391 1
Cu 267.748 166.735 -214.391 1
Cu 268.662 168.025 -214.391 1
Cu 269.575 169.315 -214.391 1
Cu 270.489 170.605 -214.391 1
Cu 271.403 171.895 -214.391 1
Cu 272.317 173.185 -214.391 1
Cu 273.23 174.475 -214.391 1
Cu 274.144 175.765 -214.391 1
Cu 275.058 177.055 -214.391 1
Cu 275.971 178.345 -214.391 1
Cu 276.885 179.635 -214.391 1
Cu 277.29 179.635 -219.685 1
Cu 276.36 180.948 -219.685 1
Cu 275.43 182.261 -219.685 1
Cu 274.5 183.574 -219.685 1
Cu 273.57 184.887 -219.685 1
Cu 272.64 186.2 -219.685 1
Cu 271.71 187.512 -219.685 1
Cu 270.781 188.825 -219.685 1
Cu 269.851 190.138 -219.685 1
Cu 268.921 191.451 -219.685 1
Cu 267.991 192.764 -219.685 1
Cu 267.061 194.077 -219.685 1
Cu 266.131 195.39 -219.685 1
Cu 265.201 196.703 -219.685 1
Cu 264.271 198.016 -219.685 1
Cu 263.341 199.329 -219.685 1
Cu 262.411 200.641 -219.685 1
Cu 261.481 201.954 -219.685 1
Cu 260.552 203.267 -219.685 1
Cu 259.622 204.58 -219.685 1
Cu 258.692 205.893 -219.685 1
Cu 257.762 207.206 -219.685 1
Cu 256.832 208.519 -219.685 1
Cu 255.902 209.832 -219.685 1
Cu 254.972 211.145 -219.685 1
Cu 254.042 212.458 -219.685 1
Cu 253.112 211.145 -219.685 1
Cu 252.182 209.832 -219.685 1
Cu 251.253 208.519 -219.685 1
Cu 250.323 207.206 -219.685 1
Cu 249.393 205.893 -219.685 1
Cu 248.463 204.58 -219.685 1
Cu 247.533 203.267 -219.685 1
Cu 246.603 201.954 -219.685 1
Cu 245.673 200.641 -219.685 1
Cu 244.743 199.329 -219.685 1
Cu 243.813 198.016 -219.685 1
Cu 242.883 196.703 -219.685 1
Cu 241.953 195.39 -219.685 1
Cu 241.024 194.077 -219.685 1
Cu 240.094 192.764 -219.685 1
Cu 239.164 191.451 -219.685 1
Cu 238.234 190.138 -219.685 1
Cu 237.304 188.825 -219.685 1
Cu 236.374 187.512 -219.685 1
Cu 235.444 186.2 -219.685 1
Cu 234.514 184.887 -219.685 1
Cu 233.584 183.574 -219.685 1
Cu 232.654 182.261 -219.685 1
Cu 231.725 180.948 -219.685 1
Cu 230.795 179.635 -219.685 1
Cu 231.725 178.322 -219.685 1
Cu 232.654 177.009 -219.685 1
Cu 233.584 175.696 -219.685 1
Cu 234.514 174.383 -219.685 1
Cu 235.444 173.07 -219.685 1
Cu 236.374 171.758 -219.685 1
Cu 237.304 170.445 -219.685 1
Cu 238.234 169.132 -219.685 1
Cu 239.164 167.819 -219.685 1
Cu 240.094 166.506 -219.685 1
Cu 241.024 165.193 -219.685 1
Cu 241.953 163.88 -219.685 1
Cu 242.883 162.567 -219.685 1
Cu 243.813 161.254 -219.685 1
Cu 244.743 159.941 -219.685 1
Cu 245.673 158.629 -219.685 1
Cu 246.603 157.316 -219.685 1
Cu 247.533 156.003 -219.685 1
Cu 248.463 154.69 -219.685 1
Cu 249.393 153.377 -219.685 1
Cu 250.323 152.064 -219.685 1
Cu 251.253 150.751 -219.685 1
Cu 252.182 149.438 -219.685 1
Cu 253.112 148.125 -219.685 1
Cu 254.042 146.812 -219.685 1
Cu 254.972 148.125 -219.685 1
Cu 255.902 149.438 -219.685 1
Cu 256.832 150.751 -219.685 1
Cu 257.762 152.064 -219.685 1
Cu 258.692 153.377 -219.685 1
Cu 259.622 154.69 -219.685 1
Cu 260.552 156.003 -219.685 1
Cu 261.481 157.316 -219.685 1
Cu 262.411 158.629 -219.685 1
Cu 263.341 159.941 -219.685 1
Cu 264.271 161.254 -219.685 1
Cu 265.201 162.567 -219.685 1
Cu 266.131 163.88 -219.685 1
Cu 267.061 165.193 -219.685 1
Cu 267.991 166.506 -219.685 1
Cu 268.921 167.819 -219.685 1
Cu 269.851 169.132 -219.685 1
Cu 270.781 170.445 -219.685 1
Cu 271.71 171.758 -219.685 1
Cu 272.64 173.07 -219.685 1
Cu 273.57 174.383 -219.685 1
Cu 274.5 175.696 -219.685 1
Cu 275.43 177.009 -219.685 1
Cu 276.36 178.322 -219.685 1
Cu 277.29 179.635 -219.685 1
Cu 277.711 179.635 -225.021 1
Cu 276.764 180.972 -225.021 1
Cu 275.818 182.308 -225.021 1
Cu 274.871 183.645 -225.021 1
Cu 273.924 184.982 -225.021 1
Cu 272.977 186.318 -225.021 1
Cu 272.031 187.655 -225.021 1
Cu 271.084 188.992 -225.021 1
Cu 270.137 190.329 -225.021 1
Cu 269.19 191.665 -225.021 1
Cu 268.244 193.002 -225.021 1
Cu 267.297 194.339 -225.021 1
Cu 266.35 195.675 -225.021 1
Cu 265.403 197.012 -225.021 1
Cu 264.457 198.349 -225.021 1
Cu 263.51 199.685 -225.021 1
Cu 262.563 201.022 -225.021 1
Cu 261.616 202.359 -225.021 1
Cu 260.67 203.695 -225.021 1
Cu 259.723 205.032 -225.021 1
Cu 258.776 206.369 -225.021 1
Cu 257.829 207.706 -225.021 1
Cu 256.883 209.042 -225.021 1
Cu 255.936 210.379 -225.021 1
Cu 254.989 211.716 -225.021 1
Cu 254.042 213.052 -225.021 1
Cu 253.095 211.716 -225.021 1
Cu 252.149 210.379 -225.021 1
Cu 251.202 209.042 -225.021 1
Cu 250.255 207.706 -225.021 1
Cu 249.308 206.369 -225.021 1
Cu 248.362 205.032 -225.021 1
Cu 247.415 203.695 -225.021 1
Cu 246.468 202.359 -225.021 1
Cu 245.521 201.022 -225.021 1
Cu 244.575 199.685 -225.021 1
Cu 243.628 198.349 -225.021 1
Cu 242.681 197.012 -225.021 1
Cu 241.734 195.675 -225.021 1
Cu 240.788 194.339 -225.021 1
Cu 239.841 193.002 -225.021 1
Cu 238.894 191.665 -225.021 1
Cu 237.947 190.329 -225.021 1
Cu 237.001 188.992 -225.021 1
Cu 236.054 187.655 -225.021 1
Cu 235.107 186.318 -225.021 1
Cu 234.16 184.982 -225.021 1
Cu 233.214 183.645 -225.021 1
Cu 232.267 182.308 -225.021 1
Cu 231.32 180.972 -225.021 1
Cu 230.373 179.635 -225.021 1
Cu 231.32 178.298 -225.021 1
Cu 232.267 176.962 -225.021 1
Cu 233.214 175.625 -225.021 1
Cu 234.16 174.288 -225.021 1
Cu 235.107 172.952 -225.021 1
Cu 236.054 171.615 -225.021 1
Cu 237.001 170.278 -225.021 1
Cu 237.947 168.941 -225.021 1
Cu 238.894 167.605 -225.021 1
Cu 239.841 166.268 -225.021 1
Cu 240.788 164.931 -225.021 1
Cu 241.734 163.595 -225.021 1
Cu 242.681 162.258 -225.021 1
Cu 243.628 160.921 -225.021 1
Cu 244.575 159.585 -225.021 1
Cu 245.521 158.248 -225.021 1
Cu 246.468 156.911 -225.021 1
Cu 247.415 155.575 -225.021 1
Cu 248.362 154.238 -225.021 1
Cu 249.308 152.901 -225.021 1
Cu 250.255 151.564 -225.021 1
Cu 251.202 150.228 -225.021 1
Cu 252.149 148.891 -225.021 1
Cu 253.095 147.554 -225.021 1
Cu 254.042 146.218 -225.021 1
Cu 254.989 147.554 -225.021 1
Cu 255.936 148.891 -225.021 1
Cu 256.883 150.228 -225.021 1
Cu 257.829 151.564 -225.021 1
Cu 258.776 152.901 -225.021 1
Cu 259.723 154.238 -225.021 1
Cu 260.67 155.575 -225.021 1
Cu 261.616 156.911 -225.021 1
Cu 262.563 158.248 -225.021 1
Cu 263.51 159.585 -225.021 1
Cu 264.457 160.921 -225.021 1
Cu 265.403 162.258 -225.021 1
Cu 266.35 163.595 -225.021 1
Cu 267.297 164.931 -225.021 1
Cu 268.244 166.268 -225.021 1
Cu 269.19 167.605 -225.021 1
Cu 270.137 168.941 -225.021 1
Cu 271.084 170.278 -225.021 1
Cu 272.031 171.615 -225.021 1
Cu 272.977 172.952 -225.021 1
Cu 273.924 174.288 -225.021 1
Cu 274.871 175.625 -225.021 1
Cu 275.818 176.962 -225.021 1
Cu 276.764 178.298 -225.021 1
Cu 277.711 179.635 -225.021 1
Cu 278.149 179.635 -230.4 1
Cu 277.185 180.996 -230.4 1
Cu 276.221 182.358 -230.4 1
Cu 275.257 183.719 -230.4 1
Cu 274.292 185.081 -230.4 1
Cu 273.328 186.442 -230.4 1
Cu 272.364 187.804 -230.4 1
Cu 271.399 189.165 -230.4 1
Cu 270.435 190.527 -230.4 1
Cu 269.471 191.888 -230.4 1
Cu 268.507 193.249 -230.4 1
Cu 267.542 194.611 -230.4 1
Cu 266.578 195.972 -230.4 1
Cu 265.614 197.334 -230.4 1
Cu 264.649 198.695 -230.4 1
Cu 263.685 200.057 -230.4 1
Cu 262.721 201.418 -230.4 1
Cu 261.757 202.78 -230.4 1
Cu 260.792 204.141 -230.4 1
Cu 259.828 205.502 -230.4 1
Cu 258.864 206.864 -230.4 1
Cu 257.899 208.225 -230.4 1
Cu 256.935 209.587 -230.4 1
Cu 255.971 210.948 -230.4 1
Cu 255.007 212.31 -230.4 1
Cu 254.042 213.671 -230.4 1
Cu 253.078 212.31 -230.4 1
Cu 252.114 210.948 -230.4 1
Cu 251.149 209.587 -230.4 1
Cu 250.185 208.225 -230.4 1
Cu 249.221 206.864 -230.4 1
Cu 248.257 205.502 -230.4 1
Cu 247.292 204.141 -230.4 1
Cu 246.328 202.78 -230.4 1
Cu 245.364 201.418 -230.4 1
Cu 244.399 200.057 -230.4 1
Cu 243.435 198.695 -230.4 1
Cu 242.471 197.334 -230.4 1
Cu 241.507 195.972 -230.4 1
Cu 240.542 194.611 -230.4 1
Cu 239.578 193.249 -230.4 1
Cu 238.614 191.888 -230.4 1
Cu 237.649 190.527 -230.4 1
Cu 236.685 189.165 -230.4 1
Cu 235.721 187.804 -230.4 1
Cu 234.757 186.442 -230.4 1
Cu 233.792 185.081 -230.4 1
Cu 232.828 183.719 -230.4 1
Cu 231.864 182.358 -230.4 1
Cu 230.899 180.996 -230.4 1
Cu 229.935 179.635 -230.4 1
Cu 230.899 178.274 -230.4 1
Cu 231.864 176.912 -230.4 1
Cu 232.828 175.551 -230.4 1
Cu 233.792 174.189 -230.4 1
Cu 234.757 172.828 -230.4 1
Cu 235.721 171.466 -230.4 1
Cu 236.685 170.105 -230.4 1
Cu 237.649 168.743 -230.4 1
Cu 238.614 167.382 -230.4 1
Cu 239.578 166.021 -230.4 1
Cu 240.542 164.659 -230.4 1
Cu 241.507 163.298 -230.4 1
Cu 242.471 161.936 -230.4 1
Cu 243.435 160.575 -230.4 1
Cu 244.399 159.213 -230.4 1
Cu 245.364 157.852 -230.4 1
Cu 246.328 156.49 -230.4 1
Cu 247.292 155.129 -230.4 1
Cu 248.257 153.768 -230.4 1
Cu 249.221 152.406 -230.4 1
Cu 250.185 151.045 -230.4 1
Cu 251.149 149.683 -230.4 1
Cu 252.114 148.322 -230.4 1
Cu 253.078 146.96 -230.4 1
Cu 254.042 145.599 -230.4 1
Cu 255.007 146.96 -230.4 1
Cu 255.971 148.322 -230.4 1
Cu 256.935 149.683 -230.4 1
Cu 257.899 151.045 -230.4 1
Cu 258.864 152.406 -230.4 1
Cu 259.828 153.768 -230.4 1
Cu 260.792 155.129 -230.4 1
Cu 261.757 156.49 -230.4 1
Cu 262.721 157.852 -230.4 1
Cu 263.685 159.213 -230.4 1
Cu 264.649 160.575 -230.4 1
Cu 265.614 161.936 -230.4 1
Cu 266.578 163.298 -230.4 1
Cu 267.542 164.659 -230.4 1
Cu 268.507 166.021 -230.4 1
Cu 269.471 167.382 -230.4 1
Cu 270.435 168.743 -230.4 1
Cu 271.399 170.105 -230.4 1
Cu 272.364 171.466 -230.4 1
Cu 273.328 172.828 -230.4 1
Cu 274.292 174.189 -230.4 1
Cu 275.257 175.551 -230.4 1
Cu 276.221 176.912 -230.4 1
Cu 277.185 178.274 -230.4 1
Cu 278.149 179.635 -230.4 1
Cu 278.605 179.635 -235.821 1
Cu 277.623 181.022 -235.821 1
Cu 276.64 182.409 -235.821 1
Cu 275.658 183.797 -235.821 1
Cu 274.675 185.184 -235.821 1
Cu 273.693 186.571 -235.821 1
Cu 272.71 187.958 -235.821 1
Cu 271.728 189.345 -235.821 1
Cu 270.745 190.733 -235.821 1
Cu 269.763 192.12 -235.821 1
Cu 268.78 193.507 -235.821 1
Cu 267.798 194.894 -235.821 1
Cu 266.815 196.281 -235.821 1
Cu 265.833 197.669 -235.821 1
Cu 264.85 199.056 -235.821 1
Cu 263.868 200.443 -235.821 1
Cu 262.885 201.83 -235.821 1
Cu 261.902 203.217 -235.821 1
Cu 260.92 204.605 -235.821 1
Cu 259.937 205.992 -235.821 1
Cu 258.955 207.379 -235.821 1
Cu 257.972 208.766 -235.821 1
Cu 256.99 210.153 -235.821 1
Cu 256.007 211.541 -235.821 1
Cu 255.025 212.928 -235.821 1
Cu 254.042 214.315 -235.821 1
Cu 253.06 212.928 -235.821 1
Cu 252.077 211.541 -235.821 1
Cu 251.095 210.153 -235.821 1
Cu 250.112 208.766 -235.821 1
Cu 249.13 207.379 -235.821 1
Cu 248.147 205.992 -235.821 1
Cu 247.165 204.605 -235.821 1
Cu 246.182 203.217 -235.821 1
Cu 245.2 201.83 -235.821 1
Cu 244.217 200.443 -235.821 1
Cu 243.234 199.056 -235.821 1
Cu 242.252 197.669 -235.821 1
Cu 241.269 196.281 -235.821 1
Cu 240.287 194.894 -235.821 1
Cu 239.304 193.507 -235.821 1
Cu 238.322 192.12 -235.821 1
Cu 237.339 190.733 -235.821 1
Cu 236.357 189.345 -235.821 1
Cu 235.374 187.958 -235.821 1
Cu 234.392 186.571 -235.821 1
Cu 233.409 185.184 -235.821 1
Cu 232.427 183.797 -235.821 1
Cu 231.444 182.409 -235.821 1
Cu 230.462 181.022 -235.821 1
Cu 229.479 179.635 -235.821 1
Cu 230.462 178.248 -235.821 1
Cu 231.444 176.861 -235.821 1
Cu 232.427 175.473 -235.821 1
Cu 233.409 174.086 -235.821 1
Cu 234.392 172.699 -235.821 1
Cu 235.374 171.312 -235.821 1
Cu 236.357 169.925 -235.821 1
Cu 237.339 168.537 -235.821 1
Cu 238.322 167.15 -235.821 1
Cu 239.304 165.763 -235.821 1
Cu 240.287 164.376 -235.821 1
Cu 241.269 162.989 -235.821 1
Cu 242.252 161.601 -235.821 1
Cu 243.234 160.214 -235.821 1
Cu 244.217 158.827 -235.821 1
Cu 245.2 157.44 -235.821 1
Cu 246.182 156.053 -235.821 1
Cu 247.165 154.665 -235.821 1
Cu 248.147 153.278 -235.821 1
Cu 249.13 151.891 -235.821 1
Cu 250.112 150.504 -235.821 1
Cu 251.095 149.117 -235.821 1
Cu 252.077 147.729 -235.821 1
Cu 253.06 146.342 -235.821 1
Cu 254.042 144.955 -235.821 1
Cu 255.025 146.342 -235.821 1
Cu 256.007 147.729 -235.821 1
Cu 256.99 149.117 -235.821 1
Cu 257.972 150.504 -235.821 1
Cu 258.955 151.891 -235.821 1
Cu 259.937 153.278 -235.821 1
Cu 260.92 154.665 -235.821 1
Cu 261.902 156.053 -235.821 1
Cu 262.885 157.44 -235.821 1
Cu 263.868 158.827 -235.821 1
Cu 264.85 160.214 -235.821 1
Cu 265.833 161.601 -235.821 1
Cu 266.815 162.989 -235.821 1
Cu 267.798 164.376 -235.821 1
Cu 268.78 165.763 -235.821 1
Cu 269.763 167.15 -235.821 1
Cu 270.745 168.537 -235.821 1
Cu 271.728 169.925 -235.821 1
Cu 272.71 171.312 -235.821 1
Cu 273.693 172.699 -235.821 1
Cu 274.675 174.086 -235.821 1
Cu 275.658 175.473 -235.821 1
Cu 276.64 176.861 -235.821 1
Cu 277.623 178.248 -235.821 1
Cu 278.605 179.635 -235.821 1
Cu 279.08 179.635 -241.284 1
Cu 278.078 181.049 -241.284 1
Cu 277.077 182.463 -241.284 1
Cu 276.075 183.877 -241.284 1
Cu 275.074 185.291 -241.284 1
Cu 274.072 186.705 -241.284 1
Cu 273.071 188.119 -241.284 1
Cu 272.069 189.533 -241.284 1
Cu 271.068 190.947 -241.284 1
Cu 270.066 192.361 -241.284 1
Cu 269.065 193.775 -241.284 1
Cu 268.063 195.189 -241.284 1
Cu 267.062 196.603 -241.284 1
Cu 266.06 198.017 -241.284 1
Cu 265.059 199.431 -241.284 1
Cu 264.057 200.845 -241.284 1
Cu 263.056 202.259 -241.284 1
Cu 262.054 203.673 -241.284 1
Cu 261.053 205.087 -241.284 1
Cu 260.051 206.501 -241.284 1
Cu 259.05 207.915 -241.284 1
Cu 258.048 209.329 -241.284 1
Cu 257.047 210.743 -241.284 1
Cu 256.045 212.157 -241.284 1
Cu 255.044 213.571 -241.284 1
Cu 254.042 214.985 -241.284 1
Cu 253.041 213.571 -241.284 1
Cu 252.039 212.157 -241.284 1
Cu 251.038 210.743 -241.284 1
Cu 250.036 209.329 -241.284 1
Cu 249.035 207.915 -241.284 1
Cu 248.033 206.501 -241.284 1
Cu 247.032 205.087 -241.284 1
Cu 246.03 203.673 -241.284 1
Cu 245.029 202.259 -241.284 1
Cu 244.027 200.845 -241.284 1
Cu 243.026 199.431 -241.284 1
Cu 242.024 198.017 -241.284 1
Cu 241.023 196.603 -241.284 1
Cu 240.021 195.189 -241.284 1
Cu 239.02 193.775 -241.284 1
Cu 238.018 192.361 -241.284 1
Cu 237.017 190.947 -241.284 1
Cu 236.015 189.533 -241.284 1
Cu 235.014 188.119 -241.284 1
Cu 234.012 186.705 -241.284 1
Cu 233.011 185.291 -241.284 1
Cu 232.009 183.877 -241.284 1
Cu 231.008 182.463 -241.284 1
Cu 230.006 181.049 -241.284 1
Cu 229.005 179.635 -241.284 1
Cu 230.006 178.221 -241.284 1
Cu 231.008 176.807 -241.284 1
Cu 232.009 175.393 -241.284 1
Cu 233.011 173.979 -241.284 1
Cu 234.012 172.565 -241.284 1
Cu 235.014 171.151 -241.284 1
Cu 236.015 169.737 -241.284 1
Cu 237.017 168.323 -241.284 1
Cu 238.018 166.909 -241.284 1
Cu 239.02 165.495 -241.284 1
Cu 240.021 164.081 -241.284 1
Cu 241.023 162.667 -241.284 1
Cu 242.024 161.253 -241.284 1
Cu 243.026 159.839 -241.284 1
Cu 244.027 158.425 -241.284 1
Cu 245.029 157.011 -241.284 1
Cu 246.03 155.597 -241.284 1
Cu 247.032 154.183 -241.284 1
Cu 248.033 152.769 -241.284 1
Cu 249.035 151.355 -241.284 1
Cu 250.036 149.941 -241.284 1
Cu 251.038 148.527 -241.284 1
Cu 252.039 147.113 -241.284 1
Cu 253.041 145.699 -241.284 1
Cu 254.042 144.285 -241.284 1
Cu 255.044 145.699 -241.284 1
Cu 256.045 147.113 -241.284 1
Cu 257.047 148.527 -241.284 1
Cu 258.048 149.941 -241.284 1
Cu 259.05 151.355 -241.284 1
Cu 260.051 152.769 -241.284 1
Cu 261.053 154.183 -241.284 1
Cu 262.054 155.597 -241.284 1
Cu 263.056 157.011 -241.284 1
Cu 264.057 158.425 -241.284 1
Cu 265.059 159.839 -241.284 1
Cu 266.06 161.253 -241.284 1
Cu 267.062 162.667 -241.284 1
Cu 268.063 164.081 -241.284 1
Cu 269.065 165.495 -241.284 1
Cu 270.066 166.909 -241.284 1
Cu 271.068 168.323 -241.284 1
Cu 272.069 169.737 -241.284 1
Cu 273.071 171.151 -241.284 1
Cu 274.072 172.565 -241.284 1
Cu 275.074 173.979 -241.284 1
Cu 276.075 175.393 -241.284 1
Cu 277.077 176.807 -241.284 1
Cu 278.078 178.221 -241.284 1
Cu 279.08 179.635 -241.284 1
Cu 279.573 179.635 -246.788 1
Cu 278.552 181.077 -246.788 1
Cu 277.531 182.519 -246.788 1
Cu 276.51 183.961 -246.788 1
Cu 275.488 185.402 -246.788 1
Cu 274.467 186.844 -246.788 1
Cu 273.446 188.286 -246.788 1
Cu 272.425 189.728 -246.788 1
Cu 271.403 191.17 -246.788 1
Cu 270.382 192.612 -246.788 1
Cu 269.361 194.054 -246.788 1
Cu 268.34 195.495 -246.788 1
Cu 267.318 196.937 -246.788 1
Cu 266.297 198.379 -246.788 1
Cu 265.276 199.821 -246.788 1
Cu 264.255 201.263 -246.788 1
Cu 263.233 202.705 -246.788 1
Cu 262.212 204.147 -246.788 1
Cu 261.191 205.588 -246.788 1
Cu 260.17 207.03 -246.788 1
Cu 259.148 208.472 -246.788 1
Cu 258.127 209.914 -246.788 1
Cu 257.106 211.356 -246.788 1
Cu 256.085 212.798 -246.788 1
Cu 255.063 214.24 -246.788 1
Cu 254.042 215.681 -246.788 1
Cu 253.021 214.24 -246.788 1
Cu 252 212.798 -246.788 1
Cu 250.979 211.356 -246.788 1
Cu 249.957 209.914 -246.788 1
Cu 248.936 208.472 -246.788 1
Cu 247.915 207.03 -246.788 1
Cu 246.894 205.588 -246.788 1
Cu 245.872 204.147 -246.788 1
Cu 244.851 202.705 -246.788 1
Cu 243.83 201.263 -246.788 1
Cu 242.809 199.821 -246.788 1
Cu 241.787 198.379 -246.788 1
Cu 240.766 196.937 -246.788 1
Cu 239.745 195.495 -246.788 1
Cu 238.724 194.054 -246.788 1
Cu 237.702 192.612 -246.788 1
Cu 236.681 191.17 -246.788 1
Cu 235.66 189.728 -246.788 1
Cu 234.639 188.286 -246.788 1
Cu 233.617 186.844 -246.788 1
Cu 232.596 185.402 -246.788 1
Cu 231.575 183.961 -246.788 1
Cu 230.554 182.519 -246.788 1
Cu 229.532 181.077 -246.788 1
Cu 228.511 179.635 -246.788 1
Cu 229.532 178.193 -246.788 1
Cu 230.554 176.751 -246.788 1
Cu 231.575 175.309 -246.788 1
Cu 232.596 173.868 -246.788 1
Cu 233.617 172.426 -246.788 1
Cu 234.639 170.984 -246.788 1
Cu 235.66 169.542 -246.788 1
Cu 236.681 168.1 -246.788 1
Cu 237.702 166.658 -246.788 1
Cu 238.724 165.216 -246.788 1
Cu 239.745 163.775 -246.788 1
Cu 240.766 162.333 -246.788 1
Cu 241.787 160.891 -246.788 1
Cu 242.809 159.449 -246.788 1
Cu 243.83 158.007 -246.788 1
Cu 244.851 156.565 -246.788 1
Cu 245.872 155.123 -246.788 1
Cu 246.894 153.682 -246.788 1
Cu 247.915 152.24 -246.788 1
Cu 248.936 150.798 -246.788 1
Cu 249.957 149.356 -246.788 1
Cu 250.979 147.914 -246.788 1
Cu 252 146.472 -246.788 1
Cu 253.021 145.03 -246.788 1
Cu 254.042 143.589 -246.788 1
Cu 255.063 145.03 -246.788 1
Cu 256.085 146.472 -246.788 1
Cu 257.106 147.914 -246.788 1
Cu 258.127 149.356 -246.788 1
Cu 259.148 150.798 -246.788 1
Cu 260.17 152.24 -246.788 1
Cu 261.191 153.682 -246.788 1
Cu 262.212 155.123 -246.788 1
Cu 263.233 156.565 -246.788 1
Cu 264.255 158.007 -246.788 1
Cu 265.276 159.449 -246.788 1
Cu 266.297 160.891 -246.788 1
Cu 267.318 162.333 -246.788 1
Cu 268.34 163.775 -246.788 1
Cu 269.361 165.216 -246.788 1
Cu 270.382 166.658 -246.788 1
Cu 271.403 168.1 -246.788 1
Cu 272.425 169.542 -246.788 1
Cu 273.446 170.984 -246.788 1
Cu 274.467 172.426 -246.788 1
Cu 275.488 173.868 -246.788 1
Cu 276.51 175.309 -246.788 1
Cu 277.531 176.751 -246.788 1
Cu 278.552 178.193 -246.788 1
Cu 279.573 179.635 -246.788 1
Cu 280.087 179.635 -252.334 1
Cu 279.045 181.106 -252.334 1
Cu 278.003 182.577 -252.334 1
Cu 276.961 184.048 -252.334 1
Cu 275.92 185.518 -252.334 1
Cu 274.878 186.989 -252.334 1
Cu 273.836 188.46 -252.334 1
Cu 272.794 189.931 -252.334 1
Cu 271.752 191.402 -252.334 1
Cu 270.711 192.873 -252.334 1
Cu 269.669 194.343 -252.334 1
Cu 268.627 195.814 -252.334 1
Cu 267.585 197.285 -252.334 1
Cu 266.544 198.756 -252.334 1
Cu 265.502 200.227 -252.334 1
Cu 264.46 201.698 -252.334 1
Cu 263.418 203.169 -252.334 1
Cu 262.376 204.639 -252.334 1
Cu 261.335 206.11 -252.334 1
Cu 260.293 207.581 -252.334 1
Cu 259.251 209.052 -252.334 1
Cu 258.209 210.523 -252.334 1
Cu 257.168 211.994 -252.334 1
Cu 256.126 213.464 -252.334 1
Cu 255.084 214.935 -252.334 1
Cu 254.042 216.406 -252.334 1
Cu 253 214.935 -252.334 1
Cu 251.959 213.464 -252.334 1
Cu 250.917 211.994 -252.334 1
Cu 249.875 210.523 -252.334 1
Cu 248.833 209.052 -252.334 1
Cu 247.792 207.581 -252.334 1
Cu 246.75 206.11 -252.334 1
Cu 245.708 204.639 -252.334 1
Cu 244.666 203.169 -252.334 1
Cu 243.625 201.698 -252.334 1
Cu 242.583 200.227 -252.334 1
Cu 241.541 198.756 -252.334 1
Cu 240.499 197.285 -252.334 1
Cu 239.457 195.814 -252.334 1
Cu 238.416 194.343 -252.334 1
Cu 237.374 192.873 -252.334 1
Cu 236.332 191.402 -252.334 1
Cu 235.29 189.931 -252.334 1
Cu 234.249 188.46 -252.334 1
Cu 233.207 186.989 -252.334 1
Cu 232.165 185.518 -252.334 1
Cu 231.123 184.048 -252.334 1
Cu 230.081 182.577 -252.334 1
Cu 229.04 181.106 -252.334 1
Cu 227.998 179.635 -252.334 1
Cu 229.04 178.164 -252.334 1
Cu 230.081 176.693 -252.334 1
Cu 231.123 175.222 -252.334 1
Cu 232.165 173.752 -252.334 1
Cu 233.207 172.281 -252.334 1
Cu 234.249 170.81 -252.334 1
Cu 235.29 169.339 -252.334 1
Cu 236.332 167.868 -252.334 1
Cu 237.374 166.397 -252.334 1
Cu 238.416 164.927 -252.334 1
Cu 239.457 163.456 -252.334 1
Cu 240.499 161.985 -252.334 1
Cu 241.541 160.514 -252.334 1
Cu 242.583 159.043 -252.334 1
Cu 243.625 157.572 -252.334 1
Cu 244.666 156.101 -252.334 1
Cu 245.708 154.631 -252.334 1
Cu 246.75 153.16 -252.334 1
Cu 247.792 151.689 -252.334 1
Cu 248.833 150.218 -252.334 1
Cu 249.875 148.747 -252.334 1
Cu 250.917 147.276 -252.334 1
Cu 251.959 145.806 -252.334 1
Cu 253 144.335 -252.334 1
Cu 254.042 142.864 -252.334 1
Cu 255.084 144.335 -252.334 1
Cu 256.126 145.806 -252.334 1
Cu 257.168 147.276 -252.334 1
Cu 258.209 148.747 -252.334 1
Cu 259.251 150.218 -252.334 1
Cu 260.293 151.689 -252.334 1
Cu 261.335 153.16 -252.334 1
Cu 262.376 154.631 -252.334 1
Cu 263.418 156.101 -252.334 1
Cu 264.46 157.572 -252.334 1
Cu 265.502 159.043 -252.334 1
Cu 266.544 160.514 -252.334 1
Cu 267.585 161.985 -252.334 1
Cu 268.627 163.456 -252.334 1
Cu 269.669 164.927 -252.334 1
Cu 270.711 166.397 -252.334 1
Cu 271.752 167.868 -252.334 1
Cu 272.794 169.339 -252.334 1
Cu 273.836 170.81 -252.334 1
Cu 274.878 172.281 -252.334 1
Cu 275.92 173.752 -252.334 1
Cu 276.961 175.222 -252.334 1
Cu 278.003 176.693 -252.334 1
Cu 279.045 178.164 -252.334 1
Cu 280.087 179.635 -252.334 1
Cu 280.621 179.635 -257.921 1
Cu 279.558 181.136 -257.921 1
Cu 278.494 182.637 -257.921 1
Cu 277.431 184.138 -257.921 1
Cu 276.368 185.639 -257.921 1
Cu 275.305 187.14 -257.921 1
Cu 274.242 188.641 -257.921 1
Cu 273.179 190.142 -257.921 1
Cu 272.116 191.643 -257.921 1
Cu 271.052 193.144 -257.921 1
Cu 269.989 194.645 -257.921 1
Cu 268.926 196.146 -257.921 1
Cu 267.863 197.647 -257.921 1
Cu 266.8 199.148 -257.921 1
Cu 265.737 200.649 -257.921 1
Cu 264.674 202.15 -257.921 1
Cu 263.61 203.651 -257.921 1
Cu 262.547 205.152 -257.921 1
Cu 261.484 206.653 -257.921 1
Cu 260.421 208.154 -257.921 1
Cu 259.358 209.655 -257.921 1
Cu 258.295 211.156 -257.921 1
Cu 257.232 212.657 -257.921 1
Cu 256.169 214.158 -257.921 1
Cu 255.105 215.659 -257.921 1
Cu 254.042 217.16 -257.921 1
Cu 252.979 215.659 -257.921 1
Cu 251.916 214.158 -257.921 1
Cu 250.853 212.657 -257.921 1
Cu 249.79 211.156 -257.921 1
Cu 248.727 209.655 -257.921 1
Cu 247.663 208.154 -257.921 1
Cu 246.6 206.653 -257.921 1
Cu 245.537 205.152 -257.921 1
Cu 244.474 203.651 -257.921 1
Cu 243.411 202.15 -257.921 1
Cu 242.348 200.649 -257.921 1
Cu 241.285 199.148 -257.921 1
Cu 240.221 197.647 -257.921 1
Cu 239.158 196.146 -257.921 1
Cu 238.095 194.645 -257.921 1
Cu 237.032 193.144 -257.921 1
Cu 235.969 191.643 -257.921 1
Cu 234.906 190.142 -257.921 1
Cu 233.843 188.641 -257.921 1
Cu 232.78 187.14 -257.921 1
Cu 231.716 185.639 -257.921 1
Cu 230.653 184.138 -257.921 1
Cu 229.59 182.637 -257.921 1
Cu 228.527 181.136 -257.921 1
Cu 227.464 179.635 -257.921 1
Cu 228.527 178.134 -257.921 1
Cu 229.59 176.633 -257.921 1
Cu 230.653 175.132 -257.921 1
Cu 231.716 173.631 -257.921 1
Cu 232.78 172.13 -257.921 1
Cu 233.843 170.629 -257.921 1
Cu 234.906 169.128 -257.921 1
Cu 235.969 167.627 -257.921 1
Cu 237.032 166.126 -257.921 1
Cu 238.095 164.625 -257.921 1
Cu 239.158 163.124 -257.921 1
Cu 240.221 161.623 -257.921 1
Cu 241.285 160.122 -257.921 1
Cu 242.348 158.621 -257.921 1
Cu 243.411 157.12 -257.921 1
Cu 244.474 155.619 -257.921 1
Cu 245.537 154.118 -257.921 1
Cu 246.6 152.617 -257.921 1
Cu 247.663 151.116 -257.921 1
Cu 248.727 149.615 -257.921 1
Cu 249.79 148.114 -257.921 1
Cu 250.853 146.613 -257.921 1
Cu 251.916 145.112 -257.921 1
Cu 252.979 143.611 -257.921 1
Cu 254.042 142.11 -257.921 1
Cu 255.105 143.611 -257.921 1
Cu 256.169 145.112 -257.921 1
Cu 257.232 146.613 -257.921 1
Cu 258.295 148.114 -257.921 1
Cu 259.358 149.615 -257.921 1
Cu 260.421 151.116 -257.921 1
Cu 261.484 152.617 -257.921 1
Cu 262.547 154.118 -257.921 1
Cu 263.61 155.619 -257.921 1
Cu 264.674 157.12 -257.921 1
Cu 265.737 158.621 -257.921 1
Cu 266.8 160.122 -257.921 1
Cu 267.863 161.623 -257.921 1
Cu 268.926 163.124 -257.921 1
Cu 269.989 164.625 -257.921 1
Cu 271.052 166.126 -257.921 1
Cu 272.116 167.627 -257.921 1
Cu 273.179 169.128 -257.921 1
Cu 274.242 170.629 -257.921 1
Cu 275.305 172.13 -257.921 1
Cu 276.368 173.631 -257.921 1
Cu 277.431 175.132 -257.921 1
Cu 278.494 176.633 -257.921 1
Cu 279.558 178.134 -257.921 1
Cu 280.621 179.635 -257.921 1
Cu 281.176 179.635 -263.548 1
Cu 280.091 181.167 -263.548 1
Cu 279.006 182.7 -263.548 1
Cu 277.92 184.232 -263.548 1
Cu 276.835 185.765 -263.548 1
Cu 275.749 187.297 -263.548 1
Cu 274.664 188.829 -263.548 1
Cu 273.579 190.362 -263.548 1
Cu 272.493 191.894 -263.548 1
Cu 271.408 193.426 -263.548 1
Cu 270.323 194.959 -263.548 1
Cu 269.237 196.491 -263.548 1
Cu 268.152 198.024 -263.548 1
Cu 267.067 199.556 -263.548 1
Cu 265.981 201.088 -263.548 1
Cu 264.896 202.621 -263.548 1
Cu 263.811 204.153 -263.548 1
Cu 262.725 205.686 -263.548 1
Cu 261.64 207.218 -263.548 1
Cu 260.554 208.75 -263.548 1
Cu 259.469 210.283 -263.548 1
Cu 258.384 211.815 -263.548 1
Cu 257.298 213.348 -263.548 1
Cu 256.213 214.88 -263.548 1
Cu 255.128 216.412 -263.548 1
Cu 254.042 217.945 -263.548 1
Cu 252.957 216.412 -263.548 1
Cu 251.872 214.88 -263.548 1
Cu 250.786 213.348 -263.548 1
Cu 249.701 211.815 -263.548 1
Cu 248.615 210.283 -263.548 1
Cu 247.53 208.75 -263.548 1
Cu 246.445 207.218 -263.548 1
Cu 245.359 205.686 -263.548 1
Cu 244.274 204.153 -263.548 1
Cu 243.189 202.621 -263.548 1
Cu 242.103 201.088 -263.548 1
Cu 241.018 199.556 -263.548 1
Cu 239.933 198.024 -263.548 1
Cu 238.847 196.491 -263.548 1
Cu 237.762 194.959 -263.548 1
Cu 236.676 193.426 -263.548 1
Cu 235.591 191.894 -263.548 1
Cu 234.506 190.362 -263.548 1
Cu 233.42 188.829 -263.548 1
Cu 232.335 187.297 -263.548 1
Cu 231.25 185.765 -263.548 1
Cu 230.164 184.232 -263.548 1
Cu 229.079 182.7 -263.548 1
Cu 227.994 181.167 -263.548 1
Cu 226.908 179.635 -263.548 1
Cu 227.994 178.103 -263.548 1
Cu 229.079 176.57 -263.548 1
Cu 230.164 175.038 -263.548 1
Cu 231.25 173.505 -263.548 1
Cu 232.335 171.973 -263.548 1
Cu 233.42 170.441 -263.548 1
Cu 234.506 168.908 -263.548 1
Cu 235.591 167.376 -263.548 1
Cu 236.676 165.844 -263.548 1
Cu 237.762 164.311 -263.548 1
Cu 238.847 162.779 -263.548 1
Cu 239.933 161.246 -263.548 1
Cu 241.018 159.714 -263.548 1
Cu 242.103 158.182 -263.548 1
Cu 243.189 156.649 -263.548 1
Cu 244.274 155.117 -263.548 1
Cu 245.359 153.584 -263.548 1
Cu 246.445 152.052 -263.548 1
Cu 247.53 150.52 -263.548 1
Cu 248.615 148.987 -263.548 1
Cu 249.701 147.455 -263.548 1
Cu 250.786 145.922 -263.548 1
Cu 251.872 144.39 -263.548 1
Cu 252.957 142.858 -263.548 1
Cu 254.042 141.325 -263.548 1
Cu 255.128 142.858 -263.548 1
Cu 256.213 144.39 -263.548 1
Cu 257.298 145.922 -263.548 1
Cu 258.384 147.455 -263.548 1
Cu 259.469 148.987 -263.548 1
Cu 260.554 150.52 -263.548 1
Cu 261.64 152.052 -263.548 1
Cu 262.725 153.584 -263.548 1
Cu 263.811 155.117 -263.548 1
Cu 264.896 156.649 -263.548 1
Cu 265.981 158.182 -263.548 1
Cu 267.067 159.714 -263.548 1
Cu 268.152 161.246 -263.548 1
Cu 269.237 162.779 -263.548 1
Cu 270.323 164.311 -263.548 1
Cu 271.408 165.844 -263.548 1
Cu 272.493 167.376 -263.548 1
Cu 273.579 168.908 -263.548 1
Cu 274.664 170.441 -263.548 1
Cu 275.749 171.973 -263.548 1
Cu 276.835 173.505 -263.548 1
Cu 277.92 175.038 -263.548 1
Cu 279.006 176.57 -263.548 1
Cu 280.091 178.103 -263.548 1
Cu 281.176 179.635 -263.548 1
Cu 281.754 179.635 -269.215 1
Cu 280.646 181.2 -269.215 1
Cu 279.537 182.765 -269.215 1
Cu 278.429 184.33 -269.215 1
Cu 277.321 185.895 -269.215 1
Cu 276.212 187.46 -269.215 1
Cu 275.104 189.025 -269.215 1
Cu 273.995 190.59 -269.215 1
Cu 272.887 192.155 -269.215 1
Cu 271.778 193.72 -269.215 1
Cu 270.67 195.285 -269.215 1
Cu 269.561 196.85 -269.215 1
Cu 268.453 198.415 -269.215 1
Cu 267.344 199.981 -269.215 1
Cu 266.236 201.546 -269.215 1
Cu 265.127 203.111 -269.215 1
Cu 264.019 204.676 -269.215 1
Cu 262.91 206.241 -269.215 1
Cu 261.802 207.806 -269.215 1
Cu 260.693 209.371 -269.215 1
Cu 259.585 210.936 -269.215 1
Cu 258.476 212.501 -269.215 1
Cu 257.368 214.066 -269.215 1
Cu 256.259 215.631 -269.215 1
Cu 255.151 217.196 -269.215 1
Cu 254.042 218.761 -269.215 1
Cu 252.934 217.196 -269.215 1
Cu 251.825 215.631 -269.215 1
Cu 250.717 214.066 -269.215 1
Cu 249.608 212.501 -269.215 1
Cu 248.5 210.936 -269.215 1
Cu 247.391 209.371 -269.215 1
Cu 246.283 207.806 -269.215 1
Cu 245.174 206.241 -269.215 1
Cu 244.066 204.676 -269.215 1
Cu 242.957 203.111 -269.215 1
Cu 241.849 201.546 -269.215 1
Cu 240.74 199.981 -269.215 1
Cu 239.632 198.415 -269.215 1
Cu 238.523 196.85 -269.215 1
Cu 237.415 195.285 -269.215 1
Cu 236.306 193.72 -269.215 1
Cu 235.198 192.155 -269.215 1
Cu 234.089 190.59 -269.215 1
Cu 232.981 189.025 -269.215 1
Cu 231.872 187.46 -269.215 1
Cu 230.764 185.895 -269.215 1
Cu 229.656 184.33 -269.215 1
Cu 228.547 182.765 -269.215 1
Cu 227.439 181.2 -269.215 1
Cu 226.33 179.635 -269.215 1
Cu 227.439 178.07 -269.215 1
Cu 228.547 176.505 -269.215 1
Cu 229.656 174.94 -269.215 1
Cu 230.764 173.375 -269.215 1
Cu 231.872 171.81 -269.215 1
Cu 232.981 170.245 -269.215 1
Cu 234.089 168.68 -269.215 1
Cu 235.198 167.115 -269.215 1
Cu 236.306 165.55 -269.215 1
Cu 237.415 163.985 -269.215 1
Cu 238.523 162.42 -269.215 1
Cu 239.632 160.855 -269.215 1
Cu 240.74 159.289 -269.215 1
Cu 241.849 157.724 -269.215 1
Cu 242.957 156.159 -269.215 1
Cu 244.066 154.594 -269.215 1
Cu 245.174 153.029 -269.215 1
Cu 246.283 151.464 -269.215 1
Cu 247.391 149.899 -269.215 1
Cu 248.5 148.334 -269.215 1
Cu 249.608 146.769 -269.215 1
Cu 250.717 145.204 -269.215 1
Cu 251.825 143.639 -269.215 1
Cu 252.934 142.074 -269.215 1
Cu 254.042 140.509 -269.215 1
Cu 255.151 142.074 -269.215 1
Cu 256.259 143.639 -269.215 1
Cu 257.368 145.204 -269.215 1
Cu 258.476 146.769 -269.215 1
Cu 259.585 148.334 -269.215 1
Cu 260.693 149.899 -269.215 1
Cu 261.802 151.464 -269.215 1
Cu 262.91 153.029 -269.215 1
Cu 264.019 154.594 -269.215 1
Cu 265.127 156.159 -269.215 1
Cu 266.236 157.724 -269.215 1
Cu 267.344 159.289 -269.215 1
Cu 268.453 160.855 -269.215 1
Cu 269.561 162.42 -269.215 1
Cu 270.67 163.985 -269.215 1
Cu 271.778 165.55 -269.215 1
Cu 272.887 167.115 -269.215 1
Cu 273.995 168.68 -269.215 1
Cu 275.104 170.245 -269.215 1
Cu 276.212 171.81 -269.215 1
Cu 277.321 173.375 -269.215 1
Cu 278.429 174.94 -269.215 1
Cu 279.537 176.505 -269.215 1
Cu 280.646 178.07 -269.215 1
Cu 281.754 179.635 -269.215 1
Cu 282.356 179.635 -274.923 1
Cu 281.224 181.234 -274.923 1
Cu 280.091 182.833 -274.923 1
Cu 278.959 184.432 -274.923 1
Cu 277.826 186.031 -274.923 1
Cu 276.693 187.63 -274.923 1
Cu 275.561 189.229 -274.923 1
Cu 274.428 190.828 -274.923 1
Cu 273.296 192.427 -274.923 1
Cu 272.163 194.026 -274.923 1
Cu 271.031 195.625 -274.923 1
Cu 269.898 197.224 -274.923 1
Cu 268.766 198.823 -274.923 1
Cu 267.633 200.422 -274.923 1
Cu 266.5 202.021 -274.923 1
Cu 265.368 203.62 -274.923 1
Cu 264.235 205.219 -274.923 1
Cu 263.103 206.818 -274.923 1
Cu 261.97 208.417 -274.923 1
Cu 260.838 210.016 -274.923 1
Cu 259.705 211.615 -274.923 1
Cu 258.572 213.214 -274.923 1
Cu 257.44 214.813 -274.923 1
Cu 256.307 216.413 -274.923 1
Cu 255.175 218.012 -274.923 1
Cu 254.042 219.611 -274.923 1
Cu 252.91 218.012 -274.923 1
Cu 251.777 216.413 -274.923 1
Cu 250.645 214.813 -274.923 1
Cu 249.512 213.214 -274.923 1
Cu 248.379 211.615 -274.923 1
Cu 247.247 210.016 -274.923 1
Cu 246.114 208.417 -274.923 1
Cu 244.982 206.818 -274.923 1
Cu 243.849 205.219 -274.923 1
Cu 242.717 203.62 -274.923 1
Cu 241.584 202.021 -274.923 1
Cu 240.452 200.422 -274.923 1
Cu 239.319 198.823 -274.923 1
Cu 238.186 197.224 -274.923 1
Cu 237.054 195.625 -274.923 1
Cu 235.921 194.026 -274.923 1
Cu 234.789 192.427 -274.923 1
Cu 233.656 190.828 -274.923 1
Cu 232.524 189.229 -274.923 1
Cu 231.391 187.63 -274.923 1
Cu 230.259 186.031 -274.923 1
Cu 229.126 184.432 -274.923 1
Cu 227.993 182.833 -274.923 1
Cu 226.861 181.234 -274.923 1
Cu 225.728 179.635 -274.923 1
Cu 226.861 178.036 -274.923 1
Cu 227.993 176.437 -274.923 1
Cu 229.126 174.838 -274.923 1
Cu 230.259 173.239 -274.923 1
Cu 231.391 171.64 -274.923 1
Cu 232.524 170.041 -274.923 1
Cu 233.656 168.442 -274.923 1
Cu 234.789 166.843 -274.923 1
Cu 235.921 165.244 -274.923 1
Cu 237.054 163.645 -274.923 1
Cu 238.186 162.046 -274.923 1
Cu 239.319 160.447 -274.923 1
Cu 240.452 158.848 -274.923 1
Cu 241.584 157.249 -274.923 1
Cu 242.717 155.65 -274.923 1
Cu 243.849 154.051 -274.923 1
Cu 244.982 152.452 -274.923 1
Cu 246.114 150.853 -274.923 1
Cu 247.247 149.254 -274.923 1
Cu 248.379 147.655 -274.923 1
Cu 249.512 146.056 -274.923 1
Cu 250.645 144.457 -274.923 1
Cu 251.777 142.857 -274.923 1
Cu 252.91 141.258 -274.923 1
Cu 254.042 139.659 -274.923 1
Cu 255.175 141.258 -274.923 1
Cu 256.307 142.857 -274.923 1
Cu 257.44 144.457 -274.923 1
Cu 258.572 146.056 -274.923 1
Cu 259.705 147.655 -274.923 1
Cu 260.838 149.254 -274.923 1
Cu 261.97 150.853 -274.923 1
Cu 263.103 152.452 -274.923 1
Cu 264.235 154.051 -274.923 1
Cu 265.368 155.65 -274.923 1
Cu 266.5 157.249 -274.923 1
Cu 267.633 158.848 -274.923 1
Cu 268.766 160.447 -274.923 1
Cu 269.898 162.046 -274.923 1
Cu 271.031 163.645 -274.923 1
Cu 272.163 165.244 -274.923 1
Cu 273.296 166.843 -274.923 1
Cu 274.428 168.442 -274.923 1
Cu 275.561 170.041 -274.923 1
Cu 276.693 171.64 -274.923 1
Cu 277.826 173.239 -274.923 1
Cu 278.959 174.838 -274.923 1
Cu 280.091 176.437 -274.923 1
Cu 281.224 178.036 -274.923 1
Cu 282.356 179.635 -274.923 1
Cu 282.983 179.635 -280.671 1
Cu 281.825 181.269 -280.671 1
Cu 280.667 182.904 -280.671 1
Cu 279.51 184.538 -280.671 1
Cu 278.352 186.173 -280.671 1
Cu 277.195 187.807 -280.671 1
Cu 276.037 189.441 -280.671 1
Cu 274.879 191.076 -280.671 1
Cu 273.722 192.71 -280.671 1
Cu 272.564 194.345 -280.671 1
Cu 271.406 195.979 -280.671 1
Cu 270.249 197.613 -280.671 1
Cu 269.091 199.248 -280.671 1
Cu 267.934 200.882 -280.671 1
Cu 266.776 202.517 -280.671 1
Cu 265.618 204.151 -280.671 1
Cu 264.461 205.785 -280.671 1
Cu 263.303 207.42 -280.671 1
Cu 262.146 209.054 -280.671 1
Cu 260.988 210.689 -280.671 1
Cu 259.83 212.323 -280.671 1
Cu 258.673 213.957 -280.671 1
Cu 257.515 215.592 -280.671 1
Cu 256.357 217.226 -280.671 1
Cu 255.2 218.861 -280.671 1
Cu 254.042 220.495 -280.671 1
Cu 252.885 218.861 -280.671 1
Cu 251.727 217.226 -280.671 1
Cu 250.569 215.592 -280.671 1
Cu 249.412 213.957 -280.671 1
Cu 248.254 212.323 -280.671 1
Cu 247.097 210.689 -280.671 1
Cu 245.939 209.054 -280.671 1
Cu 244.781 207.42 -280.671 1
Cu 243.624 205.785 -280.671 1
Cu 242.466 204.151 -280.671 1
Cu 241.308 202.517 -280.671 1
Cu 240.151 200.882 -280.671 1
Cu 238.993 199.248 -280.671 1
Cu 237.836 197.613 -280.671 1
Cu 236.678 195.979 -280.671 1
Cu 235.52 194.345 -280.671 1
Cu 234.363 192.71 -280.671 1
Cu 233.205 191.076 -280.671 1
Cu 232.048 189.441 -280.671 1
Cu 230.89 187.807 -280.671 1
Cu 229.732 186.173 -280.671 1
Cu 228.575 184.538 -280.671 1
Cu 227.417 182.904 -280.671 1
Cu 226.259 181.269 -280.671 1
Cu 225.102 179.635 -280.671 1
Cu 226.259 178.001 -280.671 1
Cu 227.417 176.366 -280.671 1
Cu 228.575 174.732 -280.671 1
Cu 229.732 173.097 -280.671 1
Cu 230.89 171.463 -280.671 1
Cu 232.048 169.829 -280.671 1
Cu 233.205 168.194 -280.671 1
Cu 234.363 166.56 -280.671 1
Cu 235.52 164.925 -280.671 1
Cu 236.678 163.291 -280.671 1
Cu 237.836 161.657 -280.671 1
Cu 238.993 160.022 -280.671 1
Cu 240.151 158.388 -280.671 1
Cu 241.308 156.753 -280.671 1
Cu 242.466 155.119 -280.671 1
Cu 243.624 153.485 -280.671 1
Cu 244.781 151.85 -280.671 1
Cu 245.939 150.216 -280.671 1
Cu 247.097 148.581 -280.671 1
Cu 248.254 146.947 -280.671 1
Cu 249.412 145.313 -280.671 1
Cu 250.569 143.678 -280.671 1
Cu 251.727 142.044 -280.671 1
Cu 252.885 140.409 -280.671 1
Cu 254.042 138.775 -280.671 1
Cu 255.2 140.409 -280.671 1
Cu 256.357 142.044 -280.671 1
Cu 257.515 143.678 -280.671 1
Cu 258.673 145.313 -280.671 1
Cu 259.83 146.947 -280.671 1
Cu 260.988 148.581 -280.671 1
Cu 262.146 150.216 -280.671 1
Cu 263.303 151.85 -280.671 1
Cu 264.461 153.485 -280.671 1
Cu 265.618 155.119 -280.671 1
Cu 266.776 156.753 -280.671 1
Cu 267.934 158.388 -280.671 1
Cu 269.091 160.022 -280.671 1
Cu 270.249 161.657 -280.671 1
Cu 271.406 163.291 -280.671 1
Cu 272.564 164.925 -280.671 1
Cu 273.722 166.56 -280.671 1
Cu 274.879 168.194 -280.671 1
Cu 276.037 169.829 -280.671 1
Cu 277.195 171.463 -280.671 1
Cu 278.352 173.097 -280.671 1
Cu 279.51 174.732 -280.671 1
Cu 280.667 176.366 -280.671 1
Cu 281.825 178.001 -280.671 1
Cu 282.983 179.635 -280.671 1
Cu 283.635 179.635 -286.457 1
Cu 282.451 181.306 -286.457 1
Cu 281.268 182.977 -286.457 1
Cu 280.084 184.649 -286.457 1
Cu 278.9 186.32 -286.457 1
Cu 277.716 187.991 -286.457 1
Cu 276.533 189.662 -286.457 1
Cu 275.349 191.334 -286.457 1
Cu 274.165 193.005 -286.457 1
Cu 272.982 194.676 -286.457 1
Cu 271.798 196.347 -286.457 1
Cu 270.614 198.019 -286.457 1
Cu 269.43 199.69 -286.457 1
Cu 268.247 201.361 -286.457 1
Cu 267.063 203.032 -286.457 1
Cu 265.879 204.704 -286.457 1
Cu 264.696 206.375 -286.457 1
Cu 263.512 208.046 -286.457 1
Cu 262.328 209.717 -286.457 1
Cu 261.144 211.389 -286.457 1
Cu 259.961 213.06 -286.457 1
Cu 258.777 214.731 -286.457 1
Cu 257.593 216.402 -286.457 1
Cu 256.41 218.073 -286.457 1
Cu 255.226 219.745 -286.457 1
Cu 254.042 221.416 -286.457 1
Cu 252.859 219.745 -286.457 1
Cu 251.675 218.073 -286.457 1
Cu 250.491 216.402 -286.457 1
Cu 249.307 214.731 -286.457 1
Cu 248.124 213.06 -286.457 1
Cu 246.94 211.389 -286.457 1
Cu 245.756 209.717 -286.457 1
Cu 244.573 208.046 -286.457 1
Cu 243.389 206.375 -286.457 1
Cu 242.205 204.704 -286.457 1
Cu 241.021 203.032 -286.457 1
Cu 239.838 201.361 -286.457 1
Cu 238.654 199.69 -286.457 1
Cu 237.47 198.019 -286.457 1
Cu 236.287 196.347 -286.457 1
Cu 235.103 194.676 -286.457 1
Cu 233.919 193.005 -286.457 1
Cu 232.736 191.334 -286.457 1
Cu 231.552 189.662 -286.457 1
Cu 230.368 187.991 -286.457 1
Cu 229.184 186.32 -286.457 1
Cu 228.001 184.649 -286.457 1
Cu 226.817 182.977 -286.457 1
Cu 225.633 181.306 -286.457 1
Cu 224.45 179.635 -286.457 1
Cu 225.633 177.964 -286.457 1
Cu 226.817 176.293 -286.457 1
Cu 228.001 174.621 -286.457 1
Cu 229.184 172.95 -286.457 1
Cu 230.368 171.279 -286.457 1
Cu 231.552 169.608 -286.457 1
Cu 232.736 167.936 -286.457 1
Cu 233.919 166.265 -286.457 1
Cu 235.103 164.594 -286.457 1
Cu 236.287 162.923 -286.457 1
Cu 237.47 161.251 -286.457 1
Cu 238.654 159.58 -286.457 1
Cu 239.838 157.909 -286.457 1
Cu 241.021 156.238 -286.457 1
Cu 242.205 154.566 -286.457 1
Cu 243.389 152.895 -286.457 1
Cu 244.573 151.224 -286.457 1
Cu 245.756 149.553 -286.457 1
Cu 246.94 147.881 -286.457 1
Cu 248.124 146.21 -286.457 1
Cu 249.307 144.539 -286.457 1
Cu 250.491 142.868 -286.457 1
Cu 251.675 141.197 -286.457 1
Cu 252.859 139.525 -286.457 1
Cu 254.042 137.854 -286.457 1
Cu 255.226 139.525 -286.457 1
Cu 256.41 141.197 -286.457 1
Cu 257.593 142.868 -286.457 1
Cu 258.777 144.539 -286.457 1
Cu 259.961 146.21 -286.457 1
Cu 261.144 147.881 -286.457 1
Cu 262.328 149.553 -286.457 1
Cu 263.512 151.224 -286.457 1
Cu 264.696 152.895 -286.457 1
Cu 265.879 154.566 -286.457 1
Cu 267.063 156.238 -286.457 1
Cu 268.247 157.909 -286.457 1
Cu 269.43 159.58 -286.457 1
Cu 270.614 161.251 -286.457 1
Cu 271.798 162.923 -286.457 1
Cu 272.982 164.594 -286.457 1
Cu 274.165 166.265 -286.457 1
Cu 275.349 167.936 -286.457 1
Cu 276.533 169.608 -286.457 1
Cu 277.716 171.279 -286.457 1
Cu 278.9 172.95 -286.457 1
Cu 280.084 174.621 -286.457 1
Cu 281.268 176.293 -286.457 1
Cu 282.451 177.964 -286.457 1
Cu 283.635 179.635 -286.457 1
Cu 284.314 179.635 -292.284 1
Cu 283.104 181.345 -292.284 1
Cu 281.893 183.054 -292.284 1
Cu 280.682 184.764 -292.284 1
Cu 279.471 186.473 -292.284 1
Cu 278.26 188.183 -292.284 1
Cu 277.049 189.893 -292.284 1
Cu 275.838 191.602 -292.284 1
Cu 274.627 193.312 -292.284 1
Cu 273.416 195.022 -292.284 1
Cu 272.206 196.731 -292.284 1
Cu 270.995 198.441 -292.284 1
Cu 269.784 200.15 -292.284 1
Cu 268.573 201.86 -292.284 1
Cu 267.362 203.57 -292.284 1
Cu 266.151 205.279 -292.284 1
Cu 264.94 206.989 -292.284 1
Cu 263.729 208.698 -292.284 1
Cu 262.518 210.408 -292.284 1
Cu 261.308 212.118 -292.284 1
Cu 260.097 213.827 -292.284 1
Cu 258.886 215.537 -292.284 1
Cu 257.675 217.246 -292.284 1
Cu 256.464 218.956 -292.284 1
Cu 255.253 220.666 -292.284 1
Cu 254.042 222.375 -292.284 1
Cu 252.831 220.666 -292.284 1
Cu 251.62 218.956 -292.284 1
Cu 250.41 217.246 -292.284 1
Cu 249.199 215.537 -292.284 1
Cu 247.988 213.827 -292.284 1
Cu 246.777 212.118 -292.284 1
Cu 245.566 210.408 -292.284 1
Cu 244.355 208.698 -292.284 1
Cu 243.144 206.989 -292.284 1
Cu 241.933 205.279 -292.284 1
Cu 240.722 203.57 -292.284 1
Cu 239.512 201.86 -292.284 1
Cu 238.301 200.15 -292.284 1
Cu 237.09 198.441 -292.284 1
Cu 235.879 196.731 -292.284 1
Cu 234.668 195.022 -292.284 1
Cu 233.457 193.312 -292.284 1
Cu 232.246 191.602 -292.284 1
Cu 231.035 189.893 -292.284 1
Cu 229.825 188.183 -292.284 1
Cu 228.614 186.473 -292.284 1
Cu 227.403 184.764 -292.284 1
Cu 226.192 183.054 -292.284 1
Cu 224.981 181.345 -292.284 1
Cu 223.77 179.635 -292.284 1
Cu 224.981 177.925 -292.284 1
Cu 226.192 176.216 -292.284 1
Cu 227.403 174.506 -292.284 1
Cu 228.614 172.797 -292.284 1
Cu 229.825 171.087 -292.284 1
Cu 231.035 169.377 -292.284 1
Cu 232.246 167.668 -292.284 1
Cu 233.457 165.958 -292.284 1
Cu 234.668 164.248 -292.284 1
Cu 235.879 162.539 -292.284 1
Cu 237.09 160.829 -292.284 1
Cu 238.301 159.12 -292.284 1
Cu 239.512 157.41 -292.284 1
Cu 240.722 155.7 -292.284 1
Cu 241.933 153.991 -292.284 1
Cu 243.144 152.281 -292.284 1
Cu 244.355 150.572 -292.284 1
Cu 245.566 148.862 -292.284 1
Cu 246.777 147.152 -292.284 1
Cu 247.988 145.443 -292.284 1
Cu 249.199 143.733 -292.284 1
Cu 250.41 142.024 -292.284 1
Cu 251.62 140.314 -292.284 1
Cu 252.831 138.604 -292.284 1
Cu 254.042 136.895 -292.284 1
Cu 255.253 138.604 -292.284 1
Cu 256.464 140.314 -292.284 1
Cu 257.675 142.024 -292.284 1
Cu 258.886 143.733 -292.284 1
Cu 260.097 145.443 -292.284 1
Cu 261.308 147.152 -292.284 1
Cu 262.518 148.862 -292.284 1
Cu 263.729 150.572 -292.284 1
Cu 264.94 152.281 -292.284 1
Cu 266.151 153.991 -292.284 1
Cu 267.362 155.7 -292.284 1
Cu 268.573 157.41 -292.284 1
Cu 269.784 159.12 -292.284 1
Cu 270.995 160.829 -292.284 1
Cu 272.206 162.539 -292.284 1
Cu 273.416 164.248 -292.284 1
Cu 274.627 165.958 -292.284 1
Cu 275.838 167.668 -292.284 1
Cu 277.049 169.377 -292.284 1
Cu 278.26 171.087 -292.284 1
Cu 279.471 172.797 -292.284 1
Cu 280.682 174.506 -292.284 1
Cu 281.893 176.216 -292.284 1
Cu 283.104 177.925 -292.284 1
Cu 284.314 179.635 -292.284 1
Cu 285.023 179.635 -298.149 1
Cu 283.783 181.385 -298.149 1
Cu 282.544 183.134 -298.149 1
Cu 281.305 184.884 -298.149 1
Cu 280.066 186.633 -298.149 1
Cu 278.826 188.383 -298.149 1
Cu 277.587 190.133 -298.149 1
Cu 276.348 191.882 -298.149 1
Cu 275.109 193.632 -298.149 1
Cu 273.87 195.381 -298.149 1
Cu 272.63 197.131 -298.149 1
Cu 271.391 198.881 -298.149 1
Cu 270.152 200.63 -298.149 1
Cu 268.913 202.38 -298.149 1
Cu 267.674 204.129 -298.149 1
Cu 266.434 205.879 -298.149 1
Cu 265.195 207.629 -298.149 1
Cu 263.956 209.378 -298.149 1
Cu 262.717 211.128 -298.149 1
Cu 261.478 212.877 -298.149 1
Cu 260.238 214.627 -298.149 1
Cu 258.999 216.377 -298.149 1
Cu 257.76 218.126 -298.149 1
Cu 256.521 219.876 -298.149 1
Cu 255.281 221.625 -298.149 1
Cu 254.042 223.375 -298.149 1
Cu 252.803 221.625 -298.149 1
Cu 251.564 219.876 -298.149 1
Cu 250.325 218.126 -298.149 1
Cu 249.085 216.377 -298.149 1
Cu 247.846 214.627 -298.149 1
Cu 246.607 212.877 -298.149 1
Cu 245.368 211.128 -298.149 1
Cu 244.129 209.378 -298.149 1
Cu 242.889 207.629 -298.149 1
Cu 241.65 205.879 -298.149 1
Cu 240.411 204.129 -298.149 1
Cu 239.172 202.38 -298.149 1
Cu 237.933 200.63 -298.149 1
Cu 236.693 198.881 -298.149 1
Cu 235.454 197.131 -298.149 1
Cu 234.215 195.381 -298.149 1
Cu 232.976 193.632 -298.149 1
Cu 231.736 191.882 -298.149 1
Cu 230.497 190.133 -298.149 1
Cu 229.258 188.383 -298.149 1
Cu 228.019 186.633 -298.149 1
Cu 226.78 184.884 -298.149 1
Cu 225.54 183.134 -298.149 1
Cu 224.301 181.385 -298.149 1
Cu 223.062 179.635 -298.149 1
Cu 224.301 177.885 -298.149 1
Cu 225.54 176.136 -298.149 1
Cu 226.78 174.386 -298.149 1
Cu 228.019 172.637 -298.149 1
Cu 229.258 170.887 -298.149 1
Cu 230.497 169.137 -298.149 1
Cu 231.736 167.388 -298.149 1
Cu 232.976 165.638 -298.149 1
Cu 234.215 163.889 -298.149 1
Cu 235.454 162.139 -298.149 1
Cu 236.693 160.389 -298.149 1
Cu 237.933 158.64 -298.149 1
Cu 239.172 156.89 -298.149 1
Cu 240.411 155.141 -298.149 1
Cu 241.65 153.391 -298.149 1
Cu 242.889 151.641 -298.149 1
Cu 244.129 149.892 -298.149 1
Cu 245.368 148.142 -298.149 1
Cu 246.607 146.393 -298.149 1
Cu 247.846 144.643 -298.149 1
Cu 249.085 142.893 -298.149 1
Cu 250.325 141.144 -298.149 1
Cu 251.564 139.394 -298.149 1
Cu 252.803 137.645 -298.149 1
Cu 254.042 135.895 -298.149 1
Cu 255.281 137.645 -298.149 1
Cu 256.521 139.394 -298.149 1
Cu 257.76 141.144 -298.149 1
Cu 258.999 142.893 -298.149 1
Cu 260.238 144.643 -298.149 1
Cu 261.478 146.393 -298.149 1
Cu 262.717 148.142 -298.149 1
Cu 263.956 149.892 -298.149 1
Cu 265.195 151.641 -298.149 1
Cu 266.434 153.391 -298.149 1
Cu 267.674 155.141 -298.149 1
Cu 268.913 156.89 -298.149 1
Cu 270.152 158.64 -298.149 1
Cu 271.391 160.389 -298.149 1
Cu 272.63 162.139 -298.149 1
Cu 273.87 163.889 -298.149 1
Cu 275.109 165.638 -298.149 1
Cu 276.348 167.388 -298.149 1
Cu 277.587 169.137 -298.149 1
Cu 278.826 170.887 -298.149 1
Cu 280.066 172.637 -298.149 1
Cu 281.305 174.386 -298.149 1
Cu 282.544 176.136 -298.149 1
Cu 283.783 177.885 -298.149 1
Cu 285.023 179.635 -298.149 1
Cu 285.761 179.635 -304.053 1
Cu 284.492 181.426 -304.053 1
Cu 283.223 183.218 -304.053 1
Cu 281.955 185.009 -304.053 1
Cu 280.686 186.8 -304.053 1
Cu 279.417 188.591 -304.053 1
Cu 278.148 190.383 -304.053 1
Cu 276.88 192.174 -304.053 1
Cu 275.611 193.965 -304.053 1
Cu 274.342 195.757 -304.053 1
Cu 273.073 197.548 -304.053 1
Cu 271.805 199.339 -304.053 1
Cu 270.536 201.131 -304.053 1
Cu 269.267 202.922 -304.053 1
Cu 267.998 204.713 -304.053 1
Cu 266.73 206.504 -304.053 1
Cu 265.461 208.296 -304.053 1
Cu 264.192 210.087 -304.053 1
Cu 262.923 211.878 -304.053 1
Cu 261.655 213.67 -304.053 1
Cu 260.386 215.461 -304.053 1
Cu 259.117 217.252 -304.053 1
Cu 257.848 219.044 -304.053 1
Cu 256.58 220.835 -304.053 1
Cu 255.311 222.626 -304.053 1
Cu 254.042 224.417 -304.053 1
Cu 252.774 222.626 -304.053 1
Cu 251.505 220.835 -304.053 1
Cu 250.236 219.044 -304.053 1
Cu 248.967 217.252 -304.053 1
Cu 247.699 215.461 -304.053 1
Cu 246.43 213.67 -304.053 1
Cu 245.161 211.878 -304.053 1
Cu 243.892 210.087 -304.053 1
Cu 242.624 208.296 -304.053 1
Cu 241.355 206.504 -304.053 1
Cu 240.086 204.713 -304.053 1
Cu 238.817 202.922 -304.053 1
Cu 237.549 201.131 -304.053 1
Cu 236.28 199.339 -304.053 1
Cu 235.011 197.548 -304.053 1
Cu 233.742 195.757 -304.053 1
Cu 232.474 193.965 -304.053 1
Cu 231.205 192.174 -304.053 1
Cu 229.936 190.383 -304.053 1
Cu 228.667 188.591 -304.053 1
Cu 227.399 186.8 -304.053 1
Cu 226.13 185.009 -304.053 1
Cu 224.861 183.218 -304.053 1
Cu 223.592 181.426 -304.053 1
Cu 222.324 179.635 -304.053 1
Cu 223.592 177.844 -304.053 1
Cu 224.861 176.052 -304.053 1
Cu 226.13 174.261 -304.053 1
Cu 227.399 172.47 -304.053 1
Cu 228.667 170.679 -304.053 1
Cu 229.936 168.887 -304.053 1
Cu 231.205 167.096 -304.053 1
Cu 232.474 165.305 -304.053 1
Cu 233.742 163.513 -304.053 1
Cu 235.011 161.722 -304.053 1
Cu 236.28 159.931 -304.053 1
Cu 237.549 158.139 -304.053 1
Cu 238.817 156.348 -304.053 1
Cu 240.086 154.557 -304.053 1
Cu 241.355 152.766 -304.053 1
Cu 242.624 150.974 -304.053 1
Cu 243.892 149.183 -304.053 1
Cu 245.161 147.392 -304.053 1
Cu 246.43 145.6 -304.053 1
Cu 247.699 143.809 -304.053 1
Cu 248.967 142.018 -304.053 1
Cu 250.236 140.226 -304.053 1
Cu 251.505 138.435 -304.053 1
Cu 252.774 136.644 -304.053 1
Cu 254.042 134.853 -304.053 1
Cu 255.311 136.644 -304.053 1
Cu 256.58 138.435 -304.053 1
Cu 257.848 140.226 -304.053 1
Cu 259.117 142.018 -304.053 1
Cu 260.386 143.809 -304.053 1
Cu 261.655 145.6 -304.053 1
Cu 262.923 147.392 -304.053 1
Cu 264.192 149.183 -304.053 1
Cu 265.461 150.974 -304.053 1
Cu 266.73 152.766 -304.053 1
Cu 267.998 154.557 -304.053 1
Cu 269.267 156.348 -304.053 1
Cu 270.536 158.139 -304.053 1
Cu 271.805 159.931 -304.053 1
Cu 273.073 161.722 -304.053 1
Cu 274.342 163.513 -304.053 1
Cu 275.611 165.305 -304.053 1
Cu 276.88 167.096 -304.053 1
Cu 278.148 168.887 -304.053 1
Cu 279.417 170.679 -304.053 1
Cu 280.686 172.47 -304.053 1
Cu 281.955 174.261 -304.053 1
Cu 283.223 176.052 -304.053 1
Cu 284.492 177.844 -304.053 1
Cu 285.761 179.635 -304.053 1
Cu 286.531 179.635 -309.995 1
Cu 285.232 181.47 -309.995 1
Cu 283.932 183.305 -309.995 1
Cu 282.632 185.139 -309.995 1
Cu 281.333 186.974 -309.995 1
Cu 280.033 188.809 -309.995 1
Cu 278.734 190.644 -309.995 1
Cu 277.434 192.479 -309.995 1
Cu 276.135 194.313 -309.995 1
Cu 274.835 196.148 -309.995 1
Cu 273.536 197.983 -309.995 1
Cu 272.236 199.818 -309.995 1
Cu 270.936 201.653 -309.995 1
Cu 269.637 203.487 -309.995 1
Cu 268.337 205.322 -309.995 1
Cu 267.038 207.157 -309.995 1
Cu 265.738 208.992 -309.995 1
Cu 264.439 210.827 -309.995 1
Cu 263.139 212.661 -309.995 1
Cu 261.84 214.496 -309.995 1
Cu 260.54 216.331 -309.995 1
Cu 259.24 218.166 -309.995 1
Cu 257.941 220.001 -309.995 1
Cu 256.641 221.835 -309.995 1
Cu 255.342 223.67 -309.995 1
Cu 254.042 225.505 -309.995 1
Cu 252.743 223.67 -309.995 1
Cu 251.443 221.835 -309.995 1
Cu 250.144 220.001 -309.995 1
Cu 248.844 218.166 -309.995 1
Cu 247.544 216.331 -309.995 1
Cu 246.245 214.496 -309.995 1
Cu 244.945 212.661 -309.995 1
Cu 243.646 210.827 -309.995 1
Cu 242.346 208.992 -309.995 1
Cu 241.047 207.157 -309.995 1
Cu 239.747 205.322 -309.995 1
Cu 238.448 203.487 -309.995 1
Cu 237.148 201.653 -309.995 1
Cu 235.848 199.818 -309.995 1
Cu 234.549 197.983 -309.995 1
Cu 233.249 196.148 -309.995 1
Cu 231.95 194.313 -309.995 1
Cu 230.65 192.479 -309.995 1
Cu 229.351 190.644 -309.995 1
Cu 228.051 188.809 -309.995 1
Cu 226.752 186.974 -309.995 1
Cu 225.452 185.139 -309.995 1
Cu 224.152 183.305 -309.995 1
Cu 222.853 181.47 -309.995 1
Cu 221.553 179.635 -309.995 1
Cu 222.853 177.8 -309.995 1
Cu 224.152 175.965 -309.995 1
Cu 225.452 174.131 -309.995 1
Cu 226.752 172.296 -309.995 1
Cu 228.051 170.461 -309.995 1
Cu 229.351 168.626 -309.995 1
Cu 230.65 166.791 -309.995 1
Cu 231.95 164.957 -309.995 1
Cu 233.249 163.122 -309.995 1
Cu 234.549 161.287 -309.995 1
Cu 235.848 159.452 -309.995 1
Cu 237.148 157.617 -309.995 1
Cu 238.448 155.783 -309.995 1
Cu 239.747 153.948 -309.995 1
Cu 241.047 152.113 -309.995 1
Cu 242.346 150.278 -309.995 1
Cu 243.646 148.443 -309.995 1
Cu 244.945 146.609 -309.995 1
Cu 246.245 144.774 -309.995 1
Cu 247.544 142.939 -309.995 1
Cu 248.844 141.104 -309.995 1
Cu 250.144 139.269 -309.995 1
Cu 251.443 137.435 -309.995 1
Cu 252.743 135.6 -309.995 1
Cu 254.042 133.765 -309.995 1
Cu 255.342 135.6 -309.995 1
Cu 256.641 137.435 -309.995 1
Cu 257.941 139.269 -309.995 1
Cu 259.24 141.104 -309.995 1
Cu 260.54 142.939 -309.995 1
Cu 261.84 144.774 -309.995 1
Cu 263.139 146.609 -309.995 1
Cu 264.439 148.443 -309.995 1
Cu 265.738 150.278 -309.995 1
Cu 267.038 152.113 -309.995 1
Cu 268.337 153.948 -309.995 1
Cu 269.637 155.783 -309.995 1
Cu 270.936 157.617 -309.995 1
Cu 272.236 159.452 -309.995 1
Cu 273.536 161.287 -309.995 1
Cu 274.835 163.122 -309.995 1
Cu 276.135 164.957 -309.995 1
Cu 277.434 166.791 -309.995 1
Cu 278.734 168.626 -309.995 1
Cu 280.033 170.461 -309.995 1
Cu 281.333 172.296 -309.995 1
Cu 282.632 174.131 -309.995 1
Cu 283.932 175.965 -309.995 1
Cu 285.232 177.8 -309.995 1
Cu 286.531 179.635 -309.995 1
Cu 287.335 179.635 -315.975 1
Cu 286.004 181.515 -315.975 1
Cu 284.672 183.395 -315.975 1
Cu 283.34 185.276 -315.975 1
Cu 282.008 187.156 -315.975 1
Cu 280.677 189.036 -315.975 1
Cu 279.345 190.916 -315.975 1
Cu 278.013 192.796 -315.975 1
Cu 276.681 194.677 -315.975 1
Cu 275.35 196.557 -315.975 1
Cu 274.018 198.437 -315.975 1
Cu 272.686 200.317 -315.975 1
Cu 271.355 202.198 -315.975 1
Cu 270.023 204.078 -315.975 1
Cu 268.691 205.958 -315.975 1
Cu 267.359 207.838 -315.975 1
Cu 266.028 209.718 -315.975 1
Cu 264.696 211.599 -315.975 1
Cu 263.364 213.479 -315.975 1
Cu 262.033 215.359 -315.975 1
Cu 260.701 217.239 -315.975 1
Cu 259.369 219.119 -315.975 1
Cu 258.037 221 -315.975 1
Cu 256.706 222.88 -315.975 1
Cu 255.374 224.76 -315.975 1
Cu 254.042 226.64 -315.975 1
Cu 252.711 224.76 -315.975 1
Cu 251.379 222.88 -315.975 1
Cu 250.047 221 -315.975 1
Cu 248.715 219.119 -315.975 1
Cu 247.384 217.239 -315.975 1
Cu 246.052 215.359 -315.975 1
Cu 244.72 213.479 -315.975 1
Cu 243.388 211.599 -315.975 1
Cu 242.057 209.718 -315.975 1
Cu 240.725 207.838 -315.975 1
Cu 239.393 205.958 -315.975 1
Cu 238.062 204.078 -315.975 1
Cu 236.73 202.198 -315.975 1
Cu 235.398 200.317 -315.975 1
Cu 234.066 198.437 -315.975 1
Cu 232.735 196.557 -315.975 1
Cu 231.403 194.677 -315.975 1
Cu 230.071 192.796 -315.975 1
Cu 228.74 190.916 -315.975 1
Cu 227.408 189.036 -315.975 1
Cu 226.076 187.156 -315.975 1
Cu 224.744 185.276 -315.975 1
Cu 223.413 183.395 -315.975 1
Cu 222.081 181.515 -315.975 1
Cu 220.749 179.635 -315.975 1
Cu 222.081 177.755 -315.975 1
Cu 223.413 175.875 -315.975 1
Cu 224.744 173.994 -315.975 1
Cu 226.076 172.114 -315.975 1
Cu 227.408 170.234 -315.975 1
Cu 228.74 168.354 -315.975 1
Cu 230.071 166.474 -315.975 1
Cu 231.403 164.593 -315.975 1
Cu 232.735 162.713 -315.975 1
Cu 234.066 160.833 -315.975 1
Cu 235.398 158.953 -315.975 1
Cu 236.73 157.072 -315.975 1
Cu 238.062 155.192 -315.975 1
Cu 239.393 153.312 -315.975 1
Cu 240.725 151.432 -315.975 1
Cu 242.057 149.552 -315.975 1
Cu 243.388 147.671 -315.975 1
Cu 244.72 145.791 -315.975 1
Cu 246.052 143.911 -315.975 1
Cu 247.384 142.031 -315.975 1
Cu 248.715 140.151 -315.975 1
Cu 250.047 138.27 -315.975 1
Cu 251.379 136.39 -315.975 1
Cu 252.711 134.51 -315.975 1
Cu 254.042 132.63 -315.975 1
Cu 255.374 134.51 -315.975 1
Cu 256.706 136.39 -315.975 1
Cu 258.037 138.27 -315.975 1
Cu 259.369 140.151 -315.975 1
Cu 260.701 142.031 -315.975 1
Cu 262.033 143.911 -315.975 1
Cu 263.364 145.791 -315.975 1
Cu 264.696 147.671 -315.975 1
Cu 266.028 149.552 -315.975 1
Cu 267.359 151.432 -315.975 1
Cu 268.691 153.312 -315.975 1
Cu 270.023 155.192 -315.975 1
Cu 271.355 157.072 -315.975 1
Cu 272.686 158.953 -315.975 1
Cu 274.018 160.833 -315.975 1
Cu 275.35 162.713 -315.975 1
Cu 276.681 164.593 -315.975 1
Cu 278.013 166.474 -315.975 1
Cu 279.345 168.354 -315.975 1
Cu 280.677 170.234 -315.975 1
Cu 282.008 172.114 -315.975 1
Cu 283.34 173.994 -315.975 1
Cu 284.672 175.875 -315.975 1
Cu 286.004 177.755 -315.975 1
Cu 287.335 179.635 -315.975 1
Cu 288.175 179.635 -321.994 1
Cu 286.81 181.563 -321.994 1
Cu 285.445 183.49 -321.994 1
Cu 284.079 185.418 -321.994 1
Cu 282.714 187.346 -321.994 1
Cu 281.349 189.273 -321.994 1
Cu 279.983 191.201 -321.994 1
Cu 278.618 193.129 -321.994 1
Cu 277.253 195.056 -321.994 1
Cu 275.887 196.984 -321.994 1
Cu 274.522 198.912 -321.994 1
Cu 273.157 200.839 -321.994 1
Cu 271.791 202.767 -321.994 1
Cu 270.426 204.695 -321.994 1
Cu 269.061 206.622 -321.994 1
Cu 267.696 208.55 -321.994 1
Cu 266.33 210.478 -321.994 1
Cu 264.965 212.405 -321.994 1
Cu 263.6 214.333 -321.994 1
Cu 262.234 216.261 -321.994 1
Cu 260.869 218.188 -321.994 1
Cu 259.504 220.116 -321.994 1
Cu 258.138 222.043 -321.994 1
Cu 256.773 223.971 -321.994 1
Cu 255.408 225.899 -321.994 1
Cu 254.042 227.826 -321.994 1
Cu 252.677 225.899 -321.994 1
Cu 251.312 223.971 -321.994 1
Cu 249.946 222.043 -321.994 1
Cu 248.581 220.116 -321.994 1
Cu 247.216 218.188 -321.994 1
Cu 245.85 216.261 -321.994 1
Cu 244.485 214.333 -321.994 1
Cu 243.12 212.405 -321.994 1
Cu 241.754 210.478 -321.994 1
Cu 240.389 208.55 -321.994 1
Cu 239.024 206.622 -321.994 1
Cu 237.658 204.695 -321.994 1
Cu 236.293 202.767 -321.994 1
Cu 234.928 200.839 -321.994 1
Cu 233.562 198.912 -321.994 1
Cu 232.197 196.984 -321.994 1
Cu 230.832 195.056 -321.994 1
Cu 229.466 193.129 -321.994 1
Cu 228.101 191.201 -321.994 1
Cu 226.736 189.273 -321.994 1
Cu 225.37 187.346 -321.994 1
Cu 224.005 185.418 -321.994 1
Cu 222.64 183.49 -321.994 1
Cu 221.274 181.563 -321.994 1
Cu 219.909 179.635 -321.994 1
Cu 221.274 177.707 -321.994 1
Cu 222.64 175.78 -321.994 1
Cu 224.005 173.852 -321.994 1
Cu 225.37 171.924 -321.994 1
Cu 226.736 169.997 -321.994 1
Cu 228.101 168.069 -321.994 1
Cu 229.466 166.141 -321.994 1
Cu 230.832 164.214 -321.994 1
Cu 232.197 162.286 -321.994 1
Cu 233.562 160.358 -321.994 1
Cu 234.928 158.431 -321.994 1
Cu 236.293 156.503 -321.994 1
Cu 237.658 154.575 -321.994 1
Cu 239.024 152.648 -321.994 1
Cu 240.389 150.72 -321.994 1
Cu 241.754 148.792 -321.994 1
Cu 243.12 146.865 -321.994 1
Cu 244.485 144.937 -321.994 1
Cu 245.85 143.009 -321.994 1
Cu 247.216 141.082 -321.994 1
Cu 248.581 139.154 -321.994 1
Cu 249.946 137.227 -321.994 1
Cu 251.312 135.299 -321.994 1
Cu 252.677 133.371 -321.994 1
Cu 254.042 131.444 -321.994 1
Cu 255.408 133.371 -321.994 1
Cu 256.773 135.299 -321.994 1
Cu 258.138 137.227 -321.994 1
Cu 259.504 139.154 -321.994 1
Cu 260.869 141.082 -321.994 1
Cu 262.234 143.009 -321.994 1
Cu 263.6 144.937 -321.994 1
Cu 264.965 146.865 -321.994 1
Cu 266.33 148.792 -321.994 1
Cu 267.696 150.72 -321.994 1
Cu 269.061 152.648 -321.994 1
Cu 270.426 154.575 -321.994 1
Cu 271.791 156.503 -321.994 1
Cu 273.157 158.431 -321.994 1
Cu 274.522 160.358 -321.994 1
Cu 275.887 162.286 -321.994 1
Cu 277.253 164.214 -321.994 1
Cu 278.618 166.141 -321.994 1
Cu 279.983 168.069 -321.994 1
Cu 281.349 169.997 -321.994 1
Cu 282.714 171.924 -321.994 1
Cu 284.079 173.852 -321.994 1
Cu 285.445 175.78 -321.994 1
Cu 286.81 177.707 -321.994 1
Cu 288.175 179.635 -321.994 1
Cu 289.054 179.635 -328.05 1
Cu 287.653 181.612 -328.05 1
Cu 286.253 183.59 -328.05 1
Cu 284.852 185.567 -328.05 1
Cu 283.452 187.544 -328.05 1
Cu 282.052 189.521 -328.05 1
Cu 280.651 191.499 -328.05 1
Cu 279.251 193.476 -328.05 1
Cu 277.85 195.453 -328.05 1
Cu 276.45 197.43 -328.05 1
Cu 275.049 199.408 -328.05 1
Cu 273.649 201.385 -328.05 1
Cu 272.248 203.362 -328.05 1
Cu 270.848 205.34 -328.05 1
Cu 269.447 207.317 -328.05 1
Cu 268.047 209.294 -328.05 1
Cu 266.646 211.271 -328.05 1
Cu 265.246 213.249 -328.05 1
Cu 263.846 215.226 -328.05 1
Cu 262.445 217.203 -328.05 1
Cu 261.045 219.18 -328.05 1
Cu 259.644 221.158 -328.05 1
Cu 258.244 223.135 -328.05 1
Cu 256.843 225.112 -328.05 1
Cu 255.443 227.09 -328.05 1
Cu 254.042 229.067 -328.05 1
Cu 252.642 227.09 -328.05 1
Cu 251.241 225.112 -328.05 1
Cu 249.841 223.135 -328.05 1
Cu 248.44 221.158 -328.05 1
Cu 247.04 219.18 -328.05 1
Cu 245.639 217.203 -328.05 1
Cu 244.239 215.226 -328.05 1
Cu 242.839 213.249 -328.05 1
Cu 241.438 211.271 -328.05 1
Cu 240.038 209.294 -328.05 1
Cu 238.637 207.317 -328.05 1
Cu 237.237 205.34 -328.05 1
Cu 235.836 203.362 -328.05 1
Cu 234.436 201.385 -328.05 1
Cu 233.035 199.408 -328.05 1
Cu 231.635 197.43 -328.05 1
Cu 230.234 195.453 -328.05 1
Cu 228.834 193.476 -328.05 1
Cu 227.433 191.499 -328.05 1
Cu 226.033 189.521 -328.05 1
Cu 224.632 187.544 -328.05 1
Cu 223.232 185.567 -328.05 1
Cu 221.832 183.59 -328.05 1
Cu 220.431 181.612 -328.05 1
Cu 219.031 179.635 -328.05 1
Cu 220.431 177.658 -328.05 1
Cu 221.832 175.68 -328.05 1
Cu 223.232 173.703 -328.05 1
Cu 224.632 171.726 -328.05 1
Cu 226.033 169.749 -328.05 1
Cu 227.433 167.771 -328.05 1
Cu 228.834 165.794 -328.05 1
Cu 230.234 163.817 -328.05 1
Cu 231.635 161.84 -328.05 1
Cu 233.035 159.862 -328.05 1
Cu 234.436 157.885 -328.05 1
Cu 235.836 155.908 -328.05 1
Cu 237.237 153.93 -328.05 1
Cu 238.637 151.953 -328.05 1
Cu 240.038 149.976 -328.05 1
Cu 241.438 147.999 -328.05 1
Cu 242.839 146.021 -328.05 1
Cu 244.239 144.044 -328.05 1
Cu 245.639 142.067 -328.05 1
Cu 247.04 140.09 -328.05 1
Cu 248.44 138.112 -328.05 1
Cu 249.841 136.135 -328.05 1
Cu 251.241 134.158 -328.05 1
Cu 252.642 132.18 -328.05 1
Cu 254.042 130.203 -328.05 1
Cu 255.443 132.18 -328.05 1
Cu 256.843 134.158 -328.05 1
Cu 258.244 136.135 -328.05 1
Cu 259.644 138.112 -328.05 1
Cu 261.045 140.09 -328.05 1
Cu 262.445 142.067 -328.05 1
Cu 263.846 144.044 -328.05 1
Cu 265.246 146.021 -328.05 1
Cu 266.646 147.999 -328.05 1
Cu 268.047 149.976 -328.05 1
Cu 269.447 151.953 -328.05 1
Cu 270.848 153.93 -328.05 1
Cu 272.248 155.908 -328.05 1
Cu 273.649 157.885 -328.05 1
Cu 275.049 159.862 -328.05 1
Cu 276.45 161.84 -328.05 1
Cu 277.85 163.817 -328.05 1
Cu 279.251 165.794 -328.05 1
Cu 280.651 167.771 -328.05 1
Cu 282.052 169.749 -328.05 1
Cu 283.452 171.726 -328.05 1
Cu 284.852 173.703 -328.05 1
Cu 286.253 175.68 -328.05 1
Cu 287.653 177.658 -328.05 1
Cu 289.054 179.635 -328.05 1
Cu 289.974 179.635 -334.144 1
Cu 288.536 181.664 -334.144 1
Cu 287.099 183.693 -334.144 1
Cu 285.662 185.723 -334.144 1
Cu 284.225 187.752 -334.144 1
Cu 282.787 189.781 -334.144 1
Cu 281.35 191.81 -334.144 1
Cu 279.913 193.839 -334.144 1
Cu 278.476 195.869 -334.144 1
Cu 277.038 197.898 -334.144 1
Cu 275.601 199.927 -334.144 1
Cu 274.164 201.956 -334.144 1
Cu 272.727 203.985 -334.144 1
Cu 271.289 206.015 -334.144 1
Cu 269.852 208.044 -334.144 1
Cu 268.415 210.073 -334.144 1
Cu 266.978 212.102 -334.144 1
Cu 265.54 214.132 -334.144 1
Cu 264.103 216.161 -334.144 1
Cu 262.666 218.19 -334.144 1
Cu 261.229 220.219 -334.144 1
Cu 259.791 222.248 -334.144 1
Cu 258.354 224.278 -334.144 1
Cu 256.917 226.307 -334.144 1
Cu 255.48 228.336 -334.144 1
Cu 254.042 230.365 -334.144 1
Cu 252.605 228.336 -334.144 1
Cu 251.168 226.307 -334.144 1
Cu 249.731 224.278 -334.144 1
Cu 248.293 222.248 -334.144 1
Cu 246.856 220.219 -334.144 1
Cu 245.419 218.19 -334.144 1
Cu 243.982 216.161 -334.144 1
Cu 242.544 214.132 -334.144 1
Cu 241.107 212.102 -334.144 1
Cu 239.67 210.073 -334.144 1
Cu 238.233 208.044 -334.144 1
Cu 236.795 206.015 -334.144 1
Cu 235.358 203.985 -334.144 1
Cu 233.921 201.956 -334.144 1
Cu 232.484 199.927 -334.144 1
Cu 231.046 197.898 -334.144 1
Cu 229.609 195.869 -334.144 1
Cu 228.172 193.839 -334.144 1
Cu 226.735 191.81 -334.144 1
Cu 225.297 189.781 -334.144 1
Cu 223.86 187.752 -334.144 1
Cu 222.423 185.723 -334.144 1
Cu 220.986 183.693 -334.144 1
Cu 219.548 181.664 -334.144 1
Cu 218.111 179.635 -334.144 1
Cu 219.548 177.606 -334.144 1
Cu 220.986 175.577 -334.144 1
Cu 222.423 173.547 -334.144 1
Cu 223.86 171.518 -334.144 1
Cu 225.297 169.489 -334.144 1
Cu 226.735 167.46 -334.144 1
Cu 228.172 165.431 -334.144 1
Cu 229.609 163.401 -334.144 1
Cu 231.046 161.372 -334.144 1
Cu 232.484 159.343 -334.144 1
Cu 233.921 157.314 -334.144 1
Cu 235.358 155.285 -334.144 1
Cu 236.795 153.255 -334.144 1
Cu 238.233 151.226 -334.144 1
Cu 239.67 149.197 -334.144 1
Cu 241.107 147.168 -334.144 1
Cu 242.544 145.138 -334.144 1
Cu 243.982 143.109 -334.144 1
Cu 245.419 141.08 -334.144 1
Cu 246.856 139.051 -334.144 1
Cu 248.293 137.022 -334.144 1
Cu 249.731 134.992 -334.144 1
Cu 251.168 132.963 -334.144 1
Cu 252.605 130.934 -334.144 1
Cu 254.042 128.905 -334.144 1
Cu 255.48 130.934 -334.144 1
Cu 256.917 132.963 -334.144 1
Cu 258.354 134.992 -334.144 1
Cu 259.791 137.022 -334.144 1
Cu 261.229 139.051 -334.144 1
Cu 262.666 141.08 -334.144 1
Cu 264.103 143.109 -334.144 1
Cu 265.54 145.138 -334.144 1
Cu 266.978 147.168 -334.144 1
Cu 268.415 149.197 -334.144 1
Cu 269.852 151.226 -334.144 1
Cu 271.289 153.255 -334.144 1
Cu 272.727 155.285 -334.144 1
Cu 274.164 157.314 -334.144 1
Cu 275.601 159.343 -334.144 1
Cu 277.038 161.372 -334.144 1
Cu 278.476 163.401 -334.144 1
Cu 279.913 165.431 -334.144 1
Cu 281.35 167.46 -334.144 1
Cu 282.787 169.489 -334.144 1
Cu 284.225 171.518 -334.144 1
Cu 285.662 173.547 -334.144 1
Cu 287.099 175.577 -334.144 1
Cu 288.536 177.606 -334.144 1
Cu 289.974 179.635 -334.144 1
Cu 290.937 179.635 -340.275 1
Cu 289.461 181.719 -340.275 1
Cu 287.986 183.802 -340.275 1
Cu 286.51 185.886 -340.275 1
Cu 285.034 187.97 -340.275 1
Cu 283.558 190.053 -340.275 1
Cu 282.082 192.137 -340.275 1
Cu 280.607 194.22 -340.275 1
Cu 279.131 196.304 -340.275 1
Cu 277.655 198.388 -340.275 1
Cu 276.179 200.471 -340.275 1
Cu 274.703 202.555 -340.275 1
Cu 273.228 204.639 -340.275 1
Cu 271.752 206.722 -340.275 1
Cu 270.276 208.806 -340.275 1
Cu 268.8 210.89 -340.275 1
Cu 267.324 212.973 -340.275 1
Cu 265.849 215.057 -340.275 1
Cu 264.373 217.14 -340.275 1
Cu 262.897 219.224 -340.275 1
Cu 261.421 221.308 -340.275 1
Cu 259.945 223.391 -340.275 1
Cu 258.47 225.475 -340.275 1
Cu 256.994 227.559 -340.275 1
Cu 255.518 229.642 -340.275 1
Cu 254.042 231.726 -340.275 1
Cu 252.566 229.642 -340.275 1
Cu 251.091 227.559 -340.275 1
Cu 249.615 225.475 -340.275 1
Cu 248.139 223.391 -340.275 1
Cu 246.663 221.308 -340.275 1
Cu 245.187 219.224 -340.275 1
Cu 243.712 217.14 -340.275 1
Cu 242.236 215.057 -340.275 1
Cu 240.76 212.973 -340.275 1
Cu 239.284 210.89 -340.275 1
Cu 237.808 208.806 -340.275 1
Cu 236.333 206.722 -340.275 1
Cu 234.857 204.639 -340.275 1
Cu 233.381 202.555 -340.275 1
Cu 231.905 200.471 -340.275 1
Cu 230.429 198.388 -340.275 1
Cu 228.954 196.304 -340.275 1
Cu 227.478 194.22 -340.275 1
Cu 226.002 192.137 -340.275 1
Cu 224.526 190.053 -340.275 1
Cu 223.05 187.97 -340.275 1
Cu 221.575 185.886 -340.275 1
Cu 220.099 183.802 -340.275 1
Cu 218.623 181.719 -340.275 1
Cu 217.147 179.635 -340.275 1
Cu 218.623 177.551 -340.275 1
Cu 220.099 175.468 -340.275 1
Cu 221.575 173.384 -340.275 1
Cu 223.05 171.3 -340.275 1
Cu 224.526 169.217 -340.275 1
Cu 226.002 167.133 -340.275 1
Cu 227.478 165.05 -340.275 1
Cu 228.954 162.966 -340.275 1
Cu 230.429 160.882 -340.275 1
Cu 231.905 158.799 -340.275 1
Cu 233.381 156.715 -340.275 1
Cu 234.857 154.631 -340.275 1
Cu 236.333 152.548 -340.275 1
Cu 237.808 150.464 -340.275 1
Cu 239.284 148.38 -340.275 1
Cu 240.76 146.297 -340.275 1
Cu 242.236 144.213 -340.275 1
Cu 243.712 142.13 -340.275 1
Cu 245.187 140.046 -340.275 1
Cu 246.663 137.962 -340.275 1
Cu 248.139 135.879 -340.275 1
Cu 249.615 133.795 -340.275 1
Cu 251.091 131.711 -340.275 1
Cu 252.566 129.628 -340.275 1
Cu 254.042 127.544 -340.275 1
Cu 255.518 129.628 -340.275 1
Cu 256.994 131.711 -340.275 1
Cu 258.47 133.795 -340.275 1
Cu 259.945 135.879 -340.275 1
Cu 261.421 137.962 -340.275 1
Cu 262.897 140.046 -340.275 1
Cu 264.373 142.13 -340.275 1
Cu 265.849 144.213 -340.275 1
Cu 267.324 146.297 -340.275 1
Cu 268.8 148.38 -340.275 1
Cu 270.276 150.464 -340.275 1
Cu 271.752 152.548 -340.275 1
Cu 273.228 154.631 -340.275 1
Cu 274.703 156.715 -340.275 1
Cu 276.179 158.799 -340.275 1
Cu 277.655 160.882 -340.275 1
Cu 279.131 162.966 -340.275 1
Cu 280.607 165.05 -340.275 1
Cu 282.082 167.133 -340.275 1
Cu 283.558 169.217 -340.275 1
Cu 285.034 171.3 -340.275 1
Cu 286.51 173.384 -340.275 1
Cu 287.986 175.468 -340.275 1
Cu 289.461 177.551 -340.275 1
Cu 290.937 179.635 -340.275 1
Cu 291.949 179.635 -346.443 1
Cu 290.432 181.776 -346.443 1
Cu 288.916 183.917 -346.443 1
Cu 287.4 186.057 -346.443 1
Cu 285.884 188.198 -346.443 1
Cu 284.367 190.339 -346.443 1
Cu 282.851 192.48 -346.443 1
Cu 281.335 194.62 -346.443 1
Cu 279.819 196.761 -346.443 1
Cu 278.302 198.902 -346.443 1
Cu 276.786 201.043 -346.443 1
Cu 275.27 203.183 -346.443 1
Cu 273.754 205.324 -346.443 1
Cu 272.237 207.465 -346.443 1
Cu 270.721 209.606 -346.443 1
Cu 269.205 211.746 -346.443 1
Cu 267.689 213.887 -346.443 1
Cu 266.172 216.028 -346.443 1
Cu 264.656 218.169 -346.443 1
Cu 263.14 220.309 -346.443 1
Cu 261.624 222.45 -346.443 1
Cu 260.107 224.591 -346.443 1
Cu 258.591 226.732 -346.443 1
Cu 257.075 228.872 -346.443 1
Cu 255.559 231.013 -346.443 1
Cu 254.042 233.154 -346.443 1
Cu 252.526 231.013 -346.443 1
Cu 251.01 228.872 -346.443 1
Cu 249.493 226.732 -346.443 1
Cu 247.977 224.591 -346.443 1
Cu 246.461 222.45 -346.443 1
Cu 244.945 220.309 -346.443 1
Cu 243.428 218.169 -346.443 1
Cu 241.912 216.028 -346.443 1
Cu 240.396 213.887 -346.443 1
Cu 238.88 211.746 -346.443 1
Cu 237.363 209.606 -346.443 1
Cu 235.847 207.465 -346.443 1
Cu 234.331 205.324 -346.443 1
Cu 232.815 203.183 -346.443 1
Cu 231.298 201.043 -346.443 1
Cu 229.782 198.902 -346.443 1
Cu 228.266 196.761 -346.443 1
Cu 226.75 194.62 -346.443 1
Cu 225.233 192.48 -346.443 1
Cu 223.717 190.339 -346.443 1
Cu 222.201 188.198 -346.443 1
Cu 220.685 186.057 -346.443 1
Cu 219.168 183.917 -346.443 1
Cu 217.652 181.776 -346.443 1
Cu 216.136 179.635 -346.443 1
Cu 217.652 177.494 -346.443 1
Cu 219.168 175.353 -346.443 1
Cu 220.685 173.213 -346.443 1
Cu 222.201 171.072 -346.443 1
Cu 223.717 168.931 -346.443 1
Cu 225.233 166.79 -346.443 1
Cu 226.75 164.65 -346.443 1
Cu 228.266 162.509 -346.443 1
Cu 229.782 160.368 -346.443 1
Cu 231.298 158.227 -346.443 1
Cu 232.815 156.087 -346.443 1
Cu 234.331 153.946 -346.443 1
Cu 235.847 151.805 -346.443 1
Cu 237.363 149.664 -346.443 1
Cu 238.88 147.524 -346.443 1
Cu 240.396 145.383 -346.443 1
Cu 241.912 143.242 -346.443 1
Cu 243.428 141.101 -346.443 1
Cu 244.945 138.961 -346.443 1
Cu 246.461 136.82 -346.443 1
Cu 247.977 134.679 -346.443 1
Cu 249.493 132.538 -346.443 1
Cu 251.01 130.398 -346.443 1
Cu 252.526 128.257 -346.443 1
Cu 254.042 126.116 -346.443 1
Cu 255.559 128.257 -346.443 1
Cu 257.075 130.398 -346.443 1
Cu 258.591 132.538 -346.443 1
Cu 260.107 134.679 -346.443 1
Cu 261.624 136.82 -346.443 1
Cu 263.14 138.961 -346.443 1
Cu 264.656 141.101 -346.443 1
Cu 266.172 143.242 -346.443 1
Cu 267.689 145.383 -346.443 1
Cu 269.205 147.524 -346.443 1
Cu 270.721 149.664 -346.443 1
Cu 272.237 151.805 -346.443 1
Cu 273.754 153.946 -346.443 1
Cu 275.27 156.087 -346.443 1
Cu 276.786 158.227 -346.443 1
Cu 278.302 160.368 -346.443 1
Cu 279.819 162.509 -346.443 1
Cu 281.335 164.65 -346.443 1
Cu 282.851 166.79 -346.443 1
Cu 284.367 168.931 -346.443 1
Cu 285.884 171.072 -346.443 1
Cu 287.4 173.213 -346.443 1
Cu 288.916 175.353 -346.443 1
Cu 290.432 177.494 -346.443 1
Cu 291.949 179.635 -346.443 1
Cu 293.012 179.635 -352.648 1
Cu 291.453 181.836 -352.648 1
Cu 289.894 184.037 -352.648 1
Cu 288.335 186.237 -352.648 1
Cu 286.777 188.438 -352.648 1
Cu 285.218 190.639 -352.648 1
Cu 283.659 192.84 -352.648 1
Cu 282.1 195.041 -352.648 1
Cu 280.541 197.241 -352.648 1
Cu 278.983 199.442 -352.648 1
Cu 277.424 201.643 -352.648 1
Cu 275.865 203.844 -352.648 1
Cu 274.306 206.044 -352.648 1
Cu 272.748 208.245 -352.648 1
Cu 271.189 210.446 -352.648 1
Cu 269.63 212.647 -352.648 1
Cu 268.071 214.848 -352.648 1
Cu 266.512 217.048 -352.648 1
Cu 264.954 219.249 -352.648 1
Cu 263.395 221.45 -352.648 1
Cu 261.836 223.651 -352.648 1
Cu 260.277 225.852 -352.648 1
Cu 258.719 228.052 -352.648 1
Cu 257.16 230.253 -352.648 1
Cu 255.601 232.454 -352.648 1
Cu 254.042 234.655 -352.648 1
Cu 252.483 232.454 -352.648 1
Cu 250.925 230.253 -352.648 1
Cu 249.366 228.052 -352.648 1
Cu 247.807 225.852 -352.648 1
Cu 246.248 223.651 -352.648 1
Cu 244.69 221.45 -352.648 1
Cu 243.131 219.249 -352.648 1
Cu 241.572 217.048 -352.648 1
Cu 240.013 214.848 -352.648 1
Cu 238.454 212.647 -352.648 1
Cu 236.896 210.446 -352.648 1
Cu 235.337 208.245 -352.648 1
Cu 233.778 206.044 -352.648 1
Cu 232.219 203.844 -352.648 1
Cu 230.661 201.643 -352.648 1
Cu 229.102 199.442 -352.648 1
Cu 227.543 197.241 -352.648 1
Cu 225.984 195.041 -352.648 1
Cu 224.425 192.84 -352.648 1
Cu 222.867 190.639 -352.648 1
Cu 221.308 188.438 -352.648 1
Cu 219.749 186.237 -352.648 1
Cu 218.19 184.037 -352.648 1
Cu 216.632 181.836 -352.648 1
Cu 215.073 179.635 -352.648 1
Cu 216.632 177.434 -352.648 1
Cu 218.19 175.233 -352.648 1
Cu 219.749 173.033 -352.648 1
Cu 221.308 170.832 -352.648 1
Cu 222.867 168.631 -352.648 1
Cu 224.425 166.43 -352.648 1
Cu 225.984 164.229 -352.648 1
Cu 227.543 162.029 -352.648 1
Cu 229.102 159.828 -352.648 1
Cu 230.661 157.627 -352.648 1
Cu 232.219 155.426 -352.648 1
Cu 233.778 153.226 -352.648 1
Cu 235.337 151.025 -352.648 1
Cu 236.896 148.824 -352.648 1
Cu 238.454 146.623 -352.648 1
Cu 240.013 144.422 -352.648 1
Cu 241.572 142.222 -352.648 1
Cu 243.131 140.021 -352.648 1
Cu 244.69 137.82 -352.648 1
Cu 246.248 135.619 -352.648 1
Cu 247.807 133.418 -352.648 1
Cu 249.366 131.218 -352.648 1
Cu 250.925 129.017 -352.648 1
Cu 252.483 126.816 -352.648 1
Cu 254.042 124.615 -352.648 1
Cu 255.601 126.816 -352.648 1
Cu 257.16 129.017 -352.648 1
Cu 258.719 131.218 -352.648 1
Cu 260.277 133.418 -352.648 1
Cu 261.836 135.619 -352.648 1
Cu 263.395 137.82 -352.648 1
Cu 264.954 140.021 -352.648 1
Cu 266.512 142.222 -352.648 1
Cu 268.071 144.422 -352.648 1
Cu 269.63 146.623 -352.648 1
Cu 271.189 148.824 -352.648 1
Cu 272.748 151.025 -352.648 1
Cu 274.306 153.226 -352.648 1
Cu 275.865 155.426 -352.648 1
Cu 277.424 157.627 -352.648 1
Cu 278.983 159.828 -352.648 1
Cu 280.541 162.029 -352.648 1
Cu 282.1 164.229 -352.648 1
Cu 283.659 166.43 -352.648 1
Cu 285.218 168.631 -352.648 1
Cu 286.777 170.832 -352.648 1
Cu 288.335 173.033 -352.648 1
Cu 289.894 175.233 -352.648 1
Cu 291.453 177.434 -352.648 1
Cu 293.012 179.635 -352.648 1
Cu 294.131 179.635 -358.889 1
Cu 292.528 181.899 -358.889 1
Cu 290.924 184.163 -358.889 1
Cu 289.32 186.427 -358.889 1
Cu 287.717 188.691 -358.889 1
Cu 286.113 190.955 -358.889 1
Cu 284.51 193.219 -358.889 1
Cu 282.906 195.483 -358.889 1
Cu 281.303 197.747 -358.889 1
Cu 279.699 200.011 -358.889 1
Cu 278.096 202.275 -358.889 1
Cu 276.492 204.539 -358.889 1
Cu 274.888 206.803 -358.889 1
Cu 273.285 209.067 -358.889 1
Cu 271.681 211.331 -358.889 1
Cu 270.078 213.595 -358.889 1
Cu 268.474 215.859 -358.889 1
Cu 266.871 218.123 -358.889 1
Cu 265.267 220.387 -358.889 1
Cu 263.664 222.651 -358.889 1
Cu 262.06 224.915 -358.889 1
Cu 260.456 227.179 -358.889 1
Cu 258.853 229.443 -358.889 1
Cu 257.249 231.707 -358.889 1
Cu 255.646 233.971 -358.889 1
Cu 254.042 236.235 -358.889 1
Cu 252.439 233.971 -358.889 1
Cu 250.835 231.707 -358.889 1
Cu 249.232 229.443 -358.889 1
Cu 247.628 227.179 -358.889 1
Cu 246.024 224.915 -358.889 1
Cu 244.421 222.651 -358.889 1
Cu 242.817 220.387 -358.889 1
Cu 241.214 218.123 -358.889 1
Cu 239.61 215.859 -358.889 1
Cu 238.007 213.595 -358.889 1
Cu 236.403 211.331 -358.889 1
Cu 234.8 209.067 -358.889 1
Cu 233.196 206.803 -358.889 1
Cu 231.592 204.539 -358.889 1
Cu 229.989 202.275 -358.889 1
Cu 228.385 200.011 -358.889 1
Cu 226.782 197.747 -358.889 1
Cu 225.178 195.483 -358.889 1
Cu 223.575 193.219 -358.889 1
Cu 221.971 190.955 -358.889 1
Cu 220.368 188.691 -358.889 1
Cu 218.764 186.427 -358.889 1
Cu 217.16 184.163 -358.889 1
Cu 215.557 181.899 -358.889 1
Cu 213.953 179.635 -358.889 1
Cu 215.557 177.371 -358.889 1
Cu 217.16 175.107 -358.889 1
Cu 218.764 172.843 -358.889 1
Cu 220.368 170.579 -358.889 1
Cu 221.971 168.315 -358.889 1
Cu 223.575 166.051 -358.889 1
Cu 225.178 163.787 -358.889 1
Cu 226.782 161.523 -358.889 1
Cu 228.385 159.259 -358.889 1
Cu 229.989 156.995 -358.889 1
Cu 231.592 154.731 -358.889 1
Cu 233.196 152.467 -358.889 1
Cu 234.8 150.203 -358.889 1
Cu 236.403 147.939 -358.889 1
Cu 238.007 145.675 -358.889 1
Cu 239.61 143.411 -358.889 1
Cu 241.214 141.147 -358.889 1
Cu 242.817 138.883 -358.889 1
Cu 244.421 136.619 -358.889 1
Cu 246.024 134.355 -358.889 1
Cu 247.628 132.091 -358.889 1
Cu 249.232 129.827 -358.889 1
Cu 250.835 127.563 -358.889 1
Cu 252.439 125.299 -358.889 1
Cu 254.042 123.035 -358.889 1
Cu 255.646 125.299 -358.889 1
Cu 257.249 127.563 -358.889 1
Cu 258.853 129.827 -358.889 1
Cu 260.456 132.091 -358.889 1
Cu 262.06 134.355 -358.889 1
Cu 263.664 136.619 -358.889 1
Cu 265.267 138.883 -358.889 1
Cu 266.871 141.147 -358.889 1
Cu 268.474 143.411 -358.889 1
Cu 270.078 145.675 -358.889 1
Cu 271.681 147.939 -358.889 1
Cu 273.285 150.203 -358.889 1
Cu 274.888 152.467 -358.889 1
Cu 276.492 154.731 -358.889 1
Cu 278.096 156.995 -358.889 1
Cu 279.699 159.259 -358.889 1
Cu 281.303 161.523 -358.889 1
Cu 282.906 163.787 -358.889 1
Cu 284.51 166.051 -358.889 1
Cu 286.113 168.315 -358.889 1
Cu 287.717 170.579 -358.889 1
Cu 289.32 172.843 -358.889 1
Cu 290.924 175.107 -358.889 1
Cu 292.528 177.371 -358.889 1
Cu 294.131 179.635 -358.889 1
Cu 295.312 179.635 -365.167 1
Cu 293.662 181.966 -365.167 1
Cu 292.011 184.296 -365.167 1
Cu 290.36 186.627 -365.167 1
Cu 288.709 188.958 -365.167 1
Cu 287.058 191.289 -365.167 1
Cu 285.408 193.619 -365.167 1
Cu 283.757 195.95 -365.167 1
Cu 282.106 198.281 -365.167 1
Cu 280.455 200.611 -365.167 1
Cu 278.804 202.942 -365.167 1
Cu 277.154 205.273 -365.167 1
Cu 275.503 207.604 -365.167 1
Cu 273.852 209.934 -365.167 1
Cu 272.201 212.265 -365.167 1
Cu 270.55 214.596 -365.167 1
Cu 268.9 216.927 -365.167 1
Cu 267.249 219.257 -365.167 1
Cu 265.598 221.588 -365.167 1
Cu 263.947 223.919 -365.167 1
Cu 262.296 226.249 -365.167 1
Cu 260.645 228.58 -365.167 1
Cu 258.995 230.911 -365.167 1
Cu 257.344 233.242 -365.167 1
Cu 255.693 235.572 -365.167 1
Cu 254.042 237.903 -365.167 1
Cu 252.391 235.572 -365.167 1
Cu 250.741 233.242 -365.167 1
Cu 249.09 230.911 -365.167 1
Cu 247.439 228.58 -365.167 1
Cu 245.788 226.249 -365.167 1
Cu 244.137 223.919 -365.167 1
Cu 242.487 221.588 -365.167 1
Cu 240.836 219.257 -365.167 1
Cu 239.185 216.927 -365.167 1
Cu 237.534 214.596 -365.167 1
Cu 235.883 212.265 -365.167 1
Cu 234.233 209.934 -365.167 1
Cu 232.582 207.604 -365.167 1
Cu 230.931 205.273 -365.167 1
Cu 229.28 202.942 -365.167 1
Cu 227.629 200.611 -365.167 1
Cu 225.979 198.281 -365.167 1
Cu 224.328 195.95 -365.167 1
Cu 222.677 193.619 -365.167 1
Cu 221.026 191.289 -365.167 1
Cu 219.375 188.958 -365.167 1
Cu 217.725 186.627 -365.167 1
Cu 216.074 184.296 -365.167 1
Cu 214.423 181.966 -365.167 1
Cu 212.772 179.635 -365.167 1
Cu 214.423 177.304 -365.167 1
Cu 216.074 174.974 -365.167 1
Cu 217.725 172.643 -365.167 1
Cu 219.375 170.312 -365.167 1
Cu 221.026 167.981 -365.167 1
Cu 222.677 165.651 -365.167 1
Cu 224.328 163.32 -365.167 1
Cu 225.979 160.989 -365.167 1
Cu 227.629 158.659 -365.167 1
Cu 229.28 156.328 -365.167 1
Cu 230.931 153.997 -365.167 1
Cu 232.582 151.666 -365.167 1
Cu 234.233 149.336 -365.167 1
Cu 235.883 147.005 -365.167 1
Cu 237.534 144.674 -365.167 1
Cu 239.185 142.343 -365.167 1
Cu 240.836 140.013 -365.167 1
Cu 242.487 137.682 -365.167 1
Cu 244.137 135.351 -365.167 1
Cu 245.788 133.021 -365.167 1
Cu 247.439 130.69 -365.167 1
Cu 249.09 128.359 -365.167 1
Cu 250.741 126.028 -365.167 1
Cu 252.391 123.698 -365.167 1
Cu 254.042 121.367 -365.167 1
Cu 255.693 123.698 -365.167 1
Cu 257.344 126.028 -365.167 1
Cu 258.995 128.359 -365.167 1
Cu 260.645 130.69 -365.167 1
Cu 262.296 133.021 -365.167 1
Cu 263.947 135.351 -365.167 1
Cu 265.598 137.682 -365.167 1
Cu 267.249 140.013 -365.167 1
Cu 268.9 142.343 -365.167 1
Cu 270.55 144.674 -365.167 1
Cu 272.201 147.005 -365.167 1
Cu 273.852 149.336 -365.167 1
Cu 275.503 151.666 -365.167 1
Cu 277.154 153.997 -365.167 1
Cu 278.804 156.328 -365.167 1
Cu 280.455 158.659 -365.167 1
Cu 282.106 160.989 -365.167 1
Cu 283.757 163.32 -365.167 1
Cu 285.408 165.651 -365.167 1
Cu 287.058 167.981 -365.167 1
Cu 288.709 170.312 -365.167 1
Cu 290.36 172.643 -365.167 1
Cu 292.011 174.974 -365.167 1
Cu 293.662 177.304 -365.167 1
Cu 295.312 179.635 -365.167 1
Cu 296.562 179.635 -371.481 1
Cu 294.861 182.036 -371.481 1
Cu 293.16 184.438 -371.481 1
Cu 291.46 186.839 -371.481 1
Cu 289.759 189.24 -371.481 1
Cu 288.058 191.641 -371.481 1
Cu 286.357 194.043 -371.481 1
Cu 284.657 196.444 -371.481 1
Cu 282.956 198.845 -371.481 1
Cu 281.255 201.247 -371.481 1
Cu 279.554 203.648 -371.481 1
Cu 277.853 206.049 -371.481 1
Cu 276.153 208.451 -371.481 1
Cu 274.452 210.852 -371.481 1
Cu 272.751 213.253 -371.481 1
Cu 271.05 215.654 -371.481 1
Cu 269.349 218.056 -371.481 1
Cu 267.649 220.457 -371.481 1
Cu 265.948 222.858 -371.481 1
Cu 264.247 225.26 -371.481 1
Cu 262.546 227.661 -371.481 1
Cu 260.845 230.062 -371.481 1
Cu 259.145 232.463 -371.481 1
Cu 257.444 234.865 -371.481 1
Cu 255.743 237.266 -371.481 1
Cu 254.042 239.667 -371.481 1
Cu 252.341 237.266 -371.481 1
Cu 250.641 234.865 -371.481 1
Cu 248.94 232.463 -371.481 1
Cu 247.239 230.062 -371.481 1
Cu 245.538 227.661 -371.481 1
Cu 243.837 225.26 -371.481 1
Cu 242.137 222.858 -371.481 1
Cu 240.436 220.457 -371.481 1
Cu 238.735 218.056 -371.481 1
Cu 237.034 215.654 -371.481 1
Cu 235.334 213.253 -371.481 1
Cu 233.633 210.852 -371.481 1
Cu 231.932 208.451 -371.481 1
Cu 230.231 206.049 -371.481 1
Cu 228.53 203.648 -371.481 1
Cu 226.83 201.247 -371.481 1
Cu 225.129 198.845 -371.481 1
Cu 223.428 196.444 -371.481 1
Cu 221.727 194.043 -371.481 1
Cu 220.026 191.641 -371.481 1
Cu 218.326 189.24 -371.481 1
Cu 216.625 186.839 -371.481 1
Cu 214.924 184.438 -371.481 1
Cu 213.223 182.036 -371.481 1
Cu 211.522 179.635 -371.481 1
Cu 213.223 177.234 -371.481 1
Cu 214.924 174.832 -371.481 1
Cu 216.625 172.431 -371.481 1
Cu 218.326 170.03 -371.481 1
Cu 220.026 167.629 -371.481 1
Cu 221.727 165.227 -371.481 1
Cu 223.428 162.826 -371.481 1
Cu 225.129 160.425 -371.481 1
Cu 226.83 158.023 -371.481 1
Cu 228.53 155.622 -371.481 1
Cu 230.231 153.221 -371.481 1
Cu 231.932 150.819 -371.481 1
Cu 233.633 148.418 -371.481 1
Cu 235.334 146.017 -371.481 1
Cu 237.034 143.616 -371.481 1
Cu 238.735 141.214 -371.481 1
Cu 240.436 138.813 -371.481 1
Cu 242.137 136.412 -371.481 1
Cu 243.837 134.01 -371.481 1
Cu 245.538 131.609 -371.481 1
Cu 247.239 129.208 -371.481 1
Cu 248.94 126.807 -371.481 1
Cu 250.641 124.405 -371.481 1
Cu 252.341 122.004 -371.481 1
Cu 254.042 119.603 -371.481 1
Cu 255.743 122.004 -371.481 1
Cu 257.444 124.405 -371.481 1
Cu 259.145 126.807 -371.481 1
Cu 260.845 129.208 -371.481 1
Cu 262.546 131.609 -371.481 1
Cu 264.247 134.01 -371.481 1
Cu 265.948 136.412 -371.481 1
Cu 267.649 138.813 -371.481 1
Cu 269.349 141.214 -371.481 1
Cu 271.05 143.616 -371.481 1
Cu 272.751 146.017 -371.481 1
Cu 274.452 148.418 -371.481 1
Cu 276.153 150.819 -371.481 1
Cu 277.853 153.221 -371.481 1
Cu 279.554 155.622 -371.481 1
Cu 281.255 158.023 -371.481 1
Cu 282.956 160.425 -371.481 1
Cu 284.657 162.826 -371.481 1
Cu 286.357 165.227 -371.481 1
Cu 288.058 167.629 -371.481 1
Cu 289.759 170.03 -371.481 1
Cu 291.46 172.431 -371.481 1
Cu 293.16 174.832 -371.481 1
Cu 294.861 177.234 -371.481 1
Cu 296.562 179.635 -371.481 1
Cu 297.888 179.635 -377.831 1
Cu 296.134 182.111 -377.831 1
Cu 294.38 184.587 -377.831 1
Cu 292.627 187.064 -377.831 1
Cu 290.873 189.54 -377.831 1
Cu 289.119 192.016 -377.831 1
Cu 287.365 194.492 -377.831 1
Cu 285.611 196.968 -377.831 1
Cu 283.857 199.444 -377.831 1
Cu 282.104 201.921 -377.831 1
Cu 280.35 204.397 -377.831 1
Cu 278.596 206.873 -377.831 1
Cu 276.842 209.349 -377.831 1
Cu 275.088 211.825 -377.831 1
Cu 273.334 214.301 -377.831 1
Cu 271.581 216.778 -377.831 1
Cu 269.827 219.254 -377.831 1
Cu 268.073 221.73 -377.831 1
Cu 266.319 224.206 -377.831 1
Cu 264.565 226.682 -377.831 1
Cu 262.811 229.159 -377.831 1
Cu 261.058 231.635 -377.831 1
Cu 259.304 234.111 -377.831 1
Cu 257.55 236.587 -377.831 1
Cu 255.796 239.063 -377.831 1
Cu 254.042 241.539 -377.831 1
Cu 252.288 239.063 -377.831 1
Cu 250.535 236.587 -377.831 1
Cu 248.781 234.111 -377.831 1
Cu 247.027 231.635 -377.831 1
Cu 245.273 229.159 -377.831 1
Cu 243.519 226.682 -377.831 1
Cu 241.765 224.206 -377.831 1
Cu 240.012 221.73 -377.831 1
Cu 238.258 219.254 -377.831 1
Cu 236.504 216.778 -377.831 1
Cu 234.75 214.301 -377.831 1
Cu 232.996 211.825 -377.831 1
Cu 231.242 209.349 -377.831 1
Cu 229.489 206.873 -377.831 1
Cu 227.735 204.397 -377.831 1
Cu 225.981 201.921 -377.831 1
Cu 224.227 199.444 -377.831 1
Cu 222.473 196.968 -377.831 1
Cu 220.719 194.492 -377.831 1
Cu 218.966 192.016 -377.831 1
Cu 217.212 189.54 -377.831 1
Cu 215.458 187.064 -377.831 1
Cu 213.704 184.587 -377.831 1
Cu 211.95 182.111 -377.831 1
Cu 210.196 179.635 -377.831 1
Cu 211.95 177.159 -377.831 1
Cu 213.704 174.683 -377.831 1
Cu 215.458 172.206 -377.831 1
Cu 217.212 169.73 -377.831 1
Cu 218.966 167.254 -377.831 1
Cu 220.719 164.778 -377.831 1
Cu 222.473 162.302 -377.831 1
Cu 224.227 159.826 -377.831 1
Cu 225.981 157.349 -377.831 1
Cu 227.735 154.873 -377.831 1
Cu 229.489 152.397 -377.831 1
Cu 231.242 149.921 -377.831 1
Cu 232.996 147.445 -377.831 1
Cu 234.75 144.969 -377.831 1
Cu 236.504 142.492 -377.831 1
Cu 238.258 140.016 -377.831 1
Cu 240.012 137.54 -377.831 1
Cu 241.765 135.064 -377.831 1
Cu 243.519 132.588 -377.831 1
Cu 245.273 130.111 -377.831 1
Cu 247.027 127.635 -377.831 1
Cu 248.781 125.159 -377.831 1
Cu 250.535 122.683 -377.831 1
Cu 252.288 120.207 -377.831 1
Cu 254.042 117.731 -377.831 1
Cu 255.796 120.207 -377.831 1
Cu 257.55 122.683 -377.831 1
Cu 259.304 125.159 -377.831 1
Cu 261.058 127.635 -377.831 1
Cu 262.811 130.111 -377.831 1
Cu 264.565 132.588 -377.831 1
Cu 266.319 135.064 -377.831 1
Cu 268.073 137.54 -377.831 1
Cu 269.827 140.016 -377.831 1
Cu 271.581 142.492 -377.831 1
Cu 273.334 144.969 -377.831 1
Cu 275.088 147.445 -377.831 1
Cu 276.842 149.921 -377.831 1
Cu 278.596 152.397 -377.831 1
Cu 280.35 154.873 -377.831 1
Cu 282.104 157.349 -377.831 1
Cu 283.857 159.826 -377.831 1
Cu 285.611 162.302 -377.831 1
Cu 287.365 164.778 -377.831 1
Cu 289.119 167.254 -377.831 1
Cu 290.873 169.73 -377.831 1
Cu 292.627 172.206 -377.831 1
Cu 294.38 174.683 -377.831 1
Cu 296.134 177.159 -377.831 1
Cu 297.888 179.635 -377.831 1
Cu 299.3 179.635 -384.217 1
Cu 297.49 182.191 -384.217 1
Cu 295.679 184.747 -384.217 1
Cu 293.869 187.303 -384.217 1
Cu 292.059 189.859 -384.217 1
Cu 290.248 192.415 -384.217 1
Cu 288.438 194.97 -384.217 1
Cu 286.628 197.526 -384.217 1
Cu 284.817 200.082 -384.217 1
Cu 283.007 202.638 -384.217 1
Cu 281.197 205.194 -384.217 1
Cu 279.387 207.75 -384.217 1
Cu 277.576 210.306 -384.217 1
Cu 275.766 212.862 -384.217 1
Cu 273.956 215.418 -384.217 1
Cu 272.145 217.974 -384.217 1
Cu 270.335 220.53 -384.217 1
Cu 268.525 223.086 -384.217 1
Cu 266.714 225.641 -384.217 1
Cu 264.904 228.197 -384.217 1
Cu 263.094 230.753 -384.217 1
Cu 261.283 233.309 -384.217 1
Cu 259.473 235.865 -384.217 1
Cu 257.663 238.421 -384.217 1
Cu 255.853 240.977 -384.217 1
Cu 254.042 243.533 -384.217 1
Cu 252.232 240.977 -384.217 1
Cu 250.422 238.421 -384.217 1
Cu 248.611 235.865 -384.217 1
Cu 246.801 233.309 -384.217 1
Cu 244.991 230.753 -384.217 1
Cu 243.18 228.197 -384.217 1
Cu 241.37 225.641 -384.217 1
Cu 239.56 223.086 -384.217 1
Cu 237.749 220.53 -384.217 1
Cu 235.939 217.974 -384.217 1
Cu 234.129 215.418 -384.217 1
Cu 232.319 212.862 -384.217 1
Cu 230.508 210.306 -384.217 1
Cu 228.698 207.75 -384.217 1
Cu 226.888 205.194 -384.217 1
Cu 225.077 202.638 -384.217 1
Cu 223.267 200.082 -384.217 1
Cu 221.457 197.526 -384.217 1
Cu 219.646 194.97 -384.217 1
Cu 217.836 192.415 -384.217 1
Cu 216.026 189.859 -384.217 1
Cu 214.215 187.303 -384.217 1
Cu 212.405 184.747 -384.217 1
Cu 210.595 182.191 -384.217 1
Cu 208.785 179.635 -384.217 1
Cu 210.595 177.079 -384.217 1
Cu 212.405 174.523 -384.217 1
Cu 214.215 171.967 -384.217 1
Cu 216.026 169.411 -384.217 1
Cu 217.836 166.855 -384.217 1
Cu 219.646 164.3 -384.217 1
Cu 221.457 161.744 -384.217 1
Cu 223.267 159.188 -384.217 1
Cu 225.077 156.632 -384.217 1
Cu 226.888 154.076 -384.217 1
Cu 228.698 151.52 -384.217 1
Cu 230.508 148.964 -384.217 1
Cu 232.319 146.408 -384.217 1
Cu 234.129 143.852 -384.217 1
Cu 235.939 141.296 -384.217 1
Cu 237.749 138.74 -384.217 1
Cu 239.56 136.184 -384.217 1
Cu 241.37 133.629 -384.217 1
Cu 243.18 131.073 -384.217 1
Cu 244.991 128.517 -384.217 1
Cu 246.801 125.961 -384.217 1
Cu 248.611 123.405 -384.217 1
Cu 250.422 120.849 -384.217 1
Cu 252.232 118.293 -384.217 1
Cu 254.042 115.737 -384.217 1
Cu 255.853 118.293 -384.217 1
Cu 257.663 120.849 -384.217 1
Cu 259.473 123.405 -384.217 1
Cu 261.283 125.961 -384.217 1
Cu 263.094 128.517 -384.217 1
Cu 264.904 131.073 -384.217 1
Cu 266.714 133.629 -384.217 1
Cu 268.525 136.184 -384.217 1
Cu 270.335 138.74 -384.217 1
Cu 272.145 141.296 -384.217 1
Cu 273.956 143.852 -384.217 1
Cu 275.766 146.408 -384.217 1
Cu 277.576 148.964 -384.217 1
Cu 279.387 151.52 -384.217 1
Cu 281.197 154.076 -384.217 1
Cu 283.007 156.632 -384.217 1
Cu 284.817 159.188 -384.217 1
Cu 286.628 161.744 -384.217 1
Cu 288.438 164.3 -384.217 1
Cu 290.248 166.855 -384.217 1
Cu 292.059 169.411 -384.217 1
Cu 293.869 171.967 -384.217 1
Cu 295.679 174.523 -384.217 1
Cu 297.49 177.079 -384.217 1
Cu 299.3 179.635 -384.217 1
Cu 300.81 179.635 -390.638 1
Cu 298.939 182.276 -390.638 1
Cu 297.069 184.917 -390.638 1
Cu 295.198 187.559 -390.638 1
Cu 293.327 190.2 -390.638 1
Cu 291.456 192.841 -390.638 1
Cu 289.586 195.482 -390.638 1
Cu 287.715 198.123 -390.638 1
Cu 285.844 200.765 -390.638 1
Cu 283.974 203.406 -390.638 1
Cu 282.103 206.047 -390.638 1
Cu 280.232 208.688 -390.638 1
Cu 278.361 211.329 -390.638 1
Cu 276.491 213.971 -390.638 1
Cu 274.62 216.612 -390.638 1
Cu 272.749 219.253 -390.638 1
Cu 270.879 221.894 -390.638 1
Cu 269.008 224.535 -390.638 1
Cu 267.137 227.176 -390.638 1
Cu 265.267 229.818 -390.638 1
Cu 263.396 232.459 -390.638 1
Cu 261.525 235.1 -390.638 1
Cu 259.654 237.741 -390.638 1
Cu 257.784 240.382 -390.638 1
Cu 255.913 243.024 -390.638 1
Cu 254.042 245.665 -390.638 1
Cu 252.172 243.024 -390.638 1
Cu 250.301 240.382 -390.638 1
Cu 248.43 237.741 -390.638 1
Cu 246.559 235.1 -390.638 1
Cu 244.689 232.459 -390.638 1
Cu 242.818 229.818 -390.638 1
Cu 240.947 227.176 -390.638 1
Cu 239.077 224.535 -390.638 1
Cu 237.206 221.894 -390.638 1
Cu 235.335 219.253 -390.638 1
Cu 233.464 216.612 -390.638 1
Cu 231.594 213.971 -390.638 1
Cu 229.723 211.329 -390.638 1
Cu 227.852 208.688 -390.638 1
Cu 225.982 206.047 -390.638 1
Cu 224.111 203.406 -390.638 1
Cu 222.24 200.765 -390.638 1
Cu 220.369 198.123 -390.638 1
Cu 218.499 195.482 -390.638 1
Cu 216.628 192.841 -390.638 1
Cu 214.757 190.2 -390.638 1
Cu 212.887 187.559 -390.638 1
Cu 211.016 184.917 -390.638 1
Cu 209.145 182.276 -390.638 1
Cu 207.275 179.635 -390.638 1
Cu 209.145 176.994 -390.638 1
Cu 211.016 174.353 -390.638 1
Cu 212.887 171.711 -390.638 1
Cu 214.757 169.07 -390.638 1
Cu 216.628 166.429 -390.638 1
Cu 218.499 163.788 -390.638 1
Cu 220.369 161.147 -390.638 1
Cu 222.24 158.505 -390.638 1
Cu 224.111 155.864 -390.638 1
Cu 225.982 153.223 -390.638 1
Cu 227.852 150.582 -390.638 1
Cu 229.723 147.941 -390.638 1
Cu 231.594 145.299 -390.638 1
Cu 233.464 142.658 -390.638 1
Cu 235.335 140.017 -390.638 1
Cu 237.206 137.376 -390.638 1
Cu 239.077 134.735 -390.638 1
Cu 240.947 132.094 -390.638 1
Cu 242.818 129.452 -390.638 1
Cu 244.689 126.811 -390.638 1
Cu 246.559 124.17 -390.638 1
Cu 248.43 121.529 -390.638 1
Cu 250.301 118.888 -390.638 1
Cu 252.172 116.246 -390.638 1
Cu 254.042 113.605 -390.638 1
Cu 255.913 116.246 -390.638 1
Cu 257.784 118.888 -390.638 1
Cu 259.654 121.529 -390.638 1
Cu 261.525 124.17 -390.638 1
Cu 263.396 126.811 -390.638 1
Cu 265.267 129.452 -390.638 1
Cu 267.137 132.094 -390.638 1
Cu 269.008 134.735 -390.638 1
Cu 270.879 137.376 -390.638 1
Cu 272.749 140.017 -390.638 1
Cu 274.62 142.658 -390.638 1
Cu 276.491 145.299 -390.638 1
Cu 278.361 147.941 -390.638 1
Cu 280.232 150.582 -390.638 1
Cu 282.103 153.223 -390.638 1
Cu 283.974 155.864 -390.638 1
Cu 285.844 158.505 -390.638 1
Cu 287.715 161.147 -390.638 1
Cu 289.586 163.788 -390.638 1
Cu 291.456 166.429 -390.638 1
Cu 293.327 169.07 -390.638 1
Cu 295.198 171.711 -390.638 1
Cu 297.069 174.353 -390.638 1
Cu 298.939 176.994 -390.638 1
Cu 300.81 179.635 -390.638 1
Cu 302.434 179.635 -397.095 1
Cu 300.498 182.368 -397.095 1
Cu 298.562 185.101 -397.095 1
Cu 296.627 187.834 -397.095 1
Cu 294.691 190.567 -397.095 1
Cu 292.755 193.299 -397.095 1
Cu 290.82 196.032 -397.095 1
Cu 288.884 198.765 -397.095 1
Cu 286.948 201.498 -397.095 1
Cu 285.013 204.231 -397.095 1
Cu 283.077 206.964 -397.095 1
Cu 281.141 209.697 -397.095 1
Cu 279.206 212.43 -397.095 1
Cu 277.27 215.163 -397.095 1
Cu 275.334 217.895 -397.095 1
Cu 273.399 220.628 -397.095 1
Cu 271.463 223.361 -397.095 1
Cu 269.527 226.094 -397.095 1
Cu 267.592 228.827 -397.095 1
Cu 265.656 231.56 -397.095 1
Cu 263.721 234.293 -397.095 1
Cu 261.785 237.026 -397.095 1
Cu 259.849 239.759 -397.095 1
Cu 257.914 242.491 -397.095 1
Cu 255.978 245.224 -397.095 1
Cu 254.042 247.957 -397.095 1
Cu 252.107 245.224 -397.095 1
Cu 250.171 242.491 -397.095 1
Cu 248.235 239.759 -397.095 1
Cu 246.3 237.026 -397.095 1
Cu 244.364 234.293 -397.095 1
Cu 242.428 231.56 -397.095 1
Cu 240.493 228.827 -397.095 1
Cu 238.557 226.094 -397.095 1
Cu 236.621 223.361 -397.095 1
Cu 234.686 220.628 -397.095 1
Cu 232.75 217.895 -397.095 1
Cu 230.814 215.163 -397.095 1
Cu 228.879 212.43 -397.095 1
Cu 226.943 209.697 -397.095 1
Cu 225.007 206.964 -397.095 1
Cu 223.072 204.231 -397.095 1
Cu 221.136 201.498 -397.095 1
Cu 219.2 198.765 -397.095 1
Cu 217.265 196.032 -397.095 1
Cu 215.329 193.299 -397.095 1
Cu 213.394 190.567 -397.095 1
Cu 211.458 187.834 -397.095 1
Cu 209.522 185.101 -397.095 1
Cu 207.587 182.368 -397.095 1
Cu 205.651 179.635 -397.095 1
Cu 207.587 176.902 -397.095 1
Cu 209.522 174.169 -397.095 1
Cu 211.458 171.436 -397.095 1
Cu 213.394 168.703 -397.095 1
Cu 215.329 165.971 -397.095 1
Cu 217.265 163.238 -397.095 1
Cu 219.2 160.505 -397.095 1
Cu 221.136 157.772 -397.095 1
Cu 223.072 155.039 -397.095 1
Cu 225.007 152.306 -397.095 1
Cu 226.943 149.573 -397.095 1
Cu 228.879 146.84 -397.095 1
Cu 230.814 144.107 -397.095 1
Cu 232.75 141.375 -397.095 1
Cu 234.686 138.642 -397.095 1
Cu 236.621 135.909 -397.095 1
Cu 238.557 133.176 -397.095 1
Cu 240.493 130.443 -397.095 1
Cu 242.428 127.71 -397.095 1
Cu 244.364 124.977 -397.095 1
Cu 246.3 122.244 -397.095 1
Cu 248.235 119.511 -397.095 1
Cu 250.171 116.779 -397.095 1
Cu 252.107 114.046 -397.095 1
Cu 254.042 111.313 -397.095 1
Cu 255.978 114.046 -397.095 1
Cu 257.914 116.779 -397.095 1
Cu 259.849 119.511 -397.095 1
Cu 261.785 122.244 -397.095 1
Cu 263.721 124.977 -397.095 1
Cu 265.656 127.71 -397.095 1
Cu 267.592 130.443 -397.095 1
Cu 269.527 133.176 -397.095 1
Cu 271.463 135.909 -397.095 1
Cu 273.399 138.642 -397.095 1
Cu 275.334 141.375 -397.095 1
Cu 277.27 144.107 -397.095 1
Cu 279.206 146.84 -397.095 1
Cu 281.141 149.573 -397.095 1
Cu 283.077 152.306 -397.095 1
Cu 285.013 155.039 -397.095 1
Cu 286.948 157.772 -397.095 1
Cu 288.884 160.505 -397.095 1
Cu 290.82 163.238 -397.095 1
Cu 292.755 165.971 -397.095 1
Cu 294.691 168.703 -397.095 1
Cu 296.627 171.436 -397.095 1
Cu 298.562 174.169 -397.095 1
Cu 300.498 176.902 -397.095 1
Cu 302.434 179.635 -397.095 1
Cu 304.191 179.635 -403.587 1
Cu 302.185 182.467 -403.587 1
Cu 300.179 185.299 -403.587 1
Cu 298.173 188.131 -403.587 1
Cu 296.167 190.964 -403.587 1
Cu 294.161 193.796 -403.587 1
Cu 292.156 196.628 -403.587 1
Cu 290.15 199.46 -403.587 1
Cu 288.144 202.292 -403.587 1
Cu 286.138 205.124 -403.587 1
Cu 284.132 207.957 -403.587 1
Cu 282.126 210.789 -403.587 1
Cu 280.12 213.621 -403.587 1
Cu 278.114 216.453 -403.587 1
Cu 276.108 219.285 -403.587 1
Cu 274.102 222.117 -403.587 1
Cu 272.096 224.949 -403.587 1
Cu 270.09 227.782 -403.587 1
Cu 268.084 230.614 -403.587 1
Cu 266.078 233.446 -403.587 1
Cu 264.072 236.278 -403.587 1
Cu 262.066 239.11 -403.587 1
Cu 260.06 241.942 -403.587 1
Cu 258.054 244.774 -403.587 1
Cu 256.048 247.607 -403.587 1
Cu 254.042 250.439 -403.587 1
Cu 252.036 247.607 -403.587 1
Cu 250.03 244.774 -403.587 1
Cu 248.024 241.942 -403.587 1
Cu 246.018 239.11 -403.587 1
Cu 244.012 236.278 -403.587 1
Cu 242.006 233.446 -403.587 1
Cu 240.001 230.614 -403.587 1
Cu 237.995 227.782 -403.587 1
Cu 235.989 224.949 -403.587 1
Cu 233.983 222.117 -403.587 1
Cu 231.977 219.285 -403.587 1
Cu 229.971 216.453 -403.587 1
Cu 227.965 213.621 -403.587 1
Cu 225.959 210.789 -403.587 1
Cu 223.953 207.957 -403.587 1
Cu 221.947 205.124 -403.587 1
Cu 219.941 202.292 -403.587 1
Cu 217.935 199.46 -403.587 1
Cu 215.929 196.628 -403.587 1
Cu 213.923 193.796 -403.587 1
Cu 211.917 190.964 -403.587 1
Cu 209.911 188.131 -403.587 1
Cu 207.905 185.299 -403.587 1
Cu 205.899 182.467 -403.587 1
Cu 203.893 179.635 -403.587 1
Cu 205.899 176.803 -403.587 1
Cu 207.905 173.971 -403.587 1
Cu 209.911 171.139 -403.587 1
Cu 211.917 168.306 -403.587 1
Cu 213.923 165.474 -403.587 1
Cu 215.929 162.642 -403.587 1
Cu 217.935 159.81 -403.587 1
Cu 219.941 156.978 -403.587 1
Cu 221.947 154.146 -403.587 1
Cu 223.953 151.313 -403.587 1
Cu 225.959 148.481 -403.587 1
Cu 227.965 145.649 -403.587 1
Cu 229.971 142.817 -403.587 1
Cu 231.977 139.985 -403.587 1
Cu 233.983 137.153 -403.587 1
Cu 235.989 134.321 -403.587 1
Cu 237.995 131.488 -403.587 1
Cu 240.001 128.656 -403.587 1
Cu 242.006 125.824 -403.587 1
Cu 244.012 122.992 -403.587 1
Cu 246.018 120.16 -403.587 1
Cu 248.024 117.328 -403.587 1
Cu 250.03 114.496 -403.587 1
Cu 252.036 111.663 -403.587 1
Cu 254.042 108.831 -403.587 1
Cu 256.048 111.663 -403.587 1
Cu 258.054 114.496 -403.587 1
Cu 260.06 117.328 -403.587 1
Cu 262.066 120.16 -403.587 1
Cu 264.072 122.992 -403.587 1
Cu 266.078 125.824 -403.587 1
Cu 268.084 128.656 -403.587 1
Cu 270.09 131.488 -403.587 1
Cu 272.096 134.321 -403.587 1
Cu 274.102 137.153 -403.587 1
Cu 276.108 139.985 -403.587 1
Cu 278.114 142.817 -403.587 1
Cu 280.12 145.649 -403.587 1
Cu 282.126 148.481 -403.587 1
Cu 284.132 151.313 -403.587 1
Cu 286.138 154.146 -403.587 1
Cu 288.144 156.978 -403.587 1
Cu 290.15 159.81 -403.587 1
Cu 292.156 162.642 -403.587 1
Cu 294.161 165.474 -403.587 1
Cu 296.167 168.306 -403.587 1
Cu 298.173 171.139 -403.587 1
Cu 300.179 173.971 -403.587 1
Cu 302.185 176.803 -403.587 1
Cu 304.191 179.635 -403.587 1
Cu 306.111 179.635 -410.114 1
Cu 304.028 182.576 -410.114 1
Cu 301.945 185.516 -410.114 1
Cu 299.863 188.457 -410.114 1
Cu 297.78 191.397 -410.114 1
Cu 295.697 194.338 -410.114 1
Cu 293.614 197.278 -410.114 1
Cu 291.532 200.219 -410.114 1
Cu 289.449 203.159 -410.114 1
Cu 287.366 206.1 -410.114 1
Cu 285.283 209.041 -410.114 1
Cu 283.201 211.981 -410.114 1
Cu 281.118 214.922 -410.114 1
Cu 279.035 217.862 -410.114 1
Cu 276.952 220.803 -410.114 1
Cu 274.87 223.743 -410.114 1
Cu 272.787 226.684 -410.114 1
Cu 270.704 229.625 -410.114 1
Cu 268.621 232.565 -410.114 1
Cu 266.539 235.506 -410.114 1
Cu 264.456 238.446 -410.114 1
Cu 262.373 241.387 -410.114 1
Cu 260.29 244.327 -410.114 1
Cu 258.208 247.268 -410.114 1
Cu 256.125 250.208 -410.114 1
Cu 254.042 253.149 -410.114 1
Cu 251.96 250.208 -410.114 1
Cu 249.877 247.268 -410.114 1
Cu 247.794 244.327 -410.114 1
Cu 245.711 241.387 -410.114 1
Cu 243.629 238.446 -410.114 1
Cu 241.546 235.506 -410.114 1
Cu 239.463 232.565 -410.114 1
Cu 237.38 229.625 -410.114 1
Cu 235.298 226.684 -410.114 1
Cu 233.215 223.743 -410.114 1
Cu 231.132 220.803 -410.114 1
Cu 229.049 217.862 -410.114 1
Cu 226.967 214.922 -410.114 1
Cu 224.884 211.981 -410.114 1
Cu 222.801 209.041 -410.114 1
Cu 220.718 206.1 -410.114 1
Cu 218.636 203.159 -410.114 1
Cu 216.553 200.219 -410.114 1
Cu 214.47 197.278 -410.114 1
Cu 212.387 194.338 -410.114 1
Cu 210.305 191.397 -410.114 1
Cu 208.222 188.457 -410.114 1
Cu 206.139 185.516 -410.114 1
Cu 204.056 182.576 -410.114 1
Cu 201.974 179.635 -410.114 1
Cu 204.056 176.694 -410.114 1
Cu 206.139 173.754 -410.114 1
Cu 208.222 170.813 -410.114 1
Cu 210.305 167.873 -410.114 1
Cu 212.387 164.932 -410.114 1
Cu 214.47 161.992 -410.114 1
Cu 216.553 159.051 -410.114 1
Cu 218.636 156.111 -410.114 1
Cu 220.718 153.17 -410.114 1
Cu 222.801 150.229 -410.114 1
Cu 224.884 147.289 -410.114 1
Cu 226.967 144.348 -410.114 1
Cu 229.049 141.408 -410.114 1
Cu 231.132 138.467 -410.114 1
Cu 233.215 135.527 -410.114 1
Cu 235.298 132.586 -410.114 1
Cu 237.38 129.645 -410.114 1
Cu 239.463 126.705 -410.114 1
Cu 241.546 123.764 -410.114 1
Cu 243.629 120.824 -410.114 1
Cu 245.711 117.883 -410.114 1
Cu 247.794 114.943 -410.114 1
Cu 249.877 112.002 -410.114 1
Cu 251.96 109.062 -410.114 1
Cu 254.042 106.121 -410.114 1
Cu 256.125 109.062 -410.114 1
Cu 258.208 112.002 -410.114 1
Cu 260.29 114.943 -410.114 1
Cu 262.373 117.883 -410.114 1
Cu 264.456 120.824 -410.114 1
Cu 266.539 123.764 -410.114 1
Cu 268.621 126.705 -410.114 1
Cu 270.704 129.645 -410.114 1
Cu 272.787 132.586 -410.114 1
Cu 274.87 135.527 -410.114 1
Cu 276.952 138.467 -410.114 1
Cu 279.035 141.408 -410.114 1
Cu 281.118 144.348 -410.114 1
Cu 283.201 147.289 -410.114 1
Cu 285.283 150.229 -410.114 1
Cu 287.366 153.17 -410.114 1
Cu 289.449 156.111 -410.114 1
Cu 291.532 159.051 -410.114 1
Cu 293.614 161.992 -410.114 1
Cu 295.697 164.932 -410.114 1
Cu 297.78 167.873 -410.114 1
Cu 299.863 170.813 -410.114 1
Cu 301.945 173.754 -410.114 1
Cu 304.028 176.694 -410.114 1
Cu 306.111 179.635 -410.114 1
Cu 308.232 179.635 -416.675 1
Cu 306.065 182.695 -416.675 1
Cu 303.897 185.756 -416.675 1
Cu 301.73 188.816 -416.675 1
Cu 299.562 191.876 -416.675 1
Cu 297.394 194.937 -416.675 1
Cu 295.227 197.997 -416.675 1
Cu 293.059 201.058 -416.675 1
Cu 290.892 204.118 -416.675 1
Cu 288.724 207.178 -416.675 1
Cu 286.556 210.239 -416.675 1
Cu 284.389 213.299 -416.675 1
Cu 282.221 216.359 -416.675 1
Cu 280.054 219.42 -416.675 1
Cu 277.886 222.48 -416.675 1
Cu 275.718 225.541 -416.675 1
Cu 273.551 228.601 -416.675 1
Cu 271.383 231.661 -416.675 1
Cu 269.216 234.722 -416.675 1
Cu 267.048 237.782 -416.675 1
Cu 264.88 240.842 -416.675 1
Cu 262.713 243.903 -416.675 1
Cu 260.545 246.963 -416.675 1
Cu 258.377 250.024 -416.675 1
Cu 256.21 253.084 -416.675 1
Cu 254.042 256.144 -416.675 1
Cu 251.875 253.084 -416.675 1
Cu 249.707 250.024 -416.675 1
Cu 247.539 246.963 -416.675 1
Cu 245.372 243.903 -416.675 1
Cu 243.204 240.842 -416.675 1
Cu 241.037 237.782 -416.675 1
Cu 238.869 234.722 -416.675 1
Cu 236.701 231.661 -416.675 1
Cu 234.534 228.601 -416.675 1
Cu 232.366 225.541 -416.675 1
Cu 230.199 222.48 -416.675 1
Cu 228.031 219.42 -416.675 1
Cu 225.863 216.359 -416.675 1
Cu 223.696 213.299 -416.675 1
Cu 221.528 210.239 -416.675 1
Cu 219.361 207.178 -416.675 1
Cu 217.193 204.118 -416.675 1
Cu 215.025 201.058 -416.675 1
Cu 212.858 197.997 -416.675 1
Cu 210.69 194.937 -416.675 1
Cu 208.523 191.876 -416.675 1
Cu 206.355 188.816 -416.675 1
Cu 204.187 185.756 -416.675 1
Cu 202.02 182.695 -416.675 1
Cu 199.852 179.635 -416.675 1
Cu 202.02 176.575 -416.675 1
Cu 204.187 173.514 -416.675 1
Cu 206.355 170.454 -416.675 1
Cu 208.523 167.394 -416.675 1
Cu 210.69 164.333 -416.675 1
Cu 212.858 161.273 -416.675 1
Cu 215.025 158.212 -416.675 1
Cu 217.193 155.152 -416.675 1
Cu 219.361 152.092 -416.675 1
Cu 221.528 149.031 -416.675 1
Cu 223.696 145.971 -416.675 1
Cu 225.863 142.911 -416.675 1
Cu 228.031 139.85 -416.675 1
Cu 230.199 136.79 -416.675 1
Cu 232.366 133.729 -416.675 1
Cu 234.534 130.669 -416.675 1
Cu 236.701 127.609 -416.675 1
Cu 238.869 124.548 -416.675 1
Cu 241.037 121.488 -416.675 1
Cu 243.204 118.428 -416.675 1
Cu 245.372 115.367 -416.675 1
Cu 247.539 112.307 -416.675 1
Cu 249.707 109.246 -416.675 1
Cu 251.875 106.186 -416.675 1
Cu 254.042 103.126 -416.675 1
Cu 256.21 106.186 -416.675 1
Cu 258.377 109.246 -416.675 1
Cu 260.545 112.307 -416.675 1
Cu 262.713 115.367 -416.675 1
Cu 264.88 118.428 -416.675 1
Cu 267.048 121.488 -416.675 1
Cu 269.216 124.548 -416.675 1
Cu 271.383 127.609 -416.675 1
Cu 273.551 130.669 -416.675 1
Cu 275.718 133.729 -416.675 1
Cu 277.886 136.79 -416.675 1
Cu 280.054 139.85 -416.675 1
Cu 282.221 142.911 -416.675 1
Cu 284.389 145.971 -416.675 1
Cu 286.556 149.031 -416.675 1
Cu 288.724 152.092 -416.675 1
Cu 290.892 155.152 -416.675 1
Cu 293.059 158.212 -416.675 1
Cu 295.227 161.273 -416.675 1
Cu 297.394 164.333 -416.675 1
Cu 299.562 167.394 -416.675 1
Cu 301.73 170.454 -416.675 1
Cu 303.897 173.514 -416.675 1
Cu 306.065 176.575 -416.675 1
Cu 308.232 179.635 -416.675 1
Cu 310.617 179.635 -423.272 1
Cu 308.354 182.83 -423.272 1
Cu 306.091 186.025 -423.272 1
Cu 303.828 189.22 -423.272 1
Cu 301.565 192.415 -423.272 1
Cu 299.302 195.61 -423.272 1
Cu 297.039 198.805 -423.272 1
Cu 294.776 202 -423.272 1
Cu 292.513 205.195 -423.272 1
Cu 290.25 208.39 -423.272 1
Cu 287.987 211.585 -423.272 1
Cu 285.724 214.78 -423.272 1
Cu 283.461 217.975 -423.272 1
Cu 281.198 221.17 -423.272 1
Cu 278.935 224.366 -423.272 1
Cu 276.672 227.561 -423.272 1
Cu 274.409 230.756 -423.272 1
Cu 272.146 233.951 -423.272 1
Cu 269.883 237.146 -423.272 1
Cu 267.62 240.341 -423.272 1
Cu 265.357 243.536 -423.272 1
Cu 263.094 246.731 -423.272 1
Cu 260.831 249.926 -423.272 1
Cu 258.568 253.121 -423.272 1
Cu 256.305 256.316 -423.272 1
Cu 254.042 259.511 -423.272 1
Cu 251.779 256.316 -423.272 1
Cu 249.516 253.121 -423.272 1
Cu 247.253 249.926 -423.272 1
Cu 244.99 246.731 -423.272 1
Cu 242.727 243.536 -423.272 1
Cu 240.464 240.341 -423.272 1
Cu 238.201 237.146 -423.272 1
Cu 235.938 233.951 -423.272 1
Cu 233.675 230.756 -423.272 1
Cu 231.412 227.561 -423.272 1
Cu 229.149 224.366 -423.272 1
Cu 226.886 221.17 -423.272 1
Cu 224.623 217.975 -423.272 1
Cu 222.36 214.78 -423.272 1
Cu 220.097 211.585 -423.272 1
Cu 217.834 208.39 -423.272 1
Cu 215.571 205.195 -423.272 1
Cu 213.309 202 -423.272 1
Cu 211.046 198.805 -423.272 1
Cu 208.783 195.61 -423.272 1
Cu 206.52 192.415 -423.272 1
Cu 204.257 189.22 -423.272 1
Cu 201.994 186.025 -423.272 1
Cu 199.731 182.83 -423.272 1
Cu 197.468 179.635 -423.272 1
Cu 199.731 176.44 -423.272 1
Cu 201.994 173.245 -423.272 1
Cu 204.257 170.05 -423.272 1
Cu 206.52 166.855 -423.272 1
Cu 208.783 163.66 -423.272 1
Cu 211.046 160.465 -423.272 1
Cu 213.309 157.27 -423.272 1
Cu 215.571 154.075 -423.272 1
Cu 217.834 150.88 -423.272 1
Cu 220.097 147.685 -423.272 1
Cu 222.36 144.49 -423.272 1
Cu 224.623 141.295 -423.272 1
Cu 226.886 138.1 -423.272 1
Cu 229.149 134.904 -423.272 1
Cu 231.412 131.709 -423.272 1
Cu 233.675 128.514 -423.272 1
Cu 235.938 125.319 -423.272 1
Cu 238.201 122.124 -423.272 1
Cu 240.464 118.929 -423.272 1
Cu 242.727 115.734 -423.272 1
Cu 244.99 112.539 -423.272 1
Cu 247.253 109.344 -423.272 1
Cu 249.516 106.149 -423.272 1
Cu 251.779 102.954 -423.272 1
Cu 254.042 99.7591 -423.272 1
Cu 256.305 102.954 -423.272 1
Cu 258.568 106.149 -423.272 1
Cu 260.831 109.344 -423.272 1
Cu 263.094 112.539 -423.272 1
Cu 265.357 115.734 -423.272 1
Cu 267.62 118.929 -423.272 1
Cu 269.883 122.124 -423.272 1
Cu 272.146 125.319 -423.272 1
Cu 274.409 128.514 -423.272 1
Cu 276.672 131.709 -423.272 1
Cu 278.935 134.904 -423.272 1
Cu 281.198 138.1 -423.272 1
Cu 283.461 141.295 -423.272 1
Cu 285.724 144.49 -423.272 1
Cu 287.987 147.685 -423.272 1
Cu 290.25 150.88 -423.272 1
Cu 292.513 154.075 -423.272 1
Cu 294.776 157.27 -423.272 1
Cu 297.039 160.465 -423.272 1
Cu 299.302 163.66 -423.272 1
Cu 301.565 166.855 -423.272 1
Cu 303.828 170.05 -423.272 1
Cu 306.091 173.245 -423.272 1
Cu 308.354 176.44 -423.272 1
Cu 310.617 179.635 -423.272 1
Cu 313.367 179.635 -429.903 1
Cu 310.994 182.985 -429.903 1
Cu 308.621 186.336 -429.903 1
Cu 306.248 189.686 -429.903 1
Cu 303.875 193.036 -429.903 1
Cu 301.502 196.387 -429.903 1
Cu 299.129 199.737 -429.903 1
Cu 296.756 203.087 -429.903 1
Cu 294.383 206.438 -429.903 1
Cu 292.01 209.788 -429.903 1
Cu 289.637 213.138 -429.903 1
Cu 287.264 216.489 -429.903 1
Cu 284.891 219.839 -429.903 1
Cu 282.518 223.189 -429.903 1
Cu 280.145 226.54 -429.903 1
Cu 277.772 229.89 -429.903 1
Cu 275.399 233.24 -429.903 1
Cu 273.026 236.59 -429.903 1
Cu 270.653 239.941 -429.903 1
Cu 268.28 243.291 -429.903 1
Cu 265.907 246.641 -429.903 1
Cu 263.534 249.992 -429.903 1
Cu 261.161 253.342 -429.903 1
Cu 258.788 256.692 -429.903 1
Cu 256.415 260.043 -429.903 1
Cu 254.042 263.393 -429.903 1
Cu 251.669 260.043 -429.903 1
Cu 249.296 256.692 -429.903 1
Cu 246.923 253.342 -429.903 1
Cu 244.55 249.992 -429.903 1
Cu 242.177 246.641 -429.903 1
Cu 239.804 243.291 -429.903 1
Cu 237.431 239.941 -429.903 1
Cu 235.058 236.59 -429.903 1
Cu 232.686 233.24 -429.903 1
Cu 230.313 229.89 -429.903 1
Cu 227.94 226.54 -429.903 1
Cu 225.567 223.189 -429.903 1
Cu 223.194 219.839 -429.903 1
Cu 220.821 216.489 -429.903 1
Cu 218.448 213.138 -429.903 1
Cu 216.075 209.788 -429.903 1
Cu 213.702 206.438 -429.903 1
Cu 211.329 203.087 -429.903 1
Cu 208.956 199.737 -429.903 1
Cu 206.583 196.387 -429.903 1
Cu 204.21 193.036 -429.903 1
Cu 201.837 189.686 -429.903 1
Cu 199.464 186.336 -429.903 1
Cu 197.091 182.985 -429.903 1
Cu 194.718 179.635 -429.903 1
Cu 197.091 176.285 -429.903 1
Cu 199.464 172.934 -429.903 1
Cu 201.837 169.584 -429.903 1
Cu 204.21 166.234 -429.903 1
Cu 206.583 162.883 -429.903 1
Cu 208.956 159.533 -429.903 1
Cu 211.329 156.183 -429.903 1
Cu 213.702 152.832 -429.903 1
Cu 216.075 149.482 -429.903 1
Cu 218.448 146.132 -429.903 1
Cu 220.821 142.781 -429.903 1
Cu 223.194 139.431 -429.903 1
Cu 225.567 136.081 -429.903 1
Cu 227.94 132.73 -429.903 1
Cu 230.313 129.38 -429.903 1
Cu 232.686 126.03 -429.903 1
Cu 235.058 122.68 -429.903 1
Cu 237.431 119.329 -429.903 1
Cu 239.804 115.979 -429.903 1
Cu 242.177 112.629 -429.903 1
Cu 244.55 109.278 -429.903 1
Cu 246.923 105.928 -429.903 1
Cu 249.296 102.578 -429.903 1
Cu 251.669 99.2273 -429.903 1
Cu 254.042 95.877 -429.903 1
Cu 256.415 99.2273 -429.903 1
Cu 258.788 102.578 -429.903 1
Cu 261.161 105.928 -429.903 1
Cu 263.534 109.278 -429.903 1
Cu 265.907 112.629 -429.903 1
Cu 268.28 115.979 -429.903 1
Cu 270.653 119.329 -429.903 1
Cu 273.026 122.68 -429.903 1
Cu 275.399 126.03 -429.903 1
Cu 277.772 129.38 -429.903 1
Cu 280.145 132.73 -429.903 1
Cu 282.518 136.081 -429.903 1
Cu 284.891 139.431 -429.903 1
Cu 287.264 142.781 -429.903 1
Cu 289.637 146.132 -429.903 1
Cu 292.01 149.482 -429.903 1
Cu 294.383 152.832 -429.903 1
Cu 296.756 156.183 -429.903 1
Cu 299.129 159.533 -429.903 1
Cu 301.502 162.883 -429.903 1
Cu 303.875 166.234 -429.903 1
Cu 306.248 169.584 -429.903 1
Cu 308.621 172.934 -429.903 1
Cu 310.994 176.285 -429.903 1
Cu 313.367 179.635 -429.903 1
Cu 316.68 179.635 -436.568 1
Cu 314.174 183.172 -436.568 1
Cu 311.669 186.71 -436.568 1
Cu 309.163 190.247 -436.568 1
Cu 306.658 193.785 -436.568 1
Cu 304.152 197.322 -436.568 1
Cu 301.647 200.86 -436.568 1
Cu 299.141 204.397 -436.568 1
Cu 296.636 207.934 -436.568 1
Cu 294.13 211.472 -436.568 1
Cu 291.625 215.009 -436.568 1
Cu 289.119 218.547 -436.568 1
Cu 286.614 222.084 -436.568 1
Cu 284.108 225.621 -436.568 1
Cu 281.603 229.159 -436.568 1
Cu 279.097 232.696 -436.568 1
Cu 276.592 236.234 -436.568 1
Cu 274.086 239.771 -436.568 1
Cu 271.581 243.309 -436.568 1
Cu 269.075 246.846 -436.568 1
Cu 266.57 250.383 -436.568 1
Cu 264.064 253.921 -436.568 1
Cu 261.559 257.458 -436.568 1
Cu 259.053 260.996 -436.568 1
Cu 256.548 264.533 -436.568 1
Cu 254.042 268.071 -436.568 1
Cu 251.537 264.533 -436.568 1
Cu 249.031 260.996 -436.568 1
Cu 246.526 257.458 -436.568 1
Cu 244.02 253.921 -436.568 1
Cu 241.515 250.383 -436.568 1
Cu 239.009 246.846 -436.568 1
Cu 236.504 243.309 -436.568 1
Cu 233.998 239.771 -436.568 1
Cu 231.493 236.234 -436.568 1
Cu 228.987 232.696 -436.568 1
Cu 226.482 229.159 -436.568 1
Cu 223.976 225.621 -436.568 1
Cu 221.471 222.084 -436.568 1
Cu 218.965 218.547 -436.568 1
Cu 216.46 215.009 -436.568 1
Cu 213.954 211.472 -436.568 1
Cu 211.449 207.934 -436.568 1
Cu 208.943 204.397 -436.568 1
Cu 206.438 200.86 -436.568 1
Cu 203.932 197.322 -436.568 1
Cu 201.427 193.785 -436.568 1
Cu 198.921 190.247 -436.568 1
Cu 196.416 186.71 -436.568 1
Cu 193.91 183.172 -436.568 1
Cu 191.405 179.635 -436.568 1
Cu 193.91 176.098 -436.568 1
Cu 196.416 172.56 -436.568 1
Cu 198.921 169.023 -436.568 1
Cu 201.427 165.485 -436.568 1
Cu 203.932 161.948 -436.568 1
Cu 206.438 158.41 -436.568 1
Cu 208.943 154.873 -436.568 1
Cu 211.449 151.336 -436.568 1
Cu 213.954 147.798 -436.568 1
Cu 216.46 144.261 -436.568 1
Cu 218.965 140.723 -436.568 1
Cu 221.471 137.186 -436.568 1
Cu 223.976 133.649 -436.568 1
Cu 226.482 130.111 -436.568 1
Cu 228.987 126.574 -436.568 1
Cu 231.493 123.036 -436.568 1
Cu 233.998 119.499 -436.568 1
Cu 236.504 115.961 -436.568 1
Cu 239.009 112.424 -436.568 1
Cu 241.515 108.887 -436.568 1
Cu 244.02 105.349 -436.568 1
Cu 246.526 101.812 -436.568 1
Cu 249.031 98.2743 -436.568 1
Cu 251.537 94.7369 -436.568 1
Cu 254.042 91.1995 -436.568 1
Cu 256.548 94.7369 -436.568 1
Cu 259.053 98.2743 -436.568 1
Cu 261.559 101.812 -436.568 1
Cu 264.064 105.349 -436.568 1
Cu 266.57 108.887 -436.568 1
Cu 269.075 112.424 -436.568 1
Cu 271.581 115.961 -436.568 1
Cu 274.086 119.499 -436.568 1
Cu 276.592 123.036 -436.568 1
Cu 279.097 126.574 -436.568 1
Cu 281.603 130.111 -436.568 1
Cu 284.108 133.649 -436.568 1
Cu 286.614 137.186 -436.568 1
Cu 289.119 140.723 -436.568 1
Cu 291.625 144.261 -436.568 1
Cu 294.13 147.798 -436.568 1
Cu 296.636 151.336 -436.568 1
Cu 299.141 154.873 -436.568 1
Cu 301.647 158.41 -436.568 1
Cu 304.152 161.948 -436.568 1
Cu 306.658 165.485 -436.568 1
Cu 309.163 169.023 -436.568 1
Cu 311.669 172.56 -436.568 1
Cu 314.174 176.098 -436.568 1
Cu 316.68 179.635 -436.568 1
Cu 321.065 179.635 -443.267 1
Cu 318.384 183.42 -443.267 1
Cu 315.703 187.205 -443.267 1
Cu 313.022 190.99 -443.267 1
Cu 310.341 194.775 -443.267 1
Cu 307.66 198.56 -443.267 1
Cu 304.979 202.345 -443.267 1
Cu 302.298 206.131 -443.267 1
Cu 299.618 209.916 -443.267 1
Cu 296.937 213.701 -443.267 1
Cu 294.256 217.486 -443.267 1
Cu 291.575 221.271 -443.267 1
Cu 288.894 225.056 -443.267 1
Cu 286.213 228.841 -443.267 1
Cu 283.532 232.626 -443.267 1
Cu 280.851 236.411 -443.267 1
Cu 278.17 240.196 -443.267 1
Cu 275.489 243.981 -443.267 1
Cu 272.809 247.766 -443.267 1
Cu 270.128 251.551 -443.267 1
Cu 267.447 255.337 -443.267 1
Cu 264.766 259.122 -443.267 1
Cu 262.085 262.907 -443.267 1
Cu 259.404 266.692 -443.267 1
Cu 256.723 270.477 -443.267 1
Cu 254.042 274.262 -443.267 1
Cu 251.361 270.477 -443.267 1
Cu 248.68 266.692 -443.267 1
Cu 246 262.907 -443.267 1
Cu 243.319 259.122 -443.267 1
Cu 240.638 255.337 -443.267 1
Cu 237.957 251.551 -443.267 1
Cu 235.276 247.766 -443.267 1
Cu 232.595 243.981 -443.267 1
Cu 229.914 240.196 -443.267 1
Cu 227.233 236.411 -443.267 1
Cu 224.552 232.626 -443.267 1
Cu 221.871 228.841 -443.267 1
Cu 219.191 225.056 -443.267 1
Cu 216.51 221.271 -443.267 1
Cu 213.829 217.486 -443.267 1
Cu 211.148 213.701 -443.267 1
Cu 208.467 209.916 -443.267 1
Cu 205.786 206.131 -443.267 1
Cu 203.105 202.345 -443.267 1
Cu 200.424 198.56 -443.267 1
Cu 197.743 194.775 -443.267 1
Cu 195.062 190.99 -443.267 1
Cu 192.382 187.205 -443.267 1
Cu 189.701 183.42 -443.267 1
Cu 187.02 179.635 -443.267 1
Cu 189.701 175.85 -443.267 1
Cu 192.382 172.065 -443.267 1
Cu 195.062 168.28 -443.267 1
Cu 197.743 164.495 -443.267 1
Cu 200.424 160.71 -443.267 1
Cu 203.105 156.925 -443.267 1
Cu 205.786 153.139 -443.267 1
Cu 208.467 149.354 -443.267 1
Cu 211.148 145.569 -443.267 1
Cu 213.829 141.784 -443.267 1
Cu 216.51 137.999 -443.267 1
Cu 219.191 134.214 -443.267 1
Cu 221.871 130.429 -443.267 1
Cu 224.552 126.644 -443.267 1
Cu 227.233 122.859 -443.267 1
Cu 229.914 119.074 -443.267 1
Cu 232.595 115.289 -443.267 1
Cu 235.276 111.504 -443.267 1
Cu 237.957 107.719 -443.267 1
Cu 240.638 103.933 -443.267 1
Cu 243.319 100.148 -443.267 1
Cu 246 96.3633 -443.267 1
Cu 248.68 92.5782 -443.267 1
Cu 251.361 88.7932 -443.267 1
Cu 254.042 85.0081 -443.267 1
Cu 256.723 88.7932 -443.267 1
Cu 259.404 92.5782 -443.267 1
Cu 262.085 96.3633 -443.267 1
Cu 264.766 100.148 -443.267 1
Cu 267.447 103.933 -443.267 1
Cu 270.128 107.719 -443.267 1
Cu 272.809 111.504 -443.267 1
Cu 275.489 115.289 -443.267 1
Cu 278.17 119.074 -443.267 1
Cu 280.851 122.859 -443.267 1
Cu 283.532 126.644 -443.267 1
Cu 286.213 130.429 -443.267 1
Cu 288.894 134.214 -443.267 1
Cu 291.575 137.999 -443.267 1
Cu 294.256 141.784 -443.267 1
Cu 296.937 145.569 -443.267 1
Cu 299.618 149.354 -443.267 1
Cu 302.298 153.139 -443.267 1
Cu 304.979 156.925 -443.267 1
Cu 307.66 160.71 -443.267 1
Cu 310.341 164.495 -443.267 1
Cu 313.022 168.28 -443.267 1
Cu 315.703 172.065 -443.267 1
Cu 318.384 175.85 -443.267 1
Cu 321.065 179.635 -443.267 1
Cu 331.836 179.635 -450 1
Cu 328.724 184.028 -450 1
Cu 325.613 188.422 -450 1
Cu 322.501 192.815 -450 1
Cu 319.389 197.209 -450 1
Cu 316.277 201.602 -450 1
Cu 313.166 205.995 -450 1
Cu 310.054 210.389 -450 1
Cu 306.942 214.782 -450 1
Cu 303.83 219.175 -450 1
Cu 300.719 223.569 -450 1
Cu 297.607 227.962 -450 1
Cu 294.495 232.356 -450 1
Cu 291.383 236.749 -450 1
Cu 288.272 241.142 -450 1
Cu 285.16 245.536 -450 1
Cu 282.048 249.929 -450 1
Cu 278.936 254.322 -450 1
Cu 275.825 258.716 -450 1
Cu 272.713 263.109 -450 1
Cu 269.601 267.503 -450 1
Cu 266.489 271.896 -450 1
Cu 263.378 276.289 -450 1
Cu 260.266 280.683 -450 1
Cu 257.154 285.076 -450 1
Cu 254.042 289.469 -450 1
Cu 250.931 285.076 -450 1
Cu 247.819 280.683 -450 1
Cu 244.707 276.289 -450 1
Cu 241.595 271.896 -450 1
Cu 238.484 267.503 -450 1
Cu 235.372 263.109 -450 1
Cu 232.26 258.716 -450 1
Cu 229.148 254.322 -450 1
Cu 226.037 249.929 -450 1
Cu 222.925 245.536 -450 1
Cu 219.813 241.142 -450 1
Cu 216.701 236.749 -450 1
Cu 213.59 232.356 -450 1
Cu 210.478 227.962 -450 1
Cu 207.366 223.569 -450 1
Cu 204.254 219.175 -450 1
Cu 201.143 214.782 -450 1
Cu 198.031 210.389 -450 1
Cu 194.919 205.995 -450 1
Cu 191.807 201.602 -450 1
Cu 188.696 197.209 -450 1
Cu 185.584 192.815 -450 1
Cu 182.472 188.422 -450 1
Cu 179.36 184.028 -450 1
Cu 176.249 179.635 -450 1
Cu 179.36 175.242 -450 1
Cu 182.472 170.848 -450 1
Cu 185.584 166.455 -450 1
Cu 188.696 162.061 -450 1
Cu 191.807 157.668 -450 1
Cu 194.919 153.275 -450 1
Cu 198.031 148.881 -450 1
Cu 201.143 144.488 -450 1
Cu 204.254 140.095 -450 1
Cu 207.366 135.701 -450 1
Cu 210.478 131.308 -450 1
Cu 213.59 126.914 -450 1
Cu 216.701 122.521 -450 1
Cu 219.813 118.128 -450 1
Cu 222.925 113.734 -450 1
Cu 226.037 109.341 -450 1
Cu 229.148 104.948 -450 1
Cu 232.26 100.554 -450 1
Cu 235.372 96.1608 -450 1
Cu 238.484 91.7674 -450 1
Cu 241.595 87.374 -450 1
Cu 244.707 82.9807 -450 1
Cu 247.819 78.5873 -450 1
Cu 250.931 74.1939 -450 1
Cu 254.042 69.8005 -450 1
Cu 257.154 74.1939 -450 1
Cu 260.266 78.5873 -450 1
Cu 263.378 82.9807 -450 1
Cu 266.489 87.374 -450 1
Cu 269.601 91.7674 -450 1
Cu 272.713 96.1608 -450 1
Cu 275.825 100.554 -450 1
Cu 278.936 104.948 -450 1
Cu 282.048 109.341 -450 1
Cu 285.16 113.734 -450 1
Cu 288.272 118.128 -450 1
Cu 291.383 122.521 -450 1
Cu 294.495 126.914 -450 1
Cu 297.607 131.308 -450 1
Cu 300.719 135.701 -450 1
Cu 303.83 140.095 -450 1
Cu 306.942 144.488 -450 1
Cu 310.054 148.881 -450 1
Cu 313.166 153.275 -450 1
Cu 316.277 157.668 -450 1
Cu 319.389 162.061 -450 1
Cu 322.501 166.455 -450 1
Cu 325.613 170.848 -450 1
Cu 328.724 175.242 -450 1
Cu 331.836 179.635 -450 1
Cu 269.336 179.635 20.461 1
Cu 268.724 180.499 20.461 1
Cu 268.113 181.362 20.461 1
Cu 267.501 182.226 20.461 1
Cu 266.889 183.09 20.461 1
Cu 266.277 183.954 20.461 1
Cu 265.666 184.817 20.461 1
Cu 265.054 185.681 20.461 1
Cu 264.442 186.545 20.461 1
Cu 263.83 187.408 20.461 1
Cu 263.219 188.272 20.461 1
Cu 262.607 189.136 20.461 1
Cu 261.995 190 20.461 1
Cu 261.383 190.863 20.461 1
Cu 260.772 191.727 20.461 1
Cu 260.16 192.591 20.461 1
Cu 259.548 193.454 20.461 1
Cu 258.936 194.318 20.461 1
Cu 258.325 195.182 20.461 1
Cu 257.713 196.045 20.461 1
Cu 257.101 196.909 20.461 1
Cu 256.489 197.773 20.461 1
Cu 255.878 198.637 20.461 1
Cu 255.266 199.5 20.461 1
Cu 254.654 200.364 20.461 1
Cu 254.042 201.228 20.461 1
Cu 253.431 200.364 20.461 1
Cu 252.819 199.5 20.461 1
Cu 252.207 198.637 20.461 1
Cu 251.595 197.773 20.461 1
Cu 250.984 196.909 20.461 1
Cu 250.372 196.045 20.461 1
Cu 249.76 195.182 20.461 1
Cu 249.148 194.318 20.461 1
Cu 248.537 193.454 20.461 1
Cu 247.925 192.591 20.461 1
Cu 247.313 191.727 20.461 1
Cu 246.701 190.863 20.461 1
Cu 246.09 190 20.461 1
Cu 245.478 189.136 20.461 1
Cu 244.866 188.272 20.461 1
Cu 244.254 187.408 20.461 1
Cu 243.643 186.545 20.461 1
Cu 243.031 185.681 20.461 1
Cu 242.419 184.817 20.461 1
Cu 241.807 183.954 20.461 1
Cu 241.196 183.09 20.461 1
Cu 240.584 182.226 20.461 1
Cu 239.972 181.362 20.461 1
Cu 239.36 180.499 20.461 1
Cu 238.749 179.635 20.461 1
Cu 239.36 178.771 20.461 1
Cu 239.972 177.908 20.461 1
Cu 240.584 177.044 20.461 1
Cu 241.196 176.18 20.461 1
Cu 241.807 175.316 20.461 1
Cu 242.419 174.453 20.461 1
Cu 243.031 173.589 20.461 1
Cu 243.643 172.725 20.461 1
Cu 244.254 171.862 20.461 1
Cu 244.866 170.998 20.461 1
Cu 245.478 170.134 20.461 1
Cu 246.09 169.27 20.461 1
Cu 246.701 168.407 20.461 1
Cu 247.313 167.543 20.461 1
Cu 247.925 166.679 20.461 1
Cu 248.537 165.816 20.461 1
Cu 249.148 164.952 20.461 1
Cu 249.76 164.088 20.461 1
Cu 250.372 163.225 20.461 1
Cu 250.984 162.361 20.461 1
Cu 251.595 161.497 20.461 1
Cu 252.207 160.633 20.461 1
Cu 252.819 159.77 20.461 1
Cu 253.431 158.906 20.461 1
Cu 254.042 158.042 20.461 1
Cu 254.654 158.906 20.461 1
Cu 255.266 159.77 20.461 1
Cu 255.878 160.633 20.461 1
Cu 256.489 161.497 20.461 1
Cu 257.101 162.361 20.461 1
Cu 257.713 163.225 20.461 1
Cu 258.325 164.088 20.461 1
Cu 258.936 164.952 20.461 1
Cu 259.548 165.816 20.461 1
Cu 260.16 166.679 20.461 1
Cu 260.772 167.543 20.461 1
Cu 261.383 168.407 20.461 1
Cu 261.995 169.27 20.461 1
Cu 262.607 170.134 20.461 1
Cu 263.219 170.998 20.461 1
Cu 263.83 171.862 20.461 1
Cu 264.442 172.725 20.461 1
Cu 265.054 173.589 20.461 1
Cu 265.666 174.453 20.461 1
Cu 266.277 175.316 20.461 1
Cu 266.889 176.18 20.461 1
Cu 267.501 177.044 20.461 1
Cu 268.113 177.908 20.461 1
Cu 268.724 178.771 20.461 1
Cu 269.336 179.635 20.461 1
Cu 269.336 179.635 21.3039 1
Cu 268.724 180.499 21.3039 1
Cu 268.112 181.362 21.3039 1
Cu 267.501 182.226 21.3039 1
Cu 266.889 183.09 21.3039 1
Cu 266.277 183.954 21.3039 1
Cu 265.665 184.817 21.3039 1
Cu 265.054 185.681 21.3039 1
Cu 264.442 186.545 21.3039 1
Cu 263.83 187.408 21.3039 1
Cu 263.218 188.272 21.3039 1
Cu 262.607 189.136 21.3039 1
Cu 261.995 190 21.3039 1
Cu 261.383 190.863 21.3039 1
Cu 260.771 191.727 21.3039 1
Cu 260.16 192.591 21.3039 1
Cu 259.548 193.454 21.3039 1
Cu 258.936 194.318 21.3039 1
Cu 258.324 195.182 21.3039 1
Cu 257.713 196.045 21.3039 1
Cu 257.101 196.909 21.3039 1
Cu 256.489 197.773 21.3039 1
Cu 255.878 198.637 21.3039 1
Cu 255.266 199.5 21.3039 1
Cu 254.654 200.364 21.3039 1
Cu 254.042 201.228 21.3039 1
Cu 253.431 200.364 21.3039 1
Cu 252.819 199.5 21.3039 1
Cu 252.207 198.637 21.3039 1
Cu 251.595 197.773 21.3039 1
Cu 250.984 196.909 21.3039 1
Cu 250.372 196.045 21.3039 1
Cu 249.76 195.182 21.3039 1
Cu 249.148 194.318 21.3039 1
Cu 248.537 193.454 21.3039 1
Cu 247.925 192.591 21.3039 1
Cu 247.313 191.727 21.3039 1
Cu 246.701 190.863 21.3039 1
Cu 246.09 190 21.3039 1
Cu 245.478 189.136 21.3039 1
Cu 244.866 188.272 21.3039 1
Cu 244.254 187.408 21.3039 1
Cu 243.643 186.545 21.3039 1
Cu 243.031 185.681 21.3039 1
Cu 242.419 184.817 21.3039 1
Cu 241.807 183.954 21.3039 1
Cu 241.196 183.09 21.3039 1
Cu 240.584 182.226 21.3039 1
Cu 239.972 181.362 21.3039 1
Cu 239.36 180.499 21.3039 1
Cu 238.749 179.635 21.3039 1
Cu 239.36 178.771 21.3039 1
Cu 239.972 177.908 21.3039 1
Cu 240.584 177.044 21.3039 1
Cu 241.196 176.18 21.3039 1
Cu 241.807 175.316 21.3039 1
Cu 242.419 174.453 21.3039 1
Cu 243.031 173.589 21.3039 1
Cu 243.643 172.725 21.3039 1
Cu 244.254 171.862 21.3039 1
Cu 244.866 170.998 21.3039 1
Cu 245.478 170.134 21.3039 1
Cu 246.09 169.27 21.3039 1
Cu 246.701 168.407 21.3039 1
Cu 247.313 167.543 21.3039 1
Cu 247.925 166.679 21.3039 1
Cu 248.537 165.816 21.3039 1
Cu 249.148 164.952 21.3039 1
Cu 249.76 164.088 21.3039 1
Cu 250.372 163.225 21.3039 1
Cu 250.984 162.361 21.3039 1
Cu 251.595 161.497 21.3039 1
Cu 252.207 160.633 21.3039 1
Cu 252.819 159.77 21.3039 1
Cu 253.431 158.906 21.3039 1
Cu 254.042 158.042 21.3039 1
Cu 254.654 158.906 21.3039 1
Cu 255.266 159.77 21.3039 1
Cu 255.878 160.633 21.3039 1
Cu 256.489 161.497 21.3039 1
Cu 257.101 162.361 21.3039 1
Cu 257.713 163.225 21.3039 1
Cu 258.324 164.088 21.3039 1
Cu 258.936 164.952 21.3039 1
Cu 259.548 165.816 21.3039 1
Cu 260.16 166.679 21.3039 1
Cu 260.771 167.543 21.3039 1
Cu 261.383 168.407 21.3039 1
Cu 261.995 169.27 21.3039 1
Cu 262.607 170.134 21.3039 1
Cu 263.218 170.998 21.3039 1
Cu 263.83 171.862 21.3039 1
Cu 264.442 172.725 21.3039 1
Cu 265.054 173.589 21.3039 1
Cu 265.665 174.453 21.3039 1
Cu 266.277 175.316 21.3039 1
Cu 266.889 176.18 21.3039 1
Cu 267.501 177.044 21.3039 1
Cu 268.112 177.908 21.3039 1
Cu 268.724 178.771 21.3039 1
Cu 269.336 179.635 21.3039 1
Cu 269.336 179.635 22.3954 1
Cu 268.724 180.499 22.3954 1
Cu 268.112 181.362 22.3954 1
Cu 267.501 182.226 22.3954 1
Cu 266.889 183.09 22.3954 1
Cu 266.277 183.954 22.3954 1
Cu 265.665 184.817 22.3954 1
Cu 265.054 185.681 22.3954 1
Cu 264.442 186.545 22.3954 1
Cu 263.83 187.408 22.3954 1
Cu 263.218 188.272 22.3954 1
Cu 262.607 189.136 22.3954 1
Cu 261.995 189.999 22.3954 1
Cu 261.383 190.863 22.3954 1
Cu 260.771 191.727 22.3954 1
Cu 260.16 192.591 22.3954 1
Cu 259.548 193.454 22.3954 1
Cu 258.936 194.318 22.3954 1
Cu 258.324 195.182 22.3954 1
Cu 257.713 196.045 22.3954 1
Cu 257.101 196.909 22.3954 1
Cu 256.489 197.773 22.3954 1
Cu 255.877 198.637 22.3954 1
Cu 255.266 199.5 22.3954 1
Cu 254.654 200.364 22.3954 1
Cu 254.042 201.228 22.3954 1
Cu 253.431 200.364 22.3954 1
Cu 252.819 199.5 22.3954 1
Cu 252.207 198.637 22.3954 1
Cu 251.595 197.773 22.3954 1
Cu 250.984 196.909 22.3954 1
Cu 250.372 196.045 22.3954 1
Cu 249.76 195.182 22.3954 1
Cu 249.148 194.318 22.3954 1
Cu 248.537 193.454 22.3954 1
Cu 247.925 192.591 22.3954 1
Cu 247.313 191.727 22.3954 1
Cu 246.701 190.863 22.3954 1
Cu 246.09 189.999 22.3954 1
Cu 245.478 189.136 22.3954 1
Cu 244.866 188.272 22.3954 1
Cu 244.254 187.408 22.3954 1
Cu 243.643 186.545 22.3954 1
Cu 243.031 185.681 22.3954 1
Cu 242.419 184.817 22.3954 1
Cu 241.807 183.954 22.3954 1
Cu 241.196 183.09 22.3954 1
Cu 240.584 182.226 22.3954 1
Cu 239.972 181.362 22.3954 1
Cu 239.36 180.499 22.3954 1
Cu 238.749 179.635 22.3954 1
Cu 239.36 178.771 22.3954 1
Cu 239.972 177.908 22.3954 1
Cu 240.584 177.044 22.3954 1
Cu 241.196 176.18 22.3954 1
Cu 241.807 175.316 22.3954 1
Cu 242.419 174.453 22.3954 1
Cu 243.031 173.589 22.3954 1
Cu 243.643 172.725 22.3954 1
Cu 244.254 171.862 22.3954 1
Cu 244.866 170.998 22.3954 1
Cu 245.478 170.134 22.3954 1
Cu 246.09 169.271 22.3954 1
Cu 246.701 168.407 22.3954 1
Cu 247.313 167.543 22.3954 1
Cu 247.925 166.679 22.3954 1
Cu 248.537 165.816 22.3954 1
Cu 249.148 164.952 22.3954 1
Cu 249.76 164.088 22.3954 1
Cu 250.372 163.225 22.3954 1
Cu 250.984 162.361 22.3954 1
Cu 251.595 161.497 22.3954 1
Cu 252.207 160.633 22.3954 1
Cu 252.819 159.77 22.3954 1
Cu 253.431 158.906 22.3954 1
Cu 254.042 158.042 22.3954 1
Cu 254.654 158.906 22.3954 1
Cu 255.266 159.77 22.3954 1
Cu 255.877 160.633 22.3954 1
Cu 256.489 161.497 22.3954 1
Cu 257.101 162.361 22.3954 1
Cu 257.713 163.225 22.3954 1
Cu 258.324 164.088 22.3954 1
Cu 258.936 164.952 22.3954 1
Cu 259.548 165.816 22.3954 1
Cu 260.16 166.679 22.3954 1
Cu 260.771 167.543 22.3954 1
Cu 261.383 168.407 22.3954 1
Cu 261.995 169.271 22.3954 1
Cu 262.607 170.134 22.3954 1
Cu 263.218 170.998 22.3954 1
Cu 263.83 171.862 22.3954 1
Cu 264.442 172.725 22.3954 1
Cu 265.054 173.589 22.3954 1
Cu 265.665 174.453 22.3954 1
Cu 266.277 175.316 22.3954 1
Cu 266.889 176.18 22.3954 1
Cu 267.501 177.044 22.3954 1
Cu 268.112 177.908 22.3954 1
Cu 268.724 178.771 22.3954 1
Cu 269.336 179.635 22.3954 1
Cu 269.336 179.635 23.688 1
Cu 268.724 180.499 23.688 1
Cu 268.112 181.362 23.688 1
Cu 267.501 182.226 23.688 1
Cu 266.889 183.09 23.688 1
Cu 266.277 183.954 23.688 1
Cu 265.665 184.817 23.688 1
Cu 265.054 185.681 23.688 1
Cu 264.442 186.545 23.688 1
Cu 263.83 187.408 23.688 1
Cu 263.218 188.272 23.688 1
Cu 262.607 189.136 23.688 1
Cu 261.995 189.999 23.688 1
Cu 261.383 190.863 23.688 1
Cu 260.771 191.727 23.688 1
Cu 260.16 192.591 23.688 1
Cu 259.548 193.454 23.688 1
Cu 258.936 194.318 23.688 1
Cu 258.324 195.182 23.688 1
Cu 257.713 196.045 23.688 1
Cu 257.101 196.909 23.688 1
Cu 256.489 197.773 23.688 1
Cu 255.877 198.636 23.688 1
Cu 255.266 199.5 23.688 1
Cu 254.654 200.364 23.688 1
Cu 254.042 201.228 23.688 1
Cu 253.431 200.364 23.688 1
Cu 252.819 199.5 23.688 1
Cu 252.207 198.636 23.688 1
Cu 251.595 197.773 23.688 1
Cu 250.984 196.909 23.688 1
Cu 250.372 196.045 23.688 1
Cu 249.76 195.182 23.688 1
Cu 249.148 194.318 23.688 1
Cu 248.537 193.454 23.688 1
Cu 247.925 192.591 23.688 1
Cu 247.313 191.727 23.688 1
Cu 246.701 190.863 23.688 1
Cu 246.09 189.999 23.688 1
Cu 245.478 189.136 23.688 1
Cu 244.866 188.272 23.688 1
Cu 244.254 187.408 23.688 1
Cu 243.643 186.545 23.688 1
Cu 243.031 185.681 23.688 1
Cu 242.419 184.817 23.688 1
Cu 241.807 183.954 23.688 1
Cu 241.196 183.09 23.688 1
Cu 240.584 182.226 23.688 1
Cu 239.972 181.362 23.688 1
Cu 239.36 180.499 23.688 1
Cu 238.749 179.635 23.688 1
Cu 239.36 178.771 23.688 1
Cu 239.972 177.908 23.688 1
Cu 240.584 177.044 23.688 1
Cu 241.196 176.18 23.688 1
Cu 241.807 175.316 23.688 1
Cu 242.419 174.453 23.688 1
Cu 243.031 173.589 23.688 1
Cu 243.643 172.725 23.688 1
Cu 244.254 171.862 23.688 1
Cu 244.866 170.998 23.688 1
Cu 245.478 170.134 23.688 1
Cu 246.09 169.271 23.688 1
Cu 246.701 168.407 23.688 1
Cu 247.313 167.543 23.688 1
Cu 247.925 166.679 23.688 1
Cu 248.537 165.816 23.688 1
Cu 249.148 164.952 23.688 1
Cu 249.76 164.088 23.688 1
Cu 250.372 163.225 23.688 1
Cu 250.984 162.361 23.688 1
Cu 251.595 161.497 23.688 1
Cu 252.207 160.634 23.688 1
Cu 252.819 159.77 23.688 1
Cu 253.431 158.906 23.688 1
Cu 254.042 158.042 23.688 1
Cu 254.654 158.906 23.688 1
Cu 255.266 159.77 23.688 1
Cu 255.877 160.634 23.688 1
Cu 256.489 161.497 23.688 1
Cu 257.101 162.361 23.688 1
Cu 257.713 163.225 23.688 1
Cu 258.324 164.088 23.688 1
Cu 258.936 164.952 23.688 1
Cu 259.548 165.816 23.688 1
Cu 260.16 166.679 23.688 1
Cu 260.771 167.543 23.688 1
Cu 261.383 168.407 23.688 1
Cu 261.995 169.271 23.688 1
Cu 262.607 170.134 23.688 1
Cu 263.218 170.998 23.688 1
Cu 263.83 171.862 23.688 1
Cu 264.442 172.725 23.688 1
Cu 265.054 173.589 23.688 1
Cu 265.665 174.453 23.688 1
Cu 266.277 175.316 23.688 1
Cu 266.889 176.18 23.688 1
Cu 267.501 177.044 23.688 1
Cu 268.112 177.908 23.688 1
Cu 268.724 178.771 23.688 1
Cu 269.336 179.635 23.688 1
Cu 269.336 179.635 25.1541 1
Cu 268.724 180.499 25.1541 1
Cu 268.112 181.362 25.1541 1
Cu 267.5 182.226 25.1541 1
Cu 266.889 183.09 25.1541 1
Cu 266.277 183.953 25.1541 1
Cu 265.665 184.817 25.1541 1
Cu 265.054 185.681 25.1541 1
Cu 264.442 186.545 25.1541 1
Cu 263.83 187.408 25.1541 1
Cu 263.218 188.272 25.1541 1
Cu 262.607 189.136 25.1541 1
Cu 261.995 189.999 25.1541 1
Cu 261.383 190.863 25.1541 1
Cu 260.771 191.727 25.1541 1
Cu 260.16 192.59 25.1541 1
Cu 259.548 193.454 25.1541 1
Cu 258.936 194.318 25.1541 1
Cu 258.324 195.181 25.1541 1
Cu 257.713 196.045 25.1541 1
Cu 257.101 196.909 25.1541 1
Cu 256.489 197.773 25.1541 1
Cu 255.877 198.636 25.1541 1
Cu 255.266 199.5 25.1541 1
Cu 254.654 200.364 25.1541 1
Cu 254.042 201.227 25.1541 1
Cu 253.431 200.364 25.1541 1
Cu 252.819 199.5 25.1541 1
Cu 252.207 198.636 25.1541 1
Cu 251.595 197.773 25.1541 1
Cu 250.984 196.909 25.1541 1
Cu 250.372 196.045 25.1541 1
Cu 249.76 195.181 25.1541 1
Cu 249.148 194.318 25.1541 1
Cu 248.537 193.454 25.1541 1
Cu 247.925 192.59 25.1541 1
Cu 247.313 191.727 25.1541 1
Cu 246.701 190.863 25.1541 1
Cu 246.09 189.999 25.1541 1
Cu 245.478 189.136 25.1541 1
Cu 244.866 188.272 25.1541 1
Cu 244.254 187.408 25.1541 1
Cu 243.643 186.545 25.1541 1
Cu 243.031 185.681 25.1541 1
Cu 242.419 184.817 25.1541 1
Cu 241.808 183.953 25.1541 1
Cu 241.196 183.09 25.1541 1
Cu 240.584 182.226 25.1541 1
Cu 239.972 181.362 25.1541 1
Cu 239.361 180.499 25.1541 1
Cu 238.749 179.635 25.1541 1
Cu 239.361 178.771 25.1541 1
Cu 239.972 177.908 25.1541 1
Cu 240.584 177.044 25.1541 1
Cu 241.196 176.18 25.1541 1
Cu 241.808 175.317 25.1541 1
Cu 242.419 174.453 25.1541 1
Cu 243.031 173.589 25.1541 1
Cu 243.643 172.725 25.1541 1
Cu 244.254 171.862 25.1541 1
Cu 244.866 170.998 25.1541 1
Cu 245.478 170.134 25.1541 1
Cu 246.09 169.271 25.1541 1
Cu 246.701 168.407 25.1541 1
Cu 247.313 167.543 25.1541 1
Cu 247.925 166.68 25.1541 1
Cu 248.537 165.816 25.1541 1
Cu 249.148 164.952 25.1541 1
Cu 249.76 164.089 25.1541 1
Cu 250.372 163.225 25.1541 1
Cu 250.984 162.361 25.1541 1
Cu 251.595 161.497 25.1541 1
Cu 252.207 160.634 25.1541 1
Cu 252.819 159.77 25.1541 1
Cu 253.431 158.906 25.1541 1
Cu 254.042 158.043 25.1541 1
Cu 254.654 158.906 25.1541 1
Cu 255.266 159.77 25.1541 1
Cu 255.877 160.634 25.1541 1
Cu 256.489 161.497 25.1541 1
Cu 257.101 162.361 25.1541 1
Cu 257.713 163.225 25.1541 1
Cu 258.324 164.089 25.1541 1
Cu 258.936 164.952 25.1541 1
Cu 259.548 165.816 25.1541 1
Cu 260.16 166.68 25.1541 1
Cu 260.771 167.543 25.1541 1
Cu 261.383 168.407 25.1541 1
Cu 261.995 169.271 25.1541 1
Cu 262.607 170.134 25.1541 1
Cu 263.218 170.998 25.1541 1
Cu 263.83 171.862 25.1541 1
Cu 264.442 172.725 25.1541 1
Cu 265.054 173.589 25.1541 1
Cu 265.665 174.453 25.1541 1
Cu 266.277 175.317 25.1541 1
Cu 266.889 176.18 25.1541 1
Cu 267.5 177.044 25.1541 1
Cu 268.112 177.908 25.1541 1
Cu 268.724 178.771 25.1541 1
Cu 269.336 179.635 25.1541 1
Cu 269.335 179.635 26.7753 1
Cu 268.724 180.499 26.7753 1
Cu 268.112 181.362 26.7753 1
Cu 267.5 182.226 26.7753 1
Cu 266.889 183.09 26.7753 1
Cu 266.277 183.953 26.7753 1
Cu 265.665 184.817 26.7753 1
Cu 265.053 185.681 26.7753 1
Cu 264.442 186.544 26.7753 1
Cu 263.83 187.408 26.7753 1
Cu 263.218 188.272 26.7753 1
Cu 262.606 189.135 26.7753 1
Cu 261.995 189.999 26.7753 1
Cu 261.383 190.863 26.7753 1
Cu 260.771 191.727 26.7753 1
Cu 260.16 192.59 26.7753 1
Cu 259.548 193.454 26.7753 1
Cu 258.936 194.318 26.7753 1
Cu 258.324 195.181 26.7753 1
Cu 257.713 196.045 26.7753 1
Cu 257.101 196.909 26.7753 1
Cu 256.489 197.772 26.7753 1
Cu 255.877 198.636 26.7753 1
Cu 255.266 199.5 26.7753 1
Cu 254.654 200.363 26.7753 1
Cu 254.042 201.227 26.7753 1
Cu 253.431 200.363 26.7753 1
Cu 252.819 199.5 26.7753 1
Cu 252.207 198.636 26.7753 1
Cu 251.595 197.772 26.7753 1
Cu 250.984 196.909 26.7753 1
Cu 250.372 196.045 26.7753 1
Cu 249.76 195.181 26.7753 1
Cu 249.148 194.318 26.7753 1
Cu 248.537 193.454 26.7753 1
Cu 247.925 192.59 26.7753 1
Cu 247.313 191.727 26.7753 1
Cu 246.702 190.863 26.7753 1
Cu 246.09 189.999 26.7753 1
Cu 245.478 189.135 26.7753 1
Cu 244.866 188.272 26.7753 1
Cu 244.255 187.408 26.7753 1
Cu 243.643 186.544 26.7753 1
Cu 243.031 185.681 26.7753 1
Cu 242.419 184.817 26.7753 1
Cu 241.808 183.953 26.7753 1
Cu 241.196 183.09 26.7753 1
Cu 240.584 182.226 26.7753 1
Cu 239.973 181.362 26.7753 1
Cu 239.361 180.499 26.7753 1
Cu 238.749 179.635 26.7753 1
Cu 239.361 178.771 26.7753 1
Cu 239.973 177.908 26.7753 1
Cu 240.584 177.044 26.7753 1
Cu 241.196 176.18 26.7753 1
Cu 241.808 175.317 26.7753 1
Cu 242.419 174.453 26.7753 1
Cu 243.031 173.589 26.7753 1
Cu 243.643 172.726 26.7753 1
Cu 244.255 171.862 26.7753 1
Cu 244.866 170.998 26.7753 1
Cu 245.478 170.135 26.7753 1
Cu 246.09 169.271 26.7753 1
Cu 246.702 168.407 26.7753 1
Cu 247.313 167.543 26.7753 1
Cu 247.925 166.68 26.7753 1
Cu 248.537 165.816 26.7753 1
Cu 249.148 164.952 26.7753 1
Cu 249.76 164.089 26.7753 1
Cu 250.372 163.225 26.7753 1
Cu 250.984 162.361 26.7753 1
Cu 251.595 161.498 26.7753 1
Cu 252.207 160.634 26.7753 1
Cu 252.819 159.77 26.7753 1
Cu 253.431 158.907 26.7753 1
Cu 254.042 158.043 26.7753 1
Cu 254.654 158.907 26.7753 1
Cu 255.266 159.77 26.7753 1
Cu 255.877 160.634 26.7753 1
Cu 256.489 161.498 26.7753 1
Cu 257.101 162.361 26.7753 1
Cu 257.713 163.225 26.7753 1
Cu 258.324 164.089 26.7753 1
Cu 258.936 164.952 26.7753 1
Cu 259.548 165.816 26.7753 1
Cu 260.16 166.68 26.7753 1
Cu 260.771 167.543 26.7753 1
Cu 261.383 168.407 26.7753 1
Cu 261.995 169.271 26.7753 1
Cu 262.606 170.135 26.7753 1
Cu 263.218 170.998 26.7753 1
Cu 263.83 171.862 26.7753 1
Cu 264.442 172.726 26.7753 1
Cu 265.053 173.589 26.7753 1
Cu 265.665 174.453 26.7753 1
Cu 266.277 175.317 26.7753 1
Cu 266.889 176.18 26.7753 1
Cu 267.5 177.044 26.7753 1
Cu 268.112 177.908 26.7753 1
Cu 268.724 178.771 26.7753 1
Cu 269.335 179.635 26.7753 1
Cu 269.335 179.635 28.5378 1
Cu 268.723 180.499 28.5378 1
Cu 268.112 181.362 28.5378 1
Cu 267.5 182.226 28.5378 1
Cu 266.888 183.09 28.5378 1
Cu 266.277 183.953 28.5378 1
Cu 265.665 184.817 28.5378 1
Cu 265.053 185.681 28.5378 1
Cu 264.441 186.544 28.5378 1
Cu 263.83 187.408 28.5378 1
Cu 263.218 188.272 28.5378 1
Cu 262.606 189.135 28.5378 1
Cu 261.995 189.999 28.5378 1
Cu 261.383 190.863 28.5378 1
Cu 260.771 191.726 28.5378 1
Cu 260.159 192.59 28.5378 1
Cu 259.548 193.454 28.5378 1
Cu 258.936 194.317 28.5378 1
Cu 258.324 195.181 28.5378 1
Cu 257.713 196.045 28.5378 1
Cu 257.101 196.908 28.5378 1
Cu 256.489 197.772 28.5378 1
Cu 255.877 198.636 28.5378 1
Cu 255.266 199.499 28.5378 1
Cu 254.654 200.363 28.5378 1
Cu 254.042 201.227 28.5378 1
Cu 253.431 200.363 28.5378 1
Cu 252.819 199.499 28.5378 1
Cu 252.207 198.636 28.5378 1
Cu 251.595 197.772 28.5378 1
Cu 250.984 196.908 28.5378 1
Cu 250.372 196.045 28.5378 1
Cu 249.76 195.181 28.5378 1
Cu 249.149 194.317 28.5378 1
Cu 248.537 193.454 28.5378 1
Cu 247.925 192.59 28.5378 1
Cu 247.313 191.726 28.5378 1
Cu 246.702 190.863 28.5378 1
Cu 246.09 189.999 28.5378 1
Cu 245.478 189.135 28.5378 1
Cu 244.867 188.272 28.5378 1
Cu 244.255 187.408 28.5378 1
Cu 243.643 186.544 28.5378 1
Cu 243.031 185.681 28.5378 1
Cu 242.42 184.817 28.5378 1
Cu 241.808 183.953 28.5378 1
Cu 241.196 183.09 28.5378 1
Cu 240.585 182.226 28.5378 1
Cu 239.973 181.362 28.5378 1
Cu 239.361 180.499 28.5378 1
Cu 238.749 179.635 28.5378 1
Cu 239.361 178.771 28.5378 1
Cu 239.973 177.908 28.5378 1
Cu 240.585 177.044 28.5378 1
Cu 241.196 176.18 28.5378 1
Cu 241.808 175.317 28.5378 1
Cu 242.42 174.453 28.5378 1
Cu 243.031 173.589 28.5378 1
Cu 243.643 172.726 28.5378 1
Cu 244.255 171.862 28.5378 1
Cu 244.867 170.998 28.5378 1
Cu 245.478 170.135 28.5378 1
Cu 246.09 169.271 28.5378 1
Cu 246.702 168.407 28.5378 1
Cu 247.313 167.544 28.5378 1
Cu 247.925 166.68 28.5378 1
Cu 248.537 165.816 28.5378 1
Cu 249.149 164.953 28.5378 1
Cu 249.76 164.089 28.5378 1
Cu 250.372 163.225 28.5378 1
Cu 250.984 162.362 28.5378 1
Cu 251.595 161.498 28.5378 1
Cu 252.207 160.634 28.5378 1
Cu 252.819 159.771 28.5378 1
Cu 253.431 158.907 28.5378 1
Cu 254.042 158.043 28.5378 1
Cu 254.654 158.907 28.5378 1
Cu 255.266 159.771 28.5378 1
Cu 255.877 160.634 28.5378 1
Cu 256.489 161.498 28.5378 1
Cu 257.101 162.362 28.5378 1
Cu 257.713 163.225 28.5378 1
Cu 258.324 164.089 28.5378 1
Cu 258.936 164.953 28.5378 1
Cu 259.548 165.816 28.5378 1
Cu 260.159 166.68 28.5378 1
Cu 260.771 167.544 28.5378 1
Cu 261.383 168.407 28.5378 1
Cu 261.995 169.271 28.5378 1
Cu 262.606 170.135 28.5378 1
Cu 263.218 170.998 28.5378 1
Cu 263.83 171.862 28.5378 1
Cu 264.441 172.726 28.5378 1
Cu 265.053 173.589 28.5378 1
Cu 265.665 174.453 28.5378 1
Cu 266.277 175.317 28.5378 1
Cu 266.888 176.18 28.5378 1
Cu 267.5 177.044 28.5378 1
Cu 268.112 177.908 28.5378 1
Cu 268.723 178.771 28.5378 1
Cu 269.335 179.635 28.5378 1
Cu 269.335 179.635 30.4312 1
Cu 268.723 180.499 30.4312 1
Cu 268.111 181.362 30.4312 1
Cu 267.5 182.226 30.4312 1
Cu 266.888 183.09 30.4312 1
Cu 266.276 183.953 30.4312 1
Cu 265.665 184.817 30.4312 1
Cu 265.053 185.68 30.4312 1
Cu 264.441 186.544 30.4312 1
Cu 263.829 187.408 30.4312 1
Cu 263.218 188.271 30.4312 1
Cu 262.606 189.135 30.4312 1
Cu 261.994 189.999 30.4312 1
Cu 261.383 190.862 30.4312 1
Cu 260.771 191.726 30.4312 1
Cu 260.159 192.59 30.4312 1
Cu 259.548 193.453 30.4312 1
Cu 258.936 194.317 30.4312 1
Cu 258.324 195.18 30.4312 1
Cu 257.712 196.044 30.4312 1
Cu 257.101 196.908 30.4312 1
Cu 256.489 197.771 30.4312 1
Cu 255.877 198.635 30.4312 1
Cu 255.266 199.499 30.4312 1
Cu 254.654 200.362 30.4312 1
Cu 254.042 201.226 30.4312 1
Cu 253.431 200.362 30.4312 1
Cu 252.819 199.499 30.4312 1
Cu 252.207 198.635 30.4312 1
Cu 251.595 197.771 30.4312 1
Cu 250.984 196.908 30.4312 1
Cu 250.372 196.044 30.4312 1
Cu 249.76 195.18 30.4312 1
Cu 249.149 194.317 30.4312 1
Cu 248.537 193.453 30.4312 1
Cu 247.925 192.59 30.4312 1
Cu 247.314 191.726 30.4312 1
Cu 246.702 190.862 30.4312 1
Cu 246.09 189.999 30.4312 1
Cu 245.478 189.135 30.4312 1
Cu 244.867 188.271 30.4312 1
Cu 244.255 187.408 30.4312 1
Cu 243.643 186.544 30.4312 1
Cu 243.032 185.68 30.4312 1
Cu 242.42 184.817 30.4312 1
Cu 241.808 183.953 30.4312 1
Cu 241.197 183.09 30.4312 1
Cu 240.585 182.226 30.4312 1
Cu 239.973 181.362 30.4312 1
Cu 239.362 180.499 30.4312 1
Cu 238.75 179.635 30.4312 1
Cu 239.362 178.771 30.4312 1
Cu 239.973 177.908 30.4312 1
Cu 240.585 177.044 30.4312 1
Cu 241.197 176.18 30.4312 1
Cu 241.808 175.317 30.4312 1
Cu 242.42 174.453 30.4312 1
Cu 243.032 173.59 30.4312 1
Cu 243.643 172.726 30.4312 1
Cu 244.255 171.862 30.4312 1
Cu 244.867 170.999 30.4312 1
Cu 245.478 170.135 30.4312 1
Cu 246.09 169.271 30.4312 1
Cu 246.702 168.408 30.4312 1
Cu 247.314 167.544 30.4312 1
Cu 247.925 166.68 30.4312 1
Cu 248.537 165.817 30.4312 1
Cu 249.149 164.953 30.4312 1
Cu 249.76 164.09 30.4312 1
Cu 250.372 163.226 30.4312 1
Cu 250.984 162.362 30.4312 1
Cu 251.595 161.499 30.4312 1
Cu 252.207 160.635 30.4312 1
Cu 252.819 159.771 30.4312 1
Cu 253.431 158.908 30.4312 1
Cu 254.042 158.044 30.4312 1
Cu 254.654 158.908 30.4312 1
Cu 255.266 159.771 30.4312 1
Cu 255.877 160.635 30.4312 1
Cu 256.489 161.499 30.4312 1
Cu 257.101 162.362 30.4312 1
Cu 257.712 163.226 30.4312 1
Cu 258.324 164.09 30.4312 1
Cu 258.936 164.953 30.4312 1
Cu 259.548 165.817 30.4312 1
Cu 260.159 166.68 30.4312 1
Cu 260.771 167.544 30.4312 1
Cu 261.383 168.408 30.4312 1
Cu 261.994 169.271 30.4312 1
Cu 262.606 170.135 30.4312 1
Cu 263.218 170.999 30.4312 1
Cu 263.829 171.862 30.4312 1
Cu 264.441 172.726 30.4312 1
Cu 265.053 173.59 30.4312 1
Cu 265.665 174.453 30.4312 1
Cu 266.276 175.317 30.4312 1
Cu 266.888 176.18 30.4312 1
Cu 267.5 177.044 30.4312 1
Cu 268.111 177.908 30.4312 1
Cu 268.723 178.771 30.4312 1
Cu 269.335 179.635 30.4312 1
Cu 269.334 179.635 32.447 1
Cu 268.722 180.499 32.447 1
Cu 268.111 181.362 32.447 1
Cu 267.499 182.226 32.447 1
Cu 266.887 183.089 32.447 1
Cu 266.276 183.953 32.447 1
Cu 265.664 184.817 32.447 1
Cu 265.052 185.68 32.447 1
Cu 264.441 186.544 32.447 1
Cu 263.829 187.407 32.447 1
Cu 263.217 188.271 32.447 1
Cu 262.606 189.135 32.447 1
Cu 261.994 189.998 32.447 1
Cu 261.382 190.862 32.447 1
Cu 260.771 191.725 32.447 1
Cu 260.159 192.589 32.447 1
Cu 259.547 193.453 32.447 1
Cu 258.936 194.316 32.447 1
Cu 258.324 195.18 32.447 1
Cu 257.712 196.044 32.447 1
Cu 257.101 196.907 32.447 1
Cu 256.489 197.771 32.447 1
Cu 255.877 198.634 32.447 1
Cu 255.266 199.498 32.447 1
Cu 254.654 200.362 32.447 1
Cu 254.042 201.225 32.447 1
Cu 253.431 200.362 32.447 1
Cu 252.819 199.498 32.447 1
Cu 252.207 198.634 32.447 1
Cu 251.596 197.771 32.447 1
Cu 250.984 196.907 32.447 1
Cu 250.372 196.044 32.447 1
Cu 249.761 195.18 32.447 1
Cu 249.149 194.316 32.447 1
Cu 248.537 193.453 32.447 1
Cu 247.925 192.589 32.447 1
Cu 247.314 191.725 32.447 1
Cu 246.702 190.862 32.447 1
Cu 246.09 189.998 32.447 1
Cu 245.479 189.135 32.447 1
Cu 244.867 188.271 32.447 1
Cu 244.255 187.407 32.447 1
Cu 243.644 186.544 32.447 1
Cu 243.032 185.68 32.447 1
Cu 242.42 184.817 32.447 1
Cu 241.809 183.953 32.447 1
Cu 241.197 183.089 32.447 1
Cu 240.585 182.226 32.447 1
Cu 239.974 181.362 32.447 1
Cu 239.362 180.499 32.447 1
Cu 238.75 179.635 32.447 1
Cu 239.362 178.771 32.447 1
Cu 239.974 177.908 32.447 1
Cu 240.585 177.044 32.447 1
Cu 241.197 176.181 32.447 1
Cu 241.809 175.317 32.447 1
Cu 242.42 174.453 32.447 1
Cu 243.032 173.59 32.447 1
Cu 243.644 172.726 32.447 1
Cu 244.255 171.863 32.447 1
Cu 244.867 170.999 32.447 1
Cu 245.479 170.135 32.447 1
Cu 246.09 169.272 32.447 1
Cu 246.702 168.408 32.447 1
Cu 247.314 167.545 32.447 1
Cu 247.925 166.681 32.447 1
Cu 248.537 165.817 32.447 1
Cu 249.149 164.954 32.447 1
Cu 249.761 164.09 32.447 1
Cu 250.372 163.226 32.447 1
Cu 250.984 162.363 32.447 1
Cu 251.596 161.499 32.447 1
Cu 252.207 160.636 32.447 1
Cu 252.819 159.772 32.447 1
Cu 253.431 158.908 32.447 1
Cu 254.042 158.045 32.447 1
Cu 254.654 158.908 32.447 1
Cu 255.266 159.772 32.447 1
Cu 255.877 160.636 32.447 1
Cu 256.489 161.499 32.447 1
Cu 257.101 162.363 32.447 1
Cu 257.712 163.226 32.447 1
Cu 258.324 164.09 32.447 1
Cu 258.936 164.954 32.447 1
Cu 259.547 165.817 32.447 1
Cu 260.159 166.681 32.447 1
Cu 260.771 167.545 32.447 1
Cu 261.382 168.408 32.447 1
Cu 261.994 169.272 32.447 1
Cu 262.606 170.135 32.447 1
Cu 263.217 170.999 32.447 1
Cu 263.829 171.863 32.447 1
Cu 264.441 172.726 32.447 1
Cu 265.052 173.59 32.447 1
Cu 265.664 174.453 32.447 1
Cu 266.276 175.317 32.447 1
Cu 266.887 176.181 32.447 1
Cu 267.499 177.044 32.447 1
Cu 268.111 177.908 32.447 1
Cu 268.722 178.771 32.447 1
Cu 269.334 179.635 32.447 1
Cu 269.333 179.635 34.5781 1
Cu 268.722 180.499 34.5781 1
Cu 268.11 181.362 34.5781 1
Cu 267.499 182.226 34.5781 1
Cu 266.887 183.089 34.5781 1
Cu 266.275 183.953 34.5781 1
Cu 265.664 184.816 34.5781 1
Cu 265.052 185.68 34.5781 1
Cu 264.44 186.544 34.5781 1
Cu 263.829 187.407 34.5781 1
Cu 263.217 188.271 34.5781 1
Cu 262.605 189.134 34.5781 1
Cu 261.994 189.998 34.5781 1
Cu 261.382 190.861 34.5781 1
Cu 260.77 191.725 34.5781 1
Cu 260.159 192.588 34.5781 1
Cu 259.547 193.452 34.5781 1
Cu 258.935 194.316 34.5781 1
Cu 258.324 195.179 34.5781 1
Cu 257.712 196.043 34.5781 1
Cu 257.1 196.906 34.5781 1
Cu 256.489 197.77 34.5781 1
Cu 255.877 198.633 34.5781 1
Cu 255.266 199.497 34.5781 1
Cu 254.654 200.361 34.5781 1
Cu 254.042 201.224 34.5781 1
Cu 253.431 200.361 34.5781 1
Cu 252.819 199.497 34.5781 1
Cu 252.207 198.633 34.5781 1
Cu 251.596 197.77 34.5781 1
Cu 250.984 196.906 34.5781 1
Cu 250.372 196.043 34.5781 1
Cu 249.761 195.179 34.5781 1
Cu 249.149 194.316 34.5781 1
Cu 248.537 193.452 34.5781 1
Cu 247.926 192.588 34.5781 1
Cu 247.314 191.725 34.5781 1
Cu 246.702 190.861 34.5781 1
Cu 246.091 189.998 34.5781 1
Cu 245.479 189.134 34.5781 1
Cu 244.868 188.271 34.5781 1
Cu 244.256 187.407 34.5781 1
Cu 243.644 186.544 34.5781 1
Cu 243.033 185.68 34.5781 1
Cu 242.421 184.816 34.5781 1
Cu 241.809 183.953 34.5781 1
Cu 241.198 183.089 34.5781 1
Cu 240.586 182.226 34.5781 1
Cu 239.974 181.362 34.5781 1
Cu 239.363 180.499 34.5781 1
Cu 238.751 179.635 34.5781 1
Cu 239.363 178.771 34.5781 1
Cu 239.974 177.908 34.5781 1
Cu 240.586 177.044 34.5781 1
Cu 241.198 176.181 34.5781 1
Cu 241.809 175.317 34.5781 1
Cu 242.421 174.454 34.5781 1
Cu 243.033 173.59 34.5781 1
Cu 243.644 172.726 34.5781 1
Cu 244.256 171.863 34.5781 1
Cu 244.868 170.999 34.5781 1
Cu 245.479 170.136 34.5781 1
Cu 246.091 169.272 34.5781 1
Cu 246.702 168.409 34.5781 1
Cu 247.314 167.545 34.5781 1
Cu 247.926 166.682 34.5781 1
Cu 248.537 165.818 34.5781 1
Cu 249.149 164.954 34.5781 1
Cu 249.761 164.091 34.5781 1
Cu 250.372 163.227 34.5781 1
Cu 250.984 162.364 34.5781 1
Cu 251.596 161.5 34.5781 1
Cu 252.207 160.637 34.5781 1
Cu 252.819 159.773 34.5781 1
Cu 253.431 158.909 34.5781 1
Cu 254.042 158.046 34.5781 1
Cu 254.654 158.909 34.5781 1
Cu 255.266 159.773 34.5781 1
Cu 255.877 160.637 34.5781 1
Cu 256.489 161.5 34.5781 1
Cu 257.1 162.364 34.5781 1
Cu 257.712 163.227 34.5781 1
Cu 258.324 164.091 34.5781 1
Cu 258.935 164.954 34.5781 1
Cu 259.547 165.818 34.5781 1
Cu 260.159 166.682 34.5781 1
Cu 260.77 167.545 34.5781 1
Cu 261.382 168.409 34.5781 1
Cu 261.994 169.272 34.5781 1
Cu 262.605 170.136 34.5781 1
Cu 263.217 170.999 34.5781 1
Cu 263.829 171.863 34.5781 1
Cu 264.44 172.726 34.5781 1
Cu 265.052 173.59 34.5781 1
Cu 265.664 174.454 34.5781 1
Cu 266.275 175.317 34.5781 1
Cu 266.887 176.181 34.5781 1
Cu 267.499 177.044 34.5781 1
Cu 268.11 177.908 34.5781 1
Cu 268.722 178.771 34.5781 1
Cu 269.333 179.635 34.5781 1
Cu 269.333 179.635 36.8186 1
Cu 268.721 180.499 36.8186 1
Cu 268.109 181.362 36.8186 1
Cu 267.498 182.226 36.8186 1
Cu 266.886 183.089 36.8186 1
Cu 266.275 183.953 36.8186 1
Cu 265.663 184.816 36.8186 1
Cu 265.051 185.68 36.8186 1
Cu 264.44 186.543 36.8186 1
Cu 263.828 187.407 36.8186 1
Cu 263.216 188.27 36.8186 1
Cu 262.605 189.134 36.8186 1
Cu 261.993 189.997 36.8186 1
Cu 261.382 190.861 36.8186 1
Cu 260.77 191.724 36.8186 1
Cu 260.158 192.588 36.8186 1
Cu 259.547 193.451 36.8186 1
Cu 258.935 194.315 36.8186 1
Cu 258.324 195.178 36.8186 1
Cu 257.712 196.042 36.8186 1
Cu 257.1 196.905 36.8186 1
Cu 256.489 197.769 36.8186 1
Cu 255.877 198.632 36.8186 1
Cu 255.265 199.496 36.8186 1
Cu 254.654 200.359 36.8186 1
Cu 254.042 201.223 36.8186 1
Cu 253.431 200.359 36.8186 1
Cu 252.819 199.496 36.8186 1
Cu 252.207 198.632 36.8186 1
Cu 251.596 197.769 36.8186 1
Cu 250.984 196.905 36.8186 1
Cu 250.373 196.042 36.8186 1
Cu 249.761 195.178 36.8186 1
Cu 249.149 194.315 36.8186 1
Cu 248.538 193.451 36.8186 1
Cu 247.926 192.588 36.8186 1
Cu 247.314 191.724 36.8186 1
Cu 246.703 190.861 36.8186 1
Cu 246.091 189.997 36.8186 1
Cu 245.48 189.134 36.8186 1
Cu 244.868 188.27 36.8186 1
Cu 244.256 187.407 36.8186 1
Cu 243.645 186.543 36.8186 1
Cu 243.033 185.68 36.8186 1
Cu 242.422 184.816 36.8186 1
Cu 241.81 183.953 36.8186 1
Cu 241.198 183.089 36.8186 1
Cu 240.587 182.226 36.8186 1
Cu 239.975 181.362 36.8186 1
Cu 239.363 180.499 36.8186 1
Cu 238.752 179.635 36.8186 1
Cu 239.363 178.771 36.8186 1
Cu 239.975 177.908 36.8186 1
Cu 240.587 177.044 36.8186 1
Cu 241.198 176.181 36.8186 1
Cu 241.81 175.317 36.8186 1
Cu 242.422 174.454 36.8186 1
Cu 243.033 173.59 36.8186 1
Cu 243.645 172.727 36.8186 1
Cu 244.256 171.863 36.8186 1
Cu 244.868 171 36.8186 1
Cu 245.48 170.136 36.8186 1
Cu 246.091 169.273 36.8186 1
Cu 246.703 168.409 36.8186 1
Cu 247.314 167.546 36.8186 1
Cu 247.926 166.682 36.8186 1
Cu 248.538 165.819 36.8186 1
Cu 249.149 164.955 36.8186 1
Cu 249.761 164.092 36.8186 1
Cu 250.373 163.228 36.8186 1
Cu 250.984 162.365 36.8186 1
Cu 251.596 161.501 36.8186 1
Cu 252.207 160.638 36.8186 1
Cu 252.819 159.774 36.8186 1
Cu 253.431 158.911 36.8186 1
Cu 254.042 158.047 36.8186 1
Cu 254.654 158.911 36.8186 1
Cu 255.265 159.774 36.8186 1
Cu 255.877 160.638 36.8186 1
Cu 256.489 161.501 36.8186 1
Cu 257.1 162.365 36.8186 1
Cu 257.712 163.228 36.8186 1
Cu 258.324 164.092 36.8186 1
Cu 258.935 164.955 36.8186 1
Cu 259.547 165.819 36.8186 1
Cu 260.158 166.682 36.8186 1
Cu 260.77 167.546 36.8186 1
Cu 261.382 168.409 36.8186 1
Cu 261.993 169.273 36.8186 1
Cu 262.605 170.136 36.8186 1
Cu 263.216 171 36.8186 1
Cu 263.828 171.863 36.8186 1
Cu 264.44 172.727 36.8186 1
Cu 265.051 173.59 36.8186 1
Cu 265.663 174.454 36.8186 1
Cu 266.275 175.317 36.8186 1
Cu 266.886 176.181 36.8186 1
Cu 267.498 177.044 36.8186 1
Cu 268.109 177.908 36.8186 1
Cu 268.721 178.771 36.8186 1
Cu 269.333 179.635 36.8186 1
Cu 269.332 179.635 39.1634 1
Cu 268.72 180.498 39.1634 1
Cu 268.108 181.362 39.1634 1
Cu 267.497 182.225 39.1634 1
Cu 266.885 183.089 39.1634 1
Cu 266.274 183.952 39.1634 1
Cu 265.662 184.816 39.1634 1
Cu 265.051 185.679 39.1634 1
Cu 264.439 186.543 39.1634 1
Cu 263.827 187.406 39.1634 1
Cu 263.216 188.27 39.1634 1
Cu 262.604 189.133 39.1634 1
Cu 261.993 189.997 39.1634 1
Cu 261.381 190.86 39.1634 1
Cu 260.77 191.723 39.1634 1
Cu 260.158 192.587 39.1634 1
Cu 259.546 193.45 39.1634 1
Cu 258.935 194.314 39.1634 1
Cu 258.323 195.177 39.1634 1
Cu 257.712 196.041 39.1634 1
Cu 257.1 196.904 39.1634 1
Cu 256.489 197.768 39.1634 1
Cu 255.877 198.631 39.1634 1
Cu 255.265 199.495 39.1634 1
Cu 254.654 200.358 39.1634 1
Cu 254.042 201.222 39.1634 1
Cu 253.431 200.358 39.1634 1
Cu 252.819 199.495 39.1634 1
Cu 252.208 198.631 39.1634 1
Cu 251.596 197.768 39.1634 1
Cu 250.984 196.904 39.1634 1
Cu 250.373 196.041 39.1634 1
Cu 249.761 195.177 39.1634 1
Cu 249.15 194.314 39.1634 1
Cu 248.538 193.45 39.1634 1
Cu 247.927 192.587 39.1634 1
Cu 247.315 191.723 39.1634 1
Cu 246.703 190.86 39.1634 1
Cu 246.092 189.997 39.1634 1
Cu 245.48 189.133 39.1634 1
Cu 244.869 188.27 39.1634 1
Cu 244.257 187.406 39.1634 1
Cu 243.645 186.543 39.1634 1
Cu 243.034 185.679 39.1634 1
Cu 242.422 184.816 39.1634 1
Cu 241.811 183.952 39.1634 1
Cu 241.199 183.089 39.1634 1
Cu 240.588 182.225 39.1634 1
Cu 239.976 181.362 39.1634 1
Cu 239.364 180.498 39.1634 1
Cu 238.753 179.635 39.1634 1
Cu 239.364 178.772 39.1634 1
Cu 239.976 177.908 39.1634 1
Cu 240.588 177.045 39.1634 1
Cu 241.199 176.181 39.1634 1
Cu 241.811 175.318 39.1634 1
Cu 242.422 174.454 39.1634 1
Cu 243.034 173.591 39.1634 1
Cu 243.645 172.727 39.1634 1
Cu 244.257 171.864 39.1634 1
Cu 244.869 171 39.1634 1
Cu 245.48 170.137 39.1634 1
Cu 246.092 169.273 39.1634 1
Cu 246.703 168.41 39.1634 1
Cu 247.315 167.547 39.1634 1
Cu 247.927 166.683 39.1634 1
Cu 248.538 165.82 39.1634 1
Cu 249.15 164.956 39.1634 1
Cu 249.761 164.093 39.1634 1
Cu 250.373 163.229 39.1634 1
Cu 250.984 162.366 39.1634 1
Cu 251.596 161.502 39.1634 1
Cu 252.208 160.639 39.1634 1
Cu 252.819 159.775 39.1634 1
Cu 253.431 158.912 39.1634 1
Cu 254.042 158.048 39.1634 1
Cu 254.654 158.912 39.1634 1
Cu 255.265 159.775 39.1634 1
Cu 255.877 160.639 39.1634 1
Cu 256.489 161.502 39.1634 1
Cu 257.1 162.366 39.1634 1
Cu 257.712 163.229 39.1634 1
Cu 258.323 164.093 39.1634 1
Cu 258.935 164.956 39.1634 1
Cu 259.546 165.82 39.1634 1
Cu 260.158 166.683 39.1634 1
Cu 260.77 167.547 39.1634 1
Cu 261.381 168.41 39.1634 1
Cu 261.993 169.273 39.1634 1
Cu 262.604 170.137 39.1634 1
Cu 263.216 171 39.1634 1
Cu 263.827 171.864 39.1634 1
Cu 264.439 172.727 39.1634 1
Cu 265.051 173.591 39.1634 1
Cu 265.662 174.454 39.1634 1
Cu 266.274 175.318 39.1634 1
Cu 266.885 176.181 39.1634 1
Cu 267.497 177.045 39.1634 1
Cu 268.108 177.908 39.1634 1
Cu 268.72 178.772 39.1634 1
Cu 269.332 179.635 39.1634 1
Cu 269.33 179.635 41.6081 1
Cu 268.719 180.498 41.6081 1
Cu 268.107 181.362 41.6081 1
Cu 267.496 182.225 41.6081 1
Cu 266.884 183.089 41.6081 1
Cu 266.273 183.952 41.6081 1
Cu 265.661 184.815 41.6081 1
Cu 265.05 185.679 41.6081 1
Cu 264.438 186.542 41.6081 1
Cu 263.827 187.406 41.6081 1
Cu 263.215 188.269 41.6081 1
Cu 262.604 189.132 41.6081 1
Cu 261.992 189.996 41.6081 1
Cu 261.381 190.859 41.6081 1
Cu 260.769 191.723 41.6081 1
Cu 260.158 192.586 41.6081 1
Cu 259.546 193.449 41.6081 1
Cu 258.934 194.313 41.6081 1
Cu 258.323 195.176 41.6081 1
Cu 257.711 196.04 41.6081 1
Cu 257.1 196.903 41.6081 1
Cu 256.488 197.766 41.6081 1
Cu 255.877 198.63 41.6081 1
Cu 255.265 199.493 41.6081 1
Cu 254.654 200.356 41.6081 1
Cu 254.042 201.22 41.6081 1
Cu 253.431 200.356 41.6081 1
Cu 252.819 199.493 41.6081 1
Cu 252.208 198.63 41.6081 1
Cu 251.596 197.766 41.6081 1
Cu 250.985 196.903 41.6081 1
Cu 250.373 196.04 41.6081 1
Cu 249.762 195.176 41.6081 1
Cu 249.15 194.313 41.6081 1
Cu 248.539 193.449 41.6081 1
Cu 247.927 192.586 41.6081 1
Cu 247.315 191.723 41.6081 1
Cu 246.704 190.859 41.6081 1
Cu 246.092 189.996 41.6081 1
Cu 245.481 189.132 41.6081 1
Cu 244.869 188.269 41.6081 1
Cu 244.258 187.406 41.6081 1
Cu 243.646 186.542 41.6081 1
Cu 243.035 185.679 41.6081 1
Cu 242.423 184.815 41.6081 1
Cu 241.812 183.952 41.6081 1
Cu 241.2 183.089 41.6081 1
Cu 240.589 182.225 41.6081 1
Cu 239.977 181.362 41.6081 1
Cu 239.366 180.498 41.6081 1
Cu 238.754 179.635 41.6081 1
Cu 239.366 178.772 41.6081 1
Cu 239.977 177.908 41.6081 1
Cu 240.589 177.045 41.6081 1
Cu 241.2 176.181 41.6081 1
Cu 241.812 175.318 41.6081 1
Cu 242.423 174.455 41.6081 1
Cu 243.035 173.591 41.6081 1
Cu 243.646 172.728 41.6081 1
Cu 244.258 171.864 41.6081 1
Cu 244.869 171.001 41.6081 1
Cu 245.481 170.138 41.6081 1
Cu 246.092 169.274 41.6081 1
Cu 246.704 168.411 41.6081 1
Cu 247.315 167.547 41.6081 1
Cu 247.927 166.684 41.6081 1
Cu 248.539 165.821 41.6081 1
Cu 249.15 164.957 41.6081 1
Cu 249.762 164.094 41.6081 1
Cu 250.373 163.23 41.6081 1
Cu 250.985 162.367 41.6081 1
Cu 251.596 161.504 41.6081 1
Cu 252.208 160.64 41.6081 1
Cu 252.819 159.777 41.6081 1
Cu 253.431 158.914 41.6081 1
Cu 254.042 158.05 41.6081 1
Cu 254.654 158.914 41.6081 1
Cu 255.265 159.777 41.6081 1
Cu 255.877 160.64 41.6081 1
Cu 256.488 161.504 41.6081 1
Cu 257.1 162.367 41.6081 1
Cu 257.711 163.23 41.6081 1
Cu 258.323 164.094 41.6081 1
Cu 258.934 164.957 41.6081 1
Cu 259.546 165.821 41.6081 1
Cu 260.158 166.684 41.6081 1
Cu 260.769 167.547 41.6081 1
Cu 261.381 168.411 41.6081 1
Cu 261.992 169.274 41.6081 1
Cu 262.604 170.138 41.6081 1
Cu 263.215 171.001 41.6081 1
Cu 263.827 171.864 41.6081 1
Cu 264.438 172.728 41.6081 1
Cu 265.05 173.591 41.6081 1
Cu 265.661 174.455 41.6081 1
Cu 266.273 175.318 41.6081 1
Cu 266.884 176.181 41.6081 1
Cu 267.496 177.045 41.6081 1
Cu 268.107 177.908 41.6081 1
Cu 268.719 178.772 41.6081 1
Cu 269.33 179.635 41.6081 1
Cu 269.329 179.635 44.1487 1
Cu 268.718 180.498 44.1487 1
Cu 268.106 181.362 44.1487 1
Cu 267.495 182.225 44.1487 1
Cu 266.883 183.088 44.1487 1
Cu 266.272 183.952 44.1487 1
Cu 265.66 184.815 44.1487 1
Cu 265.049 185.678 44.1487 1
Cu 264.437 186.542 44.1487 1
Cu 263.826 187.405 44.1487 1
Cu 263.214 188.268 44.1487 1
Cu 262.603 189.131 44.1487 1
Cu 261.991 189.995 44.1487 1
Cu 261.38 190.858 44.1487 1
Cu 260.768 191.721 44.1487 1
Cu 260.157 192.585 44.1487 1
Cu 259.545 193.448 44.1487 1
Cu 258.934 194.311 44.1487 1
Cu 258.323 195.175 44.1487 1
Cu 257.711 196.038 44.1487 1
Cu 257.1 196.901 44.1487 1
Cu 256.488 197.765 44.1487 1
Cu 255.877 198.628 44.1487 1
Cu 255.265 199.491 44.1487 1
Cu 254.654 200.355 44.1487 1
Cu 254.042 201.218 44.1487 1
Cu 253.431 200.355 44.1487 1
Cu 252.819 199.491 44.1487 1
Cu 252.208 198.628 44.1487 1
Cu 251.596 197.765 44.1487 1
Cu 250.985 196.901 44.1487 1
Cu 250.373 196.038 44.1487 1
Cu 249.762 195.175 44.1487 1
Cu 249.15 194.311 44.1487 1
Cu 248.539 193.448 44.1487 1
Cu 247.928 192.585 44.1487 1
Cu 247.316 191.721 44.1487 1
Cu 246.705 190.858 44.1487 1
Cu 246.093 189.995 44.1487 1
Cu 245.482 189.131 44.1487 1
Cu 244.87 188.268 44.1487 1
Cu 244.259 187.405 44.1487 1
Cu 243.647 186.542 44.1487 1
Cu 243.036 185.678 44.1487 1
Cu 242.424 184.815 44.1487 1
Cu 241.813 183.952 44.1487 1
Cu 241.201 183.088 44.1487 1
Cu 240.59 182.225 44.1487 1
Cu 239.978 181.362 44.1487 1
Cu 239.367 180.498 44.1487 1
Cu 238.755 179.635 44.1487 1
Cu 239.367 178.772 44.1487 1
Cu 239.978 177.908 44.1487 1
Cu 240.59 177.045 44.1487 1
Cu 241.201 176.182 44.1487 1
Cu 241.813 175.318 44.1487 1
Cu 242.424 174.455 44.1487 1
Cu 243.036 173.592 44.1487 1
Cu 243.647 172.728 44.1487 1
Cu 244.259 171.865 44.1487 1
Cu 244.87 171.002 44.1487 1
Cu 245.482 170.139 44.1487 1
Cu 246.093 169.275 44.1487 1
Cu 246.705 168.412 44.1487 1
Cu 247.316 167.549 44.1487 1
Cu 247.928 166.685 44.1487 1
Cu 248.539 165.822 44.1487 1
Cu 249.15 164.959 44.1487 1
Cu 249.762 164.095 44.1487 1
Cu 250.373 163.232 44.1487 1
Cu 250.985 162.369 44.1487 1
Cu 251.596 161.505 44.1487 1
Cu 252.208 160.642 44.1487 1
Cu 252.819 159.779 44.1487 1
Cu 253.431 158.915 44.1487 1
Cu 254.042 158.052 44.1487 1
Cu 254.654 158.915 44.1487 1
Cu 255.265 159.779 44.1487 1
Cu 255.877 160.642 44.1487 1
Cu 256.488 161.505 44.1487 1
Cu 257.1 162.369 44.1487 1
Cu 257.711 163.232 44.1487 1
Cu 258.323 164.095 44.1487 1
Cu 258.934 164.959 44.1487 1
Cu 259.545 165.822 44.1487 1
Cu 260.157 166.685 44.1487 1
Cu 260.768 167.549 44.1487 1
Cu 261.38 168.412 44.1487 1
Cu 261.991 169.275 44.1487 1
Cu 262.603 170.139 44.1487 1
Cu 263.214 171.002 44.1487 1
Cu 263.826 171.865 44.1487 1
Cu 264.437 172.728 44.1487 1
Cu 265.049 173.592 44.1487 1
Cu 265.66 174.455 44.1487 1
Cu 266.272 175.318 44.1487 1
Cu 266.883 176.182 44.1487 1
Cu 267.495 177.045 44.1487 1
Cu 268.106 177.908 44.1487 1
Cu 268.718 178.772 44.1487 1
Cu 269.329 179.635 44.1487 1
Cu 269.327 179.635 46.7817 1
Cu 268.716 180.498 46.7817 1
Cu 268.105 181.361 46.7817 1
Cu 267.493 182.225 46.7817 1
Cu 266.882 183.088 46.7817 1
Cu 266.27 183.951 46.7817 1
Cu 265.659 184.814 46.7817 1
Cu 265.048 185.678 46.7817 1
Cu 264.436 186.541 46.7817 1
Cu 263.825 187.404 46.7817 1
Cu 263.213 188.267 46.7817 1
Cu 262.602 189.13 46.7817 1
Cu 261.991 189.994 46.7817 1
Cu 261.379 190.857 46.7817 1
Cu 260.768 191.72 46.7817 1
Cu 260.156 192.583 46.7817 1
Cu 259.545 193.447 46.7817 1
Cu 258.934 194.31 46.7817 1
Cu 258.322 195.173 46.7817 1
Cu 257.711 196.036 46.7817 1
Cu 257.099 196.9 46.7817 1
Cu 256.488 197.763 46.7817 1
Cu 255.876 198.626 46.7817 1
Cu 255.265 199.489 46.7817 1
Cu 254.654 200.352 46.7817 1
Cu 254.042 201.216 46.7817 1
Cu 253.431 200.352 46.7817 1
Cu 252.819 199.489 46.7817 1
Cu 252.208 198.626 46.7817 1
Cu 251.597 197.763 46.7817 1
Cu 250.985 196.9 46.7817 1
Cu 250.374 196.036 46.7817 1
Cu 249.762 195.173 46.7817 1
Cu 249.151 194.31 46.7817 1
Cu 248.54 193.447 46.7817 1
Cu 247.928 192.583 46.7817 1
Cu 247.317 191.72 46.7817 1
Cu 246.705 190.857 46.7817 1
Cu 246.094 189.994 46.7817 1
Cu 245.483 189.13 46.7817 1
Cu 244.871 188.267 46.7817 1
Cu 244.26 187.404 46.7817 1
Cu 243.648 186.541 46.7817 1
Cu 243.037 185.678 46.7817 1
Cu 242.426 184.814 46.7817 1
Cu 241.814 183.951 46.7817 1
Cu 241.203 183.088 46.7817 1
Cu 240.591 182.225 46.7817 1
Cu 239.98 181.361 46.7817 1
Cu 239.368 180.498 46.7817 1
Cu 238.757 179.635 46.7817 1
Cu 239.368 178.772 46.7817 1
Cu 239.98 177.909 46.7817 1
Cu 240.591 177.045 46.7817 1
Cu 241.203 176.182 46.7817 1
Cu 241.814 175.319 46.7817 1
Cu 242.426 174.456 46.7817 1
Cu 243.037 173.592 46.7817 1
Cu 243.648 172.729 46.7817 1
Cu 244.26 171.866 46.7817 1
Cu 244.871 171.003 46.7817 1
Cu 245.483 170.14 46.7817 1
Cu 246.094 169.276 46.7817 1
Cu 246.705 168.413 46.7817 1
Cu 247.317 167.55 46.7817 1
Cu 247.928 166.687 46.7817 1
Cu 248.54 165.823 46.7817 1
Cu 249.151 164.96 46.7817 1
Cu 249.762 164.097 46.7817 1
Cu 250.374 163.234 46.7817 1
Cu 250.985 162.37 46.7817 1
Cu 251.597 161.507 46.7817 1
Cu 252.208 160.644 46.7817 1
Cu 252.819 159.781 46.7817 1
Cu 253.431 158.918 46.7817 1
Cu 254.042 158.054 46.7817 1
Cu 254.654 158.918 46.7817 1
Cu 255.265 159.781 46.7817 1
Cu 255.876 160.644 46.7817 1
Cu 256.488 161.507 46.7817 1
Cu 257.099 162.37 46.7817 1
Cu 257.711 163.234 46.7817 1
Cu 258.322 164.097 46.7817 1
Cu 258.934 164.96 46.7817 1
Cu 259.545 165.823 46.7817 1
Cu 260.156 166.687 46.7817 1
Cu 260.768 167.55 46.7817 1
Cu 261.379 168.413 46.7817 1
Cu 261.991 169.276 46.7817 1
Cu 262.602 170.14 46.7817 1
Cu 263.213 171.003 46.7817 1
Cu 263.825 171.866 46.7817 1
Cu 264.436 172.729 46.7817 1
Cu 265.048 173.592 46.7817 1
Cu 265.659 174.456 46.7817 1
Cu 266.27 175.319 46.7817 1
Cu 266.882 176.182 46.7817 1
Cu 267.493 177.045 46.7817 1
Cu 268.105 177.909 46.7817 1
Cu 268.716 178.772 46.7817 1
Cu 269.327 179.635 46.7817 1
Cu 269.326 179.635 49.504 1
Cu 268.714 180.498 49.504 1
Cu 268.103 181.361 49.504 1
Cu 267.492 182.224 49.504 1
Cu 266.88 183.087 49.504 1
Cu 266.269 183.951 49.504 1
Cu 265.658 184.814 49.504 1
Cu 265.046 185.677 49.504 1
Cu 264.435 186.54 49.504 1
Cu 263.824 187.403 49.504 1
Cu 263.212 188.266 49.504 1
Cu 262.601 189.129 49.504 1
Cu 261.99 189.992 49.504 1
Cu 261.378 190.856 49.504 1
Cu 260.767 191.719 49.504 1
Cu 260.156 192.582 49.504 1
Cu 259.544 193.445 49.504 1
Cu 258.933 194.308 49.504 1
Cu 258.322 195.171 49.504 1
Cu 257.71 196.034 49.504 1
Cu 257.099 196.897 49.504 1
Cu 256.488 197.761 49.504 1
Cu 255.876 198.624 49.504 1
Cu 255.265 199.487 49.504 1
Cu 254.654 200.35 49.504 1
Cu 254.042 201.213 49.504 1
Cu 253.431 200.35 49.504 1
Cu 252.82 199.487 49.504 1
Cu 252.208 198.624 49.504 1
Cu 251.597 197.761 49.504 1
Cu 250.986 196.897 49.504 1
Cu 250.374 196.034 49.504 1
Cu 249.763 195.171 49.504 1
Cu 249.152 194.308 49.504 1
Cu 248.54 193.445 49.504 1
Cu 247.929 192.582 49.504 1
Cu 247.318 191.719 49.504 1
Cu 246.706 190.856 49.504 1
Cu 246.095 189.992 49.504 1
Cu 245.484 189.129 49.504 1
Cu 244.872 188.266 49.504 1
Cu 244.261 187.403 49.504 1
Cu 243.65 186.54 49.504 1
Cu 243.038 185.677 49.504 1
Cu 242.427 184.814 49.504 1
Cu 241.816 183.951 49.504 1
Cu 241.204 183.087 49.504 1
Cu 240.593 182.224 49.504 1
Cu 239.982 181.361 49.504 1
Cu 239.37 180.498 49.504 1
Cu 238.759 179.635 49.504 1
Cu 239.37 178.772 49.504 1
Cu 239.982 177.909 49.504 1
Cu 240.593 177.046 49.504 1
Cu 241.204 176.183 49.504 1
Cu 241.816 175.319 49.504 1
Cu 242.427 174.456 49.504 1
Cu 243.038 173.593 49.504 1
Cu 243.65 172.73 49.504 1
Cu 244.261 171.867 49.504 1
Cu 244.872 171.004 49.504 1
Cu 245.484 170.141 49.504 1
Cu 246.095 169.278 49.504 1
Cu 246.706 168.414 49.504 1
Cu 247.318 167.551 49.504 1
Cu 247.929 166.688 49.504 1
Cu 248.54 165.825 49.504 1
Cu 249.152 164.962 49.504 1
Cu 249.763 164.099 49.504 1
Cu 250.374 163.236 49.504 1
Cu 250.986 162.373 49.504 1
Cu 251.597 161.509 49.504 1
Cu 252.208 160.646 49.504 1
Cu 252.82 159.783 49.504 1
Cu 253.431 158.92 49.504 1
Cu 254.042 158.057 49.504 1
Cu 254.654 158.92 49.504 1
Cu 255.265 159.783 49.504 1
Cu 255.876 160.646 49.504 1
Cu 256.488 161.509 49.504 1
Cu 257.099 162.373 49.504 1
Cu 257.71 163.236 49.504 1
Cu 258.322 164.099 49.504 1
Cu 258.933 164.962 49.504 1
Cu 259.544 165.825 49.504 1
Cu 260.156 166.688 49.504 1
Cu 260.767 167.551 49.504 1
Cu 261.378 168.414 49.504 1
Cu 261.99 169.278 49.504 1
Cu 262.601 170.141 49.504 1
Cu 263.212 171.004 49.504 1
Cu 263.824 171.867 49.504 1
Cu 264.435 172.73 49.504 1
Cu 265.046 173.593 49.504 1
Cu 265.658 174.456 49.504 1
Cu 266.269 175.319 49.504 1
Cu 266.88 176.183 49.504 1
Cu 267.492 177.046 49.504 1
Cu 268.103 177.909 49.504 1
Cu 268.714 178.772 49.504 1
Cu 269.326 179.635 49.504 1
Cu 269.324 179.635 52.3128 1
Cu 268.712 180.498 52.3128 1
Cu 268.101 181.361 52.3128 1
Cu 267.49 182.224 52.3128 1
Cu 266.879 183.087 52.3128 1
Cu 266.267 183.95 52.3128 1
Cu 265.656 184.813 52.3128 1
Cu 265.045 185.676 52.3128 1
Cu 264.434 186.539 52.3128 1
Cu 263.822 187.402 52.3128 1
Cu 263.211 188.265 52.3128 1
Cu 262.6 189.128 52.3128 1
Cu 261.989 189.991 52.3128 1
Cu 261.377 190.854 52.3128 1
Cu 260.766 191.717 52.3128 1
Cu 260.155 192.58 52.3128 1
Cu 259.544 193.443 52.3128 1
Cu 258.932 194.306 52.3128 1
Cu 258.321 195.169 52.3128 1
Cu 257.71 196.032 52.3128 1
Cu 257.099 196.895 52.3128 1
Cu 256.487 197.758 52.3128 1
Cu 255.876 198.621 52.3128 1
Cu 255.265 199.484 52.3128 1
Cu 254.654 200.347 52.3128 1
Cu 254.042 201.21 52.3128 1
Cu 253.431 200.347 52.3128 1
Cu 252.82 199.484 52.3128 1
Cu 252.209 198.621 52.3128 1
Cu 251.597 197.758 52.3128 1
Cu 250.986 196.895 52.3128 1
Cu 250.375 196.032 52.3128 1
Cu 249.763 195.169 52.3128 1
Cu 249.152 194.306 52.3128 1
Cu 248.541 193.443 52.3128 1
Cu 247.93 192.58 52.3128 1
Cu 247.318 191.717 52.3128 1
Cu 246.707 190.854 52.3128 1
Cu 246.096 189.991 52.3128 1
Cu 245.485 189.128 52.3128 1
Cu 244.873 188.265 52.3128 1
Cu 244.262 187.402 52.3128 1
Cu 243.651 186.539 52.3128 1
Cu 243.04 185.676 52.3128 1
Cu 242.428 184.813 52.3128 1
Cu 241.817 183.95 52.3128 1
Cu 241.206 183.087 52.3128 1
Cu 240.595 182.224 52.3128 1
Cu 239.983 181.361 52.3128 1
Cu 239.372 180.498 52.3128 1
Cu 238.761 179.635 52.3128 1
Cu 239.372 178.772 52.3128 1
Cu 239.983 177.909 52.3128 1
Cu 240.595 177.046 52.3128 1
Cu 241.206 176.183 52.3128 1
Cu 241.817 175.32 52.3128 1
Cu 242.428 174.457 52.3128 1
Cu 243.04 173.594 52.3128 1
Cu 243.651 172.731 52.3128 1
Cu 244.262 171.868 52.3128 1
Cu 244.873 171.005 52.3128 1
Cu 245.485 170.142 52.3128 1
Cu 246.096 169.279 52.3128 1
Cu 246.707 168.416 52.3128 1
Cu 247.318 167.553 52.3128 1
Cu 247.93 166.69 52.3128 1
Cu 248.541 165.827 52.3128 1
Cu 249.152 164.964 52.3128 1
Cu 249.763 164.101 52.3128 1
Cu 250.375 163.238 52.3128 1
Cu 250.986 162.375 52.3128 1
Cu 251.597 161.512 52.3128 1
Cu 252.209 160.649 52.3128 1
Cu 252.82 159.786 52.3128 1
Cu 253.431 158.923 52.3128 1
Cu 254.042 158.06 52.3128 1
Cu 254.654 158.923 52.3128 1
Cu 255.265 159.786 52.3128 1
Cu 255.876 160.649 52.3128 1
Cu 256.487 161.512 52.3128 1
Cu 257.099 162.375 52.3128 1
Cu 257.71 163.238 52.3128 1
Cu 258.321 164.101 52.3128 1
Cu 258.932 164.964 52.3128 1
Cu 259.544 165.827 52.3128 1
Cu 260.155 166.69 52.3128 1
Cu 260.766 167.553 52.3128 1
Cu 261.377 168.416 52.3128 1
Cu 261.989 169.279 52.3128 1
Cu 262.6 170.142 52.3128 1
Cu 263.211 171.005 52.3128 1
Cu 263.822 171.868 52.3128 1
Cu 264.434 172.731 52.3128 1
Cu 265.045 173.594 52.3128 1
Cu 265.656 174.457 52.3128 1
Cu 266.267 175.32 52.3128 1
Cu 266.879 176.183 52.3128 1
Cu 267.49 177.046 52.3128 1
Cu 268.101 177.909 52.3128 1
Cu 268.712 178.772 52.3128 1
Cu 269.324 179.635 52.3128 1
Cu 269.321 179.635 55.2054 1
Cu 268.71 180.498 55.2054 1
Cu 268.099 181.361 55.2054 1
Cu 267.488 182.224 55.2054 1
Cu 266.877 183.086 55.2054 1
Cu 266.265 183.949 55.2054 1
Cu 265.654 184.812 55.2054 1
Cu 265.043 185.675 55.2054 1
Cu 264.432 186.538 55.2054 1
Cu 263.821 187.401 55.2054 1
Cu 263.21 188.264 55.2054 1
Cu 262.598 189.127 55.2054 1
Cu 261.987 189.989 55.2054 1
Cu 261.376 190.852 55.2054 1
Cu 260.765 191.715 55.2054 1
Cu 260.154 192.578 55.2054 1
Cu 259.543 193.441 55.2054 1
Cu 258.932 194.304 55.2054 1
Cu 258.32 195.167 55.2054 1
Cu 257.709 196.03 55.2054 1
Cu 257.098 196.892 55.2054 1
Cu 256.487 197.755 55.2054 1
Cu 255.876 198.618 55.2054 1
Cu 255.265 199.481 55.2054 1
Cu 254.653 200.344 55.2054 1
Cu 254.042 201.207 55.2054 1
Cu 253.431 200.344 55.2054 1
Cu 252.82 199.481 55.2054 1
Cu 252.209 198.618 55.2054 1
Cu 251.598 197.755 55.2054 1
Cu 250.986 196.892 55.2054 1
Cu 250.375 196.03 55.2054 1
Cu 249.764 195.167 55.2054 1
Cu 249.153 194.304 55.2054 1
Cu 248.542 193.441 55.2054 1
Cu 247.931 192.578 55.2054 1
Cu 247.32 191.715 55.2054 1
Cu 246.708 190.852 55.2054 1
Cu 246.097 189.989 55.2054 1
Cu 245.486 189.127 55.2054 1
Cu 244.875 188.264 55.2054 1
Cu 244.264 187.401 55.2054 1
Cu 243.653 186.538 55.2054 1
Cu 243.041 185.675 55.2054 1
Cu 242.43 184.812 55.2054 1
Cu 241.819 183.949 55.2054 1
Cu 241.208 183.086 55.2054 1
Cu 240.597 182.224 55.2054 1
Cu 239.986 181.361 55.2054 1
Cu 239.374 180.498 55.2054 1
Cu 238.763 179.635 55.2054 1
Cu 239.374 178.772 55.2054 1
Cu 239.986 177.909 55.2054 1
Cu 240.597 177.046 55.2054 1
Cu 241.208 176.184 55.2054 1
Cu 241.819 175.321 55.2054 1
Cu 242.43 174.458 55.2054 1
Cu 243.041 173.595 55.2054 1
Cu 243.653 172.732 55.2054 1
Cu 244.264 171.869 55.2054 1
Cu 244.875 171.006 55.2054 1
Cu 245.486 170.143 55.2054 1
Cu 246.097 169.281 55.2054 1
Cu 246.708 168.418 55.2054 1
Cu 247.32 167.555 55.2054 1
Cu 247.931 166.692 55.2054 1
Cu 248.542 165.829 55.2054 1
Cu 249.153 164.966 55.2054 1
Cu 249.764 164.103 55.2054 1
Cu 250.375 163.24 55.2054 1
Cu 250.986 162.378 55.2054 1
Cu 251.598 161.515 55.2054 1
Cu 252.209 160.652 55.2054 1
Cu 252.82 159.789 55.2054 1
Cu 253.431 158.926 55.2054 1
Cu 254.042 158.063 55.2054 1
Cu 254.653 158.926 55.2054 1
Cu 255.265 159.789 55.2054 1
Cu 255.876 160.652 55.2054 1
Cu 256.487 161.515 55.2054 1
Cu 257.098 162.378 55.2054 1
Cu 257.709 163.24 55.2054 1
Cu 258.32 164.103 55.2054 1
Cu 258.932 164.966 55.2054 1
Cu 259.543 165.829 55.2054 1
Cu 260.154 166.692 55.2054 1
Cu 260.765 167.555 55.2054 1
Cu 261.376 168.418 55.2054 1
Cu 261.987 169.281 55.2054 1
Cu 262.598 170.143 55.2054 1
Cu 263.21 171.006 55.2054 1
Cu 263.821 171.869 55.2054 1
Cu 264.432 172.732 55.2054 1
Cu 265.043 173.595 55.2054 1
Cu 265.654 174.458 55.2054 1
Cu 266.265 175.321 55.2054 1
Cu 266.877 176.184 55.2054 1
Cu 267.488 177.046 55.2054 1
Cu 268.099 177.909 55.2054 1
Cu 268.71 178.772 55.2054 1
Cu 269.321 179.635 55.2054 1
Cu 269.319 179.635 58.1796 1
Cu 268.708 180.498 58.1796 1
Cu 268.096 181.36 58.1796 1
Cu 267.485 182.223 58.1796 1
Cu 266.874 183.086 58.1796 1
Cu 266.263 183.949 58.1796 1
Cu 265.652 184.811 58.1796 1
Cu 265.041 185.674 58.1796 1
Cu 264.43 186.537 58.1796 1
Cu 263.819 187.4 58.1796 1
Cu 263.208 188.262 58.1796 1
Cu 262.597 189.125 58.1796 1
Cu 261.986 189.988 58.1796 1
Cu 261.375 190.85 58.1796 1
Cu 260.764 191.713 58.1796 1
Cu 260.153 192.576 58.1796 1
Cu 259.542 193.439 58.1796 1
Cu 258.931 194.301 58.1796 1
Cu 258.32 195.164 58.1796 1
Cu 257.709 196.027 58.1796 1
Cu 257.098 196.89 58.1796 1
Cu 256.486 197.752 58.1796 1
Cu 255.875 198.615 58.1796 1
Cu 255.264 199.478 58.1796 1
Cu 254.653 200.34 58.1796 1
Cu 254.042 201.203 58.1796 1
Cu 253.431 200.34 58.1796 1
Cu 252.82 199.478 58.1796 1
Cu 252.209 198.615 58.1796 1
Cu 251.598 197.752 58.1796 1
Cu 250.987 196.89 58.1796 1
Cu 250.376 196.027 58.1796 1
Cu 249.765 195.164 58.1796 1
Cu 249.154 194.301 58.1796 1
Cu 248.543 193.439 58.1796 1
Cu 247.932 192.576 58.1796 1
Cu 247.321 191.713 58.1796 1
Cu 246.71 190.85 58.1796 1
Cu 246.099 189.988 58.1796 1
Cu 245.488 189.125 58.1796 1
Cu 244.876 188.262 58.1796 1
Cu 244.265 187.4 58.1796 1
Cu 243.654 186.537 58.1796 1
Cu 243.043 185.674 58.1796 1
Cu 242.432 184.811 58.1796 1
Cu 241.821 183.949 58.1796 1
Cu 241.21 183.086 58.1796 1
Cu 240.599 182.223 58.1796 1
Cu 239.988 181.36 58.1796 1
Cu 239.377 180.498 58.1796 1
Cu 238.766 179.635 58.1796 1
Cu 239.377 178.772 58.1796 1
Cu 239.988 177.91 58.1796 1
Cu 240.599 177.047 58.1796 1
Cu 241.21 176.184 58.1796 1
Cu 241.821 175.321 58.1796 1
Cu 242.432 174.459 58.1796 1
Cu 243.043 173.596 58.1796 1
Cu 243.654 172.733 58.1796 1
Cu 244.265 171.87 58.1796 1
Cu 244.876 171.008 58.1796 1
Cu 245.488 170.145 58.1796 1
Cu 246.099 169.282 58.1796 1
Cu 246.71 168.42 58.1796 1
Cu 247.321 167.557 58.1796 1
Cu 247.932 166.694 58.1796 1
Cu 248.543 165.831 58.1796 1
Cu 249.154 164.969 58.1796 1
Cu 249.765 164.106 58.1796 1
Cu 250.376 163.243 58.1796 1
Cu 250.987 162.38 58.1796 1
Cu 251.598 161.518 58.1796 1
Cu 252.209 160.655 58.1796 1
Cu 252.82 159.792 58.1796 1
Cu 253.431 158.93 58.1796 1
Cu 254.042 158.067 58.1796 1
Cu 254.653 158.93 58.1796 1
Cu 255.264 159.792 58.1796 1
Cu 255.875 160.655 58.1796 1
Cu 256.486 161.518 58.1796 1
Cu 257.098 162.38 58.1796 1
Cu 257.709 163.243 58.1796 1
Cu 258.32 164.106 58.1796 1
Cu 258.931 164.969 58.1796 1
Cu 259.542 165.831 58.1796 1
Cu 260.153 166.694 58.1796 1
Cu 260.764 167.557 58.1796 1
Cu 261.375 168.42 58.1796 1
Cu 261.986 169.282 58.1796 1
Cu 262.597 170.145 58.1796 1
Cu 263.208 171.008 58.1796 1
Cu 263.819 171.87 58.1796 1
Cu 264.43 172.733 58.1796 1
Cu 265.041 173.596 58.1796 1
Cu 265.652 174.459 58.1796 1
Cu 266.263 175.321 58.1796 1
Cu 266.874 176.184 58.1796 1
Cu 267.485 177.047 58.1796 1
Cu 268.096 177.91 58.1796 1
Cu 268.708 178.772 58.1796 1
Cu 269.319 179.635 58.1796 1
Cu 269.316 179.635 61.2331 1
Cu 268.705 180.498 61.2331 1
Cu 268.094 181.36 61.2331 1
Cu 267.483 182.223 61.2331 1
Cu 266.872 183.085 61.2331 1
Cu 266.261 183.948 61.2331 1
Cu 265.65 184.81 61.2331 1
Cu 265.039 185.673 61.2331 1
Cu 264.428 186.535 61.2331 1
Cu 263.817 187.398 61.2331 1
Cu 263.206 188.261 61.2331 1
Cu 262.595 189.123 61.2331 1
Cu 261.984 189.986 61.2331 1
Cu 261.373 190.848 61.2331 1
Cu 260.763 191.711 61.2331 1
Cu 260.152 192.573 61.2331 1
Cu 259.541 193.436 61.2331 1
Cu 258.93 194.299 61.2331 1
Cu 258.319 195.161 61.2331 1
Cu 257.708 196.024 61.2331 1
Cu 257.097 196.886 61.2331 1
Cu 256.486 197.749 61.2331 1
Cu 255.875 198.611 61.2331 1
Cu 255.264 199.474 61.2331 1
Cu 254.653 200.336 61.2331 1
Cu 254.042 201.199 61.2331 1
Cu 253.431 200.336 61.2331 1
Cu 252.82 199.474 61.2331 1
Cu 252.209 198.611 61.2331 1
Cu 251.599 197.749 61.2331 1
Cu 250.988 196.886 61.2331 1
Cu 250.377 196.024 61.2331 1
Cu 249.766 195.161 61.2331 1
Cu 249.155 194.299 61.2331 1
Cu 248.544 193.436 61.2331 1
Cu 247.933 192.573 61.2331 1
Cu 247.322 191.711 61.2331 1
Cu 246.711 190.848 61.2331 1
Cu 246.1 189.986 61.2331 1
Cu 245.489 189.123 61.2331 1
Cu 244.878 188.261 61.2331 1
Cu 244.267 187.398 61.2331 1
Cu 243.656 186.535 61.2331 1
Cu 243.045 185.673 61.2331 1
Cu 242.434 184.81 61.2331 1
Cu 241.824 183.948 61.2331 1
Cu 241.213 183.085 61.2331 1
Cu 240.602 182.223 61.2331 1
Cu 239.991 181.36 61.2331 1
Cu 239.38 180.498 61.2331 1
Cu 238.769 179.635 61.2331 1
Cu 239.38 178.772 61.2331 1
Cu 239.991 177.91 61.2331 1
Cu 240.602 177.047 61.2331 1
Cu 241.213 176.185 61.2331 1
Cu 241.824 175.322 61.2331 1
Cu 242.434 174.46 61.2331 1
Cu 243.045 173.597 61.2331 1
Cu 243.656 172.735 61.2331 1
Cu 244.267 171.872 61.2331 1
Cu 244.878 171.009 61.2331 1
Cu 245.489 170.147 61.2331 1
Cu 246.1 169.284 61.2331 1
Cu 246.711 168.422 61.2331 1
Cu 247.322 167.559 61.2331 1
Cu 247.933 166.697 61.2331 1
Cu 248.544 165.834 61.2331 1
Cu 249.155 164.971 61.2331 1
Cu 249.766 164.109 61.2331 1
Cu 250.377 163.246 61.2331 1
Cu 250.988 162.384 61.2331 1
Cu 251.599 161.521 61.2331 1
Cu 252.209 160.659 61.2331 1
Cu 252.82 159.796 61.2331 1
Cu 253.431 158.934 61.2331 1
Cu 254.042 158.071 61.2331 1
Cu 254.653 158.934 61.2331 1
Cu 255.264 159.796 61.2331 1
Cu 255.875 160.659 61.2331 1
Cu 256.486 161.521 61.2331 1
Cu 257.097 162.384 61.2331 1
Cu 257.708 163.246 61.2331 1
Cu 258.319 164.109 61.2331 1
Cu 258.93 164.971 61.2331 1
Cu 259.541 165.834 61.2331 1
Cu 260.152 166.697 61.2331 1
Cu 260.763 167.559 61.2331 1
Cu 261.373 168.422 61.2331 1
Cu 261.984 169.284 61.2331 1
Cu 262.595 170.147 61.2331 1
Cu 263.206 171.009 61.2331 1
Cu 263.817 171.872 61.2331 1
Cu 264.428 172.735 61.2331 1
Cu 265.039 173.597 61.2331 1
Cu 265.65 174.46 61.2331 1
Cu 266.261 175.322 61.2331 1
Cu 266.872 176.185 61.2331 1
Cu 267.483 177.047 61.2331 1
Cu 268.094 177.91 61.2331 1
Cu 268.705 178.772 61.2331 1
Cu 269.316 179.635 61.2331 1
Cu 269.312 179.635 64.3639 1
Cu 268.702 180.497 64.3639 1
Cu 268.091 181.36 64.3639 1
Cu 267.48 182.222 64.3639 1
Cu 266.869 183.085 64.3639 1
Cu 266.258 183.947 64.3639 1
Cu 265.648 184.809 64.3639 1
Cu 265.037 185.672 64.3639 1
Cu 264.426 186.534 64.3639 1
Cu 263.815 187.396 64.3639 1
Cu 263.204 188.259 64.3639 1
Cu 262.594 189.121 64.3639 1
Cu 261.983 189.984 64.3639 1
Cu 261.372 190.846 64.3639 1
Cu 260.761 191.708 64.3639 1
Cu 260.15 192.571 64.3639 1
Cu 259.54 193.433 64.3639 1
Cu 258.929 194.295 64.3639 1
Cu 258.318 195.158 64.3639 1
Cu 257.707 196.02 64.3639 1
Cu 257.096 196.883 64.3639 1
Cu 256.485 197.745 64.3639 1
Cu 255.875 198.607 64.3639 1
Cu 255.264 199.47 64.3639 1
Cu 254.653 200.332 64.3639 1
Cu 254.042 201.195 64.3639 1
Cu 253.431 200.332 64.3639 1
Cu 252.821 199.47 64.3639 1
Cu 252.21 198.607 64.3639 1
Cu 251.599 197.745 64.3639 1
Cu 250.988 196.883 64.3639 1
Cu 250.377 196.02 64.3639 1
Cu 249.767 195.158 64.3639 1
Cu 249.156 194.295 64.3639 1
Cu 248.545 193.433 64.3639 1
Cu 247.934 192.571 64.3639 1
Cu 247.323 191.708 64.3639 1
Cu 246.713 190.846 64.3639 1
Cu 246.102 189.984 64.3639 1
Cu 245.491 189.121 64.3639 1
Cu 244.88 188.259 64.3639 1
Cu 244.269 187.396 64.3639 1
Cu 243.659 186.534 64.3639 1
Cu 243.048 185.672 64.3639 1
Cu 242.437 184.809 64.3639 1
Cu 241.826 183.947 64.3639 1
Cu 241.215 183.085 64.3639 1
Cu 240.604 182.222 64.3639 1
Cu 239.994 181.36 64.3639 1
Cu 239.383 180.497 64.3639 1
Cu 238.772 179.635 64.3639 1
Cu 239.383 178.773 64.3639 1
Cu 239.994 177.91 64.3639 1
Cu 240.604 177.048 64.3639 1
Cu 241.215 176.185 64.3639 1
Cu 241.826 175.323 64.3639 1
Cu 242.437 174.461 64.3639 1
Cu 243.048 173.598 64.3639 1
Cu 243.659 172.736 64.3639 1
Cu 244.269 171.874 64.3639 1
Cu 244.88 171.011 64.3639 1
Cu 245.491 170.149 64.3639 1
Cu 246.102 169.286 64.3639 1
Cu 246.713 168.424 64.3639 1
Cu 247.323 167.562 64.3639 1
Cu 247.934 166.699 64.3639 1
Cu 248.545 165.837 64.3639 1
Cu 249.156 164.975 64.3639 1
Cu 249.767 164.112 64.3639 1
Cu 250.377 163.25 64.3639 1
Cu 250.988 162.387 64.3639 1
Cu 251.599 161.525 64.3639 1
Cu 252.21 160.663 64.3639 1
Cu 252.821 159.8 64.3639 1
Cu 253.431 158.938 64.3639 1
Cu 254.042 158.075 64.3639 1
Cu 254.653 158.938 64.3639 1
Cu 255.264 159.8 64.3639 1
Cu 255.875 160.663 64.3639 1
Cu 256.485 161.525 64.3639 1
Cu 257.096 162.387 64.3639 1
Cu 257.707 163.25 64.3639 1
Cu 258.318 164.112 64.3639 1
Cu 258.929 164.975 64.3639 1
Cu 259.54 165.837 64.3639 1
Cu 260.15 166.699 64.3639 1
Cu 260.761 167.562 64.3639 1
Cu 261.372 168.424 64.3639 1
Cu 261.983 169.286 64.3639 1
Cu 262.594 170.149 64.3639 1
Cu 263.204 171.011 64.3639 1
Cu 263.815 171.874 64.3639 1
Cu 264.426 172.736 64.3639 1
Cu 265.037 173.598 64.3639 1
Cu 265.648 174.461 64.3639 1
Cu 266.258 175.323 64.3639 1
Cu 266.869 176.185 64.3639 1
Cu 267.48 177.048 64.3639 1
Cu 268.091 177.91 64.3639 1
Cu 268.702 178.773 64.3639 1
Cu 269.312 179.635 64.3639 1
Cu 269.309 179.635 67.5702 1
Cu 268.698 180.497 67.5702 1
Cu 268.088 181.359 67.5702 1
Cu 267.477 182.222 67.5702 1
Cu 266.866 183.084 67.5702 1
Cu 266.256 183.946 67.5702 1
Cu 265.645 184.808 67.5702 1
Cu 265.034 185.67 67.5702 1
Cu 264.424 186.532 67.5702 1
Cu 263.813 187.395 67.5702 1
Cu 263.202 188.257 67.5702 1
Cu 262.592 189.119 67.5702 1
Cu 261.981 189.981 67.5702 1
Cu 261.37 190.843 67.5702 1
Cu 260.76 191.706 67.5702 1
Cu 260.149 192.568 67.5702 1
Cu 259.538 193.43 67.5702 1
Cu 258.928 194.292 67.5702 1
Cu 258.317 195.154 67.5702 1
Cu 257.706 196.016 67.5702 1
Cu 257.096 196.879 67.5702 1
Cu 256.485 197.741 67.5702 1
Cu 255.874 198.603 67.5702 1
Cu 255.264 199.465 67.5702 1
Cu 254.653 200.327 67.5702 1
Cu 254.042 201.19 67.5702 1
Cu 253.432 200.327 67.5702 1
Cu 252.821 199.465 67.5702 1
Cu 252.21 198.603 67.5702 1
Cu 251.6 197.741 67.5702 1
Cu 250.989 196.879 67.5702 1
Cu 250.378 196.016 67.5702 1
Cu 249.768 195.154 67.5702 1
Cu 249.157 194.292 67.5702 1
Cu 248.546 193.43 67.5702 1
Cu 247.936 192.568 67.5702 1
Cu 247.325 191.706 67.5702 1
Cu 246.714 190.843 67.5702 1
Cu 246.104 189.981 67.5702 1
Cu 245.493 189.119 67.5702 1
Cu 244.882 188.257 67.5702 1
Cu 244.272 187.395 67.5702 1
Cu 243.661 186.532 67.5702 1
Cu 243.05 185.67 67.5702 1
Cu 242.44 184.808 67.5702 1
Cu 241.829 183.946 67.5702 1
Cu 241.218 183.084 67.5702 1
Cu 240.608 182.222 67.5702 1
Cu 239.997 181.359 67.5702 1
Cu 239.386 180.497 67.5702 1
Cu 238.776 179.635 67.5702 1
Cu 239.386 178.773 67.5702 1
Cu 239.997 177.911 67.5702 1
Cu 240.608 177.048 67.5702 1
Cu 241.218 176.186 67.5702 1
Cu 241.829 175.324 67.5702 1
Cu 242.44 174.462 67.5702 1
Cu 243.05 173.6 67.5702 1
Cu 243.661 172.738 67.5702 1
Cu 244.272 171.875 67.5702 1
Cu 244.882 171.013 67.5702 1
Cu 245.493 170.151 67.5702 1
Cu 246.104 169.289 67.5702 1
Cu 246.714 168.427 67.5702 1
Cu 247.325 167.564 67.5702 1
Cu 247.936 166.702 67.5702 1
Cu 248.546 165.84 67.5702 1
Cu 249.157 164.978 67.5702 1
Cu 249.768 164.116 67.5702 1
Cu 250.378 163.254 67.5702 1
Cu 250.989 162.391 67.5702 1
Cu 251.6 161.529 67.5702 1
Cu 252.21 160.667 67.5702 1
Cu 252.821 159.805 67.5702 1
Cu 253.432 158.943 67.5702 1
Cu 254.042 158.08 67.5702 1
Cu 254.653 158.943 67.5702 1
Cu 255.264 159.805 67.5702 1
Cu 255.874 160.667 67.5702 1
Cu 256.485 161.529 67.5702 1
Cu 257.096 162.391 67.5702 1
Cu 257.706 163.254 67.5702 1
Cu 258.317 164.116 67.5702 1
Cu 258.928 164.978 67.5702 1
Cu 259.538 165.84 67.5702 1
Cu 260.149 166.702 67.5702 1
Cu 260.76 167.564 67.5702 1
Cu 261.37 168.427 67.5702 1
Cu 261.981 169.289 67.5702 1
Cu 262.592 170.151 67.5702 1
Cu 263.202 171.013 67.5702 1
Cu 263.813 171.875 67.5702 1
Cu 264.424 172.738 67.5702 1
Cu 265.034 173.6 67.5702 1
Cu 265.645 174.462 67.5702 1
Cu 266.256 175.324 67.5702 1
Cu 266.866 176.186 67.5702 1
Cu 267.477 177.048 67.5702 1
Cu 268.088 177.911 67.5702 1
Cu 268.698 178.773 67.5702 1
Cu 269.309 179.635 67.5702 1
Cu 269.305 179.635 70.8502 1
Cu 268.695 180.497 70.8502 1
Cu 268.084 181.359 70.8502 1
Cu 267.474 182.221 70.8502 1
Cu 266.863 183.083 70.8502 1
Cu 266.253 183.945 70.8502 1
Cu 265.642 184.807 70.8502 1
Cu 265.031 185.669 70.8502 1
Cu 264.421 186.531 70.8502 1
Cu 263.81 187.393 70.8502 1
Cu 263.2 188.255 70.8502 1
Cu 262.589 189.117 70.8502 1
Cu 261.979 189.979 70.8502 1
Cu 261.368 190.841 70.8502 1
Cu 260.758 191.702 70.8502 1
Cu 260.147 192.564 70.8502 1
Cu 259.537 193.426 70.8502 1
Cu 258.926 194.288 70.8502 1
Cu 258.316 195.15 70.8502 1
Cu 257.705 196.012 70.8502 1
Cu 257.095 196.874 70.8502 1
Cu 256.484 197.736 70.8502 1
Cu 255.874 198.598 70.8502 1
Cu 255.263 199.46 70.8502 1
Cu 254.653 200.322 70.8502 1
Cu 254.042 201.184 70.8502 1
Cu 253.432 200.322 70.8502 1
Cu 252.821 199.46 70.8502 1
Cu 252.211 198.598 70.8502 1
Cu 251.6 197.736 70.8502 1
Cu 250.99 196.874 70.8502 1
Cu 250.379 196.012 70.8502 1
Cu 249.769 195.15 70.8502 1
Cu 249.158 194.288 70.8502 1
Cu 248.548 193.426 70.8502 1
Cu 247.937 192.564 70.8502 1
Cu 247.327 191.702 70.8502 1
Cu 246.716 190.841 70.8502 1
Cu 246.106 189.979 70.8502 1
Cu 245.495 189.117 70.8502 1
Cu 244.885 188.255 70.8502 1
Cu 244.274 187.393 70.8502 1
Cu 243.664 186.531 70.8502 1
Cu 243.053 185.669 70.8502 1
Cu 242.443 184.807 70.8502 1
Cu 241.832 183.945 70.8502 1
Cu 241.221 183.083 70.8502 1
Cu 240.611 182.221 70.8502 1
Cu 240 181.359 70.8502 1
Cu 239.39 180.497 70.8502 1
Cu 238.779 179.635 70.8502 1
Cu 239.39 178.773 70.8502 1
Cu 240 177.911 70.8502 1
Cu 240.611 177.049 70.8502 1
Cu 241.221 176.187 70.8502 1
Cu 241.832 175.325 70.8502 1
Cu 242.443 174.463 70.8502 1
Cu 243.053 173.601 70.8502 1
Cu 243.664 172.739 70.8502 1
Cu 244.274 171.877 70.8502 1
Cu 244.885 171.015 70.8502 1
Cu 245.495 170.153 70.8502 1
Cu 246.106 169.291 70.8502 1
Cu 246.716 168.429 70.8502 1
Cu 247.327 167.568 70.8502 1
Cu 247.937 166.706 70.8502 1
Cu 248.548 165.844 70.8502 1
Cu 249.158 164.982 70.8502 1
Cu 249.769 164.12 70.8502 1
Cu 250.379 163.258 70.8502 1
Cu 250.99 162.396 70.8502 1
Cu 251.6 161.534 70.8502 1
Cu 252.211 160.672 70.8502 1
Cu 252.821 159.81 70.8502 1
Cu 253.432 158.948 70.8502 1
Cu 254.042 158.086 70.8502 1
Cu 254.653 158.948 70.8502 1
Cu 255.263 159.81 70.8502 1
Cu 255.874 160.672 70.8502 1
Cu 256.484 161.534 70.8502 1
Cu 257.095 162.396 70.8502 1
Cu 257.705 163.258 70.8502 1
Cu 258.316 164.12 70.8502 1
Cu 258.926 164.982 70.8502 1
Cu 259.537 165.844 70.8502 1
Cu 260.147 166.706 70.8502 1
Cu 260.758 167.568 70.8502 1
Cu 261.368 168.429 70.8502 1
Cu 261.979 169.291 70.8502 1
Cu 262.589 170.153 70.8502 1
Cu 263.2 171.015 70.8502 1
Cu 263.81 171.877 70.8502 1
Cu 264.421 172.739 70.8502 1
Cu 265.031 173.601 70.8502 1
Cu 265.642 174.463 70.8502 1
Cu 266.253 175.325 70.8502 1
Cu 266.863 176.187 70.8502 1
Cu 267.474 177.049 70.8502 1
Cu 268.084 177.911 70.8502 1
Cu 268.695 178.773 70.8502 1
Cu 269.305 179.635 70.8502 1
Cu 269.301 179.635 74.2023 1
Cu 268.691 180.497 74.2023 1
Cu 268.08 181.358 74.2023 1
Cu 267.47 182.22 74.2023 1
Cu 266.859 183.082 74.2023 1
Cu 266.249 183.944 74.2023 1
Cu 265.639 184.805 74.2023 1
Cu 265.028 185.667 74.2023 1
Cu 264.418 186.529 74.2023 1
Cu 263.808 187.391 74.2023 1
Cu 263.197 188.252 74.2023 1
Cu 262.587 189.114 74.2023 1
Cu 261.977 189.976 74.2023 1
Cu 261.366 190.837 74.2023 1
Cu 260.756 191.699 74.2023 1
Cu 260.146 192.561 74.2023 1
Cu 259.535 193.423 74.2023 1
Cu 258.925 194.284 74.2023 1
Cu 258.315 195.146 74.2023 1
Cu 257.704 196.008 74.2023 1
Cu 257.094 196.87 74.2023 1
Cu 256.484 197.731 74.2023 1
Cu 255.873 198.593 74.2023 1
Cu 255.263 199.455 74.2023 1
Cu 254.653 200.316 74.2023 1
Cu 254.042 201.178 74.2023 1
Cu 253.432 200.316 74.2023 1
Cu 252.822 199.455 74.2023 1
Cu 252.211 198.593 74.2023 1
Cu 251.601 197.731 74.2023 1
Cu 250.991 196.87 74.2023 1
Cu 250.38 196.008 74.2023 1
Cu 249.77 195.146 74.2023 1
Cu 249.159 194.284 74.2023 1
Cu 248.549 193.423 74.2023 1
Cu 247.939 192.561 74.2023 1
Cu 247.328 191.699 74.2023 1
Cu 246.718 190.837 74.2023 1
Cu 246.108 189.976 74.2023 1
Cu 245.497 189.114 74.2023 1
Cu 244.887 188.252 74.2023 1
Cu 244.277 187.391 74.2023 1
Cu 243.666 186.529 74.2023 1
Cu 243.056 185.667 74.2023 1
Cu 242.446 184.805 74.2023 1
Cu 241.835 183.944 74.2023 1
Cu 241.225 183.082 74.2023 1
Cu 240.615 182.22 74.2023 1
Cu 240.004 181.358 74.2023 1
Cu 239.394 180.497 74.2023 1
Cu 238.784 179.635 74.2023 1
Cu 239.394 178.773 74.2023 1
Cu 240.004 177.912 74.2023 1
Cu 240.615 177.05 74.2023 1
Cu 241.225 176.188 74.2023 1
Cu 241.835 175.326 74.2023 1
Cu 242.446 174.465 74.2023 1
Cu 243.056 173.603 74.2023 1
Cu 243.666 172.741 74.2023 1
Cu 244.277 171.879 74.2023 1
Cu 244.887 171.018 74.2023 1
Cu 245.497 170.156 74.2023 1
Cu 246.108 169.294 74.2023 1
Cu 246.718 168.433 74.2023 1
Cu 247.328 167.571 74.2023 1
Cu 247.939 166.709 74.2023 1
Cu 248.549 165.847 74.2023 1
Cu 249.159 164.986 74.2023 1
Cu 249.77 164.124 74.2023 1
Cu 250.38 163.262 74.2023 1
Cu 250.991 162.4 74.2023 1
Cu 251.601 161.539 74.2023 1
Cu 252.211 160.677 74.2023 1
Cu 252.822 159.815 74.2023 1
Cu 253.432 158.954 74.2023 1
Cu 254.042 158.092 74.2023 1
Cu 254.653 158.954 74.2023 1
Cu 255.263 159.815 74.2023 1
Cu 255.873 160.677 74.2023 1
Cu 256.484 161.539 74.2023 1
Cu 257.094 162.4 74.2023 1
Cu 257.704 163.262 74.2023 1
Cu 258.315 164.124 74.2023 1
Cu 258.925 164.986 74.2023 1
Cu 259.535 165.847 74.2023 1
Cu 260.146 166.709 74.2023 1
Cu 260.756 167.571 74.2023 1
Cu 261.366 168.433 74.2023 1
Cu 261.977 169.294 74.2023 1
Cu 262.587 170.156 74.2023 1
Cu 263.197 171.018 74.2023 1
Cu 263.808 171.879 74.2023 1
Cu 264.418 172.741 74.2023 1
Cu 265.028 173.603 74.2023 1
Cu 265.639 174.465 74.2023 1
Cu 266.249 175.326 74.2023 1
Cu 266.859 176.188 74.2023 1
Cu 267.47 177.05 74.2023 1
Cu 268.08 177.912 74.2023 1
Cu 268.691 178.773 74.2023 1
Cu 269.301 179.635 74.2023 1
Cu 269.296 179.635 77.625 1
Cu 268.686 180.496 77.625 1
Cu 268.076 181.358 77.625 1
Cu 267.466 182.219 77.625 1
Cu 266.856 183.081 77.625 1
Cu 266.245 183.942 77.625 1
Cu 265.635 184.804 77.625 1
Cu 265.025 185.665 77.625 1
Cu 264.415 186.527 77.625 1
Cu 263.805 187.388 77.625 1
Cu 263.195 188.25 77.625 1
Cu 262.585 189.111 77.625 1
Cu 261.974 189.973 77.625 1
Cu 261.364 190.834 77.625 1
Cu 260.754 191.696 77.625 1
Cu 260.144 192.557 77.625 1
Cu 259.534 193.418 77.625 1
Cu 258.924 194.28 77.625 1
Cu 258.313 195.141 77.625 1
Cu 257.703 196.003 77.625 1
Cu 257.093 196.864 77.625 1
Cu 256.483 197.726 77.625 1
Cu 255.873 198.587 77.625 1
Cu 255.263 199.449 77.625 1
Cu 254.652 200.31 77.625 1
Cu 254.042 201.172 77.625 1
Cu 253.432 200.31 77.625 1
Cu 252.822 199.449 77.625 1
Cu 252.212 198.587 77.625 1
Cu 251.602 197.726 77.625 1
Cu 250.991 196.864 77.625 1
Cu 250.381 196.003 77.625 1
Cu 249.771 195.141 77.625 1
Cu 249.161 194.28 77.625 1
Cu 248.551 193.418 77.625 1
Cu 247.941 192.557 77.625 1
Cu 247.33 191.696 77.625 1
Cu 246.72 190.834 77.625 1
Cu 246.11 189.973 77.625 1
Cu 245.5 189.111 77.625 1
Cu 244.89 188.25 77.625 1
Cu 244.28 187.388 77.625 1
Cu 243.67 186.527 77.625 1
Cu 243.059 185.665 77.625 1
Cu 242.449 184.804 77.625 1
Cu 241.839 183.942 77.625 1
Cu 241.229 183.081 77.625 1
Cu 240.619 182.219 77.625 1
Cu 240.009 181.358 77.625 1
Cu 239.398 180.496 77.625 1
Cu 238.788 179.635 77.625 1
Cu 239.398 178.774 77.625 1
Cu 240.009 177.912 77.625 1
Cu 240.619 177.051 77.625 1
Cu 241.229 176.189 77.625 1
Cu 241.839 175.328 77.625 1
Cu 242.449 174.466 77.625 1
Cu 243.059 173.605 77.625 1
Cu 243.67 172.743 77.625 1
Cu 244.28 171.882 77.625 1
Cu 244.89 171.02 77.625 1
Cu 245.5 170.159 77.625 1
Cu 246.11 169.297 77.625 1
Cu 246.72 168.436 77.625 1
Cu 247.33 167.574 77.625 1
Cu 247.941 166.713 77.625 1
Cu 248.551 165.852 77.625 1
Cu 249.161 164.99 77.625 1
Cu 249.771 164.129 77.625 1
Cu 250.381 163.267 77.625 1
Cu 250.991 162.406 77.625 1
Cu 251.602 161.544 77.625 1
Cu 252.212 160.683 77.625 1
Cu 252.822 159.821 77.625 1
Cu 253.432 158.96 77.625 1
Cu 254.042 158.098 77.625 1
Cu 254.652 158.96 77.625 1
Cu 255.263 159.821 77.625 1
Cu 255.873 160.683 77.625 1
Cu 256.483 161.544 77.625 1
Cu 257.093 162.406 77.625 1
Cu 257.703 163.267 77.625 1
Cu 258.313 164.129 77.625 1
Cu 258.924 164.99 77.625 1
Cu 259.534 165.852 77.625 1
Cu 260.144 166.713 77.625 1
Cu 260.754 167.574 77.625 1
Cu 261.364 168.436 77.625 1
Cu 261.974 169.297 77.625 1
Cu 262.585 170.159 77.625 1
Cu 263.195 171.02 77.625 1
Cu 263.805 171.882 77.625 1
Cu 264.415 172.743 77.625 1
Cu 265.025 173.605 77.625 1
Cu 265.635 174.466 77.625 1
Cu 266.245 175.328 77.625 1
Cu 266.856 176.189 77.625 1
Cu 267.466 177.051 77.625 1
Cu 268.076 177.912 77.625 1
Cu 268.686 178.774 77.625 1
Cu 269.296 179.635 77.625 1
Cu 269.291 179.635 81.1168 1
Cu 268.681 180.496 81.1168 1
Cu 268.071 181.357 81.1168 1
Cu 267.461 182.219 81.1168 1
Cu 266.851 183.08 81.1168 1
Cu 266.241 183.941 81.1168 1
Cu 265.632 184.802 81.1168 1
Cu 265.022 185.663 81.1168 1
Cu 264.412 186.524 81.1168 1
Cu 263.802 187.386 81.1168 1
Cu 263.192 188.247 81.1168 1
Cu 262.582 189.108 81.1168 1
Cu 261.972 189.969 81.1168 1
Cu 261.362 190.83 81.1168 1
Cu 260.752 191.692 81.1168 1
Cu 260.142 192.553 81.1168 1
Cu 259.532 193.414 81.1168 1
Cu 258.922 194.275 81.1168 1
Cu 258.312 195.136 81.1168 1
Cu 257.702 195.998 81.1168 1
Cu 257.092 196.859 81.1168 1
Cu 256.482 197.72 81.1168 1
Cu 255.872 198.581 81.1168 1
Cu 255.262 199.442 81.1168 1
Cu 254.652 200.303 81.1168 1
Cu 254.042 201.165 81.1168 1
Cu 253.432 200.303 81.1168 1
Cu 252.822 199.442 81.1168 1
Cu 252.212 198.581 81.1168 1
Cu 251.602 197.72 81.1168 1
Cu 250.992 196.859 81.1168 1
Cu 250.382 195.998 81.1168 1
Cu 249.773 195.136 81.1168 1
Cu 249.163 194.275 81.1168 1
Cu 248.553 193.414 81.1168 1
Cu 247.943 192.553 81.1168 1
Cu 247.333 191.692 81.1168 1
Cu 246.723 190.83 81.1168 1
Cu 246.113 189.969 81.1168 1
Cu 245.503 189.108 81.1168 1
Cu 244.893 188.247 81.1168 1
Cu 244.283 187.386 81.1168 1
Cu 243.673 186.524 81.1168 1
Cu 243.063 185.663 81.1168 1
Cu 242.453 184.802 81.1168 1
Cu 241.843 183.941 81.1168 1
Cu 241.233 183.08 81.1168 1
Cu 240.623 182.219 81.1168 1
Cu 240.013 181.357 81.1168 1
Cu 239.403 180.496 81.1168 1
Cu 238.793 179.635 81.1168 1
Cu 239.403 178.774 81.1168 1
Cu 240.013 177.913 81.1168 1
Cu 240.623 177.051 81.1168 1
Cu 241.233 176.19 81.1168 1
Cu 241.843 175.329 81.1168 1
Cu 242.453 174.468 81.1168 1
Cu 243.063 173.607 81.1168 1
Cu 243.673 172.746 81.1168 1
Cu 244.283 171.884 81.1168 1
Cu 244.893 171.023 81.1168 1
Cu 245.503 170.162 81.1168 1
Cu 246.113 169.301 81.1168 1
Cu 246.723 168.44 81.1168 1
Cu 247.333 167.578 81.1168 1
Cu 247.943 166.717 81.1168 1
Cu 248.553 165.856 81.1168 1
Cu 249.163 164.995 81.1168 1
Cu 249.773 164.134 81.1168 1
Cu 250.382 163.272 81.1168 1
Cu 250.992 162.411 81.1168 1
Cu 251.602 161.55 81.1168 1
Cu 252.212 160.689 81.1168 1
Cu 252.822 159.828 81.1168 1
Cu 253.432 158.967 81.1168 1
Cu 254.042 158.105 81.1168 1
Cu 254.652 158.967 81.1168 1
Cu 255.262 159.828 81.1168 1
Cu 255.872 160.689 81.1168 1
Cu 256.482 161.55 81.1168 1
Cu 257.092 162.411 81.1168 1
Cu 257.702 163.272 81.1168 1
Cu 258.312 164.134 81.1168 1
Cu 258.922 164.995 81.1168 1
Cu 259.532 165.856 81.1168 1
Cu 260.142 166.717 81.1168 1
Cu 260.752 167.578 81.1168 1
Cu 261.362 168.44 81.1168 1
Cu 261.972 169.301 81.1168 1
Cu 262.582 170.162 81.1168 1
Cu 263.192 171.023 81.1168 1
Cu 263.802 171.884 81.1168 1
Cu 264.412 172.746 81.1168 1
Cu 265.022 173.607 81.1168 1
Cu 265.632 174.468 81.1168 1
Cu 266.241 175.329 81.1168 1
Cu 266.851 176.19 81.1168 1
Cu 267.461 177.051 81.1168 1
Cu 268.071 177.913 81.1168 1
Cu 268.681 178.774 81.1168 1
Cu 269.291 179.635 81.1168 1
Cu 269.286 179.635 84.6765 1
Cu 268.676 180.496 84.6765 1
Cu 268.066 181.357 84.6765 1
Cu 267.457 182.218 84.6765 1
Cu 266.847 183.079 84.6765 1
Cu 266.237 183.939 84.6765 1
Cu 265.627 184.8 84.6765 1
Cu 265.018 185.661 84.6765 1
Cu 264.408 186.522 84.6765 1
Cu 263.798 187.383 84.6765 1
Cu 263.188 188.244 84.6765 1
Cu 262.579 189.105 84.6765 1
Cu 261.969 189.966 84.6765 1
Cu 261.359 190.826 84.6765 1
Cu 260.749 191.687 84.6765 1
Cu 260.14 192.548 84.6765 1
Cu 259.53 193.409 84.6765 1
Cu 258.92 194.27 84.6765 1
Cu 258.31 195.131 84.6765 1
Cu 257.701 195.992 84.6765 1
Cu 257.091 196.853 84.6765 1
Cu 256.481 197.714 84.6765 1
Cu 255.871 198.574 84.6765 1
Cu 255.262 199.435 84.6765 1
Cu 254.652 200.296 84.6765 1
Cu 254.042 201.157 84.6765 1
Cu 253.433 200.296 84.6765 1
Cu 252.823 199.435 84.6765 1
Cu 252.213 198.574 84.6765 1
Cu 251.603 197.714 84.6765 1
Cu 250.994 196.853 84.6765 1
Cu 250.384 195.992 84.6765 1
Cu 249.774 195.131 84.6765 1
Cu 249.164 194.27 84.6765 1
Cu 248.555 193.409 84.6765 1
Cu 247.945 192.548 84.6765 1
Cu 247.335 191.687 84.6765 1
Cu 246.725 190.826 84.6765 1
Cu 246.116 189.966 84.6765 1
Cu 245.506 189.105 84.6765 1
Cu 244.896 188.244 84.6765 1
Cu 244.286 187.383 84.6765 1
Cu 243.677 186.522 84.6765 1
Cu 243.067 185.661 84.6765 1
Cu 242.457 184.8 84.6765 1
Cu 241.847 183.939 84.6765 1
Cu 241.238 183.079 84.6765 1
Cu 240.628 182.218 84.6765 1
Cu 240.018 181.357 84.6765 1
Cu 239.408 180.496 84.6765 1
Cu 238.799 179.635 84.6765 1
Cu 239.408 178.774 84.6765 1
Cu 240.018 177.913 84.6765 1
Cu 240.628 177.052 84.6765 1
Cu 241.238 176.191 84.6765 1
Cu 241.847 175.331 84.6765 1
Cu 242.457 174.47 84.6765 1
Cu 243.067 173.609 84.6765 1
Cu 243.677 172.748 84.6765 1
Cu 244.286 171.887 84.6765 1
Cu 244.896 171.026 84.6765 1
Cu 245.506 170.165 84.6765 1
Cu 246.116 169.304 84.6765 1
Cu 246.725 168.444 84.6765 1
Cu 247.335 167.583 84.6765 1
Cu 247.945 166.722 84.6765 1
Cu 248.555 165.861 84.6765 1
Cu 249.164 165 84.6765 1
Cu 249.774 164.139 84.6765 1
Cu 250.384 163.278 84.6765 1
Cu 250.994 162.417 84.6765 1
Cu 251.603 161.556 84.6765 1
Cu 252.213 160.696 84.6765 1
Cu 252.823 159.835 84.6765 1
Cu 253.433 158.974 84.6765 1
Cu 254.042 158.113 84.6765 1
Cu 254.652 158.974 84.6765 1
Cu 255.262 159.835 84.6765 1
Cu 255.871 160.696 84.6765 1
Cu 256.481 161.556 84.6765 1
Cu 257.091 162.417 84.6765 1
Cu 257.701 163.278 84.6765 1
Cu 258.31 164.139 84.6765 1
Cu 258.92 165 84.6765 1
Cu 259.53 165.861 84.6765 1
Cu 260.14 166.722 84.6765 1
Cu 260.749 167.583 84.6765 1
Cu 261.359 168.444 84.6765 1
Cu 261.969 169.304 84.6765 1
Cu 262.579 170.165 84.6765 1
Cu 263.188 171.026 84.6765 1
Cu 263.798 171.887 84.6765 1
Cu 264.408 172.748 84.6765 1
Cu 265.018 173.609 84.6765 1
Cu 265.627 174.47 84.6765 1
Cu 266.237 175.331 84.6765 1
Cu 266.847 176.191 84.6765 1
Cu 267.457 177.052 84.6765 1
Cu 268.066 177.913 84.6765 1
Cu 268.676 178.774 84.6765 1
Cu 269.286 179.635 84.6765 1
Cu 269.28 179.635 88.3027 1
Cu 268.671 180.496 88.3027 1
Cu 268.061 181.356 88.3027 1
Cu 267.452 182.217 88.3027 1
Cu 266.842 183.077 88.3027 1
Cu 266.233 183.938 88.3027 1
Cu 265.623 184.798 88.3027 1
Cu 265.014 185.659 88.3027 1
Cu 264.404 186.519 88.3027 1
Cu 263.795 187.38 88.3027 1
Cu 263.185 188.241 88.3027 1
Cu 262.575 189.101 88.3027 1
Cu 261.966 189.962 88.3027 1
Cu 261.356 190.822 88.3027 1
Cu 260.747 191.683 88.3027 1
Cu 260.137 192.543 88.3027 1
Cu 259.528 193.404 88.3027 1
Cu 258.918 194.264 88.3027 1
Cu 258.309 195.125 88.3027 1
Cu 257.699 195.986 88.3027 1
Cu 257.09 196.846 88.3027 1
Cu 256.48 197.707 88.3027 1
Cu 255.871 198.567 88.3027 1
Cu 255.261 199.428 88.3027 1
Cu 254.652 200.288 88.3027 1
Cu 254.042 201.149 88.3027 1
Cu 253.433 200.288 88.3027 1
Cu 252.823 199.428 88.3027 1
Cu 252.214 198.567 88.3027 1
Cu 251.604 197.707 88.3027 1
Cu 250.995 196.846 88.3027 1
Cu 250.385 195.986 88.3027 1
Cu 249.776 195.125 88.3027 1
Cu 249.166 194.264 88.3027 1
Cu 248.557 193.404 88.3027 1
Cu 247.947 192.543 88.3027 1
Cu 247.338 191.683 88.3027 1
Cu 246.728 190.822 88.3027 1
Cu 246.119 189.962 88.3027 1
Cu 245.509 189.101 88.3027 1
Cu 244.9 188.241 88.3027 1
Cu 244.29 187.38 88.3027 1
Cu 243.68 186.519 88.3027 1
Cu 243.071 185.659 88.3027 1
Cu 242.461 184.798 88.3027 1
Cu 241.852 183.938 88.3027 1
Cu 241.242 183.077 88.3027 1
Cu 240.633 182.217 88.3027 1
Cu 240.023 181.356 88.3027 1
Cu 239.414 180.496 88.3027 1
Cu 238.804 179.635 88.3027 1
Cu 239.414 178.774 88.3027 1
Cu 240.023 177.914 88.3027 1
Cu 240.633 177.053 88.3027 1
Cu 241.242 176.193 88.3027 1
Cu 241.852 175.332 88.3027 1
Cu 242.461 174.472 88.3027 1
Cu 243.071 173.611 88.3027 1
Cu 243.68 172.751 88.3027 1
Cu 244.29 171.89 88.3027 1
Cu 244.9 171.029 88.3027 1
Cu 245.509 170.169 88.3027 1
Cu 246.119 169.308 88.3027 1
Cu 246.728 168.448 88.3027 1
Cu 247.338 167.587 88.3027 1
Cu 247.947 166.727 88.3027 1
Cu 248.557 165.866 88.3027 1
Cu 249.166 165.006 88.3027 1
Cu 249.776 164.145 88.3027 1
Cu 250.385 163.284 88.3027 1
Cu 250.995 162.424 88.3027 1
Cu 251.604 161.563 88.3027 1
Cu 252.214 160.703 88.3027 1
Cu 252.823 159.842 88.3027 1
Cu 253.433 158.982 88.3027 1
Cu 254.042 158.121 88.3027 1
Cu 254.652 158.982 88.3027 1
Cu 255.261 159.842 88.3027 1
Cu 255.871 160.703 88.3027 1
Cu 256.48 161.563 88.3027 1
Cu 257.09 162.424 88.3027 1
Cu 257.699 163.284 88.3027 1
Cu 258.309 164.145 88.3027 1
Cu 258.918 165.006 88.3027 1
Cu 259.528 165.866 88.3027 1
Cu 260.137 166.727 88.3027 1
Cu 260.747 167.587 88.3027 1
Cu 261.356 168.448 88.3027 1
Cu 261.966 169.308 88.3027 1
Cu 262.575 170.169 88.3027 1
Cu 263.185 171.029 88.3027 1
Cu 263.795 171.89 88.3027 1
Cu 264.404 172.751 88.3027 1
Cu 265.014 173.611 88.3027 1
Cu 265.623 174.472 88.3027 1
Cu 266.233 175.332 88.3027 1
Cu 266.842 176.193 88.3027 1
Cu 267.452 177.053 88.3027 1
Cu 268.061 177.914 88.3027 1
Cu 268.671 178.774 88.3027 1
Cu 269.28 179.635 88.3027 1
Cu 269.274 179.635 91.9943 1
Cu 268.665 180.495 91.9943 1
Cu 268.055 181.355 91.9943 1
Cu 267.446 182.216 91.9943 1
Cu 266.837 183.076 91.9943 1
Cu 266.228 183.936 91.9943 1
Cu 265.618 184.796 91.9943 1
Cu 265.009 185.656 91.9943 1
Cu 264.4 186.517 91.9943 1
Cu 263.791 187.377 91.9943 1
Cu 263.181 188.237 91.9943 1
Cu 262.572 189.097 91.9943 1
Cu 261.963 189.957 91.9943 1
Cu 261.353 190.818 91.9943 1
Cu 260.744 191.678 91.9943 1
Cu 260.135 192.538 91.9943 1
Cu 259.526 193.398 91.9943 1
Cu 258.916 194.258 91.9943 1
Cu 258.307 195.119 91.9943 1
Cu 257.698 195.979 91.9943 1
Cu 257.089 196.839 91.9943 1
Cu 256.479 197.699 91.9943 1
Cu 255.87 198.56 91.9943 1
Cu 255.261 199.42 91.9943 1
Cu 254.652 200.28 91.9943 1
Cu 254.042 201.14 91.9943 1
Cu 253.433 200.28 91.9943 1
Cu 252.824 199.42 91.9943 1
Cu 252.214 198.56 91.9943 1
Cu 251.605 197.699 91.9943 1
Cu 250.996 196.839 91.9943 1
Cu 250.387 195.979 91.9943 1
Cu 249.777 195.119 91.9943 1
Cu 249.168 194.258 91.9943 1
Cu 248.559 193.398 91.9943 1
Cu 247.95 192.538 91.9943 1
Cu 247.34 191.678 91.9943 1
Cu 246.731 190.818 91.9943 1
Cu 246.122 189.957 91.9943 1
Cu 245.513 189.097 91.9943 1
Cu 244.903 188.237 91.9943 1
Cu 244.294 187.377 91.9943 1
Cu 243.685 186.517 91.9943 1
Cu 243.075 185.656 91.9943 1
Cu 242.466 184.796 91.9943 1
Cu 241.857 183.936 91.9943 1
Cu 241.248 183.076 91.9943 1
Cu 240.638 182.216 91.9943 1
Cu 240.029 181.355 91.9943 1
Cu 239.42 180.495 91.9943 1
Cu 238.811 179.635 91.9943 1
Cu 239.42 178.775 91.9943 1
Cu 240.029 177.915 91.9943 1
Cu 240.638 177.054 91.9943 1
Cu 241.248 176.194 91.9943 1
Cu 241.857 175.334 91.9943 1
Cu 242.466 174.474 91.9943 1
Cu 243.075 173.614 91.9943 1
Cu 243.685 172.753 91.9943 1
Cu 244.294 171.893 91.9943 1
Cu 244.903 171.033 91.9943 1
Cu 245.513 170.173 91.9943 1
Cu 246.122 169.313 91.9943 1
Cu 246.731 168.452 91.9943 1
Cu 247.34 167.592 91.9943 1
Cu 247.95 166.732 91.9943 1
Cu 248.559 165.872 91.9943 1
Cu 249.168 165.012 91.9943 1
Cu 249.777 164.151 91.9943 1
Cu 250.387 163.291 91.9943 1
Cu 250.996 162.431 91.9943 1
Cu 251.605 161.571 91.9943 1
Cu 252.214 160.71 91.9943 1
Cu 252.824 159.85 91.9943 1
Cu 253.433 158.99 91.9943 1
Cu 254.042 158.13 91.9943 1
Cu 254.652 158.99 91.9943 1
Cu 255.261 159.85 91.9943 1
Cu 255.87 160.71 91.9943 1
Cu 256.479 161.571 91.9943 1
Cu 257.089 162.431 91.9943 1
Cu 257.698 163.291 91.9943 1
Cu 258.307 164.151 91.9943 1
Cu 258.916 165.012 91.9943 1
Cu 259.526 165.872 91.9943 1
Cu 260.135 166.732 91.9943 1
Cu 260.744 167.592 91.9943 1
Cu 261.353 168.452 91.9943 1
Cu 261.963 169.313 91.9943 1
Cu 262.572 170.173 91.9943 1
Cu 263.181 171.033 91.9943 1
Cu 263.791 171.893 91.9943 1
Cu 264.4 172.753 91.9943 1
Cu 265.009 173.614 91.9943 1
Cu 265.618 174.474 91.9943 1
Cu 266.228 175.334 91.9943 1
Cu 266.837 176.194 91.9943 1
Cu 267.446 177.054 91.9943 1
Cu 268.055 177.915 91.9943 1
Cu 268.665 178.775 91.9943 1
Cu 269.274 179.635 91.9943 1
Cu 269.267 179.635 95.75 1
Cu 268.658 180.495 95.75 1
Cu 268.049 181.355 95.75 1
Cu 267.44 182.214 95.75 1
Cu 266.831 183.074 95.75 1
Cu 266.222 183.934 95.75 1
Cu 265.613 184.794 95.75 1
Cu 265.004 185.654 95.75 1
Cu 264.395 186.514 95.75 1
Cu 263.786 187.373 95.75 1
Cu 263.177 188.233 95.75 1
Cu 262.568 189.093 95.75 1
Cu 261.959 189.953 95.75 1
Cu 261.35 190.813 95.75 1
Cu 260.741 191.673 95.75 1
Cu 260.132 192.532 95.75 1
Cu 259.523 193.392 95.75 1
Cu 258.914 194.252 95.75 1
Cu 258.305 195.112 95.75 1
Cu 257.696 195.972 95.75 1
Cu 257.087 196.832 95.75 1
Cu 256.478 197.691 95.75 1
Cu 255.869 198.551 95.75 1
Cu 255.26 199.411 95.75 1
Cu 254.651 200.271 95.75 1
Cu 254.042 201.131 95.75 1
Cu 253.433 200.271 95.75 1
Cu 252.824 199.411 95.75 1
Cu 252.215 198.551 95.75 1
Cu 251.606 197.691 95.75 1
Cu 250.997 196.832 95.75 1
Cu 250.388 195.972 95.75 1
Cu 249.779 195.112 95.75 1
Cu 249.17 194.252 95.75 1
Cu 248.561 193.392 95.75 1
Cu 247.952 192.532 95.75 1
Cu 247.343 191.673 95.75 1
Cu 246.734 190.813 95.75 1
Cu 246.125 189.953 95.75 1
Cu 245.516 189.093 95.75 1
Cu 244.907 188.233 95.75 1
Cu 244.298 187.373 95.75 1
Cu 243.689 186.514 95.75 1
Cu 243.08 185.654 95.75 1
Cu 242.471 184.794 95.75 1
Cu 241.862 183.934 95.75 1
Cu 241.253 183.074 95.75 1
Cu 240.644 182.214 95.75 1
Cu 240.035 181.355 95.75 1
Cu 239.426 180.495 95.75 1
Cu 238.817 179.635 95.75 1
Cu 239.426 178.775 95.75 1
Cu 240.035 177.915 95.75 1
Cu 240.644 177.056 95.75 1
Cu 241.253 176.196 95.75 1
Cu 241.862 175.336 95.75 1
Cu 242.471 174.476 95.75 1
Cu 243.08 173.616 95.75 1
Cu 243.689 172.756 95.75 1
Cu 244.298 171.897 95.75 1
Cu 244.907 171.037 95.75 1
Cu 245.516 170.177 95.75 1
Cu 246.125 169.317 95.75 1
Cu 246.734 168.457 95.75 1
Cu 247.343 167.597 95.75 1
Cu 247.952 166.738 95.75 1
Cu 248.561 165.878 95.75 1
Cu 249.17 165.018 95.75 1
Cu 249.779 164.158 95.75 1
Cu 250.388 163.298 95.75 1
Cu 250.997 162.438 95.75 1
Cu 251.606 161.579 95.75 1
Cu 252.215 160.719 95.75 1
Cu 252.824 159.859 95.75 1
Cu 253.433 158.999 95.75 1
Cu 254.042 158.139 95.75 1
Cu 254.651 158.999 95.75 1
Cu 255.26 159.859 95.75 1
Cu 255.869 160.719 95.75 1
Cu 256.478 161.579 95.75 1
Cu 257.087 162.438 95.75 1
Cu 257.696 163.298 95.75 1
Cu 258.305 164.158 95.75 1
Cu 258.914 165.018 95.75 1
Cu 259.523 165.878 95.75 1
Cu 260.132 166.738 95.75 1
Cu 260.741 167.597 95.75 1
Cu 261.35 168.457 95.75 1
Cu 261.959 169.317 95.75 1
Cu 262.568 170.177 95.75 1
Cu 263.177 171.037 95.75 1
Cu 263.786 171.897 95.75 1
Cu 264.395 172.756 95.75 1
Cu 265.004 173.616 95.75 1
Cu 265.613 174.476 95.75 1
Cu 266.222 175.336 95.75 1
Cu 266.831 176.196 95.75 1
Cu 267.44 177.056 95.75 1
Cu 268.049 177.915 95.75 1
Cu 268.658 178.775 95.75 1
Cu 269.267 179.635 95.75 1
Cu 269.26 179.635 99.5689 1
Cu 268.651 180.494 99.5689 1
Cu 268.043 181.354 99.5689 1
Cu 267.434 182.213 99.5689 1
Cu 266.825 183.073 99.5689 1
Cu 266.217 183.932 99.5689 1
Cu 265.608 184.792 99.5689 1
Cu 264.999 185.651 99.5689 1
Cu 264.39 186.51 99.5689 1
Cu 263.782 187.37 99.5689 1
Cu 263.173 188.229 99.5689 1
Cu 262.564 189.089 99.5689 1
Cu 261.956 189.948 99.5689 1
Cu 261.347 190.808 99.5689 1
Cu 260.738 191.667 99.5689 1
Cu 260.129 192.526 99.5689 1
Cu 259.521 193.386 99.5689 1
Cu 258.912 194.245 99.5689 1
Cu 258.303 195.105 99.5689 1
Cu 257.695 195.964 99.5689 1
Cu 257.086 196.824 99.5689 1
Cu 256.477 197.683 99.5689 1
Cu 255.868 198.542 99.5689 1
Cu 255.26 199.402 99.5689 1
Cu 254.651 200.261 99.5689 1
Cu 254.042 201.121 99.5689 1
Cu 253.434 200.261 99.5689 1
Cu 252.825 199.402 99.5689 1
Cu 252.216 198.542 99.5689 1
Cu 251.607 197.683 99.5689 1
Cu 250.999 196.824 99.5689 1
Cu 250.39 195.964 99.5689 1
Cu 249.781 195.105 99.5689 1
Cu 249.173 194.245 99.5689 1
Cu 248.564 193.386 99.5689 1
Cu 247.955 192.526 99.5689 1
Cu 247.346 191.667 99.5689 1
Cu 246.738 190.808 99.5689 1
Cu 246.129 189.948 99.5689 1
Cu 245.52 189.089 99.5689 1
Cu 244.912 188.229 99.5689 1
Cu 244.303 187.37 99.5689 1
Cu 243.694 186.51 99.5689 1
Cu 243.085 185.651 99.5689 1
Cu 242.477 184.792 99.5689 1
Cu 241.868 183.932 99.5689 1
Cu 241.259 183.073 99.5689 1
Cu 240.65 182.213 99.5689 1
Cu 240.042 181.354 99.5689 1
Cu 239.433 180.494 99.5689 1
Cu 238.824 179.635 99.5689 1
Cu 239.433 178.776 99.5689 1
Cu 240.042 177.916 99.5689 1
Cu 240.65 177.057 99.5689 1
Cu 241.259 176.197 99.5689 1
Cu 241.868 175.338 99.5689 1
Cu 242.477 174.478 99.5689 1
Cu 243.085 173.619 99.5689 1
Cu 243.694 172.76 99.5689 1
Cu 244.303 171.9 99.5689 1
Cu 244.912 171.041 99.5689 1
Cu 245.52 170.181 99.5689 1
Cu 246.129 169.322 99.5689 1
Cu 246.738 168.462 99.5689 1
Cu 247.346 167.603 99.5689 1
Cu 247.955 166.744 99.5689 1
Cu 248.564 165.884 99.5689 1
Cu 249.173 165.025 99.5689 1
Cu 249.781 164.165 99.5689 1
Cu 250.39 163.306 99.5689 1
Cu 250.999 162.446 99.5689 1
Cu 251.607 161.587 99.5689 1
Cu 252.216 160.728 99.5689 1
Cu 252.825 159.868 99.5689 1
Cu 253.434 159.009 99.5689 1
Cu 254.042 158.149 99.5689 1
Cu 254.651 159.009 99.5689 1
Cu 255.26 159.868 99.5689 1
Cu 255.868 160.728 99.5689 1
Cu 256.477 161.587 99.5689 1
Cu 257.086 162.446 99.5689 1
Cu 257.695 163.306 99.5689 1
Cu 258.303 164.165 99.5689 1
Cu 258.912 165.025 99.5689 1
Cu 259.521 165.884 99.5689 1
Cu 260.129 166.744 99.5689 1
Cu 260.738 167.603 99.5689 1
Cu 261.347 168.462 99.5689 1
Cu 261.956 169.322 99.5689 1
Cu 262.564 170.181 99.5689 1
Cu 263.173 171.041 99.5689 1
Cu 263.782 171.9 99.5689 1
Cu 264.39 172.76 99.5689 1
Cu 264.999 173.619 99.5689 1
Cu 265.608 174.478 99.5689 1
Cu 266.217 175.338 99.5689 1
Cu 266.825 176.197 99.5689 1
Cu 267.434 177.057 99.5689 1
Cu 268.043 177.916 99.5689 1
Cu 268.651 178.776 99.5689 1
Cu 269.26 179.635 99.5689 1
Cu 269.253 179.635 103.45 1
Cu 268.644 180.494 103.45 1
Cu 268.036 181.353 103.45 1
Cu 267.427 182.212 103.45 1
Cu 266.819 183.071 103.45 1
Cu 266.211 183.93 103.45 1
Cu 265.602 184.789 103.45 1
Cu 264.994 185.648 103.45 1
Cu 264.385 186.507 103.45 1
Cu 263.777 187.366 103.45 1
Cu 263.168 188.225 103.45 1
Cu 262.56 189.084 103.45 1
Cu 261.952 189.943 103.45 1
Cu 261.343 190.802 103.45 1
Cu 260.735 191.661 103.45 1
Cu 260.126 192.52 103.45 1
Cu 259.518 193.379 103.45 1
Cu 258.91 194.238 103.45 1
Cu 258.301 195.097 103.45 1
Cu 257.693 195.956 103.45 1
Cu 257.084 196.815 103.45 1
Cu 256.476 197.674 103.45 1
Cu 255.867 198.533 103.45 1
Cu 255.259 199.392 103.45 1
Cu 254.651 200.251 103.45 1
Cu 254.042 201.11 103.45 1
Cu 253.434 200.251 103.45 1
Cu 252.825 199.392 103.45 1
Cu 252.217 198.533 103.45 1
Cu 251.609 197.674 103.45 1
Cu 251 196.815 103.45 1
Cu 250.392 195.956 103.45 1
Cu 249.783 195.097 103.45 1
Cu 249.175 194.238 103.45 1
Cu 248.567 193.379 103.45 1
Cu 247.958 192.52 103.45 1
Cu 247.35 191.661 103.45 1
Cu 246.741 190.802 103.45 1
Cu 246.133 189.943 103.45 1
Cu 245.524 189.084 103.45 1
Cu 244.916 188.225 103.45 1
Cu 244.308 187.366 103.45 1
Cu 243.699 186.507 103.45 1
Cu 243.091 185.648 103.45 1
Cu 242.482 184.789 103.45 1
Cu 241.874 183.93 103.45 1
Cu 241.266 183.071 103.45 1
Cu 240.657 182.212 103.45 1
Cu 240.049 181.353 103.45 1
Cu 239.44 180.494 103.45 1
Cu 238.832 179.635 103.45 1
Cu 239.44 178.776 103.45 1
Cu 240.049 177.917 103.45 1
Cu 240.657 177.058 103.45 1
Cu 241.266 176.199 103.45 1
Cu 241.874 175.34 103.45 1
Cu 242.482 174.481 103.45 1
Cu 243.091 173.622 103.45 1
Cu 243.699 172.763 103.45 1
Cu 244.308 171.904 103.45 1
Cu 244.916 171.045 103.45 1
Cu 245.524 170.186 103.45 1
Cu 246.133 169.327 103.45 1
Cu 246.741 168.468 103.45 1
Cu 247.35 167.609 103.45 1
Cu 247.958 166.75 103.45 1
Cu 248.567 165.891 103.45 1
Cu 249.175 165.032 103.45 1
Cu 249.783 164.173 103.45 1
Cu 250.392 163.314 103.45 1
Cu 251 162.455 103.45 1
Cu 251.609 161.596 103.45 1
Cu 252.217 160.737 103.45 1
Cu 252.825 159.878 103.45 1
Cu 253.434 159.019 103.45 1
Cu 254.042 158.16 103.45 1
Cu 254.651 159.019 103.45 1
Cu 255.259 159.878 103.45 1
Cu 255.867 160.737 103.45 1
Cu 256.476 161.596 103.45 1
Cu 257.084 162.455 103.45 1
Cu 257.693 163.314 103.45 1
Cu 258.301 164.173 103.45 1
Cu 258.91 165.032 103.45 1
Cu 259.518 165.891 103.45 1
Cu 260.126 166.75 103.45 1
Cu 260.735 167.609 103.45 1
Cu 261.343 168.468 103.45 1
Cu 261.952 169.327 103.45 1
Cu 262.56 170.186 103.45 1
Cu 263.168 171.045 103.45 1
Cu 263.777 171.904 103.45 1
Cu 264.385 172.763 103.45 1
Cu 264.994 173.622 103.45 1
Cu 265.602 174.481 103.45 1
Cu 266.211 175.34 103.45 1
Cu 266.819 176.199 103.45 1
Cu 267.427 177.058 103.45 1
Cu 268.036 177.917 103.45 1
Cu 268.644 178.776 103.45 1
Cu 269.253 179.635 103.45 1
Cu 269.244 179.635 107.392 1
Cu 268.636 180.494 107.392 1
Cu 268.028 181.352 107.392 1
Cu 267.42 182.211 107.392 1
Cu 266.812 183.069 107.392 1
Cu 266.204 183.928 107.392 1
Cu 265.596 184.786 107.392 1
Cu 264.988 185.645 107.392 1
Cu 264.38 186.503 107.392 1
Cu 263.772 187.362 107.392 1
Cu 263.164 188.22 107.392 1
Cu 262.555 189.079 107.392 1
Cu 261.947 189.937 107.392 1
Cu 261.339 190.796 107.392 1
Cu 260.731 191.655 107.392 1
Cu 260.123 192.513 107.392 1
Cu 259.515 193.372 107.392 1
Cu 258.907 194.23 107.392 1
Cu 258.299 195.089 107.392 1
Cu 257.691 195.947 107.392 1
Cu 257.083 196.806 107.392 1
Cu 256.475 197.664 107.392 1
Cu 255.867 198.523 107.392 1
Cu 255.258 199.381 107.392 1
Cu 254.65 200.24 107.392 1
Cu 254.042 201.099 107.392 1
Cu 253.434 200.24 107.392 1
Cu 252.826 199.381 107.392 1
Cu 252.218 198.523 107.392 1
Cu 251.61 197.664 107.392 1
Cu 251.002 196.806 107.392 1
Cu 250.394 195.947 107.392 1
Cu 249.786 195.089 107.392 1
Cu 249.178 194.23 107.392 1
Cu 248.569 193.372 107.392 1
Cu 247.961 192.513 107.392 1
Cu 247.353 191.655 107.392 1
Cu 246.745 190.796 107.392 1
Cu 246.137 189.937 107.392 1
Cu 245.529 189.079 107.392 1
Cu 244.921 188.22 107.392 1
Cu 244.313 187.362 107.392 1
Cu 243.705 186.503 107.392 1
Cu 243.097 185.645 107.392 1
Cu 242.489 184.786 107.392 1
Cu 241.88 183.928 107.392 1
Cu 241.272 183.069 107.392 1
Cu 240.664 182.211 107.392 1
Cu 240.056 181.352 107.392 1
Cu 239.448 180.494 107.392 1
Cu 238.84 179.635 107.392 1
Cu 239.448 178.776 107.392 1
Cu 240.056 177.918 107.392 1
Cu 240.664 177.059 107.392 1
Cu 241.272 176.201 107.392 1
Cu 241.88 175.342 107.392 1
Cu 242.489 174.484 107.392 1
Cu 243.097 173.625 107.392 1
Cu 243.705 172.767 107.392 1
Cu 244.313 171.908 107.392 1
Cu 244.921 171.05 107.392 1
Cu 245.529 170.191 107.392 1
Cu 246.137 169.333 107.392 1
Cu 246.745 168.474 107.392 1
Cu 247.353 167.615 107.392 1
Cu 247.961 166.757 107.392 1
Cu 248.569 165.898 107.392 1
Cu 249.178 165.04 107.392 1
Cu 249.786 164.181 107.392 1
Cu 250.394 163.323 107.392 1
Cu 251.002 162.464 107.392 1
Cu 251.61 161.606 107.392 1
Cu 252.218 160.747 107.392 1
Cu 252.826 159.889 107.392 1
Cu 253.434 159.03 107.392 1
Cu 254.042 158.171 107.392 1
Cu 254.65 159.03 107.392 1
Cu 255.258 159.889 107.392 1
Cu 255.867 160.747 107.392 1
Cu 256.475 161.606 107.392 1
Cu 257.083 162.464 107.392 1
Cu 257.691 163.323 107.392 1
Cu 258.299 164.181 107.392 1
Cu 258.907 165.04 107.392 1
Cu 259.515 165.898 107.392 1
Cu 260.123 166.757 107.392 1
Cu 260.731 167.615 107.392 1
Cu 261.339 168.474 107.392 1
Cu 261.947 169.333 107.392 1
Cu 262.555 170.191 107.392 1
Cu 263.164 171.05 107.392 1
Cu 263.772 171.908 107.392 1
Cu 264.38 172.767 107.392 1
Cu 264.988 173.625 107.392 1
Cu 265.596 174.484 107.392 1
Cu 266.204 175.342 107.392 1
Cu 266.812 176.201 107.392 1
Cu 267.42 177.059 107.392 1
Cu 268.028 177.918 107.392 1
Cu 268.636 178.776 107.392 1
Cu 269.244 179.635 107.392 1
Cu 269.236 179.635 111.394 1
Cu 268.628 180.493 111.394 1
Cu 268.02 181.351 111.394 1
Cu 267.413 182.209 111.394 1
Cu 266.805 183.067 111.394 1
Cu 266.197 183.925 111.394 1
Cu 265.589 184.783 111.394 1
Cu 264.982 185.641 111.394 1
Cu 264.374 186.499 111.394 1
Cu 263.766 187.357 111.394 1
Cu 263.158 188.216 111.394 1
Cu 262.551 189.074 111.394 1
Cu 261.943 189.932 111.394 1
Cu 261.335 190.79 111.394 1
Cu 260.727 191.648 111.394 1
Cu 260.12 192.506 111.394 1
Cu 259.512 193.364 111.394 1
Cu 258.904 194.222 111.394 1
Cu 258.296 195.08 111.394 1
Cu 257.689 195.938 111.394 1
Cu 257.081 196.796 111.394 1
Cu 256.473 197.654 111.394 1
Cu 255.865 198.512 111.394 1
Cu 255.258 199.37 111.394 1
Cu 254.65 200.228 111.394 1
Cu 254.042 201.086 111.394 1
Cu 253.435 200.228 111.394 1
Cu 252.827 199.37 111.394 1
Cu 252.219 198.512 111.394 1
Cu 251.611 197.654 111.394 1
Cu 251.004 196.796 111.394 1
Cu 250.396 195.938 111.394 1
Cu 249.788 195.08 111.394 1
Cu 249.18 194.222 111.394 1
Cu 248.573 193.364 111.394 1
Cu 247.965 192.506 111.394 1
Cu 247.357 191.648 111.394 1
Cu 246.749 190.79 111.394 1
Cu 246.142 189.932 111.394 1
Cu 245.534 189.074 111.394 1
Cu 244.926 188.216 111.394 1
Cu 244.318 187.357 111.394 1
Cu 243.711 186.499 111.394 1
Cu 243.103 185.641 111.394 1
Cu 242.495 184.783 111.394 1
Cu 241.887 183.925 111.394 1
Cu 241.28 183.067 111.394 1
Cu 240.672 182.209 111.394 1
Cu 240.064 181.351 111.394 1
Cu 239.456 180.493 111.394 1
Cu 238.849 179.635 111.394 1
Cu 239.456 178.777 111.394 1
Cu 240.064 177.919 111.394 1
Cu 240.672 177.061 111.394 1
Cu 241.28 176.203 111.394 1
Cu 241.887 175.345 111.394 1
Cu 242.495 174.487 111.394 1
Cu 243.103 173.629 111.394 1
Cu 243.711 172.771 111.394 1
Cu 244.318 171.913 111.394 1
Cu 244.926 171.054 111.394 1
Cu 245.534 170.196 111.394 1
Cu 246.142 169.338 111.394 1
Cu 246.749 168.48 111.394 1
Cu 247.357 167.622 111.394 1
Cu 247.965 166.764 111.394 1
Cu 248.573 165.906 111.394 1
Cu 249.18 165.048 111.394 1
Cu 249.788 164.19 111.394 1
Cu 250.396 163.332 111.394 1
Cu 251.004 162.474 111.394 1
Cu 251.611 161.616 111.394 1
Cu 252.219 160.758 111.394 1
Cu 252.827 159.9 111.394 1
Cu 253.435 159.042 111.394 1
Cu 254.042 158.184 111.394 1
Cu 254.65 159.042 111.394 1
Cu 255.258 159.9 111.394 1
Cu 255.865 160.758 111.394 1
Cu 256.473 161.616 111.394 1
Cu 257.081 162.474 111.394 1
Cu 257.689 163.332 111.394 1
Cu 258.296 164.19 111.394 1
Cu 258.904 165.048 111.394 1
Cu 259.512 165.906 111.394 1
Cu 260.12 166.764 111.394 1
Cu 260.727 167.622 111.394 1
Cu 261.335 168.48 111.394 1
Cu 261.943 169.338 111.394 1
Cu 262.551 170.196 111.394 1
Cu 263.158 171.054 111.394 1
Cu 263.766 171.913 111.394 1
Cu 264.374 172.771 111.394 1
Cu 264.982 173.629 111.394 1
Cu 265.589 174.487 111.394 1
Cu 266.197 175.345 111.394 1
Cu 266.805 176.203 111.394 1
Cu 267.413 177.061 111.394 1
Cu 268.02 177.919 111.394 1
Cu 268.628 178.777 111.394 1
Cu 269.236 179.635 111.394 1
Cu 269.227 179.635 115.456 1
Cu 268.619 180.493 115.456 1
Cu 268.012 181.35 115.456 1
Cu 267.405 182.208 115.456 1
Cu 266.797 183.065 115.456 1
Cu 266.19 183.923 115.456 1
Cu 265.582 184.78 115.456 1
Cu 264.975 185.638 115.456 1
Cu 264.368 186.495 115.456 1
Cu 263.76 187.353 115.456 1
Cu 263.153 188.21 115.456 1
Cu 262.546 189.068 115.456 1
Cu 261.938 189.925 115.456 1
Cu 261.331 190.783 115.456 1
Cu 260.723 191.641 115.456 1
Cu 260.116 192.498 115.456 1
Cu 259.509 193.356 115.456 1
Cu 258.901 194.213 115.456 1
Cu 258.294 195.071 115.456 1
Cu 257.687 195.928 115.456 1
Cu 257.079 196.786 115.456 1
Cu 256.472 197.643 115.456 1
Cu 255.864 198.501 115.456 1
Cu 255.257 199.358 115.456 1
Cu 254.65 200.216 115.456 1
Cu 254.042 201.073 115.456 1
Cu 253.435 200.216 115.456 1
Cu 252.827 199.358 115.456 1
Cu 252.22 198.501 115.456 1
Cu 251.613 197.643 115.456 1
Cu 251.005 196.786 115.456 1
Cu 250.398 195.928 115.456 1
Cu 249.791 195.071 115.456 1
Cu 249.183 194.213 115.456 1
Cu 248.576 193.356 115.456 1
Cu 247.968 192.498 115.456 1
Cu 247.361 191.641 115.456 1
Cu 246.754 190.783 115.456 1
Cu 246.146 189.925 115.456 1
Cu 245.539 189.068 115.456 1
Cu 244.932 188.21 115.456 1
Cu 244.324 187.353 115.456 1
Cu 243.717 186.495 115.456 1
Cu 243.109 185.638 115.456 1
Cu 242.502 184.78 115.456 1
Cu 241.895 183.923 115.456 1
Cu 241.287 183.065 115.456 1
Cu 240.68 182.208 115.456 1
Cu 240.073 181.35 115.456 1
Cu 239.465 180.493 115.456 1
Cu 238.858 179.635 115.456 1
Cu 239.465 178.777 115.456 1
Cu 240.073 177.92 115.456 1
Cu 240.68 177.062 115.456 1
Cu 241.287 176.205 115.456 1
Cu 241.895 175.347 115.456 1
Cu 242.502 174.49 115.456 1
Cu 243.109 173.632 115.456 1
Cu 243.717 172.775 115.456 1
Cu 244.324 171.917 115.456 1
Cu 244.932 171.06 115.456 1
Cu 245.539 170.202 115.456 1
Cu 246.146 169.345 115.456 1
Cu 246.754 168.487 115.456 1
Cu 247.361 167.629 115.456 1
Cu 247.968 166.772 115.456 1
Cu 248.576 165.914 115.456 1
Cu 249.183 165.057 115.456 1
Cu 249.791 164.199 115.456 1
Cu 250.398 163.342 115.456 1
Cu 251.005 162.484 115.456 1
Cu 251.613 161.627 115.456 1
Cu 252.22 160.769 115.456 1
Cu 252.827 159.912 115.456 1
Cu 253.435 159.054 115.456 1
Cu 254.042 158.197 115.456 1
Cu 254.65 159.054 115.456 1
Cu 255.257 159.912 115.456 1
Cu 255.864 160.769 115.456 1
Cu 256.472 161.627 115.456 1
Cu 257.079 162.484 115.456 1
Cu 257.687 163.342 115.456 1
Cu 258.294 164.199 115.456 1
Cu 258.901 165.057 115.456 1
Cu 259.509 165.914 115.456 1
Cu 260.116 166.772 115.456 1
Cu 260.723 167.629 115.456 1
Cu 261.331 168.487 115.456 1
Cu 261.938 169.345 115.456 1
Cu 262.546 170.202 115.456 1
Cu 263.153 171.06 115.456 1
Cu 263.76 171.917 115.456 1
Cu 264.368 172.775 115.456 1
Cu 264.975 173.632 115.456 1
Cu 265.582 174.49 115.456 1
Cu 266.19 175.347 115.456 1
Cu 266.797 176.205 115.456 1
Cu 267.405 177.062 115.456 1
Cu 268.012 177.92 115.456 1
Cu 268.619 178.777 115.456 1
Cu 269.227 179.635 115.456 1
Cu 269.217 179.635 119.576 1
Cu 268.61 180.492 119.576 1
Cu 268.003 181.349 119.576 1
Cu 267.396 182.206 119.576 1
Cu 266.789 183.063 119.576 1
Cu 266.182 183.92 119.576 1
Cu 265.575 184.777 119.576 1
Cu 264.968 185.634 119.576 1
Cu 264.361 186.491 119.576 1
Cu 263.754 187.348 119.576 1
Cu 263.147 188.205 119.576 1
Cu 262.54 189.062 119.576 1
Cu 261.933 189.919 119.576 1
Cu 261.326 190.776 119.576 1
Cu 260.719 191.633 119.576 1
Cu 260.112 192.49 119.576 1
Cu 259.505 193.347 119.576 1
Cu 258.898 194.204 119.576 1
Cu 258.291 195.061 119.576 1
Cu 257.684 195.918 119.576 1
Cu 257.077 196.775 119.576 1
Cu 256.47 197.632 119.576 1
Cu 255.863 198.489 119.576 1
Cu 255.256 199.346 119.576 1
Cu 254.649 200.203 119.576 1
Cu 254.042 201.06 119.576 1
Cu 253.435 200.203 119.576 1
Cu 252.828 199.346 119.576 1
Cu 252.221 198.489 119.576 1
Cu 251.614 197.632 119.576 1
Cu 251.007 196.775 119.576 1
Cu 250.4 195.918 119.576 1
Cu 249.793 195.061 119.576 1
Cu 249.186 194.204 119.576 1
Cu 248.579 193.347 119.576 1
Cu 247.972 192.49 119.576 1
Cu 247.365 191.633 119.576 1
Cu 246.758 190.776 119.576 1
Cu 246.151 189.919 119.576 1
Cu 245.544 189.062 119.576 1
Cu 244.937 188.205 119.576 1
Cu 244.33 187.348 119.576 1
Cu 243.723 186.491 119.576 1
Cu 243.116 185.634 119.576 1
Cu 242.509 184.777 119.576 1
Cu 241.902 183.92 119.576 1
Cu 241.295 183.063 119.576 1
Cu 240.688 182.206 119.576 1
Cu 240.081 181.349 119.576 1
Cu 239.474 180.492 119.576 1
Cu 238.867 179.635 119.576 1
Cu 239.474 178.778 119.576 1
Cu 240.081 177.921 119.576 1
Cu 240.688 177.064 119.576 1
Cu 241.295 176.207 119.576 1
Cu 241.902 175.35 119.576 1
Cu 242.509 174.493 119.576 1
Cu 243.116 173.636 119.576 1
Cu 243.723 172.779 119.576 1
Cu 244.33 171.922 119.576 1
Cu 244.937 171.065 119.576 1
Cu 245.544 170.208 119.576 1
Cu 246.151 169.351 119.576 1
Cu 246.758 168.494 119.576 1
Cu 247.365 167.637 119.576 1
Cu 247.972 166.78 119.576 1
Cu 248.579 165.923 119.576 1
Cu 249.186 165.066 119.576 1
Cu 249.793 164.209 119.576 1
Cu 250.4 163.352 119.576 1
Cu 251.007 162.495 119.576 1
Cu 251.614 161.638 119.576 1
Cu 252.221 160.781 119.576 1
Cu 252.828 159.924 119.576 1
Cu 253.435 159.067 119.576 1
Cu 254.042 158.21 119.576 1
Cu 254.649 159.067 119.576 1
Cu 255.256 159.924 119.576 1
Cu 255.863 160.781 119.576 1
Cu 256.47 161.638 119.576 1
Cu 257.077 162.495 119.576 1
Cu 257.684 163.352 119.576 1
Cu 258.291 164.209 119.576 1
Cu 258.898 165.066 119.576 1
Cu 259.505 165.923 119.576 1
Cu 260.112 166.78 119.576 1
Cu 260.719 167.637 119.576 1
Cu 261.326 168.494 119.576 1
Cu 261.933 169.351 119.576 1
Cu 262.54 170.208 119.576 1
Cu 263.147 171.065 119.576 1
Cu 263.754 171.922 119.576 1
Cu 264.361 172.779 119.576 1
Cu 264.968 173.636 119.576 1
Cu 265.575 174.493 119.576 1
Cu 266.182 175.35 119.576 1
Cu 266.789 176.207 119.576 1
Cu 267.396 177.064 119.576 1
Cu 268.003 177.921 119.576 1
Cu 268.61 178.778 119.576 1
Cu 269.217 179.635 119.576 1
Cu 269.207 179.635 123.754 1
Cu 268.6 180.491 123.754 1
Cu 267.994 181.348 123.754 1
Cu 267.387 182.204 123.754 1
Cu 266.781 183.061 123.754 1
Cu 266.174 183.917 123.754 1
Cu 265.567 184.773 123.754 1
Cu 264.961 185.63 123.754 1
Cu 264.354 186.486 123.754 1
Cu 263.748 187.343 123.754 1
Cu 263.141 188.199 123.754 1
Cu 262.534 189.056 123.754 1
Cu 261.928 189.912 123.754 1
Cu 261.321 190.768 123.754 1
Cu 260.715 191.625 123.754 1
Cu 260.108 192.481 123.754 1
Cu 259.502 193.338 123.754 1
Cu 258.895 194.194 123.754 1
Cu 258.288 195.05 123.754 1
Cu 257.682 195.907 123.754 1
Cu 257.075 196.763 123.754 1
Cu 256.469 197.62 123.754 1
Cu 255.862 198.476 123.754 1
Cu 255.255 199.333 123.754 1
Cu 254.649 200.189 123.754 1
Cu 254.042 201.045 123.754 1
Cu 253.436 200.189 123.754 1
Cu 252.829 199.333 123.754 1
Cu 252.223 198.476 123.754 1
Cu 251.616 197.62 123.754 1
Cu 251.009 196.763 123.754 1
Cu 250.403 195.907 123.754 1
Cu 249.796 195.05 123.754 1
Cu 249.19 194.194 123.754 1
Cu 248.583 193.338 123.754 1
Cu 247.976 192.481 123.754 1
Cu 247.37 191.625 123.754 1
Cu 246.763 190.768 123.754 1
Cu 246.157 189.912 123.754 1
Cu 245.55 189.056 123.754 1
Cu 244.944 188.199 123.754 1
Cu 244.337 187.343 123.754 1
Cu 243.73 186.486 123.754 1
Cu 243.124 185.63 123.754 1
Cu 242.517 184.773 123.754 1
Cu 241.911 183.917 123.754 1
Cu 241.304 183.061 123.754 1
Cu 240.697 182.204 123.754 1
Cu 240.091 181.348 123.754 1
Cu 239.484 180.491 123.754 1
Cu 238.878 179.635 123.754 1
Cu 239.484 178.779 123.754 1
Cu 240.091 177.922 123.754 1
Cu 240.697 177.066 123.754 1
Cu 241.304 176.209 123.754 1
Cu 241.911 175.353 123.754 1
Cu 242.517 174.497 123.754 1
Cu 243.124 173.64 123.754 1
Cu 243.73 172.784 123.754 1
Cu 244.337 171.927 123.754 1
Cu 244.944 171.071 123.754 1
Cu 245.55 170.214 123.754 1
Cu 246.157 169.358 123.754 1
Cu 246.763 168.502 123.754 1
Cu 247.37 167.645 123.754 1
Cu 247.976 166.789 123.754 1
Cu 248.583 165.932 123.754 1
Cu 249.19 165.076 123.754 1
Cu 249.796 164.22 123.754 1
Cu 250.403 163.363 123.754 1
Cu 251.009 162.507 123.754 1
Cu 251.616 161.65 123.754 1
Cu 252.223 160.794 123.754 1
Cu 252.829 159.937 123.754 1
Cu 253.436 159.081 123.754 1
Cu 254.042 158.225 123.754 1
Cu 254.649 159.081 123.754 1
Cu 255.255 159.937 123.754 1
Cu 255.862 160.794 123.754 1
Cu 256.469 161.65 123.754 1
Cu 257.075 162.507 123.754 1
Cu 257.682 163.363 123.754 1
Cu 258.288 164.22 123.754 1
Cu 258.895 165.076 123.754 1
Cu 259.502 165.932 123.754 1
Cu 260.108 166.789 123.754 1
Cu 260.715 167.645 123.754 1
Cu 261.321 168.502 123.754 1
Cu 261.928 169.358 123.754 1
Cu 262.534 170.214 123.754 1
Cu 263.141 171.071 123.754 1
Cu 263.748 171.927 123.754 1
Cu 264.354 172.784 123.754 1
Cu 264.961 173.64 123.754 1
Cu 265.567 174.497 123.754 1
Cu 266.174 175.353 123.754 1
Cu 266.781 176.209 123.754 1
Cu 267.387 177.066 123.754 1
Cu 267.994 177.922 123.754 1
Cu 268.6 178.779 123.754 1
Cu 269.207 179.635 123.754 1
Cu 269.196 179.635 127.988 1
Cu 268.59 180.491 127.988 1
Cu 267.984 181.347 127.988 1
Cu 267.378 182.202 127.988 1
Cu 266.771 183.058 127.988 1
Cu 266.165 183.914 127.988 1
Cu 265.559 184.77 127.988 1
Cu 264.953 185.626 127.988 1
Cu 264.347 186.481 127.988 1
Cu 263.741 187.337 127.988 1
Cu 263.135 188.193 127.988 1
Cu 262.528 189.049 127.988 1
Cu 261.922 189.905 127.988 1
Cu 261.316 190.76 127.988 1
Cu 260.71 191.616 127.988 1
Cu 260.104 192.472 127.988 1
Cu 259.498 193.328 127.988 1
Cu 258.891 194.184 127.988 1
Cu 258.285 195.039 127.988 1
Cu 257.679 195.895 127.988 1
Cu 257.073 196.751 127.988 1
Cu 256.467 197.607 127.988 1
Cu 255.861 198.463 127.988 1
Cu 255.255 199.319 127.988 1
Cu 254.648 200.174 127.988 1
Cu 254.042 201.03 127.988 1
Cu 253.436 200.174 127.988 1
Cu 252.83 199.319 127.988 1
Cu 252.224 198.463 127.988 1
Cu 251.618 197.607 127.988 1
Cu 251.011 196.751 127.988 1
Cu 250.405 195.895 127.988 1
Cu 249.799 195.039 127.988 1
Cu 249.193 194.184 127.988 1
Cu 248.587 193.328 127.988 1
Cu 247.981 192.472 127.988 1
Cu 247.375 191.616 127.988 1
Cu 246.768 190.76 127.988 1
Cu 246.162 189.905 127.988 1
Cu 245.556 189.049 127.988 1
Cu 244.95 188.193 127.988 1
Cu 244.344 187.337 127.988 1
Cu 243.738 186.481 127.988 1
Cu 243.132 185.626 127.988 1
Cu 242.525 184.77 127.988 1
Cu 241.919 183.914 127.988 1
Cu 241.313 183.058 127.988 1
Cu 240.707 182.202 127.988 1
Cu 240.101 181.347 127.988 1
Cu 239.495 180.491 127.988 1
Cu 238.888 179.635 127.988 1
Cu 239.495 178.779 127.988 1
Cu 240.101 177.923 127.988 1
Cu 240.707 177.068 127.988 1
Cu 241.313 176.212 127.988 1
Cu 241.919 175.356 127.988 1
Cu 242.525 174.5 127.988 1
Cu 243.132 173.644 127.988 1
Cu 243.738 172.789 127.988 1
Cu 244.344 171.933 127.988 1
Cu 244.95 171.077 127.988 1
Cu 245.556 170.221 127.988 1
Cu 246.162 169.365 127.988 1
Cu 246.768 168.51 127.988 1
Cu 247.375 167.654 127.988 1
Cu 247.981 166.798 127.988 1
Cu 248.587 165.942 127.988 1
Cu 249.193 165.086 127.988 1
Cu 249.799 164.231 127.988 1
Cu 250.405 163.375 127.988 1
Cu 251.011 162.519 127.988 1
Cu 251.618 161.663 127.988 1
Cu 252.224 160.807 127.988 1
Cu 252.83 159.951 127.988 1
Cu 253.436 159.096 127.988 1
Cu 254.042 158.24 127.988 1
Cu 254.648 159.096 127.988 1
Cu 255.255 159.951 127.988 1
Cu 255.861 160.807 127.988 1
Cu 256.467 161.663 127.988 1
Cu 257.073 162.519 127.988 1
Cu 257.679 163.375 127.988 1
Cu 258.285 164.231 127.988 1
Cu 258.891 165.086 127.988 1
Cu 259.498 165.942 127.988 1
Cu 260.104 166.798 127.988 1
Cu 260.71 167.654 127.988 1
Cu 261.316 168.51 127.988 1
Cu 261.922 169.365 127.988 1
Cu 262.528 170.221 127.988 1
Cu 263.135 171.077 127.988 1
Cu 263.741 171.933 127.988 1
Cu 264.347 172.789 127.988 1
Cu 264.953 173.644 127.988 1
Cu 265.559 174.5 127.988 1
Cu 266.165 175.356 127.988 1
Cu 266.771 176.212 127.988 1
Cu 267.378 177.068 127.988 1
Cu 267.984 177.923 127.988 1
Cu 268.59 178.779 127.988 1
Cu 269.196 179.635 127.988 1
Cu 269.185 179.635 132.279 1
Cu 268.579 180.49 132.279 1
Cu 267.973 181.345 132.279 1
Cu 267.368 182.2 132.279 1
Cu 266.762 183.056 132.279 1
Cu 266.156 183.911 132.279 1
Cu 265.55 184.766 132.279 1
Cu 264.945 185.621 132.279 1
Cu 264.339 186.476 132.279 1
Cu 263.733 187.331 132.279 1
Cu 263.128 188.187 132.279 1
Cu 262.522 189.042 132.279 1
Cu 261.916 189.897 132.279 1
Cu 261.311 190.752 132.279 1
Cu 260.705 191.607 132.279 1
Cu 260.099 192.462 132.279 1
Cu 259.494 193.318 132.279 1
Cu 258.888 194.173 132.279 1
Cu 258.282 195.028 132.279 1
Cu 257.676 195.883 132.279 1
Cu 257.071 196.738 132.279 1
Cu 256.465 197.593 132.279 1
Cu 255.859 198.449 132.279 1
Cu 255.254 199.304 132.279 1
Cu 254.648 200.159 132.279 1
Cu 254.042 201.014 132.279 1
Cu 253.437 200.159 132.279 1
Cu 252.831 199.304 132.279 1
Cu 252.225 198.449 132.279 1
Cu 251.619 197.593 132.279 1
Cu 251.014 196.738 132.279 1
Cu 250.408 195.883 132.279 1
Cu 249.802 195.028 132.279 1
Cu 249.197 194.173 132.279 1
Cu 248.591 193.318 132.279 1
Cu 247.985 192.462 132.279 1
Cu 247.38 191.607 132.279 1
Cu 246.774 190.752 132.279 1
Cu 246.168 189.897 132.279 1
Cu 245.563 189.042 132.279 1
Cu 244.957 188.187 132.279 1
Cu 244.351 187.331 132.279 1
Cu 243.745 186.476 132.279 1
Cu 243.14 185.621 132.279 1
Cu 242.534 184.766 132.279 1
Cu 241.928 183.911 132.279 1
Cu 241.323 183.056 132.279 1
Cu 240.717 182.2 132.279 1
Cu 240.111 181.345 132.279 1
Cu 239.506 180.49 132.279 1
Cu 238.9 179.635 132.279 1
Cu 239.506 178.78 132.279 1
Cu 240.111 177.925 132.279 1
Cu 240.717 177.07 132.279 1
Cu 241.323 176.214 132.279 1
Cu 241.928 175.359 132.279 1
Cu 242.534 174.504 132.279 1
Cu 243.14 173.649 132.279 1
Cu 243.745 172.794 132.279 1
Cu 244.351 171.939 132.279 1
Cu 244.957 171.083 132.279 1
Cu 245.563 170.228 132.279 1
Cu 246.168 169.373 132.279 1
Cu 246.774 168.518 132.279 1
Cu 247.38 167.663 132.279 1
Cu 247.985 166.808 132.279 1
Cu 248.591 165.952 132.279 1
Cu 249.197 165.097 132.279 1
Cu 249.802 164.242 132.279 1
Cu 250.408 163.387 132.279 1
Cu 251.014 162.532 132.279 1
Cu 251.619 161.677 132.279 1
Cu 252.225 160.821 132.279 1
Cu 252.831 159.966 132.279 1
Cu 253.437 159.111 132.279 1
Cu 254.042 158.256 132.279 1
Cu 254.648 159.111 132.279 1
Cu 255.254 159.966 132.279 1
Cu 255.859 160.821 132.279 1
Cu 256.465 161.677 132.279 1
Cu 257.071 162.532 132.279 1
Cu 257.676 163.387 132.279 1
Cu 258.282 164.242 132.279 1
Cu 258.888 165.097 132.279 1
Cu 259.494 165.952 132.279 1
Cu 260.099 166.808 132.279 1
Cu 260.705 167.663 132.279 1
Cu 261.311 168.518 132.279 1
Cu 261.916 169.373 132.279 1
Cu 262.522 170.228 132.279 1
Cu 263.128 171.083 132.279 1
Cu 263.733 171.939 132.279 1
Cu 264.339 172.794 132.279 1
Cu 264.945 173.649 132.279 1
Cu 265.55 174.504 132.279 1
Cu 266.156 175.359 132.279 1
Cu 266.762 176.214 132.279 1
Cu 267.368 177.07 132.279 1
Cu 267.973 177.925 132.279 1
Cu 268.579 178.78 132.279 1
Cu 269.185 179.635 132.279 1
Cu 269.173 179.635 136.625 1
Cu 268.567 180.489 136.625 1
Cu 267.962 181.344 136.625 1
Cu 267.357 182.198 136.625 1
Cu 266.752 183.053 136.625 1
Cu 266.147 183.907 136.625 1
Cu 265.541 184.762 136.625 1
Cu 264.936 185.616 136.625 1
Cu 264.331 186.471 136.625 1
Cu 263.726 187.325 136.625 1
Cu 263.12 188.18 136.625 1
Cu 262.515 189.034 136.625 1
Cu 261.91 189.889 136.625 1
Cu 261.305 190.743 136.625 1
Cu 260.7 191.598 136.625 1
Cu 260.094 192.452 136.625 1
Cu 259.489 193.307 136.625 1
Cu 258.884 194.161 136.625 1
Cu 258.279 195.016 136.625 1
Cu 257.674 195.87 136.625 1
Cu 257.068 196.725 136.625 1
Cu 256.463 197.579 136.625 1
Cu 255.858 198.434 136.625 1
Cu 255.253 199.288 136.625 1
Cu 254.647 200.143 136.625 1
Cu 254.042 200.997 136.625 1
Cu 253.437 200.143 136.625 1
Cu 252.832 199.288 136.625 1
Cu 252.227 198.434 136.625 1
Cu 251.621 197.579 136.625 1
Cu 251.016 196.725 136.625 1
Cu 250.411 195.87 136.625 1
Cu 249.806 195.016 136.625 1
Cu 249.201 194.161 136.625 1
Cu 248.595 193.307 136.625 1
Cu 247.99 192.452 136.625 1
Cu 247.385 191.598 136.625 1
Cu 246.78 190.743 136.625 1
Cu 246.174 189.889 136.625 1
Cu 245.569 189.034 136.625 1
Cu 244.964 188.18 136.625 1
Cu 244.359 187.325 136.625 1
Cu 243.754 186.471 136.625 1
Cu 243.148 185.616 136.625 1
Cu 242.543 184.762 136.625 1
Cu 241.938 183.907 136.625 1
Cu 241.333 183.053 136.625 1
Cu 240.728 182.198 136.625 1
Cu 240.122 181.344 136.625 1
Cu 239.517 180.489 136.625 1
Cu 238.912 179.635 136.625 1
Cu 239.517 178.781 136.625 1
Cu 240.122 177.926 136.625 1
Cu 240.728 177.072 136.625 1
Cu 241.333 176.217 136.625 1
Cu 241.938 175.363 136.625 1
Cu 242.543 174.508 136.625 1
Cu 243.148 173.654 136.625 1
Cu 243.754 172.799 136.625 1
Cu 244.359 171.945 136.625 1
Cu 244.964 171.09 136.625 1
Cu 245.569 170.236 136.625 1
Cu 246.174 169.381 136.625 1
Cu 246.78 168.527 136.625 1
Cu 247.385 167.672 136.625 1
Cu 247.99 166.818 136.625 1
Cu 248.595 165.963 136.625 1
Cu 249.201 165.109 136.625 1
Cu 249.806 164.254 136.625 1
Cu 250.411 163.4 136.625 1
Cu 251.016 162.545 136.625 1
Cu 251.621 161.691 136.625 1
Cu 252.227 160.836 136.625 1
Cu 252.832 159.982 136.625 1
Cu 253.437 159.127 136.625 1
Cu 254.042 158.273 136.625 1
Cu 254.647 159.127 136.625 1
Cu 255.253 159.982 136.625 1
Cu 255.858 160.836 136.625 1
Cu 256.463 161.691 136.625 1
Cu 257.068 162.545 136.625 1
Cu 257.674 163.4 136.625 1
Cu 258.279 164.254 136.625 1
Cu 258.884 165.109 136.625 1
Cu 259.489 165.963 136.625 1
Cu 260.094 166.818 136.625 1
Cu 260.7 167.672 136.625 1
Cu 261.305 168.527 136.625 1
Cu 261.91 169.381 136.625 1
Cu 262.515 170.236 136.625 1
Cu 263.12 171.09 136.625 1
Cu 263.726 171.945 136.625 1
Cu 264.331 172.799 136.625 1
Cu 264.936 173.654 136.625 1
Cu 265.541 174.508 136.625 1
Cu 266.147 175.363 136.625 1
Cu 266.752 176.217 136.625 1
Cu 267.357 177.072 136.625 1
Cu 267.962 177.926 136.625 1
Cu 268.567 178.781 136.625 1
Cu 269.173 179.635 136.625 1
Cu 269.16 179.635 141.025 1
Cu 268.555 180.489 141.025 1
Cu 267.951 181.343 141.025 1
Cu 267.346 182.196 141.025 1
Cu 266.741 183.05 141.025 1
Cu 266.136 183.904 141.025 1
Cu 265.532 184.758 141.025 1
Cu 264.927 185.611 141.025 1
Cu 264.322 186.465 141.025 1
Cu 263.718 187.319 141.025 1
Cu 263.113 188.173 141.025 1
Cu 262.508 189.026 141.025 1
Cu 261.903 189.88 141.025 1
Cu 261.299 190.734 141.025 1
Cu 260.694 191.588 141.025 1
Cu 260.089 192.442 141.025 1
Cu 259.485 193.295 141.025 1
Cu 258.88 194.149 141.025 1
Cu 258.275 195.003 141.025 1
Cu 257.671 195.857 141.025 1
Cu 257.066 196.71 141.025 1
Cu 256.461 197.564 141.025 1
Cu 255.856 198.418 141.025 1
Cu 255.252 199.272 141.025 1
Cu 254.647 200.125 141.025 1
Cu 254.042 200.979 141.025 1
Cu 253.438 200.125 141.025 1
Cu 252.833 199.272 141.025 1
Cu 252.228 198.418 141.025 1
Cu 251.623 197.564 141.025 1
Cu 251.019 196.71 141.025 1
Cu 250.414 195.857 141.025 1
Cu 249.809 195.003 141.025 1
Cu 249.205 194.149 141.025 1
Cu 248.6 193.295 141.025 1
Cu 247.995 192.442 141.025 1
Cu 247.39 191.588 141.025 1
Cu 246.786 190.734 141.025 1
Cu 246.181 189.88 141.025 1
Cu 245.576 189.026 141.025 1
Cu 244.972 188.173 141.025 1
Cu 244.367 187.319 141.025 1
Cu 243.762 186.465 141.025 1
Cu 243.157 185.611 141.025 1
Cu 242.553 184.758 141.025 1
Cu 241.948 183.904 141.025 1
Cu 241.343 183.05 141.025 1
Cu 240.739 182.196 141.025 1
Cu 240.134 181.343 141.025 1
Cu 239.529 180.489 141.025 1
Cu 238.925 179.635 141.025 1
Cu 239.529 178.781 141.025 1
Cu 240.134 177.927 141.025 1
Cu 240.739 177.074 141.025 1
Cu 241.343 176.22 141.025 1
Cu 241.948 175.366 141.025 1
Cu 242.553 174.512 141.025 1
Cu 243.157 173.659 141.025 1
Cu 243.762 172.805 141.025 1
Cu 244.367 171.951 141.025 1
Cu 244.972 171.097 141.025 1
Cu 245.576 170.244 141.025 1
Cu 246.181 169.39 141.025 1
Cu 246.786 168.536 141.025 1
Cu 247.39 167.682 141.025 1
Cu 247.995 166.828 141.025 1
Cu 248.6 165.975 141.025 1
Cu 249.205 165.121 141.025 1
Cu 249.809 164.267 141.025 1
Cu 250.414 163.413 141.025 1
Cu 251.019 162.56 141.025 1
Cu 251.623 161.706 141.025 1
Cu 252.228 160.852 141.025 1
Cu 252.833 159.998 141.025 1
Cu 253.438 159.145 141.025 1
Cu 254.042 158.291 141.025 1
Cu 254.647 159.145 141.025 1
Cu 255.252 159.998 141.025 1
Cu 255.856 160.852 141.025 1
Cu 256.461 161.706 141.025 1
Cu 257.066 162.56 141.025 1
Cu 257.671 163.413 141.025 1
Cu 258.275 164.267 141.025 1
Cu 258.88 165.121 141.025 1
Cu 259.485 165.975 141.025 1
Cu 260.089 166.828 141.025 1
Cu 260.694 167.682 141.025 1
Cu 261.299 168.536 141.025 1
Cu 261.903 169.39 141.025 1
Cu 262.508 170.244 141.025 1
Cu 263.113 171.097 141.025 1
Cu 263.718 171.951 141.025 1
Cu 264.322 172.805 141.025 1
Cu 264.927 173.659 141.025 1
Cu 265.532 174.512 141.025 1
Cu 266.136 175.366 141.025 1
Cu 266.741 176.22 141.025 1
Cu 267.346 177.074 141.025 1
Cu 267.951 177.927 141.025 1
Cu 268.555 178.781 141.025 1
Cu 269.16 179.635 141.025 1
Cu 269.147 179.635 145.48 1
Cu 268.543 180.488 145.48 1
Cu 267.938 181.341 145.48 1
Cu 267.334 182.194 145.48 1
Cu 266.73 183.047 145.48 1
Cu 266.126 183.9 145.48 1
Cu 265.522 184.753 145.48 1
Cu 264.917 185.606 145.48 1
Cu 264.313 186.459 145.48 1
Cu 263.709 187.312 145.48 1
Cu 263.105 188.165 145.48 1
Cu 262.501 189.018 145.48 1
Cu 261.897 189.871 145.48 1
Cu 261.292 190.724 145.48 1
Cu 260.688 191.577 145.48 1
Cu 260.084 192.43 145.48 1
Cu 259.48 193.283 145.48 1
Cu 258.876 194.136 145.48 1
Cu 258.271 194.989 145.48 1
Cu 257.667 195.842 145.48 1
Cu 257.063 196.695 145.48 1
Cu 256.459 197.548 145.48 1
Cu 255.855 198.401 145.48 1
Cu 255.251 199.254 145.48 1
Cu 254.646 200.107 145.48 1
Cu 254.042 200.96 145.48 1
Cu 253.438 200.107 145.48 1
Cu 252.834 199.254 145.48 1
Cu 252.23 198.401 145.48 1
Cu 251.626 197.548 145.48 1
Cu 251.021 196.695 145.48 1
Cu 250.417 195.842 145.48 1
Cu 249.813 194.989 145.48 1
Cu 249.209 194.136 145.48 1
Cu 248.605 193.283 145.48 1
Cu 248 192.43 145.48 1
Cu 247.396 191.577 145.48 1
Cu 246.792 190.724 145.48 1
Cu 246.188 189.871 145.48 1
Cu 245.584 189.018 145.48 1
Cu 244.98 188.165 145.48 1
Cu 244.375 187.312 145.48 1
Cu 243.771 186.459 145.48 1
Cu 243.167 185.606 145.48 1
Cu 242.563 184.753 145.48 1
Cu 241.959 183.9 145.48 1
Cu 241.355 183.047 145.48 1
Cu 240.75 182.194 145.48 1
Cu 240.146 181.341 145.48 1
Cu 239.542 180.488 145.48 1
Cu 238.938 179.635 145.48 1
Cu 239.542 178.782 145.48 1
Cu 240.146 177.929 145.48 1
Cu 240.75 177.076 145.48 1
Cu 241.355 176.223 145.48 1
Cu 241.959 175.37 145.48 1
Cu 242.563 174.517 145.48 1
Cu 243.167 173.664 145.48 1
Cu 243.771 172.811 145.48 1
Cu 244.375 171.958 145.48 1
Cu 244.98 171.105 145.48 1
Cu 245.584 170.252 145.48 1
Cu 246.188 169.399 145.48 1
Cu 246.792 168.546 145.48 1
Cu 247.396 167.693 145.48 1
Cu 248 166.84 145.48 1
Cu 248.605 165.987 145.48 1
Cu 249.209 165.134 145.48 1
Cu 249.813 164.281 145.48 1
Cu 250.417 163.428 145.48 1
Cu 251.021 162.575 145.48 1
Cu 251.626 161.722 145.48 1
Cu 252.23 160.869 145.48 1
Cu 252.834 160.016 145.48 1
Cu 253.438 159.163 145.48 1
Cu 254.042 158.31 145.48 1
Cu 254.646 159.163 145.48 1
Cu 255.251 160.016 145.48 1
Cu 255.855 160.869 145.48 1
Cu 256.459 161.722 145.48 1
Cu 257.063 162.575 145.48 1
Cu 257.667 163.428 145.48 1
Cu 258.271 164.281 145.48 1
Cu 258.876 165.134 145.48 1
Cu 259.48 165.987 145.48 1
Cu 260.084 166.84 145.48 1
Cu 260.688 167.693 145.48 1
Cu 261.292 168.546 145.48 1
Cu 261.897 169.399 145.48 1
Cu 262.501 170.252 145.48 1
Cu 263.105 171.105 145.48 1
Cu 263.709 171.958 145.48 1
Cu 264.313 172.811 145.48 1
Cu 264.917 173.664 145.48 1
Cu 265.522 174.517 145.48 1
Cu 266.126 175.37 145.48 1
Cu 266.73 176.223 145.48 1
Cu 267.334 177.076 145.48 1
Cu 267.938 177.929 145.48 1
Cu 268.543 178.782 145.48 1
Cu 269.147 179.635 145.48 1
Cu 269.133 179.635 149.988 1
Cu 268.529 180.487 149.988 1
Cu 267.926 181.339 149.988 1
Cu 267.322 182.192 149.988 1
Cu 266.718 183.044 149.988 1
Cu 266.115 183.896 149.988 1
Cu 265.511 184.748 149.988 1
Cu 264.907 185.601 149.988 1
Cu 264.304 186.453 149.988 1
Cu 263.7 187.305 149.988 1
Cu 263.097 188.157 149.988 1
Cu 262.493 189.01 149.988 1
Cu 261.889 189.862 149.988 1
Cu 261.286 190.714 149.988 1
Cu 260.682 191.566 149.988 1
Cu 260.078 192.418 149.988 1
Cu 259.475 193.271 149.988 1
Cu 258.871 194.123 149.988 1
Cu 258.268 194.975 149.988 1
Cu 257.664 195.827 149.988 1
Cu 257.06 196.68 149.988 1
Cu 256.457 197.532 149.988 1
Cu 255.853 198.384 149.988 1
Cu 255.249 199.236 149.988 1
Cu 254.646 200.089 149.988 1
Cu 254.042 200.941 149.988 1
Cu 253.439 200.089 149.988 1
Cu 252.835 199.236 149.988 1
Cu 252.231 198.384 149.988 1
Cu 251.628 197.532 149.988 1
Cu 251.024 196.68 149.988 1
Cu 250.421 195.827 149.988 1
Cu 249.817 194.975 149.988 1
Cu 249.213 194.123 149.988 1
Cu 248.61 193.271 149.988 1
Cu 248.006 192.418 149.988 1
Cu 247.402 191.566 149.988 1
Cu 246.799 190.714 149.988 1
Cu 246.195 189.862 149.988 1
Cu 245.592 189.01 149.988 1
Cu 244.988 188.157 149.988 1
Cu 244.384 187.305 149.988 1
Cu 243.781 186.453 149.988 1
Cu 243.177 185.601 149.988 1
Cu 242.573 184.748 149.988 1
Cu 241.97 183.896 149.988 1
Cu 241.366 183.044 149.988 1
Cu 240.763 182.192 149.988 1
Cu 240.159 181.339 149.988 1
Cu 239.555 180.487 149.988 1
Cu 238.952 179.635 149.988 1
Cu 239.555 178.783 149.988 1
Cu 240.159 177.931 149.988 1
Cu 240.763 177.078 149.988 1
Cu 241.366 176.226 149.988 1
Cu 241.97 175.374 149.988 1
Cu 242.573 174.522 149.988 1
Cu 243.177 173.669 149.988 1
Cu 243.781 172.817 149.988 1
Cu 244.384 171.965 149.988 1
Cu 244.988 171.113 149.988 1
Cu 245.592 170.26 149.988 1
Cu 246.195 169.408 149.988 1
Cu 246.799 168.556 149.988 1
Cu 247.402 167.704 149.988 1
Cu 248.006 166.852 149.988 1
Cu 248.61 165.999 149.988 1
Cu 249.213 165.147 149.988 1
Cu 249.817 164.295 149.988 1
Cu 250.421 163.443 149.988 1
Cu 251.024 162.59 149.988 1
Cu 251.628 161.738 149.988 1
Cu 252.231 160.886 149.988 1
Cu 252.835 160.034 149.988 1
Cu 253.439 159.181 149.988 1
Cu 254.042 158.329 149.988 1
Cu 254.646 159.181 149.988 1
Cu 255.249 160.034 149.988 1
Cu 255.853 160.886 149.988 1
Cu 256.457 161.738 149.988 1
Cu 257.06 162.59 149.988 1
Cu 257.664 163.443 149.988 1
Cu 258.268 164.295 149.988 1
Cu 258.871 165.147 149.988 1
Cu 259.475 165.999 149.988 1
Cu 260.078 166.852 149.988 1
Cu 260.682 167.704 149.988 1
Cu 261.286 168.556 149.988 1
Cu 261.889 169.408 149.988 1
Cu 262.493 170.26 149.988 1
Cu 263.097 171.113 149.988 1
Cu 263.7 171.965 149.988 1
Cu 264.304 172.817 149.988 1
Cu 264.907 173.669 149.988 1
Cu 265.511 174.522 149.988 1
Cu 266.115 175.374 149.988 1
Cu 266.718 176.226 149.988 1
Cu 267.322 177.078 149.988 1
Cu 267.926 177.931 149.988 1
Cu 268.529 178.783 149.988 1
Cu 269.133 179.635 149.988 1
Cu 269.118 179.635 154.549 1
Cu 268.515 180.486 154.549 1
Cu 267.912 181.338 154.549 1
Cu 267.309 182.189 154.549 1
Cu 266.706 183.041 154.549 1
Cu 266.103 183.892 154.549 1
Cu 265.5 184.743 154.549 1
Cu 264.897 185.595 154.549 1
Cu 264.294 186.446 154.549 1
Cu 263.691 187.298 154.549 1
Cu 263.088 188.149 154.549 1
Cu 262.485 189 154.549 1
Cu 261.882 189.852 154.549 1
Cu 261.279 190.703 154.549 1
Cu 260.676 191.555 154.549 1
Cu 260.073 192.406 154.549 1
Cu 259.47 193.258 154.549 1
Cu 258.867 194.109 154.549 1
Cu 258.264 194.96 154.549 1
Cu 257.66 195.812 154.549 1
Cu 257.057 196.663 154.549 1
Cu 256.454 197.515 154.549 1
Cu 255.851 198.366 154.549 1
Cu 255.248 199.217 154.549 1
Cu 254.645 200.069 154.549 1
Cu 254.042 200.92 154.549 1
Cu 253.439 200.069 154.549 1
Cu 252.836 199.217 154.549 1
Cu 252.233 198.366 154.549 1
Cu 251.63 197.515 154.549 1
Cu 251.027 196.663 154.549 1
Cu 250.424 195.812 154.549 1
Cu 249.821 194.96 154.549 1
Cu 249.218 194.109 154.549 1
Cu 248.615 193.258 154.549 1
Cu 248.012 192.406 154.549 1
Cu 247.409 191.555 154.549 1
Cu 246.806 190.703 154.549 1
Cu 246.203 189.852 154.549 1
Cu 245.6 189 154.549 1
Cu 244.997 188.149 154.549 1
Cu 244.394 187.298 154.549 1
Cu 243.791 186.446 154.549 1
Cu 243.188 185.595 154.549 1
Cu 242.585 184.743 154.549 1
Cu 241.982 183.892 154.549 1
Cu 241.379 183.041 154.549 1
Cu 240.775 182.189 154.549 1
Cu 240.172 181.338 154.549 1
Cu 239.569 180.486 154.549 1
Cu 238.966 179.635 154.549 1
Cu 239.569 178.784 154.549 1
Cu 240.172 177.932 154.549 1
Cu 240.775 177.081 154.549 1
Cu 241.379 176.229 154.549 1
Cu 241.982 175.378 154.549 1
Cu 242.585 174.527 154.549 1
Cu 243.188 173.675 154.549 1
Cu 243.791 172.824 154.549 1
Cu 244.394 171.972 154.549 1
Cu 244.997 171.121 154.549 1
Cu 245.6 170.27 154.549 1
Cu 246.203 169.418 154.549 1
Cu 246.806 168.567 154.549 1
Cu 247.409 167.715 154.549 1
Cu 248.012 166.864 154.549 1
Cu 248.615 166.012 154.549 1
Cu 249.218 165.161 154.549 1
Cu 249.821 164.31 154.549 1
Cu 250.424 163.458 154.549 1
Cu 251.027 162.607 154.549 1
Cu 251.63 161.755 154.549 1
Cu 252.233 160.904 154.549 1
Cu 252.836 160.053 154.549 1
Cu 253.439 159.201 154.549 1
Cu 254.042 158.35 154.549 1
Cu 254.645 159.201 154.549 1
Cu 255.248 160.053 154.549 1
Cu 255.851 160.904 154.549 1
Cu 256.454 161.755 154.549 1
Cu 257.057 162.607 154.549 1
Cu 257.66 163.458 154.549 1
Cu 258.264 164.31 154.549 1
Cu 258.867 165.161 154.549 1
Cu 259.47 166.012 154.549 1
Cu 260.073 166.864 154.549 1
Cu 260.676 167.715 154.549 1
Cu 261.279 168.567 154.549 1
Cu 261.882 169.418 154.549 1
Cu 262.485 170.27 154.549 1
Cu 263.088 171.121 154.549 1
Cu 263.691 171.972 154.549 1
Cu 264.294 172.824 154.549 1
Cu 264.897 173.675 154.549 1
Cu 265.5 174.527 154.549 1
Cu 266.103 175.378 154.549 1
Cu 266.706 176.229 154.549 1
Cu 267.309 177.081 154.549 1
Cu 267.912 177.932 154.549 1
Cu 268.515 178.784 154.549 1
Cu 269.118 179.635 154.549 1
Cu 269.103 179.635 159.162 1
Cu 268.5 180.486 159.162 1
Cu 267.898 181.336 159.162 1
Cu 267.296 182.187 159.162 1
Cu 266.693 183.037 159.162 1
Cu 266.091 183.888 159.162 1
Cu 265.488 184.738 159.162 1
Cu 264.886 185.589 159.162 1
Cu 264.283 186.439 159.162 1
Cu 263.681 187.29 159.162 1
Cu 263.079 188.14 159.162 1
Cu 262.476 188.991 159.162 1
Cu 261.874 189.842 159.162 1
Cu 261.271 190.692 159.162 1
Cu 260.669 191.543 159.162 1
Cu 260.066 192.393 159.162 1
Cu 259.464 193.244 159.162 1
Cu 258.862 194.094 159.162 1
Cu 258.259 194.945 159.162 1
Cu 257.657 195.795 159.162 1
Cu 257.054 196.646 159.162 1
Cu 256.452 197.496 159.162 1
Cu 255.85 198.347 159.162 1
Cu 255.247 199.197 159.162 1
Cu 254.645 200.048 159.162 1
Cu 254.042 200.899 159.162 1
Cu 253.44 200.048 159.162 1
Cu 252.837 199.197 159.162 1
Cu 252.235 198.347 159.162 1
Cu 251.633 197.496 159.162 1
Cu 251.03 196.646 159.162 1
Cu 250.428 195.795 159.162 1
Cu 249.825 194.945 159.162 1
Cu 249.223 194.094 159.162 1
Cu 248.62 193.244 159.162 1
Cu 248.018 192.393 159.162 1
Cu 247.416 191.543 159.162 1
Cu 246.813 190.692 159.162 1
Cu 246.211 189.842 159.162 1
Cu 245.608 188.991 159.162 1
Cu 245.006 188.14 159.162 1
Cu 244.403 187.29 159.162 1
Cu 243.801 186.439 159.162 1
Cu 243.199 185.589 159.162 1
Cu 242.596 184.738 159.162 1
Cu 241.994 183.888 159.162 1
Cu 241.391 183.037 159.162 1
Cu 240.789 182.187 159.162 1
Cu 240.187 181.336 159.162 1
Cu 239.584 180.486 159.162 1
Cu 238.982 179.635 159.162 1
Cu 239.584 178.784 159.162 1
Cu 240.187 177.934 159.162 1
Cu 240.789 177.083 159.162 1
Cu 241.391 176.233 159.162 1
Cu 241.994 175.382 159.162 1
Cu 242.596 174.532 159.162 1
Cu 243.199 173.681 159.162 1
Cu 243.801 172.831 159.162 1
Cu 244.403 171.98 159.162 1
Cu 245.006 171.13 159.162 1
Cu 245.608 170.279 159.162 1
Cu 246.211 169.428 159.162 1
Cu 246.813 168.578 159.162 1
Cu 247.416 167.727 159.162 1
Cu 248.018 166.877 159.162 1
Cu 248.62 166.026 159.162 1
Cu 249.223 165.176 159.162 1
Cu 249.825 164.325 159.162 1
Cu 250.428 163.475 159.162 1
Cu 251.03 162.624 159.162 1
Cu 251.633 161.774 159.162 1
Cu 252.235 160.923 159.162 1
Cu 252.837 160.073 159.162 1
Cu 253.44 159.222 159.162 1
Cu 254.042 158.371 159.162 1
Cu 254.645 159.222 159.162 1
Cu 255.247 160.073 159.162 1
Cu 255.85 160.923 159.162 1
Cu 256.452 161.774 159.162 1
Cu 257.054 162.624 159.162 1
Cu 257.657 163.475 159.162 1
Cu 258.259 164.325 159.162 1
Cu 258.862 165.176 159.162 1
Cu 259.464 166.026 159.162 1
Cu 260.066 166.877 159.162 1
Cu 260.669 167.727 159.162 1
Cu 261.271 168.578 159.162 1
Cu 261.874 169.428 159.162 1
Cu 262.476 170.279 159.162 1
Cu 263.079 171.13 159.162 1
Cu 263.681 171.98 159.162 1
Cu 264.283 172.831 159.162 1
Cu 264.886 173.681 159.162 1
Cu 265.488 174.532 159.162 1
Cu 266.091 175.382 159.162 1
Cu 266.693 176.233 159.162 1
Cu 267.296 177.083 159.162 1
Cu 267.898 177.934 159.162 1
Cu 268.5 178.784 159.162 1
Cu 269.103 179.635 159.162 1
Cu 269.087 179.635 163.826 1
Cu 268.485 180.485 163.826 1
Cu 267.883 181.334 163.826 1
Cu 267.281 182.184 163.826 1
Cu 266.68 183.034 163.826 1
Cu 266.078 183.883 163.826 1
Cu 265.476 184.733 163.826 1
Cu 264.874 185.582 163.826 1
Cu 264.273 186.432 163.826 1
Cu 263.671 187.282 163.826 1
Cu 263.069 188.131 163.826 1
Cu 262.467 188.981 163.826 1
Cu 261.865 189.831 163.826 1
Cu 261.264 190.68 163.826 1
Cu 260.662 191.53 163.826 1
Cu 260.06 192.38 163.826 1
Cu 259.458 193.229 163.826 1
Cu 258.857 194.079 163.826 1
Cu 258.255 194.928 163.826 1
Cu 257.653 195.778 163.826 1
Cu 257.051 196.628 163.826 1
Cu 256.449 197.477 163.826 1
Cu 255.848 198.327 163.826 1
Cu 255.246 199.177 163.826 1
Cu 254.644 200.026 163.826 1
Cu 254.042 200.876 163.826 1
Cu 253.44 200.026 163.826 1
Cu 252.839 199.177 163.826 1
Cu 252.237 198.327 163.826 1
Cu 251.635 197.477 163.826 1
Cu 251.033 196.628 163.826 1
Cu 250.432 195.778 163.826 1
Cu 249.83 194.928 163.826 1
Cu 249.228 194.079 163.826 1
Cu 248.626 193.229 163.826 1
Cu 248.024 192.38 163.826 1
Cu 247.423 191.53 163.826 1
Cu 246.821 190.68 163.826 1
Cu 246.219 189.831 163.826 1
Cu 245.617 188.981 163.826 1
Cu 245.016 188.131 163.826 1
Cu 244.414 187.282 163.826 1
Cu 243.812 186.432 163.826 1
Cu 243.21 185.582 163.826 1
Cu 242.608 184.733 163.826 1
Cu 242.007 183.883 163.826 1
Cu 241.405 183.034 163.826 1
Cu 240.803 182.184 163.826 1
Cu 240.201 181.334 163.826 1
Cu 239.599 180.485 163.826 1
Cu 238.998 179.635 163.826 1
Cu 239.599 178.785 163.826 1
Cu 240.201 177.936 163.826 1
Cu 240.803 177.086 163.826 1
Cu 241.405 176.236 163.826 1
Cu 242.007 175.387 163.826 1
Cu 242.608 174.537 163.826 1
Cu 243.21 173.688 163.826 1
Cu 243.812 172.838 163.826 1
Cu 244.414 171.988 163.826 1
Cu 245.016 171.139 163.826 1
Cu 245.617 170.289 163.826 1
Cu 246.219 169.439 163.826 1
Cu 246.821 168.59 163.826 1
Cu 247.423 167.74 163.826 1
Cu 248.024 166.89 163.826 1
Cu 248.626 166.041 163.826 1
Cu 249.228 165.191 163.826 1
Cu 249.83 164.342 163.826 1
Cu 250.432 163.492 163.826 1
Cu 251.033 162.642 163.826 1
Cu 251.635 161.793 163.826 1
Cu 252.237 160.943 163.826 1
Cu 252.839 160.093 163.826 1
Cu 253.44 159.244 163.826 1
Cu 254.042 158.394 163.826 1
Cu 254.644 159.244 163.826 1
Cu 255.246 160.093 163.826 1
Cu 255.848 160.943 163.826 1
Cu 256.449 161.793 163.826 1
Cu 257.051 162.642 163.826 1
Cu 257.653 163.492 163.826 1
Cu 258.255 164.342 163.826 1
Cu 258.857 165.191 163.826 1
Cu 259.458 166.041 163.826 1
Cu 260.06 166.89 163.826 1
Cu 260.662 167.74 163.826 1
Cu 261.264 168.59 163.826 1
Cu 261.865 169.439 163.826 1
Cu 262.467 170.289 163.826 1
Cu 263.069 171.139 163.826 1
Cu 263.671 171.988 163.826 1
Cu 264.273 172.838 163.826 1
Cu 264.874 173.688 163.826 1
Cu 265.476 174.537 163.826 1
Cu 266.078 175.387 163.826 1
Cu 266.68 176.236 163.826 1
Cu 267.281 177.086 163.826 1
Cu 267.883 177.936 163.826 1
Cu 268.485 178.785 163.826 1
Cu 269.087 179.635 163.826 1
Cu 269.07 179.635 168.541 1
Cu 268.469 180.484 168.541 1
Cu 267.868 181.332 168.541 1
Cu 267.267 182.181 168.541 1
Cu 266.666 183.03 168.541 1
Cu 266.064 183.878 168.541 1
Cu 265.463 184.727 168.541 1
Cu 264.862 185.576 168.541 1
Cu 264.261 186.425 168.541 1
Cu 263.66 187.273 168.541 1
Cu 263.059 188.122 168.541 1
Cu 262.458 188.971 168.541 1
Cu 261.857 189.819 168.541 1
Cu 261.256 190.668 168.541 1
Cu 260.654 191.517 168.541 1
Cu 260.053 192.365 168.541 1
Cu 259.452 193.214 168.541 1
Cu 258.851 194.063 168.541 1
Cu 258.25 194.911 168.541 1
Cu 257.649 195.76 168.541 1
Cu 257.048 196.609 168.541 1
Cu 256.447 197.458 168.541 1
Cu 255.846 198.306 168.541 1
Cu 255.244 199.155 168.541 1
Cu 254.643 200.004 168.541 1
Cu 254.042 200.852 168.541 1
Cu 253.441 200.004 168.541 1
Cu 252.84 199.155 168.541 1
Cu 252.239 198.306 168.541 1
Cu 251.638 197.458 168.541 1
Cu 251.037 196.609 168.541 1
Cu 250.436 195.76 168.541 1
Cu 249.834 194.911 168.541 1
Cu 249.233 194.063 168.541 1
Cu 248.632 193.214 168.541 1
Cu 248.031 192.365 168.541 1
Cu 247.43 191.517 168.541 1
Cu 246.829 190.668 168.541 1
Cu 246.228 189.819 168.541 1
Cu 245.627 188.971 168.541 1
Cu 245.026 188.122 168.541 1
Cu 244.424 187.273 168.541 1
Cu 243.823 186.425 168.541 1
Cu 243.222 185.576 168.541 1
Cu 242.621 184.727 168.541 1
Cu 242.02 183.878 168.541 1
Cu 241.419 183.03 168.541 1
Cu 240.818 182.181 168.541 1
Cu 240.217 181.332 168.541 1
Cu 239.616 180.484 168.541 1
Cu 239.014 179.635 168.541 1
Cu 239.616 178.786 168.541 1
Cu 240.217 177.938 168.541 1
Cu 240.818 177.089 168.541 1
Cu 241.419 176.24 168.541 1
Cu 242.02 175.392 168.541 1
Cu 242.621 174.543 168.541 1
Cu 243.222 173.694 168.541 1
Cu 243.823 172.845 168.541 1
Cu 244.424 171.997 168.541 1
Cu 245.026 171.148 168.541 1
Cu 245.627 170.299 168.541 1
Cu 246.228 169.451 168.541 1
Cu 246.829 168.602 168.541 1
Cu 247.43 167.753 168.541 1
Cu 248.031 166.905 168.541 1
Cu 248.632 166.056 168.541 1
Cu 249.233 165.207 168.541 1
Cu 249.834 164.359 168.541 1
Cu 250.436 163.51 168.541 1
Cu 251.037 162.661 168.541 1
Cu 251.638 161.812 168.541 1
Cu 252.239 160.964 168.541 1
Cu 252.84 160.115 168.541 1
Cu 253.441 159.266 168.541 1
Cu 254.042 158.418 168.541 1
Cu 254.643 159.266 168.541 1
Cu 255.244 160.115 168.541 1
Cu 255.846 160.964 168.541 1
Cu 256.447 161.812 168.541 1
Cu 257.048 162.661 168.541 1
Cu 257.649 163.51 168.541 1
Cu 258.25 164.359 168.541 1
Cu 258.851 165.207 168.541 1
Cu 259.452 166.056 168.541 1
Cu 260.053 166.905 168.541 1
Cu 260.654 167.753 168.541 1
Cu 261.256 168.602 168.541 1
Cu 261.857 169.451 168.541 1
Cu 262.458 170.299 168.541 1
Cu 263.059 171.148 168.541 1
Cu 263.66 171.997 168.541 1
Cu 264.261 172.845 168.541 1
Cu 264.862 173.694 168.541 1
Cu 265.463 174.543 168.541 1
Cu 266.064 175.392 168.541 1
Cu 266.666 176.24 168.541 1
Cu 267.267 177.089 168.541 1
Cu 267.868 177.938 168.541 1
Cu 268.469 178.786 168.541 1
Cu 269.07 179.635 168.541 1
Cu 269.053 179.635 173.307 1
Cu 268.452 180.483 173.307 1
Cu 267.852 181.33 173.307 1
Cu 267.251 182.178 173.307 1
Cu 266.651 183.026 173.307 1
Cu 266.05 183.874 173.307 1
Cu 265.45 184.721 173.307 1
Cu 264.85 185.569 173.307 1
Cu 264.249 186.417 173.307 1
Cu 263.649 187.264 173.307 1
Cu 263.048 188.112 173.307 1
Cu 262.448 188.96 173.307 1
Cu 261.848 189.807 173.307 1
Cu 261.247 190.655 173.307 1
Cu 260.647 191.503 173.307 1
Cu 260.046 192.351 173.307 1
Cu 259.446 193.198 173.307 1
Cu 258.846 194.046 173.307 1
Cu 258.245 194.894 173.307 1
Cu 257.645 195.741 173.307 1
Cu 257.044 196.589 173.307 1
Cu 256.444 197.437 173.307 1
Cu 255.843 198.284 173.307 1
Cu 255.243 199.132 173.307 1
Cu 254.643 199.98 173.307 1
Cu 254.042 200.828 173.307 1
Cu 253.442 199.98 173.307 1
Cu 252.841 199.132 173.307 1
Cu 252.241 198.284 173.307 1
Cu 251.641 197.437 173.307 1
Cu 251.04 196.589 173.307 1
Cu 250.44 195.741 173.307 1
Cu 249.839 194.894 173.307 1
Cu 249.239 194.046 173.307 1
Cu 248.639 193.198 173.307 1
Cu 248.038 192.351 173.307 1
Cu 247.438 191.503 173.307 1
Cu 246.837 190.655 173.307 1
Cu 246.237 189.807 173.307 1
Cu 245.636 188.96 173.307 1
Cu 245.036 188.112 173.307 1
Cu 244.436 187.264 173.307 1
Cu 243.835 186.417 173.307 1
Cu 243.235 185.569 173.307 1
Cu 242.634 184.721 173.307 1
Cu 242.034 183.874 173.307 1
Cu 241.434 183.026 173.307 1
Cu 240.833 182.178 173.307 1
Cu 240.233 181.33 173.307 1
Cu 239.632 180.483 173.307 1
Cu 239.032 179.635 173.307 1
Cu 239.632 178.787 173.307 1
Cu 240.233 177.94 173.307 1
Cu 240.833 177.092 173.307 1
Cu 241.434 176.244 173.307 1
Cu 242.034 175.396 173.307 1
Cu 242.634 174.549 173.307 1
Cu 243.235 173.701 173.307 1
Cu 243.835 172.853 173.307 1
Cu 244.436 172.006 173.307 1
Cu 245.036 171.158 173.307 1
Cu 245.636 170.31 173.307 1
Cu 246.237 169.463 173.307 1
Cu 246.837 168.615 173.307 1
Cu 247.438 167.767 173.307 1
Cu 248.038 166.919 173.307 1
Cu 248.639 166.072 173.307 1
Cu 249.239 165.224 173.307 1
Cu 249.839 164.376 173.307 1
Cu 250.44 163.529 173.307 1
Cu 251.04 162.681 173.307 1
Cu 251.641 161.833 173.307 1
Cu 252.241 160.986 173.307 1
Cu 252.841 160.138 173.307 1
Cu 253.442 159.29 173.307 1
Cu 254.042 158.442 173.307 1
Cu 254.643 159.29 173.307 1
Cu 255.243 160.138 173.307 1
Cu 255.843 160.986 173.307 1
Cu 256.444 161.833 173.307 1
Cu 257.044 162.681 173.307 1
Cu 257.645 163.529 173.307 1
Cu 258.245 164.376 173.307 1
Cu 258.846 165.224 173.307 1
Cu 259.446 166.072 173.307 1
Cu 260.046 166.919 173.307 1
Cu 260.647 167.767 173.307 1
Cu 261.247 168.615 173.307 1
Cu 261.848 169.463 173.307 1
Cu 262.448 170.31 173.307 1
Cu 263.048 171.158 173.307 1
Cu 263.649 172.006 173.307 1
Cu 264.249 172.853 173.307 1
Cu 264.85 173.701 173.307 1
Cu 265.45 174.549 173.307 1
Cu 266.05 175.396 173.307 1
Cu 266.651 176.244 173.307 1
Cu 267.251 177.092 173.307 1
Cu 267.852 177.94 173.307 1
Cu 268.452 178.787 173.307 1
Cu 269.053 179.635 173.307 1
Cu 269.034 179.635 178.123 1
Cu 268.435 180.482 178.123 1
Cu 267.835 181.328 178.123 1
Cu 267.235 182.175 178.123 1
Cu 266.636 183.022 178.123 1
Cu 266.036 183.868 178.123 1
Cu 265.436 184.715 178.123 1
Cu 264.837 185.562 178.123 1
Cu 264.237 186.408 178.123 1
Cu 263.637 187.255 178.123 1
Cu 263.037 188.102 178.123 1
Cu 262.438 188.948 178.123 1
Cu 261.838 189.795 178.123 1
Cu 261.238 190.642 178.123 1
Cu 260.639 191.488 178.123 1
Cu 260.039 192.335 178.123 1
Cu 259.439 193.182 178.123 1
Cu 258.84 194.028 178.123 1
Cu 258.24 194.875 178.123 1
Cu 257.64 195.722 178.123 1
Cu 257.041 196.568 178.123 1
Cu 256.441 197.415 178.123 1
Cu 255.841 198.262 178.123 1
Cu 255.242 199.108 178.123 1
Cu 254.642 199.955 178.123 1
Cu 254.042 200.802 178.123 1
Cu 253.443 199.955 178.123 1
Cu 252.843 199.108 178.123 1
Cu 252.243 198.262 178.123 1
Cu 251.644 197.415 178.123 1
Cu 251.044 196.568 178.123 1
Cu 250.444 195.722 178.123 1
Cu 249.844 194.875 178.123 1
Cu 249.245 194.028 178.123 1
Cu 248.645 193.182 178.123 1
Cu 248.045 192.335 178.123 1
Cu 247.446 191.488 178.123 1
Cu 246.846 190.642 178.123 1
Cu 246.246 189.795 178.123 1
Cu 245.647 188.948 178.123 1
Cu 245.047 188.102 178.123 1
Cu 244.447 187.255 178.123 1
Cu 243.848 186.408 178.123 1
Cu 243.248 185.562 178.123 1
Cu 242.648 184.715 178.123 1
Cu 242.049 183.868 178.123 1
Cu 241.449 183.022 178.123 1
Cu 240.849 182.175 178.123 1
Cu 240.25 181.328 178.123 1
Cu 239.65 180.482 178.123 1
Cu 239.05 179.635 178.123 1
Cu 239.65 178.788 178.123 1
Cu 240.25 177.942 178.123 1
Cu 240.849 177.095 178.123 1
Cu 241.449 176.248 178.123 1
Cu 242.049 175.402 178.123 1
Cu 242.648 174.555 178.123 1
Cu 243.248 173.708 178.123 1
Cu 243.848 172.862 178.123 1
Cu 244.447 172.015 178.123 1
Cu 245.047 171.168 178.123 1
Cu 245.647 170.322 178.123 1
Cu 246.246 169.475 178.123 1
Cu 246.846 168.628 178.123 1
Cu 247.446 167.782 178.123 1
Cu 248.045 166.935 178.123 1
Cu 248.645 166.088 178.123 1
Cu 249.245 165.242 178.123 1
Cu 249.844 164.395 178.123 1
Cu 250.444 163.548 178.123 1
Cu 251.044 162.702 178.123 1
Cu 251.644 161.855 178.123 1
Cu 252.243 161.008 178.123 1
Cu 252.843 160.162 178.123 1
Cu 253.443 159.315 178.123 1
Cu 254.042 158.468 178.123 1
Cu 254.642 159.315 178.123 1
Cu 255.242 160.162 178.123 1
Cu 255.841 161.008 178.123 1
Cu 256.441 161.855 178.123 1
Cu 257.041 162.702 178.123 1
Cu 257.64 163.548 178.123 1
Cu 258.24 164.395 178.123 1
Cu 258.84 165.242 178.123 1
Cu 259.439 166.088 178.123 1
Cu 260.039 166.935 178.123 1
Cu 260.639 167.782 178.123 1
Cu 261.238 168.628 178.123 1
Cu 261.838 169.475 178.123 1
Cu 262.438 170.322 178.123 1
Cu 263.037 171.168 178.123 1
Cu 263.637 172.015 178.123 1
Cu 264.237 172.862 178.123 1
Cu 264.837 173.708 178.123 1
Cu 265.436 174.555 178.123 1
Cu 266.036 175.402 178.123 1
Cu 266.636 176.248 178.123 1
Cu 267.235 177.095 178.123 1
Cu 267.835 177.942 178.123 1
Cu 268.435 178.788 178.123 1
Cu 269.034 179.635 178.123 1
Cu 269.015 179.635 182.988 1
Cu 268.416 180.481 182.988 1
Cu 267.817 181.326 182.988 1
Cu 267.218 182.172 182.988 1
Cu 266.62 183.017 182.988 1
Cu 266.021 183.863 182.988 1
Cu 265.422 184.709 182.988 1
Cu 264.823 185.554 182.988 1
Cu 264.224 186.4 182.988 1
Cu 263.625 187.245 182.988 1
Cu 263.026 188.091 182.988 1
Cu 262.427 188.937 182.988 1
Cu 261.828 189.782 182.988 1
Cu 261.229 190.628 182.988 1
Cu 260.63 191.473 182.988 1
Cu 260.031 192.319 182.988 1
Cu 259.433 193.165 182.988 1
Cu 258.834 194.01 182.988 1
Cu 258.235 194.856 182.988 1
Cu 257.636 195.701 182.988 1
Cu 257.037 196.547 182.988 1
Cu 256.438 197.392 182.988 1
Cu 255.839 198.238 182.988 1
Cu 255.24 199.084 182.988 1
Cu 254.641 199.929 182.988 1
Cu 254.042 200.775 182.988 1
Cu 253.443 199.929 182.988 1
Cu 252.844 199.084 182.988 1
Cu 252.245 198.238 182.988 1
Cu 251.647 197.392 182.988 1
Cu 251.048 196.547 182.988 1
Cu 250.449 195.701 182.988 1
Cu 249.85 194.856 182.988 1
Cu 249.251 194.01 182.988 1
Cu 248.652 193.165 182.988 1
Cu 248.053 192.319 182.988 1
Cu 247.454 191.473 182.988 1
Cu 246.855 190.628 182.988 1
Cu 246.256 189.782 182.988 1
Cu 245.657 188.937 182.988 1
Cu 245.058 188.091 182.988 1
Cu 244.46 187.245 182.988 1
Cu 243.861 186.4 182.988 1
Cu 243.262 185.554 182.988 1
Cu 242.663 184.709 182.988 1
Cu 242.064 183.863 182.988 1
Cu 241.465 183.017 182.988 1
Cu 240.866 182.172 182.988 1
Cu 240.267 181.326 182.988 1
Cu 239.668 180.481 182.988 1
Cu 239.069 179.635 182.988 1
Cu 239.668 178.789 182.988 1
Cu 240.267 177.944 182.988 1
Cu 240.866 177.098 182.988 1
Cu 241.465 176.253 182.988 1
Cu 242.064 175.407 182.988 1
Cu 242.663 174.561 182.988 1
Cu 243.262 173.716 182.988 1
Cu 243.861 172.87 182.988 1
Cu 244.46 172.025 182.988 1
Cu 245.058 171.179 182.988 1
Cu 245.657 170.333 182.988 1
Cu 246.256 169.488 182.988 1
Cu 246.855 168.642 182.988 1
Cu 247.454 167.797 182.988 1
Cu 248.053 166.951 182.988 1
Cu 248.652 166.105 182.988 1
Cu 249.251 165.26 182.988 1
Cu 249.85 164.414 182.988 1
Cu 250.449 163.569 182.988 1
Cu 251.048 162.723 182.988 1
Cu 251.647 161.878 182.988 1
Cu 252.245 161.032 182.988 1
Cu 252.844 160.186 182.988 1
Cu 253.443 159.341 182.988 1
Cu 254.042 158.495 182.988 1
Cu 254.641 159.341 182.988 1
Cu 255.24 160.186 182.988 1
Cu 255.839 161.032 182.988 1
Cu 256.438 161.878 182.988 1
Cu 257.037 162.723 182.988 1
Cu 257.636 163.569 182.988 1
Cu 258.235 164.414 182.988 1
Cu 258.834 165.26 182.988 1
Cu 259.433 166.105 182.988 1
Cu 260.031 166.951 182.988 1
Cu 260.63 167.797 182.988 1
Cu 261.229 168.642 182.988 1
Cu 261.828 169.488 182.988 1
Cu 262.427 170.333 182.988 1
Cu 263.026 171.179 182.988 1
Cu 263.625 172.025 182.988 1
Cu 264.224 172.87 182.988 1
Cu 264.823 173.716 182.988 1
Cu 265.422 174.561 182.988 1
Cu 266.021 175.407 182.988 1
Cu 266.62 176.253 182.988 1
Cu 267.218 177.098 182.988 1
Cu 267.817 177.944 182.988 1
Cu 268.416 178.789 182.988 1
Cu 269.015 179.635 182.988 1
Cu 268.995 179.635 187.902 1
Cu 268.397 180.479 187.902 1
Cu 267.799 181.324 187.902 1
Cu 267.201 182.168 187.902 1
Cu 266.603 183.013 187.902 1
Cu 266.005 183.857 187.902 1
Cu 265.407 184.702 187.902 1
Cu 264.809 185.546 187.902 1
Cu 264.21 186.391 187.902 1
Cu 263.612 187.235 187.902 1
Cu 263.014 188.08 187.902 1
Cu 262.416 188.924 187.902 1
Cu 261.818 189.769 187.902 1
Cu 261.22 190.613 187.902 1
Cu 260.622 191.458 187.902 1
Cu 260.024 192.302 187.902 1
Cu 259.425 193.147 187.902 1
Cu 258.827 193.991 187.902 1
Cu 258.229 194.836 187.902 1
Cu 257.631 195.68 187.902 1
Cu 257.033 196.524 187.902 1
Cu 256.435 197.369 187.902 1
Cu 255.837 198.213 187.902 1
Cu 255.239 199.058 187.902 1
Cu 254.64 199.902 187.902 1
Cu 254.042 200.747 187.902 1
Cu 253.444 199.902 187.902 1
Cu 252.846 199.058 187.902 1
Cu 252.248 198.213 187.902 1
Cu 251.65 197.369 187.902 1
Cu 251.052 196.524 187.902 1
Cu 250.454 195.68 187.902 1
Cu 249.855 194.836 187.902 1
Cu 249.257 193.991 187.902 1
Cu 248.659 193.147 187.902 1
Cu 248.061 192.302 187.902 1
Cu 247.463 191.458 187.902 1
Cu 246.865 190.613 187.902 1
Cu 246.267 189.769 187.902 1
Cu 245.669 188.924 187.902 1
Cu 245.07 188.08 187.902 1
Cu 244.472 187.235 187.902 1
Cu 243.874 186.391 187.902 1
Cu 243.276 185.546 187.902 1
Cu 242.678 184.702 187.902 1
Cu 242.08 183.857 187.902 1
Cu 241.482 183.013 187.902 1
Cu 240.884 182.168 187.902 1
Cu 240.285 181.324 187.902 1
Cu 239.687 180.479 187.902 1
Cu 239.089 179.635 187.902 1
Cu 239.687 178.791 187.902 1
Cu 240.285 177.946 187.902 1
Cu 240.884 177.102 187.902 1
Cu 241.482 176.257 187.902 1
Cu 242.08 175.413 187.902 1
Cu 242.678 174.568 187.902 1
Cu 243.276 173.724 187.902 1
Cu 243.874 172.879 187.902 1
Cu 244.472 172.035 187.902 1
Cu 245.07 171.19 187.902 1
Cu 245.669 170.346 187.902 1
Cu 246.267 169.501 187.902 1
Cu 246.865 168.657 187.902 1
Cu 247.463 167.812 187.902 1
Cu 248.061 166.968 187.902 1
Cu 248.659 166.123 187.902 1
Cu 249.257 165.279 187.902 1
Cu 249.855 164.434 187.902 1
Cu 250.454 163.59 187.902 1
Cu 251.052 162.746 187.902 1
Cu 251.65 161.901 187.902 1
Cu 252.248 161.057 187.902 1
Cu 252.846 160.212 187.902 1
Cu 253.444 159.368 187.902 1
Cu 254.042 158.523 187.902 1
Cu 254.64 159.368 187.902 1
Cu 255.239 160.212 187.902 1
Cu 255.837 161.057 187.902 1
Cu 256.435 161.901 187.902 1
Cu 257.033 162.746 187.902 1
Cu 257.631 163.59 187.902 1
Cu 258.229 164.434 187.902 1
Cu 258.827 165.279 187.902 1
Cu 259.425 166.123 187.902 1
Cu 260.024 166.968 187.902 1
Cu 260.622 167.812 187.902 1
Cu 261.22 168.657 187.902 1
Cu 261.818 169.501 187.902 1
Cu 262.416 170.346 187.902 1
Cu 263.014 171.19 187.902 1
Cu 263.612 172.035 187.902 1
Cu 264.21 172.879 187.902 1
Cu 264.809 173.724 187.902 1
Cu 265.407 174.568 187.902 1
Cu 266.005 175.413 187.902 1
Cu 266.603 176.257 187.902 1
Cu 267.201 177.102 187.902 1
Cu 267.799 177.946 187.902 1
Cu 268.397 178.791 187.902 1
Cu 268.995 179.635 187.902 1
Cu 268.975 179.635 192.865 1
Cu 268.377 180.478 192.865 1
Cu 267.78 181.322 192.865 1
Cu 267.183 182.165 192.865 1
Cu 266.586 183.008 192.865 1
Cu 265.988 183.852 192.865 1
Cu 265.391 184.695 192.865 1
Cu 264.794 185.538 192.865 1
Cu 264.196 186.381 192.865 1
Cu 263.599 187.225 192.865 1
Cu 263.002 188.068 192.865 1
Cu 262.404 188.911 192.865 1
Cu 261.807 189.755 192.865 1
Cu 261.21 190.598 192.865 1
Cu 260.613 191.441 192.865 1
Cu 260.015 192.285 192.865 1
Cu 259.418 193.128 192.865 1
Cu 258.821 193.971 192.865 1
Cu 258.223 194.814 192.865 1
Cu 257.626 195.658 192.865 1
Cu 257.029 196.501 192.865 1
Cu 256.431 197.344 192.865 1
Cu 255.834 198.188 192.865 1
Cu 255.237 199.031 192.865 1
Cu 254.64 199.874 192.865 1
Cu 254.042 200.718 192.865 1
Cu 253.445 199.874 192.865 1
Cu 252.848 199.031 192.865 1
Cu 252.25 198.188 192.865 1
Cu 251.653 197.344 192.865 1
Cu 251.056 196.501 192.865 1
Cu 250.458 195.658 192.865 1
Cu 249.861 194.814 192.865 1
Cu 249.264 193.971 192.865 1
Cu 248.667 193.128 192.865 1
Cu 248.069 192.285 192.865 1
Cu 247.472 191.441 192.865 1
Cu 246.875 190.598 192.865 1
Cu 246.277 189.755 192.865 1
Cu 245.68 188.911 192.865 1
Cu 245.083 188.068 192.865 1
Cu 244.485 187.225 192.865 1
Cu 243.888 186.381 192.865 1
Cu 243.291 185.538 192.865 1
Cu 242.694 184.695 192.865 1
Cu 242.096 183.852 192.865 1
Cu 241.499 183.008 192.865 1
Cu 240.902 182.165 192.865 1
Cu 240.304 181.322 192.865 1
Cu 239.707 180.478 192.865 1
Cu 239.11 179.635 192.865 1
Cu 239.707 178.792 192.865 1
Cu 240.304 177.948 192.865 1
Cu 240.902 177.105 192.865 1
Cu 241.499 176.262 192.865 1
Cu 242.096 175.418 192.865 1
Cu 242.694 174.575 192.865 1
Cu 243.291 173.732 192.865 1
Cu 243.888 172.889 192.865 1
Cu 244.485 172.045 192.865 1
Cu 245.083 171.202 192.865 1
Cu 245.68 170.359 192.865 1
Cu 246.277 169.515 192.865 1
Cu 246.875 168.672 192.865 1
Cu 247.472 167.829 192.865 1
Cu 248.069 166.985 192.865 1
Cu 248.667 166.142 192.865 1
Cu 249.264 165.299 192.865 1
Cu 249.861 164.456 192.865 1
Cu 250.458 163.612 192.865 1
Cu 251.056 162.769 192.865 1
Cu 251.653 161.926 192.865 1
Cu 252.25 161.082 192.865 1
Cu 252.848 160.239 192.865 1
Cu 253.445 159.396 192.865 1
Cu 254.042 158.552 192.865 1
Cu 254.64 159.396 192.865 1
Cu 255.237 160.239 192.865 1
Cu 255.834 161.082 192.865 1
Cu 256.431 161.926 192.865 1
Cu 257.029 162.769 192.865 1
Cu 257.626 163.612 192.865 1
Cu 258.223 164.456 192.865 1
Cu 258.821 165.299 192.865 1
Cu 259.418 166.142 192.865 1
Cu 260.015 166.985 192.865 1
Cu 260.613 167.829 192.865 1
Cu 261.21 168.672 192.865 1
Cu 261.807 169.515 192.865 1
Cu 262.404 170.359 192.865 1
Cu 263.002 171.202 192.865 1
Cu 263.599 172.045 192.865 1
Cu 264.196 172.889 192.865 1
Cu 264.794 173.732 192.865 1
Cu 265.391 174.575 192.865 1
Cu 265.988 175.418 192.865 1
Cu 266.586 176.262 192.865 1
Cu 267.183 177.105 192.865 1
Cu 267.78 177.948 192.865 1
Cu 268.377 178.792 192.865 1
Cu 268.975 179.635 192.865 1
Cu 268.953 179.635 197.875 1
Cu 268.357 180.477 197.875 1
Cu 267.76 181.319 197.875 1
Cu 267.164 182.161 197.875 1
Cu 266.567 183.003 197.875 1
Cu 265.971 183.845 197.875 1
Cu 265.375 184.688 197.875 1
Cu 264.778 185.53 197.875 1
Cu 264.182 186.372 197.875 1
Cu 263.585 187.214 197.875 1
Cu 262.989 188.056 197.875 1
Cu 262.392 188.898 197.875 1
Cu 261.796 189.74 197.875 1
Cu 261.199 190.582 197.875 1
Cu 260.603 191.424 197.875 1
Cu 260.007 192.266 197.875 1
Cu 259.41 193.108 197.875 1
Cu 258.814 193.951 197.875 1
Cu 258.217 194.793 197.875 1
Cu 257.621 195.635 197.875 1
Cu 257.024 196.477 197.875 1
Cu 256.428 197.319 197.875 1
Cu 255.832 198.161 197.875 1
Cu 255.235 199.003 197.875 1
Cu 254.639 199.845 197.875 1
Cu 254.042 200.687 197.875 1
Cu 253.446 199.845 197.875 1
Cu 252.849 199.003 197.875 1
Cu 252.253 198.161 197.875 1
Cu 251.657 197.319 197.875 1
Cu 251.06 196.477 197.875 1
Cu 250.464 195.635 197.875 1
Cu 249.867 194.793 197.875 1
Cu 249.271 193.951 197.875 1
Cu 248.674 193.108 197.875 1
Cu 248.078 192.266 197.875 1
Cu 247.481 191.424 197.875 1
Cu 246.885 190.582 197.875 1
Cu 246.289 189.74 197.875 1
Cu 245.692 188.898 197.875 1
Cu 245.096 188.056 197.875 1
Cu 244.499 187.214 197.875 1
Cu 243.903 186.372 197.875 1
Cu 243.306 185.53 197.875 1
Cu 242.71 184.688 197.875 1
Cu 242.114 183.845 197.875 1
Cu 241.517 183.003 197.875 1
Cu 240.921 182.161 197.875 1
Cu 240.324 181.319 197.875 1
Cu 239.728 180.477 197.875 1
Cu 239.131 179.635 197.875 1
Cu 239.728 178.793 197.875 1
Cu 240.324 177.951 197.875 1
Cu 240.921 177.109 197.875 1
Cu 241.517 176.267 197.875 1
Cu 242.114 175.425 197.875 1
Cu 242.71 174.582 197.875 1
Cu 243.306 173.74 197.875 1
Cu 243.903 172.898 197.875 1
Cu 244.499 172.056 197.875 1
Cu 245.096 171.214 197.875 1
Cu 245.692 170.372 197.875 1
Cu 246.289 169.53 197.875 1
Cu 246.885 168.688 197.875 1
Cu 247.481 167.846 197.875 1
Cu 248.078 167.004 197.875 1
Cu 248.674 166.162 197.875 1
Cu 249.271 165.319 197.875 1
Cu 249.867 164.477 197.875 1
Cu 250.464 163.635 197.875 1
Cu 251.06 162.793 197.875 1
Cu 251.657 161.951 197.875 1
Cu 252.253 161.109 197.875 1
Cu 252.849 160.267 197.875 1
Cu 253.446 159.425 197.875 1
Cu 254.042 158.583 197.875 1
Cu 254.639 159.425 197.875 1
Cu 255.235 160.267 197.875 1
Cu 255.832 161.109 197.875 1
Cu 256.428 161.951 197.875 1
Cu 257.024 162.793 197.875 1
Cu 257.621 163.635 197.875 1
Cu 258.217 164.477 197.875 1
Cu 258.814 165.319 197.875 1
Cu 259.41 166.162 197.875 1
Cu 260.007 167.004 197.875 1
Cu 260.603 167.846 197.875 1
Cu 261.199 168.688 197.875 1
Cu 261.796 169.53 197.875 1
Cu 262.392 170.372 197.875 1
Cu 262.989 171.214 197.875 1
Cu 263.585 172.056 197.875 1
Cu 264.182 172.898 197.875 1
Cu 264.778 173.74 197.875 1
Cu 265.375 174.582 197.875 1
Cu 265.971 175.425 197.875 1
Cu 266.567 176.267 197.875 1
Cu 267.164 177.109 197.875 1
Cu 267.76 177.951 197.875 1
Cu 268.357 178.793 197.875 1
Cu 268.953 179.635 197.875 1
Cu 268.931 179.635 202.933 1
Cu 268.335 180.476 202.933 1
Cu 267.74 181.317 202.933 1
Cu 267.144 182.157 202.933 1
Cu 266.549 182.998 202.933 1
Cu 265.953 183.839 202.933 1
Cu 265.358 184.68 202.933 1
Cu 264.762 185.521 202.933 1
Cu 264.166 186.362 202.933 1
Cu 263.571 187.202 202.933 1
Cu 262.975 188.043 202.933 1
Cu 262.38 188.884 202.933 1
Cu 261.784 189.725 202.933 1
Cu 261.189 190.566 202.933 1
Cu 260.593 191.407 202.933 1
Cu 259.998 192.247 202.933 1
Cu 259.402 193.088 202.933 1
Cu 258.807 193.929 202.933 1
Cu 258.211 194.77 202.933 1
Cu 257.616 195.611 202.933 1
Cu 257.02 196.452 202.933 1
Cu 256.424 197.292 202.933 1
Cu 255.829 198.133 202.933 1
Cu 255.233 198.974 202.933 1
Cu 254.638 199.815 202.933 1
Cu 254.042 200.656 202.933 1
Cu 253.447 199.815 202.933 1
Cu 252.851 198.974 202.933 1
Cu 252.256 198.133 202.933 1
Cu 251.66 197.292 202.933 1
Cu 251.065 196.452 202.933 1
Cu 250.469 195.611 202.933 1
Cu 249.873 194.77 202.933 1
Cu 249.278 193.929 202.933 1
Cu 248.682 193.088 202.933 1
Cu 248.087 192.247 202.933 1
Cu 247.491 191.407 202.933 1
Cu 246.896 190.566 202.933 1
Cu 246.3 189.725 202.933 1
Cu 245.705 188.884 202.933 1
Cu 245.109 188.043 202.933 1
Cu 244.514 187.202 202.933 1
Cu 243.918 186.362 202.933 1
Cu 243.323 185.521 202.933 1
Cu 242.727 184.68 202.933 1
Cu 242.131 183.839 202.933 1
Cu 241.536 182.998 202.933 1
Cu 240.94 182.157 202.933 1
Cu 240.345 181.317 202.933 1
Cu 239.749 180.476 202.933 1
Cu 239.154 179.635 202.933 1
Cu 239.749 178.794 202.933 1
Cu 240.345 177.953 202.933 1
Cu 240.94 177.113 202.933 1
Cu 241.536 176.272 202.933 1
Cu 242.131 175.431 202.933 1
Cu 242.727 174.59 202.933 1
Cu 243.323 173.749 202.933 1
Cu 243.918 172.908 202.933 1
Cu 244.514 172.068 202.933 1
Cu 245.109 171.227 202.933 1
Cu 245.705 170.386 202.933 1
Cu 246.3 169.545 202.933 1
Cu 246.896 168.704 202.933 1
Cu 247.491 167.863 202.933 1
Cu 248.087 167.023 202.933 1
Cu 248.682 166.182 202.933 1
Cu 249.278 165.341 202.933 1
Cu 249.873 164.5 202.933 1
Cu 250.469 163.659 202.933 1
Cu 251.065 162.818 202.933 1
Cu 251.66 161.978 202.933 1
Cu 252.256 161.137 202.933 1
Cu 252.851 160.296 202.933 1
Cu 253.447 159.455 202.933 1
Cu 254.042 158.614 202.933 1
Cu 254.638 159.455 202.933 1
Cu 255.233 160.296 202.933 1
Cu 255.829 161.137 202.933 1
Cu 256.424 161.978 202.933 1
Cu 257.02 162.818 202.933 1
Cu 257.616 163.659 202.933 1
Cu 258.211 164.5 202.933 1
Cu 258.807 165.341 202.933 1
Cu 259.402 166.182 202.933 1
Cu 259.998 167.023 202.933 1
Cu 260.593 167.863 202.933 1
Cu 261.189 168.704 202.933 1
Cu 261.784 169.545 202.933 1
Cu 262.38 170.386 202.933 1
Cu 262.975 171.227 202.933 1
Cu 263.571 172.068 202.933 1
Cu 264.166 172.908 202.933 1
Cu 264.762 173.749 202.933 1
Cu 265.358 174.59 202.933 1
Cu 265.953 175.431 202.933 1
Cu 266.549 176.272 202.933 1
Cu 267.144 177.113 202.933 1
Cu 267.74 177.953 202.933 1
Cu 268.335 178.794 202.933 1
Cu 268.931 179.635 202.933 1
Cu 268.908 179.635 208.038 1
Cu 268.313 180.475 208.038 1
Cu 267.718 181.314 208.038 1
Cu 267.124 182.154 208.038 1
Cu 266.529 182.993 208.038 1
Cu 265.934 183.833 208.038 1
Cu 265.34 184.672 208.038 1
Cu 264.745 185.512 208.038 1
Cu 264.151 186.351 208.038 1
Cu 263.556 187.191 208.038 1
Cu 262.961 188.03 208.038 1
Cu 262.367 188.87 208.038 1
Cu 261.772 189.709 208.038 1
Cu 261.178 190.549 208.038 1
Cu 260.583 191.388 208.038 1
Cu 259.988 192.228 208.038 1
Cu 259.394 193.067 208.038 1
Cu 258.799 193.907 208.038 1
Cu 258.205 194.746 208.038 1
Cu 257.61 195.586 208.038 1
Cu 257.015 196.425 208.038 1
Cu 256.421 197.265 208.038 1
Cu 255.826 198.104 208.038 1
Cu 255.231 198.944 208.038 1
Cu 254.637 199.783 208.038 1
Cu 254.042 200.623 208.038 1
Cu 253.448 199.783 208.038 1
Cu 252.853 198.944 208.038 1
Cu 252.258 198.104 208.038 1
Cu 251.664 197.265 208.038 1
Cu 251.069 196.425 208.038 1
Cu 250.475 195.586 208.038 1
Cu 249.88 194.746 208.038 1
Cu 249.285 193.907 208.038 1
Cu 248.691 193.067 208.038 1
Cu 248.096 192.228 208.038 1
Cu 247.502 191.388 208.038 1
Cu 246.907 190.549 208.038 1
Cu 246.312 189.709 208.038 1
Cu 245.718 188.87 208.038 1
Cu 245.123 188.03 208.038 1
Cu 244.528 187.191 208.038 1
Cu 243.934 186.351 208.038 1
Cu 243.339 185.512 208.038 1
Cu 242.745 184.672 208.038 1
Cu 242.15 183.833 208.038 1
Cu 241.555 182.993 208.038 1
Cu 240.961 182.154 208.038 1
Cu 240.366 181.314 208.038 1
Cu 239.772 180.475 208.038 1
Cu 239.177 179.635 208.038 1
Cu 239.772 178.795 208.038 1
Cu 240.366 177.956 208.038 1
Cu 240.961 177.116 208.038 1
Cu 241.555 176.277 208.038 1
Cu 242.15 175.437 208.038 1
Cu 242.745 174.598 208.038 1
Cu 243.339 173.758 208.038 1
Cu 243.934 172.919 208.038 1
Cu 244.528 172.079 208.038 1
Cu 245.123 171.24 208.038 1
Cu 245.718 170.4 208.038 1
Cu 246.312 169.561 208.038 1
Cu 246.907 168.721 208.038 1
Cu 247.502 167.882 208.038 1
Cu 248.096 167.042 208.038 1
Cu 248.691 166.203 208.038 1
Cu 249.285 165.363 208.038 1
Cu 249.88 164.524 208.038 1
Cu 250.475 163.684 208.038 1
Cu 251.069 162.845 208.038 1
Cu 251.664 162.005 208.038 1
Cu 252.258 161.166 208.038 1
Cu 252.853 160.326 208.038 1
Cu 253.448 159.487 208.038 1
Cu 254.042 158.647 208.038 1
Cu 254.637 159.487 208.038 1
Cu 255.231 160.326 208.038 1
Cu 255.826 161.166 208.038 1
Cu 256.421 162.005 208.038 1
Cu 257.015 162.845 208.038 1
Cu 257.61 163.684 208.038 1
Cu 258.205 164.524 208.038 1
Cu 258.799 165.363 208.038 1
Cu 259.394 166.203 208.038 1
Cu 259.988 167.042 208.038 1
Cu 260.583 167.882 208.038 1
Cu 261.178 168.721 208.038 1
Cu 261.772 169.561 208.038 1
Cu 262.367 170.4 208.038 1
Cu 262.961 171.24 208.038 1
Cu 263.556 172.079 208.038 1
Cu 264.151 172.919 208.038 1
Cu 264.745 173.758 208.038 1
Cu 265.34 174.598 208.038 1
Cu 265.934 175.437 208.038 1
Cu 266.529 176.277 208.038 1
Cu 267.124 177.116 208.038 1
Cu 267.718 177.956 208.038 1
Cu 268.313 178.795 208.038 1
Cu 268.908 179.635 208.038 1
Cu 268.883 179.635 213.189 1
Cu 268.29 180.473 213.189 1
Cu 267.696 181.311 213.189 1
Cu 267.102 182.149 213.189 1
Cu 266.509 182.988 213.189 1
Cu 265.915 183.826 213.189 1
Cu 265.322 184.664 213.189 1
Cu 264.728 185.502 213.189 1
Cu 264.134 186.34 213.189 1
Cu 263.541 187.178 213.189 1
Cu 262.947 188.016 213.189 1
Cu 262.353 188.855 213.189 1
Cu 261.76 189.693 213.189 1
Cu 261.166 190.531 213.189 1
Cu 260.572 191.369 213.189 1
Cu 259.979 192.207 213.189 1
Cu 259.385 193.045 213.189 1
Cu 258.791 193.884 213.189 1
Cu 258.198 194.722 213.189 1
Cu 257.604 195.56 213.189 1
Cu 257.01 196.398 213.189 1
Cu 256.417 197.236 213.189 1
Cu 255.823 198.074 213.189 1
Cu 255.23 198.912 213.189 1
Cu 254.636 199.751 213.189 1
Cu 254.042 200.589 213.189 1
Cu 253.449 199.751 213.189 1
Cu 252.855 198.912 213.189 1
Cu 252.261 198.074 213.189 1
Cu 251.668 197.236 213.189 1
Cu 251.074 196.398 213.189 1
Cu 250.48 195.56 213.189 1
Cu 249.887 194.722 213.189 1
Cu 249.293 193.884 213.189 1
Cu 248.699 193.045 213.189 1
Cu 248.106 192.207 213.189 1
Cu 247.512 191.369 213.189 1
Cu 246.919 190.531 213.189 1
Cu 246.325 189.693 213.189 1
Cu 245.731 188.855 213.189 1
Cu 245.138 188.016 213.189 1
Cu 244.544 187.178 213.189 1
Cu 243.95 186.34 213.189 1
Cu 243.357 185.502 213.189 1
Cu 242.763 184.664 213.189 1
Cu 242.169 183.826 213.189 1
Cu 241.576 182.988 213.189 1
Cu 240.982 182.149 213.189 1
Cu 240.388 181.311 213.189 1
Cu 239.795 180.473 213.189 1
Cu 239.201 179.635 213.189 1
Cu 239.795 178.797 213.189 1
Cu 240.388 177.959 213.189 1
Cu 240.982 177.121 213.189 1
Cu 241.576 176.282 213.189 1
Cu 242.169 175.444 213.189 1
Cu 242.763 174.606 213.189 1
Cu 243.357 173.768 213.189 1
Cu 243.95 172.93 213.189 1
Cu 244.544 172.092 213.189 1
Cu 245.138 171.254 213.189 1
Cu 245.731 170.415 213.189 1
Cu 246.325 169.577 213.189 1
Cu 246.919 168.739 213.189 1
Cu 247.512 167.901 213.189 1
Cu 248.106 167.063 213.189 1
Cu 248.699 166.225 213.189 1
Cu 249.293 165.386 213.189 1
Cu 249.887 164.548 213.189 1
Cu 250.48 163.71 213.189 1
Cu 251.074 162.872 213.189 1
Cu 251.668 162.034 213.189 1
Cu 252.261 161.196 213.189 1
Cu 252.855 160.358 213.189 1
Cu 253.449 159.519 213.189 1
Cu 254.042 158.681 213.189 1
Cu 254.636 159.519 213.189 1
Cu 255.23 160.358 213.189 1
Cu 255.823 161.196 213.189 1
Cu 256.417 162.034 213.189 1
Cu 257.01 162.872 213.189 1
Cu 257.604 163.71 213.189 1
Cu 258.198 164.548 213.189 1
Cu 258.791 165.386 213.189 1
Cu 259.385 166.225 213.189 1
Cu 259.979 167.063 213.189 1
Cu 260.572 167.901 213.189 1
Cu 261.166 168.739 213.189 1
Cu 261.76 169.577 213.189 1
Cu 262.353 170.415 213.189 1
Cu 262.947 171.254 213.189 1
Cu 263.541 172.092 213.189 1
Cu 264.134 172.93 213.189 1
Cu 264.728 173.768 213.189 1
Cu 265.322 174.606 213.189 1
Cu 265.915 175.444 213.189 1
Cu 266.509 176.282 213.189 1
Cu 267.102 177.121 213.189 1
Cu 267.696 177.959 213.189 1
Cu 268.29 178.797 213.189 1
Cu 268.883 179.635 213.189 1
Cu 268.858 179.635 218.387 1
Cu 268.266 180.472 218.387 1
Cu 267.673 181.308 218.387 1
Cu 267.08 182.145 218.387 1
Cu 266.488 182.982 218.387 1
Cu 265.895 183.819 218.387 1
Cu 265.302 184.655 218.387 1
Cu 264.71 185.492 218.387 1
Cu 264.117 186.329 218.387 1
Cu 263.525 187.166 218.387 1
Cu 262.932 188.002 218.387 1
Cu 262.339 188.839 218.387 1
Cu 261.747 189.676 218.387 1
Cu 261.154 190.513 218.387 1
Cu 260.561 191.349 218.387 1
Cu 259.969 192.186 218.387 1
Cu 259.376 193.023 218.387 1
Cu 258.783 193.859 218.387 1
Cu 258.191 194.696 218.387 1
Cu 257.598 195.533 218.387 1
Cu 257.005 196.37 218.387 1
Cu 256.413 197.206 218.387 1
Cu 255.82 198.043 218.387 1
Cu 255.228 198.88 218.387 1
Cu 254.635 199.717 218.387 1
Cu 254.042 200.553 218.387 1
Cu 253.45 199.717 218.387 1
Cu 252.857 198.88 218.387 1
Cu 252.264 198.043 218.387 1
Cu 251.672 197.206 218.387 1
Cu 251.079 196.37 218.387 1
Cu 250.486 195.533 218.387 1
Cu 249.894 194.696 218.387 1
Cu 249.301 193.859 218.387 1
Cu 248.708 193.023 218.387 1
Cu 248.116 192.186 218.387 1
Cu 247.523 191.349 218.387 1
Cu 246.931 190.513 218.387 1
Cu 246.338 189.676 218.387 1
Cu 245.745 188.839 218.387 1
Cu 245.153 188.002 218.387 1
Cu 244.56 187.166 218.387 1
Cu 243.967 186.329 218.387 1
Cu 243.375 185.492 218.387 1
Cu 242.782 184.655 218.387 1
Cu 242.189 183.819 218.387 1
Cu 241.597 182.982 218.387 1
Cu 241.004 182.145 218.387 1
Cu 240.411 181.308 218.387 1
Cu 239.819 180.472 218.387 1
Cu 239.226 179.635 218.387 1
Cu 239.819 178.798 218.387 1
Cu 240.411 177.962 218.387 1
Cu 241.004 177.125 218.387 1
Cu 241.597 176.288 218.387 1
Cu 242.189 175.451 218.387 1
Cu 242.782 174.615 218.387 1
Cu 243.375 173.778 218.387 1
Cu 243.967 172.941 218.387 1
Cu 244.56 172.104 218.387 1
Cu 245.153 171.268 218.387 1
Cu 245.745 170.431 218.387 1
Cu 246.338 169.594 218.387 1
Cu 246.931 168.757 218.387 1
Cu 247.523 167.921 218.387 1
Cu 248.116 167.084 218.387 1
Cu 248.708 166.247 218.387 1
Cu 249.301 165.411 218.387 1
Cu 249.894 164.574 218.387 1
Cu 250.486 163.737 218.387 1
Cu 251.079 162.9 218.387 1
Cu 251.672 162.064 218.387 1
Cu 252.264 161.227 218.387 1
Cu 252.857 160.39 218.387 1
Cu 253.45 159.553 218.387 1
Cu 254.042 158.717 218.387 1
Cu 254.635 159.553 218.387 1
Cu 255.228 160.39 218.387 1
Cu 255.82 161.227 218.387 1
Cu 256.413 162.064 218.387 1
Cu 257.005 162.9 218.387 1
Cu 257.598 163.737 218.387 1
Cu 258.191 164.574 218.387 1
Cu 258.783 165.411 218.387 1
Cu 259.376 166.247 218.387 1
Cu 259.969 167.084 218.387 1
Cu 260.561 167.921 218.387 1
Cu 261.154 168.757 218.387 1
Cu 261.747 169.594 218.387 1
Cu 262.339 170.431 218.387 1
Cu 262.932 171.268 218.387 1
Cu 263.525 172.104 218.387 1
Cu 264.117 172.941 218.387 1
Cu 264.71 173.778 218.387 1
Cu 265.302 174.615 218.387 1
Cu 265.895 175.451 218.387 1
Cu 266.488 176.288 218.387 1
Cu 267.08 177.125 218.387 1
Cu 267.673 177.962 218.387 1
Cu 268.266 178.798 218.387 1
Cu 268.858 179.635 218.387 1
Cu 268.832 179.635 223.631 1
Cu 268.241 180.47 223.631 1
Cu 267.649 181.306 223.631 1
Cu 267.057 182.141 223.631 1
Cu 266.466 182.976 223.631 1
Cu 265.874 183.811 223.631 1
Cu 265.283 184.647 223.631 1
Cu 264.691 185.482 223.631 1
Cu 264.099 186.317 223.631 1
Cu 263.508 187.152 223.631 1
Cu 262.916 187.988 223.631 1
Cu 262.325 188.823 223.631 1
Cu 261.733 189.658 223.631 1
Cu 261.141 190.493 223.631 1
Cu 260.55 191.329 223.631 1
Cu 259.958 192.164 223.631 1
Cu 259.367 192.999 223.631 1
Cu 258.775 193.834 223.631 1
Cu 258.183 194.67 223.631 1
Cu 257.592 195.505 223.631 1
Cu 257 196.34 223.631 1
Cu 256.409 197.175 223.631 1
Cu 255.817 198.011 223.631 1
Cu 255.225 198.846 223.631 1
Cu 254.634 199.681 223.631 1
Cu 254.042 200.517 223.631 1
Cu 253.451 199.681 223.631 1
Cu 252.859 198.846 223.631 1
Cu 252.267 198.011 223.631 1
Cu 251.676 197.175 223.631 1
Cu 251.084 196.34 223.631 1
Cu 250.493 195.505 223.631 1
Cu 249.901 194.67 223.631 1
Cu 249.309 193.834 223.631 1
Cu 248.718 192.999 223.631 1
Cu 248.126 192.164 223.631 1
Cu 247.535 191.329 223.631 1
Cu 246.943 190.493 223.631 1
Cu 246.351 189.658 223.631 1
Cu 245.76 188.823 223.631 1
Cu 245.168 187.988 223.631 1
Cu 244.577 187.152 223.631 1
Cu 243.985 186.317 223.631 1
Cu 243.393 185.482 223.631 1
Cu 242.802 184.647 223.631 1
Cu 242.21 183.811 223.631 1
Cu 241.619 182.976 223.631 1
Cu 241.027 182.141 223.631 1
Cu 240.435 181.306 223.631 1
Cu 239.844 180.47 223.631 1
Cu 239.252 179.635 223.631 1
Cu 239.844 178.8 223.631 1
Cu 240.435 177.964 223.631 1
Cu 241.027 177.129 223.631 1
Cu 241.619 176.294 223.631 1
Cu 242.21 175.459 223.631 1
Cu 242.802 174.623 223.631 1
Cu 243.393 173.788 223.631 1
Cu 243.985 172.953 223.631 1
Cu 244.577 172.118 223.631 1
Cu 245.168 171.282 223.631 1
Cu 245.76 170.447 223.631 1
Cu 246.351 169.612 223.631 1
Cu 246.943 168.777 223.631 1
Cu 247.535 167.941 223.631 1
Cu 248.126 167.106 223.631 1
Cu 248.718 166.271 223.631 1
Cu 249.309 165.436 223.631 1
Cu 249.901 164.6 223.631 1
Cu 250.493 163.765 223.631 1
Cu 251.084 162.93 223.631 1
Cu 251.676 162.095 223.631 1
Cu 252.267 161.259 223.631 1
Cu 252.859 160.424 223.631 1
Cu 253.451 159.589 223.631 1
Cu 254.042 158.753 223.631 1
Cu 254.634 159.589 223.631 1
Cu 255.225 160.424 223.631 1
Cu 255.817 161.259 223.631 1
Cu 256.409 162.095 223.631 1
Cu 257 162.93 223.631 1
Cu 257.592 163.765 223.631 1
Cu 258.183 164.6 223.631 1
Cu 258.775 165.436 223.631 1
Cu 259.367 166.271 223.631 1
Cu 259.958 167.106 223.631 1
Cu 260.55 167.941 223.631 1
Cu 261.141 168.777 223.631 1
Cu 261.733 169.612 223.631 1
Cu 262.325 170.447 223.631 1
Cu 262.916 171.282 223.631 1
Cu 263.508 172.118 223.631 1
Cu 264.099 172.953 223.631 1
Cu 264.691 173.788 223.631 1
Cu 265.283 174.623 223.631 1
Cu 265.874 175.459 223.631 1
Cu 266.466 176.294 223.631 1
Cu 267.057 177.129 223.631 1
Cu 267.649 177.964 223.631 1
Cu 268.241 178.8 223.631 1
Cu 268.832 179.635 223.631 1
Cu 268.805 179.635 228.919 1
Cu 268.215 180.469 228.919 1
Cu 267.624 181.302 228.919 1
Cu 267.034 182.136 228.919 1
Cu 266.443 182.97 228.919 1
Cu 265.853 183.804 228.919 1
Cu 265.262 184.637 228.919 1
Cu 264.672 185.471 228.919 1
Cu 264.081 186.305 228.919 1
Cu 263.491 187.139 228.919 1
Cu 262.9 187.972 228.919 1
Cu 262.31 188.806 228.919 1
Cu 261.719 189.64 228.919 1
Cu 261.129 190.474 228.919 1
Cu 260.538 191.307 228.919 1
Cu 259.947 192.141 228.919 1
Cu 259.357 192.975 228.919 1
Cu 258.766 193.809 228.919 1
Cu 258.176 194.642 228.919 1
Cu 257.585 195.476 228.919 1
Cu 256.995 196.31 228.919 1
Cu 256.404 197.143 228.919 1
Cu 255.814 197.977 228.919 1
Cu 255.223 198.811 228.919 1
Cu 254.633 199.645 228.919 1
Cu 254.042 200.478 228.919 1
Cu 253.452 199.645 228.919 1
Cu 252.861 198.811 228.919 1
Cu 252.271 197.977 228.919 1
Cu 251.68 197.143 228.919 1
Cu 251.09 196.31 228.919 1
Cu 250.499 195.476 228.919 1
Cu 249.909 194.642 228.919 1
Cu 249.318 193.809 228.919 1
Cu 248.728 192.975 228.919 1
Cu 248.137 192.141 228.919 1
Cu 247.547 191.307 228.919 1
Cu 246.956 190.474 228.919 1
Cu 246.365 189.64 228.919 1
Cu 245.775 188.806 228.919 1
Cu 245.184 187.972 228.919 1
Cu 244.594 187.139 228.919 1
Cu 244.003 186.305 228.919 1
Cu 243.413 185.471 228.919 1
Cu 242.822 184.637 228.919 1
Cu 242.232 183.804 228.919 1
Cu 241.641 182.97 228.919 1
Cu 241.051 182.136 228.919 1
Cu 240.46 181.302 228.919 1
Cu 239.87 180.469 228.919 1
Cu 239.279 179.635 228.919 1
Cu 239.87 178.801 228.919 1
Cu 240.46 177.968 228.919 1
Cu 241.051 177.134 228.919 1
Cu 241.641 176.3 228.919 1
Cu 242.232 175.466 228.919 1
Cu 242.822 174.633 228.919 1
Cu 243.413 173.799 228.919 1
Cu 244.003 172.965 228.919 1
Cu 244.594 172.131 228.919 1
Cu 245.184 171.298 228.919 1
Cu 245.775 170.464 228.919 1
Cu 246.365 169.63 228.919 1
Cu 246.956 168.796 228.919 1
Cu 247.547 167.963 228.919 1
Cu 248.137 167.129 228.919 1
Cu 248.728 166.295 228.919 1
Cu 249.318 165.461 228.919 1
Cu 249.909 164.628 228.919 1
Cu 250.499 163.794 228.919 1
Cu 251.09 162.96 228.919 1
Cu 251.68 162.127 228.919 1
Cu 252.271 161.293 228.919 1
Cu 252.861 160.459 228.919 1
Cu 253.452 159.625 228.919 1
Cu 254.042 158.792 228.919 1
Cu 254.633 159.625 228.919 1
Cu 255.223 160.459 228.919 1
Cu 255.814 161.293 228.919 1
Cu 256.404 162.127 228.919 1
Cu 256.995 162.96 228.919 1
Cu 257.585 163.794 228.919 1
Cu 258.176 164.628 228.919 1
Cu 258.766 165.461 228.919 1
Cu 259.357 166.295 228.919 1
Cu 259.947 167.129 228.919 1
Cu 260.538 167.963 228.919 1
Cu 261.129 168.796 228.919 1
Cu 261.719 169.63 228.919 1
Cu 262.31 170.464 228.919 1
Cu 262.9 171.298 228.919 1
Cu 263.491 172.131 228.919 1
Cu 264.081 172.965 228.919 1
Cu 264.672 173.799 228.919 1
Cu 265.262 174.633 228.919 1
Cu 265.853 175.466 228.919 1
Cu 266.443 176.3 228.919 1
Cu 267.034 177.134 228.919 1
Cu 267.624 177.968 228.919 1
Cu 268.215 178.801 228.919 1
Cu 268.805 179.635 228.919 1
Cu 268.777 179.635 234.253 1
Cu 268.188 180.467 234.253 1
Cu 267.599 181.299 234.253 1
Cu 267.009 182.131 234.253 1
Cu 266.42 182.964 234.253 1
Cu 265.83 183.796 234.253 1
Cu 265.241 184.628 234.253 1
Cu 264.652 185.46 234.253 1
Cu 264.062 186.292 234.253 1
Cu 263.473 187.124 234.253 1
Cu 262.883 187.957 234.253 1
Cu 262.294 188.789 234.253 1
Cu 261.704 189.621 234.253 1
Cu 261.115 190.453 234.253 1
Cu 260.526 191.285 234.253 1
Cu 259.936 192.117 234.253 1
Cu 259.347 192.95 234.253 1
Cu 258.757 193.782 234.253 1
Cu 258.168 194.614 234.253 1
Cu 257.579 195.446 234.253 1
Cu 256.989 196.278 234.253 1
Cu 256.4 197.11 234.253 1
Cu 255.81 197.942 234.253 1
Cu 255.221 198.775 234.253 1
Cu 254.632 199.607 234.253 1
Cu 254.042 200.439 234.253 1
Cu 253.453 199.607 234.253 1
Cu 252.863 198.775 234.253 1
Cu 252.274 197.942 234.253 1
Cu 251.685 197.11 234.253 1
Cu 251.095 196.278 234.253 1
Cu 250.506 195.446 234.253 1
Cu 249.916 194.614 234.253 1
Cu 249.327 193.782 234.253 1
Cu 248.738 192.95 234.253 1
Cu 248.148 192.117 234.253 1
Cu 247.559 191.285 234.253 1
Cu 246.969 190.453 234.253 1
Cu 246.38 189.621 234.253 1
Cu 245.791 188.789 234.253 1
Cu 245.201 187.957 234.253 1
Cu 244.612 187.124 234.253 1
Cu 244.022 186.292 234.253 1
Cu 243.433 185.46 234.253 1
Cu 242.844 184.628 234.253 1
Cu 242.254 183.796 234.253 1
Cu 241.665 182.964 234.253 1
Cu 241.075 182.131 234.253 1
Cu 240.486 181.299 234.253 1
Cu 239.897 180.467 234.253 1
Cu 239.307 179.635 234.253 1
Cu 239.897 178.803 234.253 1
Cu 240.486 177.971 234.253 1
Cu 241.075 177.139 234.253 1
Cu 241.665 176.306 234.253 1
Cu 242.254 175.474 234.253 1
Cu 242.844 174.642 234.253 1
Cu 243.433 173.81 234.253 1
Cu 244.022 172.978 234.253 1
Cu 244.612 172.146 234.253 1
Cu 245.201 171.313 234.253 1
Cu 245.791 170.481 234.253 1
Cu 246.38 169.649 234.253 1
Cu 246.969 168.817 234.253 1
Cu 247.559 167.985 234.253 1
Cu 248.148 167.153 234.253 1
Cu 248.738 166.32 234.253 1
Cu 249.327 165.488 234.253 1
Cu 249.916 164.656 234.253 1
Cu 250.506 163.824 234.253 1
Cu 251.095 162.992 234.253 1
Cu 251.685 162.16 234.253 1
Cu 252.274 161.328 234.253 1
Cu 252.863 160.495 234.253 1
Cu 253.453 159.663 234.253 1
Cu 254.042 158.831 234.253 1
Cu 254.632 159.663 234.253 1
Cu 255.221 160.495 234.253 1
Cu 255.81 161.328 234.253 1
Cu 256.4 162.16 234.253 1
Cu 256.989 162.992 234.253 1
Cu 257.579 163.824 234.253 1
Cu 258.168 164.656 234.253 1
Cu 258.757 165.488 234.253 1
Cu 259.347 166.32 234.253 1
Cu 259.936 167.153 234.253 1
Cu 260.526 167.985 234.253 1
Cu 261.115 168.817 234.253 1
Cu 261.704 169.649 234.253 1
Cu 262.294 170.481 234.253 1
Cu 262.883 171.313 234.253 1
Cu 263.473 172.146 234.253 1
Cu 264.062 172.978 234.253 1
Cu 264.652 173.81 234.253 1
Cu 265.241 174.642 234.253 1
Cu 265.83 175.474 234.253 1
Cu 266.42 176.306 234.253 1
Cu 267.009 177.139 234.253 1
Cu 267.599 177.971 234.253 1
Cu 268.188 178.803 234.253 1
Cu 268.777 179.635 234.253 1
Cu 268.748 179.635 239.632 1
Cu 268.16 180.466 239.632 1
Cu 267.572 181.296 239.632 1
Cu 266.984 182.127 239.632 1
Cu 266.395 182.957 239.632 1
Cu 265.807 183.788 239.632 1
Cu 265.219 184.618 239.632 1
Cu 264.631 185.449 239.632 1
Cu 264.042 186.279 239.632 1
Cu 263.454 187.11 239.632 1
Cu 262.866 187.94 239.632 1
Cu 262.278 188.771 239.632 1
Cu 261.689 189.601 239.632 1
Cu 261.101 190.432 239.632 1
Cu 260.513 191.262 239.632 1
Cu 259.925 192.093 239.632 1
Cu 259.336 192.923 239.632 1
Cu 258.748 193.754 239.632 1
Cu 258.16 194.584 239.632 1
Cu 257.572 195.415 239.632 1
Cu 256.983 196.245 239.632 1
Cu 256.395 197.076 239.632 1
Cu 255.807 197.906 239.632 1
Cu 255.219 198.737 239.632 1
Cu 254.63 199.568 239.632 1
Cu 254.042 200.398 239.632 1
Cu 253.454 199.568 239.632 1
Cu 252.866 198.737 239.632 1
Cu 252.278 197.906 239.632 1
Cu 251.689 197.076 239.632 1
Cu 251.101 196.245 239.632 1
Cu 250.513 195.415 239.632 1
Cu 249.925 194.584 239.632 1
Cu 249.336 193.754 239.632 1
Cu 248.748 192.923 239.632 1
Cu 248.16 192.093 239.632 1
Cu 247.572 191.262 239.632 1
Cu 246.983 190.432 239.632 1
Cu 246.395 189.601 239.632 1
Cu 245.807 188.771 239.632 1
Cu 245.219 187.94 239.632 1
Cu 244.63 187.11 239.632 1
Cu 244.042 186.279 239.632 1
Cu 243.454 185.449 239.632 1
Cu 242.866 184.618 239.632 1
Cu 242.277 183.788 239.632 1
Cu 241.689 182.957 239.632 1
Cu 241.101 182.127 239.632 1
Cu 240.513 181.296 239.632 1
Cu 239.924 180.466 239.632 1
Cu 239.336 179.635 239.632 1
Cu 239.924 178.804 239.632 1
Cu 240.513 177.974 239.632 1
Cu 241.101 177.143 239.632 1
Cu 241.689 176.313 239.632 1
Cu 242.277 175.482 239.632 1
Cu 242.866 174.652 239.632 1
Cu 243.454 173.821 239.632 1
Cu 244.042 172.991 239.632 1
Cu 244.63 172.16 239.632 1
Cu 245.219 171.33 239.632 1
Cu 245.807 170.499 239.632 1
Cu 246.395 169.669 239.632 1
Cu 246.983 168.838 239.632 1
Cu 247.572 168.008 239.632 1
Cu 248.16 167.177 239.632 1
Cu 248.748 166.347 239.632 1
Cu 249.336 165.516 239.632 1
Cu 249.925 164.686 239.632 1
Cu 250.513 163.855 239.632 1
Cu 251.101 163.025 239.632 1
Cu 251.689 162.194 239.632 1
Cu 252.278 161.364 239.632 1
Cu 252.866 160.533 239.632 1
Cu 253.454 159.702 239.632 1
Cu 254.042 158.872 239.632 1
Cu 254.63 159.702 239.632 1
Cu 255.219 160.533 239.632 1
Cu 255.807 161.364 239.632 1
Cu 256.395 162.194 239.632 1
Cu 256.983 163.025 239.632 1
Cu 257.572 163.855 239.632 1
Cu 258.16 164.686 239.632 1
Cu 258.748 165.516 239.632 1
Cu 259.336 166.347 239.632 1
Cu 259.925 167.177 239.632 1
Cu 260.513 168.008 239.632 1
Cu 261.101 168.838 239.632 1
Cu 261.689 169.669 239.632 1
Cu 262.278 170.499 239.632 1
Cu 262.866 171.33 239.632 1
Cu 263.454 172.16 239.632 1
Cu 264.042 172.991 239.632 1
Cu 264.631 173.821 239.632 1
Cu 265.219 174.652 239.632 1
Cu 265.807 175.482 239.632 1
Cu 266.395 176.313 239.632 1
Cu 266.984 177.143 239.632 1
Cu 267.572 177.974 239.632 1
Cu 268.16 178.804 239.632 1
Cu 268.748 179.635 239.632 1
Cu 268.718 179.635 245.055 1
Cu 268.131 180.464 245.055 1
Cu 267.544 181.293 245.055 1
Cu 266.957 182.121 245.055 1
Cu 266.37 182.95 245.055 1
Cu 265.783 183.779 245.055 1
Cu 265.196 184.608 245.055 1
Cu 264.609 185.437 245.055 1
Cu 264.022 186.266 245.055 1
Cu 263.435 187.094 245.055 1
Cu 262.848 187.923 245.055 1
Cu 262.261 188.752 245.055 1
Cu 261.674 189.581 245.055 1
Cu 261.087 190.41 245.055 1
Cu 260.5 191.239 245.055 1
Cu 259.913 192.067 245.055 1
Cu 259.326 192.896 245.055 1
Cu 258.739 193.725 245.055 1
Cu 258.152 194.554 245.055 1
Cu 257.565 195.383 245.055 1
Cu 256.977 196.212 245.055 1
Cu 256.39 197.04 245.055 1
Cu 255.803 197.869 245.055 1
Cu 255.216 198.698 245.055 1
Cu 254.629 199.527 245.055 1
Cu 254.042 200.356 245.055 1
Cu 253.455 199.527 245.055 1
Cu 252.868 198.698 245.055 1
Cu 252.281 197.869 245.055 1
Cu 251.694 197.04 245.055 1
Cu 251.107 196.212 245.055 1
Cu 250.52 195.383 245.055 1
Cu 249.933 194.554 245.055 1
Cu 249.346 193.725 245.055 1
Cu 248.759 192.896 245.055 1
Cu 248.172 192.067 245.055 1
Cu 247.585 191.239 245.055 1
Cu 246.998 190.41 245.055 1
Cu 246.411 189.581 245.055 1
Cu 245.824 188.752 245.055 1
Cu 245.237 187.923 245.055 1
Cu 244.65 187.094 245.055 1
Cu 244.063 186.266 245.055 1
Cu 243.475 185.437 245.055 1
Cu 242.888 184.608 245.055 1
Cu 242.301 183.779 245.055 1
Cu 241.714 182.95 245.055 1
Cu 241.127 182.121 245.055 1
Cu 240.54 181.293 245.055 1
Cu 239.953 180.464 245.055 1
Cu 239.366 179.635 245.055 1
Cu 239.953 178.806 245.055 1
Cu 240.54 177.977 245.055 1
Cu 241.127 177.149 245.055 1
Cu 241.714 176.32 245.055 1
Cu 242.301 175.491 245.055 1
Cu 242.888 174.662 245.055 1
Cu 243.475 173.833 245.055 1
Cu 244.063 173.004 245.055 1
Cu 244.65 172.176 245.055 1
Cu 245.237 171.347 245.055 1
Cu 245.824 170.518 245.055 1
Cu 246.411 169.689 245.055 1
Cu 246.998 168.86 245.055 1
Cu 247.585 168.031 245.055 1
Cu 248.172 167.203 245.055 1
Cu 248.759 166.374 245.055 1
Cu 249.346 165.545 245.055 1
Cu 249.933 164.716 245.055 1
Cu 250.52 163.887 245.055 1
Cu 251.107 163.058 245.055 1
Cu 251.694 162.23 245.055 1
Cu 252.281 161.401 245.055 1
Cu 252.868 160.572 245.055 1
Cu 253.455 159.743 245.055 1
Cu 254.042 158.914 245.055 1
Cu 254.629 159.743 245.055 1
Cu 255.216 160.572 245.055 1
Cu 255.803 161.401 245.055 1
Cu 256.39 162.23 245.055 1
Cu 256.977 163.058 245.055 1
Cu 257.565 163.887 245.055 1
Cu 258.152 164.716 245.055 1
Cu 258.739 165.545 245.055 1
Cu 259.326 166.374 245.055 1
Cu 259.913 167.203 245.055 1
Cu 260.5 168.031 245.055 1
Cu 261.087 168.86 245.055 1
Cu 261.674 169.689 245.055 1
Cu 262.261 170.518 245.055 1
Cu 262.848 171.347 245.055 1
Cu 263.435 172.176 245.055 1
Cu 264.022 173.004 245.055 1
Cu 264.609 173.833 245.055 1
Cu 265.196 174.662 245.055 1
Cu 265.783 175.491 245.055 1
Cu 266.37 176.32 245.055 1
Cu 266.957 177.149 245.055 1
Cu 267.544 177.977 245.055 1
Cu 268.131 178.806 245.055 1
Cu 268.718 179.635 245.055 1
Cu 268.687 179.635 250.522 1
Cu 268.102 180.462 250.522 1
Cu 267.516 181.289 250.522 1
Cu 266.93 182.116 250.522 1
Cu 266.344 182.943 250.522 1
Cu 265.758 183.77 250.522 1
Cu 265.172 184.597 250.522 1
Cu 264.587 185.425 250.522 1
Cu 264.001 186.252 250.522 1
Cu 263.415 187.079 250.522 1
Cu 262.829 187.906 250.522 1
Cu 262.243 188.733 250.522 1
Cu 261.658 189.56 250.522 1
Cu 261.072 190.387 250.522 1
Cu 260.486 191.214 250.522 1
Cu 259.9 192.041 250.522 1
Cu 259.314 192.868 250.522 1
Cu 258.729 193.695 250.522 1
Cu 258.143 194.522 250.522 1
Cu 257.557 195.349 250.522 1
Cu 256.971 196.177 250.522 1
Cu 256.385 197.004 250.522 1
Cu 255.8 197.831 250.522 1
Cu 255.214 198.658 250.522 1
Cu 254.628 199.485 250.522 1
Cu 254.042 200.312 250.522 1
Cu 253.456 199.485 250.522 1
Cu 252.871 198.658 250.522 1
Cu 252.285 197.831 250.522 1
Cu 251.699 197.004 250.522 1
Cu 251.113 196.177 250.522 1
Cu 250.527 195.349 250.522 1
Cu 249.942 194.522 250.522 1
Cu 249.356 193.695 250.522 1
Cu 248.77 192.868 250.522 1
Cu 248.184 192.041 250.522 1
Cu 247.598 191.214 250.522 1
Cu 247.013 190.387 250.522 1
Cu 246.427 189.56 250.522 1
Cu 245.841 188.733 250.522 1
Cu 245.255 187.906 250.522 1
Cu 244.669 187.079 250.522 1
Cu 244.084 186.252 250.522 1
Cu 243.498 185.425 250.522 1
Cu 242.912 184.597 250.522 1
Cu 242.326 183.77 250.522 1
Cu 241.74 182.943 250.522 1
Cu 241.155 182.116 250.522 1
Cu 240.569 181.289 250.522 1
Cu 239.983 180.462 250.522 1
Cu 239.397 179.635 250.522 1
Cu 239.983 178.808 250.522 1
Cu 240.569 177.981 250.522 1
Cu 241.155 177.154 250.522 1
Cu 241.74 176.327 250.522 1
Cu 242.326 175.5 250.522 1
Cu 242.912 174.673 250.522 1
Cu 243.498 173.845 250.522 1
Cu 244.084 173.018 250.522 1
Cu 244.669 172.191 250.522 1
Cu 245.255 171.364 250.522 1
Cu 245.841 170.537 250.522 1
Cu 246.427 169.71 250.522 1
Cu 247.013 168.883 250.522 1
Cu 247.598 168.056 250.522 1
Cu 248.184 167.229 250.522 1
Cu 248.77 166.402 250.522 1
Cu 249.356 165.575 250.522 1
Cu 249.942 164.748 250.522 1
Cu 250.527 163.921 250.522 1
Cu 251.113 163.093 250.522 1
Cu 251.699 162.266 250.522 1
Cu 252.285 161.439 250.522 1
Cu 252.871 160.612 250.522 1
Cu 253.456 159.785 250.522 1
Cu 254.042 158.958 250.522 1
Cu 254.628 159.785 250.522 1
Cu 255.214 160.612 250.522 1
Cu 255.8 161.439 250.522 1
Cu 256.385 162.266 250.522 1
Cu 256.971 163.093 250.522 1
Cu 257.557 163.921 250.522 1
Cu 258.143 164.748 250.522 1
Cu 258.729 165.575 250.522 1
Cu 259.314 166.402 250.522 1
Cu 259.9 167.229 250.522 1
Cu 260.486 168.056 250.522 1
Cu 261.072 168.883 250.522 1
Cu 261.658 169.71 250.522 1
Cu 262.243 170.537 250.522 1
Cu 262.829 171.364 250.522 1
Cu 263.415 172.191 250.522 1
Cu 264.001 173.018 250.522 1
Cu 264.587 173.845 250.522 1
Cu 265.172 174.673 250.522 1
Cu 265.758 175.5 250.522 1
Cu 266.344 176.327 250.522 1
Cu 266.93 177.154 250.522 1
Cu 267.516 177.981 250.522 1
Cu 268.102 178.808 250.522 1
Cu 268.687 179.635 250.522 1
Cu 268.655 179.635 256.032 1
Cu 268.071 180.46 256.032 1
Cu 267.486 181.286 256.032 1
Cu 266.902 182.111 256.032 1
Cu 266.317 182.936 256.032 1
Cu 265.733 183.761 256.032 1
Cu 265.148 184.587 256.032 1
Cu 264.564 185.412 256.032 1
Cu 263.979 186.237 256.032 1
Cu 263.395 187.062 256.032 1
Cu 262.81 187.888 256.032 1
Cu 262.226 188.713 256.032 1
Cu 261.641 189.538 256.032 1
Cu 261.056 190.363 256.032 1
Cu 260.472 191.189 256.032 1
Cu 259.887 192.014 256.032 1
Cu 259.303 192.839 256.032 1
Cu 258.718 193.664 256.032 1
Cu 258.134 194.49 256.032 1
Cu 257.549 195.315 256.032 1
Cu 256.965 196.14 256.032 1
Cu 256.38 196.965 256.032 1
Cu 255.796 197.791 256.032 1
Cu 255.211 198.616 256.032 1
Cu 254.627 199.441 256.032 1
Cu 254.042 200.267 256.032 1
Cu 253.458 199.441 256.032 1
Cu 252.873 198.616 256.032 1
Cu 252.289 197.791 256.032 1
Cu 251.704 196.965 256.032 1
Cu 251.12 196.14 256.032 1
Cu 250.535 195.315 256.032 1
Cu 249.951 194.49 256.032 1
Cu 249.366 193.664 256.032 1
Cu 248.782 192.839 256.032 1
Cu 248.197 192.014 256.032 1
Cu 247.613 191.189 256.032 1
Cu 247.028 190.363 256.032 1
Cu 246.444 189.538 256.032 1
Cu 245.859 188.713 256.032 1
Cu 245.274 187.888 256.032 1
Cu 244.69 187.062 256.032 1
Cu 244.105 186.237 256.032 1
Cu 243.521 185.412 256.032 1
Cu 242.936 184.587 256.032 1
Cu 242.352 183.761 256.032 1
Cu 241.767 182.936 256.032 1
Cu 241.183 182.111 256.032 1
Cu 240.598 181.286 256.032 1
Cu 240.014 180.46 256.032 1
Cu 239.429 179.635 256.032 1
Cu 240.014 178.81 256.032 1
Cu 240.598 177.984 256.032 1
Cu 241.183 177.159 256.032 1
Cu 241.767 176.334 256.032 1
Cu 242.352 175.509 256.032 1
Cu 242.936 174.683 256.032 1
Cu 243.521 173.858 256.032 1
Cu 244.105 173.033 256.032 1
Cu 244.69 172.208 256.032 1
Cu 245.274 171.382 256.032 1
Cu 245.859 170.557 256.032 1
Cu 246.444 169.732 256.032 1
Cu 247.028 168.907 256.032 1
Cu 247.613 168.081 256.032 1
Cu 248.197 167.256 256.032 1
Cu 248.782 166.431 256.032 1
Cu 249.366 165.606 256.032 1
Cu 249.951 164.78 256.032 1
Cu 250.535 163.955 256.032 1
Cu 251.12 163.13 256.032 1
Cu 251.704 162.305 256.032 1
Cu 252.289 161.479 256.032 1
Cu 252.873 160.654 256.032 1
Cu 253.458 159.829 256.032 1
Cu 254.042 159.003 256.032 1
Cu 254.627 159.829 256.032 1
Cu 255.211 160.654 256.032 1
Cu 255.796 161.479 256.032 1
Cu 256.38 162.305 256.032 1
Cu 256.965 163.13 256.032 1
Cu 257.549 163.955 256.032 1
Cu 258.134 164.78 256.032 1
Cu 258.718 165.606 256.032 1
Cu 259.303 166.431 256.032 1
Cu 259.887 167.256 256.032 1
Cu 260.472 168.081 256.032 1
Cu 261.056 168.907 256.032 1
Cu 261.641 169.732 256.032 1
Cu 262.226 170.557 256.032 1
Cu 262.81 171.382 256.032 1
Cu 263.395 172.208 256.032 1
Cu 263.979 173.033 256.032 1
Cu 264.564 173.858 256.032 1
Cu 265.148 174.683 256.032 1
Cu 265.733 175.509 256.032 1
Cu 266.317 176.334 256.032 1
Cu 266.902 177.159 256.032 1
Cu 267.486 177.984 256.032 1
Cu 268.071 178.81 256.032 1
Cu 268.655 179.635 256.032 1
Cu 268.622 179.635 261.586 1
Cu 268.039 180.458 261.586 1
Cu 267.456 181.282 261.586 1
Cu 266.872 182.105 261.586 1
Cu 266.289 182.929 261.586 1
Cu 265.706 183.752 261.586 1
Cu 265.123 184.575 261.586 1
Cu 264.54 185.399 261.586 1
Cu 263.956 186.222 261.586 1
Cu 263.373 187.045 261.586 1
Cu 262.79 187.869 261.586 1
Cu 262.207 188.692 261.586 1
Cu 261.624 189.516 261.586 1
Cu 261.041 190.339 261.586 1
Cu 260.457 191.162 261.586 1
Cu 259.874 191.986 261.586 1
Cu 259.291 192.809 261.586 1
Cu 258.708 193.633 261.586 1
Cu 258.125 194.456 261.586 1
Cu 257.541 195.279 261.586 1
Cu 256.958 196.103 261.586 1
Cu 256.375 196.926 261.586 1
Cu 255.792 197.75 261.586 1
Cu 255.209 198.573 261.586 1
Cu 254.625 199.396 261.586 1
Cu 254.042 200.22 261.586 1
Cu 253.459 199.396 261.586 1
Cu 252.876 198.573 261.586 1
Cu 252.293 197.75 261.586 1
Cu 251.709 196.926 261.586 1
Cu 251.126 196.103 261.586 1
Cu 250.543 195.279 261.586 1
Cu 249.96 194.456 261.586 1
Cu 249.377 193.633 261.586 1
Cu 248.794 192.809 261.586 1
Cu 248.21 191.986 261.586 1
Cu 247.627 191.162 261.586 1
Cu 247.044 190.339 261.586 1
Cu 246.461 189.516 261.586 1
Cu 245.878 188.692 261.586 1
Cu 245.294 187.869 261.586 1
Cu 244.711 187.045 261.586 1
Cu 244.128 186.222 261.586 1
Cu 243.545 185.399 261.586 1
Cu 242.962 184.575 261.586 1
Cu 242.378 183.752 261.586 1
Cu 241.795 182.929 261.586 1
Cu 241.212 182.105 261.586 1
Cu 240.629 181.282 261.586 1
Cu 240.046 180.458 261.586 1
Cu 239.463 179.635 261.586 1
Cu 240.046 178.812 261.586 1
Cu 240.629 177.988 261.586 1
Cu 241.212 177.165 261.586 1
Cu 241.795 176.341 261.586 1
Cu 242.378 175.518 261.586 1
Cu 242.962 174.695 261.586 1
Cu 243.545 173.871 261.586 1
Cu 244.128 173.048 261.586 1
Cu 244.711 172.225 261.586 1
Cu 245.294 171.401 261.586 1
Cu 245.878 170.578 261.586 1
Cu 246.461 169.754 261.586 1
Cu 247.044 168.931 261.586 1
Cu 247.627 168.108 261.586 1
Cu 248.21 167.284 261.586 1
Cu 248.794 166.461 261.586 1
Cu 249.377 165.637 261.586 1
Cu 249.96 164.814 261.586 1
Cu 250.543 163.991 261.586 1
Cu 251.126 163.167 261.586 1
Cu 251.709 162.344 261.586 1
Cu 252.293 161.52 261.586 1
Cu 252.876 160.697 261.586 1
Cu 253.459 159.874 261.586 1
Cu 254.042 159.05 261.586 1
Cu 254.625 159.874 261.586 1
Cu 255.209 160.697 261.586 1
Cu 255.792 161.52 261.586 1
Cu 256.375 162.344 261.586 1
Cu 256.958 163.167 261.586 1
Cu 257.541 163.991 261.586 1
Cu 258.125 164.814 261.586 1
Cu 258.708 165.637 261.586 1
Cu 259.291 166.461 261.586 1
Cu 259.874 167.284 261.586 1
Cu 260.457 168.108 261.586 1
Cu 261.041 168.931 261.586 1
Cu 261.624 169.754 261.586 1
Cu 262.207 170.578 261.586 1
Cu 262.79 171.401 261.586 1
Cu 263.373 172.225 261.586 1
Cu 263.956 173.048 261.586 1
Cu 264.54 173.871 261.586 1
Cu 265.123 174.695 261.586 1
Cu 265.706 175.518 261.586 1
Cu 266.289 176.341 261.586 1
Cu 266.872 177.165 261.586 1
Cu 267.456 177.988 261.586 1
Cu 268.039 178.812 261.586 1
Cu 268.622 179.635 261.586 1
Cu 268.588 179.635 267.182 1
Cu 268.006 180.456 267.182 1
Cu 267.424 181.278 267.182 1
Cu 266.842 182.099 267.182 1
Cu 266.26 182.921 267.182 1
Cu 265.679 183.742 267.182 1
Cu 265.097 184.564 267.182 1
Cu 264.515 185.385 267.182 1
Cu 263.933 186.207 267.182 1
Cu 263.351 187.028 267.182 1
Cu 262.77 187.849 267.182 1
Cu 262.188 188.671 267.182 1
Cu 261.606 189.492 267.182 1
Cu 261.024 190.314 267.182 1
Cu 260.442 191.135 267.182 1
Cu 259.86 191.957 267.182 1
Cu 259.279 192.778 267.182 1
Cu 258.697 193.6 267.182 1
Cu 258.115 194.421 267.182 1
Cu 257.533 195.243 267.182 1
Cu 256.951 196.064 267.182 1
Cu 256.37 196.885 267.182 1
Cu 255.788 197.707 267.182 1
Cu 255.206 198.528 267.182 1
Cu 254.624 199.35 267.182 1
Cu 254.042 200.171 267.182 1
Cu 253.46 199.35 267.182 1
Cu 252.879 198.528 267.182 1
Cu 252.297 197.707 267.182 1
Cu 251.715 196.885 267.182 1
Cu 251.133 196.064 267.182 1
Cu 250.551 195.243 267.182 1
Cu 249.97 194.421 267.182 1
Cu 249.388 193.6 267.182 1
Cu 248.806 192.778 267.182 1
Cu 248.224 191.957 267.182 1
Cu 247.642 191.135 267.182 1
Cu 247.06 190.314 267.182 1
Cu 246.479 189.492 267.182 1
Cu 245.897 188.671 267.182 1
Cu 245.315 187.849 267.182 1
Cu 244.733 187.028 267.182 1
Cu 244.151 186.207 267.182 1
Cu 243.57 185.385 267.182 1
Cu 242.988 184.564 267.182 1
Cu 242.406 183.742 267.182 1
Cu 241.824 182.921 267.182 1
Cu 241.242 182.099 267.182 1
Cu 240.66 181.278 267.182 1
Cu 240.079 180.456 267.182 1
Cu 239.497 179.635 267.182 1
Cu 240.079 178.814 267.182 1
Cu 240.66 177.992 267.182 1
Cu 241.242 177.171 267.182 1
Cu 241.824 176.349 267.182 1
Cu 242.406 175.528 267.182 1
Cu 242.988 174.706 267.182 1
Cu 243.57 173.885 267.182 1
Cu 244.151 173.063 267.182 1
Cu 244.733 172.242 267.182 1
Cu 245.315 171.421 267.182 1
Cu 245.897 170.599 267.182 1
Cu 246.479 169.778 267.182 1
Cu 247.06 168.956 267.182 1
Cu 247.642 168.135 267.182 1
Cu 248.224 167.313 267.182 1
Cu 248.806 166.492 267.182 1
Cu 249.388 165.67 267.182 1
Cu 249.97 164.849 267.182 1
Cu 250.551 164.027 267.182 1
Cu 251.133 163.206 267.182 1
Cu 251.715 162.385 267.182 1
Cu 252.297 161.563 267.182 1
Cu 252.879 160.742 267.182 1
Cu 253.46 159.92 267.182 1
Cu 254.042 159.099 267.182 1
Cu 254.624 159.92 267.182 1
Cu 255.206 160.742 267.182 1
Cu 255.788 161.563 267.182 1
Cu 256.37 162.385 267.182 1
Cu 256.951 163.206 267.182 1
Cu 257.533 164.027 267.182 1
Cu 258.115 164.849 267.182 1
Cu 258.697 165.67 267.182 1
Cu 259.279 166.492 267.182 1
Cu 259.86 167.313 267.182 1
Cu 260.442 168.135 267.182 1
Cu 261.024 168.956 267.182 1
Cu 261.606 169.778 267.182 1
Cu 262.188 170.599 267.182 1
Cu 262.77 171.421 267.182 1
Cu 263.351 172.242 267.182 1
Cu 263.933 173.063 267.182 1
Cu 264.515 173.885 267.182 1
Cu 265.097 174.706 267.182 1
Cu 265.679 175.528 267.182 1
Cu 266.26 176.349 267.182 1
Cu 266.842 177.171 267.182 1
Cu 267.424 177.992 267.182 1
Cu 268.006 178.814 267.182 1
Cu 268.588 179.635 267.182 1
Cu 268.552 179.635 272.821 1
Cu 267.972 180.454 272.821 1
Cu 267.391 181.274 272.821 1
Cu 266.811 182.093 272.821 1
Cu 266.231 182.913 272.821 1
Cu 265.65 183.732 272.821 1
Cu 265.07 184.552 272.821 1
Cu 264.489 185.371 272.821 1
Cu 263.909 186.191 272.821 1
Cu 263.329 187.01 272.821 1
Cu 262.748 187.829 272.821 1
Cu 262.168 188.649 272.821 1
Cu 261.587 189.468 272.821 1
Cu 261.007 190.288 272.821 1
Cu 260.427 191.107 272.821 1
Cu 259.846 191.927 272.821 1
Cu 259.266 192.746 272.821 1
Cu 258.685 193.566 272.821 1
Cu 258.105 194.385 272.821 1
Cu 257.525 195.204 272.821 1
Cu 256.944 196.024 272.821 1
Cu 256.364 196.843 272.821 1
Cu 255.783 197.663 272.821 1
Cu 255.203 198.482 272.821 1
Cu 254.623 199.302 272.821 1
Cu 254.042 200.121 272.821 1
Cu 253.462 199.302 272.821 1
Cu 252.881 198.482 272.821 1
Cu 252.301 197.663 272.821 1
Cu 251.721 196.843 272.821 1
Cu 251.14 196.024 272.821 1
Cu 250.56 195.204 272.821 1
Cu 249.979 194.385 272.821 1
Cu 249.399 193.566 272.821 1
Cu 248.819 192.746 272.821 1
Cu 248.238 191.927 272.821 1
Cu 247.658 191.107 272.821 1
Cu 247.077 190.288 272.821 1
Cu 246.497 189.468 272.821 1
Cu 245.917 188.649 272.821 1
Cu 245.336 187.829 272.821 1
Cu 244.756 187.01 272.821 1
Cu 244.175 186.191 272.821 1
Cu 243.595 185.371 272.821 1
Cu 243.015 184.552 272.821 1
Cu 242.434 183.732 272.821 1
Cu 241.854 182.913 272.821 1
Cu 241.273 182.093 272.821 1
Cu 240.693 181.274 272.821 1
Cu 240.113 180.454 272.821 1
Cu 239.532 179.635 272.821 1
Cu 240.113 178.816 272.821 1
Cu 240.693 177.996 272.821 1
Cu 241.273 177.177 272.821 1
Cu 241.854 176.357 272.821 1
Cu 242.434 175.538 272.821 1
Cu 243.015 174.718 272.821 1
Cu 243.595 173.899 272.821 1
Cu 244.175 173.079 272.821 1
Cu 244.756 172.26 272.821 1
Cu 245.336 171.441 272.821 1
Cu 245.917 170.621 272.821 1
Cu 246.497 169.802 272.821 1
Cu 247.077 168.982 272.821 1
Cu 247.658 168.163 272.821 1
Cu 248.238 167.343 272.821 1
Cu 248.819 166.524 272.821 1
Cu 249.399 165.704 272.821 1
Cu 249.979 164.885 272.821 1
Cu 250.56 164.066 272.821 1
Cu 251.14 163.246 272.821 1
Cu 251.721 162.427 272.821 1
Cu 252.301 161.607 272.821 1
Cu 252.881 160.788 272.821 1
Cu 253.462 159.968 272.821 1
Cu 254.042 159.149 272.821 1
Cu 254.623 159.968 272.821 1
Cu 255.203 160.788 272.821 1
Cu 255.783 161.607 272.821 1
Cu 256.364 162.427 272.821 1
Cu 256.944 163.246 272.821 1
Cu 257.525 164.066 272.821 1
Cu 258.105 164.885 272.821 1
Cu 258.685 165.704 272.821 1
Cu 259.266 166.524 272.821 1
Cu 259.846 167.343 272.821 1
Cu 260.427 168.163 272.821 1
Cu 261.007 168.982 272.821 1
Cu 261.587 169.802 272.821 1
Cu 262.168 170.621 272.821 1
Cu 262.748 171.441 272.821 1
Cu 263.329 172.26 272.821 1
Cu 263.909 173.079 272.821 1
Cu 264.489 173.899 272.821 1
Cu 265.07 174.718 272.821 1
Cu 265.65 175.538 272.821 1
Cu 266.231 176.357 272.821 1
Cu 266.811 177.177 272.821 1
Cu 267.391 177.996 272.821 1
Cu 267.972 178.816 272.821 1
Cu 268.552 179.635 272.821 1
Cu 268.516 179.635 278.502 1
Cu 267.937 180.452 278.502 1
Cu 267.358 181.27 278.502 1
Cu 266.779 182.087 278.502 1
Cu 266.2 182.905 278.502 1
Cu 265.621 183.722 278.502 1
Cu 265.042 184.539 278.502 1
Cu 264.463 185.357 278.502 1
Cu 263.884 186.174 278.502 1
Cu 263.305 186.991 278.502 1
Cu 262.726 187.809 278.502 1
Cu 262.147 188.626 278.502 1
Cu 261.568 189.444 278.502 1
Cu 260.989 190.261 278.502 1
Cu 260.411 191.078 278.502 1
Cu 259.832 191.896 278.502 1
Cu 259.253 192.713 278.502 1
Cu 258.674 193.53 278.502 1
Cu 258.095 194.348 278.502 1
Cu 257.516 195.165 278.502 1
Cu 256.937 195.983 278.502 1
Cu 256.358 196.8 278.502 1
Cu 255.779 197.617 278.502 1
Cu 255.2 198.435 278.502 1
Cu 254.621 199.252 278.502 1
Cu 254.042 200.069 278.502 1
Cu 253.463 199.252 278.502 1
Cu 252.884 198.435 278.502 1
Cu 252.305 197.617 278.502 1
Cu 251.727 196.8 278.502 1
Cu 251.148 195.983 278.502 1
Cu 250.569 195.165 278.502 1
Cu 249.99 194.348 278.502 1
Cu 249.411 193.53 278.502 1
Cu 248.832 192.713 278.502 1
Cu 248.253 191.896 278.502 1
Cu 247.674 191.078 278.502 1
Cu 247.095 190.261 278.502 1
Cu 246.516 189.444 278.502 1
Cu 245.937 188.626 278.502 1
Cu 245.358 187.809 278.502 1
Cu 244.779 186.991 278.502 1
Cu 244.2 186.174 278.502 1
Cu 243.621 185.357 278.502 1
Cu 243.043 184.539 278.502 1
Cu 242.464 183.722 278.502 1
Cu 241.885 182.905 278.502 1
Cu 241.306 182.087 278.502 1
Cu 240.727 181.27 278.502 1
Cu 240.148 180.452 278.502 1
Cu 239.569 179.635 278.502 1
Cu 240.148 178.818 278.502 1
Cu 240.727 178 278.502 1
Cu 241.306 177.183 278.502 1
Cu 241.885 176.365 278.502 1
Cu 242.464 175.548 278.502 1
Cu 243.043 174.731 278.502 1
Cu 243.621 173.913 278.502 1
Cu 244.2 173.096 278.502 1
Cu 244.779 172.279 278.502 1
Cu 245.358 171.461 278.502 1
Cu 245.937 170.644 278.502 1
Cu 246.516 169.826 278.502 1
Cu 247.095 169.009 278.502 1
Cu 247.674 168.192 278.502 1
Cu 248.253 167.374 278.502 1
Cu 248.832 166.557 278.502 1
Cu 249.411 165.74 278.502 1
Cu 249.99 164.922 278.502 1
Cu 250.569 164.105 278.502 1
Cu 251.148 163.287 278.502 1
Cu 251.727 162.47 278.502 1
Cu 252.305 161.653 278.502 1
Cu 252.884 160.835 278.502 1
Cu 253.463 160.018 278.502 1
Cu 254.042 159.201 278.502 1
Cu 254.621 160.018 278.502 1
Cu 255.2 160.835 278.502 1
Cu 255.779 161.653 278.502 1
Cu 256.358 162.47 278.502 1
Cu 256.937 163.287 278.502 1
Cu 257.516 164.105 278.502 1
Cu 258.095 164.922 278.502 1
Cu 258.674 165.74 278.502 1
Cu 259.253 166.557 278.502 1
Cu 259.832 167.374 278.502 1
Cu 260.411 168.192 278.502 1
Cu 260.989 169.009 278.502 1
Cu 261.568 169.826 278.502 1
Cu 262.147 170.644 278.502 1
Cu 262.726 171.461 278.502 1
Cu 263.305 172.279 278.502 1
Cu 263.884 173.096 278.502 1
Cu 264.463 173.913 278.502 1
Cu 265.042 174.731 278.502 1
Cu 265.621 175.548 278.502 1
Cu 266.2 176.365 278.502 1
Cu 266.779 177.183 278.502 1
Cu 267.358 178 278.502 1
Cu 267.937 178.818 278.502 1
Cu 268.516 179.635 278.502 1
Cu 268.478 179.635 284.225 1
Cu 267.9 180.45 284.225 1
Cu 267.323 181.265 284.225 1
Cu 266.745 182.081 284.225 1
Cu 266.168 182.896 284.225 1
Cu 265.591 183.711 284.225 1
Cu 265.013 184.526 284.225 1
Cu 264.436 185.342 284.225 1
Cu 263.858 186.157 284.225 1
Cu 263.281 186.972 284.225 1
Cu 262.704 187.787 284.225 1
Cu 262.126 188.603 284.225 1
Cu 261.549 189.418 284.225 1
Cu 260.971 190.233 284.225 1
Cu 260.394 191.048 284.225 1
Cu 259.816 191.864 284.225 1
Cu 259.239 192.679 284.225 1
Cu 258.662 193.494 284.225 1
Cu 258.084 194.309 284.225 1
Cu 257.507 195.125 284.225 1
Cu 256.929 195.94 284.225 1
Cu 256.352 196.755 284.225 1
Cu 255.775 197.57 284.225 1
Cu 255.197 198.386 284.225 1
Cu 254.62 199.201 284.225 1
Cu 254.042 200.016 284.225 1
Cu 253.465 199.201 284.225 1
Cu 252.887 198.386 284.225 1
Cu 252.31 197.57 284.225 1
Cu 251.733 196.755 284.225 1
Cu 251.155 195.94 284.225 1
Cu 250.578 195.125 284.225 1
Cu 250 194.309 284.225 1
Cu 249.423 193.494 284.225 1
Cu 248.845 192.679 284.225 1
Cu 248.268 191.864 284.225 1
Cu 247.691 191.048 284.225 1
Cu 247.113 190.233 284.225 1
Cu 246.536 189.418 284.225 1
Cu 245.958 188.603 284.225 1
Cu 245.381 187.787 284.225 1
Cu 244.804 186.972 284.225 1
Cu 244.226 186.157 284.225 1
Cu 243.649 185.342 284.225 1
Cu 243.071 184.526 284.225 1
Cu 242.494 183.711 284.225 1
Cu 241.916 182.896 284.225 1
Cu 241.339 182.081 284.225 1
Cu 240.762 181.265 284.225 1
Cu 240.184 180.45 284.225 1
Cu 239.607 179.635 284.225 1
Cu 240.184 178.82 284.225 1
Cu 240.762 178.005 284.225 1
Cu 241.339 177.189 284.225 1
Cu 241.916 176.374 284.225 1
Cu 242.494 175.559 284.225 1
Cu 243.071 174.744 284.225 1
Cu 243.649 173.928 284.225 1
Cu 244.226 173.113 284.225 1
Cu 244.804 172.298 284.225 1
Cu 245.381 171.483 284.225 1
Cu 245.958 170.667 284.225 1
Cu 246.536 169.852 284.225 1
Cu 247.113 169.037 284.225 1
Cu 247.691 168.222 284.225 1
Cu 248.268 167.406 284.225 1
Cu 248.845 166.591 284.225 1
Cu 249.423 165.776 284.225 1
Cu 250 164.961 284.225 1
Cu 250.578 164.145 284.225 1
Cu 251.155 163.33 284.225 1
Cu 251.733 162.515 284.225 1
Cu 252.31 161.7 284.225 1
Cu 252.887 160.884 284.225 1
Cu 253.465 160.069 284.225 1
Cu 254.042 159.254 284.225 1
Cu 254.62 160.069 284.225 1
Cu 255.197 160.884 284.225 1
Cu 255.775 161.7 284.225 1
Cu 256.352 162.515 284.225 1
Cu 256.929 163.33 284.225 1
Cu 257.507 164.145 284.225 1
Cu 258.084 164.961 284.225 1
Cu 258.662 165.776 284.225 1
Cu 259.239 166.591 284.225 1
Cu 259.816 167.406 284.225 1
Cu 260.394 168.222 284.225 1
Cu 260.971 169.037 284.225 1
Cu 261.549 169.852 284.225 1
Cu 262.126 170.667 284.225 1
Cu 262.704 171.483 284.225 1
Cu 263.281 172.298 284.225 1
Cu 263.858 173.113 284.225 1
Cu 264.436 173.928 284.225 1
Cu 265.013 174.744 284.225 1
Cu 265.591 175.559 284.225 1
Cu 266.168 176.374 284.225 1
Cu 266.745 177.189 284.225 1
Cu 267.323 178.005 284.225 1
Cu 267.9 178.82 284.225 1
Cu 268.478 179.635 284.225 1
Cu 268.439 179.635 289.99 1
Cu 267.863 180.448 289.99 1
Cu 267.287 181.261 289.99 1
Cu 266.711 182.074 289.99 1
Cu 266.135 182.887 289.99 1
Cu 265.559 183.7 289.99 1
Cu 264.984 184.513 289.99 1
Cu 264.408 185.326 289.99 1
Cu 263.832 186.139 289.99 1
Cu 263.256 186.952 289.99 1
Cu 262.68 187.765 289.99 1
Cu 262.104 188.578 289.99 1
Cu 261.528 189.391 289.99 1
Cu 260.953 190.204 289.99 1
Cu 260.377 191.018 289.99 1
Cu 259.801 191.831 289.99 1
Cu 259.225 192.644 289.99 1
Cu 258.649 193.457 289.99 1
Cu 258.073 194.27 289.99 1
Cu 257.497 195.083 289.99 1
Cu 256.922 195.896 289.99 1
Cu 256.346 196.709 289.99 1
Cu 255.77 197.522 289.99 1
Cu 255.194 198.335 289.99 1
Cu 254.618 199.148 289.99 1
Cu 254.042 199.961 289.99 1
Cu 253.466 199.148 289.99 1
Cu 252.891 198.335 289.99 1
Cu 252.315 197.522 289.99 1
Cu 251.739 196.709 289.99 1
Cu 251.163 195.896 289.99 1
Cu 250.587 195.083 289.99 1
Cu 250.011 194.27 289.99 1
Cu 249.435 193.457 289.99 1
Cu 248.86 192.644 289.99 1
Cu 248.284 191.831 289.99 1
Cu 247.708 191.018 289.99 1
Cu 247.132 190.204 289.99 1
Cu 246.556 189.391 289.99 1
Cu 245.98 188.578 289.99 1
Cu 245.404 187.765 289.99 1
Cu 244.829 186.952 289.99 1
Cu 244.253 186.139 289.99 1
Cu 243.677 185.326 289.99 1
Cu 243.101 184.513 289.99 1
Cu 242.525 183.7 289.99 1
Cu 241.949 182.887 289.99 1
Cu 241.373 182.074 289.99 1
Cu 240.798 181.261 289.99 1
Cu 240.222 180.448 289.99 1
Cu 239.646 179.635 289.99 1
Cu 240.222 178.822 289.99 1
Cu 240.798 178.009 289.99 1
Cu 241.373 177.196 289.99 1
Cu 241.949 176.383 289.99 1
Cu 242.525 175.57 289.99 1
Cu 243.101 174.757 289.99 1
Cu 243.677 173.944 289.99 1
Cu 244.253 173.131 289.99 1
Cu 244.829 172.318 289.99 1
Cu 245.404 171.505 289.99 1
Cu 245.98 170.692 289.99 1
Cu 246.556 169.879 289.99 1
Cu 247.132 169.066 289.99 1
Cu 247.708 168.252 289.99 1
Cu 248.284 167.439 289.99 1
Cu 248.86 166.626 289.99 1
Cu 249.435 165.813 289.99 1
Cu 250.011 165 289.99 1
Cu 250.587 164.187 289.99 1
Cu 251.163 163.374 289.99 1
Cu 251.739 162.561 289.99 1
Cu 252.315 161.748 289.99 1
Cu 252.891 160.935 289.99 1
Cu 253.466 160.122 289.99 1
Cu 254.042 159.309 289.99 1
Cu 254.618 160.122 289.99 1
Cu 255.194 160.935 289.99 1
Cu 255.77 161.748 289.99 1
Cu 256.346 162.561 289.99 1
Cu 256.922 163.374 289.99 1
Cu 257.497 164.187 289.99 1
Cu 258.073 165 289.99 1
Cu 258.649 165.813 289.99 1
Cu 259.225 166.626 289.99 1
Cu 259.801 167.439 289.99 1
Cu 260.377 168.252 289.99 1
Cu 260.953 169.066 289.99 1
Cu 261.528 169.879 289.99 1
Cu 262.104 170.692 289.99 1
Cu 262.68 171.505 289.99 1
Cu 263.256 172.318 289.99 1
Cu 263.832 173.131 289.99 1
Cu 264.408 173.944 289.99 1
Cu 264.984 174.757 289.99 1
Cu 265.559 175.57 289.99 1
Cu 266.135 176.383 289.99 1
Cu 266.711 177.196 289.99 1
Cu 267.287 178.009 289.99 1
Cu 267.863 178.822 289.99 1
Cu 268.439 179.635 289.99 1
Cu 268.398 179.635 295.796 1
Cu 267.824 180.446 295.796 1
Cu 267.25 181.257 295.796 1
Cu 266.676 182.067 295.796 1
Cu 266.101 182.878 295.796 1
Cu 265.527 183.689 295.796 1
Cu 264.953 184.5 295.796 1
Cu 264.379 185.31 295.796 1
Cu 263.804 186.121 295.796 1
Cu 263.23 186.932 295.796 1
Cu 262.656 187.743 295.796 1
Cu 262.082 188.553 295.796 1
Cu 261.507 189.364 295.796 1
Cu 260.933 190.175 295.796 1
Cu 260.359 190.986 295.796 1
Cu 259.785 191.796 295.796 1
Cu 259.21 192.607 295.796 1
Cu 258.636 193.418 295.796 1
Cu 258.062 194.229 295.796 1
Cu 257.488 195.039 295.796 1
Cu 256.913 195.85 295.796 1
Cu 256.339 196.661 295.796 1
Cu 255.765 197.472 295.796 1
Cu 255.191 198.283 295.796 1
Cu 254.617 199.093 295.796 1
Cu 254.042 199.904 295.796 1
Cu 253.468 199.093 295.796 1
Cu 252.894 198.283 295.796 1
Cu 252.32 197.472 295.796 1
Cu 251.745 196.661 295.796 1
Cu 251.171 195.85 295.796 1
Cu 250.597 195.039 295.796 1
Cu 250.023 194.229 295.796 1
Cu 249.448 193.418 295.796 1
Cu 248.874 192.607 295.796 1
Cu 248.3 191.796 295.796 1
Cu 247.726 190.986 295.796 1
Cu 247.151 190.175 295.796 1
Cu 246.577 189.364 295.796 1
Cu 246.003 188.553 295.796 1
Cu 245.429 187.743 295.796 1
Cu 244.854 186.932 295.796 1
Cu 244.28 186.121 295.796 1
Cu 243.706 185.31 295.796 1
Cu 243.132 184.5 295.796 1
Cu 242.557 183.689 295.796 1
Cu 241.983 182.878 295.796 1
Cu 241.409 182.067 295.796 1
Cu 240.835 181.257 295.796 1
Cu 240.26 180.446 295.796 1
Cu 239.686 179.635 295.796 1
Cu 240.26 178.824 295.796 1
Cu 240.835 178.013 295.796 1
Cu 241.409 177.203 295.796 1
Cu 241.983 176.392 295.796 1
Cu 242.557 175.581 295.796 1
Cu 243.132 174.77 295.796 1
Cu 243.706 173.96 295.796 1
Cu 244.28 173.149 295.796 1
Cu 244.854 172.338 295.796 1
Cu 245.429 171.527 295.796 1
Cu 246.003 170.717 295.796 1
Cu 246.577 169.906 295.796 1
Cu 247.151 169.095 295.796 1
Cu 247.726 168.284 295.796 1
Cu 248.3 167.474 295.796 1
Cu 248.874 166.663 295.796 1
Cu 249.448 165.852 295.796 1
Cu 250.023 165.041 295.796 1
Cu 250.597 164.231 295.796 1
Cu 251.171 163.42 295.796 1
Cu 251.745 162.609 295.796 1
Cu 252.32 161.798 295.796 1
Cu 252.894 160.987 295.796 1
Cu 253.468 160.177 295.796 1
Cu 254.042 159.366 295.796 1
Cu 254.617 160.177 295.796 1
Cu 255.191 160.987 295.796 1
Cu 255.765 161.798 295.796 1
Cu 256.339 162.609 295.796 1
Cu 256.913 163.42 295.796 1
Cu 257.488 164.231 295.796 1
Cu 258.062 165.041 295.796 1
Cu 258.636 165.852 295.796 1
Cu 259.21 166.663 295.796 1
Cu 259.785 167.474 295.796 1
Cu 260.359 168.284 295.796 1
Cu 260.933 169.095 295.796 1
Cu 261.507 169.906 295.796 1
Cu 262.082 170.717 295.796 1
Cu 262.656 171.527 295.796 1
Cu 263.23 172.338 295.796 1
Cu 263.804 173.149 295.796 1
Cu 264.379 173.96 295.796 1
Cu 264.953 174.77 295.796 1
Cu 265.527 175.581 295.796 1
Cu 266.101 176.392 295.796 1
Cu 266.676 177.203 295.796 1
Cu 267.25 178.013 295.796 1
Cu 267.824 178.824 295.796 1
Cu 268.398 179.635 295.796 1
Cu 268.357 179.635 301.643 1
Cu 267.784 180.443 301.643 1
Cu 267.212 181.252 301.643 1
Cu 266.639 182.06 301.643 1
Cu 266.067 182.869 301.643 1
Cu 265.494 183.677 301.643 1
Cu 264.921 184.485 301.643 1
Cu 264.349 185.294 301.643 1
Cu 263.776 186.102 301.643 1
Cu 263.204 186.911 301.643 1
Cu 262.631 187.719 301.643 1
Cu 262.058 188.528 301.643 1
Cu 261.486 189.336 301.643 1
Cu 260.913 190.144 301.643 1
Cu 260.341 190.953 301.643 1
Cu 259.768 191.761 301.643 1
Cu 259.196 192.57 301.643 1
Cu 258.623 193.378 301.643 1
Cu 258.05 194.186 301.643 1
Cu 257.478 194.995 301.643 1
Cu 256.905 195.803 301.643 1
Cu 256.333 196.612 301.643 1
Cu 255.76 197.42 301.643 1
Cu 255.187 198.229 301.643 1
Cu 254.615 199.037 301.643 1
Cu 254.042 199.845 301.643 1
Cu 253.47 199.037 301.643 1
Cu 252.897 198.229 301.643 1
Cu 252.324 197.42 301.643 1
Cu 251.752 196.612 301.643 1
Cu 251.179 195.803 301.643 1
Cu 250.607 194.995 301.643 1
Cu 250.034 194.186 301.643 1
Cu 249.462 193.378 301.643 1
Cu 248.889 192.57 301.643 1
Cu 248.316 191.761 301.643 1
Cu 247.744 190.953 301.643 1
Cu 247.171 190.144 301.643 1
Cu 246.599 189.336 301.643 1
Cu 246.026 188.528 301.643 1
Cu 245.453 187.719 301.643 1
Cu 244.881 186.911 301.643 1
Cu 244.308 186.102 301.643 1
Cu 243.736 185.294 301.643 1
Cu 243.163 184.485 301.643 1
Cu 242.591 183.677 301.643 1
Cu 242.018 182.869 301.643 1
Cu 241.445 182.06 301.643 1
Cu 240.873 181.252 301.643 1
Cu 240.3 180.443 301.643 1
Cu 239.728 179.635 301.643 1
Cu 240.3 178.827 301.643 1
Cu 240.873 178.018 301.643 1
Cu 241.445 177.21 301.643 1
Cu 242.018 176.401 301.643 1
Cu 242.591 175.593 301.643 1
Cu 243.163 174.785 301.643 1
Cu 243.736 173.976 301.643 1
Cu 244.308 173.168 301.643 1
Cu 244.881 172.359 301.643 1
Cu 245.453 171.551 301.643 1
Cu 246.026 170.742 301.643 1
Cu 246.599 169.934 301.643 1
Cu 247.171 169.126 301.643 1
Cu 247.744 168.317 301.643 1
Cu 248.316 167.509 301.643 1
Cu 248.889 166.7 301.643 1
Cu 249.462 165.892 301.643 1
Cu 250.034 165.084 301.643 1
Cu 250.607 164.275 301.643 1
Cu 251.179 163.467 301.643 1
Cu 251.752 162.658 301.643 1
Cu 252.324 161.85 301.643 1
Cu 252.897 161.041 301.643 1
Cu 253.47 160.233 301.643 1
Cu 254.042 159.425 301.643 1
Cu 254.615 160.233 301.643 1
Cu 255.187 161.041 301.643 1
Cu 255.76 161.85 301.643 1
Cu 256.333 162.658 301.643 1
Cu 256.905 163.467 301.643 1
Cu 257.478 164.275 301.643 1
Cu 258.05 165.084 301.643 1
Cu 258.623 165.892 301.643 1
Cu 259.196 166.7 301.643 1
Cu 259.768 167.509 301.643 1
Cu 260.341 168.317 301.643 1
Cu 260.913 169.126 301.643 1
Cu 261.486 169.934 301.643 1
Cu 262.058 170.742 301.643 1
Cu 262.631 171.551 301.643 1
Cu 263.204 172.359 301.643 1
Cu 263.776 173.168 301.643 1
Cu 264.349 173.976 301.643 1
Cu 264.921 174.785 301.643 1
Cu 265.494 175.593 301.643 1
Cu 266.067 176.401 301.643 1
Cu 266.639 177.21 301.643 1
Cu 267.212 178.018 301.643 1
Cu 267.784 178.827 301.643 1
Cu 268.357 179.635 301.643 1
Cu 268.314 179.635 307.531 1
Cu 267.743 180.441 307.531 1
Cu 267.172 181.247 307.531 1
Cu 266.601 182.053 307.531 1
Cu 266.031 182.859 307.531 1
Cu 265.46 183.665 307.531 1
Cu 264.889 184.471 307.531 1
Cu 264.318 185.277 307.531 1
Cu 263.747 186.083 307.531 1
Cu 263.176 186.889 307.531 1
Cu 262.605 187.695 307.531 1
Cu 262.034 188.501 307.531 1
Cu 261.464 189.307 307.531 1
Cu 260.893 190.113 307.531 1
Cu 260.322 190.919 307.531 1
Cu 259.751 191.725 307.531 1
Cu 259.18 192.531 307.531 1
Cu 258.609 193.337 307.531 1
Cu 258.038 194.143 307.531 1
Cu 257.467 194.949 307.531 1
Cu 256.897 195.755 307.531 1
Cu 256.326 196.561 307.531 1
Cu 255.755 197.367 307.531 1
Cu 255.184 198.173 307.531 1
Cu 254.613 198.979 307.531 1
Cu 254.042 199.785 307.531 1
Cu 253.471 198.979 307.531 1
Cu 252.901 198.173 307.531 1
Cu 252.33 197.367 307.531 1
Cu 251.759 196.561 307.531 1
Cu 251.188 195.755 307.531 1
Cu 250.617 194.949 307.531 1
Cu 250.046 194.143 307.531 1
Cu 249.475 193.337 307.531 1
Cu 248.904 192.531 307.531 1
Cu 248.334 191.725 307.531 1
Cu 247.763 190.919 307.531 1
Cu 247.192 190.113 307.531 1
Cu 246.621 189.307 307.531 1
Cu 246.05 188.501 307.531 1
Cu 245.479 187.695 307.531 1
Cu 244.908 186.889 307.531 1
Cu 244.337 186.083 307.531 1
Cu 243.767 185.277 307.531 1
Cu 243.196 184.471 307.531 1
Cu 242.625 183.665 307.531 1
Cu 242.054 182.859 307.531 1
Cu 241.483 182.053 307.531 1
Cu 240.912 181.247 307.531 1
Cu 240.341 180.441 307.531 1
Cu 239.77 179.635 307.531 1
Cu 240.341 178.829 307.531 1
Cu 240.912 178.023 307.531 1
Cu 241.483 177.217 307.531 1
Cu 242.054 176.411 307.531 1
Cu 242.625 175.605 307.531 1
Cu 243.196 174.799 307.531 1
Cu 243.767 173.993 307.531 1
Cu 244.337 173.187 307.531 1
Cu 244.908 172.381 307.531 1
Cu 245.479 171.575 307.531 1
Cu 246.05 170.769 307.531 1
Cu 246.621 169.963 307.531 1
Cu 247.192 169.157 307.531 1
Cu 247.763 168.351 307.531 1
Cu 248.334 167.545 307.531 1
Cu 248.904 166.739 307.531 1
Cu 249.475 165.933 307.531 1
Cu 250.046 165.127 307.531 1
Cu 250.617 164.321 307.531 1
Cu 251.188 163.515 307.531 1
Cu 251.759 162.709 307.531 1
Cu 252.33 161.903 307.531 1
Cu 252.901 161.097 307.531 1
Cu 253.471 160.291 307.531 1
Cu 254.042 159.485 307.531 1
Cu 254.613 160.291 307.531 1
Cu 255.184 161.097 307.531 1
Cu 255.755 161.903 307.531 1
Cu 256.326 162.709 307.531 1
Cu 256.897 163.515 307.531 1
Cu 257.467 164.321 307.531 1
Cu 258.038 165.127 307.531 1
Cu 258.609 165.933 307.531 1
Cu 259.18 166.739 307.531 1
Cu 259.751 167.545 307.531 1
Cu 260.322 168.351 307.531 1
Cu 260.893 169.157 307.531 1
Cu 261.464 169.963 307.531 1
Cu 262.034 170.769 307.531 1
Cu 262.605 171.575 307.531 1
Cu 263.176 172.381 307.531 1
Cu 263.747 173.187 307.531 1
Cu 264.318 173.993 307.531 1
Cu 264.889 174.799 307.531 1
Cu 265.46 175.605 307.531 1
Cu 266.031 176.411 307.531 1
Cu 266.601 177.217 307.531 1
Cu 267.172 178.023 307.531 1
Cu 267.743 178.829 307.531 1
Cu 268.314 179.635 307.531 1
Cu 268.27 179.635 313.46 1
Cu 267.701 180.439 313.46 1
Cu 267.132 181.242 313.46 1
Cu 266.563 182.046 313.46 1
Cu 265.993 182.849 313.46 1
Cu 265.424 183.653 313.46 1
Cu 264.855 184.456 313.46 1
Cu 264.286 185.26 313.46 1
Cu 263.717 186.063 313.46 1
Cu 263.148 186.867 313.46 1
Cu 262.579 187.67 313.46 1
Cu 262.01 188.474 313.46 1
Cu 261.441 189.277 313.46 1
Cu 260.872 190.081 313.46 1
Cu 260.302 190.884 313.46 1
Cu 259.733 191.688 313.46 1
Cu 259.164 192.491 313.46 1
Cu 258.595 193.295 313.46 1
Cu 258.026 194.098 313.46 1
Cu 257.457 194.902 313.46 1
Cu 256.888 195.705 313.46 1
Cu 256.319 196.509 313.46 1
Cu 255.75 197.312 313.46 1
Cu 255.18 198.116 313.46 1
Cu 254.611 198.919 313.46 1
Cu 254.042 199.723 313.46 1
Cu 253.473 198.919 313.46 1
Cu 252.904 198.116 313.46 1
Cu 252.335 197.312 313.46 1
Cu 251.766 196.509 313.46 1
Cu 251.197 195.705 313.46 1
Cu 250.628 194.902 313.46 1
Cu 250.059 194.098 313.46 1
Cu 249.489 193.295 313.46 1
Cu 248.92 192.491 313.46 1
Cu 248.351 191.688 313.46 1
Cu 247.782 190.884 313.46 1
Cu 247.213 190.081 313.46 1
Cu 246.644 189.277 313.46 1
Cu 246.075 188.474 313.46 1
Cu 245.506 187.67 313.46 1
Cu 244.937 186.867 313.46 1
Cu 244.367 186.063 313.46 1
Cu 243.798 185.26 313.46 1
Cu 243.229 184.456 313.46 1
Cu 242.66 183.653 313.46 1
Cu 242.091 182.849 313.46 1
Cu 241.522 182.046 313.46 1
Cu 240.953 181.242 313.46 1
Cu 240.384 180.439 313.46 1
Cu 239.815 179.635 313.46 1
Cu 240.384 178.831 313.46 1
Cu 240.953 178.028 313.46 1
Cu 241.522 177.224 313.46 1
Cu 242.091 176.421 313.46 1
Cu 242.66 175.617 313.46 1
Cu 243.229 174.814 313.46 1
Cu 243.798 174.01 313.46 1
Cu 244.367 173.207 313.46 1
Cu 244.937 172.403 313.46 1
Cu 245.506 171.6 313.46 1
Cu 246.075 170.796 313.46 1
Cu 246.644 169.993 313.46 1
Cu 247.213 169.189 313.46 1
Cu 247.782 168.386 313.46 1
Cu 248.351 167.582 313.46 1
Cu 248.92 166.779 313.46 1
Cu 249.489 165.975 313.46 1
Cu 250.059 165.172 313.46 1
Cu 250.628 164.368 313.46 1
Cu 251.197 163.565 313.46 1
Cu 251.766 162.761 313.46 1
Cu 252.335 161.958 313.46 1
Cu 252.904 161.154 313.46 1
Cu 253.473 160.351 313.46 1
Cu 254.042 159.547 313.46 1
Cu 254.611 160.351 313.46 1
Cu 255.18 161.154 313.46 1
Cu 255.75 161.958 313.46 1
Cu 256.319 162.761 313.46 1
Cu 256.888 163.565 313.46 1
Cu 257.457 164.368 313.46 1
Cu 258.026 165.172 313.46 1
Cu 258.595 165.975 313.46 1
Cu 259.164 166.779 313.46 1
Cu 259.733 167.582 313.46 1
Cu 260.302 168.386 313.46 1
Cu 260.872 169.189 313.46 1
Cu 261.441 169.993 313.46 1
Cu 262.01 170.796 313.46 1
Cu 262.579 171.6 313.46 1
Cu 263.148 172.403 313.46 1
Cu 263.717 173.207 313.46 1
Cu 264.286 174.01 313.46 1
Cu 264.855 174.814 313.46 1
Cu 265.424 175.617 313.46 1
Cu 265.993 176.421 313.46 1
Cu 266.563 177.224 313.46 1
Cu 267.132 178.028 313.46 1
Cu 267.701 178.831 313.46 1
Cu 268.27 179.635 313.46 1
Cu 268.224 179.635 319.428 1
Cu 267.657 180.436 319.428 1
Cu 267.09 181.237 319.428 1
Cu 266.523 182.038 319.428 1
Cu 265.955 182.839 319.428 1
Cu 265.388 183.64 319.428 1
Cu 264.821 184.441 319.428 1
Cu 264.253 185.242 319.428 1
Cu 263.686 186.042 319.428 1
Cu 263.119 186.843 319.428 1
Cu 262.552 187.644 319.428 1
Cu 261.984 188.445 319.428 1
Cu 261.417 189.246 319.428 1
Cu 260.85 190.047 319.428 1
Cu 260.282 190.848 319.428 1
Cu 259.715 191.649 319.428 1
Cu 259.148 192.45 319.428 1
Cu 258.581 193.251 319.428 1
Cu 258.013 194.052 319.428 1
Cu 257.446 194.853 319.428 1
Cu 256.879 195.654 319.428 1
Cu 256.311 196.455 319.428 1
Cu 255.744 197.255 319.428 1
Cu 255.177 198.056 319.428 1
Cu 254.61 198.857 319.428 1
Cu 254.042 199.658 319.428 1
Cu 253.475 198.857 319.428 1
Cu 252.908 198.056 319.428 1
Cu 252.34 197.255 319.428 1
Cu 251.773 196.455 319.428 1
Cu 251.206 195.654 319.428 1
Cu 250.639 194.853 319.428 1
Cu 250.071 194.052 319.428 1
Cu 249.504 193.251 319.428 1
Cu 248.937 192.45 319.428 1
Cu 248.369 191.649 319.428 1
Cu 247.802 190.848 319.428 1
Cu 247.235 190.047 319.428 1
Cu 246.668 189.246 319.428 1
Cu 246.1 188.445 319.428 1
Cu 245.533 187.644 319.428 1
Cu 244.966 186.843 319.428 1
Cu 244.398 186.042 319.428 1
Cu 243.831 185.242 319.428 1
Cu 243.264 184.441 319.428 1
Cu 242.697 183.64 319.428 1
Cu 242.129 182.839 319.428 1
Cu 241.562 182.038 319.428 1
Cu 240.995 181.237 319.428 1
Cu 240.427 180.436 319.428 1
Cu 239.86 179.635 319.428 1
Cu 240.427 178.834 319.428 1
Cu 240.995 178.033 319.428 1
Cu 241.562 177.232 319.428 1
Cu 242.129 176.431 319.428 1
Cu 242.697 175.63 319.428 1
Cu 243.264 174.829 319.428 1
Cu 243.831 174.028 319.428 1
Cu 244.398 173.228 319.428 1
Cu 244.966 172.427 319.428 1
Cu 245.533 171.626 319.428 1
Cu 246.1 170.825 319.428 1
Cu 246.668 170.024 319.428 1
Cu 247.235 169.223 319.428 1
Cu 247.802 168.422 319.428 1
Cu 248.369 167.621 319.428 1
Cu 248.937 166.82 319.428 1
Cu 249.504 166.019 319.428 1
Cu 250.071 165.218 319.428 1
Cu 250.639 164.417 319.428 1
Cu 251.206 163.616 319.428 1
Cu 251.773 162.815 319.428 1
Cu 252.34 162.015 319.428 1
Cu 252.908 161.214 319.428 1
Cu 253.475 160.413 319.428 1
Cu 254.042 159.612 319.428 1
Cu 254.61 160.413 319.428 1
Cu 255.177 161.214 319.428 1
Cu 255.744 162.015 319.428 1
Cu 256.311 162.815 319.428 1
Cu 256.879 163.616 319.428 1
Cu 257.446 164.417 319.428 1
Cu 258.013 165.218 319.428 1
Cu 258.581 166.019 319.428 1
Cu 259.148 166.82 319.428 1
Cu 259.715 167.621 319.428 1
Cu 260.282 168.422 319.428 1
Cu 260.85 169.223 319.428 1
Cu 261.417 170.024 319.428 1
Cu 261.984 170.825 319.428 1
Cu 262.552 171.626 319.428 1
Cu 263.119 172.427 319.428 1
Cu 263.686 173.228 319.428 1
Cu 264.253 174.028 319.428 1
Cu 264.821 174.829 319.428 1
Cu 265.388 175.63 319.428 1
Cu 265.955 176.431 319.428 1
Cu 266.523 177.232 319.428 1
Cu 267.09 178.033 319.428 1
Cu 267.657 178.834 319.428 1
Cu 268.224 179.635 319.428 1
Cu 268.177 179.635 325.437 1
Cu 267.612 180.433 325.437 1
Cu 267.047 181.232 325.437 1
Cu 266.481 182.03 325.437 1
Cu 265.916 182.828 325.437 1
Cu 265.35 183.626 325.437 1
Cu 264.785 184.425 325.437 1
Cu 264.22 185.223 325.437 1
Cu 263.654 186.021 325.437 1
Cu 263.089 186.82 325.437 1
Cu 262.523 187.618 325.437 1
Cu 261.958 188.416 325.437 1
Cu 261.393 189.214 325.437 1
Cu 260.827 190.013 325.437 1
Cu 260.262 190.811 325.437 1
Cu 259.696 191.609 325.437 1
Cu 259.131 192.407 325.437 1
Cu 258.566 193.206 325.437 1
Cu 258 194.004 325.437 1
Cu 257.435 194.802 325.437 1
Cu 256.869 195.601 325.437 1
Cu 256.304 196.399 325.437 1
Cu 255.738 197.197 325.437 1
Cu 255.173 197.995 325.437 1
Cu 254.608 198.794 325.437 1
Cu 254.042 199.592 325.437 1
Cu 253.477 198.794 325.437 1
Cu 252.911 197.995 325.437 1
Cu 252.346 197.197 325.437 1
Cu 251.781 196.399 325.437 1
Cu 251.215 195.601 325.437 1
Cu 250.65 194.802 325.437 1
Cu 250.084 194.004 325.437 1
Cu 249.519 193.206 325.437 1
Cu 248.954 192.407 325.437 1
Cu 248.388 191.609 325.437 1
Cu 247.823 190.811 325.437 1
Cu 247.257 190.013 325.437 1
Cu 246.692 189.214 325.437 1
Cu 246.127 188.416 325.437 1
Cu 245.561 187.618 325.437 1
Cu 244.996 186.82 325.437 1
Cu 244.43 186.021 325.437 1
Cu 243.865 185.223 325.437 1
Cu 243.3 184.425 325.437 1
Cu 242.734 183.626 325.437 1
Cu 242.169 182.828 325.437 1
Cu 241.603 182.03 325.437 1
Cu 241.038 181.232 325.437 1
Cu 240.472 180.433 325.437 1
Cu 239.907 179.635 325.437 1
Cu 240.472 178.837 325.437 1
Cu 241.038 178.038 325.437 1
Cu 241.603 177.24 325.437 1
Cu 242.169 176.442 325.437 1
Cu 242.734 175.644 325.437 1
Cu 243.3 174.845 325.437 1
Cu 243.865 174.047 325.437 1
Cu 244.43 173.249 325.437 1
Cu 244.996 172.45 325.437 1
Cu 245.561 171.652 325.437 1
Cu 246.127 170.854 325.437 1
Cu 246.692 170.056 325.437 1
Cu 247.257 169.257 325.437 1
Cu 247.823 168.459 325.437 1
Cu 248.388 167.661 325.437 1
Cu 248.954 166.863 325.437 1
Cu 249.519 166.064 325.437 1
Cu 250.084 165.266 325.437 1
Cu 250.65 164.468 325.437 1
Cu 251.215 163.669 325.437 1
Cu 251.781 162.871 325.437 1
Cu 252.346 162.073 325.437 1
Cu 252.911 161.275 325.437 1
Cu 253.477 160.476 325.437 1
Cu 254.042 159.678 325.437 1
Cu 254.608 160.476 325.437 1
Cu 255.173 161.275 325.437 1
Cu 255.738 162.073 325.437 1
Cu 256.304 162.871 325.437 1
Cu 256.869 163.669 325.437 1
Cu 257.435 164.468 325.437 1
Cu 258 165.266 325.437 1
Cu 258.566 166.064 325.437 1
Cu 259.131 166.863 325.437 1
Cu 259.696 167.661 325.437 1
Cu 260.262 168.459 325.437 1
Cu 260.827 169.257 325.437 1
Cu 261.393 170.056 325.437 1
Cu 261.958 170.854 325.437 1
Cu 262.523 171.652 325.437 1
Cu 263.089 172.45 325.437 1
Cu 263.654 173.249 325.437 1
Cu 264.22 174.047 325.437 1
Cu 264.785 174.845 325.437 1
Cu 265.35 175.644 325.437 1
Cu 265.916 176.442 325.437 1
Cu 266.481 177.24 325.437 1
Cu 267.047 178.038 325.437 1
Cu 267.612 178.837 325.437 1
Cu 268.177 179.635 325.437 1
Cu 268.129 179.635 331.485 1
Cu 267.566 180.431 331.485 1
Cu 267.002 181.226 331.485 1
Cu 266.439 182.022 331.485 1
Cu 265.875 182.817 331.485 1
Cu 265.312 183.613 331.485 1
Cu 264.748 184.408 331.485 1
Cu 264.185 185.204 331.485 1
Cu 263.621 185.999 331.485 1
Cu 263.058 186.795 331.485 1
Cu 262.494 187.591 331.485 1
Cu 261.931 188.386 331.485 1
Cu 261.367 189.182 331.485 1
Cu 260.804 189.977 331.485 1
Cu 260.24 190.773 331.485 1
Cu 259.677 191.568 331.485 1
Cu 259.114 192.364 331.485 1
Cu 258.55 193.159 331.485 1
Cu 257.987 193.955 331.485 1
Cu 257.423 194.75 331.485 1
Cu 256.86 195.546 331.485 1
Cu 256.296 196.342 331.485 1
Cu 255.733 197.137 331.485 1
Cu 255.169 197.933 331.485 1
Cu 254.606 198.728 331.485 1
Cu 254.042 199.524 331.485 1
Cu 253.479 198.728 331.485 1
Cu 252.915 197.933 331.485 1
Cu 252.352 197.137 331.485 1
Cu 251.788 196.342 331.485 1
Cu 251.225 195.546 331.485 1
Cu 250.661 194.75 331.485 1
Cu 250.098 193.955 331.485 1
Cu 249.534 193.159 331.485 1
Cu 248.971 192.364 331.485 1
Cu 248.408 191.568 331.485 1
Cu 247.844 190.773 331.485 1
Cu 247.281 189.977 331.485 1
Cu 246.717 189.182 331.485 1
Cu 246.154 188.386 331.485 1
Cu 245.59 187.591 331.485 1
Cu 245.027 186.795 331.485 1
Cu 244.463 185.999 331.485 1
Cu 243.9 185.204 331.485 1
Cu 243.336 184.408 331.485 1
Cu 242.773 183.613 331.485 1
Cu 242.209 182.817 331.485 1
Cu 241.646 182.022 331.485 1
Cu 241.082 181.226 331.485 1
Cu 240.519 180.431 331.485 1
Cu 239.955 179.635 331.485 1
Cu 240.519 178.839 331.485 1
Cu 241.082 178.044 331.485 1
Cu 241.646 177.248 331.485 1
Cu 242.209 176.453 331.485 1
Cu 242.773 175.657 331.485 1
Cu 243.336 174.862 331.485 1
Cu 243.9 174.066 331.485 1
Cu 244.463 173.271 331.485 1
Cu 245.027 172.475 331.485 1
Cu 245.59 171.679 331.485 1
Cu 246.154 170.884 331.485 1
Cu 246.717 170.088 331.485 1
Cu 247.281 169.293 331.485 1
Cu 247.844 168.497 331.485 1
Cu 248.408 167.702 331.485 1
Cu 248.971 166.906 331.485 1
Cu 249.534 166.111 331.485 1
Cu 250.098 165.315 331.485 1
Cu 250.661 164.52 331.485 1
Cu 251.225 163.724 331.485 1
Cu 251.788 162.928 331.485 1
Cu 252.352 162.133 331.485 1
Cu 252.915 161.337 331.485 1
Cu 253.479 160.542 331.485 1
Cu 254.042 159.746 331.485 1
Cu 254.606 160.542 331.485 1
Cu 255.169 161.337 331.485 1
Cu 255.733 162.133 331.485 1
Cu 256.296 162.928 331.485 1
Cu 256.86 163.724 331.485 1
Cu 257.423 164.52 331.485 1
Cu 257.987 165.315 331.485 1
Cu 258.55 166.111 331.485 1
Cu 259.114 166.906 331.485 1
Cu 259.677 167.702 331.485 1
Cu 260.24 168.497 331.485 1
Cu 260.804 169.293 331.485 1
Cu 261.367 170.088 331.485 1
Cu 261.931 170.884 331.485 1
Cu 262.494 171.679 331.485 1
Cu 263.058 172.475 331.485 1
Cu 263.621 173.271 331.485 1
Cu 264.185 174.066 331.485 1
Cu 264.748 174.862 331.485 1
Cu 265.312 175.657 331.485 1
Cu 265.875 176.453 331.485 1
Cu 266.439 177.248 331.485 1
Cu 267.002 178.044 331.485 1
Cu 267.566 178.839 331.485 1
Cu 268.129 179.635 331.485 1
Cu 268.079 179.635 337.572 1
Cu 267.518 180.428 337.572 1
Cu 266.956 181.22 337.572 1
Cu 266.395 182.013 337.572 1
Cu 265.833 182.806 337.572 1
Cu 265.272 183.599 337.572 1
Cu 264.71 184.391 337.572 1
Cu 264.149 185.184 337.572 1
Cu 263.587 185.977 337.572 1
Cu 263.026 186.77 337.572 1
Cu 262.465 187.562 337.572 1
Cu 261.903 188.355 337.572 1
Cu 261.342 189.148 337.572 1
Cu 260.78 189.941 337.572 1
Cu 260.219 190.733 337.572 1
Cu 259.657 191.526 337.572 1
Cu 259.096 192.319 337.572 1
Cu 258.534 193.112 337.572 1
Cu 257.973 193.904 337.572 1
Cu 257.411 194.697 337.572 1
Cu 256.85 195.49 337.572 1
Cu 256.288 196.283 337.572 1
Cu 255.727 197.075 337.572 1
Cu 255.165 197.868 337.572 1
Cu 254.604 198.661 337.572 1
Cu 254.042 199.454 337.572 1
Cu 253.481 198.661 337.572 1
Cu 252.919 197.868 337.572 1
Cu 252.358 197.075 337.572 1
Cu 251.796 196.283 337.572 1
Cu 251.235 195.49 337.572 1
Cu 250.673 194.697 337.572 1
Cu 250.112 193.904 337.572 1
Cu 249.55 193.112 337.572 1
Cu 248.989 192.319 337.572 1
Cu 248.427 191.526 337.572 1
Cu 247.866 190.733 337.572 1
Cu 247.304 189.941 337.572 1
Cu 246.743 189.148 337.572 1
Cu 246.181 188.355 337.572 1
Cu 245.62 187.562 337.572 1
Cu 245.058 186.77 337.572 1
Cu 244.497 185.977 337.572 1
Cu 243.936 185.184 337.572 1
Cu 243.374 184.391 337.572 1
Cu 242.813 183.599 337.572 1
Cu 242.251 182.806 337.572 1
Cu 241.69 182.013 337.572 1
Cu 241.128 181.22 337.572 1
Cu 240.567 180.428 337.572 1
Cu 240.005 179.635 337.572 1
Cu 240.567 178.842 337.572 1
Cu 241.128 178.05 337.572 1
Cu 241.69 177.257 337.572 1
Cu 242.251 176.464 337.572 1
Cu 242.813 175.671 337.572 1
Cu 243.374 174.879 337.572 1
Cu 243.936 174.086 337.572 1
Cu 244.497 173.293 337.572 1
Cu 245.058 172.5 337.572 1
Cu 245.62 171.708 337.572 1
Cu 246.181 170.915 337.572 1
Cu 246.743 170.122 337.572 1
Cu 247.304 169.329 337.572 1
Cu 247.866 168.537 337.572 1
Cu 248.427 167.744 337.572 1
Cu 248.989 166.951 337.572 1
Cu 249.55 166.158 337.572 1
Cu 250.112 165.366 337.572 1
Cu 250.673 164.573 337.572 1
Cu 251.235 163.78 337.572 1
Cu 251.796 162.987 337.572 1
Cu 252.358 162.195 337.572 1
Cu 252.919 161.402 337.572 1
Cu 253.481 160.609 337.572 1
Cu 254.042 159.816 337.572 1
Cu 254.604 160.609 337.572 1
Cu 255.165 161.402 337.572 1
Cu 255.727 162.195 337.572 1
Cu 256.288 162.987 337.572 1
Cu 256.85 163.78 337.572 1
Cu 257.411 164.573 337.572 1
Cu 257.973 165.366 337.572 1
Cu 258.534 166.158 337.572 1
Cu 259.096 166.951 337.572 1
Cu 259.657 167.744 337.572 1
Cu 260.219 168.537 337.572 1
Cu 260.78 169.329 337.572 1
Cu 261.342 170.122 337.572 1
Cu 261.903 170.915 337.572 1
Cu 262.465 171.708 337.572 1
Cu 263.026 172.5 337.572 1
Cu 263.587 173.293 337.572 1
Cu 264.149 174.086 337.572 1
Cu 264.71 174.879 337.572 1
Cu 265.272 175.671 337.572 1
Cu 265.833 176.464 337.572 1
Cu 266.395 177.257 337.572 1
Cu 266.956 178.05 337.572 1
Cu 267.518 178.842 337.572 1
Cu 268.079 179.635 337.572 1
Cu 268.028 179.635 343.699 1
Cu 267.469 180.425 343.699 1
Cu 266.909 181.215 343.699 1
Cu 266.35 182.005 343.699 1
Cu 265.79 182.794 343.699 1
Cu 265.231 183.584 343.699 1
Cu 264.672 184.374 343.699 1
Cu 264.112 185.164 343.699 1
Cu 263.553 185.954 343.699 1
Cu 262.993 186.744 343.699 1
Cu 262.434 187.533 343.699 1
Cu 261.874 188.323 343.699 1
Cu 261.315 189.113 343.699 1
Cu 260.755 189.903 343.699 1
Cu 260.196 190.693 343.699 1
Cu 259.637 191.483 343.699 1
Cu 259.077 192.273 343.699 1
Cu 258.518 193.062 343.699 1
Cu 257.958 193.852 343.699 1
Cu 257.399 194.642 343.699 1
Cu 256.839 195.432 343.699 1
Cu 256.28 196.222 343.699 1
Cu 255.721 197.012 343.699 1
Cu 255.161 197.802 343.699 1
Cu 254.602 198.591 343.699 1
Cu 254.042 199.381 343.699 1
Cu 253.483 198.591 343.699 1
Cu 252.923 197.802 343.699 1
Cu 252.364 197.012 343.699 1
Cu 251.805 196.222 343.699 1
Cu 251.245 195.432 343.699 1
Cu 250.686 194.642 343.699 1
Cu 250.126 193.852 343.699 1
Cu 249.567 193.062 343.699 1
Cu 249.007 192.273 343.699 1
Cu 248.448 191.483 343.699 1
Cu 247.888 190.693 343.699 1
Cu 247.329 189.903 343.699 1
Cu 246.77 189.113 343.699 1
Cu 246.21 188.323 343.699 1
Cu 245.651 187.533 343.699 1
Cu 245.091 186.744 343.699 1
Cu 244.532 185.954 343.699 1
Cu 243.972 185.164 343.699 1
Cu 243.413 184.374 343.699 1
Cu 242.854 183.584 343.699 1
Cu 242.294 182.794 343.699 1
Cu 241.735 182.005 343.699 1
Cu 241.175 181.215 343.699 1
Cu 240.616 180.425 343.699 1
Cu 240.056 179.635 343.699 1
Cu 240.616 178.845 343.699 1
Cu 241.175 178.055 343.699 1
Cu 241.735 177.265 343.699 1
Cu 242.294 176.476 343.699 1
Cu 242.854 175.686 343.699 1
Cu 243.413 174.896 343.699 1
Cu 243.972 174.106 343.699 1
Cu 244.532 173.316 343.699 1
Cu 245.091 172.526 343.699 1
Cu 245.651 171.737 343.699 1
Cu 246.21 170.947 343.699 1
Cu 246.77 170.157 343.699 1
Cu 247.329 169.367 343.699 1
Cu 247.888 168.577 343.699 1
Cu 248.448 167.787 343.699 1
Cu 249.007 166.997 343.699 1
Cu 249.567 166.208 343.699 1
Cu 250.126 165.418 343.699 1
Cu 250.686 164.628 343.699 1
Cu 251.245 163.838 343.699 1
Cu 251.805 163.048 343.699 1
Cu 252.364 162.258 343.699 1
Cu 252.923 161.468 343.699 1
Cu 253.483 160.679 343.699 1
Cu 254.042 159.889 343.699 1
Cu 254.602 160.679 343.699 1
Cu 255.161 161.468 343.699 1
Cu 255.721 162.258 343.699 1
Cu 256.28 163.048 343.699 1
Cu 256.839 163.838 343.699 1
Cu 257.399 164.628 343.699 1
Cu 257.958 165.418 343.699 1
Cu 258.518 166.208 343.699 1
Cu 259.077 166.997 343.699 1
Cu 259.637 167.787 343.699 1
Cu 260.196 168.577 343.699 1
Cu 260.755 169.367 343.699 1
Cu 261.315 170.157 343.699 1
Cu 261.874 170.947 343.699 1
Cu 262.434 171.737 343.699 1
Cu 262.993 172.526 343.699 1
Cu 263.553 173.316 343.699 1
Cu 264.112 174.106 343.699 1
Cu 264.672 174.896 343.699 1
Cu 265.231 175.686 343.699 1
Cu 265.79 176.476 343.699 1
Cu 266.35 177.265 343.699 1
Cu 266.909 178.055 343.699 1
Cu 267.469 178.845 343.699 1
Cu 268.028 179.635 343.699 1
Cu 267.975 179.635 349.865 1
Cu 267.418 180.422 349.865 1
Cu 266.861 181.209 349.865 1
Cu 266.303 181.996 349.865 1
Cu 265.746 182.782 349.865 1
Cu 265.189 183.569 349.865 1
Cu 264.631 184.356 349.865 1
Cu 264.074 185.143 349.865 1
Cu 263.517 185.93 349.865 1
Cu 262.959 186.717 349.865 1
Cu 262.402 187.504 349.865 1
Cu 261.845 188.291 349.865 1
Cu 261.287 189.077 349.865 1
Cu 260.73 189.864 349.865 1
Cu 260.173 190.651 349.865 1
Cu 259.616 191.438 349.865 1
Cu 259.058 192.225 349.865 1
Cu 258.501 193.012 349.865 1
Cu 257.944 193.799 349.865 1
Cu 257.386 194.586 349.865 1
Cu 256.829 195.372 349.865 1
Cu 256.272 196.159 349.865 1
Cu 255.714 196.946 349.865 1
Cu 255.157 197.733 349.865 1
Cu 254.6 198.52 349.865 1
Cu 254.042 199.307 349.865 1
Cu 253.485 198.52 349.865 1
Cu 252.928 197.733 349.865 1
Cu 252.37 196.946 349.865 1
Cu 251.813 196.159 349.865 1
Cu 251.256 195.372 349.865 1
Cu 250.698 194.586 349.865 1
Cu 250.141 193.799 349.865 1
Cu 249.584 193.012 349.865 1
Cu 249.026 192.225 349.865 1
Cu 248.469 191.438 349.865 1
Cu 247.912 190.651 349.865 1
Cu 247.354 189.864 349.865 1
Cu 246.797 189.077 349.865 1
Cu 246.24 188.291 349.865 1
Cu 245.682 187.504 349.865 1
Cu 245.125 186.717 349.865 1
Cu 244.568 185.93 349.865 1
Cu 244.01 185.143 349.865 1
Cu 243.453 184.356 349.865 1
Cu 242.896 183.569 349.865 1
Cu 242.338 182.782 349.865 1
Cu 241.781 181.996 349.865 1
Cu 241.224 181.209 349.865 1
Cu 240.666 180.422 349.865 1
Cu 240.109 179.635 349.865 1
Cu 240.666 178.848 349.865 1
Cu 241.224 178.061 349.865 1
Cu 241.781 177.274 349.865 1
Cu 242.338 176.488 349.865 1
Cu 242.896 175.701 349.865 1
Cu 243.453 174.914 349.865 1
Cu 244.01 174.127 349.865 1
Cu 244.568 173.34 349.865 1
Cu 245.125 172.553 349.865 1
Cu 245.682 171.766 349.865 1
Cu 246.24 170.979 349.865 1
Cu 246.797 170.193 349.865 1
Cu 247.354 169.406 349.865 1
Cu 247.912 168.619 349.865 1
Cu 248.469 167.832 349.865 1
Cu 249.026 167.045 349.865 1
Cu 249.584 166.258 349.865 1
Cu 250.141 165.471 349.865 1
Cu 250.698 164.684 349.865 1
Cu 251.256 163.898 349.865 1
Cu 251.813 163.111 349.865 1
Cu 252.37 162.324 349.865 1
Cu 252.928 161.537 349.865 1
Cu 253.485 160.75 349.865 1
Cu 254.042 159.963 349.865 1
Cu 254.6 160.75 349.865 1
Cu 255.157 161.537 349.865 1
Cu 255.714 162.324 349.865 1
Cu 256.272 163.111 349.865 1
Cu 256.829 163.898 349.865 1
Cu 257.386 164.684 349.865 1
Cu 257.944 165.471 349.865 1
Cu 258.501 166.258 349.865 1
Cu 259.058 167.045 349.865 1
Cu 259.616 167.832 349.865 1
Cu 260.173 168.619 349.865 1
Cu 260.73 169.406 349.865 1
Cu 261.287 170.193 349.865 1
Cu 261.845 170.979 349.865 1
Cu 262.402 171.766 349.865 1
Cu 262.959 172.553 349.865 1
Cu 263.517 173.34 349.865 1
Cu 264.074 174.127 349.865 1
Cu 264.631 174.914 349.865 1
Cu 265.189 175.701 349.865 1
Cu 265.746 176.488 349.865 1
Cu 266.303 177.274 349.865 1
Cu 266.861 178.061 349.865 1
Cu 267.418 178.848 349.865 1
Cu 267.975 179.635 349.865 1
Cu 267.921 179.635 356.069 1
Cu 267.366 180.419 356.069 1
Cu 266.811 181.203 356.069 1
Cu 266.256 181.986 356.069 1
Cu 265.7 182.77 356.069 1
Cu 265.145 183.554 356.069 1
Cu 264.59 184.338 356.069 1
Cu 264.035 185.122 356.069 1
Cu 263.48 185.905 356.069 1
Cu 262.925 186.689 356.069 1
Cu 262.37 187.473 356.069 1
Cu 261.814 188.257 356.069 1
Cu 261.259 189.041 356.069 1
Cu 260.704 189.824 356.069 1
Cu 260.149 190.608 356.069 1
Cu 259.594 191.392 356.069 1
Cu 259.039 192.176 356.069 1
Cu 258.483 192.96 356.069 1
Cu 257.928 193.743 356.069 1
Cu 257.373 194.527 356.069 1
Cu 256.818 195.311 356.069 1
Cu 256.263 196.095 356.069 1
Cu 255.708 196.879 356.069 1
Cu 255.153 197.662 356.069 1
Cu 254.597 198.446 356.069 1
Cu 254.042 199.23 356.069 1
Cu 253.487 198.446 356.069 1
Cu 252.932 197.662 356.069 1
Cu 252.377 196.879 356.069 1
Cu 251.822 196.095 356.069 1
Cu 251.266 195.311 356.069 1
Cu 250.711 194.527 356.069 1
Cu 250.156 193.743 356.069 1
Cu 249.601 192.96 356.069 1
Cu 249.046 192.176 356.069 1
Cu 248.491 191.392 356.069 1
Cu 247.936 190.608 356.069 1
Cu 247.38 189.824 356.069 1
Cu 246.825 189.041 356.069 1
Cu 246.27 188.257 356.069 1
Cu 245.715 187.473 356.069 1
Cu 245.16 186.689 356.069 1
Cu 244.605 185.905 356.069 1
Cu 244.049 185.122 356.069 1
Cu 243.494 184.338 356.069 1
Cu 242.939 183.554 356.069 1
Cu 242.384 182.77 356.069 1
Cu 241.829 181.986 356.069 1
Cu 241.274 181.203 356.069 1
Cu 240.719 180.419 356.069 1
Cu 240.163 179.635 356.069 1
Cu 240.719 178.851 356.069 1
Cu 241.274 178.067 356.069 1
Cu 241.829 177.284 356.069 1
Cu 242.384 176.5 356.069 1
Cu 242.939 175.716 356.069 1
Cu 243.494 174.932 356.069 1
Cu 244.049 174.148 356.069 1
Cu 244.605 173.365 356.069 1
Cu 245.16 172.581 356.069 1
Cu 245.715 171.797 356.069 1
Cu 246.27 171.013 356.069 1
Cu 246.825 170.229 356.069 1
Cu 247.38 169.446 356.069 1
Cu 247.936 168.662 356.069 1
Cu 248.491 167.878 356.069 1
Cu 249.046 167.094 356.069 1
Cu 249.601 166.31 356.069 1
Cu 250.156 165.527 356.069 1
Cu 250.711 164.743 356.069 1
Cu 251.266 163.959 356.069 1
Cu 251.822 163.175 356.069 1
Cu 252.377 162.391 356.069 1
Cu 252.932 161.608 356.069 1
Cu 253.487 160.824 356.069 1
Cu 254.042 160.04 356.069 1
Cu 254.597 160.824 356.069 1
Cu 255.153 161.608 356.069 1
Cu 255.708 162.391 356.069 1
Cu 256.263 163.175 356.069 1
Cu 256.818 163.959 356.069 1
Cu 257.373 164.743 356.069 1
Cu 257.928 165.527 356.069 1
Cu 258.483 166.31 356.069 1
Cu 259.039 167.094 356.069 1
Cu 259.594 167.878 356.069 1
Cu 260.149 168.662 356.069 1
Cu 260.704 169.446 356.069 1
Cu 261.259 170.229 356.069 1
Cu 261.814 171.013 356.069 1
Cu 262.37 171.797 356.069 1
Cu 262.925 172.581 356.069 1
Cu 263.48 173.365 356.069 1
Cu 264.035 174.148 356.069 1
Cu 264.59 174.932 356.069 1
Cu 265.145 175.716 356.069 1
Cu 265.7 176.5 356.069 1
Cu 266.256 177.284 356.069 1
Cu 266.811 178.067 356.069 1
Cu 267.366 178.851 356.069 1
Cu 267.921 179.635 356.069 1
Cu 267.865 179.635 362.312 1
Cu 267.312 180.416 362.312 1
Cu 266.759 181.196 362.312 1
Cu 266.206 181.977 362.312 1
Cu 265.654 182.758 362.312 1
Cu 265.101 183.538 362.312 1
Cu 264.548 184.319 362.312 1
Cu 263.995 185.1 362.312 1
Cu 263.442 185.88 362.312 1
Cu 262.889 186.661 362.312 1
Cu 262.336 187.441 362.312 1
Cu 261.783 188.222 362.312 1
Cu 261.23 189.003 362.312 1
Cu 260.677 189.783 362.312 1
Cu 260.124 190.564 362.312 1
Cu 259.571 191.345 362.312 1
Cu 259.019 192.125 362.312 1
Cu 258.466 192.906 362.312 1
Cu 257.913 193.687 362.312 1
Cu 257.36 194.467 362.312 1
Cu 256.807 195.248 362.312 1
Cu 256.254 196.029 362.312 1
Cu 255.701 196.809 362.312 1
Cu 255.148 197.59 362.312 1
Cu 254.595 198.371 362.312 1
Cu 254.042 199.151 362.312 1
Cu 253.489 198.371 362.312 1
Cu 252.936 197.59 362.312 1
Cu 252.383 196.809 362.312 1
Cu 251.831 196.029 362.312 1
Cu 251.278 195.248 362.312 1
Cu 250.725 194.467 362.312 1
Cu 250.172 193.687 362.312 1
Cu 249.619 192.906 362.312 1
Cu 249.066 192.125 362.312 1
Cu 248.513 191.345 362.312 1
Cu 247.96 190.564 362.312 1
Cu 247.407 189.783 362.312 1
Cu 246.854 189.003 362.312 1
Cu 246.301 188.222 362.312 1
Cu 245.748 187.441 362.312 1
Cu 245.196 186.661 362.312 1
Cu 244.643 185.88 362.312 1
Cu 244.09 185.1 362.312 1
Cu 243.537 184.319 362.312 1
Cu 242.984 183.538 362.312 1
Cu 242.431 182.758 362.312 1
Cu 241.878 181.977 362.312 1
Cu 241.325 181.196 362.312 1
Cu 240.772 180.416 362.312 1
Cu 240.219 179.635 362.312 1
Cu 240.772 178.854 362.312 1
Cu 241.325 178.074 362.312 1
Cu 241.878 177.293 362.312 1
Cu 242.431 176.512 362.312 1
Cu 242.984 175.732 362.312 1
Cu 243.537 174.951 362.312 1
Cu 244.09 174.17 362.312 1
Cu 244.643 173.39 362.312 1
Cu 245.196 172.609 362.312 1
Cu 245.748 171.829 362.312 1
Cu 246.301 171.048 362.312 1
Cu 246.854 170.267 362.312 1
Cu 247.407 169.487 362.312 1
Cu 247.96 168.706 362.312 1
Cu 248.513 167.925 362.312 1
Cu 249.066 167.145 362.312 1
Cu 249.619 166.364 362.312 1
Cu 250.172 165.583 362.312 1
Cu 250.725 164.803 362.312 1
Cu 251.278 164.022 362.312 1
Cu 251.831 163.241 362.312 1
Cu 252.383 162.461 362.312 1
Cu 252.936 161.68 362.312 1
Cu 253.489 160.899 362.312 1
Cu 254.042 160.119 362.312 1
Cu 254.595 160.899 362.312 1
Cu 255.148 161.68 362.312 1
Cu 255.701 162.461 362.312 1
Cu 256.254 163.241 362.312 1
Cu 256.807 164.022 362.312 1
Cu 257.36 164.803 362.312 1
Cu 257.913 165.583 362.312 1
Cu 258.466 166.364 362.312 1
Cu 259.019 167.145 362.312 1
Cu 259.571 167.925 362.312 1
Cu 260.124 168.706 362.312 1
Cu 260.677 169.487 362.312 1
Cu 261.23 170.267 362.312 1
Cu 261.783 171.048 362.312 1
Cu 262.336 171.829 362.312 1
Cu 262.889 172.609 362.312 1
Cu 263.442 173.39 362.312 1
Cu 263.995 174.17 362.312 1
Cu 264.548 174.951 362.312 1
Cu 265.101 175.732 362.312 1
Cu 265.654 176.512 362.312 1
Cu 266.206 177.293 362.312 1
Cu 266.759 178.074 362.312 1
Cu 267.312 178.854 362.312 1
Cu 267.865 179.635 362.312 1
Cu 267.808 179.635 368.593 1
Cu 267.257 180.412 368.593 1
Cu 266.706 181.19 368.593 1
Cu 266.156 181.967 368.593 1
Cu 265.605 182.745 368.593 1
Cu 265.055 183.522 368.593 1
Cu 264.504 184.299 368.593 1
Cu 263.953 185.077 368.593 1
Cu 263.403 185.854 368.593 1
Cu 262.852 186.632 368.593 1
Cu 262.302 187.409 368.593 1
Cu 261.751 188.186 368.593 1
Cu 261.2 188.964 368.593 1
Cu 260.65 189.741 368.593 1
Cu 260.099 190.519 368.593 1
Cu 259.548 191.296 368.593 1
Cu 258.998 192.073 368.593 1
Cu 258.447 192.851 368.593 1
Cu 257.897 193.628 368.593 1
Cu 257.346 194.406 368.593 1
Cu 256.795 195.183 368.593 1
Cu 256.245 195.96 368.593 1
Cu 255.694 196.738 368.593 1
Cu 255.143 197.515 368.593 1
Cu 254.593 198.293 368.593 1
Cu 254.042 199.07 368.593 1
Cu 253.492 198.293 368.593 1
Cu 252.941 197.515 368.593 1
Cu 252.39 196.738 368.593 1
Cu 251.84 195.96 368.593 1
Cu 251.289 195.183 368.593 1
Cu 250.739 194.406 368.593 1
Cu 250.188 193.628 368.593 1
Cu 249.637 192.851 368.593 1
Cu 249.087 192.073 368.593 1
Cu 248.536 191.296 368.593 1
Cu 247.985 190.519 368.593 1
Cu 247.435 189.741 368.593 1
Cu 246.884 188.964 368.593 1
Cu 246.334 188.186 368.593 1
Cu 245.783 187.409 368.593 1
Cu 245.232 186.632 368.593 1
Cu 244.682 185.854 368.593 1
Cu 244.131 185.077 368.593 1
Cu 243.58 184.299 368.593 1
Cu 243.03 183.522 368.593 1
Cu 242.479 182.745 368.593 1
Cu 241.929 181.967 368.593 1
Cu 241.378 181.19 368.593 1
Cu 240.827 180.412 368.593 1
Cu 240.277 179.635 368.593 1
Cu 240.827 178.858 368.593 1
Cu 241.378 178.08 368.593 1
Cu 241.929 177.303 368.593 1
Cu 242.479 176.525 368.593 1
Cu 243.03 175.748 368.593 1
Cu 243.58 174.971 368.593 1
Cu 244.131 174.193 368.593 1
Cu 244.682 173.416 368.593 1
Cu 245.232 172.638 368.593 1
Cu 245.783 171.861 368.593 1
Cu 246.334 171.084 368.593 1
Cu 246.884 170.306 368.593 1
Cu 247.435 169.529 368.593 1
Cu 247.985 168.751 368.593 1
Cu 248.536 167.974 368.593 1
Cu 249.087 167.197 368.593 1
Cu 249.637 166.419 368.593 1
Cu 250.188 165.642 368.593 1
Cu 250.739 164.864 368.593 1
Cu 251.289 164.087 368.593 1
Cu 251.84 163.31 368.593 1
Cu 252.39 162.532 368.593 1
Cu 252.941 161.755 368.593 1
Cu 253.492 160.977 368.593 1
Cu 254.042 160.2 368.593 1
Cu 254.593 160.977 368.593 1
Cu 255.143 161.755 368.593 1
Cu 255.694 162.532 368.593 1
Cu 256.245 163.31 368.593 1
Cu 256.795 164.087 368.593 1
Cu 257.346 164.864 368.593 1
Cu 257.897 165.642 368.593 1
Cu 258.447 166.419 368.593 1
Cu 258.998 167.197 368.593 1
Cu 259.548 167.974 368.593 1
Cu 260.099 168.751 368.593 1
Cu 260.65 169.529 368.593 1
Cu 261.2 170.306 368.593 1
Cu 261.751 171.084 368.593 1
Cu 262.302 171.861 368.593 1
Cu 262.852 172.638 368.593 1
Cu 263.403 173.416 368.593 1
Cu 263.953 174.193 368.593 1
Cu 264.504 174.971 368.593 1
Cu 265.055 175.748 368.593 1
Cu 265.605 176.525 368.593 1
Cu 266.156 177.303 368.593 1
Cu 266.706 178.08 368.593 1
Cu 267.257 178.858 368.593 1
Cu 267.808 179.635 368.593 1
Cu 267.749 179.635 374.911 1
Cu 267.2 180.409 374.911 1
Cu 266.652 181.183 374.911 1
Cu 266.104 181.957 374.911 1
Cu 265.556 182.731 374.911 1
Cu 265.007 183.505 374.911 1
Cu 264.459 184.279 374.911 1
Cu 263.911 185.053 374.911 1
Cu 263.363 185.827 374.911 1
Cu 262.814 186.602 374.911 1
Cu 262.266 187.376 374.911 1
Cu 261.718 188.15 374.911 1
Cu 261.17 188.924 374.911 1
Cu 260.621 189.698 374.911 1
Cu 260.073 190.472 374.911 1
Cu 259.525 191.246 374.911 1
Cu 258.977 192.02 374.911 1
Cu 258.428 192.794 374.911 1
Cu 257.88 193.568 374.911 1
Cu 257.332 194.342 374.911 1
Cu 256.784 195.116 374.911 1
Cu 256.235 195.89 374.911 1
Cu 255.687 196.664 374.911 1
Cu 255.139 197.438 374.911 1
Cu 254.591 198.212 374.911 1
Cu 254.042 198.987 374.911 1
Cu 253.494 198.212 374.911 1
Cu 252.946 197.438 374.911 1
Cu 252.397 196.664 374.911 1
Cu 251.849 195.89 374.911 1
Cu 251.301 195.116 374.911 1
Cu 250.753 194.342 374.911 1
Cu 250.204 193.568 374.911 1
Cu 249.656 192.794 374.911 1
Cu 249.108 192.02 374.911 1
Cu 248.56 191.246 374.911 1
Cu 248.011 190.472 374.911 1
Cu 247.463 189.698 374.911 1
Cu 246.915 188.924 374.911 1
Cu 246.367 188.15 374.911 1
Cu 245.818 187.376 374.911 1
Cu 245.27 186.602 374.911 1
Cu 244.722 185.827 374.911 1
Cu 244.174 185.053 374.911 1
Cu 243.625 184.279 374.911 1
Cu 243.077 183.505 374.911 1
Cu 242.529 182.731 374.911 1
Cu 241.981 181.957 374.911 1
Cu 241.432 181.183 374.911 1
Cu 240.884 180.409 374.911 1
Cu 240.336 179.635 374.911 1
Cu 240.884 178.861 374.911 1
Cu 241.432 178.087 374.911 1
Cu 241.981 177.313 374.911 1
Cu 242.529 176.539 374.911 1
Cu 243.077 175.765 374.911 1
Cu 243.625 174.991 374.911 1
Cu 244.174 174.217 374.911 1
Cu 244.722 173.443 374.911 1
Cu 245.27 172.668 374.911 1
Cu 245.818 171.894 374.911 1
Cu 246.367 171.12 374.911 1
Cu 246.915 170.346 374.911 1
Cu 247.463 169.572 374.911 1
Cu 248.011 168.798 374.911 1
Cu 248.56 168.024 374.911 1
Cu 249.108 167.25 374.911 1
Cu 249.656 166.476 374.911 1
Cu 250.204 165.702 374.911 1
Cu 250.753 164.928 374.911 1
Cu 251.301 164.154 374.911 1
Cu 251.849 163.38 374.911 1
Cu 252.397 162.606 374.911 1
Cu 252.946 161.832 374.911 1
Cu 253.494 161.058 374.911 1
Cu 254.042 160.283 374.911 1
Cu 254.591 161.058 374.911 1
Cu 255.139 161.832 374.911 1
Cu 255.687 162.606 374.911 1
Cu 256.235 163.38 374.911 1
Cu 256.784 164.154 374.911 1
Cu 257.332 164.928 374.911 1
Cu 257.88 165.702 374.911 1
Cu 258.428 166.476 374.911 1
Cu 258.977 167.25 374.911 1
Cu 259.525 168.024 374.911 1
Cu 260.073 168.798 374.911 1
Cu 260.621 169.572 374.911 1
Cu 261.17 170.346 374.911 1
Cu 261.718 171.12 374.911 1
Cu 262.266 171.894 374.911 1
Cu 262.814 172.668 374.911 1
Cu 263.363 173.443 374.911 1
Cu 263.911 174.217 374.911 1
Cu 264.459 174.991 374.911 1
Cu 265.007 175.765 374.911 1
Cu 265.556 176.539 374.911 1
Cu 266.104 177.313 374.911 1
Cu 266.652 178.087 374.911 1
Cu 267.2 178.861 374.911 1
Cu 267.749 179.635 374.911 1
Cu 267.688 179.635 381.268 1
Cu 267.142 180.406 381.268 1
Cu 266.596 181.176 381.268 1
Cu 266.05 181.947 381.268 1
Cu 265.504 182.718 381.268 1
Cu 264.959 183.488 381.268 1
Cu 264.413 184.259 381.268 1
Cu 263.867 185.029 381.268 1
Cu 263.321 185.8 381.268 1
Cu 262.775 186.571 381.268 1
Cu 262.23 187.341 381.268 1
Cu 261.684 188.112 381.268 1
Cu 261.138 188.883 381.268 1
Cu 260.592 189.653 381.268 1
Cu 260.046 190.424 381.268 1
Cu 259.5 191.194 381.268 1
Cu 258.955 191.965 381.268 1
Cu 258.409 192.736 381.268 1
Cu 257.863 193.506 381.268 1
Cu 257.317 194.277 381.268 1
Cu 256.771 195.048 381.268 1
Cu 256.226 195.818 381.268 1
Cu 255.68 196.589 381.268 1
Cu 255.134 197.359 381.268 1
Cu 254.588 198.13 381.268 1
Cu 254.042 198.901 381.268 1
Cu 253.496 198.13 381.268 1
Cu 252.951 197.359 381.268 1
Cu 252.405 196.589 381.268 1
Cu 251.859 195.818 381.268 1
Cu 251.313 195.048 381.268 1
Cu 250.767 194.277 381.268 1
Cu 250.222 193.506 381.268 1
Cu 249.676 192.736 381.268 1
Cu 249.13 191.965 381.268 1
Cu 248.584 191.194 381.268 1
Cu 248.038 190.424 381.268 1
Cu 247.492 189.653 381.268 1
Cu 246.947 188.883 381.268 1
Cu 246.401 188.112 381.268 1
Cu 245.855 187.341 381.268 1
Cu 245.309 186.571 381.268 1
Cu 244.763 185.8 381.268 1
Cu 244.217 185.029 381.268 1
Cu 243.672 184.259 381.268 1
Cu 243.126 183.488 381.268 1
Cu 242.58 182.718 381.268 1
Cu 242.034 181.947 381.268 1
Cu 241.488 181.176 381.268 1
Cu 240.943 180.406 381.268 1
Cu 240.397 179.635 381.268 1
Cu 240.943 178.864 381.268 1
Cu 241.488 178.094 381.268 1
Cu 242.034 177.323 381.268 1
Cu 242.58 176.552 381.268 1
Cu 243.126 175.782 381.268 1
Cu 243.672 175.011 381.268 1
Cu 244.217 174.241 381.268 1
Cu 244.763 173.47 381.268 1
Cu 245.309 172.699 381.268 1
Cu 245.855 171.929 381.268 1
Cu 246.401 171.158 381.268 1
Cu 246.947 170.387 381.268 1
Cu 247.492 169.617 381.268 1
Cu 248.038 168.846 381.268 1
Cu 248.584 168.076 381.268 1
Cu 249.13 167.305 381.268 1
Cu 249.676 166.534 381.268 1
Cu 250.222 165.764 381.268 1
Cu 250.767 164.993 381.268 1
Cu 251.313 164.222 381.268 1
Cu 251.859 163.452 381.268 1
Cu 252.405 162.681 381.268 1
Cu 252.951 161.911 381.268 1
Cu 253.496 161.14 381.268 1
Cu 254.042 160.369 381.268 1
Cu 254.588 161.14 381.268 1
Cu 255.134 161.911 381.268 1
Cu 255.68 162.681 381.268 1
Cu 256.226 163.452 381.268 1
Cu 256.771 164.222 381.268 1
Cu 257.317 164.993 381.268 1
Cu 257.863 165.764 381.268 1
Cu 258.409 166.534 381.268 1
Cu 258.955 167.305 381.268 1
Cu 259.5 168.076 381.268 1
Cu 260.046 168.846 381.268 1
Cu 260.592 169.617 381.268 1
Cu 261.138 170.387 381.268 1
Cu 261.684 171.158 381.268 1
Cu 262.23 171.929 381.268 1
Cu 262.775 172.699 381.268 1
Cu 263.321 173.47 381.268 1
Cu 263.867 174.241 381.268 1
Cu 264.413 175.011 381.268 1
Cu 264.959 175.782 381.268 1
Cu 265.504 176.552 381.268 1
Cu 266.05 177.323 381.268 1
Cu 266.596 178.094 381.268 1
Cu 267.142 178.864 381.268 1
Cu 267.688 179.635 381.268 1
Cu 267.625 179.635 387.662 1
Cu 267.082 180.402 387.662 1
Cu 266.539 181.169 387.662 1
Cu 265.995 181.936 387.662 1
Cu 265.452 182.703 387.662 1
Cu 264.909 183.47 387.662 1
Cu 264.365 184.238 387.662 1
Cu 263.822 185.005 387.662 1
Cu 263.279 185.772 387.662 1
Cu 262.735 186.539 387.662 1
Cu 262.192 187.306 387.662 1
Cu 261.649 188.073 387.662 1
Cu 261.105 188.84 387.662 1
Cu 260.562 189.607 387.662 1
Cu 260.019 190.374 387.662 1
Cu 259.475 191.141 387.662 1
Cu 258.932 191.908 387.662 1
Cu 258.389 192.676 387.662 1
Cu 257.845 193.443 387.662 1
Cu 257.302 194.21 387.662 1
Cu 256.759 194.977 387.662 1
Cu 256.216 195.744 387.662 1
Cu 255.672 196.511 387.662 1
Cu 255.129 197.278 387.662 1
Cu 254.586 198.045 387.662 1
Cu 254.042 198.812 387.662 1
Cu 253.499 198.045 387.662 1
Cu 252.956 197.278 387.662 1
Cu 252.412 196.511 387.662 1
Cu 251.869 195.744 387.662 1
Cu 251.326 194.977 387.662 1
Cu 250.782 194.21 387.662 1
Cu 250.239 193.443 387.662 1
Cu 249.696 192.676 387.662 1
Cu 249.152 191.908 387.662 1
Cu 248.609 191.141 387.662 1
Cu 248.066 190.374 387.662 1
Cu 247.522 189.607 387.662 1
Cu 246.979 188.84 387.662 1
Cu 246.436 188.073 387.662 1
Cu 245.892 187.306 387.662 1
Cu 245.349 186.539 387.662 1
Cu 244.806 185.772 387.662 1
Cu 244.263 185.005 387.662 1
Cu 243.719 184.238 387.662 1
Cu 243.176 183.47 387.662 1
Cu 242.633 182.703 387.662 1
Cu 242.089 181.936 387.662 1
Cu 241.546 181.169 387.662 1
Cu 241.003 180.402 387.662 1
Cu 240.459 179.635 387.662 1
Cu 241.003 178.868 387.662 1
Cu 241.546 178.101 387.662 1
Cu 242.089 177.334 387.662 1
Cu 242.633 176.567 387.662 1
Cu 243.176 175.8 387.662 1
Cu 243.719 175.032 387.662 1
Cu 244.263 174.265 387.662 1
Cu 244.806 173.498 387.662 1
Cu 245.349 172.731 387.662 1
Cu 245.892 171.964 387.662 1
Cu 246.436 171.197 387.662 1
Cu 246.979 170.43 387.662 1
Cu 247.522 169.663 387.662 1
Cu 248.066 168.896 387.662 1
Cu 248.609 168.129 387.662 1
Cu 249.152 167.362 387.662 1
Cu 249.696 166.594 387.662 1
Cu 250.239 165.827 387.662 1
Cu 250.782 165.06 387.662 1
Cu 251.326 164.293 387.662 1
Cu 251.869 163.526 387.662 1
Cu 252.412 162.759 387.662 1
Cu 252.956 161.992 387.662 1
Cu 253.499 161.225 387.662 1
Cu 254.042 160.458 387.662 1
Cu 254.586 161.225 387.662 1
Cu 255.129 161.992 387.662 1
Cu 255.672 162.759 387.662 1
Cu 256.216 163.526 387.662 1
Cu 256.759 164.293 387.662 1
Cu 257.302 165.06 387.662 1
Cu 257.845 165.827 387.662 1
Cu 258.389 166.594 387.662 1
Cu 258.932 167.362 387.662 1
Cu 259.475 168.129 387.662 1
Cu 260.019 168.896 387.662 1
Cu 260.562 169.663 387.662 1
Cu 261.105 170.43 387.662 1
Cu 261.649 171.197 387.662 1
Cu 262.192 171.964 387.662 1
Cu 262.735 172.731 387.662 1
Cu 263.279 173.498 387.662 1
Cu 263.822 174.265 387.662 1
Cu 264.365 175.032 387.662 1
Cu 264.909 175.8 387.662 1
Cu 265.452 176.567 387.662 1
Cu 265.995 177.334 387.662 1
Cu 266.539 178.101 387.662 1
Cu 267.082 178.868 387.662 1
Cu 267.625 179.635 387.662 1
Cu 267.561 179.635 394.093 1
Cu 267.02 180.398 394.093 1
Cu 266.479 181.162 394.093 1
Cu 265.939 181.925 394.093 1
Cu 265.398 182.689 394.093 1
Cu 264.857 183.452 394.093 1
Cu 264.316 184.216 394.093 1
Cu 263.776 184.979 394.093 1
Cu 263.235 185.743 394.093 1
Cu 262.694 186.506 394.093 1
Cu 262.153 187.27 394.093 1
Cu 261.613 188.033 394.093 1
Cu 261.072 188.797 394.093 1
Cu 260.531 189.56 394.093 1
Cu 259.99 190.323 394.093 1
Cu 259.45 191.087 394.093 1
Cu 258.909 191.85 394.093 1
Cu 258.368 192.614 394.093 1
Cu 257.827 193.377 394.093 1
Cu 257.287 194.141 394.093 1
Cu 256.746 194.904 394.093 1
Cu 256.205 195.668 394.093 1
Cu 255.664 196.431 394.093 1
Cu 255.124 197.195 394.093 1
Cu 254.583 197.958 394.093 1
Cu 254.042 198.722 394.093 1
Cu 253.502 197.958 394.093 1
Cu 252.961 197.195 394.093 1
Cu 252.42 196.431 394.093 1
Cu 251.879 195.668 394.093 1
Cu 251.339 194.904 394.093 1
Cu 250.798 194.141 394.093 1
Cu 250.257 193.377 394.093 1
Cu 249.716 192.614 394.093 1
Cu 249.176 191.85 394.093 1
Cu 248.635 191.087 394.093 1
Cu 248.094 190.323 394.093 1
Cu 247.553 189.56 394.093 1
Cu 247.013 188.797 394.093 1
Cu 246.472 188.033 394.093 1
Cu 245.931 187.27 394.093 1
Cu 245.39 186.506 394.093 1
Cu 244.85 185.743 394.093 1
Cu 244.309 184.979 394.093 1
Cu 243.768 184.216 394.093 1
Cu 243.227 183.452 394.093 1
Cu 242.687 182.689 394.093 1
Cu 242.146 181.925 394.093 1
Cu 241.605 181.162 394.093 1
Cu 241.064 180.398 394.093 1
Cu 240.524 179.635 394.093 1
Cu 241.064 178.872 394.093 1
Cu 241.605 178.108 394.093 1
Cu 242.146 177.345 394.093 1
Cu 242.687 176.581 394.093 1
Cu 243.227 175.818 394.093 1
Cu 243.768 175.054 394.093 1
Cu 244.309 174.291 394.093 1
Cu 244.85 173.527 394.093 1
Cu 245.39 172.764 394.093 1
Cu 245.931 172 394.093 1
Cu 246.472 171.237 394.093 1
Cu 247.013 170.473 394.093 1
Cu 247.553 169.71 394.093 1
Cu 248.094 168.947 394.093 1
Cu 248.635 168.183 394.093 1
Cu 249.176 167.42 394.093 1
Cu 249.716 166.656 394.093 1
Cu 250.257 165.893 394.093 1
Cu 250.798 165.129 394.093 1
Cu 251.339 164.366 394.093 1
Cu 251.879 163.602 394.093 1
Cu 252.42 162.839 394.093 1
Cu 252.961 162.075 394.093 1
Cu 253.502 161.312 394.093 1
Cu 254.042 160.548 394.093 1
Cu 254.583 161.312 394.093 1
Cu 255.124 162.075 394.093 1
Cu 255.664 162.839 394.093 1
Cu 256.205 163.602 394.093 1
Cu 256.746 164.366 394.093 1
Cu 257.287 165.129 394.093 1
Cu 257.827 165.893 394.093 1
Cu 258.368 166.656 394.093 1
Cu 258.909 167.42 394.093 1
Cu 259.45 168.183 394.093 1
Cu 259.99 168.947 394.093 1
Cu 260.531 169.71 394.093 1
Cu 261.072 170.473 394.093 1
Cu 261.613 171.237 394.093 1
Cu 262.153 172 394.093 1
Cu 262.694 172.764 394.093 1
Cu 263.235 173.527 394.093 1
Cu 263.776 174.291 394.093 1
Cu 264.316 175.054 394.093 1
Cu 264.857 175.818 394.093 1
Cu 265.398 176.581 394.093 1
Cu 265.939 177.345 394.093 1
Cu 266.479 178.108 394.093 1
Cu 267.02 178.872 394.093 1
Cu 267.561 179.635 394.093 1
Cu 267.495 179.635 400.562 1
Cu 266.957 180.395 400.562 1
Cu 266.419 181.154 400.562 1
Cu 265.88 181.914 400.562 1
Cu 265.342 182.674 400.562 1
Cu 264.804 183.434 400.562 1
Cu 264.266 184.193 400.562 1
Cu 263.728 184.953 400.562 1
Cu 263.19 185.713 400.562 1
Cu 262.652 186.473 400.562 1
Cu 262.114 187.232 400.562 1
Cu 261.576 187.992 400.562 1
Cu 261.038 188.752 400.562 1
Cu 260.499 189.511 400.562 1
Cu 259.961 190.271 400.562 1
Cu 259.423 191.031 400.562 1
Cu 258.885 191.791 400.562 1
Cu 258.347 192.55 400.562 1
Cu 257.809 193.31 400.562 1
Cu 257.271 194.07 400.562 1
Cu 256.733 194.829 400.562 1
Cu 256.195 195.589 400.562 1
Cu 255.657 196.349 400.562 1
Cu 255.118 197.109 400.562 1
Cu 254.58 197.868 400.562 1
Cu 254.042 198.628 400.562 1
Cu 253.504 197.868 400.562 1
Cu 252.966 197.109 400.562 1
Cu 252.428 196.349 400.562 1
Cu 251.89 195.589 400.562 1
Cu 251.352 194.829 400.562 1
Cu 250.814 194.07 400.562 1
Cu 250.276 193.31 400.562 1
Cu 249.737 192.55 400.562 1
Cu 249.199 191.791 400.562 1
Cu 248.661 191.031 400.562 1
Cu 248.123 190.271 400.562 1
Cu 247.585 189.511 400.562 1
Cu 247.047 188.752 400.562 1
Cu 246.509 187.992 400.562 1
Cu 245.971 187.232 400.562 1
Cu 245.433 186.473 400.562 1
Cu 244.895 185.713 400.562 1
Cu 244.356 184.953 400.562 1
Cu 243.818 184.193 400.562 1
Cu 243.28 183.434 400.562 1
Cu 242.742 182.674 400.562 1
Cu 242.204 181.914 400.562 1
Cu 241.666 181.154 400.562 1
Cu 241.128 180.395 400.562 1
Cu 240.59 179.635 400.562 1
Cu 241.128 178.875 400.562 1
Cu 241.666 178.116 400.562 1
Cu 242.204 177.356 400.562 1
Cu 242.742 176.596 400.562 1
Cu 243.28 175.836 400.562 1
Cu 243.818 175.077 400.562 1
Cu 244.356 174.317 400.562 1
Cu 244.895 173.557 400.562 1
Cu 245.433 172.797 400.562 1
Cu 245.971 172.038 400.562 1
Cu 246.509 171.278 400.562 1
Cu 247.047 170.518 400.562 1
Cu 247.585 169.759 400.562 1
Cu 248.123 168.999 400.562 1
Cu 248.661 168.239 400.562 1
Cu 249.199 167.479 400.562 1
Cu 249.737 166.72 400.562 1
Cu 250.276 165.96 400.562 1
Cu 250.814 165.2 400.562 1
Cu 251.352 164.441 400.562 1
Cu 251.89 163.681 400.562 1
Cu 252.428 162.921 400.562 1
Cu 252.966 162.161 400.562 1
Cu 253.504 161.402 400.562 1
Cu 254.042 160.642 400.562 1
Cu 254.58 161.402 400.562 1
Cu 255.118 162.161 400.562 1
Cu 255.657 162.921 400.562 1
Cu 256.195 163.681 400.562 1
Cu 256.733 164.441 400.562 1
Cu 257.271 165.2 400.562 1
Cu 257.809 165.96 400.562 1
Cu 258.347 166.72 400.562 1
Cu 258.885 167.479 400.562 1
Cu 259.423 168.239 400.562 1
Cu 259.961 168.999 400.562 1
Cu 260.499 169.759 400.562 1
Cu 261.038 170.518 400.562 1
Cu 261.576 171.278 400.562 1
Cu 262.114 172.038 400.562 1
Cu 262.652 172.797 400.562 1
Cu 263.19 173.557 400.562 1
Cu 263.728 174.317 400.562 1
Cu 264.266 175.077 400.562 1
Cu 264.804 175.836 400.562 1
Cu 265.342 176.596 400.562 1
Cu 265.88 177.356 400.562 1
Cu 266.419 178.116 400.562 1
Cu 266.957 178.875 400.562 1
Cu 267.495 179.635 400.562 1
Cu 267.427 179.635 407.067 1
Cu 266.891 180.391 407.067 1
Cu 266.356 181.147 407.067 1
Cu 265.821 181.903 407.067 1
Cu 265.285 182.659 407.067 1
Cu 264.75 183.414 407.067 1
Cu 264.214 184.17 407.067 1
Cu 263.679 184.926 407.067 1
Cu 263.144 185.682 407.067 1
Cu 262.608 186.438 407.067 1
Cu 262.073 187.194 407.067 1
Cu 261.538 187.95 407.067 1
Cu 261.002 188.706 407.067 1
Cu 260.467 189.461 407.067 1
Cu 259.931 190.217 407.067 1
Cu 259.396 190.973 407.067 1
Cu 258.861 191.729 407.067 1
Cu 258.325 192.485 407.067 1
Cu 257.79 193.241 407.067 1
Cu 257.255 193.997 407.067 1
Cu 256.719 194.753 407.067 1
Cu 256.184 195.509 407.067 1
Cu 255.648 196.264 407.067 1
Cu 255.113 197.02 407.067 1
Cu 254.578 197.776 407.067 1
Cu 254.042 198.532 407.067 1
Cu 253.507 197.776 407.067 1
Cu 252.971 197.02 407.067 1
Cu 252.436 196.264 407.067 1
Cu 251.901 195.509 407.067 1
Cu 251.365 194.753 407.067 1
Cu 250.83 193.997 407.067 1
Cu 250.295 193.241 407.067 1
Cu 249.759 192.485 407.067 1
Cu 249.224 191.729 407.067 1
Cu 248.688 190.973 407.067 1
Cu 248.153 190.217 407.067 1
Cu 247.618 189.461 407.067 1
Cu 247.082 188.706 407.067 1
Cu 246.547 187.95 407.067 1
Cu 246.012 187.194 407.067 1
Cu 245.476 186.438 407.067 1
Cu 244.941 185.682 407.067 1
Cu 244.405 184.926 407.067 1
Cu 243.87 184.17 407.067 1
Cu 243.335 183.414 407.067 1
Cu 242.799 182.659 407.067 1
Cu 242.264 181.903 407.067 1
Cu 241.729 181.147 407.067 1
Cu 241.193 180.391 407.067 1
Cu 240.658 179.635 407.067 1
Cu 241.193 178.879 407.067 1
Cu 241.729 178.123 407.067 1
Cu 242.264 177.367 407.067 1
Cu 242.799 176.611 407.067 1
Cu 243.335 175.856 407.067 1
Cu 243.87 175.1 407.067 1
Cu 244.405 174.344 407.067 1
Cu 244.941 173.588 407.067 1
Cu 245.476 172.832 407.067 1
Cu 246.012 172.076 407.067 1
Cu 246.547 171.32 407.067 1
Cu 247.082 170.564 407.067 1
Cu 247.618 169.809 407.067 1
Cu 248.153 169.053 407.067 1
Cu 248.688 168.297 407.067 1
Cu 249.224 167.541 407.067 1
Cu 249.759 166.785 407.067 1
Cu 250.295 166.029 407.067 1
Cu 250.83 165.273 407.067 1
Cu 251.365 164.517 407.067 1
Cu 251.901 163.761 407.067 1
Cu 252.436 163.006 407.067 1
Cu 252.971 162.25 407.067 1
Cu 253.507 161.494 407.067 1
Cu 254.042 160.738 407.067 1
Cu 254.578 161.494 407.067 1
Cu 255.113 162.25 407.067 1
Cu 255.648 163.006 407.067 1
Cu 256.184 163.761 407.067 1
Cu 256.719 164.517 407.067 1
Cu 257.255 165.273 407.067 1
Cu 257.79 166.029 407.067 1
Cu 258.325 166.785 407.067 1
Cu 258.861 167.541 407.067 1
Cu 259.396 168.297 407.067 1
Cu 259.931 169.053 407.067 1
Cu 260.467 169.809 407.067 1
Cu 261.002 170.564 407.067 1
Cu 261.538 171.32 407.067 1
Cu 262.073 172.076 407.067 1
Cu 262.608 172.832 407.067 1
Cu 263.144 173.588 407.067 1
Cu 263.679 174.344 407.067 1
Cu 264.214 175.1 407.067 1
Cu 264.75 175.856 407.067 1
Cu 265.285 176.611 407.067 1
Cu 265.821 177.367 407.067 1
Cu 266.356 178.123 407.067 1
Cu 266.891 178.879 407.067 1
Cu 267.427 179.635 407.067 1
Cu 267.357 179.635 413.609 1
Cu 266.824 180.387 413.609 1
Cu 266.292 181.139 413.609 1
Cu 265.759 181.891 413.609 1
Cu 265.226 182.643 413.609 1
Cu 264.694 183.395 413.609 1
Cu 264.161 184.147 413.609 1
Cu 263.629 184.899 413.609 1
Cu 263.096 185.65 413.609 1
Cu 262.564 186.402 413.609 1
Cu 262.031 187.154 413.609 1
Cu 261.498 187.906 413.609 1
Cu 260.966 188.658 413.609 1
Cu 260.433 189.41 413.609 1
Cu 259.901 190.162 413.609 1
Cu 259.368 190.914 413.609 1
Cu 258.835 191.666 413.609 1
Cu 258.303 192.418 413.609 1
Cu 257.77 193.17 413.609 1
Cu 257.238 193.922 413.609 1
Cu 256.705 194.674 413.609 1
Cu 256.173 195.426 413.609 1
Cu 255.64 196.178 413.609 1
Cu 255.107 196.93 413.609 1
Cu 254.575 197.681 413.609 1
Cu 254.042 198.433 413.609 1
Cu 253.51 197.681 413.609 1
Cu 252.977 196.93 413.609 1
Cu 252.445 196.178 413.609 1
Cu 251.912 195.426 413.609 1
Cu 251.379 194.674 413.609 1
Cu 250.847 193.922 413.609 1
Cu 250.314 193.17 413.609 1
Cu 249.782 192.418 413.609 1
Cu 249.249 191.666 413.609 1
Cu 248.716 190.914 413.609 1
Cu 248.184 190.162 413.609 1
Cu 247.651 189.41 413.609 1
Cu 247.119 188.658 413.609 1
Cu 246.586 187.906 413.609 1
Cu 246.054 187.154 413.609 1
Cu 245.521 186.402 413.609 1
Cu 244.988 185.65 413.609 1
Cu 244.456 184.899 413.609 1
Cu 243.923 184.147 413.609 1
Cu 243.391 183.395 413.609 1
Cu 242.858 182.643 413.609 1
Cu 242.325 181.891 413.609 1
Cu 241.793 181.139 413.609 1
Cu 241.26 180.387 413.609 1
Cu 240.728 179.635 413.609 1
Cu 241.26 178.883 413.609 1
Cu 241.793 178.131 413.609 1
Cu 242.325 177.379 413.609 1
Cu 242.858 176.627 413.609 1
Cu 243.391 175.875 413.609 1
Cu 243.923 175.123 413.609 1
Cu 244.456 174.371 413.609 1
Cu 244.988 173.62 413.609 1
Cu 245.521 172.868 413.609 1
Cu 246.054 172.116 413.609 1
Cu 246.586 171.364 413.609 1
Cu 247.119 170.612 413.609 1
Cu 247.651 169.86 413.609 1
Cu 248.184 169.108 413.609 1
Cu 248.716 168.356 413.609 1
Cu 249.249 167.604 413.609 1
Cu 249.782 166.852 413.609 1
Cu 250.314 166.1 413.609 1
Cu 250.847 165.348 413.609 1
Cu 251.379 164.596 413.609 1
Cu 251.912 163.844 413.609 1
Cu 252.445 163.092 413.609 1
Cu 252.977 162.34 413.609 1
Cu 253.51 161.589 413.609 1
Cu 254.042 160.837 413.609 1
Cu 254.575 161.589 413.609 1
Cu 255.107 162.34 413.609 1
Cu 255.64 163.092 413.609 1
Cu 256.173 163.844 413.609 1
Cu 256.705 164.596 413.609 1
Cu 257.238 165.348 413.609 1
Cu 257.77 166.1 413.609 1
Cu 258.303 166.852 413.609 1
Cu 258.835 167.604 413.609 1
Cu 259.368 168.356 413.609 1
Cu 259.901 169.108 413.609 1
Cu 260.433 169.86 413.609 1
Cu 260.966 170.612 413.609 1
Cu 261.498 171.364 413.609 1
Cu 262.031 172.116 413.609 1
Cu 262.564 172.868 413.609 1
Cu 263.096 173.62 413.609 1
Cu 263.629 174.371 413.609 1
Cu 264.161 175.123 413.609 1
Cu 264.694 175.875 413.609 1
Cu 265.226 176.627 413.609 1
Cu 265.759 177.379 413.609 1
Cu 266.292 178.131 413.609 1
Cu 266.824 178.883 413.609 1
Cu 267.357 179.635 413.609 1
Cu 267.285 179.635 420.187 1
Cu 266.755 180.383 420.187 1
Cu 266.226 181.131 420.187 1
Cu 265.696 181.879 420.187 1
Cu 265.166 182.627 420.187 1
Cu 264.636 183.374 420.187 1
Cu 264.107 184.122 420.187 1
Cu 263.577 184.87 420.187 1
Cu 263.047 185.618 420.187 1
Cu 262.518 186.366 420.187 1
Cu 261.988 187.114 420.187 1
Cu 261.458 187.862 420.187 1
Cu 260.928 188.61 420.187 1
Cu 260.399 189.357 420.187 1
Cu 259.869 190.105 420.187 1
Cu 259.339 190.853 420.187 1
Cu 258.81 191.601 420.187 1
Cu 258.28 192.349 420.187 1
Cu 257.75 193.097 420.187 1
Cu 257.221 193.845 420.187 1
Cu 256.691 194.593 420.187 1
Cu 256.161 195.34 420.187 1
Cu 255.631 196.088 420.187 1
Cu 255.102 196.836 420.187 1
Cu 254.572 197.584 420.187 1
Cu 254.042 198.332 420.187 1
Cu 253.513 197.584 420.187 1
Cu 252.983 196.836 420.187 1
Cu 252.453 196.088 420.187 1
Cu 251.923 195.34 420.187 1
Cu 251.394 194.593 420.187 1
Cu 250.864 193.845 420.187 1
Cu 250.334 193.097 420.187 1
Cu 249.805 192.349 420.187 1
Cu 249.275 191.601 420.187 1
Cu 248.745 190.853 420.187 1
Cu 248.215 190.105 420.187 1
Cu 247.686 189.357 420.187 1
Cu 247.156 188.61 420.187 1
Cu 246.626 187.862 420.187 1
Cu 246.097 187.114 420.187 1
Cu 245.567 186.366 420.187 1
Cu 245.037 185.618 420.187 1
Cu 244.508 184.87 420.187 1
Cu 243.978 184.122 420.187 1
Cu 243.448 183.374 420.187 1
Cu 242.918 182.627 420.187 1
Cu 242.389 181.879 420.187 1
Cu 241.859 181.131 420.187 1
Cu 241.329 180.383 420.187 1
Cu 240.8 179.635 420.187 1
Cu 241.329 178.887 420.187 1
Cu 241.859 178.139 420.187 1
Cu 242.389 177.391 420.187 1
Cu 242.918 176.643 420.187 1
Cu 243.448 175.896 420.187 1
Cu 243.978 175.148 420.187 1
Cu 244.508 174.4 420.187 1
Cu 245.037 173.652 420.187 1
Cu 245.567 172.904 420.187 1
Cu 246.097 172.156 420.187 1
Cu 246.626 171.408 420.187 1
Cu 247.156 170.66 420.187 1
Cu 247.686 169.913 420.187 1
Cu 248.215 169.165 420.187 1
Cu 248.745 168.417 420.187 1
Cu 249.275 167.669 420.187 1
Cu 249.805 166.921 420.187 1
Cu 250.334 166.173 420.187 1
Cu 250.864 165.425 420.187 1
Cu 251.394 164.677 420.187 1
Cu 251.923 163.93 420.187 1
Cu 252.453 163.182 420.187 1
Cu 252.983 162.434 420.187 1
Cu 253.513 161.686 420.187 1
Cu 254.042 160.938 420.187 1
Cu 254.572 161.686 420.187 1
Cu 255.102 162.434 420.187 1
Cu 255.631 163.182 420.187 1
Cu 256.161 163.93 420.187 1
Cu 256.691 164.677 420.187 1
Cu 257.221 165.425 420.187 1
Cu 257.75 166.173 420.187 1
Cu 258.28 166.921 420.187 1
Cu 258.81 167.669 420.187 1
Cu 259.339 168.417 420.187 1
Cu 259.869 169.165 420.187 1
Cu 260.399 169.913 420.187 1
Cu 260.928 170.66 420.187 1
Cu 261.458 171.408 420.187 1
Cu 261.988 172.156 420.187 1
Cu 262.518 172.904 420.187 1
Cu 263.047 173.652 420.187 1
Cu 263.577 174.4 420.187 1
Cu 264.107 175.148 420.187 1
Cu 264.636 175.896 420.187 1
Cu 265.166 176.643 420.187 1
Cu 265.696 177.391 420.187 1
Cu 266.226 178.139 420.187 1
Cu 266.755 178.887 420.187 1
Cu 267.285 179.635 420.187 1
Cu 267.211 179.635 426.802 1
Cu 266.684 180.379 426.802 1
Cu 266.158 181.122 426.802 1
Cu 265.631 181.866 426.802 1
Cu 265.104 182.61 426.802 1
Cu 264.577 183.354 426.802 1
Cu 264.051 184.097 426.802 1
Cu 263.524 184.841 426.802 1
Cu 262.997 185.585 426.802 1
Cu 262.47 186.328 426.802 1
Cu 261.944 187.072 426.802 1
Cu 261.417 187.816 426.802 1
Cu 260.89 188.559 426.802 1
Cu 260.363 189.303 426.802 1
Cu 259.837 190.047 426.802 1
Cu 259.31 190.791 426.802 1
Cu 258.783 191.534 426.802 1
Cu 258.256 192.278 426.802 1
Cu 257.73 193.022 426.802 1
Cu 257.203 193.765 426.802 1
Cu 256.676 194.509 426.802 1
Cu 256.149 195.253 426.802 1
Cu 255.623 195.997 426.802 1
Cu 255.096 196.74 426.802 1
Cu 254.569 197.484 426.802 1
Cu 254.042 198.228 426.802 1
Cu 253.515 197.484 426.802 1
Cu 252.989 196.74 426.802 1
Cu 252.462 195.997 426.802 1
Cu 251.935 195.253 426.802 1
Cu 251.408 194.509 426.802 1
Cu 250.882 193.765 426.802 1
Cu 250.355 193.022 426.802 1
Cu 249.828 192.278 426.802 1
Cu 249.301 191.534 426.802 1
Cu 248.775 190.791 426.802 1
Cu 248.248 190.047 426.802 1
Cu 247.721 189.303 426.802 1
Cu 247.194 188.559 426.802 1
Cu 246.668 187.816 426.802 1
Cu 246.141 187.072 426.802 1
Cu 245.614 186.328 426.802 1
Cu 245.087 185.585 426.802 1
Cu 244.561 184.841 426.802 1
Cu 244.034 184.097 426.802 1
Cu 243.507 183.354 426.802 1
Cu 242.98 182.61 426.802 1
Cu 242.454 181.866 426.802 1
Cu 241.927 181.122 426.802 1
Cu 241.4 180.379 426.802 1
Cu 240.873 179.635 426.802 1
Cu 241.4 178.891 426.802 1
Cu 241.927 178.148 426.802 1
Cu 242.454 177.404 426.802 1
Cu 242.98 176.66 426.802 1
Cu 243.507 175.916 426.802 1
Cu 244.034 175.173 426.802 1
Cu 244.561 174.429 426.802 1
Cu 245.087 173.685 426.802 1
Cu 245.614 172.942 426.802 1
Cu 246.141 172.198 426.802 1
Cu 246.668 171.454 426.802 1
Cu 247.194 170.711 426.802 1
Cu 247.721 169.967 426.802 1
Cu 248.248 169.223 426.802 1
Cu 248.775 168.479 426.802 1
Cu 249.301 167.736 426.802 1
Cu 249.828 166.992 426.802 1
Cu 250.355 166.248 426.802 1
Cu 250.882 165.505 426.802 1
Cu 251.408 164.761 426.802 1
Cu 251.935 164.017 426.802 1
Cu 252.462 163.273 426.802 1
Cu 252.989 162.53 426.802 1
Cu 253.515 161.786 426.802 1
Cu 254.042 161.042 426.802 1
Cu 254.569 161.786 426.802 1
Cu 255.096 162.53 426.802 1
Cu 255.623 163.273 426.802 1
Cu 256.149 164.017 426.802 1
Cu 256.676 164.761 426.802 1
Cu 257.203 165.505 426.802 1
Cu 257.73 166.248 426.802 1
Cu 258.256 166.992 426.802 1
Cu 258.783 167.736 426.802 1
Cu 259.31 168.479 426.802 1
Cu 259.837 169.223 426.802 1
Cu 260.363 169.967 426.802 1
Cu 260.89 170.711 426.802 1
Cu 261.417 171.454 426.802 1
Cu 261.944 172.198 426.802 1
Cu 262.47 172.942 426.802 1
Cu 262.997 173.685 426.802 1
Cu 263.524 174.429 426.802 1
Cu 264.051 175.173 426.802 1
Cu 264.577 175.916 426.802 1
Cu 265.104 176.66 426.802 1
Cu 265.631 177.404 426.802 1
Cu 266.158 178.148 426.802 1
Cu 266.684 178.891 426.802 1
Cu 267.211 179.635 426.802 1
Cu 267.135 179.635 433.452 1
Cu 266.611 180.374 433.452 1
Cu 266.088 181.114 433.452 1
Cu 265.564 181.853 433.452 1
Cu 265.04 182.593 433.452 1
Cu 264.517 183.332 433.452 1
Cu 263.993 184.072 433.452 1
Cu 263.469 184.811 433.452 1
Cu 262.945 185.55 433.452 1
Cu 262.422 186.29 433.452 1
Cu 261.898 187.029 433.452 1
Cu 261.374 187.769 433.452 1
Cu 260.851 188.508 433.452 1
Cu 260.327 189.247 433.452 1
Cu 259.803 189.987 433.452 1
Cu 259.279 190.726 433.452 1
Cu 258.756 191.466 433.452 1
Cu 258.232 192.205 433.452 1
Cu 257.708 192.945 433.452 1
Cu 257.185 193.684 433.452 1
Cu 256.661 194.423 433.452 1
Cu 256.137 195.163 433.452 1
Cu 255.613 195.902 433.452 1
Cu 255.09 196.642 433.452 1
Cu 254.566 197.381 433.452 1
Cu 254.042 198.12 433.452 1
Cu 253.519 197.381 433.452 1
Cu 252.995 196.642 433.452 1
Cu 252.471 195.902 433.452 1
Cu 251.947 195.163 433.452 1
Cu 251.424 194.423 433.452 1
Cu 250.9 193.684 433.452 1
Cu 250.376 192.945 433.452 1
Cu 249.853 192.205 433.452 1
Cu 249.329 191.466 433.452 1
Cu 248.805 190.726 433.452 1
Cu 248.281 189.987 433.452 1
Cu 247.758 189.247 433.452 1
Cu 247.234 188.508 433.452 1
Cu 246.71 187.769 433.452 1
Cu 246.186 187.029 433.452 1
Cu 245.663 186.29 433.452 1
Cu 245.139 185.55 433.452 1
Cu 244.615 184.811 433.452 1
Cu 244.092 184.072 433.452 1
Cu 243.568 183.332 433.452 1
Cu 243.044 182.593 433.452 1
Cu 242.52 181.853 433.452 1
Cu 241.997 181.114 433.452 1
Cu 241.473 180.374 433.452 1
Cu 240.949 179.635 433.452 1
Cu 241.473 178.896 433.452 1
Cu 241.997 178.156 433.452 1
Cu 242.52 177.417 433.452 1
Cu 243.044 176.677 433.452 1
Cu 243.568 175.938 433.452 1
Cu 244.092 175.198 433.452 1
Cu 244.615 174.459 433.452 1
Cu 245.139 173.72 433.452 1
Cu 245.663 172.98 433.452 1
Cu 246.186 172.241 433.452 1
Cu 246.71 171.501 433.452 1
Cu 247.234 170.762 433.452 1
Cu 247.758 170.023 433.452 1
Cu 248.281 169.283 433.452 1
Cu 248.805 168.544 433.452 1
Cu 249.329 167.804 433.452 1
Cu 249.853 167.065 433.452 1
Cu 250.376 166.325 433.452 1
Cu 250.9 165.586 433.452 1
Cu 251.424 164.847 433.452 1
Cu 251.947 164.107 433.452 1
Cu 252.471 163.368 433.452 1
Cu 252.995 162.628 433.452 1
Cu 253.519 161.889 433.452 1
Cu 254.042 161.15 433.452 1
Cu 254.566 161.889 433.452 1
Cu 255.09 162.628 433.452 1
Cu 255.613 163.368 433.452 1
Cu 256.137 164.107 433.452 1
Cu 256.661 164.847 433.452 1
Cu 257.185 165.586 433.452 1
Cu 257.708 166.325 433.452 1
Cu 258.232 167.065 433.452 1
Cu 258.756 167.804 433.452 1
Cu 259.279 168.544 433.452 1
Cu 259.803 169.283 433.452 1
Cu 260.327 170.023 433.452 1
Cu 260.851 170.762 433.452 1
Cu 261.374 171.501 433.452 1
Cu 261.898 172.241 433.452 1
Cu 262.422 172.98 433.452 1
Cu 262.945 173.72 433.452 1
Cu 263.469 174.459 433.452 1
Cu 263.993 175.198 433.452 1
Cu 264.517 175.938 433.452 1
Cu 265.04 176.677 433.452 1
Cu 265.564 177.417 433.452 1
Cu 266.088 178.156 433.452 1
Cu 266.611 178.896 433.452 1
Cu 267.135 179.635 433.452 1
Cu 267.057 179.635 440.139 1
Cu 266.537 180.37 440.139 1
Cu 266.016 181.105 440.139 1
Cu 265.495 181.84 440.139 1
Cu 264.975 182.575 440.139 1
Cu 264.454 183.31 440.139 1
Cu 263.934 184.045 440.139 1
Cu 263.413 184.78 440.139 1
Cu 262.892 185.515 440.139 1
Cu 262.372 186.25 440.139 1
Cu 261.851 186.985 440.139 1
Cu 261.331 187.72 440.139 1
Cu 260.81 188.455 440.139 1
Cu 260.289 189.19 440.139 1
Cu 259.769 189.925 440.139 1
Cu 259.248 190.66 440.139 1
Cu 258.728 191.395 440.139 1
Cu 258.207 192.13 440.139 1
Cu 257.686 192.865 440.139 1
Cu 257.166 193.6 440.139 1
Cu 256.645 194.335 440.139 1
Cu 256.125 195.07 440.139 1
Cu 255.604 195.805 440.139 1
Cu 255.083 196.54 440.139 1
Cu 254.563 197.275 440.139 1
Cu 254.042 198.01 440.139 1
Cu 253.522 197.275 440.139 1
Cu 253.001 196.54 440.139 1
Cu 252.48 195.805 440.139 1
Cu 251.96 195.07 440.139 1
Cu 251.439 194.335 440.139 1
Cu 250.919 193.6 440.139 1
Cu 250.398 192.865 440.139 1
Cu 249.877 192.13 440.139 1
Cu 249.357 191.395 440.139 1
Cu 248.836 190.66 440.139 1
Cu 248.316 189.925 440.139 1
Cu 247.795 189.19 440.139 1
Cu 247.275 188.455 440.139 1
Cu 246.754 187.72 440.139 1
Cu 246.233 186.985 440.139 1
Cu 245.713 186.25 440.139 1
Cu 245.192 185.515 440.139 1
Cu 244.672 184.78 440.139 1
Cu 244.151 184.045 440.139 1
Cu 243.63 183.31 440.139 1
Cu 243.11 182.575 440.139 1
Cu 242.589 181.84 440.139 1
Cu 242.069 181.105 440.139 1
Cu 241.548 180.37 440.139 1
Cu 241.027 179.635 440.139 1
Cu 241.548 178.9 440.139 1
Cu 242.069 178.165 440.139 1
Cu 242.589 177.43 440.139 1
Cu 243.11 176.695 440.139 1
Cu 243.63 175.96 440.139 1
Cu 244.151 175.225 440.139 1
Cu 244.672 174.49 440.139 1
Cu 245.192 173.755 440.139 1
Cu 245.713 173.02 440.139 1
Cu 246.233 172.285 440.139 1
Cu 246.754 171.55 440.139 1
Cu 247.275 170.815 440.139 1
Cu 247.795 170.08 440.139 1
Cu 248.316 169.345 440.139 1
Cu 248.836 168.61 440.139 1
Cu 249.357 167.875 440.139 1
Cu 249.877 167.14 440.139 1
Cu 250.398 166.405 440.139 1
Cu 250.919 165.67 440.139 1
Cu 251.439 164.935 440.139 1
Cu 251.96 164.2 440.139 1
Cu 252.48 163.465 440.139 1
Cu 253.001 162.73 440.139 1
Cu 253.522 161.995 440.139 1
Cu 254.042 161.26 440.139 1
Cu 254.563 161.995 440.139 1
Cu 255.083 162.73 440.139 1
Cu 255.604 163.465 440.139 1
Cu 256.125 164.2 440.139 1
Cu 256.645 164.935 440.139 1
Cu 257.166 165.67 440.139 1
Cu 257.686 166.405 440.139 1
Cu 258.207 167.14 440.139 1
Cu 258.728 167.875 440.139 1
Cu 259.248 168.61 440.139 1
Cu 259.769 169.345 440.139 1
Cu 260.289 170.08 440.139 1
Cu 260.81 170.815 440.139 1
Cu 261.331 171.55 440.139 1
Cu 261.851 172.285 440.139 1
Cu 262.372 173.02 440.139 1
Cu 262.892 173.755 440.139 1
Cu 263.413 174.49 440.139 1
Cu 263.934 175.225 440.139 1
Cu 264.454 175.96 440.139 1
Cu 264.975 176.695 440.139 1
Cu 265.495 177.43 440.139 1
Cu 266.016 178.165 440.139 1
Cu 266.537 178.9 440.139 1
Cu 267.057 179.635 440.139 1
Cu 266.977 179.635 446.861 1
Cu 266.46 180.365 446.861 1
Cu 265.942 181.096 446.861 1
Cu 265.425 181.826 446.861 1
Cu 264.907 182.557 446.861 1
Cu 264.39 183.287 446.861 1
Cu 263.873 184.018 446.861 1
Cu 263.355 184.748 446.861 1
Cu 262.838 185.479 446.861 1
Cu 262.32 186.209 446.861 1
Cu 261.803 186.94 446.861 1
Cu 261.286 187.67 446.861 1
Cu 260.768 188.401 446.861 1
Cu 260.251 189.131 446.861 1
Cu 259.734 189.862 446.861 1
Cu 259.216 190.592 446.861 1
Cu 258.699 191.323 446.861 1
Cu 258.181 192.053 446.861 1
Cu 257.664 192.784 446.861 1
Cu 257.147 193.514 446.861 1
Cu 256.629 194.245 446.861 1
Cu 256.112 194.975 446.861 1
Cu 255.594 195.706 446.861 1
Cu 255.077 196.436 446.861 1
Cu 254.56 197.167 446.861 1
Cu 254.042 197.897 446.861 1
Cu 253.525 197.167 446.861 1
Cu 253.007 196.436 446.861 1
Cu 252.49 195.706 446.861 1
Cu 251.973 194.975 446.861 1
Cu 251.455 194.245 446.861 1
Cu 250.938 193.514 446.861 1
Cu 250.421 192.784 446.861 1
Cu 249.903 192.053 446.861 1
Cu 249.386 191.323 446.861 1
Cu 248.868 190.592 446.861 1
Cu 248.351 189.862 446.861 1
Cu 247.834 189.131 446.861 1
Cu 247.316 188.401 446.861 1
Cu 246.799 187.67 446.861 1
Cu 246.281 186.94 446.861 1
Cu 245.764 186.209 446.861 1
Cu 245.247 185.479 446.861 1
Cu 244.729 184.748 446.861 1
Cu 244.212 184.018 446.861 1
Cu 243.694 183.287 446.861 1
Cu 243.177 182.557 446.861 1
Cu 242.66 181.826 446.861 1
Cu 242.142 181.096 446.861 1
Cu 241.625 180.365 446.861 1
Cu 241.108 179.635 446.861 1
Cu 241.625 178.905 446.861 1
Cu 242.142 178.174 446.861 1
Cu 242.66 177.444 446.861 1
Cu 243.177 176.713 446.861 1
Cu 243.694 175.983 446.861 1
Cu 244.212 175.252 446.861 1
Cu 244.729 174.522 446.861 1
Cu 245.247 173.791 446.861 1
Cu 245.764 173.061 446.861 1
Cu 246.281 172.33 446.861 1
Cu 246.799 171.6 446.861 1
Cu 247.316 170.869 446.861 1
Cu 247.834 170.139 446.861 1
Cu 248.351 169.408 446.861 1
Cu 248.868 168.678 446.861 1
Cu 249.386 167.947 446.861 1
Cu 249.903 167.217 446.861 1
Cu 250.421 166.486 446.861 1
Cu 250.938 165.756 446.861 1
Cu 251.455 165.025 446.861 1
Cu 251.973 164.295 446.861 1
Cu 252.49 163.564 446.861 1
Cu 253.007 162.834 446.861 1
Cu 253.525 162.103 446.861 1
Cu 254.042 161.373 446.861 1
Cu 254.56 162.103 446.861 1
Cu 255.077 162.834 446.861 1
Cu 255.594 163.564 446.861 1
Cu 256.112 164.295 446.861 1
Cu 256.629 165.025 446.861 1
Cu 257.147 165.756 446.861 1
Cu 257.664 166.486 446.861 1
Cu 258.181 167.217 446.861 1
Cu 258.699 167.947 446.861 1
Cu 259.216 168.678 446.861 1
Cu 259.734 169.408 446.861 1
Cu 260.251 170.139 446.861 1
Cu 260.768 170.869 446.861 1
Cu 261.286 171.6 446.861 1
Cu 261.803 172.33 446.861 1
Cu 262.32 173.061 446.861 1
Cu 262.838 173.791 446.861 1
Cu 263.355 174.522 446.861 1
Cu 263.873 175.252 446.861 1
Cu 264.39 175.983 446.861 1
Cu 264.907 176.713 446.861 1
Cu 265.425 177.444 446.861 1
Cu 265.942 178.174 446.861 1
Cu 266.46 178.905 446.861 1
Cu 266.977 179.635 446.861 1
Cu 266.895 179.635 453.618 1
Cu 266.38 180.361 453.618 1
Cu 265.866 181.087 453.618 1
Cu 265.352 181.812 453.618 1
Cu 264.838 182.538 453.618 1
Cu 264.324 183.264 453.618 1
Cu 263.81 183.99 453.618 1
Cu 263.296 184.716 453.618 1
Cu 262.782 185.442 453.618 1
Cu 262.268 186.167 453.618 1
Cu 261.754 186.893 453.618 1
Cu 261.24 187.619 453.618 1
Cu 260.725 188.345 453.618 1
Cu 260.211 189.071 453.618 1
Cu 259.697 189.797 453.618 1
Cu 259.183 190.522 453.618 1
Cu 258.669 191.248 453.618 1
Cu 258.155 191.974 453.618 1
Cu 257.641 192.7 453.618 1
Cu 257.127 193.426 453.618 1
Cu 256.613 194.152 453.618 1
Cu 256.099 194.877 453.618 1
Cu 255.585 195.603 453.618 1
Cu 255.07 196.329 453.618 1
Cu 254.556 197.055 453.618 1
Cu 254.042 197.781 453.618 1
Cu 253.528 197.055 453.618 1
Cu 253.014 196.329 453.618 1
Cu 252.5 195.603 453.618 1
Cu 251.986 194.877 453.618 1
Cu 251.472 194.152 453.618 1
Cu 250.958 193.426 453.618 1
Cu 250.444 192.7 453.618 1
Cu 249.93 191.974 453.618 1
Cu 249.415 191.248 453.618 1
Cu 248.901 190.522 453.618 1
Cu 248.387 189.797 453.618 1
Cu 247.873 189.071 453.618 1
Cu 247.359 188.345 453.618 1
Cu 246.845 187.619 453.618 1
Cu 246.331 186.893 453.618 1
Cu 245.817 186.167 453.618 1
Cu 245.303 185.442 453.618 1
Cu 244.789 184.716 453.618 1
Cu 244.274 183.99 453.618 1
Cu 243.76 183.264 453.618 1
Cu 243.246 182.538 453.618 1
Cu 242.732 181.812 453.618 1
Cu 242.218 181.087 453.618 1
Cu 241.704 180.361 453.618 1
Cu 241.19 179.635 453.618 1
Cu 241.704 178.909 453.618 1
Cu 242.218 178.183 453.618 1
Cu 242.732 177.458 453.618 1
Cu 243.246 176.732 453.618 1
Cu 243.76 176.006 453.618 1
Cu 244.274 175.28 453.618 1
Cu 244.789 174.554 453.618 1
Cu 245.303 173.828 453.618 1
Cu 245.817 173.103 453.618 1
Cu 246.331 172.377 453.618 1
Cu 246.845 171.651 453.618 1
Cu 247.359 170.925 453.618 1
Cu 247.873 170.199 453.618 1
Cu 248.387 169.473 453.618 1
Cu 248.901 168.748 453.618 1
Cu 249.415 168.022 453.618 1
Cu 249.93 167.296 453.618 1
Cu 250.444 166.57 453.618 1
Cu 250.958 165.844 453.618 1
Cu 251.472 165.118 453.618 1
Cu 251.986 164.393 453.618 1
Cu 252.5 163.667 453.618 1
Cu 253.014 162.941 453.618 1
Cu 253.528 162.215 453.618 1
Cu 254.042 161.489 453.618 1
Cu 254.556 162.215 453.618 1
Cu 255.07 162.941 453.618 1
Cu 255.585 163.667 453.618 1
Cu 256.099 164.393 453.618 1
Cu 256.613 165.118 453.618 1
Cu 257.127 165.844 453.618 1
Cu 257.641 166.57 453.618 1
Cu 258.155 167.296 453.618 1
Cu 258.669 168.022 453.618 1
Cu 259.183 168.748 453.618 1
Cu 259.697 169.473 453.618 1
Cu 260.211 170.199 453.618 1
Cu 260.725 170.925 453.618 1
Cu 261.24 171.651 453.618 1
Cu 261.754 172.377 453.618 1
Cu 262.268 173.103 453.618 1
Cu 262.782 173.828 453.618 1
Cu 263.296 174.554 453.618 1
Cu 263.81 175.28 453.618 1
Cu 264.324 176.006 453.618 1
Cu 264.838 176.732 453.618 1
Cu 265.352 177.458 453.618 1
Cu 265.866 178.183 453.618 1
Cu 266.38 178.909 453.618 1
Cu 266.895 179.635 453.618 1
Cu 266.81 179.635 460.411 1
Cu 266.299 180.356 460.411 1
Cu 265.788 181.077 460.411 1
Cu 265.278 181.798 460.411 1
Cu 264.767 182.519 460.411 1
Cu 264.256 183.24 460.411 1
Cu 263.746 183.961 460.411 1
Cu 263.235 184.682 460.411 1
Cu 262.724 185.403 460.411 1
Cu 262.214 186.124 460.411 1
Cu 261.703 186.845 460.411 1
Cu 261.192 187.567 460.411 1
Cu 260.681 188.288 460.411 1
Cu 260.171 189.009 460.411 1
Cu 259.66 189.73 460.411 1
Cu 259.149 190.451 460.411 1
Cu 258.639 191.172 460.411 1
Cu 258.128 191.893 460.411 1
Cu 257.617 192.614 460.411 1
Cu 257.106 193.335 460.411 1
Cu 256.596 194.056 460.411 1
Cu 256.085 194.777 460.411 1
Cu 255.574 195.498 460.411 1
Cu 255.064 196.219 460.411 1
Cu 254.553 196.94 460.411 1
Cu 254.042 197.661 460.411 1
Cu 253.532 196.94 460.411 1
Cu 253.021 196.219 460.411 1
Cu 252.51 195.498 460.411 1
Cu 251.999 194.777 460.411 1
Cu 251.489 194.056 460.411 1
Cu 250.978 193.335 460.411 1
Cu 250.467 192.614 460.411 1
Cu 249.957 191.893 460.411 1
Cu 249.446 191.172 460.411 1
Cu 248.935 190.451 460.411 1
Cu 248.425 189.73 460.411 1
Cu 247.914 189.009 460.411 1
Cu 247.403 188.288 460.411 1
Cu 246.892 187.567 460.411 1
Cu 246.382 186.845 460.411 1
Cu 245.871 186.124 460.411 1
Cu 245.36 185.403 460.411 1
Cu 244.85 184.682 460.411 1
Cu 244.339 183.961 460.411 1
Cu 243.828 183.24 460.411 1
Cu 243.317 182.519 460.411 1
Cu 242.807 181.798 460.411 1
Cu 242.296 181.077 460.411 1
Cu 241.785 180.356 460.411 1
Cu 241.275 179.635 460.411 1
Cu 241.785 178.914 460.411 1
Cu 242.296 178.193 460.411 1
Cu 242.807 177.472 460.411 1
Cu 243.317 176.751 460.411 1
Cu 243.828 176.03 460.411 1
Cu 244.339 175.309 460.411 1
Cu 244.85 174.588 460.411 1
Cu 245.36 173.867 460.411 1
Cu 245.871 173.146 460.411 1
Cu 246.382 172.425 460.411 1
Cu 246.892 171.703 460.411 1
Cu 247.403 170.982 460.411 1
Cu 247.914 170.261 460.411 1
Cu 248.425 169.54 460.411 1
Cu 248.935 168.819 460.411 1
Cu 249.446 168.098 460.411 1
Cu 249.957 167.377 460.411 1
Cu 250.467 166.656 460.411 1
Cu 250.978 165.935 460.411 1
Cu 251.489 165.214 460.411 1
Cu 251.999 164.493 460.411 1
Cu 252.51 163.772 460.411 1
Cu 253.021 163.051 460.411 1
Cu 253.532 162.33 460.411 1
Cu 254.042 161.609 460.411 1
Cu 254.553 162.33 460.411 1
Cu 255.064 163.051 460.411 1
Cu 255.574 163.772 460.411 1
Cu 256.085 164.493 460.411 1
Cu 256.596 165.214 460.411 1
Cu 257.106 165.935 460.411 1
Cu 257.617 166.656 460.411 1
Cu 258.128 167.377 460.411 1
Cu 258.639 168.098 460.411 1
Cu 259.149 168.819 460.411 1
Cu 259.66 169.54 460.411 1
Cu 260.171 170.261 460.411 1
Cu 260.681 170.982 460.411 1
Cu 261.192 171.703 460.411 1
Cu 261.703 172.425 460.411 1
Cu 262.214 173.146 460.411 1
Cu 262.724 173.867 460.411 1
Cu 263.235 174.588 460.411 1
Cu 263.746 175.309 460.411 1
Cu 264.256 176.03 460.411 1
Cu 264.767 176.751 460.411 1
Cu 265.278 177.472 460.411 1
Cu 265.788 178.193 460.411 1
Cu 266.299 178.914 460.411 1
Cu 266.81 179.635 460.411 1
Cu 266.723 179.635 467.239 1
Cu 266.216 180.351 467.239 1
Cu 265.708 181.067 467.239 1
Cu 265.201 181.783 467.239 1
Cu 264.694 182.5 467.239 1
Cu 264.187 183.216 467.239 1
Cu 263.679 183.932 467.239 1
Cu 263.172 184.648 467.239 1
Cu 262.665 185.364 467.239 1
Cu 262.158 186.08 467.239 1
Cu 261.651 186.796 467.239 1
Cu 261.143 187.512 467.239 1
Cu 260.636 188.229 467.239 1
Cu 260.129 188.945 467.239 1
Cu 259.622 189.661 467.239 1
Cu 259.114 190.377 467.239 1
Cu 258.607 191.093 467.239 1
Cu 258.1 191.809 467.239 1
Cu 257.593 192.525 467.239 1
Cu 257.086 193.242 467.239 1
Cu 256.578 193.958 467.239 1
Cu 256.071 194.674 467.239 1
Cu 255.564 195.39 467.239 1
Cu 255.057 196.106 467.239 1
Cu 254.549 196.822 467.239 1
Cu 254.042 197.538 467.239 1
Cu 253.535 196.822 467.239 1
Cu 253.028 196.106 467.239 1
Cu 252.521 195.39 467.239 1
Cu 252.013 194.674 467.239 1
Cu 251.506 193.958 467.239 1
Cu 250.999 193.242 467.239 1
Cu 250.492 192.525 467.239 1
Cu 249.984 191.809 467.239 1
Cu 249.477 191.093 467.239 1
Cu 248.97 190.377 467.239 1
Cu 248.463 189.661 467.239 1
Cu 247.956 188.945 467.239 1
Cu 247.448 188.229 467.239 1
Cu 246.941 187.512 467.239 1
Cu 246.434 186.796 467.239 1
Cu 245.927 186.08 467.239 1
Cu 245.419 185.364 467.239 1
Cu 244.912 184.648 467.239 1
Cu 244.405 183.932 467.239 1
Cu 243.898 183.216 467.239 1
Cu 243.391 182.5 467.239 1
Cu 242.883 181.783 467.239 1
Cu 242.376 181.067 467.239 1
Cu 241.869 180.351 467.239 1
Cu 241.362 179.635 467.239 1
Cu 241.869 178.919 467.239 1
Cu 242.376 178.203 467.239 1
Cu 242.883 177.487 467.239 1
Cu 243.391 176.77 467.239 1
Cu 243.898 176.054 467.239 1
Cu 244.405 175.338 467.239 1
Cu 244.912 174.622 467.239 1
Cu 245.419 173.906 467.239 1
Cu 245.927 173.19 467.239 1
Cu 246.434 172.474 467.239 1
Cu 246.941 171.758 467.239 1
Cu 247.448 171.041 467.239 1
Cu 247.956 170.325 467.239 1
Cu 248.463 169.609 467.239 1
Cu 248.97 168.893 467.239 1
Cu 249.477 168.177 467.239 1
Cu 249.984 167.461 467.239 1
Cu 250.492 166.745 467.239 1
Cu 250.999 166.028 467.239 1
Cu 251.506 165.312 467.239 1
Cu 252.013 164.596 467.239 1
Cu 252.521 163.88 467.239 1
Cu 253.028 163.164 467.239 1
Cu 253.535 162.448 467.239 1
Cu 254.042 161.732 467.239 1
Cu 254.549 162.448 467.239 1
Cu 255.057 163.164 467.239 1
Cu 255.564 163.88 467.239 1
Cu 256.071 164.596 467.239 1
Cu 256.578 165.312 467.239 1
Cu 257.086 166.028 467.239 1
Cu 257.593 166.745 467.239 1
Cu 258.1 167.461 467.239 1
Cu 258.607 168.177 467.239 1
Cu 259.114 168.893 467.239 1
Cu 259.622 169.609 467.239 1
Cu 260.129 170.325 467.239 1
Cu 260.636 171.041 467.239 1
Cu 261.143 171.758 467.239 1
Cu 261.651 172.474 467.239 1
Cu 262.158 173.19 467.239 1
Cu 262.665 173.906 467.239 1
Cu 263.172 174.622 467.239 1
Cu 263.679 175.338 467.239 1
Cu 264.187 176.054 467.239 1
Cu 264.694 176.77 467.239 1
Cu 265.201 177.487 467.239 1
Cu 265.708 178.203 467.239 1
Cu 266.216 178.919 467.239 1
Cu 266.723 179.635 467.239 1
Cu 267.042 179.635 468 1
Cu 266.522 180.369 468 1
Cu 266.002 181.103 468 1
Cu 265.482 181.838 468 1
Cu 264.962 182.572 468 1
Cu 264.442 183.306 468 1
Cu 263.922 184.04 468 1
Cu 263.402 184.774 468 1
Cu 262.882 185.508 468 1
Cu 262.362 186.243 468 1
Cu 261.842 186.977 468 1
Cu 261.322 187.711 468 1
Cu 260.802 188.445 468 1
Cu 260.282 189.179 468 1
Cu 259.762 189.913 468 1
Cu 259.242 190.648 468 1
Cu 258.722 191.382 468 1
Cu 258.202 192.116 468 1
Cu 257.682 192.85 468 1
Cu 257.162 193.584 468 1
Cu 256.642 194.318 468 1
Cu 256.122 195.053 468 1
Cu 255.602 195.787 468 1
Cu 255.082 196.521 468 1
Cu 254.562 197.255 468 1
Cu 254.042 197.989 468 1
Cu 253.522 197.255 468 1
Cu 253.002 196.521 468 1
Cu 252.482 195.787 468 1
Cu 251.962 195.053 468 1
Cu 251.442 194.318 468 1
Cu 250.922 193.584 468 1
Cu 250.402 192.85 468 1
Cu 249.882 192.116 468 1
Cu 249.362 191.382 468 1
Cu 248.842 190.648 468 1
Cu 248.322 189.913 468 1
Cu 247.802 189.179 468 1
Cu 247.282 188.445 468 1
Cu 246.762 187.711 468 1
Cu 246.242 186.977 468 1
Cu 245.722 186.243 468 1
Cu 245.202 185.508 468 1
Cu 244.682 184.774 468 1
Cu 244.162 184.04 468 1
Cu 243.642 183.306 468 1
Cu 243.122 182.572 468 1
Cu 242.602 181.838 468 1
Cu 242.082 181.103 468 1
Cu 241.562 180.369 468 1
Cu 241.042 179.635 468 1
Cu 241.562 178.901 468 1
Cu 242.082 178.167 468 1
Cu 242.602 177.432 468 1
Cu 243.122 176.698 468 1
Cu 243.642 175.964 468 1
Cu 244.162 175.23 468 1
Cu 244.682 174.496 468 1
Cu 245.202 173.762 468 1
Cu 245.722 173.027 468 1
Cu 246.242 172.293 468 1
Cu 246.762 171.559 468 1
Cu 247.282 170.825 468 1
Cu 247.802 170.091 468 1
Cu 248.322 169.357 468 1
Cu 248.842 168.622 468 1
Cu 249.362 167.888 468 1
Cu 249.882 167.154 468 1
Cu 250.402 166.42 468 1
Cu 250.922 165.686 468 1
Cu 251.442 164.952 468 1
Cu 251.962 164.217 468 1
Cu 252.482 163.483 468 1
Cu 253.002 162.749 468 1
Cu 253.522 162.015 468 1
Cu 254.042 161.281 468 1
Cu 254.562 162.015 468 1
Cu 255.082 162.749 468 1
Cu 255.602 163.483 468 1
Cu 256.122 164.217 468 1
Cu 256.642 164.952 468 1
Cu 257.162 165.686 468 1
Cu 257.682 166.42 468 1
Cu 258.202 167.154 468 1
Cu 258.722 167.888 468 1
Cu 259.242 168.622 468 1
Cu 259.762 169.357 468 1
Cu 260.282 170.091 468 1
Cu 260.802 170.825 468 1
Cu 261.322 171.559 468 1
Cu 261.842 172.293 468 1
Cu 262.362 173.027 468 1
Cu 262.882 173.762 468 1
Cu 263.402 174.496 468 1
Cu 263.922 175.23 468 1
Cu 264.442 175.964 468 1
Cu 264.962 176.698 468 1
Cu 265.482 177.432 468 1
Cu 266.002 178.167 468 1
Cu 266.522 178.901 468 1
Cu 267.042 179.635 468 1
Cu 266.781 179.635 470.594 1
Cu 266.271 180.354 470.594 1
Cu 265.762 181.074 470.594 1
Cu 265.252 181.793 470.594 1
Cu 264.743 182.513 470.594 1
Cu 264.233 183.232 470.594 1
Cu 263.724 183.951 470.594 1
Cu 263.214 184.671 470.594 1
Cu 262.705 185.39 470.594 1
Cu 262.195 186.11 470.594 1
Cu 261.685 186.829 470.594 1
Cu 261.176 187.548 470.594 1
Cu 260.666 188.268 470.594 1
Cu 260.157 188.987 470.594 1
Cu 259.647 189.707 470.594 1
Cu 259.138 190.426 470.594 1
Cu 258.628 191.146 470.594 1
Cu 258.119 191.865 470.594 1
Cu 257.609 192.584 470.594 1
Cu 257.1 193.304 470.594 1
Cu 256.59 194.023 470.594 1
Cu 256.08 194.743 470.594 1
Cu 255.571 195.462 470.594 1
Cu 255.061 196.181 470.594 1
Cu 254.552 196.901 470.594 1
Cu 254.042 197.62 470.594 1
Cu 253.533 196.901 470.594 1
Cu 253.023 196.181 470.594 1
Cu 252.514 195.462 470.594 1
Cu 252.004 194.743 470.594 1
Cu 251.495 194.023 470.594 1
Cu 250.985 193.304 470.594 1
Cu 250.475 192.584 470.594 1
Cu 249.966 191.865 470.594 1
Cu 249.456 191.146 470.594 1
Cu 248.947 190.426 470.594 1
Cu 248.437 189.707 470.594 1
Cu 247.928 188.987 470.594 1
Cu 247.418 188.268 470.594 1
Cu 246.909 187.548 470.594 1
Cu 246.399 186.829 470.594 1
Cu 245.89 186.11 470.594 1
Cu 245.38 185.39 470.594 1
Cu 244.87 184.671 470.594 1
Cu 244.361 183.951 470.594 1
Cu 243.851 183.232 470.594 1
Cu 243.342 182.513 470.594 1
Cu 242.832 181.793 470.594 1
Cu 242.323 181.074 470.594 1
Cu 241.813 180.354 470.594 1
Cu 241.304 179.635 470.594 1
Cu 241.813 178.916 470.594 1
Cu 242.323 178.196 470.594 1
Cu 242.832 177.477 470.594 1
Cu 243.342 176.757 470.594 1
Cu 243.851 176.038 470.594 1
Cu 244.361 175.319 470.594 1
Cu 244.87 174.599 470.594 1
Cu 245.38 173.88 470.594 1
Cu 245.89 173.16 470.594 1
Cu 246.399 172.441 470.594 1
Cu 246.909 171.722 470.594 1
Cu 247.418 171.002 470.594 1
Cu 247.928 170.283 470.594 1
Cu 248.437 169.563 470.594 1
Cu 248.947 168.844 470.594 1
Cu 249.456 168.124 470.594 1
Cu 249.966 167.405 470.594 1
Cu 250.475 166.686 470.594 1
Cu 250.985 165.966 470.594 1
Cu 251.495 165.247 470.594 1
Cu 252.004 164.527 470.594 1
Cu 252.514 163.808 470.594 1
Cu 253.023 163.089 470.594 1
Cu 253.533 162.369 470.594 1
Cu 254.042 161.65 470.594 1
Cu 254.552 162.369 470.594 1
Cu 255.061 163.089 470.594 1
Cu 255.571 163.808 470.594 1
Cu 256.08 164.527 470.594 1
Cu 256.59 165.247 470.594 1
Cu 257.1 165.966 470.594 1
Cu 257.609 166.686 470.594 1
Cu 258.119 167.405 470.594 1
Cu 258.628 168.124 470.594 1
Cu 259.138 168.844 470.594 1
Cu 259.647 169.563 470.594 1
Cu 260.157 170.283 470.594 1
Cu 260.666 171.002 470.594 1
Cu 261.176 171.722 470.594 1
Cu 261.685 172.441 470.594 1
Cu 262.195 173.16 470.594 1
Cu 262.705 173.88 470.594 1
Cu 263.214 174.599 470.594 1
Cu 263.724 175.319 470.594 1
Cu 264.233 176.038 470.594 1
Cu 264.743 176.757 470.594 1
Cu 265.252 177.477 470.594 1
Cu 265.762 178.196 470.594 1
Cu 266.271 178.916 470.594 1
Cu 266.781 179.635 470.594 1
Cu 266.34 179.635 472.214 1
Cu 265.848 180.33 472.214 1
Cu 265.357 181.024 472.214 1
Cu 264.865 181.719 472.214 1
Cu 264.373 182.413 472.214 1
Cu 263.881 183.108 472.214 1
Cu 263.389 183.802 472.214 1
Cu 262.897 184.497 472.214 1
Cu 262.405 185.191 472.214 1
Cu 261.913 185.886 472.214 1
Cu 261.421 186.58 472.214 1
Cu 260.929 187.275 472.214 1
Cu 260.437 187.969 472.214 1
Cu 259.945 188.664 472.214 1
Cu 259.453 189.358 472.214 1
Cu 258.962 190.053 472.214 1
Cu 258.47 190.748 472.214 1
Cu 257.978 191.442 472.214 1
Cu 257.486 192.137 472.214 1
Cu 256.994 192.831 472.214 1
Cu 256.502 193.526 472.214 1
Cu 256.01 194.22 472.214 1
Cu 255.518 194.915 472.214 1
Cu 255.026 195.609 472.214 1
Cu 254.534 196.304 472.214 1
Cu 254.042 196.998 472.214 1
Cu 253.55 196.304 472.214 1
Cu 253.058 195.609 472.214 1
Cu 252.566 194.915 472.214 1
Cu 252.075 194.22 472.214 1
Cu 251.583 193.526 472.214 1
Cu 251.091 192.831 472.214 1
Cu 250.599 192.137 472.214 1
Cu 250.107 191.442 472.214 1
Cu 249.615 190.748 472.214 1
Cu 249.123 190.053 472.214 1
Cu 248.631 189.358 472.214 1
Cu 248.139 188.664 472.214 1
Cu 247.647 187.969 472.214 1
Cu 247.155 187.275 472.214 1
Cu 246.663 186.58 472.214 1
Cu 246.171 185.886 472.214 1
Cu 245.68 185.191 472.214 1
Cu 245.188 184.497 472.214 1
Cu 244.696 183.802 472.214 1
Cu 244.204 183.108 472.214 1
Cu 243.712 182.413 472.214 1
Cu 243.22 181.719 472.214 1
Cu 242.728 181.024 472.214 1
Cu 242.236 180.33 472.214 1
Cu 241.744 179.635 472.214 1
Cu 242.236 178.94 472.214 1
Cu 242.728 178.246 472.214 1
Cu 243.22 177.551 472.214 1
Cu 243.712 176.857 472.214 1
Cu 244.204 176.162 472.214 1
Cu 244.696 175.468 472.214 1
Cu 245.188 174.773 472.214 1
Cu 245.68 174.079 472.214 1
Cu 246.171 173.384 472.214 1
Cu 246.663 172.69 472.214 1
Cu 247.155 171.995 472.214 1
Cu 247.647 171.301 472.214 1
Cu 248.139 170.606 472.214 1
Cu 248.631 169.912 472.214 1
Cu 249.123 169.217 472.214 1
Cu 249.615 168.522 472.214 1
Cu 250.107 167.828 472.214 1
Cu 250.599 167.133 472.214 1
Cu 251.091 166.439 472.214 1
Cu 251.583 165.744 472.214 1
Cu 252.075 165.05 472.214 1
Cu 252.566 164.355 472.214 1
Cu 253.058 163.661 472.214 1
Cu 253.55 162.966 472.214 1
Cu 254.042 162.272 472.214 1
Cu 254.534 162.966 472.214 1
Cu 255.026 163.661 472.214 1
Cu 255.518 164.355 472.214 1
Cu 256.01 165.05 472.214 1
Cu 256.502 165.744 472.214 1
Cu 256.994 166.439 472.214 1
Cu 257.486 167.133 472.214 1
Cu 257.978 167.828 472.214 1
Cu 258.47 168.522 472.214 1
Cu 258.962 169.217 472.214 1
Cu 259.453 169.912 472.214 1
Cu 259.945 170.606 472.214 1
Cu 260.437 171.301 472.214 1
Cu 260.929 171.995 472.214 1
Cu 261.421 172.69 472.214 1
Cu 261.913 173.384 472.214 1
Cu 262.405 174.079 472.214 1
Cu 262.897 174.773 472.214 1
Cu 263.389 175.468 472.214 1
Cu 263.881 176.162 472.214 1
Cu 264.373 176.857 472.214 1
Cu 264.865 177.551 472.214 1
Cu 265.357 178.246 472.214 1
Cu 265.848 178.94 472.214 1
Cu 266.34 179.635 472.214 1
Cu 265.776 179.635 473.597 1
Cu 265.307 180.298 473.597 1
Cu 264.837 180.96 473.597 1
Cu 264.368 181.623 473.597 1
Cu 263.898 182.286 473.597 1
Cu 263.429 182.948 473.597 1
Cu 262.96 183.611 473.597 1
Cu 262.49 184.274 473.597 1
Cu 262.021 184.936 473.597 1
Cu 261.552 185.599 473.597 1
Cu 261.082 186.262 473.597 1
Cu 260.613 186.924 473.597 1
Cu 260.144 187.587 473.597 1
Cu 259.674 188.249 473.597 1
Cu 259.205 188.912 473.597 1
Cu 258.736 189.575 473.597 1
Cu 258.266 190.237 473.597 1
Cu 257.797 190.9 473.597 1
Cu 257.328 191.563 473.597 1
Cu 256.858 192.225 473.597 1
Cu 256.389 192.888 473.597 1
Cu 255.92 193.551 473.597 1
Cu 255.45 194.213 473.597 1
Cu 254.981 194.876 473.597 1
Cu 254.512 195.539 473.597 1
Cu 254.042 196.201 473.597 1
Cu 253.573 195.539 473.597 1
Cu 253.104 194.876 473.597 1
Cu 252.634 194.213 473.597 1
Cu 252.165 193.551 473.597 1
Cu 251.696 192.888 473.597 1
Cu 251.226 192.225 473.597 1
Cu 250.757 191.563 473.597 1
Cu 250.287 190.9 473.597 1
Cu 249.818 190.237 473.597 1
Cu 249.349 189.575 473.597 1
Cu 248.879 188.912 473.597 1
Cu 248.41 188.249 473.597 1
Cu 247.941 187.587 473.597 1
Cu 247.471 186.924 473.597 1
Cu 247.002 186.262 473.597 1
Cu 246.533 185.599 473.597 1
Cu 246.063 184.936 473.597 1
Cu 245.594 184.274 473.597 1
Cu 245.125 183.611 473.597 1
Cu 244.655 182.948 473.597 1
Cu 244.186 182.286 473.597 1
Cu 243.717 181.623 473.597 1
Cu 243.247 180.96 473.597 1
Cu 242.778 180.298 473.597 1
Cu 242.309 179.635 473.597 1
Cu 242.778 178.972 473.597 1
Cu 243.247 178.31 473.597 1
Cu 243.717 177.647 473.597 1
Cu 244.186 176.984 473.597 1
Cu 244.655 176.322 473.597 1
Cu 245.125 175.659 473.597 1
Cu 245.594 174.996 473.597 1
Cu 246.063 174.334 473.597 1
Cu 246.533 173.671 473.597 1
Cu 247.002 173.008 473.597 1
Cu 247.471 172.346 473.597 1
Cu 247.941 171.683 473.597 1
Cu 248.41 171.021 473.597 1
Cu 248.879 170.358 473.597 1
Cu 249.349 169.695 473.597 1
Cu 249.818 169.033 473.597 1
Cu 250.287 168.37 473.597 1
Cu 250.757 167.707 473.597 1
Cu 251.226 167.045 473.597 1
Cu 251.696 166.382 473.597 1
Cu 252.165 165.719 473.597 1
Cu 252.634 165.057 473.597 1
Cu 253.104 164.394 473.597 1
Cu 253.573 163.731 473.597 1
Cu 254.042 163.069 473.597 1
Cu 254.512 163.731 473.597 1
Cu 254.981 164.394 473.597 1
Cu 255.45 165.057 473.597 1
Cu 255.92 165.719 473.597 1
Cu 256.389 166.382 473.597 1
Cu 256.858 167.045 473.597 1
Cu 257.328 167.707 473.597 1
Cu 257.797 168.37 473.597 1
Cu 258.266 169.033 473.597 1
Cu 258.736 169.695 473.597 1
Cu 259.205 170.358 473.597 1
Cu 259.674 171.021 473.597 1
Cu 260.144 171.683 473.597 1
Cu 260.613 172.346 473.597 1
Cu 261.082 173.008 473.597 1
Cu 261.552 173.671 473.597 1
Cu 262.021 174.334 473.597 1
Cu 262.49 174.996 473.597 1
Cu 262.96 175.659 473.597 1
Cu 263.429 176.322 473.597 1
Cu 263.898 176.984 473.597 1
Cu 264.368 177.647 473.597 1
Cu 264.837 178.31 473.597 1
Cu 265.307 178.972 473.597 1
Cu 265.776 179.635 473.597 1
Cu 265.094 179.635 474.845 1
Cu 264.652 180.259 474.845 1
Cu 264.21 180.883 474.845 1
Cu 263.768 181.507 474.845 1
Cu 263.326 182.132 474.845 1
Cu 262.884 182.756 474.845 1
Cu 262.442 183.38 474.845 1
Cu 262 184.004 474.845 1
Cu 261.558 184.628 474.845 1
Cu 261.115 185.252 474.845 1
Cu 260.673 185.877 474.845 1
Cu 260.231 186.501 474.845 1
Cu 259.789 187.125 474.845 1
Cu 259.347 187.749 474.845 1
Cu 258.905 188.373 474.845 1
Cu 258.463 188.997 474.845 1
Cu 258.021 189.621 474.845 1
Cu 257.579 190.246 474.845 1
Cu 257.137 190.87 474.845 1
Cu 256.695 191.494 474.845 1
Cu 256.253 192.118 474.845 1
Cu 255.811 192.742 474.845 1
Cu 255.368 193.366 474.845 1
Cu 254.926 193.99 474.845 1
Cu 254.484 194.615 474.845 1
Cu 254.042 195.239 474.845 1
Cu 253.6 194.615 474.845 1
Cu 253.158 193.99 474.845 1
Cu 252.716 193.366 474.845 1
Cu 252.274 192.742 474.845 1
Cu 251.832 192.118 474.845 1
Cu 251.39 191.494 474.845 1
Cu 250.948 190.87 474.845 1
Cu 250.506 190.246 474.845 1
Cu 250.064 189.621 474.845 1
Cu 249.622 188.997 474.845 1
Cu 249.179 188.373 474.845 1
Cu 248.737 187.749 474.845 1
Cu 248.295 187.125 474.845 1
Cu 247.853 186.501 474.845 1
Cu 247.411 185.877 474.845 1
Cu 246.969 185.252 474.845 1
Cu 246.527 184.628 474.845 1
Cu 246.085 184.004 474.845 1
Cu 245.643 183.38 474.845 1
Cu 245.201 182.756 474.845 1
Cu 244.759 182.132 474.845 1
Cu 244.317 181.507 474.845 1
Cu 243.875 180.883 474.845 1
Cu 243.432 180.259 474.845 1
Cu 242.99 179.635 474.845 1
Cu 243.432 179.011 474.845 1
Cu 243.875 178.387 474.845 1
Cu 244.317 177.763 474.845 1
Cu 244.759 177.138 474.845 1
Cu 245.201 176.514 474.845 1
Cu 245.643 175.89 474.845 1
Cu 246.085 175.266 474.845 1
Cu 246.527 174.642 474.845 1
Cu 246.969 174.018 474.845 1
Cu 247.411 173.393 474.845 1
Cu 247.853 172.769 474.845 1
Cu 248.295 172.145 474.845 1
Cu 248.737 171.521 474.845 1
Cu 249.179 170.897 474.845 1
Cu 249.622 170.273 474.845 1
Cu 250.064 169.649 474.845 1
Cu 250.506 169.024 474.845 1
Cu 250.948 168.4 474.845 1
Cu 251.39 167.776 474.845 1
Cu 251.832 167.152 474.845 1
Cu 252.274 166.528 474.845 1
Cu 252.716 165.904 474.845 1
Cu 253.158 165.28 474.845 1
Cu 253.6 164.655 474.845 1
Cu 254.042 164.031 474.845 1
Cu 254.484 164.655 474.845 1
Cu 254.926 165.28 474.845 1
Cu 255.368 165.904 474.845 1
Cu 255.811 166.528 474.845 1
Cu 256.253 167.152 474.845 1
Cu 256.695 167.776 474.845 1
Cu 257.137 168.4 474.845 1
Cu 257.579 169.024 474.845 1
Cu 258.021 169.649 474.845 1
Cu 258.463 170.273 474.845 1
Cu 258.905 170.897 474.845 1
Cu 259.347 171.521 474.845 1
Cu 259.789 172.145 474.845 1
Cu 260.231 172.769 474.845 1
Cu 260.673 173.393 474.845 1
Cu 261.115 174.018 474.845 1
Cu 261.558 174.642 474.845 1
Cu 262 175.266 474.845 1
Cu 262.442 175.89 474.845 1
Cu 262.884 176.514 474.845 1
Cu 263.326 177.138 474.845 1
Cu 263.768 177.763 474.845 1
Cu 264.21 178.387 474.845 1
Cu 264.652 179.011 474.845 1
Cu 265.094 179.635 474.845 1
Cu 264.287 179.635 476.002 1
Cu 263.877 180.214 476.002 1
Cu 263.468 180.792 476.002 1
Cu 263.058 181.371 476.002 1
Cu 262.648 181.949 476.002 1
Cu 262.238 182.528 476.002 1
Cu 261.828 183.107 476.002 1
Cu 261.419 183.685 476.002 1
Cu 261.009 184.264 476.002 1
Cu 260.599 184.842 476.002 1
Cu 260.189 185.421 476.002 1
Cu 259.779 185.999 476.002 1
Cu 259.37 186.578 476.002 1
Cu 258.96 187.157 476.002 1
Cu 258.55 187.735 476.002 1
Cu 258.14 188.314 476.002 1
Cu 257.73 188.892 476.002 1
Cu 257.321 189.471 476.002 1
Cu 256.911 190.05 476.002 1
Cu 256.501 190.628 476.002 1
Cu 256.091 191.207 476.002 1
Cu 255.681 191.785 476.002 1
Cu 255.272 192.364 476.002 1
Cu 254.862 192.942 476.002 1
Cu 254.452 193.521 476.002 1
Cu 254.042 194.1 476.002 1
Cu 253.632 193.521 476.002 1
Cu 253.223 192.942 476.002 1
Cu 252.813 192.364 476.002 1
Cu 252.403 191.785 476.002 1
Cu 251.993 191.207 476.002 1
Cu 251.583 190.628 476.002 1
Cu 251.174 190.05 476.002 1
Cu 250.764 189.471 476.002 1
Cu 250.354 188.892 476.002 1
Cu 249.944 188.314 476.002 1
Cu 249.534 187.735 476.002 1
Cu 249.125 187.157 476.002 1
Cu 248.715 186.578 476.002 1
Cu 248.305 185.999 476.002 1
Cu 247.895 185.421 476.002 1
Cu 247.485 184.842 476.002 1
Cu 247.076 184.264 476.002 1
Cu 246.666 183.685 476.002 1
Cu 246.256 183.107 476.002 1
Cu 245.846 182.528 476.002 1
Cu 245.436 181.949 476.002 1
Cu 245.027 181.371 476.002 1
Cu 244.617 180.792 476.002 1
Cu 244.207 180.214 476.002 1
Cu 243.797 179.635 476.002 1
Cu 244.207 179.056 476.002 1
Cu 244.617 178.478 476.002 1
Cu 245.027 177.899 476.002 1
Cu 245.436 177.321 476.002 1
Cu 245.846 176.742 476.002 1
Cu 246.256 176.163 476.002 1
Cu 246.666 175.585 476.002 1
Cu 247.076 175.006 476.002 1
Cu 247.485 174.428 476.002 1
Cu 247.895 173.849 476.002 1
Cu 248.305 173.271 476.002 1
Cu 248.715 172.692 476.002 1
Cu 249.125 172.113 476.002 1
Cu 249.534 171.535 476.002 1
Cu 249.944 170.956 476.002 1
Cu 250.354 170.378 476.002 1
Cu 250.764 169.799 476.002 1
Cu 251.174 169.22 476.002 1
Cu 251.583 168.642 476.002 1
Cu 251.993 168.063 476.002 1
Cu 252.403 167.485 476.002 1
Cu 252.813 166.906 476.002 1
Cu 253.223 166.328 476.002 1
Cu 253.632 165.749 476.002 1
Cu 254.042 165.17 476.002 1
Cu 254.452 165.749 476.002 1
Cu 254.862 166.328 476.002 1
Cu 255.272 166.906 476.002 1
Cu 255.681 167.485 476.002 1
Cu 256.091 168.063 476.002 1
Cu 256.501 168.642 476.002 1
Cu 256.911 169.22 476.002 1
Cu 257.321 169.799 476.002 1
Cu 257.73 170.378 476.002 1
Cu 258.14 170.956 476.002 1
Cu 258.55 171.535 476.002 1
Cu 258.96 172.113 476.002 1
Cu 259.37 172.692 476.002 1
Cu 259.779 173.271 476.002 1
Cu 260.189 173.849 476.002 1
Cu 260.599 174.428 476.002 1
Cu 261.009 175.006 476.002 1
Cu 261.419 175.585 476.002 1
Cu 261.828 176.163 476.002 1
Cu 262.238 176.742 476.002 1
Cu 262.648 177.321 476.002 1
Cu 263.058 177.899 476.002 1
Cu 263.468 178.478 476.002 1
Cu 263.877 179.056 476.002 1
Cu 264.287 179.635 476.002 1
Cu 263.334 179.635 477.092 1
Cu 262.962 180.16 477.092 1
Cu 262.591 180.685 477.092 1
Cu 262.219 181.209 477.092 1
Cu 261.847 181.734 477.092 1
Cu 261.476 182.259 477.092 1
Cu 261.104 182.784 477.092 1
Cu 260.732 183.308 477.092 1
Cu 260.361 183.833 477.092 1
Cu 259.989 184.358 477.092 1
Cu 259.617 184.883 477.092 1
Cu 259.246 185.407 477.092 1
Cu 258.874 185.932 477.092 1
Cu 258.502 186.457 477.092 1
Cu 258.131 186.982 477.092 1
Cu 257.759 187.506 477.092 1
Cu 257.387 188.031 477.092 1
Cu 257.016 188.556 477.092 1
Cu 256.644 189.081 477.092 1
Cu 256.272 189.605 477.092 1
Cu 255.901 190.13 477.092 1
Cu 255.529 190.655 477.092 1
Cu 255.157 191.18 477.092 1
Cu 254.786 191.704 477.092 1
Cu 254.414 192.229 477.092 1
Cu 254.042 192.754 477.092 1
Cu 253.671 192.229 477.092 1
Cu 253.299 191.704 477.092 1
Cu 252.927 191.18 477.092 1
Cu 252.556 190.655 477.092 1
Cu 252.184 190.13 477.092 1
Cu 251.812 189.605 477.092 1
Cu 251.441 189.081 477.092 1
Cu 251.069 188.556 477.092 1
Cu 250.697 188.031 477.092 1
Cu 250.325 187.506 477.092 1
Cu 249.954 186.982 477.092 1
Cu 249.582 186.457 477.092 1
Cu 249.21 185.932 477.092 1
Cu 248.839 185.407 477.092 1
Cu 248.467 184.883 477.092 1
Cu 248.095 184.358 477.092 1
Cu 247.724 183.833 477.092 1
Cu 247.352 183.308 477.092 1
Cu 246.98 182.784 477.092 1
Cu 246.609 182.259 477.092 1
Cu 246.237 181.734 477.092 1
Cu 245.865 181.209 477.092 1
Cu 245.494 180.685 477.092 1
Cu 245.122 180.16 477.092 1
Cu 244.75 179.635 477.092 1
Cu 245.122 179.11 477.092 1
Cu 245.494 178.585 477.092 1
Cu 245.865 178.061 477.092 1
Cu 246.237 177.536 477.092 1
Cu 246.609 177.011 477.092 1
Cu 246.98 176.486 477.092 1
Cu 247.352 175.962 477.092 1
Cu 247.724 175.437 477.092 1
Cu 248.095 174.912 477.092 1
Cu 248.467 174.387 477.092 1
Cu 248.839 173.863 477.092 1
Cu 249.21 173.338 477.092 1
Cu 249.582 172.813 477.092 1
Cu 249.954 172.288 477.092 1
Cu 250.325 171.764 477.092 1
Cu 250.697 171.239 477.092 1
Cu 251.069 170.714 477.092 1
Cu 251.441 170.189 477.092 1
Cu 251.812 169.665 477.092 1
Cu 252.184 169.14 477.092 1
Cu 252.556 168.615 477.092 1
Cu 252.927 168.09 477.092 1
Cu 253.299 167.566 477.092 1
Cu 253.671 167.041 477.092 1
Cu 254.042 166.516 477.092 1
Cu 254.414 167.041 477.092 1
Cu 254.786 167.566 477.092 1
Cu 255.157 168.09 477.092 1
Cu 255.529 168.615 477.092 1
Cu 255.901 169.14 477.092 1
Cu 256.272 169.665 477.092 1
Cu 256.644 170.189 477.092 1
Cu 257.016 170.714 477.092 1
Cu 257.387 171.239 477.092 1
Cu 257.759 171.764 477.092 1
Cu 258.131 172.288 477.092 1
Cu 258.502 172.813 477.092 1
Cu 258.874 173.338 477.092 1
Cu 259.246 173.863 477.092 1
Cu 259.617 174.387 477.092 1
Cu 259.989 174.912 477.092 1
Cu 260.361 175.437 477.092 1
Cu 260.732 175.962 477.092 1
Cu 261.104 176.486 477.092 1
Cu 261.476 177.011 477.092 1
Cu 261.847 177.536 477.092 1
Cu 262.219 178.061 477.092 1
Cu 262.591 178.585 477.092 1
Cu 262.962 179.11 477.092 1
Cu 263.334 179.635 477.092 1
Cu 262.193 179.635 478.128 1
Cu 261.867 180.095 478.128 1
Cu 261.541 180.556 478.128 1
Cu 261.215 181.016 478.128 1
Cu 260.889 181.476 478.128 1
Cu 260.563 181.936 478.128 1
Cu 260.237 182.397 478.128 1
Cu 259.911 182.857 478.128 1
Cu 259.585 183.317 478.128 1
Cu 259.259 183.778 478.128 1
Cu 258.932 184.238 478.128 1
Cu 258.606 184.698 478.128 1
Cu 258.28 185.159 478.128 1
Cu 257.954 185.619 478.128 1
Cu 257.628 186.079 478.128 1
Cu 257.302 186.539 478.128 1
Cu 256.976 187 478.128 1
Cu 256.65 187.46 478.128 1
Cu 256.324 187.92 478.128 1
Cu 255.998 188.381 478.128 1
Cu 255.672 188.841 478.128 1
Cu 255.346 189.301 478.128 1
Cu 255.02 189.761 478.128 1
Cu 254.694 190.222 478.128 1
Cu 254.368 190.682 478.128 1
Cu 254.042 191.142 478.128 1
Cu 253.716 190.682 478.128 1
Cu 253.39 190.222 478.128 1
Cu 253.064 189.761 478.128 1
Cu 252.738 189.301 478.128 1
Cu 252.412 188.841 478.128 1
Cu 252.086 188.381 478.128 1
Cu 251.76 187.92 478.128 1
Cu 251.434 187.46 478.128 1
Cu 251.108 187 478.128 1
Cu 250.782 186.539 478.128 1
Cu 250.456 186.079 478.128 1
Cu 250.13 185.619 478.128 1
Cu 249.804 185.159 478.128 1
Cu 249.478 184.698 478.128 1
Cu 249.152 184.238 478.128 1
Cu 248.826 183.778 478.128 1
Cu 248.5 183.317 478.128 1
Cu 248.174 182.857 478.128 1
Cu 247.848 182.397 478.128 1
Cu 247.522 181.936 478.128 1
Cu 247.196 181.476 478.128 1
Cu 246.87 181.016 478.128 1
Cu 246.544 180.556 478.128 1
Cu 246.218 180.095 478.128 1
Cu 245.892 179.635 478.128 1
Cu 246.218 179.175 478.128 1
Cu 246.544 178.714 478.128 1
Cu 246.87 178.254 478.128 1
Cu 247.196 177.794 478.128 1
Cu 247.522 177.334 478.128 1
Cu 247.848 176.873 478.128 1
Cu 248.174 176.413 478.128 1
Cu 248.5 175.953 478.128 1
Cu 248.826 175.492 478.128 1
Cu 249.152 175.032 478.128 1
Cu 249.478 174.572 478.128 1
Cu 249.804 174.111 478.128 1
Cu 250.13 173.651 478.128 1
Cu 250.456 173.191 478.128 1
Cu 250.782 172.731 478.128 1
Cu 251.108 172.27 478.128 1
Cu 251.434 171.81 478.128 1
Cu 251.76 171.35 478.128 1
Cu 252.086 170.889 478.128 1
Cu 252.412 170.429 478.128 1
Cu 252.738 169.969 478.128 1
Cu 253.064 169.509 478.128 1
Cu 253.39 169.048 478.128 1
Cu 253.716 168.588 478.128 1
Cu 254.042 168.128 478.128 1
Cu 254.368 168.588 478.128 1
Cu 254.694 169.048 478.128 1
Cu 255.02 169.509 478.128 1
Cu 255.346 169.969 478.128 1
Cu 255.672 170.429 478.128 1
Cu 255.998 170.889 478.128 1
Cu 256.324 171.35 478.128 1
Cu 256.65 171.81 478.128 1
Cu 256.976 172.27 478.128 1
Cu 257.302 172.731 478.128 1
Cu 257.628 173.191 478.128 1
Cu 257.954 173.651 478.128 1
Cu 258.28 174.111 478.128 1
Cu 258.606 174.572 478.128 1
Cu 258.932 175.032 478.128 1
Cu 259.259 175.492 478.128 1
Cu 259.585 175.953 478.128 1
Cu 259.911 176.413 478.128 1
Cu 260.237 176.873 478.128 1
Cu 260.563 177.334 478.128 1
Cu 260.889 177.794 478.128 1
Cu 261.215 178.254 478.128 1
Cu 261.541 178.714 478.128 1
Cu 261.867 179.175 478.128 1
Cu 262.193 179.635 478.128 1
Cu 260.776 179.635 479.12 1
Cu 260.507 180.015 479.12 1
Cu 260.237 180.396 479.12 1
Cu 259.968 180.776 479.12 1
Cu 259.699 181.156 479.12 1
Cu 259.429 181.536 479.12 1
Cu 259.16 181.917 479.12 1
Cu 258.891 182.297 479.12 1
Cu 258.621 182.677 479.12 1
Cu 258.352 183.058 479.12 1
Cu 258.083 183.438 479.12 1
Cu 257.813 183.818 479.12 1
Cu 257.544 184.199 479.12 1
Cu 257.275 184.579 479.12 1
Cu 257.005 184.959 479.12 1
Cu 256.736 185.339 479.12 1
Cu 256.466 185.72 479.12 1
Cu 256.197 186.1 479.12 1
Cu 255.928 186.48 479.12 1
Cu 255.658 186.861 479.12 1
Cu 255.389 187.241 479.12 1
Cu 255.12 187.621 479.12 1
Cu 254.85 188.001 479.12 1
Cu 254.581 188.382 479.12 1
Cu 254.312 188.762 479.12 1
Cu 254.042 189.142 479.12 1
Cu 253.773 188.762 479.12 1
Cu 253.504 188.382 479.12 1
Cu 253.234 188.001 479.12 1
Cu 252.965 187.621 479.12 1
Cu 252.695 187.241 479.12 1
Cu 252.426 186.861 479.12 1
Cu 252.157 186.48 479.12 1
Cu 251.887 186.1 479.12 1
Cu 251.618 185.72 479.12 1
Cu 251.349 185.339 479.12 1
Cu 251.079 184.959 479.12 1
Cu 250.81 184.579 479.12 1
Cu 250.541 184.199 479.12 1
Cu 250.271 183.818 479.12 1
Cu 250.002 183.438 479.12 1
Cu 249.733 183.058 479.12 1
Cu 249.463 182.677 479.12 1
Cu 249.194 182.297 479.12 1
Cu 248.925 181.917 479.12 1
Cu 248.655 181.536 479.12 1
Cu 248.386 181.156 479.12 1
Cu 248.116 180.776 479.12 1
Cu 247.847 180.396 479.12 1
Cu 247.578 180.015 479.12 1
Cu 247.308 179.635 479.12 1
Cu 247.578 179.255 479.12 1
Cu 247.847 178.874 479.12 1
Cu 248.116 178.494 479.12 1
Cu 248.386 178.114 479.12 1
Cu 248.655 177.734 479.12 1
Cu 248.925 177.353 479.12 1
Cu 249.194 176.973 479.12 1
Cu 249.463 176.593 479.12 1
Cu 249.733 176.212 479.12 1
Cu 250.002 175.832 479.12 1
Cu 250.271 175.452 479.12 1
Cu 250.541 175.071 479.12 1
Cu 250.81 174.691 479.12 1
Cu 251.079 174.311 479.12 1
Cu 251.349 173.931 479.12 1
Cu 251.618 173.55 479.12 1
Cu 251.887 173.17 479.12 1
Cu 252.157 172.79 479.12 1
Cu 252.426 172.409 479.12 1
Cu 252.695 172.029 479.12 1
Cu 252.965 171.649 479.12 1
Cu 253.234 171.269 479.12 1
Cu 253.504 170.888 479.12 1
Cu 253.773 170.508 479.12 1
Cu 254.042 170.128 479.12 1
Cu 254.312 170.508 479.12 1
Cu 254.581 170.888 479.12 1
Cu 254.85 171.269 479.12 1
Cu 255.12 171.649 479.12 1
Cu 255.389 172.029 479.12 1
Cu 255.658 172.409 479.12 1
Cu 255.928 172.79 479.12 1
Cu 256.197 173.17 479.12 1
Cu 256.466 173.55 479.12 1
Cu 256.736 173.931 479.12 1
Cu 257.005 174.311 479.12 1
Cu 257.275 174.691 479.12 1
Cu 257.544 175.071 479.12 1
Cu 257.813 175.452 479.12 1
Cu 258.083 175.832 479.12 1
Cu 258.352 176.212 479.12 1
Cu 258.621 176.593 479.12 1
Cu 258.891 176.973 479.12 1
Cu 259.16 177.353 479.12 1
Cu 259.429 177.734 479.12 1
Cu 259.699 178.114 479.12 1
Cu 259.968 178.494 479.12 1
Cu 260.237 178.874 479.12 1
Cu 260.507 179.255 479.12 1
Cu 260.776 179.635 479.12 1
Cu 258.856 179.635 480.076 1
Cu 258.664 179.907 480.076 1
Cu 258.471 180.179 480.076 1
Cu 258.279 180.451 480.076 1
Cu 258.086 180.723 480.076 1
Cu 257.894 180.994 480.076 1
Cu 257.701 181.266 480.076 1
Cu 257.509 181.538 480.076 1
Cu 257.316 181.81 480.076 1
Cu 257.123 182.082 480.076 1
Cu 256.931 182.354 480.076 1
Cu 256.738 182.626 480.076 1
Cu 256.546 182.898 480.076 1
Cu 256.353 183.169 480.076 1
Cu 256.161 183.441 480.076 1
Cu 255.968 183.713 480.076 1
Cu 255.775 183.985 480.076 1
Cu 255.583 184.257 480.076 1
Cu 255.39 184.529 480.076 1
Cu 255.198 184.801 480.076 1
Cu 255.005 185.073 480.076 1
Cu 254.813 185.345 480.076 1
Cu 254.62 185.616 480.076 1
Cu 254.427 185.888 480.076 1
Cu 254.235 186.16 480.076 1
Cu 254.042 186.432 480.076 1
Cu 253.85 186.16 480.076 1
Cu 253.657 185.888 480.076 1
Cu 253.465 185.616 480.076 1
Cu 253.272 185.345 480.076 1
Cu 253.079 185.073 480.076 1
Cu 252.887 184.801 480.076 1
Cu 252.694 184.529 480.076 1
Cu 252.502 184.257 480.076 1
Cu 252.309 183.985 480.076 1
Cu 252.117 183.713 480.076 1
Cu 251.924 183.441 480.076 1
Cu 251.731 183.169 480.076 1
Cu 251.539 182.898 480.076 1
Cu 251.346 182.626 480.076 1
Cu 251.154 182.354 480.076 1
Cu 250.961 182.082 480.076 1
Cu 250.769 181.81 480.076 1
Cu 250.576 181.538 480.076 1
Cu 250.383 181.266 480.076 1
Cu 250.191 180.994 480.076 1
Cu 249.998 180.723 480.076 1
Cu 249.806 180.451 480.076 1
Cu 249.613 180.179 480.076 1
Cu 249.421 179.907 480.076 1
Cu 249.228 179.635 480.076 1
Cu 249.421 179.363 480.076 1
Cu 249.613 179.091 480.076 1
Cu 249.806 178.819 480.076 1
Cu 249.998 178.547 480.076 1
Cu 250.191 178.276 480.076 1
Cu 250.383 178.004 480.076 1
Cu 250.576 177.732 480.076 1
Cu 250.769 177.46 480.076 1
Cu 250.961 177.188 480.076 1
Cu 251.154 176.916 480.076 1
Cu 251.346 176.644 480.076 1
Cu 251.539 176.372 480.076 1
Cu 251.731 176.101 480.076 1
Cu 251.924 175.829 480.076 1
Cu 252.117 175.557 480.076 1
Cu 252.309 175.285 480.076 1
Cu 252.502 175.013 480.076 1
Cu 252.694 174.741 480.076 1
Cu 252.887 174.469 480.076 1
Cu 253.079 174.197 480.076 1
Cu 253.272 173.925 480.076 1
Cu 253.465 173.654 480.076 1
Cu 253.657 173.382 480.076 1
Cu 253.85 173.11 480.076 1
Cu 254.042 172.838 480.076 1
Cu 254.235 173.11 480.076 1
Cu 254.427 173.382 480.076 1
Cu 254.62 173.654 480.076 1
Cu 254.813 173.925 480.076 1
Cu 255.005 174.197 480.076 1
Cu 255.198 174.469 480.076 1
Cu 255.39 174.741 480.076 1
Cu 255.583 175.013 480.076 1
Cu 255.775 175.285 480.076 1
Cu 255.968 175.557 480.076 1
Cu 256.161 175.829 480.076 1
Cu 256.353 176.101 480.076 1
Cu 256.546 176.372 480.076 1
Cu 256.738 176.644 480.076 1
Cu 256.931 176.916 480.076 1
Cu 257.123 177.188 480.076 1
Cu 257.316 177.46 480.076 1
Cu 257.509 177.732 480.076 1
Cu 257.701 178.004 480.076 1
Cu 257.894 178.276 480.076 1
Cu 258.086 178.547 480.076 1
Cu 258.279 178.819 480.076 1
Cu 258.471 179.091 480.076 1
Cu 258.664 179.363 480.076 1
Cu 258.856 179.635 480.076 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 254.042 179.635 481 1
Cu 302.756 269.802 -450 1
Cu 294.756 282.012 -450 1
Cu 286.756 294.221 -450 1
Cu 278.756 306.431 -450 1
Cu 270.756 318.64 -450 1
Cu 262.756 330.85 -450 1
Cu 254.756 343.059 -450 1
Cu 246.756 333.028 -450 1
Cu 238.756 320.818 -450 1
Cu 230.756 308.609 -450 1
Cu 222.756 296.399 -450 1
Cu 214.756 284.19 -450 1
Cu 206.756 271.98 -450 1
Cu 198.756 259.771 -450 1
Cu 190.756 247.561 -450 1
Cu 182.756 235.352 -450 1
Cu 174.756 223.142 -450 1
Cu 166.756 210.933 -450 1
Cu 158.756 198.723 -450 1
Cu 150.756 186.514 -450 1
Cu 149.741 174.304 -450 1
Cu 157.741 162.095 -450 1
Cu 165.741 149.885 -450 1
Cu 173.741 137.676 -450 1
Cu 181.741 125.466 -450 1
Cu 189.741 113.257 -450 1
Cu 197.741 101.047 -450 1
Cu 205.741 88.838 -450 1
Cu 213.741 76.6285 -450 1
Cu 221.741 64.419 -450 1
Cu 229.741 52.2095 -450 1
Cu 237.741 40 -450 1
Cu 245.741 27.7905 -450 1
Cu 253.741 15.581 -450 1
Cu 261.741 26.8716 -450 1
Cu 269.741 39.0811 -450 1
Cu 277.741 51.2906 -450 1
Cu 285.741 63.5001 -450 1
Cu 293.741 75.7096 -450 1
Cu 301.741 87.9191 -450 1
Cu 309.741 100.129 -450 1
Cu 317.741 112.338 -450 1
Cu 325.741 124.548 -450 1
Cu 333.741 136.757 -450 1
Cu 341.741 148.967 -450 1
Cu 349.741 161.176 -450 1
Cu 357.741 173.386 -450 1
Cu 357.931 185.595 -450 1
Cu 349.931 197.805 -450 1
Cu 341.931 210.014 -450 1
Cu 333.931 222.224 -450 1
Cu 325.931 234.433 -450 1
Cu 317.931 246.643 -450 1
Cu 309.931 258.852 -450 1
Cu 352.179 119.111 -450 1
Cu 360.179 131.32 -450 1
Cu 368.179 143.53 -450 1
Cu 376.179 155.739 -450 1
Cu 384.179 167.949 -450 1
Cu 391.493 180.158 -450 1
Cu 383.493 192.368 -450 1
Cu 375.493 204.577 -450 1
Cu 367.493 216.787 -450 1
Cu 359.493 228.996 -450 1
Cu 351.493 241.206 -450 1
Cu 343.493 253.415 -450 1
Cu 335.493 265.625 -450 1
Cu 327.493 277.834 -450 1
Cu 319.493 290.044 -450 1
Cu 311.493 302.253 -450 1
Cu 303.493 314.463 -450 1
Cu 295.493 326.672 -450 1
Cu 287.493 338.882 -450 1
Cu 279.493 351.091 -450 1
Cu 271.493 363.301 -450 1
Cu 263.493 375.51 -450 1
Cu 255.493 387.72 -450 1
Cu 247.493 379.939 -450 1
Cu 239.493 367.73 -450 1
Cu 231.493 355.52 -450 1
Cu 223.493 343.311 -450 1
Cu 215.493 331.101 -450 1
Cu 207.493 318.892 -450 1
Cu 199.493 306.682 -450 1
Cu 191.493 294.473 -450 1
Cu 183.493 282.263 -450 1
Cu 175.493 270.054 -450 1
Cu 167.493 257.844 -450 1
Cu 159.493 245.635 -450 1
Cu 151.493 233.425 -450 1
Cu 143.493 221.216 -450 1
Cu 135.493 209.006 -450 1
Cu 127.493 196.797 -450 1
Cu 119.493 184.587 -450 1
Cu 121.004 172.378 -450 1
Cu 129.004 160.168 -450 1
Cu 137.004 147.959 -450 1
Cu 145.004 135.749 -450 1
Cu 153.004 123.54 -450 1
Cu 161.004 111.33 -450 1
Cu 169.004 99.1207 -450 1
Cu 177.004 86.9112 -450 1
Cu 185.004 74.7017 -450 1
Cu 193.004 62.4922 -450 1
Cu 201.004 50.2827 -450 1
Cu 209.004 38.0732 -450 1
Cu 217.004 25.8637 -450 1
Cu 225.004 13.6542 -450 1
Cu 233.004 1.44467 -450 1
Cu 241.004 -10.7648 -450 1
Cu 249.004 -22.9743 -450 1
Cu 257.004 -26.1443 -450 1
Cu 265.004 -13.9348 -450 1
Cu 273.004 -1.72531 -450 1
Cu 281.004 10.4842 -450 1
Cu 289.004 22.6937 -450 1
Cu 297.004 34.9032 -450 1
Cu 305.004 47.1127 -450 1
Cu 313.004 59.3222 -450 1
Cu 321.004 71.5317 -450 1
Cu 329.004 83.7412 -450 1
Cu 337.004 95.9507 -450 1
Cu 345.004 108.16 -450 1
Cu 89.9638 185.305 -450 1
Cu 90.5332 173.096 -450 1
Cu 98.5332 160.886 -450 1
Cu 106.533 148.677 -450 1
Cu 114.533 136.467 -450 1
Cu 122.533 124.258 -450 1
Cu 130.533 112.048 -450 1
Cu 138.533 99.8387 -450 1
Cu 146.533 87.6292 -450 1
Cu 154.533 75.4197 -450 1
Cu 162.533 63.2102 -450 1
Cu 170.533 51.0007 -450 1
Cu 178.533 38.7912 -450 1
Cu 186.533 26.5817 -450 1
Cu 194.533 14.3722 -450 1
Cu 202.533 2.16271 -450 1
Cu 210.533 -10.0468 -450 1
Cu 218.533 -22.2563 -450 1
Cu 226.533 -34.4658 -450 1
Cu 234.533 -46.6753 -450 1
Cu 242.533 -58.8848 -450 1
Cu 250.533 -71.0943 -450 1
Cu 258.533 -69.5956 -450 1
Cu 266.533 -57.3861 -450 1
Cu 274.533 -45.1766 -450 1
Cu 282.533 -32.9671 -450 1
Cu 290.533 -20.7576 -450 1
Cu 298.533 -8.5481 -450 1
Cu 306.533 3.6614 -450 1
Cu 314.533 15.8709 -450 1
Cu 322.533 28.0804 -450 1
Cu 330.533 40.2899 -450 1
Cu 338.533 52.4994 -450 1
Cu 346.533 64.7089 -450 1
Cu 354.533 76.9184 -450 1
Cu 362.533 89.1279 -450 1
Cu 370.533 101.337 -450 1
Cu 378.533 113.547 -450 1
Cu 386.533 125.756 -450 1
Cu 394.533 137.966 -450 1
Cu 402.533 150.175 -450 1
Cu 410.533 162.385 -450 1
Cu 418.533 174.594 -450 1
Cu 417.139 186.804 -450 1
Cu 409.139 199.013 -450 1
Cu 401.139 211.223 -450 1
Cu 393.139 223.432 -450 1
Cu 385.139 235.642 -450 1
Cu 377.139 247.851 -450 1
Cu 369.139 260.061 -450 1
Cu 361.139 272.27 -450 1
Cu 353.139 284.48 -450 1
Cu 345.139 296.689 -450 1
Cu 337.139 308.899 -450 1
Cu 329.139 321.108 -450 1
Cu 321.139 333.318 -450 1
Cu 313.139 345.527 -450 1
Cu 305.139 357.737 -450 1
Cu 297.139 369.946 -450 1
Cu 289.139 382.156 -450 1
Cu 281.139 394.365 -450 1
Cu 273.139 406.575 -450 1
Cu 265.139 418.784 -450 1
Cu 257.139 430.994 -450 1
Cu 249.139 428.236 -450 1
Cu 241.139 416.027 -450 1
Cu 233.139 403.817 -450 1
Cu 225.139 391.608 -450 1
Cu 217.139 379.398 -450 1
Cu 209.139 367.189 -450 1
Cu 201.139 354.979 -450 1
Cu 193.139 342.77 -450 1
Cu 185.139 330.56 -450 1
Cu 177.139 318.351 -450 1
Cu 169.139 306.141 -450 1
Cu 161.139 293.932 -450 1
Cu 153.139 281.722 -450 1
Cu 145.139 269.513 -450 1
Cu 137.139 257.303 -450 1
Cu 129.139 245.094 -450 1
Cu 121.139 232.884 -450 1
Cu 113.139 220.675 -450 1
Cu 105.139 208.465 -450 1
Cu 97.1388 196.256 -450 1
Cu 213.815 -60.8413 -450 1
Cu 221.815 -73.0508 -450 1
Cu 229.815 -85.2603 -450 1
Cu 237.815 -97.4698 -450 1
Cu 245.815 -109.679 -450 1
Cu 253.815 -121.889 -450 1
Cu 261.815 -110.372 -450 1
Cu 269.815 -98.1628 -450 1
Cu 277.815 -85.9533 -450 1
Cu 285.815 -73.7438 -450 1
Cu 293.815 -61.5343 -450 1
Cu 301.815 -49.3248 -450 1
Cu 309.815 -37.1153 -450 1
Cu 317.815 -24.9058 -450 1
Cu 325.815 -12.6963 -450 1
Cu 333.815 -0.486817 -450 1
Cu 341.815 11.7227 -450 1
Cu 349.815 23.9322 -450 1
Cu 357.815 36.1417 -450 1
Cu 365.815 48.3512 -450 1
Cu 373.815 60.5607 -450 1
Cu 381.815 72.7702 -450 1
Cu 389.815 84.9797 -450 1
Cu 397.815 97.1892 -450 1
Cu 405.815 109.399 -450 1
Cu 413.815 121.608 -450 1
Cu 421.815 133.818 -450 1
Cu 429.815 146.027 -450 1
Cu 437.815 158.237 -450 1
Cu 445.815 170.446 -450 1
Cu 449.857 182.656 -450 1
Cu 441.857 194.865 -450 1
Cu 433.857 207.075 -450 1
Cu 425.857 219.284 -450 1
Cu 417.857 231.494 -450 1
Cu 409.857 243.703 -450 1
Cu 401.857 255.913 -450 1
Cu 393.857 268.122 -450 1
Cu 385.857 280.332 -450 1
Cu 377.857 292.541 -450 1
Cu 369.857 304.751 -450 1
Cu 361.857 316.96 -450 1
Cu 353.857 329.17 -450 1
Cu 345.857 341.379 -450 1
Cu 337.857 353.589 -450 1
Cu 329.857 365.798 -450 1
Cu 321.857 378.008 -450 1
Cu 313.857 390.217 -450 1
Cu 305.857 402.427 -450 1
Cu 297.857 414.636 -450 1
Cu 289.857 426.846 -450 1
Cu 281.857 439.055 -450 1
Cu 273.857 451.265 -450 1
Cu 265.857 463.474 -450 1
Cu 257.857 475.684 -450 1
Cu 249.857 475.117 -450 1
Cu 241.857 462.908 -450 1
Cu 233.857 450.698 -450 1
Cu 225.857 438.489 -450 1
Cu 217.857 426.28 -450 1
Cu 209.857 414.07 -450 1
Cu 201.857 401.861 -450 1
Cu 193.857 389.651 -450 1
Cu 185.857 377.442 -450 1
Cu 177.857 365.232 -450 1
Cu 169.857 353.023 -450 1
Cu 161.857 340.813 -450 1
Cu 153.857 328.604 -450 1
Cu 145.857 316.394 -450 1
Cu 137.857 304.185 -450 1
Cu 129.857 291.975 -450 1
Cu 121.857 279.766 -450 1
Cu 113.857 267.556 -450 1
Cu 105.857 255.347 -450 1
Cu 97.8568 243.137 -450 1
Cu 89.8568 230.928 -450 1
Cu 81.8568 218.718 -450 1
Cu 73.8568 206.509 -450 1
Cu 65.8568 194.299 -450 1
Cu 57.8568 182.09 -450 1
Cu 62.6402 169.88 -450 1
Cu 70.6402 157.671 -450 1
Cu 78.6402 145.461 -450 1
Cu 86.6402 133.252 -450 1
Cu 94.6402 121.042 -450 1
Cu 102.64 108.833 -450 1
Cu 110.64 96.6231 -450 1
Cu 118.64 84.4136 -450 1
Cu 126.64 72.2041 -450 1
Cu 134.64 59.9946 -450 1
Cu 142.64 47.7851 -450 1
Cu 150.64 35.5756 -450 1
Cu 158.64 23.3661 -450 1
Cu 166.64 11.1566 -450 1
Cu 174.64 -1.05292 -450 1
Cu 182.64 -13.2624 -450 1
Cu 190.64 -25.4719 -450 1
Cu 198.64 -37.6814 -450 1
Cu 206.64 -49.8909 -450 1
Cu 432.193 255.4 -450 1
Cu 424.193 267.609 -450 1
Cu 416.193 279.819 -450 1
Cu 408.193 292.028 -450 1
Cu 400.193 304.238 -450 1
Cu 392.193 316.447 -450 1
Cu 384.193 328.657 -450 1
Cu 376.193 340.866 -450 1
Cu 368.193 353.076 -450 1
Cu 360.193 365.285 -450 1
Cu 352.193 377.495 -450 1
Cu 344.193 389.704 -450 1
Cu 336.193 401.914 -450 1
Cu 328.193 414.123 -450 1
Cu 320.193 426.333 -450 1
Cu 312.193 438.542 -450 1
Cu 304.193 450.752 -450 1
Cu 296.193 462.961 -450 1
Cu 288.193 475.171 -450 1
Cu 280.193 487.38 -450 1
Cu 272.193 499.59 -450 1
Cu 264.193 511.799 -450 1
Cu 256.193 524.009 -450 1
Cu 248.193 518.364 -450 1
Cu 240.193 506.154 -450 1
Cu 232.193 493.945 -450 1
Cu 224.193 481.735 -450 1
Cu 216.193 469.526 -450 1
Cu 208.193 457.316 -450 1
Cu 200.193 445.107 -450 1
Cu 192.193 432.897 -450 1
Cu 184.193 420.688 -450 1
Cu 176.193 408.478 -450 1
Cu 168.193 396.269 -450 1
Cu 160.193 384.059 -450 1
Cu 152.193 371.85 -450 1
Cu 144.193 359.64 -450 1
Cu 136.193 347.431 -450 1
Cu 128.193 335.221 -450 1
Cu 120.193 323.012 -450 1
Cu 112.193 310.802 -450 1
Cu 104.193 298.593 -450 1
Cu 96.1928 286.383 -450 1
Cu 88.1928 274.174 -450 1
Cu 80.1928 261.964 -450 1
Cu 72.1928 249.755 -450 1
Cu 64.1928 237.545 -450 1
Cu 56.1928 225.336 -450 1
Cu 48.1928 213.126 -450 1
Cu 40.1928 200.917 -450 1
Cu 32.1928 188.707 -450 1
Cu 28.3042 176.498 -450 1
Cu 36.3042 164.288 -450 1
Cu 44.3042 152.079 -450 1
Cu 52.3042 139.869 -450 1
Cu 60.3042 127.66 -450 1
Cu 68.3042 115.45 -450 1
Cu 76.3042 103.241 -450 1
Cu 84.3042 91.0311 -450 1
Cu 92.3042 78.8216 -450 1
Cu 100.304 66.6121 -450 1
Cu 108.304 54.4026 -450 1
Cu 116.304 42.1931 -450 1
Cu 124.304 29.9836 -450 1
Cu 132.304 17.7741 -450 1
Cu 140.304 5.56462 -450 1
Cu 148.304 -6.64487 -450 1
Cu 156.304 -18.8544 -450 1
Cu 164.304 -31.0639 -450 1
Cu 172.304 -43.2734 -450 1
Cu 180.304 -55.4829 -450 1
Cu 188.304 -67.6924 -450 1
Cu 196.304 -79.9019 -450 1
Cu 204.304 -92.1114 -450 1
Cu 212.304 -104.321 -450 1
Cu 220.304 -116.53 -450 1
Cu 228.304 -128.74 -450 1
Cu 236.304 -140.949 -450 1
Cu 244.304 -153.159 -450 1
Cu 252.304 -165.368 -450 1
Cu 260.304 -158.464 -450 1
Cu 268.304 -146.254 -450 1
Cu 276.304 -134.045 -450 1
Cu 284.304 -121.835 -450 1
Cu 292.304 -109.626 -450 1
Cu 300.304 -97.4165 -450 1
Cu 308.304 -85.207 -450 1
Cu 316.304 -72.9975 -450 1
Cu 324.304 -60.788 -450 1
Cu 332.304 -48.5785 -450 1
Cu 340.304 -36.369 -450 1
Cu 348.304 -24.1595 -450 1
Cu 356.304 -11.95 -450 1
Cu 364.304 0.259489 -450 1
Cu 372.304 12.469 -450 1
Cu 380.304 24.6785 -450 1
Cu 388.304 36.888 -450 1
Cu 396.304 49.0975 -450 1
Cu 404.304 61.307 -450 1
Cu 412.304 73.5165 -450 1
Cu 420.304 85.726 -450 1
Cu 428.304 97.9355 -450 1
Cu 436.304 110.145 -450 1
Cu 444.304 122.354 -450 1
Cu 452.304 134.564 -450 1
Cu 460.304 146.773 -450 1
Cu 468.304 158.983 -450 1
Cu 476.304 171.192 -450 1
Cu 479.368 183.402 -450 1
Cu 471.368 195.611 -450 1
Cu 463.368 207.821 -450 1
Cu 455.368 220.03 -450 1
Cu 447.368 232.24 -450 1
Cu 439.368 244.449 -450 1
Cu 412.039 27.3261 -450 1
Cu 420.039 39.5356 -450 1
Cu 428.039 51.7451 -450 1
Cu 436.039 63.9546 -450 1
Cu 444.039 76.1641 -450 1
Cu 452.039 88.3736 -450 1
Cu 460.039 100.583 -450 1
Cu 468.039 112.793 -450 1
Cu 476.039 125.002 -450 1
Cu 484.039 137.212 -450 1
Cu 492.039 149.421 -450 1
Cu 500.039 161.631 -450 1
Cu 508.039 173.84 -450 1
Cu 507.633 186.05 -450 1
Cu 499.633 198.259 -450 1
Cu 491.633 210.469 -450 1
Cu 483.633 222.678 -450 1
Cu 475.633 234.888 -450 1
Cu 467.633 247.097 -450 1
Cu 459.633 259.307 -450 1
Cu 451.633 271.516 -450 1
Cu 443.633 283.726 -450 1
Cu 435.633 295.935 -450 1
Cu 427.633 308.145 -450 1
Cu 419.633 320.354 -450 1
Cu 411.633 332.564 -450 1
Cu 403.633 344.773 -450 1
Cu 395.633 356.983 -450 1
Cu 387.633 369.192 -450 1
Cu 379.633 381.402 -450 1
Cu 371.633 393.611 -450 1
Cu 363.633 405.821 -450 1
Cu 355.633 418.03 -450 1
Cu 347.633 430.24 -450 1
Cu 339.633 442.449 -450 1
Cu 331.633 454.659 -450 1
Cu 323.633 466.868 -450 1
Cu 315.633 479.078 -450 1
Cu 307.633 491.287 -450 1
Cu 299.633 503.497 -450 1
Cu 291.633 515.706 -450 1
Cu 283.633 527.916 -450 1
Cu 275.633 540.125 -450 1
Cu 267.633 552.335 -450 1
Cu 259.633 564.544 -450 1
Cu 251.633 569.4 -450 1
Cu 243.633 557.19 -450 1
Cu 235.633 544.981 -450 1
Cu 227.633 532.771 -450 1
Cu 219.633 520.562 -450 1
Cu 211.633 508.352 -450 1
Cu 203.633 496.143 -450 1
Cu 195.633 483.933 -450 1
Cu 187.633 471.724 -450 1
Cu 179.633 459.514 -450 1
Cu 171.633 447.305 -450 1
Cu 163.633 435.095 -450 1
Cu 155.633 422.886 -450 1
Cu 147.633 410.676 -450 1
Cu 139.633 398.467 -450 1
Cu 131.633 386.257 -450 1
Cu 123.633 374.048 -450 1
Cu 115.633 361.838 -450 1
Cu 107.633 349.629 -450 1
Cu 99.633 337.419 -450 1
Cu 91.633 325.21 -450 1
Cu 83.633 313 -450 1
Cu 75.633 300.791 -450 1
Cu 67.633 288.581 -450 1
Cu 59.633 276.372 -450 1
Cu 51.633 264.162 -450 1
Cu 43.633 251.953 -450 1
Cu 35.633 239.743 -450 1
Cu 27.633 227.534 -450 1
Cu 19.633 215.324 -450 1
Cu 11.633 203.115 -450 1
Cu 3.63299 190.905 -450 1
Cu -3.13598 178.696 -450 1
Cu 4.86402 166.486 -450 1
Cu 12.864 154.277 -450 1
Cu 20.864 142.067 -450 1
Cu 28.864 129.858 -450 1
Cu 36.864 117.648 -450 1
Cu 44.864 105.439 -450 1
Cu 52.864 93.2291 -450 1
Cu 60.864 81.0196 -450 1
Cu 68.864 68.8101 -450 1
Cu 76.864 56.6006 -450 1
Cu 84.864 44.3911 -450 1
Cu 92.864 32.1816 -450 1
Cu 100.864 19.9721 -450 1
Cu 108.864 7.76264 -450 1
Cu 116.864 -4.44686 -450 1
Cu 124.864 -16.6564 -450 1
Cu 132.864 -28.8659 -450 1
Cu 140.864 -41.0754 -450 1
Cu 148.864 -53.2849 -450 1
Cu 156.864 -65.4943 -450 1
Cu 164.864 -77.7038 -450 1
Cu 172.864 -89.9133 -450 1
Cu 180.864 -102.123 -450 1
Cu 188.864 -114.332 -450 1
Cu 196.864 -126.542 -450 1
Cu 204.864 -138.751 -450 1
Cu 212.864 -150.961 -450 1
Cu 220.864 -163.17 -450 1
Cu 228.864 -175.38 -450 1
Cu 236.864 -187.589 -450 1
Cu 244.864 -199.799 -450 1
Cu 252.864 -212.008 -450 1
Cu 260.864 -203.395 -450 1
Cu 268.864 -191.186 -450 1
Cu 276.864 -178.976 -450 1
Cu 284.864 -166.767 -450 1
Cu 292.864 -154.557 -450 1
Cu 300.864 -142.348 -450 1
Cu 308.864 -130.138 -450 1
Cu 316.864 -117.929 -450 1
Cu 324.864 -105.719 -450 1
Cu 332.864 -93.5098 -450 1
Cu 340.864 -81.3003 -450 1
Cu 348.864 -69.0908 -450 1
Cu 356.864 -56.8813 -450 1
Cu 364.864 -44.6718 -450 1
Cu 372.864 -32.4623 -450 1
Cu 380.864 -20.2528 -450 1
Cu 388.864 -8.04327 -450 1
Cu 396.864 4.16622 -450 1
Cu 404.864 16.3757 -450 1
Cu -17.1585 154.311 -450 1
Cu -9.15851 142.101 -450 1
Cu -1.15851 129.892 -450 1
Cu 6.84149 117.682 -450 1
Cu 14.8415 105.473 -450 1
Cu 22.8415 93.2635 -450 1
Cu 30.8415 81.054 -450 1
Cu 38.8415 68.8445 -450 1
Cu 46.8415 56.635 -450 1
Cu 54.8415 44.4255 -450 1
Cu 62.8415 32.216 -450 1
Cu 70.8415 20.0065 -450 1
Cu 78.8415 7.79702 -450 1
Cu 86.8415 -4.41248 -450 1
Cu 94.8415 -16.622 -450 1
Cu 102.841 -28.8315 -450 1
Cu 110.841 -41.041 -450 1
Cu 118.841 -53.2505 -450 1
Cu 126.841 -65.46 -450 1
Cu 134.841 -77.6695 -450 1
Cu 142.841 -89.879 -450 1
Cu 150.841 -102.088 -450 1
Cu 158.841 -114.298 -450 1
Cu 166.841 -126.507 -450 1
Cu 174.841 -138.717 -450 1
Cu 182.841 -150.926 -450 1
Cu 190.841 -163.136 -450 1
Cu 198.841 -175.345 -450 1
Cu 206.841 -187.555 -450 1
Cu 214.841 -199.764 -450 1
Cu 222.841 -211.974 -450 1
Cu 230.841 -224.183 -450 1
Cu 238.841 -236.393 -450 1
Cu 246.841 -248.602 -450 1
Cu 254.841 -258.372 -450 1
Cu 262.841 -246.163 -450 1
Cu 270.841 -233.953 -450 1
Cu 278.841 -221.744 -450 1
Cu 286.841 -209.534 -450 1
Cu 294.841 -197.325 -450 1
Cu 302.841 -185.115 -450 1
Cu 310.841 -172.906 -450 1
Cu 318.841 -160.696 -450 1
Cu 326.841 -148.487 -450 1
Cu 334.841 -136.277 -450 1
Cu 342.841 -124.068 -450 1
Cu 350.841 -111.858 -450 1
Cu 358.841 -99.6489 -450 1
Cu 366.841 -87.4394 -450 1
Cu 374.841 -75.2299 -450 1
Cu 382.841 -63.0204 -450 1
Cu 390.841 -50.8109 -450 1
Cu 398.841 -38.6014 -450 1
Cu 406.841 -26.3919 -450 1
Cu 414.841 -14.1824 -450 1
Cu 422.841 -1.9729 -450 1
Cu 430.841 10.2366 -450 1
Cu 438.841 22.4461 -450 1
Cu 446.841 34.6556 -450 1
Cu 454.841 46.8651 -450 1
Cu 462.841 59.0746 -450 1
Cu 470.841 71.2841 -450 1
Cu 478.841 83.4936 -450 1
Cu 486.841 95.7031 -450 1
Cu 494.841 107.913 -450 1
Cu 502.841 120.122 -450 1
Cu 510.841 132.332 -450 1
Cu 518.841 144.541 -450 1
Cu 526.841 156.751 -450 1
Cu 534.841 168.96 -450 1
Cu 540.831 181.17 -450 1
Cu 532.831 193.379 -450 1
Cu 524.831 205.589 -450 1
Cu 516.831 217.798 -450 1
Cu 508.831 230.008 -450 1
Cu 500.831 242.217 -450 1
Cu 492.831 254.427 -450 1
Cu 484.831 266.636 -450 1
Cu 476.831 278.846 -450 1
Cu 468.831 291.055 -450 1
Cu 460.831 303.265 -450 1
Cu 452.831 315.474 -450 1
Cu 444.831 327.684 -450 1
Cu 436.831 339.893 -450 1
Cu 428.831 352.103 -450 1
Cu 420.831 364.312 -450 1
Cu 412.831 376.522 -450 1
Cu 404.831 388.731 -450 1
Cu 396.831 400.941 -450 1
Cu 388.831 413.15 -450 1
Cu 380.831 425.36 -450 1
Cu 372.831 437.569 -450 1
Cu 364.831 449.779 -450 1
Cu 356.831 461.988 -450 1
Cu 348.831 474.198 -450 1
Cu 340.831 486.407 -450 1
Cu 332.831 498.617 -450 1
Cu 324.831 510.826 -450 1
Cu 316.831 523.036 -450 1
Cu 308.831 535.245 -450 1
Cu 300.831 547.455 -450 1
Cu 292.831 559.664 -450 1
Cu 284.831 571.873 -450 1
Cu 276.831 584.083 -450 1
Cu 268.831 596.292 -450 1
Cu 260.831 608.502 -450 1
Cu 252.831 617.013 -450 1
Cu 244.831 604.803 -450 1
Cu 236.831 592.594 -450 1
Cu 228.831 580.384 -450 1
Cu 220.831 568.175 -450 1
Cu 212.831 555.965 -450 1
Cu 204.831 543.756 -450 1
Cu 196.831 531.546 -450 1
Cu 188.831 519.337 -450 1
Cu 180.831 507.127 -450 1
Cu 172.831 494.918 -450 1
Cu 164.831 482.708 -450 1
Cu 156.831 470.499 -450 1
Cu 148.831 458.289 -450 1
Cu 140.831 446.08 -450 1
Cu 132.831 433.87 -450 1
Cu 124.831 421.661 -450 1
Cu 116.831 409.451 -450 1
Cu 108.831 397.242 -450 1
Cu 100.831 385.032 -450 1
Cu 92.8305 372.823 -450 1
Cu 84.8305 360.613 -450 1
Cu 76.8305 348.404 -450 1
Cu 68.8305 336.194 -450 1
Cu 60.8305 323.985 -450 1
Cu 52.8305 311.775 -450 1
Cu 44.8305 299.566 -450 1
Cu 36.8305 287.356 -450 1
Cu 28.8305 275.147 -450 1
Cu 20.8305 262.937 -450 1
Cu 12.8305 250.728 -450 1
Cu 4.83051 238.518 -450 1
Cu -3.16949 226.309 -450 1
Cu -11.1695 214.099 -450 1
Cu -19.1695 201.89 -450 1
Cu -27.1695 189.68 -450 1
Cu -32.3335 177.471 -450 1
Cu -24.3335 165.261 -450 1
Cu 417.9 -55.2996 -450 1
Cu 425.9 -43.0901 -450 1
Cu 433.9 -30.8806 -450 1
Cu 441.9 -18.6711 -450 1
Cu 449.9 -6.46159 -450 1
Cu 457.9 5.7479 -450 1
Cu 465.9 17.9574 -450 1
Cu 473.9 30.1669 -450 1
Cu 481.9 42.3764 -450 1
Cu 489.9 54.5859 -450 1
Cu 497.9 66.7954 -450 1
Cu 505.9 79.0049 -450 1
Cu 513.9 91.2144 -450 1
Cu 521.9 103.424 -450 1
Cu 529.9 115.633 -450 1
Cu 537.9 127.843 -450 1
Cu 545.9 140.052 -450 1
Cu 553.9 152.262 -450 1
Cu 561.9 164.471 -450 1
Cu 569.9 176.681 -450 1
Cu 565.772 188.89 -450 1
Cu 557.772 201.1 -450 1
Cu 549.772 213.309 -450 1
Cu 541.772 225.519 -450 1
Cu 533.772 237.728 -450 1
Cu 525.772 249.938 -450 1
Cu 517.772 262.147 -450 1
Cu 509.772 274.357 -450 1
Cu 501.772 286.566 -450 1
Cu 493.772 298.776 -450 1
Cu 485.772 310.985 -450 1
Cu 477.772 323.195 -450 1
Cu 469.772 335.404 -450 1
Cu 461.772 347.614 -450 1
Cu 453.772 359.823 -450 1
Cu 445.772 372.033 -450 1
Cu 437.772 384.242 -450 1
Cu 429.772 396.452 -450 1
Cu 421.772 408.661 -450 1
Cu 413.772 420.871 -450 1
Cu 405.772 433.08 -450 1
Cu 397.772 445.29 -450 1
Cu 389.772 457.499 -450 1
Cu 381.772 469.709 -450 1
Cu 373.772 481.918 -450 1
Cu 365.772 494.128 -450 1
Cu 357.772 506.337 -450 1
Cu 349.772 518.547 -450 1
Cu 341.772 530.756 -450 1
Cu 333.772 542.966 -450 1
Cu 325.772 555.175 -450 1
Cu 317.772 567.385 -450 1
Cu 309.772 579.594 -450 1
Cu 301.772 591.804 -450 1
Cu 293.772 604.013 -450 1
Cu 285.772 616.223 -450 1
Cu 277.772 628.432 -450 1
Cu 269.772 640.642 -450 1
Cu 261.772 652.851 -450 1
Cu 253.772 664.235 -450 1
Cu 245.772 652.025 -450 1
Cu 237.772 639.816 -450 1
Cu 229.772 627.606 -450 1
Cu 221.772 615.397 -450 1
Cu 213.772 603.187 -450 1
Cu 205.772 590.978 -450 1
Cu 197.772 578.768 -450 1
Cu 189.772 566.559 -450 1
Cu 181.772 554.349 -450 1
Cu 173.772 542.14 -450 1
Cu 165.772 529.93 -450 1
Cu 157.772 517.721 -450 1
Cu 149.772 505.511 -450 1
Cu 141.772 493.302 -450 1
Cu 133.772 481.092 -450 1
Cu 125.772 468.883 -450 1
Cu 117.772 456.673 -450 1
Cu 109.772 444.464 -450 1
Cu 101.772 432.254 -450 1
Cu 93.7716 420.045 -450 1
Cu 85.7716 407.835 -450 1
Cu 77.7716 395.626 -450 1
Cu 69.7716 383.416 -450 1
Cu 61.7716 371.207 -450 1
Cu 53.7716 358.997 -450 1
Cu 45.7716 346.788 -450 1
Cu 37.7716 334.578 -450 1
Cu 29.7716 322.369 -450 1
Cu 21.7716 310.159 -450 1
Cu 13.7716 297.95 -450 1
Cu 5.77163 285.74 -450 1
Cu -2.22837 273.531 -450 1
Cu -10.2284 261.321 -450 1
Cu -18.2284 249.112 -450 1
Cu -26.2284 236.902 -450 1
Cu -34.2284 224.693 -450 1
Cu -42.2284 212.483 -450 1
Cu -50.2284 200.274 -450 1
Cu -58.2284 188.064 -450 1
Cu -61.2746 175.855 -450 1
Cu -53.2746 163.645 -450 1
Cu -45.2746 151.436 -450 1
Cu -37.2746 139.226 -450 1
Cu -29.2746 127.017 -450 1
Cu -21.2746 114.807 -450 1
Cu -13.2746 102.598 -450 1
Cu -5.27462 90.3883 -450 1
Cu 2.72538 78.1788 -450 1
Cu 10.7254 65.9693 -450 1
Cu 18.7254 53.7598 -450 1
Cu 26.7254 41.5503 -450 1
Cu 34.7254 29.3408 -450 1
Cu 42.7254 17.1314 -450 1
Cu 50.7254 4.92185 -450 1
Cu 58.7254 -7.28765 -450 1
Cu 66.7254 -19.4971 -450 1
Cu 74.7254 -31.7066 -450 1
Cu 82.7254 -43.9161 -450 1
Cu 90.7254 -56.1256 -450 1
Cu 98.7254 -68.3351 -450 1
Cu 106.725 -80.5446 -450 1
Cu 114.725 -92.7541 -450 1
Cu 122.725 -104.964 -450 1
Cu 130.725 -117.173 -450 1
Cu 138.725 -129.383 -450 1
Cu 146.725 -141.592 -450 1
Cu 154.725 -153.802 -450 1
Cu 162.725 -166.011 -450 1
Cu 170.725 -178.221 -450 1
Cu 178.725 -190.43 -450 1
Cu 186.725 -202.64 -450 1
Cu 194.725 -214.849 -450 1
Cu 202.725 -227.059 -450 1
Cu 210.725 -239.268 -450 1
Cu 218.725 -251.478 -450 1
Cu 226.725 -263.687 -450 1
Cu 234.725 -275.897 -450 1
Cu 242.725 -288.106 -450 1
Cu 250.725 -300.316 -450 1
Cu 258.725 -298.23 -450 1
Cu 266.725 -286.021 -450 1
Cu 274.725 -273.811 -450 1
Cu 282.725 -261.602 -450 1
Cu 290.725 -249.392 -450 1
Cu 298.725 -237.183 -450 1
Cu 306.725 -224.973 -450 1
Cu 314.725 -212.764 -450 1
Cu 322.725 -200.554 -450 1
Cu 330.725 -188.345 -450 1
Cu 338.725 -176.135 -450 1
Cu 346.725 -163.926 -450 1
Cu 354.725 -151.716 -450 1
Cu 362.725 -139.507 -450 1
Cu 370.725 -127.297 -450 1
Cu 378.725 -115.088 -450 1
Cu 386.725 -102.878 -450 1
Cu 394.725 -90.669 -450 1
Cu 402.725 -78.4595 -450 1
Cu 410.725 -66.25 -450 1
Cu 396.438 -133.841 -450 1
Cu 404.438 -121.632 -450 1
Cu 412.438 -109.422 -450 1
Cu 420.438 -97.2128 -450 1
Cu 428.438 -85.0033 -450 1
Cu 436.438 -72.7938 -450 1
Cu 444.438 -60.5843 -450 1
Cu 452.438 -48.3748 -450 1
Cu 460.438 -36.1653 -450 1
Cu 468.438 -23.9558 -450 1
Cu 476.438 -11.7463 -450 1
Cu 484.438 0.463214 -450 1
Cu 492.438 12.6727 -450 1
Cu 500.438 24.8822 -450 1
Cu 508.438 37.0917 -450 1
Cu 516.438 49.3012 -450 1
Cu 524.438 61.5107 -450 1
Cu 532.438 73.7202 -450 1
Cu 540.438 85.9297 -450 1
Cu 548.438 98.1392 -450 1
Cu 556.438 110.349 -450 1
Cu 564.438 122.558 -450 1
Cu 572.438 134.768 -450 1
Cu 580.438 146.977 -450 1
Cu 588.438 159.187 -450 1
Cu 596.438 171.396 -450 1
Cu 599.234 183.606 -450 1
Cu 591.234 195.815 -450 1
Cu 583.234 208.025 -450 1
Cu 575.234 220.234 -450 1
Cu 567.234 232.444 -450 1
Cu 559.234 244.653 -450 1
Cu 551.234 256.863 -450 1
Cu 543.234 269.072 -450 1
Cu 535.234 281.282 -450 1
Cu 527.234 293.491 -450 1
Cu 519.234 305.701 -450 1
Cu 511.234 317.91 -450 1
Cu 503.234 330.12 -450 1
Cu 495.234 342.329 -450 1
Cu 487.234 354.539 -450 1
Cu 479.234 366.748 -450 1
Cu 471.234 378.958 -450 1
Cu 463.234 391.167 -450 1
Cu 455.234 403.377 -450 1
Cu 447.234 415.586 -450 1
Cu 439.234 427.796 -450 1
Cu 431.234 440.005 -450 1
Cu 423.234 452.215 -450 1
Cu 415.234 464.424 -450 1
Cu 407.234 476.634 -450 1
Cu 399.234 488.843 -450 1
Cu 391.234 501.053 -450 1
Cu 383.234 513.262 -450 1
Cu 375.234 525.472 -450 1
Cu 367.234 537.681 -450 1
Cu 359.234 549.891 -450 1
Cu 351.234 562.1 -450 1
Cu 343.234 574.31 -450 1
Cu 335.234 586.519 -450 1
Cu 327.234 598.729 -450 1
Cu 319.234 610.938 -450 1
Cu 311.234 623.148 -450 1
Cu 303.234 635.357 -450 1
Cu 295.234 647.567 -450 1
Cu 287.234 659.776 -450 1
Cu 279.234 671.986 -450 1
Cu 271.234 684.195 -450 1
Cu 263.234 696.405 -450 1
Cu 255.234 708.614 -450 1
Cu 247.234 700.043 -450 1
Cu 239.234 687.834 -450 1
Cu 231.234 675.624 -450 1
Cu 223.234 663.415 -450 1
Cu 215.234 651.205 -450 1
Cu 207.234 638.996 -450 1
Cu 199.234 626.786 -450 1
Cu 191.234 614.577 -450 1
Cu 183.234 602.367 -450 1
Cu 175.234 590.158 -450 1
Cu 167.234 577.948 -450 1
Cu 159.234 565.739 -450 1
Cu 151.234 553.529 -450 1
Cu 143.234 541.32 -450 1
Cu 135.234 529.11 -450 1
Cu 127.234 516.901 -450 1
Cu 119.234 504.691 -450 1
Cu 111.234 492.482 -450 1
Cu 103.234 480.272 -450 1
Cu 95.2343 468.063 -450 1
Cu 87.2343 455.853 -450 1
Cu 79.2343 443.644 -450 1
Cu 71.2343 431.434 -450 1
Cu 63.2343 419.225 -450 1
Cu 55.2343 407.015 -450 1
Cu 47.2343 394.806 -450 1
Cu 39.2343 382.596 -450 1
Cu 31.2343 370.387 -450 1
Cu 23.2343 358.177 -450 1
Cu 15.2343 345.968 -450 1
Cu 7.2343 333.758 -450 1
Cu -0.765697 321.549 -450 1
Cu -8.7657 309.339 -450 1
Cu -16.7657 297.13 -450 1
Cu -24.7657 284.92 -450 1
Cu -32.7657 272.711 -450 1
Cu -40.7657 260.501 -450 1
Cu -48.7657 248.292 -450 1
Cu -56.7657 236.082 -450 1
Cu -64.7657 223.873 -450 1
Cu -72.7657 211.663 -450 1
Cu -80.7657 199.454 -450 1
Cu -88.7657 187.244 -450 1
Cu -90.7373 175.035 -450 1
Cu -82.7373 162.825 -450 1
Cu -74.7373 150.616 -450 1
Cu -66.7373 138.406 -450 1
Cu -58.7373 126.197 -450 1
Cu -50.7373 113.987 -450 1
Cu -42.7373 101.778 -450 1
Cu -34.7373 89.5683 -450 1
Cu -26.7373 77.3588 -450 1
Cu -18.7373 65.1493 -450 1
Cu -10.7373 52.9398 -450 1
Cu -2.7373 40.7303 -450 1
Cu 5.2627 28.5208 -450 1
Cu 13.2627 16.3113 -450 1
Cu 21.2627 4.10179 -450 1
Cu 29.2627 -8.1077 -450 1
Cu 37.2627 -20.3172 -450 1
Cu 45.2627 -32.5267 -450 1
Cu 53.2627 -44.7362 -450 1
Cu 61.2627 -56.9457 -450 1
Cu 69.2627 -69.1552 -450 1
Cu 77.2627 -81.3647 -450 1
Cu 85.2627 -93.5742 -450 1
Cu 93.2627 -105.784 -450 1
Cu 101.263 -117.993 -450 1
Cu 109.263 -130.203 -450 1
Cu 117.263 -142.412 -450 1
Cu 125.263 -154.622 -450 1
Cu 133.263 -166.831 -450 1
Cu 141.263 -179.041 -450 1
Cu 149.263 -191.25 -450 1
Cu 157.263 -203.46 -450 1
Cu 165.263 -215.669 -450 1
Cu 173.263 -227.879 -450 1
Cu 181.263 -240.088 -450 1
Cu 189.263 -252.298 -450 1
Cu 197.263 -264.507 -450 1
Cu 205.263 -276.717 -450 1
Cu 213.263 -288.926 -450 1
Cu 221.263 -301.136 -450 1
Cu 229.263 -313.345 -450 1
Cu 237.263 -325.555 -450 1
Cu 245.263 -337.764 -450 1
Cu 253.263 -349.974 -450 1
Cu 261.263 -340.144 -450 1
Cu 269.263 -327.934 -450 1
Cu 277.263 -315.725 -450 1
Cu 285.263 -303.515 -450 1
Cu 293.263 -291.306 -450 1
Cu 301.263 -279.096 -450 1
Cu 309.263 -266.887 -450 1
Cu 317.263 -254.677 -450 1
Cu 325.263 -242.468 -450 1
Cu 333.263 -230.258 -450 1
Cu 341.263 -218.049 -450 1
Cu 349.263 -205.839 -450 1
Cu 357.263 -193.63 -450 1
Cu 365.263 -181.42 -450 1
Cu 373.263 -169.211 -450 1
Cu 381.263 -157.001 -450 1
Cu 389.263 -144.792 -450 1
Cu 69.4834 -115.278 -450 1
Cu 77.4834 -127.487 -450 1
Cu 85.4834 -139.697 -450 1
Cu 93.4834 -151.906 -450 1
Cu 101.483 -164.116 -450 1
Cu 109.483 -176.325 -450 1
Cu 117.483 -188.535 -450 1
Cu 125.483 -200.744 -450 1
Cu 133.483 -212.954 -450 1
Cu 141.483 -225.163 -450 1
Cu 149.483 -237.373 -450 1
Cu 157.483 -249.582 -450 1
Cu 165.483 -261.792 -450 1
Cu 173.483 -274.001 -450 1
Cu 181.483 -286.211 -450 1
Cu 189.483 -298.42 -450 1
Cu 197.483 -310.63 -450 1
Cu 205.483 -322.839 -450 1
Cu 213.483 -335.049 -450 1
Cu 221.483 -347.258 -450 1
Cu 229.483 -359.468 -450 1
Cu 237.483 -371.677 -450 1
Cu 245.483 -383.887 -450 1
Cu 253.483 -396.096 -450 1
Cu 261.483 -385.592 -450 1
Cu 269.483 -373.383 -450 1
Cu 277.483 -361.173 -450 1
Cu 285.483 -348.964 -450 1
Cu 293.483 -336.754 -450 1
Cu 301.483 -324.545 -450 1
Cu 309.483 -312.335 -450 1
Cu 317.483 -300.126 -450 1
Cu 325.483 -287.916 -450 1
Cu 333.483 -275.707 -450 1
Cu 341.483 -263.497 -450 1
Cu 349.483 -251.288 -450 1
Cu 357.483 -239.078 -450 1
Cu 365.483 -226.869 -450 1
Cu 373.483 -214.659 -450 1
Cu 381.483 -202.45 -450 1
Cu 389.483 -190.24 -450 1
Cu 397.483 -178.031 -450 1
Cu 405.483 -165.821 -450 1
Cu 413.483 -153.612 -450 1
Cu 421.483 -141.402 -450 1
Cu 429.483 -129.193 -450 1
Cu 437.483 -116.983 -450 1
Cu 445.483 -104.774 -450 1
Cu 453.483 -92.5644 -450 1
Cu 461.483 -80.3549 -450 1
Cu 469.483 -68.1454 -450 1
Cu 477.483 -55.9359 -450 1
Cu 485.483 -43.7264 -450 1
Cu 493.483 -31.5169 -450 1
Cu 501.483 -19.3074 -450 1
Cu 509.483 -7.09794 -450 1
Cu 517.483 5.11156 -450 1
Cu 525.483 17.3211 -450 1
Cu 533.483 29.5306 -450 1
Cu 541.483 41.7401 -450 1
Cu 549.483 53.9496 -450 1
Cu 557.483 66.159 -450 1
Cu 565.483 78.3685 -450 1
Cu 573.483 90.578 -450 1
Cu 581.483 102.788 -450 1
Cu 589.483 114.997 -450 1
Cu 597.483 127.207 -450 1
Cu 605.483 139.416 -450 1
Cu 613.483 151.626 -450 1
Cu 621.483 163.835 -450 1
Cu 629.483 176.045 -450 1
Cu 626.189 188.254 -450 1
Cu 618.189 200.464 -450 1
Cu 610.189 212.673 -450 1
Cu 602.189 224.883 -450 1
Cu 594.189 237.092 -450 1
Cu 586.189 249.302 -450 1
Cu 578.189 261.511 -450 1
Cu 570.189 273.721 -450 1
Cu 562.189 285.93 -450 1
Cu 554.189 298.14 -450 1
Cu 546.189 310.349 -450 1
Cu 538.189 322.559 -450 1
Cu 530.189 334.768 -450 1
Cu 522.189 346.977 -450 1
Cu 514.189 359.187 -450 1
Cu 506.189 371.396 -450 1
Cu 498.189 383.606 -450 1
Cu 490.189 395.815 -450 1
Cu 482.189 408.025 -450 1
Cu 474.189 420.234 -450 1
Cu 466.189 432.444 -450 1
Cu 458.189 444.653 -450 1
Cu 450.189 456.863 -450 1
Cu 442.189 469.072 -450 1
Cu 434.189 481.282 -450 1
Cu 426.189 493.491 -450 1
Cu 418.189 505.701 -450 1
Cu 410.189 517.91 -450 1
Cu 402.189 530.12 -450 1
Cu 394.189 542.329 -450 1
Cu 386.189 554.539 -450 1
Cu 378.189 566.748 -450 1
Cu 370.189 578.958 -450 1
Cu 362.189 591.167 -450 1
Cu 354.189 603.377 -450 1
Cu 346.189 615.586 -450 1
Cu 338.189 627.796 -450 1
Cu 330.189 640.005 -450 1
Cu 322.189 652.215 -450 1
Cu 314.189 664.424 -450 1
Cu 306.189 676.634 -450 1
Cu 298.189 688.843 -450 1
Cu 290.189 701.053 -450 1
Cu 282.189 713.262 -450 1
Cu 274.189 725.472 -450 1
Cu 266.189 737.681 -450 1
Cu 258.189 749.891 -450 1
Cu 250.189 750.338 -450 1
Cu 242.189 738.128 -450 1
Cu 234.189 725.919 -450 1
Cu 226.189 713.709 -450 1
Cu 218.189 701.5 -450 1
Cu 210.189 689.29 -450 1
Cu 202.189 677.081 -450 1
Cu 194.189 664.871 -450 1
Cu 186.189 652.662 -450 1
Cu 178.189 640.452 -450 1
Cu 170.189 628.243 -450 1
Cu 162.189 616.033 -450 1
Cu 154.189 603.824 -450 1
Cu 146.189 591.614 -450 1
Cu 138.189 579.405 -450 1
Cu 130.189 567.195 -450 1
Cu 122.189 554.986 -450 1
Cu 114.189 542.776 -450 1
Cu 106.189 530.567 -450 1
Cu 98.1886 518.357 -450 1
Cu 90.1886 506.148 -450 1
Cu 82.1886 493.938 -450 1
Cu 74.1886 481.729 -450 1
Cu 66.1886 469.519 -450 1
Cu 58.1886 457.31 -450 1
Cu 50.1886 445.1 -450 1
Cu 42.1886 432.891 -450 1
Cu 34.1886 420.681 -450 1
Cu 26.1886 408.472 -450 1
Cu 18.1886 396.262 -450 1
Cu 10.1886 384.053 -450 1
Cu 2.18858 371.843 -450 1
Cu -5.81142 359.634 -450 1
Cu -13.8114 347.424 -450 1
Cu -21.8114 335.215 -450 1
Cu -29.8114 323.005 -450 1
Cu -37.8114 310.796 -450 1
Cu -45.8114 298.586 -450 1
Cu -53.8114 286.377 -450 1
Cu -61.8114 274.167 -450 1
Cu -69.8114 261.958 -450 1
Cu -77.8114 249.748 -450 1
Cu -85.8114 237.539 -450 1
Cu -93.8114 225.329 -450 1
Cu -101.811 213.12 -450 1
Cu -109.811 200.91 -450 1
Cu -117.811 188.701 -450 1
Cu -121.692 176.491 -450 1
Cu -113.692 164.282 -450 1
Cu -105.692 152.072 -450 1
Cu -97.6916 139.863 -450 1
Cu -89.6916 127.653 -450 1
Cu -81.6916 115.444 -450 1
Cu -73.6916 103.234 -450 1
Cu -65.6916 91.0247 -450 1
Cu -57.6916 78.8152 -450 1
Cu -49.6916 66.6057 -450 1
Cu -41.6916 54.3962 -450 1
Cu -33.6916 42.1867 -450 1
Cu -25.6916 29.9772 -450 1
Cu -17.6916 17.7677 -450 1
Cu -9.69157 5.5582 -450 1
Cu -1.69157 -6.6513 -450 1
Cu 6.30843 -18.8608 -450 1
Cu 14.3084 -31.0703 -450 1
Cu 22.3084 -43.2798 -450 1
Cu 30.3084 -55.4893 -450 1
Cu 38.3084 -67.6988 -450 1
Cu 46.3084 -79.9083 -450 1
Cu 54.3084 -92.1178 -450 1
Cu 62.3084 -104.327 -450 1
Cu 405.477 -211.617 -450 1
Cu 413.477 -199.407 -450 1
Cu 421.477 -187.198 -450 1
Cu 429.477 -174.988 -450 1
Cu 437.477 -162.779 -450 1
Cu 445.477 -150.569 -450 1
Cu 453.477 -138.36 -450 1
Cu 461.477 -126.15 -450 1
Cu 469.477 -113.941 -450 1
Cu 477.477 -101.731 -450 1
Cu 485.477 -89.522 -450 1
Cu 493.477 -77.3125 -450 1
Cu 501.477 -65.103 -450 1
Cu 509.477 -52.8935 -450 1
Cu 517.477 -40.684 -450 1
Cu 525.477 -28.4745 -450 1
Cu 533.477 -16.265 -450 1
Cu 541.477 -4.05551 -450 1
Cu 549.477 8.15399 -450 1
Cu 557.477 20.3635 -450 1
Cu 565.477 32.573 -450 1
Cu 573.477 44.7825 -450 1
Cu 581.477 56.992 -450 1
Cu 589.477 69.2015 -450 1
Cu 597.477 81.411 -450 1
Cu 605.477 93.6205 -450 1
Cu 613.477 105.83 -450 1
Cu 621.477 118.039 -450 1
Cu 629.477 130.249 -450 1
Cu 637.477 142.458 -450 1
Cu 645.477 154.668 -450 1
Cu 653.477 166.877 -450 1
Cu 661.477 179.087 -450 1
Cu 654.195 191.296 -450 1
Cu 646.195 203.506 -450 1
Cu 638.195 215.715 -450 1
Cu 630.195 227.925 -450 1
Cu 622.195 240.134 -450 1
Cu 614.195 252.344 -450 1
Cu 606.195 264.553 -450 1
Cu 598.195 276.763 -450 1
Cu 590.195 288.972 -450 1
Cu 582.195 301.182 -450 1
Cu 574.195 313.391 -450 1
Cu 566.195 325.601 -450 1
Cu 558.195 337.81 -450 1
Cu 550.195 350.02 -450 1
Cu 542.195 362.229 -450 1
Cu 534.195 374.439 -450 1
Cu 526.195 386.648 -450 1
Cu 518.195 398.858 -450 1
Cu 510.195 411.067 -450 1
Cu 502.195 423.277 -450 1
Cu 494.195 435.486 -450 1
Cu 486.195 447.696 -450 1
Cu 478.195 459.905 -450 1
Cu 470.195 472.115 -450 1
Cu 462.195 484.324 -450 1
Cu 454.195 496.534 -450 1
Cu 446.195 508.743 -450 1
Cu 438.195 520.953 -450 1
Cu 430.195 533.162 -450 1
Cu 422.195 545.372 -450 1
Cu 414.195 557.581 -450 1
Cu 406.195 569.791 -450 1
Cu 398.195 582 -450 1
Cu 390.195 594.21 -450 1
Cu 382.195 606.419 -450 1
Cu 374.195 618.629 -450 1
Cu 366.195 630.838 -450 1
Cu 358.195 643.048 -450 1
Cu 350.195 655.257 -450 1
Cu 342.195 667.467 -450 1
Cu 334.195 679.676 -450 1
Cu 326.195 691.886 -450 1
Cu 318.195 704.095 -450 1
Cu 310.195 716.305 -450 1
Cu 302.195 728.514 -450 1
Cu 294.195 740.724 -450 1
Cu 286.195 752.933 -450 1
Cu 278.195 765.143 -450 1
Cu 270.195 777.352 -450 1
Cu 262.195 789.562 -450 1
Cu 254.195 801.771 -450 1
Cu 246.195 790.028 -450 1
Cu 238.195 777.819 -450 1
Cu 230.195 765.609 -450 1
Cu 222.195 753.4 -450 1
Cu 214.195 741.19 -450 1
Cu 206.195 728.981 -450 1
Cu 198.195 716.771 -450 1
Cu 190.195 704.562 -450 1
Cu 182.195 692.352 -450 1
Cu 174.195 680.143 -450 1
Cu 166.195 667.933 -450 1
Cu 158.195 655.724 -450 1
Cu 150.195 643.514 -450 1
Cu 142.195 631.305 -450 1
Cu 134.195 619.095 -450 1
Cu 126.195 606.886 -450 1
Cu 118.195 594.676 -450 1
Cu 110.195 582.467 -450 1
Cu 102.195 570.257 -450 1
Cu 94.1951 558.048 -450 1
Cu 86.1951 545.838 -450 1
Cu 78.1951 533.629 -450 1
Cu 70.1951 521.419 -450 1
Cu 62.1951 509.21 -450 1
Cu 54.1951 497 -450 1
Cu 46.1951 484.791 -450 1
Cu 38.1951 472.581 -450 1
Cu 30.1951 460.372 -450 1
Cu 22.1951 448.162 -450 1
Cu 14.1951 435.953 -450 1
Cu 6.19509 423.743 -450 1
Cu -1.80491 411.534 -450 1
Cu -9.80491 399.324 -450 1
Cu -17.8049 387.115 -450 1
Cu -25.8049 374.905 -450 1
Cu -33.8049 362.696 -450 1
Cu -41.8049 350.486 -450 1
Cu -49.8049 338.277 -450 1
Cu -57.8049 326.067 -450 1
Cu -65.8049 313.858 -450 1
Cu -73.8049 301.648 -450 1
Cu -81.8049 289.439 -450 1
Cu -89.8049 277.229 -450 1
Cu -97.8049 265.02 -450 1
Cu -105.805 252.81 -450 1
Cu -113.805 240.601 -450 1
Cu -121.805 228.391 -450 1
Cu -129.805 216.182 -450 1
Cu -137.805 203.972 -450 1
Cu -145.805 191.763 -450 1
Cu -153.698 179.553 -450 1
Cu -145.698 167.344 -450 1
Cu -137.698 155.134 -450 1
Cu -129.698 142.925 -450 1
Cu -121.698 130.715 -450 1
Cu -113.698 118.506 -450 1
Cu -105.698 106.296 -450 1
Cu -97.6981 94.087 -450 1
Cu -89.6981 81.8775 -450 1
Cu -81.6981 69.668 -450 1
Cu -73.6981 57.4585 -450 1
Cu -65.6981 45.249 -450 1
Cu -57.6981 33.0395 -450 1
Cu -49.6981 20.83 -450 1
Cu -41.6981 8.62051 -450 1
Cu -33.6981 -3.58898 -450 1
Cu -25.6981 -15.7985 -450 1
Cu -17.6981 -28.008 -450 1
Cu -9.69809 -40.2175 -450 1
Cu -1.69809 -52.427 -450 1
Cu 6.30191 -64.6365 -450 1
Cu 14.3019 -76.846 -450 1
Cu 22.3019 -89.0555 -450 1
Cu 30.3019 -101.265 -450 1
Cu 38.3019 -113.474 -450 1
Cu 46.3019 -125.684 -450 1
Cu 54.3019 -137.893 -450 1
Cu 62.3019 -150.103 -450 1
Cu 70.3019 -162.312 -450 1
Cu 78.3019 -174.522 -450 1
Cu 86.3019 -186.731 -450 1
Cu 94.3019 -198.941 -450 1
Cu 102.302 -211.15 -450 1
Cu 110.302 -223.36 -450 1
Cu 118.302 -235.569 -450 1
Cu 126.302 -247.779 -450 1
Cu 134.302 -259.988 -450 1
Cu 142.302 -272.198 -450 1
Cu 150.302 -284.407 -450 1
Cu 158.302 -296.617 -450 1
Cu 166.302 -308.826 -450 1
Cu 174.302 -321.036 -450 1
Cu 182.302 -333.245 -450 1
Cu 190.302 -345.455 -450 1
Cu 198.302 -357.664 -450 1
Cu 206.302 -369.874 -450 1
Cu 214.302 -382.083 -450 1
Cu 222.302 -394.293 -450 1
Cu 230.302 -406.502 -450 1
Cu 238.302 -418.712 -450 1
Cu 246.302 -430.921 -450 1
Cu 254.302 -442.338 -450 1
Cu 262.302 -430.129 -450 1
Cu 270.302 -417.919 -450 1
Cu 278.302 -405.71 -450 1
Cu 286.302 -393.5 -450 1
Cu 294.302 -381.291 -450 1
Cu 302.302 -369.081 -450 1
Cu 310.302 -356.872 -450 1
Cu 318.302 -344.662 -450 1
Cu 326.302 -332.453 -450 1
Cu 334.302 -320.243 -450 1
Cu 342.302 -308.034 -450 1
Cu 350.302 -295.824 -450 1
Cu 358.302 -283.615 -450 1
Cu 366.302 -271.405 -450 1
Cu 374.302 -259.196 -450 1
Cu 382.302 -246.986 -450 1
Cu 390.302 -234.777 -450 1
Cu 398.302 -222.567 -450 1
Cu 71.2077 568.75 -450 1
Cu 63.2077 556.541 -450 1
Cu 55.2077 544.332 -450 1
Cu 47.2077 532.122 -450 1
Cu 39.2077 519.913 -450 1
Cu 31.2077 507.703 -450 1
Cu 23.2077 495.494 -450 1
Cu 15.2077 483.284 -450 1
Cu 7.20772 471.075 -450 1
Cu -0.792284 458.865 -450 1
Cu -8.79228 446.656 -450 1
Cu -16.7923 434.446 -450 1
Cu -24.7923 422.237 -450 1
Cu -32.7923 410.027 -450 1
Cu -40.7923 397.818 -450 1
Cu -48.7923 385.608 -450 1
Cu -56.7923 373.399 -450 1
Cu -64.7923 361.189 -450 1
Cu -72.7923 348.98 -450 1
Cu -80.7923 336.77 -450 1
Cu -88.7923 324.561 -450 1
Cu -96.7923 312.351 -450 1
Cu -104.792 300.142 -450 1
Cu -112.792 287.932 -450 1
Cu -120.792 275.723 -450 1
Cu -128.792 263.513 -450 1
Cu -136.792 251.304 -450 1
Cu -144.792 239.094 -450 1
Cu -152.792 226.885 -450 1
Cu -160.792 214.675 -450 1
Cu -168.792 202.466 -450 1
Cu -176.792 190.256 -450 1
Cu -182.711 178.047 -450 1
Cu -174.711 165.837 -450 1
Cu -166.711 153.628 -450 1
Cu -158.711 141.418 -450 1
Cu -150.711 129.209 -450 1
Cu -142.711 116.999 -450 1
Cu -134.711 104.79 -450 1
Cu -126.711 92.5801 -450 1
Cu -118.711 80.3706 -450 1
Cu -110.711 68.1611 -450 1
Cu -102.711 55.9516 -450 1
Cu -94.7107 43.7421 -450 1
Cu -86.7107 31.5326 -450 1
Cu -78.7107 19.3231 -450 1
Cu -70.7107 7.11359 -450 1
Cu -62.7107 -5.0959 -450 1
Cu -54.7107 -17.3054 -450 1
Cu -46.7107 -29.5149 -450 1
Cu -38.7107 -41.7244 -450 1
Cu -30.7107 -53.9339 -450 1
Cu -22.7107 -66.1434 -450 1
Cu -14.7107 -78.3529 -450 1
Cu -6.71071 -90.5624 -450 1
Cu 1.28929 -102.772 -450 1
Cu 9.28929 -114.981 -450 1
Cu 17.2893 -127.191 -450 1
Cu 25.2893 -139.4 -450 1
Cu 33.2893 -151.61 -450 1
Cu 41.2893 -163.819 -450 1
Cu 49.2893 -176.029 -450 1
Cu 57.2893 -188.238 -450 1
Cu 65.2893 -200.448 -450 1
Cu 73.2893 -212.657 -450 1
Cu 81.2893 -224.867 -450 1
Cu 89.2893 -237.076 -450 1
Cu 97.2893 -249.286 -450 1
Cu 105.289 -261.495 -450 1
Cu 113.289 -273.705 -450 1
Cu 121.289 -285.914 -450 1
Cu 129.289 -298.124 -450 1
Cu 137.289 -310.333 -450 1
Cu 145.289 -322.543 -450 1
Cu 153.289 -334.752 -450 1
Cu 161.289 -346.962 -450 1
Cu 169.289 -359.171 -450 1
Cu 177.289 -371.381 -450 1
Cu 185.289 -383.59 -450 1
Cu 193.289 -395.8 -450 1
Cu 201.289 -408.009 -450 1
Cu 209.289 -420.219 -450 1
Cu 217.289 -432.428 -450 1
Cu 225.289 -444.638 -450 1
Cu 233.289 -456.847 -450 1
Cu 241.289 -469.057 -450 1
Cu 249.289 -481.266 -450 1
Cu 257.289 -483.565 -450 1
Cu 265.289 -471.355 -450 1
Cu 273.289 -459.146 -450 1
Cu 281.289 -446.936 -450 1
Cu 289.289 -434.727 -450 1
Cu 297.289 -422.517 -450 1
Cu 305.289 -410.308 -450 1
Cu 313.289 -398.098 -450 1
Cu 321.289 -385.889 -450 1
Cu 329.289 -373.679 -450 1
Cu 337.289 -361.47 -450 1
Cu 345.289 -349.26 -450 1
Cu 353.289 -337.051 -450 1
Cu 361.289 -324.841 -450 1
Cu 369.289 -312.632 -450 1
Cu 377.289 -300.422 -450 1
Cu 385.289 -288.213 -450 1
Cu 393.289 -276.003 -450 1
Cu 401.289 -263.794 -450 1
Cu 409.289 -251.584 -450 1
Cu 417.289 -239.375 -450 1
Cu 425.289 -227.165 -450 1
Cu 433.289 -214.956 -450 1
Cu 441.289 -202.746 -450 1
Cu 449.289 -190.537 -450 1
Cu 457.289 -178.327 -450 1
Cu 465.289 -166.118 -450 1
Cu 473.289 -153.908 -450 1
Cu 481.289 -141.699 -450 1
Cu 489.289 -129.489 -450 1
Cu 497.289 -117.28 -450 1
Cu 505.289 -105.07 -450 1
Cu 513.289 -92.8607 -450 1
Cu 521.289 -80.6512 -450 1
Cu 529.289 -68.4417 -450 1
Cu 537.289 -56.2322 -450 1
Cu 545.289 -44.0227 -450 1
Cu 553.289 -31.8132 -450 1
Cu 561.289 -19.6037 -450 1
Cu 569.289 -7.39423 -450 1
Cu 577.289 4.81527 -450 1
Cu 585.289 17.0248 -450 1
Cu 593.289 29.2343 -450 1
Cu 601.289 41.4438 -450 1
Cu 609.289 53.6533 -450 1
Cu 617.289 65.8628 -450 1
Cu 625.289 78.0723 -450 1
Cu 633.289 90.2818 -450 1
Cu 641.289 102.491 -450 1
Cu 649.289 114.701 -450 1
Cu 657.289 126.91 -450 1
Cu 665.289 139.12 -450 1
Cu 673.289 151.329 -450 1
Cu 681.289 163.539 -450 1
Cu 689.289 175.748 -450 1
Cu 686.383 187.958 -450 1
Cu 678.383 200.167 -450 1
Cu 670.383 212.377 -450 1
Cu 662.383 224.586 -450 1
Cu 654.383 236.796 -450 1
Cu 646.383 249.005 -450 1
Cu 638.383 261.215 -450 1
Cu 630.383 273.424 -450 1
Cu 622.383 285.634 -450 1
Cu 614.383 297.843 -450 1
Cu 606.383 310.053 -450 1
Cu 598.383 322.262 -450 1
Cu 590.383 334.472 -450 1
Cu 582.383 346.681 -450 1
Cu 574.383 358.891 -450 1
Cu 566.383 371.1 -450 1
Cu 558.383 383.31 -450 1
Cu 550.383 395.519 -450 1
Cu 542.383 407.729 -450 1
Cu 534.383 419.938 -450 1
Cu 526.383 432.148 -450 1
Cu 518.383 444.357 -450 1
Cu 510.383 456.567 -450 1
Cu 502.383 468.776 -450 1
Cu 494.383 480.986 -450 1
Cu 486.383 493.195 -450 1
Cu 478.383 505.405 -450 1
Cu 470.383 517.614 -450 1
Cu 462.383 529.824 -450 1
Cu 454.383 542.033 -450 1
Cu 446.383 554.243 -450 1
Cu 438.383 566.452 -450 1
Cu 430.383 578.662 -450 1
Cu 422.383 590.871 -450 1
Cu 414.383 603.081 -450 1
Cu 406.383 615.29 -450 1
Cu 398.383 627.5 -450 1
Cu 390.383 639.709 -450 1
Cu 382.383 651.919 -450 1
Cu 374.383 664.128 -450 1
Cu 366.383 676.338 -450 1
Cu 358.383 688.547 -450 1
Cu 350.383 700.757 -450 1
Cu 342.383 712.966 -450 1
Cu 334.383 725.176 -450 1
Cu 326.383 737.385 -450 1
Cu 318.383 749.595 -450 1
Cu 310.383 761.804 -450 1
Cu 302.383 774.014 -450 1
Cu 294.383 786.223 -450 1
Cu 286.383 798.433 -450 1
Cu 278.383 810.642 -450 1
Cu 270.383 822.852 -450 1
Cu 262.383 835.061 -450 1
Cu 254.383 847.271 -450 1
Cu 246.383 836.1 -450 1
Cu 238.383 823.891 -450 1
Cu 230.383 811.681 -450 1
Cu 222.383 799.472 -450 1
Cu 214.383 787.262 -450 1
Cu 206.383 775.053 -450 1
Cu 198.383 762.843 -450 1
Cu 190.383 750.634 -450 1
Cu 182.383 738.424 -450 1
Cu 174.383 726.215 -450 1
Cu 166.383 714.005 -450 1
Cu 158.383 701.796 -450 1
Cu 150.383 689.586 -450 1
Cu 142.383 677.377 -450 1
Cu 134.383 665.167 -450 1
Cu 126.383 652.958 -450 1
Cu 118.383 640.748 -450 1
Cu 110.383 628.539 -450 1
Cu 102.383 616.329 -450 1
Cu 94.3827 604.12 -450 1
Cu 86.3827 591.91 -450 1
Cu 78.3827 579.701 -450 1
Cu 18.9949 -175.58 -450 1
Cu 26.9949 -187.789 -450 1
Cu 34.9949 -199.999 -450 1
Cu 42.9949 -212.208 -450 1
Cu 50.9949 -224.418 -450 1
Cu 58.9949 -236.627 -450 1
Cu 66.9949 -248.837 -450 1
Cu 74.9949 -261.046 -450 1
Cu 82.9949 -273.256 -450 1
Cu 90.9949 -285.465 -450 1
Cu 98.9949 -297.675 -450 1
Cu 106.995 -309.884 -450 1
Cu 114.995 -322.094 -450 1
Cu 122.995 -334.303 -450 1
Cu 130.995 -346.513 -450 1
Cu 138.995 -358.722 -450 1
Cu 146.995 -370.932 -450 1
Cu 154.995 -383.141 -450 1
Cu 162.995 -395.351 -450 1
Cu 170.995 -407.56 -450 1
Cu 178.995 -419.77 -450 1
Cu 186.995 -431.979 -450 1
Cu 194.995 -444.189 -450 1
Cu 202.995 -456.398 -450 1
Cu 210.995 -468.608 -450 1
Cu 218.995 -480.817 -450 1
Cu 226.995 -493.027 -450 1
Cu 234.995 -505.236 -450 1
Cu 242.995 -517.446 -450 1
Cu 250.995 -529.655 -450 1
Cu 258.995 -526.747 -450 1
Cu 266.995 -514.538 -450 1
Cu 274.995 -502.328 -450 1
Cu 282.995 -490.119 -450 1
Cu 290.995 -477.909 -450 1
Cu 298.995 -465.7 -450 1
Cu 306.995 -453.49 -450 1
Cu 314.995 -441.281 -450 1
Cu 322.995 -429.071 -450 1
Cu 330.995 -416.862 -450 1
Cu 338.995 -404.652 -450 1
Cu 346.995 -392.443 -450 1
Cu 354.995 -380.233 -450 1
Cu 362.995 -368.024 -450 1
Cu 370.995 -355.814 -450 1
Cu 378.995 -343.605 -450 1
Cu 386.995 -331.395 -450 1
Cu 394.995 -319.186 -450 1
Cu 402.995 -306.976 -450 1
Cu 410.995 -294.767 -450 1
Cu 418.995 -282.557 -450 1
Cu 426.995 -270.348 -450 1
Cu 434.995 -258.138 -450 1
Cu 442.995 -245.929 -450 1
Cu 450.995 -233.719 -450 1
Cu 458.995 -221.51 -450 1
Cu 466.995 -209.3 -450 1
Cu 474.995 -197.091 -450 1
Cu 482.995 -184.881 -450 1
Cu 490.995 -172.672 -450 1
Cu 498.995 -160.462 -450 1
Cu 506.995 -148.253 -450 1
Cu 514.995 -136.043 -450 1
Cu 522.995 -123.834 -450 1
Cu 530.995 -111.624 -450 1
Cu 538.995 -99.4147 -450 1
Cu 546.995 -87.2052 -450 1
Cu 554.995 -74.9957 -450 1
Cu 562.995 -62.7862 -450 1
Cu 570.995 -50.5767 -450 1
Cu 578.995 -38.3672 -450 1
Cu 586.995 -26.1577 -450 1
Cu 594.995 -13.9482 -450 1
Cu 602.995 -1.73874 -450 1
Cu 610.995 10.4708 -450 1
Cu 618.995 22.6803 -450 1
Cu 626.995 34.8898 -450 1
Cu 634.995 47.0993 -450 1
Cu 642.995 59.3087 -450 1
Cu 650.995 71.5182 -450 1
Cu 658.995 83.7277 -450 1
Cu 666.995 95.9372 -450 1
Cu 674.995 108.147 -450 1
Cu 682.995 120.356 -450 1
Cu 690.995 132.566 -450 1
Cu 698.995 144.775 -450 1
Cu 706.995 156.985 -450 1
Cu 714.995 169.194 -450 1
Cu 720.677 181.404 -450 1
Cu 712.677 193.613 -450 1
Cu 704.677 205.823 -450 1
Cu 696.677 218.032 -450 1
Cu 688.677 230.242 -450 1
Cu 680.677 242.451 -450 1
Cu 672.677 254.661 -450 1
Cu 664.677 266.87 -450 1
Cu 656.677 279.08 -450 1
Cu 648.677 291.289 -450 1
Cu 640.677 303.499 -450 1
Cu 632.677 315.708 -450 1
Cu 624.677 327.918 -450 1
Cu 616.677 340.127 -450 1
Cu 608.677 352.337 -450 1
Cu 600.677 364.546 -450 1
Cu 592.677 376.756 -450 1
Cu 584.677 388.965 -450 1
Cu 576.677 401.175 -450 1
Cu 568.677 413.384 -450 1
Cu 560.677 425.594 -450 1
Cu 552.677 437.803 -450 1
Cu 544.677 450.013 -450 1
Cu 536.677 462.222 -450 1
Cu 528.677 474.432 -450 1
Cu 520.677 486.641 -450 1
Cu 512.677 498.851 -450 1
Cu 504.677 511.06 -450 1
Cu 496.677 523.27 -450 1
Cu 488.677 535.479 -450 1
Cu 480.677 547.689 -450 1
Cu 472.677 559.898 -450 1
Cu 464.677 572.108 -450 1
Cu 456.677 584.317 -450 1
Cu 448.677 596.527 -450 1
Cu 440.677 608.736 -450 1
Cu 432.677 620.946 -450 1
Cu 424.677 633.155 -450 1
Cu 416.677 645.365 -450 1
Cu 408.677 657.574 -450 1
Cu 400.677 669.784 -450 1
Cu 392.677 681.993 -450 1
Cu 384.677 694.203 -450 1
Cu 376.677 706.412 -450 1
Cu 368.677 718.622 -450 1
Cu 360.677 730.831 -450 1
Cu 352.677 743.041 -450 1
Cu 344.677 755.25 -450 1
Cu 336.677 767.46 -450 1
Cu 328.677 779.669 -450 1
Cu 320.677 791.879 -450 1
Cu 312.677 804.088 -450 1
Cu 304.677 816.298 -450 1
Cu 296.677 828.507 -450 1
Cu 288.677 840.717 -450 1
Cu 280.677 852.926 -450 1
Cu 272.677 865.136 -450 1
Cu 264.677 877.345 -450 1
Cu 256.677 889.555 -450 1
Cu 248.677 885.388 -450 1
Cu 240.677 873.178 -450 1
Cu 232.677 860.969 -450 1
Cu 224.677 848.759 -450 1
Cu 216.677 836.55 -450 1
Cu 208.677 824.34 -450 1
Cu 200.677 812.131 -450 1
Cu 192.677 799.921 -450 1
Cu 184.677 787.712 -450 1
Cu 176.677 775.502 -450 1
Cu 168.677 763.293 -450 1
Cu 160.677 751.083 -450 1
Cu 152.677 738.874 -450 1
Cu 144.677 726.664 -450 1
Cu 136.677 714.455 -450 1
Cu 128.677 702.245 -450 1
Cu 120.677 690.036 -450 1
Cu 112.677 677.826 -450 1
Cu 104.677 665.617 -450 1
Cu 96.6771 653.407 -450 1
Cu 88.6771 641.198 -450 1
Cu 80.6771 628.988 -450 1
Cu 72.6771 616.779 -450 1
Cu 64.6771 604.569 -450 1
Cu 56.6771 592.36 -450 1
Cu 48.6771 580.15 -450 1
Cu 40.6771 567.941 -450 1
Cu 32.6771 555.731 -450 1
Cu 24.6771 543.522 -450 1
Cu 16.6771 531.312 -450 1
Cu 8.67708 519.103 -450 1
Cu 0.677083 506.893 -450 1
Cu -7.32292 494.684 -450 1
Cu -15.3229 482.474 -450 1
Cu -23.3229 470.265 -450 1
Cu -31.3229 458.055 -450 1
Cu -39.3229 445.846 -450 1
Cu -47.3229 433.636 -450 1
Cu -55.3229 421.427 -450 1
Cu -63.3229 409.217 -450 1
Cu -71.3229 397.008 -450 1
Cu -79.3229 384.798 -450 1
Cu -87.3229 372.589 -450 1
Cu -95.3229 360.379 -450 1
Cu -103.323 348.17 -450 1
Cu -111.323 335.96 -450 1
Cu -119.323 323.751 -450 1
Cu -127.323 311.541 -450 1
Cu -135.323 299.332 -450 1
Cu -143.323 287.122 -450 1
Cu -151.323 274.913 -450 1
Cu -159.323 262.703 -450 1
Cu -167.323 250.494 -450 1
Cu -175.323 238.284 -450 1
Cu -183.323 226.075 -450 1
Cu -191.323 213.865 -450 1
Cu -199.323 201.656 -450 1
Cu -207.323 189.446 -450 1
Cu -212.18 177.237 -450 1
Cu -204.18 165.027 -450 1
Cu -196.18 152.818 -450 1
Cu -188.18 140.608 -450 1
Cu -180.18 128.399 -450 1
Cu -172.18 116.189 -450 1
Cu -164.18 103.98 -450 1
Cu -156.18 91.7702 -450 1
Cu -148.18 79.5607 -450 1
Cu -140.18 67.3512 -450 1
Cu -132.18 55.1417 -450 1
Cu -124.18 42.9322 -450 1
Cu -116.18 30.7227 -450 1
Cu -108.18 18.5132 -450 1
Cu -100.18 6.30375 -450 1
Cu -92.1801 -5.90575 -450 1
Cu -84.1801 -18.1152 -450 1
Cu -76.1801 -30.3247 -450 1
Cu -68.1801 -42.5342 -450 1
Cu -60.1801 -54.7437 -450 1
Cu -52.1801 -66.9532 -450 1
Cu -44.1801 -79.1627 -450 1
Cu -36.1801 -91.3722 -450 1
Cu -28.1801 -103.582 -450 1
Cu -20.1801 -115.791 -450 1
Cu -12.1801 -128.001 -450 1
Cu -4.18008 -140.21 -450 1
Cu 3.81992 -152.42 -450 1
Cu 11.8199 -164.629 -450 1
Cu -232.838 162.978 -450 1
Cu -224.838 150.769 -450 1
Cu -216.838 138.559 -450 1
Cu -208.838 126.35 -450 1
Cu -200.838 114.14 -450 1
Cu -192.838 101.931 -450 1
Cu -184.838 89.7213 -450 1
Cu -176.838 77.5118 -450 1
Cu -168.838 65.3023 -450 1
Cu -160.838 53.0928 -450 1
Cu -152.838 40.8833 -450 1
Cu -144.838 28.6738 -450 1
Cu -136.838 16.4643 -450 1
Cu -128.838 4.25483 -450 1
Cu -120.838 -7.95466 -450 1
Cu -112.838 -20.1642 -450 1
Cu -104.838 -32.3737 -450 1
Cu -96.8376 -44.5832 -450 1
Cu -88.8376 -56.7927 -450 1
Cu -80.8376 -69.0022 -450 1
Cu -72.8376 -81.2117 -450 1
Cu -64.8376 -93.4211 -450 1
Cu -56.8376 -105.631 -450 1
Cu -48.8376 -117.84 -450 1
Cu -40.8376 -130.05 -450 1
Cu -32.8376 -142.259 -450 1
Cu -24.8376 -154.469 -450 1
Cu -16.8376 -166.678 -450 1
Cu -8.83757 -178.888 -450 1
Cu -0.837572 -191.097 -450 1
Cu 7.16243 -203.307 -450 1
Cu 15.1624 -215.516 -450 1
Cu 23.1624 -227.726 -450 1
Cu 31.1624 -239.935 -450 1
Cu 39.1624 -252.145 -450 1
Cu 47.1624 -264.354 -450 1
Cu 55.1624 -276.564 -450 1
Cu 63.1624 -288.773 -450 1
Cu 71.1624 -300.983 -450 1
Cu 79.1624 -313.192 -450 1
Cu 87.1624 -325.402 -450 1
Cu 95.1624 -337.611 -450 1
Cu 103.162 -349.821 -450 1
Cu 111.162 -362.03 -450 1
Cu 119.162 -374.24 -450 1
Cu 127.162 -386.449 -450 1
Cu 135.162 -398.659 -450 1
Cu 143.162 -410.868 -450 1
Cu 151.162 -423.078 -450 1
Cu 159.162 -435.287 -450 1
Cu 167.162 -447.497 -450 1
Cu 175.162 -459.706 -450 1
Cu 183.162 -471.916 -450 1
Cu 191.162 -484.125 -450 1
Cu 199.162 -496.335 -450 1
Cu 207.162 -508.544 -450 1
Cu 215.162 -520.754 -450 1
Cu 223.162 -532.963 -450 1
Cu 231.162 -545.173 -450 1
Cu 239.162 -557.382 -450 1
Cu 247.162 -569.592 -450 1
Cu 255.162 -578.382 -450 1
Cu 263.162 -566.172 -450 1
Cu 271.162 -553.963 -450 1
Cu 279.162 -541.753 -450 1
Cu 287.162 -529.544 -450 1
Cu 295.162 -517.334 -450 1
Cu 303.162 -505.125 -450 1
Cu 311.162 -492.915 -450 1
Cu 319.162 -480.706 -450 1
Cu 327.162 -468.496 -450 1
Cu 335.162 -456.287 -450 1
Cu 343.162 -444.077 -450 1
Cu 351.162 -431.868 -450 1
Cu 359.162 -419.658 -450 1
Cu 367.162 -407.449 -450 1
Cu 375.162 -395.239 -450 1
Cu 383.162 -383.03 -450 1
Cu 391.162 -370.82 -450 1
Cu 399.162 -358.611 -450 1
Cu 407.162 -346.401 -450 1
Cu 415.162 -334.192 -450 1
Cu 423.162 -321.982 -450 1
Cu 431.162 -309.773 -450 1
Cu 439.162 -297.563 -450 1
Cu 447.162 -285.354 -450 1
Cu 455.162 -273.144 -450 1
Cu 463.162 -260.935 -450 1
Cu 471.162 -248.725 -450 1
Cu 479.162 -236.516 -450 1
Cu 487.162 -224.306 -450 1
Cu 495.162 -212.097 -450 1
Cu 503.162 -199.887 -450 1
Cu 511.162 -187.678 -450 1
Cu 519.162 -175.468 -450 1
Cu 527.162 -163.259 -450 1
Cu 535.162 -151.049 -450 1
Cu 543.162 -138.84 -450 1
Cu 551.162 -126.63 -450 1
Cu 559.162 -114.421 -450 1
Cu 567.162 -102.211 -450 1
Cu 575.162 -90.002 -450 1
Cu 583.162 -77.7925 -450 1
Cu 591.162 -65.583 -450 1
Cu 599.162 -53.3735 -450 1
Cu 607.162 -41.164 -450 1
Cu 615.162 -28.9545 -450 1
Cu 623.162 -16.745 -450 1
Cu 631.162 -4.53547 -450 1
Cu 639.162 7.67403 -450 1
Cu 647.162 19.8835 -450 1
Cu 655.162 32.093 -450 1
Cu 663.162 44.3025 -450 1
Cu 671.162 56.512 -450 1
Cu 679.162 68.7215 -450 1
Cu 687.162 80.931 -450 1
Cu 695.162 93.1405 -450 1
Cu 703.162 105.35 -450 1
Cu 711.162 117.56 -450 1
Cu 719.162 129.769 -450 1
Cu 727.162 141.979 -450 1
Cu 735.162 154.188 -450 1
Cu 743.162 166.397 -450 1
Cu 751.162 178.607 -450 1
Cu 744.51 190.816 -450 1
Cu 736.51 203.026 -450 1
Cu 728.51 215.235 -450 1
Cu 720.51 227.445 -450 1
Cu 712.51 239.654 -450 1
Cu 704.51 251.864 -450 1
Cu 696.51 264.073 -450 1
Cu 688.51 276.283 -450 1
Cu 680.51 288.492 -450 1
Cu 672.51 300.702 -450 1
Cu 664.51 312.911 -450 1
Cu 656.51 325.121 -450 1
Cu 648.51 337.33 -450 1
Cu 640.51 349.54 -450 1
Cu 632.51 361.749 -450 1
Cu 624.51 373.959 -450 1
Cu 616.51 386.168 -450 1
Cu 608.51 398.378 -450 1
Cu 600.51 410.587 -450 1
Cu 592.51 422.797 -450 1
Cu 584.51 435.006 -450 1
Cu 576.51 447.216 -450 1
Cu 568.51 459.425 -450 1
Cu 560.51 471.635 -450 1
Cu 552.51 483.844 -450 1
Cu 544.51 496.054 -450 1
Cu 536.51 508.263 -450 1
Cu 528.51 520.473 -450 1
Cu 520.51 532.682 -450 1
Cu 512.51 544.892 -450 1
Cu 504.51 557.101 -450 1
Cu 496.51 569.311 -450 1
Cu 488.51 581.52 -450 1
Cu 480.51 593.73 -450 1
Cu 472.51 605.939 -450 1
Cu 464.51 618.149 -450 1
Cu 456.51 630.358 -450 1
Cu 448.51 642.568 -450 1
Cu 440.51 654.777 -450 1
Cu 432.51 666.987 -450 1
Cu 424.51 679.196 -450 1
Cu 416.51 691.406 -450 1
Cu 408.51 703.615 -450 1
Cu 400.51 715.825 -450 1
Cu 392.51 728.034 -450 1
Cu 384.51 740.244 -450 1
Cu 376.51 752.453 -450 1
Cu 368.51 764.663 -450 1
Cu 360.51 776.872 -450 1
Cu 352.51 789.082 -450 1
Cu 344.51 801.291 -450 1
Cu 336.51 813.501 -450 1
Cu 328.51 825.71 -450 1
Cu 320.51 837.92 -450 1
Cu 312.51 850.129 -450 1
Cu 304.51 862.339 -450 1
Cu 296.51 874.548 -450 1
Cu 288.51 886.758 -450 1
Cu 280.51 898.967 -450 1
Cu 272.51 911.177 -450 1
Cu 264.51 923.386 -450 1
Cu 256.51 935.596 -450 1
Cu 248.51 930.918 -450 1
Cu 240.51 918.708 -450 1
Cu 232.51 906.499 -450 1
Cu 224.51 894.289 -450 1
Cu 216.51 882.08 -450 1
Cu 208.51 869.87 -450 1
Cu 200.51 857.661 -450 1
Cu 192.51 845.451 -450 1
Cu 184.51 833.242 -450 1
Cu 176.51 821.032 -450 1
Cu 168.51 808.823 -450 1
Cu 160.51 796.613 -450 1
Cu 152.51 784.404 -450 1
Cu 144.51 772.194 -450 1
Cu 136.51 759.985 -450 1
Cu 128.51 747.775 -450 1
Cu 120.51 735.566 -450 1
Cu 112.51 723.356 -450 1
Cu 104.51 711.147 -450 1
Cu 96.5096 698.937 -450 1
Cu 88.5096 686.728 -450 1
Cu 80.5096 674.518 -450 1
Cu 72.5096 662.309 -450 1
Cu 64.5096 650.099 -450 1
Cu 56.5096 637.89 -450 1
Cu 48.5096 625.68 -450 1
Cu 40.5096 613.471 -450 1
Cu 32.5096 601.261 -450 1
Cu 24.5096 589.052 -450 1
Cu 16.5096 576.842 -450 1
Cu 8.50958 564.633 -450 1
Cu 0.509579 552.423 -450 1
Cu -7.49042 540.214 -450 1
Cu -15.4904 528.004 -450 1
Cu -23.4904 515.795 -450 1
Cu -31.4904 503.585 -450 1
Cu -39.4904 491.376 -450 1
Cu -47.4904 479.166 -450 1
Cu -55.4904 466.957 -450 1
Cu -63.4904 454.747 -450 1
Cu -71.4904 442.538 -450 1
Cu -79.4904 430.328 -450 1
Cu -87.4904 418.119 -450 1
Cu -95.4904 405.909 -450 1
Cu -103.49 393.7 -450 1
Cu -111.49 381.49 -450 1
Cu -119.49 369.281 -450 1
Cu -127.49 357.071 -450 1
Cu -135.49 344.862 -450 1
Cu -143.49 332.652 -450 1
Cu -151.49 320.443 -450 1
Cu -159.49 308.233 -450 1
Cu -167.49 296.024 -450 1
Cu -175.49 283.814 -450 1
Cu -183.49 271.605 -450 1
Cu -191.49 259.395 -450 1
Cu -199.49 247.186 -450 1
Cu -207.49 234.976 -450 1
Cu -215.49 222.767 -450 1
Cu -223.49 210.557 -450 1
Cu -231.49 198.348 -450 1
Cu -239.49 186.138 -450 1
Cu -240.013 173.929 -450 1
Cu 389.83 777.91 -450 1
Cu 381.83 790.119 -450 1
Cu 373.83 802.329 -450 1
Cu 365.83 814.538 -450 1
Cu 357.83 826.748 -450 1
Cu 349.83 838.957 -450 1
Cu 341.83 851.167 -450 1
Cu 333.83 863.376 -450 1
Cu 325.83 875.586 -450 1
Cu 317.83 887.795 -450 1
Cu 309.83 900.005 -450 1
Cu 301.83 912.214 -450 1
Cu 293.83 924.424 -450 1
Cu 285.83 936.633 -450 1
Cu 277.83 948.843 -450 1
Cu 269.83 961.052 -450 1
Cu 261.83 973.262 -450 1
Cu 253.83 984.823 -450 1
Cu 245.83 972.613 -450 1
Cu 237.83 960.404 -450 1
Cu 229.83 948.194 -450 1
Cu 221.83 935.985 -450 1
Cu 213.83 923.775 -450 1
Cu 205.83 911.566 -450 1
Cu 197.83 899.356 -450 1
Cu 189.83 887.147 -450 1
Cu 181.83 874.937 -450 1
Cu 173.83 862.728 -450 1
Cu 165.83 850.518 -450 1
Cu 157.83 838.309 -450 1
Cu 149.83 826.099 -450 1
Cu 141.83 813.89 -450 1
Cu 133.83 801.68 -450 1
Cu 125.83 789.471 -450 1
Cu 117.83 777.261 -450 1
Cu 109.83 765.052 -450 1
Cu 101.83 752.842 -450 1
Cu 93.8298 740.633 -450 1
Cu 85.8298 728.423 -450 1
Cu 77.8298 716.214 -450 1
Cu 69.8298 704.004 -450 1
Cu 61.8298 691.795 -450 1
Cu 53.8298 679.585 -450 1
Cu 45.8298 667.376 -450 1
Cu 37.8298 655.166 -450 1
Cu 29.8298 642.957 -450 1
Cu 21.8298 630.747 -450 1
Cu 13.8298 618.538 -450 1
Cu 5.82976 606.328 -450 1
Cu -2.17024 594.119 -450 1
Cu -10.1702 581.909 -450 1
Cu -18.1702 569.7 -450 1
Cu -26.1702 557.49 -450 1
Cu -34.1702 545.281 -450 1
Cu -42.1702 533.071 -450 1
Cu -50.1702 520.862 -450 1
Cu -58.1702 508.652 -450 1
Cu -66.1702 496.443 -450 1
Cu -74.1702 484.233 -450 1
Cu -82.1702 472.024 -450 1
Cu -90.1702 459.814 -450 1
Cu -98.1702 447.605 -450 1
Cu -106.17 435.395 -450 1
Cu -114.17 423.186 -450 1
Cu -122.17 410.976 -450 1
Cu -130.17 398.767 -450 1
Cu -138.17 386.557 -450 1
Cu -146.17 374.348 -450 1
Cu -154.17 362.138 -450 1
Cu -162.17 349.929 -450 1
Cu -170.17 337.719 -450 1
Cu -178.17 325.51 -450 1
Cu -186.17 313.3 -450 1
Cu -194.17 301.091 -450 1
Cu -202.17 288.881 -450 1
Cu -210.17 276.672 -450 1
Cu -218.17 264.462 -450 1
Cu -226.17 252.253 -450 1
Cu -234.17 240.043 -450 1
Cu -242.17 227.834 -450 1
Cu -250.17 215.624 -450 1
Cu -258.17 203.415 -450 1
Cu -266.17 191.205 -450 1
Cu -273.333 178.996 -450 1
Cu -265.333 166.786 -450 1
Cu -257.333 154.577 -450 1
Cu -249.333 142.367 -450 1
Cu -241.333 130.158 -450 1
Cu -233.333 117.948 -450 1
Cu -225.333 105.739 -450 1
Cu -217.333 93.5294 -450 1
Cu -209.333 81.3199 -450 1
Cu -201.333 69.1104 -450 1
Cu -193.333 56.9009 -450 1
Cu -185.333 44.6914 -450 1
Cu -177.333 32.482 -450 1
Cu -169.333 20.2725 -450 1
Cu -161.333 8.06295 -450 1
Cu -153.333 -4.14654 -450 1
Cu -145.333 -16.356 -450 1
Cu -137.333 -28.5655 -450 1
Cu -129.333 -40.775 -450 1
Cu -121.333 -52.9845 -450 1
Cu -113.333 -65.194 -450 1
Cu -105.333 -77.4035 -450 1
Cu -97.3328 -89.613 -450 1
Cu -89.3328 -101.823 -450 1
Cu -81.3328 -114.032 -450 1
Cu -73.3328 -126.242 -450 1
Cu -65.3328 -138.451 -450 1
Cu -57.3328 -150.661 -450 1
Cu -49.3328 -162.87 -450 1
Cu -41.3328 -175.08 -450 1
Cu -33.3328 -187.289 -450 1
Cu -25.3328 -199.499 -450 1
Cu -17.3328 -211.708 -450 1
Cu -9.33276 -223.918 -450 1
Cu -1.33276 -236.127 -450 1
Cu 6.66724 -248.337 -450 1
Cu 14.6672 -260.546 -450 1
Cu 22.6672 -272.755 -450 1
Cu 30.6672 -284.965 -450 1
Cu 38.6672 -297.174 -450 1
Cu 46.6672 -309.384 -450 1
Cu 54.6672 -321.593 -450 1
Cu 62.6672 -333.803 -450 1
Cu 70.6672 -346.012 -450 1
Cu 78.6672 -358.222 -450 1
Cu 86.6672 -370.431 -450 1
Cu 94.6672 -382.641 -450 1
Cu 102.667 -394.85 -450 1
Cu 110.667 -407.06 -450 1
Cu 118.667 -419.269 -450 1
Cu 126.667 -431.479 -450 1
Cu 134.667 -443.688 -450 1
Cu 142.667 -455.898 -450 1
Cu 150.667 -468.107 -450 1
Cu 158.667 -480.317 -450 1
Cu 166.667 -492.526 -450 1
Cu 174.667 -504.736 -450 1
Cu 182.667 -516.945 -450 1
Cu 190.667 -529.155 -450 1
Cu 198.667 -541.364 -450 1
Cu 206.667 -553.574 -450 1
Cu 214.667 -565.783 -450 1
Cu 222.667 -577.993 -450 1
Cu 230.667 -590.202 -450 1
Cu 238.667 -602.412 -450 1
Cu 246.667 -614.621 -450 1
Cu 254.667 -624.923 -450 1
Cu 262.667 -612.714 -450 1
Cu 270.667 -600.504 -450 1
Cu 278.667 -588.295 -450 1
Cu 286.667 -576.085 -450 1
Cu 294.667 -563.876 -450 1
Cu 302.667 -551.666 -450 1
Cu 310.667 -539.457 -450 1
Cu 318.667 -527.247 -450 1
Cu 326.667 -515.038 -450 1
Cu 334.667 -502.828 -450 1
Cu 342.667 -490.619 -450 1
Cu 350.667 -478.409 -450 1
Cu 358.667 -466.2 -450 1
Cu 366.667 -453.99 -450 1
Cu 374.667 -441.781 -450 1
Cu 382.667 -429.571 -450 1
Cu 390.667 -417.362 -450 1
Cu 398.667 -405.152 -450 1
Cu 406.667 -392.943 -450 1
Cu 414.667 -380.733 -450 1
Cu 422.667 -368.524 -450 1
Cu 430.667 -356.314 -450 1
Cu 438.667 -344.105 -450 1
Cu 446.667 -331.895 -450 1
Cu 454.667 -319.686 -450 1
Cu 462.667 -307.476 -450 1
Cu 470.667 -295.267 -450 1
Cu 478.667 -283.057 -450 1
Cu 486.667 -270.848 -450 1
Cu 494.667 -258.638 -450 1
Cu 502.667 -246.429 -450 1
Cu 510.667 -234.219 -450 1
Cu 518.667 -222.01 -450 1
Cu 526.667 -209.8 -450 1
Cu 534.667 -197.591 -450 1
Cu 542.667 -185.381 -450 1
Cu 550.667 -173.172 -450 1
Cu 558.667 -160.962 -450 1
Cu 566.667 -148.753 -450 1
Cu 574.667 -136.543 -450 1
Cu 582.667 -124.334 -450 1
Cu 590.667 -112.124 -450 1
Cu 598.667 -99.9148 -450 1
Cu 606.667 -87.7053 -450 1
Cu 614.667 -75.4958 -450 1
Cu 622.667 -63.2863 -450 1
Cu 630.667 -51.0768 -450 1
Cu 638.667 -38.8673 -450 1
Cu 646.667 -26.6578 -450 1
Cu 654.667 -14.4483 -450 1
Cu 662.667 -2.23884 -450 1
Cu 670.667 9.97066 -450 1
Cu 678.667 22.1802 -450 1
Cu 686.667 34.3897 -450 1
Cu 694.667 46.5991 -450 1
Cu 702.667 58.8086 -450 1
Cu 710.667 71.0181 -450 1
Cu 718.667 83.2276 -450 1
Cu 726.667 95.4371 -450 1
Cu 734.667 107.647 -450 1
Cu 742.667 119.856 -450 1
Cu 750.667 132.066 -450 1
Cu 758.667 144.275 -450 1
Cu 766.667 156.485 -450 1
Cu 774.667 168.694 -450 1
Cu 781.005 180.904 -450 1
Cu 773.005 193.113 -450 1
Cu 765.005 205.323 -450 1
Cu 757.005 217.532 -450 1
Cu 749.005 229.742 -450 1
Cu 741.005 241.951 -450 1
Cu 733.005 254.161 -450 1
Cu 725.005 266.37 -450 1
Cu 717.005 278.58 -450 1
Cu 709.005 290.789 -450 1
Cu 701.005 302.999 -450 1
Cu 693.005 315.208 -450 1
Cu 685.005 327.418 -450 1
Cu 677.005 339.627 -450 1
Cu 669.005 351.837 -450 1
Cu 661.005 364.046 -450 1
Cu 653.005 376.256 -450 1
Cu 645.005 388.465 -450 1
Cu 637.005 400.675 -450 1
Cu 629.005 412.884 -450 1
Cu 621.005 425.094 -450 1
Cu 613.005 437.303 -450 1
Cu 605.005 449.513 -450 1
Cu 597.005 461.722 -450 1
Cu 589.005 473.932 -450 1
Cu 581.005 486.141 -450 1
Cu 573.005 498.351 -450 1
Cu 565.005 510.56 -450 1
Cu 557.005 522.77 -450 1
Cu 549.005 534.979 -450 1
Cu 541.005 547.189 -450 1
Cu 533.005 559.398 -450 1
Cu 525.005 571.608 -450 1
Cu 517.005 583.817 -450 1
Cu 509.005 596.027 -450 1
Cu 501.005 608.236 -450 1
Cu 493.005 620.446 -450 1
Cu 485.005 632.655 -450 1
Cu 477.005 644.865 -450 1
Cu 469.005 657.074 -450 1
Cu 461.005 669.284 -450 1
Cu 453.005 681.493 -450 1
Cu 445.005 693.703 -450 1
Cu 437.005 705.912 -450 1
Cu 429.005 718.122 -450 1
Cu 421.005 730.331 -450 1
Cu 413.005 742.541 -450 1
Cu 405.005 754.75 -450 1
Cu 397.005 766.96 -450 1
Cu 720.639 318.819 -450 1
Cu 712.639 331.028 -450 1
Cu 704.639 343.238 -450 1
Cu 696.639 355.447 -450 1
Cu 688.639 367.657 -450 1
Cu 680.639 379.866 -450 1
Cu 672.639 392.076 -450 1
Cu 664.639 404.285 -450 1
Cu 656.639 416.495 -450 1
Cu 648.639 428.704 -450 1
Cu 640.639 440.914 -450 1
Cu 632.639 453.123 -450 1
Cu 624.639 465.333 -450 1
Cu 616.639 477.542 -450 1
Cu 608.639 489.752 -450 1
Cu 600.639 501.961 -450 1
Cu 592.639 514.171 -450 1
Cu 584.639 526.38 -450 1
Cu 576.639 538.59 -450 1
Cu 568.639 550.799 -450 1
Cu 560.639 563.009 -450 1
Cu 552.639 575.218 -450 1
Cu 544.639 587.428 -450 1
Cu 536.639 599.637 -450 1
Cu 528.639 611.846 -450 1
Cu 520.639 624.056 -450 1
Cu 512.639 636.265 -450 1
Cu 504.639 648.475 -450 1
Cu 496.639 660.684 -450 1
Cu 488.639 672.894 -450 1
Cu 480.639 685.103 -450 1
Cu 472.639 697.313 -450 1
Cu 464.639 709.522 -450 1
Cu 456.639 721.732 -450 1
Cu 448.639 733.941 -450 1
Cu 440.639 746.151 -450 1
Cu 432.639 758.36 -450 1
Cu 424.639 770.57 -450 1
Cu 416.639 782.779 -450 1
Cu 408.639 794.989 -450 1
Cu 400.639 807.198 -450 1
Cu 392.639 819.408 -450 1
Cu 384.639 831.617 -450 1
Cu 376.639 843.827 -450 1
Cu 368.639 856.036 -450 1
Cu 360.639 868.246 -450 1
Cu 352.639 880.455 -450 1
Cu 344.639 892.665 -450 1
Cu 336.639 904.874 -450 1
Cu 328.639 917.084 -450 1
Cu 320.639 929.293 -450 1
Cu 312.639 941.503 -450 1
Cu 304.639 953.712 -450 1
Cu 296.639 965.922 -450 1
Cu 288.639 978.131 -450 1
Cu 280.639 990.341 -450 1
Cu 272.639 1002.55 -450 1
Cu 264.639 1014.76 -450 1
Cu 256.639 1026.97 -450 1
Cu 248.639 1022.69 -450 1
Cu 240.639 1010.48 -450 1
Cu 232.639 998.267 -450 1
Cu 224.639 986.058 -450 1
Cu 216.639 973.848 -450 1
Cu 208.639 961.639 -450 1
Cu 200.639 949.429 -450 1
Cu 192.639 937.22 -450 1
Cu 184.639 925.01 -450 1
Cu 176.639 912.801 -450 1
Cu 168.639 900.592 -450 1
Cu 160.639 888.382 -450 1
Cu 152.639 876.173 -450 1
Cu 144.639 863.963 -450 1
Cu 136.639 851.754 -450 1
Cu 128.639 839.544 -450 1
Cu 120.639 827.335 -450 1
Cu 112.639 815.125 -450 1
Cu 104.639 802.916 -450 1
Cu 96.6391 790.706 -450 1
Cu 88.6391 778.497 -450 1
Cu 80.6391 766.287 -450 1
Cu 72.6391 754.078 -450 1
Cu 64.6391 741.868 -450 1
Cu 56.6391 729.659 -450 1
Cu 48.6391 717.449 -450 1
Cu 40.6391 705.24 -450 1
Cu 32.6391 693.03 -450 1
Cu 24.6391 680.821 -450 1
Cu 16.6391 668.611 -450 1
Cu 8.6391 656.402 -450 1
Cu 0.639102 644.192 -450 1
Cu -7.3609 631.983 -450 1
Cu -15.3609 619.773 -450 1
Cu -23.3609 607.564 -450 1
Cu -31.3609 595.354 -450 1
Cu -39.3609 583.145 -450 1
Cu -47.3609 570.935 -450 1
Cu -55.3609 558.726 -450 1
Cu -63.3609 546.516 -450 1
Cu -71.3609 534.307 -450 1
Cu -79.3609 522.097 -450 1
Cu -87.3609 509.888 -450 1
Cu -95.3609 497.678 -450 1
Cu -103.361 485.469 -450 1
Cu -111.361 473.259 -450 1
Cu -119.361 461.05 -450 1
Cu -127.361 448.84 -450 1
Cu -135.361 436.631 -450 1
Cu -143.361 424.421 -450 1
Cu -151.361 412.212 -450 1
Cu -159.361 400.002 -450 1
Cu -167.361 387.793 -450 1
Cu -175.361 375.583 -450 1
Cu -183.361 363.374 -450 1
Cu -191.361 351.164 -450 1
Cu -199.361 338.955 -450 1
Cu -207.361 326.745 -450 1
Cu -215.361 314.536 -450 1
Cu -223.361 302.326 -450 1
Cu -231.361 290.117 -450 1
Cu -239.361 277.907 -450 1
Cu -247.361 265.698 -450 1
Cu -255.361 253.488 -450 1
Cu -263.361 241.279 -450 1
Cu -271.361 229.069 -450 1
Cu -279.361 216.86 -450 1
Cu -287.361 204.65 -450 1
Cu -295.361 192.441 -450 1
Cu -303.361 180.231 -450 1
Cu -296.142 168.022 -450 1
Cu -288.142 155.812 -450 1
Cu -280.142 143.603 -450 1
Cu -272.142 131.393 -450 1
Cu -264.142 119.184 -450 1
Cu -256.142 106.974 -450 1
Cu -248.142 94.7646 -450 1
Cu -240.142 82.5551 -450 1
Cu -232.142 70.3456 -450 1
Cu -224.142 58.1361 -450 1
Cu -216.142 45.9267 -450 1
Cu -208.142 33.7172 -450 1
Cu -200.142 21.5077 -450 1
Cu -192.142 9.29816 -450 1
Cu -184.142 -2.91134 -450 1
Cu -176.142 -15.1208 -450 1
Cu -168.142 -27.3303 -450 1
Cu -160.142 -39.5398 -450 1
Cu -152.142 -51.7493 -450 1
Cu -144.142 -63.9588 -450 1
Cu -136.142 -76.1683 -450 1
Cu -128.142 -88.3778 -450 1
Cu -120.142 -100.587 -450 1
Cu -112.142 -112.797 -450 1
Cu -104.142 -125.006 -450 1
Cu -96.1421 -137.216 -450 1
Cu -88.1421 -149.425 -450 1
Cu -80.1421 -161.635 -450 1
Cu -72.1421 -173.844 -450 1
Cu -64.1421 -186.054 -450 1
Cu -56.1421 -198.263 -450 1
Cu -48.1421 -210.473 -450 1
Cu -40.1421 -222.682 -450 1
Cu -32.1421 -234.892 -450 1
Cu -24.1421 -247.101 -450 1
Cu -16.1421 -259.311 -450 1
Cu -8.1421 -271.52 -450 1
Cu -0.142096 -283.73 -450 1
Cu 7.8579 -295.939 -450 1
Cu 15.8579 -308.149 -450 1
Cu 23.8579 -320.358 -450 1
Cu 31.8579 -332.568 -450 1
Cu 39.8579 -344.777 -450 1
Cu 47.8579 -356.987 -450 1
Cu 55.8579 -369.196 -450 1
Cu 63.8579 -381.406 -450 1
Cu 71.8579 -393.615 -450 1
Cu 79.8579 -405.825 -450 1
Cu 87.8579 -418.034 -450 1
Cu 95.8579 -430.244 -450 1
Cu 103.858 -442.453 -450 1
Cu 111.858 -454.663 -450 1
Cu 119.858 -466.872 -450 1
Cu 127.858 -479.082 -450 1
Cu 135.858 -491.291 -450 1
Cu 143.858 -503.501 -450 1
Cu 151.858 -515.71 -450 1
Cu 159.858 -527.92 -450 1
Cu 167.858 -540.129 -450 1
Cu 175.858 -552.339 -450 1
Cu 183.858 -564.548 -450 1
Cu 191.858 -576.758 -450 1
Cu 199.858 -588.967 -450 1
Cu 207.858 -601.177 -450 1
Cu 215.858 -613.386 -450 1
Cu 223.858 -625.596 -450 1
Cu 231.858 -637.805 -450 1
Cu 239.858 -650.015 -450 1
Cu 247.858 -662.224 -450 1
Cu 255.858 -668.892 -450 1
Cu 263.858 -656.682 -450 1
Cu 271.858 -644.473 -450 1
Cu 279.858 -632.263 -450 1
Cu 287.858 -620.054 -450 1
Cu 295.858 -607.844 -450 1
Cu 303.858 -595.635 -450 1
Cu 311.858 -583.425 -450 1
Cu 319.858 -571.216 -450 1
Cu 327.858 -559.006 -450 1
Cu 335.858 -546.797 -450 1
Cu 343.858 -534.587 -450 1
Cu 351.858 -522.378 -450 1
Cu 359.858 -510.168 -450 1
Cu 367.858 -497.959 -450 1
Cu 375.858 -485.749 -450 1
Cu 383.858 -473.54 -450 1
Cu 391.858 -461.33 -450 1
Cu 399.858 -449.121 -450 1
Cu 407.858 -436.911 -450 1
Cu 415.858 -424.702 -450 1
Cu 423.858 -412.492 -450 1
Cu 431.858 -400.283 -450 1
Cu 439.858 -388.073 -450 1
Cu 447.858 -375.864 -450 1
Cu 455.858 -363.654 -450 1
Cu 463.858 -351.445 -450 1
Cu 471.858 -339.235 -450 1
Cu 479.858 -327.026 -450 1
Cu 487.858 -314.816 -450 1
Cu 495.858 -302.607 -450 1
Cu 503.858 -290.397 -450 1
Cu 511.858 -278.188 -450 1
Cu 519.858 -265.978 -450 1
Cu 527.858 -253.769 -450 1
Cu 535.858 -241.559 -450 1
Cu 543.858 -229.35 -450 1
Cu 551.858 -217.14 -450 1
Cu 559.858 -204.931 -450 1
Cu 567.858 -192.721 -450 1
Cu 575.858 -180.512 -450 1
Cu 583.858 -168.302 -450 1
Cu 591.858 -156.093 -450 1
Cu 599.858 -143.883 -450 1
Cu 607.858 -131.674 -450 1
Cu 615.858 -119.464 -450 1
Cu 623.858 -107.255 -450 1
Cu 631.858 -95.0453 -450 1
Cu 639.858 -82.8358 -450 1
Cu 647.858 -70.6263 -450 1
Cu 655.858 -58.4168 -450 1
Cu 663.858 -46.2073 -450 1
Cu 671.858 -33.9978 -450 1
Cu 679.858 -21.7883 -450 1
Cu 687.858 -9.57879 -450 1
Cu 695.858 2.63071 -450 1
Cu 703.858 14.8402 -450 1
Cu 711.858 27.0497 -450 1
Cu 719.858 39.2592 -450 1
Cu 727.858 51.4687 -450 1
Cu 735.858 63.6782 -450 1
Cu 743.858 75.8877 -450 1
Cu 751.858 88.0972 -450 1
Cu 759.858 100.307 -450 1
Cu 767.858 112.516 -450 1
Cu 775.858 124.726 -450 1
Cu 783.858 136.935 -450 1
Cu 791.858 149.145 -450 1
Cu 799.858 161.354 -450 1
Cu 807.858 173.564 -450 1
Cu 807.814 185.773 -450 1
Cu 799.814 197.983 -450 1
Cu 791.814 210.192 -450 1
Cu 783.814 222.402 -450 1
Cu 775.814 234.611 -450 1
Cu 767.814 246.821 -450 1
Cu 759.814 259.03 -450 1
Cu 751.814 271.24 -450 1
Cu 743.814 283.449 -450 1
Cu 735.814 295.659 -450 1
Cu 727.814 307.868 -450 1
Cu -156.323 -91.1538 -450 1
Cu -148.323 -103.363 -450 1
Cu -140.323 -115.573 -450 1
Cu -132.323 -127.782 -450 1
Cu -124.323 -139.992 -450 1
Cu -116.323 -152.201 -450 1
Cu -108.323 -164.411 -450 1
Cu -100.323 -176.62 -450 1
Cu -92.3232 -188.83 -450 1
Cu -84.3232 -201.039 -450 1
Cu -76.3232 -213.249 -450 1
Cu -68.3232 -225.458 -450 1
Cu -60.3232 -237.668 -450 1
Cu -52.3232 -249.877 -450 1
Cu -44.3232 -262.087 -450 1
Cu -36.3232 -274.296 -450 1
Cu -28.3232 -286.506 -450 1
Cu -20.3232 -298.715 -450 1
Cu -12.3232 -310.925 -450 1
Cu -4.3232 -323.134 -450 1
Cu 3.6768 -335.344 -450 1
Cu 11.6768 -347.553 -450 1
Cu 19.6768 -359.763 -450 1
Cu 27.6768 -371.972 -450 1
Cu 35.6768 -384.182 -450 1
Cu 43.6768 -396.391 -450 1
Cu 51.6768 -408.601 -450 1
Cu 59.6768 -420.81 -450 1
Cu 67.6768 -433.02 -450 1
Cu 75.6768 -445.229 -450 1
Cu 83.6768 -457.439 -450 1
Cu 91.6768 -469.648 -450 1
Cu 99.6768 -481.858 -450 1
Cu 107.677 -494.067 -450 1
Cu 115.677 -506.277 -450 1
Cu 123.677 -518.486 -450 1
Cu 131.677 -530.696 -450 1
Cu 139.677 -542.905 -450 1
Cu 147.677 -555.115 -450 1
Cu 155.677 -567.324 -450 1
Cu 163.677 -579.534 -450 1
Cu 171.677 -591.743 -450 1
Cu 179.677 -603.953 -450 1
Cu 187.677 -616.162 -450 1
Cu 195.677 -628.372 -450 1
Cu 203.677 -640.581 -450 1
Cu 211.677 -652.791 -450 1
Cu 219.677 -665 -450 1
Cu 227.677 -677.21 -450 1
Cu 235.677 -689.419 -450 1
Cu 243.677 -701.629 -450 1
Cu 251.677 -713.838 -450 1
Cu 259.677 -708.849 -450 1
Cu 267.677 -696.639 -450 1
Cu 275.677 -684.43 -450 1
Cu 283.677 -672.22 -450 1
Cu 291.677 -660.011 -450 1
Cu 299.677 -647.801 -450 1
Cu 307.677 -635.592 -450 1
Cu 315.677 -623.382 -450 1
Cu 323.677 -611.173 -450 1
Cu 331.677 -598.963 -450 1
Cu 339.677 -586.754 -450 1
Cu 347.677 -574.544 -450 1
Cu 355.677 -562.335 -450 1
Cu 363.677 -550.125 -450 1
Cu 371.677 -537.916 -450 1
Cu 379.677 -525.706 -450 1
Cu 387.677 -513.497 -450 1
Cu 395.677 -501.287 -450 1
Cu 403.677 -489.078 -450 1
Cu 411.677 -476.868 -450 1
Cu 419.677 -464.659 -450 1
Cu 427.677 -452.449 -450 1
Cu 435.677 -440.24 -450 1
Cu 443.677 -428.03 -450 1
Cu 451.677 -415.821 -450 1
Cu 459.677 -403.611 -450 1
Cu 467.677 -391.402 -450 1
Cu 475.677 -379.193 -450 1
Cu 483.677 -366.983 -450 1
Cu 491.677 -354.774 -450 1
Cu 499.677 -342.564 -450 1
Cu 507.677 -330.355 -450 1
Cu 515.677 -318.145 -450 1
Cu 523.677 -305.936 -450 1
Cu 531.677 -293.726 -450 1
Cu 539.677 -281.517 -450 1
Cu 547.677 -269.307 -450 1
Cu 555.677 -257.098 -450 1
Cu 563.677 -244.888 -450 1
Cu 571.677 -232.679 -450 1
Cu 579.677 -220.469 -450 1
Cu 587.677 -208.26 -450 1
Cu 595.677 -196.05 -450 1
Cu 603.677 -183.841 -450 1
Cu 611.677 -171.631 -450 1
Cu 619.677 -159.422 -450 1
Cu 627.677 -147.212 -450 1
Cu 635.677 -135.003 -450 1
Cu 643.677 -122.793 -450 1
Cu 651.677 -110.584 -450 1
Cu 659.677 -98.3741 -450 1
Cu 667.677 -86.1646 -450 1
Cu 675.677 -73.9551 -450 1
Cu 683.677 -61.7456 -450 1
Cu 691.677 -49.5361 -450 1
Cu 699.677 -37.3266 -450 1
Cu 707.677 -25.1171 -450 1
Cu 715.677 -12.9076 -450 1
Cu 723.677 -0.698069 -450 1
Cu 731.677 11.5114 -450 1
Cu 739.677 23.7209 -450 1
Cu 747.677 35.9304 -450 1
Cu 755.677 48.1399 -450 1
Cu 763.677 60.3494 -450 1
Cu 771.677 72.5589 -450 1
Cu 779.677 84.7684 -450 1
Cu 787.677 96.9779 -450 1
Cu 795.677 109.187 -450 1
Cu 803.677 121.397 -450 1
Cu 811.677 133.606 -450 1
Cu 819.677 145.816 -450 1
Cu 827.677 158.025 -450 1
Cu 835.677 170.235 -450 1
Cu 839.995 182.444 -450 1
Cu 831.995 194.654 -450 1
Cu 823.995 206.863 -450 1
Cu 815.995 219.073 -450 1
Cu 807.995 231.282 -450 1
Cu 799.995 243.492 -450 1
Cu 791.995 255.701 -450 1
Cu 783.995 267.911 -450 1
Cu 775.995 280.12 -450 1
Cu 767.995 292.33 -450 1
Cu 759.995 304.539 -450 1
Cu 751.995 316.749 -450 1
Cu 743.995 328.958 -450 1
Cu 735.995 341.168 -450 1
Cu 727.995 353.377 -450 1
Cu 719.995 365.587 -450 1
Cu 711.995 377.796 -450 1
Cu 703.995 390.006 -450 1
Cu 695.995 402.215 -450 1
Cu 687.995 414.425 -450 1
Cu 679.995 426.634 -450 1
Cu 671.995 438.844 -450 1
Cu 663.995 451.053 -450 1
Cu 655.995 463.263 -450 1
Cu 647.995 475.472 -450 1
Cu 639.995 487.682 -450 1
Cu 631.995 499.891 -450 1
Cu 623.995 512.101 -450 1
Cu 615.995 524.31 -450 1
Cu 607.995 536.52 -450 1
Cu 599.995 548.729 -450 1
Cu 591.995 560.939 -450 1
Cu 583.995 573.148 -450 1
Cu 575.995 585.358 -450 1
Cu 567.995 597.567 -450 1
Cu 559.995 609.777 -450 1
Cu 551.995 621.986 -450 1
Cu 543.995 634.196 -450 1
Cu 535.995 646.405 -450 1
Cu 527.995 658.615 -450 1
Cu 519.995 670.824 -450 1
Cu 511.995 683.034 -450 1
Cu 503.995 695.243 -450 1
Cu 495.995 707.453 -450 1
Cu 487.995 719.662 -450 1
Cu 479.995 731.872 -450 1
Cu 471.995 744.081 -450 1
Cu 463.995 756.291 -450 1
Cu 455.995 768.5 -450 1
Cu 447.995 780.71 -450 1
Cu 439.995 792.919 -450 1
Cu 431.995 805.129 -450 1
Cu 423.995 817.338 -450 1
Cu 415.995 829.548 -450 1
Cu 407.995 841.757 -450 1
Cu 399.995 853.967 -450 1
Cu 391.995 866.176 -450 1
Cu 383.995 878.386 -450 1
Cu 375.995 890.595 -450 1
Cu 367.995 902.805 -450 1
Cu 359.995 915.014 -450 1
Cu 351.995 927.224 -450 1
Cu 343.995 939.433 -450 1
Cu 335.995 951.643 -450 1
Cu 327.995 963.852 -450 1
Cu 319.995 976.062 -450 1
Cu 311.995 988.271 -450 1
Cu 303.995 1000.48 -450 1
Cu 295.995 1012.69 -450 1
Cu 287.995 1024.9 -450 1
Cu 279.995 1037.11 -450 1
Cu 271.995 1049.32 -450 1
Cu 263.995 1061.53 -450 1
Cu 255.995 1073.74 -450 1
Cu 247.995 1067.49 -450 1
Cu 239.995 1055.28 -450 1
Cu 231.995 1043.07 -450 1
Cu 223.995 1030.86 -450 1
Cu 215.995 1018.65 -450 1
Cu 207.995 1006.44 -450 1
Cu 199.995 994.232 -450 1
Cu 191.995 982.023 -450 1
Cu 183.995 969.813 -450 1
Cu 175.995 957.604 -450 1
Cu 167.995 945.394 -450 1
Cu 159.995 933.185 -450 1
Cu 151.995 920.975 -450 1
Cu 143.995 908.766 -450 1
Cu 135.995 896.556 -450 1
Cu 127.995 884.347 -450 1
Cu 119.995 872.137 -450 1
Cu 111.995 859.928 -450 1
Cu 103.995 847.718 -450 1
Cu 95.9952 835.509 -450 1
Cu 87.9952 823.299 -450 1
Cu 79.9952 811.09 -450 1
Cu 71.9952 798.88 -450 1
Cu 63.9952 786.671 -450 1
Cu 55.9952 774.461 -450 1
Cu 47.9952 762.252 -450 1
Cu 39.9952 750.042 -450 1
Cu 31.9952 737.833 -450 1
Cu 23.9952 725.623 -450 1
Cu 15.9952 713.414 -450 1
Cu 7.99521 701.204 -450 1
Cu -0.00479318 688.995 -450 1
Cu -8.00479 676.785 -450 1
Cu -16.0048 664.576 -450 1
Cu -24.0048 652.366 -450 1
Cu -32.0048 640.157 -450 1
Cu -40.0048 627.947 -450 1
Cu -48.0048 615.738 -450 1
Cu -56.0048 603.528 -450 1
Cu -64.0048 591.319 -450 1
Cu -72.0048 579.109 -450 1
Cu -80.0048 566.9 -450 1
Cu -88.0048 554.69 -450 1
Cu -96.0048 542.481 -450 1
Cu -104.005 530.271 -450 1
Cu -112.005 518.062 -450 1
Cu -120.005 505.852 -450 1
Cu -128.005 493.643 -450 1
Cu -136.005 481.433 -450 1
Cu -144.005 469.224 -450 1
Cu -152.005 457.014 -450 1
Cu -160.005 444.805 -450 1
Cu -168.005 432.596 -450 1
Cu -176.005 420.386 -450 1
Cu -184.005 408.177 -450 1
Cu -192.005 395.967 -450 1
Cu -200.005 383.758 -450 1
Cu -208.005 371.548 -450 1
Cu -216.005 359.339 -450 1
Cu -224.005 347.129 -450 1
Cu -232.005 334.92 -450 1
Cu -240.005 322.71 -450 1
Cu -248.005 310.501 -450 1
Cu -256.005 298.291 -450 1
Cu -264.005 286.082 -450 1
Cu -272.005 273.872 -450 1
Cu -280.005 261.663 -450 1
Cu -288.005 249.453 -450 1
Cu -296.005 237.244 -450 1
Cu -304.005 225.034 -450 1
Cu -312.005 212.825 -450 1
Cu -320.005 200.615 -450 1
Cu -328.005 188.406 -450 1
Cu -331.498 176.196 -450 1
Cu -323.498 163.987 -450 1
Cu -315.498 151.777 -450 1
Cu -307.498 139.568 -450 1
Cu -299.498 127.358 -450 1
Cu -291.498 115.149 -450 1
Cu -283.498 102.939 -450 1
Cu -275.498 90.7296 -450 1
Cu -267.498 78.5201 -450 1
Cu -259.498 66.3106 -450 1
Cu -251.498 54.1011 -450 1
Cu -243.498 41.8916 -450 1
Cu -235.498 29.6821 -450 1
Cu -227.498 17.4726 -450 1
Cu -219.498 5.26308 -450 1
Cu -211.498 -6.94642 -450 1
Cu -203.498 -19.1559 -450 1
Cu -195.498 -31.3654 -450 1
Cu -187.498 -43.5749 -450 1
Cu -179.498 -55.7844 -450 1
Cu -171.498 -67.9939 -450 1
Cu -163.498 -80.2034 -450 1
Cu 311.042 1035.51 -450 1
Cu 303.042 1047.72 -450 1
Cu 295.042 1059.93 -450 1
Cu 287.042 1072.14 -450 1
Cu 279.042 1084.35 -450 1
Cu 271.042 1096.56 -450 1
Cu 263.042 1108.77 -450 1
Cu 239.042 1099.61 -450 1
Cu 231.042 1087.4 -450 1
Cu 223.042 1075.19 -450 1
Cu 215.042 1062.98 -450 1
Cu 207.042 1050.77 -450 1
Cu 199.042 1038.56 -450 1
Cu 191.042 1026.35 -450 1
Cu 183.042 1014.14 -450 1
Cu 175.042 1001.93 -450 1
Cu 167.042 989.725 -450 1
Cu 159.042 977.516 -450 1
Cu 151.042 965.306 -450 1
Cu 143.042 953.097 -450 1
Cu 135.042 940.887 -450 1
Cu 127.042 928.678 -450 1
Cu 119.042 916.468 -450 1
Cu 111.042 904.259 -450 1
Cu 103.042 892.049 -450 1
Cu 95.0419 879.84 -450 1
Cu 87.0419 867.63 -450 1
Cu 79.0419 855.421 -450 1
Cu 71.0419 843.211 -450 1
Cu 63.0419 831.002 -450 1
Cu 55.0419 818.792 -450 1
Cu 47.0419 806.583 -450 1
Cu 39.0419 794.373 -450 1
Cu 31.0419 782.164 -450 1
Cu 23.0419 769.954 -450 1
Cu 15.0419 757.745 -450 1
Cu 7.04186 745.535 -450 1
Cu -0.958136 733.326 -450 1
Cu -8.95814 721.116 -450 1
Cu -16.9581 708.907 -450 1
Cu -24.9581 696.697 -450 1
Cu -32.9581 684.488 -450 1
Cu -40.9581 672.278 -450 1
Cu -48.9581 660.069 -450 1
Cu -56.9581 647.859 -450 1
Cu -64.9581 635.65 -450 1
Cu -72.9581 623.44 -450 1
Cu -80.9581 611.231 -450 1
Cu -88.9581 599.021 -450 1
Cu -96.9581 586.812 -450 1
Cu -104.958 574.602 -450 1
Cu -112.958 562.393 -450 1
Cu -120.958 550.183 -450 1
Cu -128.958 537.974 -450 1
Cu -136.958 525.764 -450 1
Cu -144.958 513.555 -450 1
Cu -152.958 501.345 -450 1
Cu -160.958 489.136 -450 1
Cu -168.958 476.926 -450 1
Cu -176.958 464.717 -450 1
Cu -184.958 452.507 -450 1
Cu -192.958 440.298 -450 1
Cu -200.958 428.088 -450 1
Cu -208.958 415.879 -450 1
Cu -216.958 403.669 -450 1
Cu -224.958 391.46 -450 1
Cu -232.958 379.25 -450 1
Cu -240.958 367.041 -450 1
Cu -248.958 354.831 -450 1
Cu -256.958 342.622 -450 1
Cu -264.958 330.412 -450 1
Cu -272.958 318.203 -450 1
Cu -280.958 305.993 -450 1
Cu -288.958 293.784 -450 1
Cu -296.958 281.574 -450 1
Cu -304.958 269.365 -450 1
Cu -312.958 257.155 -450 1
Cu -320.958 244.946 -450 1
Cu -328.958 232.736 -450 1
Cu -336.958 220.527 -450 1
Cu -344.958 208.317 -450 1
Cu -352.958 196.108 -450 1
Cu -360.958 183.898 -450 1
Cu -358.545 171.689 -450 1
Cu -350.545 159.479 -450 1
Cu -342.545 147.27 -450 1
Cu -334.545 135.06 -450 1
Cu -326.545 122.851 -450 1
Cu -318.545 110.641 -450 1
Cu -310.545 98.4317 -450 1
Cu -302.545 86.2222 -450 1
Cu -294.545 74.0127 -450 1
Cu -286.545 61.8032 -450 1
Cu -278.545 49.5937 -450 1
Cu -270.545 37.3842 -450 1
Cu -262.545 25.1747 -450 1
Cu -254.545 12.9652 -450 1
Cu -246.545 0.755723 -450 1
Cu -238.545 -11.4538 -450 1
Cu -230.545 -23.6633 -450 1
Cu -222.545 -35.8728 -450 1
Cu -214.545 -48.0823 -450 1
Cu -206.545 -60.2918 -450 1
Cu -198.545 -72.5013 -450 1
Cu -190.545 -84.7108 -450 1
Cu -182.545 -96.9203 -450 1
Cu -174.545 -109.13 -450 1
Cu -166.545 -121.339 -450 1
Cu -158.545 -133.549 -450 1
Cu -150.545 -145.758 -450 1
Cu -142.545 -157.968 -450 1
Cu -134.545 -170.177 -450 1
Cu -126.545 -182.387 -450 1
Cu -118.545 -194.596 -450 1
Cu -110.545 -206.806 -450 1
Cu -102.545 -219.015 -450 1
Cu -94.5449 -231.225 -450 1
Cu -86.5449 -243.434 -450 1
Cu -78.5449 -255.644 -450 1
Cu -70.5449 -267.853 -450 1
Cu -62.5449 -280.063 -450 1
Cu -54.5449 -292.272 -450 1
Cu -46.5449 -304.482 -450 1
Cu -38.5449 -316.691 -450 1
Cu -30.5449 -328.901 -450 1
Cu -22.5449 -341.11 -450 1
Cu -14.5449 -353.32 -450 1
Cu -6.54486 -365.529 -450 1
Cu 1.45514 -377.739 -450 1
Cu 9.45514 -389.948 -450 1
Cu 17.4551 -402.158 -450 1
Cu 25.4551 -414.367 -450 1
Cu 33.4551 -426.577 -450 1
Cu 41.4551 -438.786 -450 1
Cu 49.4551 -450.996 -450 1
Cu 57.4551 -463.205 -450 1
Cu 65.4551 -475.415 -450 1
Cu 73.4551 -487.624 -450 1
Cu 81.4551 -499.834 -450 1
Cu 89.4551 -512.043 -450 1
Cu 97.4551 -524.253 -450 1
Cu 105.455 -536.462 -450 1
Cu 113.455 -548.672 -450 1
Cu 121.455 -560.881 -450 1
Cu 129.455 -573.091 -450 1
Cu 137.455 -585.3 -450 1
Cu 145.455 -597.51 -450 1
Cu 153.455 -609.719 -450 1
Cu 161.455 -621.929 -450 1
Cu 169.455 -634.138 -450 1
Cu 177.455 -646.348 -450 1
Cu 185.455 -658.557 -450 1
Cu 193.455 -670.767 -450 1
Cu 201.455 -682.976 -450 1
Cu 209.455 -695.186 -450 1
Cu 217.455 -707.395 -450 1
Cu 225.455 -719.605 -450 1
Cu 233.455 -731.814 -450 1
Cu 241.455 -744.024 -450 1
Cu 265.455 -745.816 -450 1
Cu 273.455 -733.606 -450 1
Cu 281.455 -721.397 -450 1
Cu 289.455 -709.187 -450 1
Cu 297.455 -696.978 -450 1
Cu 305.455 -684.768 -450 1
Cu 313.455 -672.559 -450 1
Cu 321.455 -660.349 -450 1
Cu 329.455 -648.14 -450 1
Cu 337.455 -635.93 -450 1
Cu 345.455 -623.721 -450 1
Cu 353.455 -611.511 -450 1
Cu 361.455 -599.302 -450 1
Cu 369.455 -587.092 -450 1
Cu 377.455 -574.883 -450 1
Cu 385.455 -562.673 -450 1
Cu 393.455 -550.464 -450 1
Cu 401.455 -538.254 -450 1
Cu 409.455 -526.045 -450 1
Cu 417.455 -513.835 -450 1
Cu 425.455 -501.626 -450 1
Cu 433.455 -489.416 -450 1
Cu 441.455 -477.207 -450 1
Cu 449.455 -464.997 -450 1
Cu 457.455 -452.788 -450 1
Cu 465.455 -440.578 -450 1
Cu 473.455 -428.369 -450 1
Cu 481.455 -416.159 -450 1
Cu 489.455 -403.95 -450 1
Cu 497.455 -391.74 -450 1
Cu 505.455 -379.531 -450 1
Cu 513.455 -367.321 -450 1
Cu 521.455 -355.112 -450 1
Cu 529.455 -342.902 -450 1
Cu 537.455 -330.693 -450 1
Cu 545.455 -318.483 -450 1
Cu 553.455 -306.274 -450 1
Cu 561.455 -294.064 -450 1
Cu 569.455 -281.855 -450 1
Cu 577.455 -269.645 -450 1
Cu 585.455 -257.436 -450 1
Cu 593.455 -245.226 -450 1
Cu 601.455 -233.017 -450 1
Cu 609.455 -220.807 -450 1
Cu 617.455 -208.598 -450 1
Cu 625.455 -196.388 -450 1
Cu 633.455 -184.179 -450 1
Cu 641.455 -171.969 -450 1
Cu 649.455 -159.76 -450 1
Cu 657.455 -147.55 -450 1
Cu 665.455 -135.341 -450 1
Cu 673.455 -123.131 -450 1
Cu 681.455 -110.922 -450 1
Cu 689.455 -98.7123 -450 1
Cu 697.455 -86.5028 -450 1
Cu 705.455 -74.2933 -450 1
Cu 713.455 -62.0838 -450 1
Cu 721.455 -49.8744 -450 1
Cu 729.455 -37.6649 -450 1
Cu 737.455 -25.4554 -450 1
Cu 745.455 -13.2459 -450 1
Cu 753.455 -1.03636 -450 1
Cu 761.455 11.1731 -450 1
Cu 769.455 23.3826 -450 1
Cu 777.455 35.5921 -450 1
Cu 785.455 47.8016 -450 1
Cu 793.455 60.0111 -450 1
Cu 801.455 72.2206 -450 1
Cu 809.455 84.4301 -450 1
Cu 817.455 96.6396 -450 1
Cu 825.455 108.849 -450 1
Cu 833.455 121.059 -450 1
Cu 841.455 133.268 -450 1
Cu 849.455 145.478 -450 1
Cu 857.455 157.687 -450 1
Cu 865.455 169.897 -450 1
Cu 870.217 182.106 -450 1
Cu 862.217 194.316 -450 1
Cu 854.217 206.525 -450 1
Cu 846.217 218.735 -450 1
Cu 838.217 230.944 -450 1
Cu 830.217 243.154 -450 1
Cu 822.217 255.363 -450 1
Cu 814.217 267.573 -450 1
Cu 806.217 279.782 -450 1
Cu 798.217 291.992 -450 1
Cu 790.217 304.201 -450 1
Cu 782.217 316.411 -450 1
Cu 774.217 328.62 -450 1
Cu 766.217 340.83 -450 1
Cu 758.217 353.039 -450 1
Cu 750.217 365.249 -450 1
Cu 742.217 377.458 -450 1
Cu 734.217 389.668 -450 1
Cu 726.217 401.877 -450 1
Cu 718.217 414.087 -450 1
Cu 710.217 426.296 -450 1
Cu 702.217 438.506 -450 1
Cu 694.217 450.715 -450 1
Cu 686.217 462.925 -450 1
Cu 678.217 475.134 -450 1
Cu 670.217 487.344 -450 1
Cu 662.217 499.553 -450 1
Cu 654.217 511.763 -450 1
Cu 646.217 523.972 -450 1
Cu 638.217 536.182 -450 1
Cu 630.217 548.391 -450 1
Cu 622.217 560.601 -450 1
Cu 614.217 572.81 -450 1
Cu 606.217 585.02 -450 1
Cu 598.217 597.229 -450 1
Cu 590.217 609.439 -450 1
Cu 582.217 621.648 -450 1
Cu 574.217 633.858 -450 1
Cu 566.217 646.067 -450 1
Cu 558.217 658.277 -450 1
Cu 550.217 670.486 -450 1
Cu 542.217 682.696 -450 1
Cu 534.217 694.905 -450 1
Cu 526.217 707.115 -450 1
Cu 518.217 719.324 -450 1
Cu 510.217 731.534 -450 1
Cu 502.217 743.743 -450 1
Cu 494.217 755.953 -450 1
Cu 486.217 768.162 -450 1
Cu 478.217 780.372 -450 1
Cu 470.217 792.581 -450 1
Cu 462.217 804.791 -450 1
Cu 454.217 817 -450 1
Cu 446.217 829.209 -450 1
Cu 438.217 841.419 -450 1
Cu 430.217 853.628 -450 1
Cu 422.217 865.838 -450 1
Cu 414.217 878.047 -450 1
Cu 406.217 890.257 -450 1
Cu 398.217 902.466 -450 1
Cu 390.217 914.676 -450 1
Cu 382.217 926.885 -450 1
Cu 374.217 939.095 -450 1
Cu 366.217 951.304 -450 1
Cu 358.217 963.514 -450 1
Cu 350.217 975.723 -450 1
Cu 342.217 987.933 -450 1
Cu 334.217 1000.14 -450 1
Cu 326.217 1012.35 -450 1
Cu 318.217 1024.56 -450 1
Cu -88.6959 -285.937 -450 1
Cu -80.6959 -298.146 -450 1
Cu -72.6959 -310.356 -450 1
Cu -64.6959 -322.565 -450 1
Cu -56.6959 -334.775 -450 1
Cu -48.6959 -346.984 -450 1
Cu -40.6959 -359.194 -450 1
Cu -32.6959 -371.403 -450 1
Cu -24.6959 -383.613 -450 1
Cu -16.6959 -395.822 -450 1
Cu -8.69592 -408.032 -450 1
Cu -0.695921 -420.241 -450 1
Cu 7.30408 -432.451 -450 1
Cu 15.3041 -444.66 -450 1
Cu 23.3041 -456.87 -450 1
Cu 31.3041 -469.079 -450 1
Cu 39.3041 -481.289 -450 1
Cu 47.3041 -493.498 -450 1
Cu 55.3041 -505.708 -450 1
Cu 63.3041 -517.917 -450 1
Cu 71.3041 -530.127 -450 1
Cu 79.3041 -542.336 -450 1
Cu 87.3041 -554.546 -450 1
Cu 95.3041 -566.755 -450 1
Cu 103.304 -578.965 -450 1
Cu 111.304 -591.174 -450 1
Cu 119.304 -603.384 -450 1
Cu 127.304 -615.593 -450 1
Cu 135.304 -627.803 -450 1
Cu 143.304 -640.012 -450 1
Cu 151.304 -652.222 -450 1
Cu 159.304 -664.431 -450 1
Cu 167.304 -676.641 -450 1
Cu 175.304 -688.85 -450 1
Cu 183.304 -701.06 -450 1
Cu 191.304 -713.269 -450 1
Cu 199.304 -725.479 -450 1
Cu 207.304 -737.688 -450 1
Cu 215.304 -749.898 -450 1
Cu 295.304 -746.046 -450 1
Cu 303.304 -733.837 -450 1
Cu 311.304 -721.627 -450 1
Cu 319.304 -709.418 -450 1
Cu 327.304 -697.208 -450 1
Cu 335.304 -684.999 -450 1
Cu 343.304 -672.789 -450 1
Cu 351.304 -660.58 -450 1
Cu 359.304 -648.37 -450 1
Cu 367.304 -636.161 -450 1
Cu 375.304 -623.951 -450 1
Cu 383.304 -611.742 -450 1
Cu 391.304 -599.532 -450 1
Cu 399.304 -587.323 -450 1
Cu 407.304 -575.113 -450 1
Cu 415.304 -562.904 -450 1
Cu 423.304 -550.694 -450 1
Cu 431.304 -538.485 -450 1
Cu 439.304 -526.275 -450 1
Cu 447.304 -514.066 -450 1
Cu 455.304 -501.856 -450 1
Cu 463.304 -489.647 -450 1
Cu 471.304 -477.437 -450 1
Cu 479.304 -465.228 -450 1
Cu 487.304 -453.018 -450 1
Cu 495.304 -440.809 -450 1
Cu 503.304 -428.599 -450 1
Cu 511.304 -416.39 -450 1
Cu 519.304 -404.18 -450 1
Cu 527.304 -391.971 -450 1
Cu 535.304 -379.761 -450 1
Cu 543.304 -367.552 -450 1
Cu 551.304 -355.342 -450 1
Cu 559.304 -343.133 -450 1
Cu 567.304 -330.923 -450 1
Cu 575.304 -318.714 -450 1
Cu 583.304 -306.504 -450 1
Cu 591.304 -294.295 -450 1
Cu 599.304 -282.085 -450 1
Cu 607.304 -269.876 -450 1
Cu 615.304 -257.666 -450 1
Cu 623.304 -245.457 -450 1
Cu 631.304 -233.247 -450 1
Cu 639.304 -221.038 -450 1
Cu 647.304 -208.828 -450 1
Cu 655.304 -196.619 -450 1
Cu 663.304 -184.409 -450 1
Cu 671.304 -172.2 -450 1
Cu 679.304 -159.99 -450 1
Cu 687.304 -147.781 -450 1
Cu 695.304 -135.571 -450 1
Cu 703.304 -123.362 -450 1
Cu 711.304 -111.152 -450 1
Cu 719.304 -98.9429 -450 1
Cu 727.304 -86.7334 -450 1
Cu 735.304 -74.5239 -450 1
Cu 743.304 -62.3144 -450 1
Cu 751.304 -50.1049 -450 1
Cu 759.304 -37.8954 -450 1
Cu 767.304 -25.6859 -450 1
Cu 775.304 -13.4764 -450 1
Cu 783.304 -1.26691 -450 1
Cu 791.304 10.9426 -450 1
Cu 799.304 23.1521 -450 1
Cu 807.304 35.3616 -450 1
Cu 815.304 47.5711 -450 1
Cu 823.304 59.7806 -450 1
Cu 831.304 71.9901 -450 1
Cu 839.304 84.1996 -450 1
Cu 847.304 96.4091 -450 1
Cu 855.304 108.619 -450 1
Cu 863.304 120.828 -450 1
Cu 871.304 133.038 -450 1
Cu 879.304 145.247 -450 1
Cu 887.304 157.457 -450 1
Cu 895.304 169.666 -450 1
Cu 900.368 181.876 -450 1
Cu 892.368 194.085 -450 1
Cu 884.368 206.295 -450 1
Cu 876.368 218.504 -450 1
Cu 868.368 230.714 -450 1
Cu 860.368 242.923 -450 1
Cu 852.368 255.133 -450 1
Cu 844.368 267.342 -450 1
Cu 836.368 279.552 -450 1
Cu 828.368 291.761 -450 1
Cu 820.368 303.971 -450 1
Cu 812.368 316.18 -450 1
Cu 804.368 328.39 -450 1
Cu 796.368 340.599 -450 1
Cu 788.368 352.809 -450 1
Cu 780.368 365.018 -450 1
Cu 772.368 377.228 -450 1
Cu 764.368 389.437 -450 1
Cu 756.368 401.647 -450 1
Cu 748.368 413.856 -450 1
Cu 740.368 426.066 -450 1
Cu 732.368 438.275 -450 1
Cu 724.368 450.485 -450 1
Cu 716.368 462.694 -450 1
Cu 708.368 474.904 -450 1
Cu 700.368 487.113 -450 1
Cu 692.368 499.323 -450 1
Cu 684.368 511.532 -450 1
Cu 676.368 523.741 -450 1
Cu 668.368 535.951 -450 1
Cu 660.368 548.16 -450 1
Cu 652.368 560.37 -450 1
Cu 644.368 572.579 -450 1
Cu 636.368 584.789 -450 1
Cu 628.368 596.998 -450 1
Cu 620.368 609.208 -450 1
Cu 612.368 621.417 -450 1
Cu 604.368 633.627 -450 1
Cu 596.368 645.836 -450 1
Cu 588.368 658.046 -450 1
Cu 580.368 670.255 -450 1
Cu 572.368 682.465 -450 1
Cu 564.368 694.674 -450 1
Cu 556.368 706.884 -450 1
Cu 548.368 719.093 -450 1
Cu 540.368 731.303 -450 1
Cu 532.368 743.512 -450 1
Cu 524.368 755.722 -450 1
Cu 516.368 767.931 -450 1
Cu 508.368 780.141 -450 1
Cu 500.368 792.35 -450 1
Cu 492.368 804.56 -450 1
Cu 484.368 816.769 -450 1
Cu 476.368 828.979 -450 1
Cu 468.368 841.188 -450 1
Cu 460.368 853.398 -450 1
Cu 452.368 865.607 -450 1
Cu 444.368 877.817 -450 1
Cu 436.368 890.026 -450 1
Cu 428.368 902.236 -450 1
Cu 420.368 914.445 -450 1
Cu 412.368 926.655 -450 1
Cu 404.368 938.864 -450 1
Cu 396.368 951.074 -450 1
Cu 388.368 963.283 -450 1
Cu 380.368 975.493 -450 1
Cu 372.368 987.702 -450 1
Cu 364.368 999.912 -450 1
Cu 356.368 1012.12 -450 1
Cu 348.368 1024.33 -450 1
Cu 340.368 1036.54 -450 1
Cu 332.368 1048.75 -450 1
Cu 324.368 1060.96 -450 1
Cu 316.368 1073.17 -450 1
Cu 308.368 1085.38 -450 1
Cu 300.368 1097.59 -450 1
Cu 292.368 1109.8 -450 1
Cu 212.368 1104.69 -450 1
Cu 204.368 1092.48 -450 1
Cu 196.368 1080.27 -450 1
Cu 188.368 1068.06 -450 1
Cu 180.368 1055.85 -450 1
Cu 172.368 1043.64 -450 1
Cu 164.368 1031.43 -450 1
Cu 156.368 1019.22 -450 1
Cu 148.368 1007.01 -450 1
Cu 140.368 994.801 -450 1
Cu 132.368 982.592 -450 1
Cu 124.368 970.382 -450 1
Cu 116.368 958.173 -450 1
Cu 108.368 945.963 -450 1
Cu 100.368 933.754 -450 1
Cu 92.3679 921.544 -450 1
Cu 84.3679 909.335 -450 1
Cu 76.3679 897.125 -450 1
Cu 68.3679 884.916 -450 1
Cu 60.3679 872.706 -450 1
Cu 52.3679 860.497 -450 1
Cu 44.3679 848.287 -450 1
Cu 36.3679 836.078 -450 1
Cu 28.3679 823.868 -450 1
Cu 20.3679 811.659 -450 1
Cu 12.3679 799.449 -450 1
Cu 4.36793 787.24 -450 1
Cu -3.63207 775.03 -450 1
Cu -11.6321 762.821 -450 1
Cu -19.6321 750.611 -450 1
Cu -27.6321 738.402 -450 1
Cu -35.6321 726.192 -450 1
Cu -43.6321 713.983 -450 1
Cu -51.6321 701.773 -450 1
Cu -59.6321 689.564 -450 1
Cu -67.6321 677.354 -450 1
Cu -75.6321 665.145 -450 1
Cu -83.6321 652.935 -450 1
Cu -91.6321 640.726 -450 1
Cu -99.6321 628.516 -450 1
Cu -107.632 616.307 -450 1
Cu -115.632 604.097 -450 1
Cu -123.632 591.888 -450 1
Cu -131.632 579.678 -450 1
Cu -139.632 567.469 -450 1
Cu -147.632 555.259 -450 1
Cu -155.632 543.05 -450 1
Cu -163.632 530.84 -450 1
Cu -171.632 518.631 -450 1
Cu -179.632 506.421 -450 1
Cu -187.632 494.212 -450 1
Cu -195.632 482.002 -450 1
Cu -203.632 469.793 -450 1
Cu -211.632 457.583 -450 1
Cu -219.632 445.374 -450 1
Cu -227.632 433.164 -450 1
Cu -235.632 420.955 -450 1
Cu -243.632 408.745 -450 1
Cu -251.632 396.536 -450 1
Cu -259.632 384.326 -450 1
Cu -267.632 372.117 -450 1
Cu -275.632 359.907 -450 1
Cu -283.632 347.698 -450 1
Cu -291.632 335.488 -450 1
Cu -299.632 323.279 -450 1
Cu -307.632 311.069 -450 1
Cu -315.632 298.86 -450 1
Cu -323.632 286.65 -450 1
Cu -331.632 274.441 -450 1
Cu -339.632 262.231 -450 1
Cu -347.632 250.022 -450 1
Cu -355.632 237.812 -450 1
Cu -363.632 225.603 -450 1
Cu -371.632 213.393 -450 1
Cu -379.632 201.184 -450 1
Cu -387.632 188.974 -450 1
Cu -391.871 176.765 -450 1
Cu -383.871 164.555 -450 1
Cu -375.871 152.346 -450 1
Cu -367.871 140.136 -450 1
Cu -359.871 127.927 -450 1
Cu -351.871 115.717 -450 1
Cu -343.871 103.508 -450 1
Cu -335.871 91.2984 -450 1
Cu -327.871 79.0889 -450 1
Cu -319.871 66.8794 -450 1
Cu -311.871 54.6699 -450 1
Cu -303.871 42.4604 -450 1
Cu -295.871 30.2509 -450 1
Cu -287.871 18.0414 -450 1
Cu -279.871 5.83192 -450 1
Cu -271.871 -6.37758 -450 1
Cu -263.871 -18.5871 -450 1
Cu -255.871 -30.7966 -450 1
Cu -247.871 -43.0061 -450 1
Cu -239.871 -55.2156 -450 1
Cu -231.871 -67.4251 -450 1
Cu -223.871 -79.6346 -450 1
Cu -215.871 -91.8441 -450 1
Cu -207.871 -104.054 -450 1
Cu -199.871 -116.263 -450 1
Cu -191.871 -128.473 -450 1
Cu -183.871 -140.682 -450 1
Cu -175.871 -152.892 -450 1
Cu -167.871 -165.101 -450 1
Cu -159.871 -177.311 -450 1
Cu -151.871 -189.52 -450 1
Cu -143.871 -201.73 -450 1
Cu -135.871 -213.939 -450 1
Cu -127.871 -226.149 -450 1
Cu -119.871 -238.358 -450 1
Cu -111.871 -250.568 -450 1
Cu -103.871 -262.777 -450 1
Cu -95.8709 -274.987 -450 1
Cu 477.278 873.376 -450 1
Cu 469.278 885.585 -450 1
Cu 461.278 897.795 -450 1
Cu 453.278 910.004 -450 1
Cu 445.278 922.214 -450 1
Cu 437.278 934.423 -450 1
Cu 429.278 946.633 -450 1
Cu 421.278 958.842 -450 1
Cu 413.278 971.052 -450 1
Cu 405.278 983.261 -450 1
Cu 397.278 995.471 -450 1
Cu 389.278 1007.68 -450 1
Cu 381.278 1019.89 -450 1
Cu 373.278 1032.1 -450 1
Cu 365.278 1044.31 -450 1
Cu 357.278 1056.52 -450 1
Cu 349.278 1068.73 -450 1
Cu 341.278 1080.94 -450 1
Cu 333.278 1093.15 -450 1
Cu 325.278 1105.36 -450 1
Cu 181.278 1103.02 -450 1
Cu 173.278 1090.81 -450 1
Cu 165.278 1078.6 -450 1
Cu 157.278 1066.39 -450 1
Cu 149.278 1054.19 -450 1
Cu 141.278 1041.98 -450 1
Cu 133.278 1029.77 -450 1
Cu 125.278 1017.56 -450 1
Cu 117.278 1005.35 -450 1
Cu 109.278 993.138 -450 1
Cu 101.278 980.928 -450 1
Cu 93.2779 968.719 -450 1
Cu 85.2779 956.509 -450 1
Cu 77.2779 944.3 -450 1
Cu 69.2779 932.09 -450 1
Cu 61.2779 919.881 -450 1
Cu 53.2779 907.671 -450 1
Cu 45.2779 895.462 -450 1
Cu 37.2779 883.252 -450 1
Cu 29.2779 871.043 -450 1
Cu 21.2779 858.833 -450 1
Cu 13.2779 846.624 -450 1
Cu 5.27794 834.414 -450 1
Cu -2.72206 822.205 -450 1
Cu -10.7221 809.995 -450 1
Cu -18.7221 797.786 -450 1
Cu -26.7221 785.576 -450 1
Cu -34.7221 773.367 -450 1
Cu -42.7221 761.157 -450 1
Cu -50.7221 748.948 -450 1
Cu -58.7221 736.738 -450 1
Cu -66.7221 724.529 -450 1
Cu -74.7221 712.319 -450 1
Cu -82.7221 700.11 -450 1
Cu -90.7221 687.9 -450 1
Cu -98.7221 675.691 -450 1
Cu -106.722 663.481 -450 1
Cu -114.722 651.272 -450 1
Cu -122.722 639.062 -450 1
Cu -130.722 626.853 -450 1
Cu -138.722 614.643 -450 1
Cu -146.722 602.434 -450 1
Cu -154.722 590.224 -450 1
Cu -162.722 578.015 -450 1
Cu -170.722 565.805 -450 1
Cu -178.722 553.596 -450 1
Cu -186.722 541.386 -450 1
Cu -194.722 529.177 -450 1
Cu -202.722 516.967 -450 1
Cu -210.722 504.758 -450 1
Cu -218.722 492.548 -450 1
Cu -226.722 480.339 -450 1
Cu -234.722 468.129 -450 1
Cu -242.722 455.92 -450 1
Cu -250.722 443.71 -450 1
Cu -258.722 431.501 -450 1
Cu -266.722 419.291 -450 1
Cu -274.722 407.082 -450 1
Cu -282.722 394.872 -450 1
Cu -290.722 382.663 -450 1
Cu -298.722 370.453 -450 1
Cu -306.722 358.244 -450 1
Cu -314.722 346.034 -450 1
Cu -322.722 333.825 -450 1
Cu -330.722 321.615 -450 1
Cu -338.722 309.406 -450 1
Cu -346.722 297.196 -450 1
Cu -354.722 284.987 -450 1
Cu -362.722 272.777 -450 1
Cu -370.722 260.568 -450 1
Cu -378.722 248.358 -450 1
Cu -386.722 236.149 -450 1
Cu -394.722 223.939 -450 1
Cu -402.722 211.73 -450 1
Cu -410.722 199.52 -450 1
Cu -418.722 187.311 -450 1
Cu -420.781 175.101 -450 1
Cu -412.781 162.892 -450 1
Cu -404.781 150.682 -450 1
Cu -396.781 138.473 -450 1
Cu -388.781 126.263 -450 1
Cu -380.781 114.054 -450 1
Cu -372.781 101.844 -450 1
Cu -364.781 89.6349 -450 1
Cu -356.781 77.4254 -450 1
Cu -348.781 65.2159 -450 1
Cu -340.781 53.0064 -450 1
Cu -332.781 40.7969 -450 1
Cu -324.781 28.5874 -450 1
Cu -316.781 16.3779 -450 1
Cu -308.781 4.16839 -450 1
Cu -300.781 -8.04111 -450 1
Cu -292.781 -20.2506 -450 1
Cu -284.781 -32.4601 -450 1
Cu -276.781 -44.6696 -450 1
Cu -268.781 -56.8791 -450 1
Cu -260.781 -69.0886 -450 1
Cu -252.781 -81.2981 -450 1
Cu -244.781 -93.5076 -450 1
Cu -236.781 -105.717 -450 1
Cu -228.781 -117.927 -450 1
Cu -220.781 -130.136 -450 1
Cu -212.781 -142.346 -450 1
Cu -204.781 -154.555 -450 1
Cu -196.781 -166.765 -450 1
Cu -188.781 -178.974 -450 1
Cu -180.781 -191.184 -450 1
Cu -172.781 -203.393 -450 1
Cu -164.781 -215.603 -450 1
Cu -156.781 -227.812 -450 1
Cu -148.781 -240.022 -450 1
Cu -140.781 -252.231 -450 1
Cu -132.781 -264.441 -450 1
Cu -124.781 -276.65 -450 1
Cu -116.781 -288.86 -450 1
Cu -108.781 -301.069 -450 1
Cu -100.781 -313.279 -450 1
Cu -92.7809 -325.488 -450 1
Cu -84.7809 -337.698 -450 1
Cu -76.7809 -349.907 -450 1
Cu -68.7809 -362.117 -450 1
Cu -60.7809 -374.326 -450 1
Cu -52.7809 -386.536 -450 1
Cu -44.7809 -398.745 -450 1
Cu -36.7809 -410.955 -450 1
Cu -28.7809 -423.164 -450 1
Cu -20.7809 -435.374 -450 1
Cu -12.7809 -447.583 -450 1
Cu -4.78093 -459.793 -450 1
Cu 3.21907 -472.002 -450 1
Cu 11.2191 -484.212 -450 1
Cu 19.2191 -496.421 -450 1
Cu 27.2191 -508.631 -450 1
Cu 35.2191 -520.84 -450 1
Cu 43.2191 -533.05 -450 1
Cu 51.2191 -545.259 -450 1
Cu 59.2191 -557.469 -450 1
Cu 67.2191 -569.678 -450 1
Cu 75.2191 -581.888 -450 1
Cu 83.2191 -594.097 -450 1
Cu 91.2191 -606.307 -450 1
Cu 99.2191 -618.516 -450 1
Cu 107.219 -630.726 -450 1
Cu 115.219 -642.935 -450 1
Cu 123.219 -655.144 -450 1
Cu 131.219 -667.354 -450 1
Cu 139.219 -679.563 -450 1
Cu 147.219 -691.773 -450 1
Cu 155.219 -703.982 -450 1
Cu 163.219 -716.192 -450 1
Cu 171.219 -728.401 -450 1
Cu 179.219 -740.611 -450 1
Cu 323.219 -749.228 -450 1
Cu 331.219 -737.019 -450 1
Cu 339.219 -724.809 -450 1
Cu 347.219 -712.6 -450 1
Cu 355.219 -700.39 -450 1
Cu 363.219 -688.181 -450 1
Cu 371.219 -675.971 -450 1
Cu 379.219 -663.762 -450 1
Cu 387.219 -651.552 -450 1
Cu 395.219 -639.343 -450 1
Cu 403.219 -627.133 -450 1
Cu 411.219 -614.924 -450 1
Cu 419.219 -602.714 -450 1
Cu 427.219 -590.505 -450 1
Cu 435.219 -578.295 -450 1
Cu 443.219 -566.086 -450 1
Cu 451.219 -553.876 -450 1
Cu 459.219 -541.667 -450 1
Cu 467.219 -529.457 -450 1
Cu 475.219 -517.248 -450 1
Cu 483.219 -505.038 -450 1
Cu 491.219 -492.829 -450 1
Cu 499.219 -480.619 -450 1
Cu 507.219 -468.41 -450 1
Cu 515.219 -456.2 -450 1
Cu 523.219 -443.991 -450 1
Cu 531.219 -431.781 -450 1
Cu 539.219 -419.572 -450 1
Cu 547.219 -407.362 -450 1
Cu 555.219 -395.153 -450 1
Cu 563.219 -382.943 -450 1
Cu 571.219 -370.734 -450 1
Cu 579.219 -358.524 -450 1
Cu 587.219 -346.315 -450 1
Cu 595.219 -334.105 -450 1
Cu 603.219 -321.896 -450 1
Cu 611.219 -309.686 -450 1
Cu 619.219 -297.477 -450 1
Cu 627.219 -285.267 -450 1
Cu 635.219 -273.058 -450 1
Cu 643.219 -260.848 -450 1
Cu 651.219 -248.639 -450 1
Cu 659.219 -236.429 -450 1
Cu 667.219 -224.22 -450 1
Cu 675.219 -212.01 -450 1
Cu 683.219 -199.801 -450 1
Cu 691.219 -187.591 -450 1
Cu 699.219 -175.382 -450 1
Cu 707.219 -163.172 -450 1
Cu 715.219 -150.963 -450 1
Cu 723.219 -138.754 -450 1
Cu 731.219 -126.544 -450 1
Cu 739.219 -114.335 -450 1
Cu 747.219 -102.125 -450 1
Cu 755.219 -89.9155 -450 1
Cu 763.219 -77.706 -450 1
Cu 771.219 -65.4965 -450 1
Cu 779.219 -53.287 -450 1
Cu 787.219 -41.0775 -450 1
Cu 795.219 -28.868 -450 1
Cu 803.219 -16.6585 -450 1
Cu 811.219 -4.44902 -450 1
Cu 819.219 7.76047 -450 1
Cu 827.219 19.97 -450 1
Cu 835.219 32.1795 -450 1
Cu 843.219 44.389 -450 1
Cu 851.219 56.5985 -450 1
Cu 859.219 68.808 -450 1
Cu 867.219 81.0175 -450 1
Cu 875.219 93.227 -450 1
Cu 883.219 105.436 -450 1
Cu 891.219 117.646 -450 1
Cu 899.219 129.855 -450 1
Cu 907.219 142.065 -450 1
Cu 915.219 154.274 -450 1
Cu 923.219 166.484 -450 1
Cu 931.219 178.693 -450 1
Cu 924.453 190.903 -450 1
Cu 916.453 203.112 -450 1
Cu 908.453 215.322 -450 1
Cu 900.453 227.531 -450 1
Cu 892.453 239.741 -450 1
Cu 884.453 251.95 -450 1
Cu 876.453 264.16 -450 1
Cu 868.453 276.369 -450 1
Cu 860.453 288.579 -450 1
Cu 852.453 300.788 -450 1
Cu 844.453 312.998 -450 1
Cu 836.453 325.207 -450 1
Cu 828.453 337.417 -450 1
Cu 820.453 349.626 -450 1
Cu 812.453 361.836 -450 1
Cu 804.453 374.045 -450 1
Cu 796.453 386.255 -450 1
Cu 788.453 398.464 -450 1
Cu 780.453 410.674 -450 1
Cu 772.453 422.883 -450 1
Cu 764.453 435.093 -450 1
Cu 756.453 447.302 -450 1
Cu 748.453 459.512 -450 1
Cu 740.453 471.721 -450 1
Cu 732.453 483.931 -450 1
Cu 724.453 496.14 -450 1
Cu 716.453 508.35 -450 1
Cu 708.453 520.559 -450 1
Cu 700.453 532.769 -450 1
Cu 692.453 544.978 -450 1
Cu 684.453 557.188 -450 1
Cu 676.453 569.397 -450 1
Cu 668.453 581.607 -450 1
Cu 660.453 593.816 -450 1
Cu 652.453 606.026 -450 1
Cu 644.453 618.235 -450 1
Cu 636.453 630.445 -450 1
Cu 628.453 642.654 -450 1
Cu 620.453 654.864 -450 1
Cu 612.453 667.073 -450 1
Cu 604.453 679.283 -450 1
Cu 596.453 691.492 -450 1
Cu 588.453 703.702 -450 1
Cu 580.453 715.911 -450 1
Cu 572.453 728.121 -450 1
Cu 564.453 740.33 -450 1
Cu 556.453 752.54 -450 1
Cu 548.453 764.749 -450 1
Cu 540.453 776.959 -450 1
Cu 532.453 789.168 -450 1
Cu 524.453 801.378 -450 1
Cu 516.453 813.587 -450 1
Cu 508.453 825.797 -450 1
Cu 500.453 838.006 -450 1
Cu 492.453 850.216 -450 1
Cu 484.453 862.425 -450 1
Cu 356.049 1104.18 -450 1
Cu 156.049 1110.3 -450 1
Cu 148.049 1098.1 -450 1
Cu 140.049 1085.89 -450 1
Cu 132.049 1073.68 -450 1
Cu 124.049 1061.47 -450 1
Cu 116.049 1049.26 -450 1
Cu 108.049 1037.05 -450 1
Cu 100.049 1024.84 -450 1
Cu 92.049 1012.63 -450 1
Cu 84.049 1000.42 -450 1
Cu 76.049 988.21 -450 1
Cu 68.049 976 -450 1
Cu 60.049 963.791 -450 1
Cu 52.049 951.581 -450 1
Cu 44.049 939.372 -450 1
Cu 36.049 927.162 -450 1
Cu 28.049 914.953 -450 1
Cu 20.049 902.743 -450 1
Cu 12.049 890.534 -450 1
Cu 4.04903 878.324 -450 1
Cu -3.95097 866.115 -450 1
Cu -11.951 853.905 -450 1
Cu -19.951 841.696 -450 1
Cu -27.951 829.486 -450 1
Cu -35.951 817.277 -450 1
Cu -43.951 805.067 -450 1
Cu -51.951 792.858 -450 1
Cu -59.951 780.648 -450 1
Cu -67.951 768.439 -450 1
Cu -75.951 756.229 -450 1
Cu -83.951 744.02 -450 1
Cu -91.951 731.81 -450 1
Cu -99.951 719.601 -450 1
Cu -107.951 707.391 -450 1
Cu -115.951 695.182 -450 1
Cu -123.951 682.972 -450 1
Cu -131.951 670.763 -450 1
Cu -139.951 658.553 -450 1
Cu -147.951 646.344 -450 1
Cu -155.951 634.134 -450 1
Cu -163.951 621.925 -450 1
Cu -171.951 609.715 -450 1
Cu -179.951 597.506 -450 1
Cu -187.951 585.296 -450 1
Cu -195.951 573.087 -450 1
Cu -203.951 560.877 -450 1
Cu -211.951 548.668 -450 1
Cu -219.951 536.458 -450 1
Cu -227.951 524.249 -450 1
Cu -235.951 512.039 -450 1
Cu -243.951 499.83 -450 1
Cu -251.951 487.62 -450 1
Cu -259.951 475.411 -450 1
Cu -267.951 463.201 -450 1
Cu -275.951 450.992 -450 1
Cu -283.951 438.782 -450 1
Cu -291.951 426.573 -450 1
Cu -299.951 414.363 -450 1
Cu -307.951 402.154 -450 1
Cu -315.951 389.944 -450 1
Cu -323.951 377.735 -450 1
Cu -331.951 365.525 -450 1
Cu -339.951 353.316 -450 1
Cu -347.951 341.106 -450 1
Cu -355.951 328.897 -450 1
Cu -363.951 316.687 -450 1
Cu -371.951 304.478 -450 1
Cu -379.951 292.268 -450 1
Cu -387.951 280.059 -450 1
Cu -395.951 267.849 -450 1
Cu -403.951 255.64 -450 1
Cu -411.951 243.43 -450 1
Cu -419.951 231.221 -450 1
Cu -427.951 219.011 -450 1
Cu -435.951 206.802 -450 1
Cu -443.951 194.592 -450 1
Cu -451.951 182.383 -450 1
Cu -447.552 170.173 -450 1
Cu -439.552 157.964 -450 1
Cu -431.552 145.754 -450 1
Cu -423.552 133.545 -450 1
Cu -415.552 121.335 -450 1
Cu -407.552 109.126 -450 1
Cu -399.552 96.9165 -450 1
Cu -391.552 84.707 -450 1
Cu -383.552 72.4975 -450 1
Cu -375.552 60.288 -450 1
Cu -367.552 48.0785 -450 1
Cu -359.552 35.869 -450 1
Cu -351.552 23.6595 -450 1
Cu -343.552 11.45 -450 1
Cu -335.552 -0.759524 -450 1
Cu -327.552 -12.969 -450 1
Cu -319.552 -25.1785 -450 1
Cu -311.552 -37.388 -450 1
Cu -303.552 -49.5975 -450 1
Cu -295.552 -61.807 -450 1
Cu -287.552 -74.0165 -450 1
Cu -279.552 -86.226 -450 1
Cu -271.552 -98.4355 -450 1
Cu -263.552 -110.645 -450 1
Cu -255.552 -122.855 -450 1
Cu -247.552 -135.064 -450 1
Cu -239.552 -147.273 -450 1
Cu -231.552 -159.483 -450 1
Cu -223.552 -171.692 -450 1
Cu -215.552 -183.902 -450 1
Cu -207.552 -196.111 -450 1
Cu -199.552 -208.321 -450 1
Cu -191.552 -220.53 -450 1
Cu -183.552 -232.74 -450 1
Cu -175.552 -244.949 -450 1
Cu -167.552 -257.159 -450 1
Cu -159.552 -269.368 -450 1
Cu -151.552 -281.578 -450 1
Cu -143.552 -293.787 -450 1
Cu -135.552 -305.997 -450 1
Cu -127.552 -318.206 -450 1
Cu -119.552 -330.416 -450 1
Cu -111.552 -342.625 -450 1
Cu -103.552 -354.835 -450 1
Cu -95.552 -367.044 -450 1
Cu -87.552 -379.254 -450 1
Cu -79.552 -391.463 -450 1
Cu -71.552 -403.673 -450 1
Cu -63.552 -415.882 -450 1
Cu -55.552 -428.092 -450 1
Cu -47.552 -440.301 -450 1
Cu -39.552 -452.511 -450 1
Cu -31.552 -464.72 -450 1
Cu -23.552 -476.93 -450 1
Cu -15.552 -489.139 -450 1
Cu -7.55203 -501.349 -450 1
Cu 0.447974 -513.558 -450 1
Cu 8.44797 -525.768 -450 1
Cu 16.448 -537.977 -450 1
Cu 24.448 -550.187 -450 1
Cu 32.448 -562.396 -450 1
Cu 40.448 -574.606 -450 1
Cu 48.448 -586.815 -450 1
Cu 56.448 -599.025 -450 1
Cu 64.448 -611.234 -450 1
Cu 72.448 -623.444 -450 1
Cu 80.448 -635.653 -450 1
Cu 88.448 -647.863 -450 1
Cu 96.448 -660.072 -450 1
Cu 104.448 -672.282 -450 1
Cu 112.448 -684.491 -450 1
Cu 120.448 -696.701 -450 1
Cu 128.448 -708.91 -450 1
Cu 136.448 -721.12 -450 1
Cu 144.448 -733.329 -450 1
Cu 152.448 -745.539 -450 1
Cu 352.448 -750.405 -450 1
Cu 360.448 -738.196 -450 1
Cu 368.448 -725.986 -450 1
Cu 376.448 -713.777 -450 1
Cu 384.448 -701.567 -450 1
Cu 392.448 -689.358 -450 1
Cu 400.448 -677.148 -450 1
Cu 408.448 -664.939 -450 1
Cu 416.448 -652.729 -450 1
Cu 424.448 -640.52 -450 1
Cu 432.448 -628.31 -450 1
Cu 440.448 -616.101 -450 1
Cu 448.448 -603.891 -450 1
Cu 456.448 -591.682 -450 1
Cu 464.448 -579.472 -450 1
Cu 472.448 -567.263 -450 1
Cu 480.448 -555.053 -450 1
Cu 488.448 -542.844 -450 1
Cu 496.448 -530.634 -450 1
Cu 504.448 -518.425 -450 1
Cu 512.448 -506.215 -450 1
Cu 520.448 -494.006 -450 1
Cu 528.448 -481.796 -450 1
Cu 536.448 -469.587 -450 1
Cu 544.448 -457.377 -450 1
Cu 552.448 -445.168 -450 1
Cu 560.448 -432.958 -450 1
Cu 568.448 -420.749 -450 1
Cu 576.448 -408.539 -450 1
Cu 584.448 -396.33 -450 1
Cu 592.448 -384.12 -450 1
Cu 600.448 -371.911 -450 1
Cu 608.448 -359.701 -450 1
Cu 616.448 -347.492 -450 1
Cu 624.448 -335.282 -450 1
Cu 632.448 -323.073 -450 1
Cu 640.448 -310.863 -450 1
Cu 648.448 -298.654 -450 1
Cu 656.448 -286.444 -450 1
Cu 664.448 -274.235 -450 1
Cu 672.448 -262.025 -450 1
Cu 680.448 -249.816 -450 1
Cu 688.448 -237.606 -450 1
Cu 696.448 -225.397 -450 1
Cu 704.448 -213.187 -450 1
Cu 712.448 -200.978 -450 1
Cu 720.448 -188.768 -450 1
Cu 728.448 -176.559 -450 1
Cu 736.448 -164.349 -450 1
Cu 744.448 -152.14 -450 1
Cu 752.448 -139.93 -450 1
Cu 760.448 -127.721 -450 1
Cu 768.448 -115.511 -450 1
Cu 776.448 -103.302 -450 1
Cu 784.448 -91.0923 -450 1
Cu 792.448 -78.8828 -450 1
Cu 800.448 -66.6734 -450 1
Cu 808.448 -54.4639 -450 1
Cu 816.448 -42.2544 -450 1
Cu 824.448 -30.0449 -450 1
Cu 832.448 -17.8354 -450 1
Cu 840.448 -5.62586 -450 1
Cu 848.448 6.58364 -450 1
Cu 856.448 18.7931 -450 1
Cu 864.448 31.0026 -450 1
Cu 872.448 43.2121 -450 1
Cu 880.448 55.4216 -450 1
Cu 888.448 67.6311 -450 1
Cu 896.448 79.8406 -450 1
Cu 904.448 92.0501 -450 1
Cu 912.448 104.26 -450 1
Cu 920.448 116.469 -450 1
Cu 928.448 128.679 -450 1
Cu 936.448 140.888 -450 1
Cu 944.448 153.098 -450 1
Cu 952.448 165.307 -450 1
Cu 960.448 177.517 -450 1
Cu 955.224 189.726 -450 1
Cu 947.224 201.936 -450 1
Cu 939.224 214.145 -450 1
Cu 931.224 226.355 -450 1
Cu 923.224 238.564 -450 1
Cu 915.224 250.774 -450 1
Cu 907.224 262.983 -450 1
Cu 899.224 275.193 -450 1
Cu 891.224 287.402 -450 1
Cu 883.224 299.612 -450 1
Cu 875.224 311.821 -450 1
Cu 867.224 324.031 -450 1
Cu 859.224 336.24 -450 1
Cu 851.224 348.45 -450 1
Cu 843.224 360.659 -450 1
Cu 835.224 372.869 -450 1
Cu 827.224 385.078 -450 1
Cu 819.224 397.288 -450 1
Cu 811.224 409.497 -450 1
Cu 803.224 421.707 -450 1
Cu 795.224 433.916 -450 1
Cu 787.224 446.126 -450 1
Cu 779.224 458.335 -450 1
Cu 771.224 470.545 -450 1
Cu 763.224 482.754 -450 1
Cu 755.224 494.964 -450 1
Cu 747.224 507.173 -450 1
Cu 739.224 519.383 -450 1
Cu 731.224 531.592 -450 1
Cu 723.224 543.802 -450 1
Cu 715.224 556.011 -450 1
Cu 707.224 568.221 -450 1
Cu 699.224 580.43 -450 1
Cu 691.224 592.64 -450 1
Cu 683.224 604.849 -450 1
Cu 675.224 617.059 -450 1
Cu 667.224 629.268 -450 1
Cu 659.224 641.478 -450 1
Cu 651.224 653.687 -450 1
Cu 643.224 665.897 -450 1
Cu 635.224 678.106 -450 1
Cu 627.224 690.316 -450 1
Cu 619.224 702.525 -450 1
Cu 611.224 714.735 -450 1
Cu 603.224 726.944 -450 1
Cu 595.224 739.154 -450 1
Cu 587.224 751.363 -450 1
Cu 579.224 763.573 -450 1
Cu 571.224 775.782 -450 1
Cu 563.224 787.992 -450 1
Cu 555.224 800.201 -450 1
Cu 547.224 812.41 -450 1
Cu 539.224 824.62 -450 1
Cu 531.224 836.829 -450 1
Cu 523.224 849.039 -450 1
Cu 515.224 861.248 -450 1
Cu 507.224 873.458 -450 1
Cu 499.224 885.667 -450 1
Cu 491.224 897.877 -450 1
Cu 483.224 910.086 -450 1
Cu 475.224 922.296 -450 1
Cu 467.224 934.505 -450 1
Cu 459.224 946.715 -450 1
Cu 451.224 958.924 -450 1
Cu 443.224 971.134 -450 1
Cu 435.224 983.343 -450 1
Cu 427.224 995.553 -450 1
Cu 419.224 1007.76 -450 1
Cu 411.224 1019.97 -450 1
Cu 403.224 1032.18 -450 1
Cu 395.224 1044.39 -450 1
Cu 387.224 1056.6 -450 1
Cu 379.224 1068.81 -450 1
Cu 371.224 1081.02 -450 1
Cu 363.224 1093.23 -450 1
Cu -17.6705 -531.692 -450 1
Cu -9.67053 -543.901 -450 1
Cu -1.67053 -556.111 -450 1
Cu 6.32947 -568.32 -450 1
Cu 14.3295 -580.53 -450 1
Cu 22.3295 -592.739 -450 1
Cu 30.3295 -604.949 -450 1
Cu 38.3295 -617.158 -450 1
Cu 46.3295 -629.368 -450 1
Cu 54.3295 -641.577 -450 1
Cu 62.3295 -653.787 -450 1
Cu 70.3295 -665.996 -450 1
Cu 78.3295 -678.206 -450 1
Cu 86.3295 -690.415 -450 1
Cu 94.3295 -702.625 -450 1
Cu 102.329 -714.834 -450 1
Cu 110.329 -727.044 -450 1
Cu 118.329 -739.253 -450 1
Cu 382.329 -750.586 -450 1
Cu 390.329 -738.377 -450 1
Cu 398.329 -726.167 -450 1
Cu 406.329 -713.958 -450 1
Cu 414.329 -701.748 -450 1
Cu 422.329 -689.539 -450 1
Cu 430.329 -677.329 -450 1
Cu 438.329 -665.12 -450 1
Cu 446.329 -652.91 -450 1
Cu 454.329 -640.701 -450 1
Cu 462.329 -628.491 -450 1
Cu 470.329 -616.282 -450 1
Cu 478.329 -604.072 -450 1
Cu 486.329 -591.863 -450 1
Cu 494.329 -579.653 -450 1
Cu 502.329 -567.444 -450 1
Cu 510.329 -555.234 -450 1
Cu 518.329 -543.025 -450 1
Cu 526.329 -530.815 -450 1
Cu 534.329 -518.606 -450 1
Cu 542.329 -506.396 -450 1
Cu 550.329 -494.187 -450 1
Cu 558.329 -481.977 -450 1
Cu 566.329 -469.768 -450 1
Cu 574.329 -457.558 -450 1
Cu 582.329 -445.349 -450 1
Cu 590.329 -433.139 -450 1
Cu 598.329 -420.93 -450 1
Cu 606.329 -408.72 -450 1
Cu 614.329 -396.511 -450 1
Cu 622.329 -384.301 -450 1
Cu 630.329 -372.092 -450 1
Cu 638.329 -359.882 -450 1
Cu 646.329 -347.673 -450 1
Cu 654.329 -335.463 -450 1
Cu 662.329 -323.254 -450 1
Cu 670.329 -311.044 -450 1
Cu 678.329 -298.835 -450 1
Cu 686.329 -286.625 -450 1
Cu 694.329 -274.416 -450 1
Cu 702.329 -262.206 -450 1
Cu 710.329 -249.997 -450 1
Cu 718.329 -237.787 -450 1
Cu 726.329 -225.578 -450 1
Cu 734.329 -213.368 -450 1
Cu 742.329 -201.159 -450 1
Cu 750.329 -188.949 -450 1
Cu 758.329 -176.74 -450 1
Cu 766.329 -164.53 -450 1
Cu 774.329 -152.321 -450 1
Cu 782.329 -140.111 -450 1
Cu 790.329 -127.902 -450 1
Cu 798.329 -115.692 -450 1
Cu 806.329 -103.483 -450 1
Cu 814.329 -91.2732 -450 1
Cu 822.329 -79.0637 -450 1
Cu 830.329 -66.8542 -450 1
Cu 838.329 -54.6447 -450 1
Cu 846.329 -42.4352 -450 1
Cu 854.329 -30.2257 -450 1
Cu 862.329 -18.0162 -450 1
Cu 870.329 -5.80672 -450 1
Cu 878.329 6.40278 -450 1
Cu 886.329 18.6123 -450 1
Cu 894.329 30.8218 -450 1
Cu 902.329 43.0313 -450 1
Cu 910.329 55.2408 -450 1
Cu 918.329 67.4503 -450 1
Cu 926.329 79.6598 -450 1
Cu 934.329 91.8693 -450 1
Cu 942.329 104.079 -450 1
Cu 950.329 116.288 -450 1
Cu 958.329 128.498 -450 1
Cu 966.329 140.707 -450 1
Cu 974.329 152.917 -450 1
Cu 982.329 165.126 -450 1
Cu 990.329 177.336 -450 1
Cu 985.343 189.545 -450 1
Cu 977.343 201.755 -450 1
Cu 969.343 213.964 -450 1
Cu 961.343 226.174 -450 1
Cu 953.343 238.383 -450 1
Cu 945.343 250.593 -450 1
Cu 937.343 262.802 -450 1
Cu 929.343 275.012 -450 1
Cu 921.343 287.221 -450 1
Cu 913.343 299.431 -450 1
Cu 905.343 311.64 -450 1
Cu 897.343 323.85 -450 1
Cu 889.343 336.059 -450 1
Cu 881.343 348.269 -450 1
Cu 873.343 360.478 -450 1
Cu 865.343 372.688 -450 1
Cu 857.343 384.897 -450 1
Cu 849.343 397.107 -450 1
Cu 841.343 409.316 -450 1
Cu 833.343 421.526 -450 1
Cu 825.343 433.735 -450 1
Cu 817.343 445.945 -450 1
Cu 809.343 458.154 -450 1
Cu 801.343 470.364 -450 1
Cu 793.343 482.573 -450 1
Cu 785.343 494.783 -450 1
Cu 777.343 506.992 -450 1
Cu 769.343 519.202 -450 1
Cu 761.343 531.411 -450 1
Cu 753.343 543.621 -450 1
Cu 745.343 555.83 -450 1
Cu 737.343 568.04 -450 1
Cu 729.343 580.249 -450 1
Cu 721.343 592.459 -450 1
Cu 713.343 604.668 -450 1
Cu 705.343 616.878 -450 1
Cu 697.343 629.087 -450 1
Cu 689.343 641.297 -450 1
Cu 681.343 653.506 -450 1
Cu 673.343 665.716 -450 1
Cu 665.343 677.925 -450 1
Cu 657.343 690.135 -450 1
Cu 649.343 702.344 -450 1
Cu 641.343 714.554 -450 1
Cu 633.343 726.763 -450 1
Cu 625.343 738.973 -450 1
Cu 617.343 751.182 -450 1
Cu 609.343 763.392 -450 1
Cu 601.343 775.601 -450 1
Cu 593.343 787.811 -450 1
Cu 585.343 800.02 -450 1
Cu 577.343 812.23 -450 1
Cu 569.343 824.439 -450 1
Cu 561.343 836.649 -450 1
Cu 553.343 848.858 -450 1
Cu 545.343 861.068 -450 1
Cu 537.343 873.277 -450 1
Cu 529.343 885.487 -450 1
Cu 521.343 897.696 -450 1
Cu 513.343 909.906 -450 1
Cu 505.343 922.115 -450 1
Cu 497.343 934.325 -450 1
Cu 489.343 946.534 -450 1
Cu 481.343 958.744 -450 1
Cu 473.343 970.953 -450 1
Cu 465.343 983.163 -450 1
Cu 457.343 995.372 -450 1
Cu 449.343 1007.58 -450 1
Cu 441.343 1019.79 -450 1
Cu 433.343 1032 -450 1
Cu 425.343 1044.21 -450 1
Cu 417.343 1056.42 -450 1
Cu 409.343 1068.63 -450 1
Cu 401.343 1080.84 -450 1
Cu 393.343 1093.05 -450 1
Cu 385.343 1105.26 -450 1
Cu 121.343 1103.12 -450 1
Cu 113.343 1090.91 -450 1
Cu 105.343 1078.7 -450 1
Cu 97.3425 1066.49 -450 1
Cu 89.3425 1054.28 -450 1
Cu 81.3425 1042.07 -450 1
Cu 73.3425 1029.86 -450 1
Cu 65.3425 1017.66 -450 1
Cu 57.3425 1005.45 -450 1
Cu 49.3425 993.236 -450 1
Cu 41.3425 981.027 -450 1
Cu 33.3425 968.817 -450 1
Cu 25.3425 956.608 -450 1
Cu 17.3425 944.398 -450 1
Cu 9.34253 932.189 -450 1
Cu 1.34253 919.979 -450 1
Cu -6.65747 907.77 -450 1
Cu -14.6575 895.56 -450 1
Cu -22.6575 883.351 -450 1
Cu -30.6575 871.141 -450 1
Cu -38.6575 858.932 -450 1
Cu -46.6575 846.722 -450 1
Cu -54.6575 834.513 -450 1
Cu -62.6575 822.303 -450 1
Cu -70.6575 810.094 -450 1
Cu -78.6575 797.884 -450 1
Cu -86.6575 785.675 -450 1
Cu -94.6575 773.465 -450 1
Cu -102.657 761.256 -450 1
Cu -110.657 749.046 -450 1
Cu -118.657 736.837 -450 1
Cu -126.657 724.627 -450 1
Cu -134.657 712.418 -450 1
Cu -142.657 700.208 -450 1
Cu -150.657 687.999 -450 1
Cu -158.657 675.789 -450 1
Cu -166.657 663.58 -450 1
Cu -174.657 651.37 -450 1
Cu -182.657 639.161 -450 1
Cu -190.657 626.951 -450 1
Cu -198.657 614.742 -450 1
Cu -206.657 602.532 -450 1
Cu -214.657 590.323 -450 1
Cu -222.657 578.113 -450 1
Cu -230.657 565.904 -450 1
Cu -238.657 553.694 -450 1
Cu -246.657 541.485 -450 1
Cu -254.657 529.275 -450 1
Cu -262.657 517.066 -450 1
Cu -270.657 504.856 -450 1
Cu -278.657 492.647 -450 1
Cu -286.657 480.437 -450 1
Cu -294.657 468.228 -450 1
Cu -302.657 456.018 -450 1
Cu -310.657 443.809 -450 1
Cu -318.657 431.599 -450 1
Cu -326.657 419.39 -450 1
Cu -334.657 407.18 -450 1
Cu -342.657 394.971 -450 1
Cu -350.657 382.761 -450 1
Cu -358.657 370.552 -450 1
Cu -366.657 358.342 -450 1
Cu -374.657 346.133 -450 1
Cu -382.657 333.923 -450 1
Cu -390.657 321.714 -450 1
Cu -398.657 309.504 -450 1
Cu -406.657 297.295 -450 1
Cu -414.657 285.085 -450 1
Cu -422.657 272.876 -450 1
Cu -430.657 260.666 -450 1
Cu -438.657 248.457 -450 1
Cu -446.657 236.247 -450 1
Cu -454.657 224.038 -450 1
Cu -462.657 211.828 -450 1
Cu -470.657 199.619 -450 1
Cu -478.657 187.409 -450 1
Cu -480.846 175.2 -450 1
Cu -472.846 162.99 -450 1
Cu -464.846 150.781 -450 1
Cu -456.846 138.571 -450 1
Cu -448.846 126.362 -450 1
Cu -440.846 114.152 -450 1
Cu -432.846 101.943 -450 1
Cu -424.846 89.7335 -450 1
Cu -416.846 77.524 -450 1
Cu -408.846 65.3145 -450 1
Cu -400.846 53.105 -450 1
Cu -392.846 40.8955 -450 1
Cu -384.846 28.686 -450 1
Cu -376.846 16.4765 -450 1
Cu -368.846 4.26697 -450 1
Cu -360.846 -7.94252 -450 1
Cu -352.846 -20.152 -450 1
Cu -344.846 -32.3615 -450 1
Cu -336.846 -44.571 -450 1
Cu -328.846 -56.7805 -450 1
Cu -320.846 -68.99 -450 1
Cu -312.846 -81.1995 -450 1
Cu -304.846 -93.409 -450 1
Cu -296.846 -105.619 -450 1
Cu -288.846 -117.828 -450 1
Cu -280.846 -130.038 -450 1
Cu -272.846 -142.247 -450 1
Cu -264.846 -154.456 -450 1
Cu -256.846 -166.666 -450 1
Cu -248.846 -178.875 -450 1
Cu -240.846 -191.085 -450 1
Cu -232.846 -203.294 -450 1
Cu -224.846 -215.504 -450 1
Cu -216.846 -227.713 -450 1
Cu -208.846 -239.923 -450 1
Cu -200.846 -252.132 -450 1
Cu -192.846 -264.342 -450 1
Cu -184.846 -276.551 -450 1
Cu -176.846 -288.761 -450 1
Cu -168.846 -300.97 -450 1
Cu -160.846 -313.18 -450 1
Cu -152.846 -325.389 -450 1
Cu -144.846 -337.599 -450 1
Cu -136.846 -349.808 -450 1
Cu -128.846 -362.018 -450 1
Cu -120.846 -374.227 -450 1
Cu -112.846 -386.437 -450 1
Cu -104.846 -398.646 -450 1
Cu -96.8455 -410.856 -450 1
Cu -88.8455 -423.065 -450 1
Cu -80.8455 -435.275 -450 1
Cu -72.8455 -447.484 -450 1
Cu -64.8455 -459.694 -450 1
Cu -56.8455 -471.903 -450 1
Cu -48.8455 -484.113 -450 1
Cu -40.8455 -496.322 -450 1
Cu -32.8455 -508.532 -450 1
Cu -24.8455 -520.741 -450 1
Cu 92.1095 1104.29 -450 1
Cu 84.1095 1092.08 -450 1
Cu 76.1095 1079.87 -450 1
Cu 68.1095 1067.66 -450 1
Cu 60.1095 1055.45 -450 1
Cu 52.1095 1043.24 -450 1
Cu 44.1095 1031.04 -450 1
Cu 36.1095 1018.83 -450 1
Cu 28.1095 1006.62 -450 1
Cu 20.1095 994.407 -450 1
Cu 12.1095 982.197 -450 1
Cu 4.10945 969.988 -450 1
Cu -3.89055 957.778 -450 1
Cu -11.8905 945.569 -450 1
Cu -19.8905 933.359 -450 1
Cu -27.8905 921.15 -450 1
Cu -35.8905 908.94 -450 1
Cu -43.8905 896.731 -450 1
Cu -51.8905 884.521 -450 1
Cu -59.8905 872.312 -450 1
Cu -67.8905 860.102 -450 1
Cu -75.8905 847.893 -450 1
Cu -83.8905 835.683 -450 1
Cu -91.8905 823.474 -450 1
Cu -99.8905 811.264 -450 1
Cu -107.891 799.055 -450 1
Cu -115.891 786.845 -450 1
Cu -123.891 774.636 -450 1
Cu -131.891 762.426 -450 1
Cu -139.891 750.217 -450 1
Cu -147.891 738.007 -450 1
Cu -155.891 725.798 -450 1
Cu -163.891 713.588 -450 1
Cu -171.891 701.379 -450 1
Cu -179.891 689.169 -450 1
Cu -187.891 676.96 -450 1
Cu -195.891 664.75 -450 1
Cu -203.891 652.541 -450 1
Cu -211.891 640.331 -450 1
Cu -219.891 628.122 -450 1
Cu -227.891 615.912 -450 1
Cu -235.891 603.703 -450 1
Cu -243.891 591.493 -450 1
Cu -251.891 579.284 -450 1
Cu -259.891 567.074 -450 1
Cu -267.891 554.865 -450 1
Cu -275.891 542.655 -450 1
Cu -283.891 530.446 -450 1
Cu -291.891 518.236 -450 1
Cu -299.891 506.027 -450 1
Cu -307.891 493.817 -450 1
Cu -315.891 481.608 -450 1
Cu -323.891 469.398 -450 1
Cu -331.891 457.189 -450 1
Cu -339.891 444.979 -450 1
Cu -347.891 432.77 -450 1
Cu -355.891 420.56 -450 1
Cu -363.891 408.351 -450 1
Cu -371.891 396.141 -450 1
Cu -379.891 383.932 -450 1
Cu -387.891 371.722 -450 1
Cu -395.891 359.513 -450 1
Cu -403.891 347.303 -450 1
Cu -411.891 335.094 -450 1
Cu -419.891 322.884 -450 1
Cu -427.891 310.675 -450 1
Cu -435.891 298.465 -450 1
Cu -443.891 286.256 -450 1
Cu -451.891 274.046 -450 1
Cu -459.891 261.837 -450 1
Cu -467.891 249.627 -450 1
Cu -475.891 237.418 -450 1
Cu -483.891 225.208 -450 1
Cu -491.891 212.999 -450 1
Cu -499.891 200.789 -450 1
Cu -507.891 188.58 -450 1
Cu -511.612 176.37 -450 1
Cu -503.612 164.161 -450 1
Cu -495.612 151.951 -450 1
Cu -487.612 139.742 -450 1
Cu -479.612 127.532 -450 1
Cu -471.612 115.323 -450 1
Cu -463.612 103.113 -450 1
Cu -455.612 90.9039 -450 1
Cu -447.612 78.6944 -450 1
Cu -439.612 66.4849 -450 1
Cu -431.612 54.2754 -450 1
Cu -423.612 42.0659 -450 1
Cu -415.612 29.8564 -450 1
Cu -407.612 17.6469 -450 1
Cu -399.612 5.43744 -450 1
Cu -391.612 -6.77206 -450 1
Cu -383.612 -18.9816 -450 1
Cu -375.612 -31.1911 -450 1
Cu -367.612 -43.4006 -450 1
Cu -359.612 -55.6101 -450 1
Cu -351.612 -67.8196 -450 1
Cu -343.612 -80.029 -450 1
Cu -335.612 -92.2385 -450 1
Cu -327.612 -104.448 -450 1
Cu -319.612 -116.658 -450 1
Cu -311.612 -128.867 -450 1
Cu -303.612 -141.077 -450 1
Cu -295.612 -153.286 -450 1
Cu -287.612 -165.496 -450 1
Cu -279.612 -177.705 -450 1
Cu -271.612 -189.915 -450 1
Cu -263.612 -202.124 -450 1
Cu -255.612 -214.334 -450 1
Cu -247.612 -226.543 -450 1
Cu -239.612 -238.753 -450 1
Cu -231.612 -250.962 -450 1
Cu -223.612 -263.172 -450 1
Cu -215.612 -275.381 -450 1
Cu -207.612 -287.591 -450 1
Cu -199.612 -299.8 -450 1
Cu -191.612 -312.01 -450 1
Cu -183.612 -324.219 -450 1
Cu -175.612 -336.429 -450 1
Cu -167.612 -348.638 -450 1
Cu -159.612 -360.848 -450 1
Cu -151.612 -373.057 -450 1
Cu -143.612 -385.266 -450 1
Cu -135.612 -397.476 -450 1
Cu -127.612 -409.685 -450 1
Cu -119.612 -421.895 -450 1
Cu -111.612 -434.104 -450 1
Cu -103.612 -446.314 -450 1
Cu -95.6124 -458.523 -450 1
Cu -87.6124 -470.733 -450 1
Cu -79.6124 -482.942 -450 1
Cu -71.6124 -495.152 -450 1
Cu -63.6124 -507.361 -450 1
Cu -55.6124 -519.571 -450 1
Cu -47.6124 -531.78 -450 1
Cu -39.6124 -543.99 -450 1
Cu -31.6124 -556.199 -450 1
Cu -23.6124 -568.409 -450 1
Cu -15.6124 -580.618 -450 1
Cu -7.61245 -592.828 -450 1
Cu 0.387554 -605.037 -450 1
Cu 8.38755 -617.247 -450 1
Cu 16.3876 -629.456 -450 1
Cu 24.3876 -641.666 -450 1
Cu 32.3876 -653.875 -450 1
Cu 40.3876 -666.085 -450 1
Cu 48.3876 -678.294 -450 1
Cu 56.3876 -690.504 -450 1
Cu 64.3876 -702.713 -450 1
Cu 72.3876 -714.923 -450 1
Cu 80.3876 -727.132 -450 1
Cu 88.3876 -739.342 -450 1
Cu 416.388 -744.393 -450 1
Cu 424.388 -732.183 -450 1
Cu 432.388 -719.974 -450 1
Cu 440.388 -707.764 -450 1
Cu 448.388 -695.555 -450 1
Cu 456.388 -683.345 -450 1
Cu 464.388 -671.136 -450 1
Cu 472.388 -658.926 -450 1
Cu 480.388 -646.717 -450 1
Cu 488.388 -634.507 -450 1
Cu 496.388 -622.298 -450 1
Cu 504.388 -610.088 -450 1
Cu 512.388 -597.879 -450 1
Cu 520.388 -585.669 -450 1
Cu 528.388 -573.46 -450 1
Cu 536.388 -561.25 -450 1
Cu 544.388 -549.041 -450 1
Cu 552.388 -536.831 -450 1
Cu 560.388 -524.622 -450 1
Cu 568.388 -512.412 -450 1
Cu 576.388 -500.203 -450 1
Cu 584.388 -487.993 -450 1
Cu 592.388 -475.784 -450 1
Cu 600.388 -463.574 -450 1
Cu 608.388 -451.365 -450 1
Cu 616.388 -439.155 -450 1
Cu 624.388 -426.946 -450 1
Cu 632.388 -414.736 -450 1
Cu 640.388 -402.527 -450 1
Cu 648.388 -390.317 -450 1
Cu 656.388 -378.108 -450 1
Cu 664.388 -365.898 -450 1
Cu 672.388 -353.689 -450 1
Cu 680.388 -341.479 -450 1
Cu 688.388 -329.27 -450 1
Cu 696.388 -317.06 -450 1
Cu 704.388 -304.851 -450 1
Cu 712.388 -292.641 -450 1
Cu 720.388 -280.432 -450 1
Cu 728.388 -268.222 -450 1
Cu 736.388 -256.013 -450 1
Cu 744.388 -243.803 -450 1
Cu 752.388 -231.594 -450 1
Cu 760.388 -219.384 -450 1
Cu 768.388 -207.175 -450 1
Cu 776.388 -194.965 -450 1
Cu 784.388 -182.756 -450 1
Cu 792.388 -170.546 -450 1
Cu 800.388 -158.337 -450 1
Cu 808.388 -146.127 -450 1
Cu 816.388 -133.918 -450 1
Cu 824.388 -121.708 -450 1
Cu 832.388 -109.499 -450 1
Cu 840.388 -97.2893 -450 1
Cu 848.388 -85.0798 -450 1
Cu 856.388 -72.8703 -450 1
Cu 864.388 -60.6608 -450 1
Cu 872.388 -48.4513 -450 1
Cu 880.388 -36.2418 -450 1
Cu 888.388 -24.0323 -450 1
Cu 896.388 -11.8228 -450 1
Cu 904.388 0.386676 -450 1
Cu 912.388 12.5962 -450 1
Cu 920.388 24.8057 -450 1
Cu 928.388 37.0152 -450 1
Cu 936.388 49.2247 -450 1
Cu 944.388 61.4342 -450 1
Cu 952.388 73.6437 -450 1
Cu 960.388 85.8532 -450 1
Cu 968.388 98.0627 -450 1
Cu 976.388 110.272 -450 1
Cu 984.388 122.482 -450 1
Cu 992.388 134.691 -450 1
Cu 1000.39 146.901 -450 1
Cu 1008.39 159.11 -450 1
Cu 1016.39 171.32 -450 1
Cu 1019.28 183.529 -450 1
Cu 1011.28 195.739 -450 1
Cu 1003.28 207.948 -450 1
Cu 995.284 220.158 -450 1
Cu 987.284 232.367 -450 1
Cu 979.284 244.577 -450 1
Cu 971.284 256.786 -450 1
Cu 963.284 268.996 -450 1
Cu 955.284 281.205 -450 1
Cu 947.284 293.415 -450 1
Cu 939.284 305.624 -450 1
Cu 931.284 317.834 -450 1
Cu 923.284 330.043 -450 1
Cu 915.284 342.253 -450 1
Cu 907.284 354.462 -450 1
Cu 899.284 366.672 -450 1
Cu 891.284 378.881 -450 1
Cu 883.284 391.091 -450 1
Cu 875.284 403.3 -450 1
Cu 867.284 415.51 -450 1
Cu 859.284 427.719 -450 1
Cu 851.284 439.929 -450 1
Cu 843.284 452.138 -450 1
Cu 835.284 464.348 -450 1
Cu 827.284 476.557 -450 1
Cu 819.284 488.767 -450 1
Cu 811.284 500.976 -450 1
Cu 803.284 513.186 -450 1
Cu 795.284 525.395 -450 1
Cu 787.284 537.605 -450 1
Cu 779.284 549.814 -450 1
Cu 771.284 562.024 -450 1
Cu 763.284 574.233 -450 1
Cu 755.284 586.443 -450 1
Cu 747.284 598.652 -450 1
Cu 739.284 610.862 -450 1
Cu 731.284 623.071 -450 1
Cu 723.284 635.281 -450 1
Cu 715.284 647.49 -450 1
Cu 707.284 659.7 -450 1
Cu 699.284 671.909 -450 1
Cu 691.284 684.119 -450 1
Cu 683.284 696.328 -450 1
Cu 675.284 708.538 -450 1
Cu 667.284 720.747 -450 1
Cu 659.284 732.957 -450 1
Cu 651.284 745.166 -450 1
Cu 643.284 757.376 -450 1
Cu 635.284 769.585 -450 1
Cu 627.284 781.795 -450 1
Cu 619.284 794.004 -450 1
Cu 611.284 806.214 -450 1
Cu 603.284 818.423 -450 1
Cu 595.284 830.633 -450 1
Cu 587.284 842.842 -450 1
Cu 579.284 855.052 -450 1
Cu 571.284 867.261 -450 1
Cu 563.284 879.471 -450 1
Cu 555.284 891.68 -450 1
Cu 547.284 903.89 -450 1
Cu 539.284 916.099 -450 1
Cu 531.284 928.309 -450 1
Cu 523.284 940.518 -450 1
Cu 515.284 952.728 -450 1
Cu 507.284 964.937 -450 1
Cu 499.284 977.147 -450 1
Cu 491.284 989.356 -450 1
Cu 483.284 1001.57 -450 1
Cu 475.284 1013.78 -450 1
Cu 467.284 1025.98 -450 1
Cu 459.284 1038.19 -450 1
Cu 451.284 1050.4 -450 1
Cu 443.284 1062.61 -450 1
Cu 435.284 1074.82 -450 1
Cu 427.284 1087.03 -450 1
Cu 419.284 1099.24 -450 1
Cu 445.886 -745.158 -450 1
Cu 453.886 -732.949 -450 1
Cu 461.886 -720.739 -450 1
Cu 469.886 -708.53 -450 1
Cu 477.886 -696.32 -450 1
Cu 485.886 -684.111 -450 1
Cu 493.886 -671.901 -450 1
Cu 501.886 -659.692 -450 1
Cu 509.886 -647.482 -450 1
Cu 517.886 -635.273 -450 1
Cu 525.886 -623.063 -450 1
Cu 533.886 -610.854 -450 1
Cu 541.886 -598.644 -450 1
Cu 549.886 -586.435 -450 1
Cu 557.886 -574.226 -450 1
Cu 565.886 -562.016 -450 1
Cu 573.886 -549.807 -450 1
Cu 581.886 -537.597 -450 1
Cu 589.886 -525.388 -450 1
Cu 597.886 -513.178 -450 1
Cu 605.886 -500.969 -450 1
Cu 613.886 -488.759 -450 1
Cu 621.886 -476.55 -450 1
Cu 629.886 -464.34 -450 1
Cu 637.886 -452.131 -450 1
Cu 645.886 -439.921 -450 1
Cu 653.886 -427.712 -450 1
Cu 661.886 -415.502 -450 1
Cu 669.886 -403.293 -450 1
Cu 677.886 -391.083 -450 1
Cu 685.886 -378.874 -450 1
Cu 693.886 -366.664 -450 1
Cu 701.886 -354.455 -450 1
Cu 709.886 -342.245 -450 1
Cu 717.886 -330.036 -450 1
Cu 725.886 -317.826 -450 1
Cu 733.886 -305.617 -450 1
Cu 741.886 -293.407 -450 1
Cu 749.886 -281.198 -450 1
Cu 757.886 -268.988 -450 1
Cu 765.886 -256.779 -450 1
Cu 773.886 -244.569 -450 1
Cu 781.886 -232.36 -450 1
Cu 789.886 -220.15 -450 1
Cu 797.886 -207.941 -450 1
Cu 805.886 -195.731 -450 1
Cu 813.886 -183.522 -450 1
Cu 821.886 -171.312 -450 1
Cu 829.886 -159.103 -450 1
Cu 837.886 -146.893 -450 1
Cu 845.886 -134.684 -450 1
Cu 853.886 -122.474 -450 1
Cu 861.886 -110.265 -450 1
Cu 869.886 -98.0551 -450 1
Cu 877.886 -85.8456 -450 1
Cu 885.886 -73.6361 -450 1
Cu 893.886 -61.4266 -450 1
Cu 901.886 -49.2171 -450 1
Cu 909.886 -37.0076 -450 1
Cu 917.886 -24.7981 -450 1
Cu 925.886 -12.5886 -450 1
Cu 933.886 -0.379102 -450 1
Cu 941.886 11.8304 -450 1
Cu 949.886 24.0399 -450 1
Cu 957.886 36.2494 -450 1
Cu 965.886 48.4589 -450 1
Cu 973.886 60.6684 -450 1
Cu 981.886 72.8779 -450 1
Cu 989.886 85.0874 -450 1
Cu 997.886 97.2969 -450 1
Cu 1005.89 109.506 -450 1
Cu 1013.89 121.716 -450 1
Cu 1021.89 133.925 -450 1
Cu 1029.89 146.135 -450 1
Cu 1037.89 158.344 -450 1
Cu 1045.89 170.554 -450 1
Cu 1049.79 182.763 -450 1
Cu 1041.79 194.973 -450 1
Cu 1033.79 207.182 -450 1
Cu 1025.79 219.392 -450 1
Cu 1017.79 231.601 -450 1
Cu 1009.79 243.811 -450 1
Cu 1001.79 256.02 -450 1
Cu 993.786 268.23 -450 1
Cu 985.786 280.439 -450 1
Cu 977.786 292.649 -450 1
Cu 969.786 304.858 -450 1
Cu 961.786 317.068 -450 1
Cu 953.786 329.277 -450 1
Cu 945.786 341.487 -450 1
Cu 937.786 353.696 -450 1
Cu 929.786 365.906 -450 1
Cu 921.786 378.115 -450 1
Cu 913.786 390.325 -450 1
Cu 905.786 402.534 -450 1
Cu 897.786 414.744 -450 1
Cu 889.786 426.953 -450 1
Cu 881.786 439.163 -450 1
Cu 873.786 451.372 -450 1
Cu 865.786 463.582 -450 1
Cu 857.786 475.791 -450 1
Cu 849.786 488.001 -450 1
Cu 841.786 500.21 -450 1
Cu 833.786 512.42 -450 1
Cu 825.786 524.629 -450 1
Cu 817.786 536.839 -450 1
Cu 809.786 549.048 -450 1
Cu 801.786 561.258 -450 1
Cu 793.786 573.467 -450 1
Cu 785.786 585.677 -450 1
Cu 777.786 597.886 -450 1
Cu 769.786 610.096 -450 1
Cu 761.786 622.305 -450 1
Cu 753.786 634.515 -450 1
Cu 745.786 646.724 -450 1
Cu 737.786 658.934 -450 1
Cu 729.786 671.143 -450 1
Cu 721.786 683.353 -450 1
Cu 713.786 695.562 -450 1
Cu 705.786 707.772 -450 1
Cu 697.786 719.981 -450 1
Cu 689.786 732.191 -450 1
Cu 681.786 744.4 -450 1
Cu 673.786 756.61 -450 1
Cu 665.786 768.819 -450 1
Cu 657.786 781.029 -450 1
Cu 649.786 793.238 -450 1
Cu 641.786 805.448 -450 1
Cu 633.786 817.657 -450 1
Cu 625.786 829.867 -450 1
Cu 617.786 842.076 -450 1
Cu 609.786 854.286 -450 1
Cu 601.786 866.495 -450 1
Cu 593.786 878.705 -450 1
Cu 585.786 890.914 -450 1
Cu 577.786 903.124 -450 1
Cu 569.786 915.333 -450 1
Cu 561.786 927.543 -450 1
Cu 553.786 939.752 -450 1
Cu 545.786 951.962 -450 1
Cu 537.786 964.171 -450 1
Cu 529.786 976.381 -450 1
Cu 521.786 988.59 -450 1
Cu 513.786 1000.8 -450 1
Cu 505.786 1013.01 -450 1
Cu 497.786 1025.22 -450 1
Cu 489.786 1037.43 -450 1
Cu 481.786 1049.64 -450 1
Cu 473.786 1061.85 -450 1
Cu 465.786 1074.06 -450 1
Cu 457.786 1086.27 -450 1
Cu 449.786 1098.48 -450 1
Cu 65.7862 1109.9 -450 1
Cu 57.7862 1097.69 -450 1
Cu 49.7862 1085.48 -450 1
Cu 41.7862 1073.28 -450 1
Cu 33.7862 1061.07 -450 1
Cu 25.7862 1048.86 -450 1
Cu 17.7862 1036.65 -450 1
Cu 9.78621 1024.44 -450 1
Cu 1.78621 1012.23 -450 1
Cu -6.21379 1000.02 -450 1
Cu -14.2138 987.809 -450 1
Cu -22.2138 975.599 -450 1
Cu -30.2138 963.39 -450 1
Cu -38.2138 951.18 -450 1
Cu -46.2138 938.971 -450 1
Cu -54.2138 926.761 -450 1
Cu -62.2138 914.552 -450 1
Cu -70.2138 902.342 -450 1
Cu -78.2138 890.133 -450 1
Cu -86.2138 877.923 -450 1
Cu -94.2138 865.714 -450 1
Cu -102.214 853.504 -450 1
Cu -110.214 841.295 -450 1
Cu -118.214 829.085 -450 1
Cu -126.214 816.876 -450 1
Cu -134.214 804.666 -450 1
Cu -142.214 792.457 -450 1
Cu -150.214 780.247 -450 1
Cu -158.214 768.038 -450 1
Cu -166.214 755.828 -450 1
Cu -174.214 743.619 -450 1
Cu -182.214 731.409 -450 1
Cu -190.214 719.2 -450 1
Cu -198.214 706.99 -450 1
Cu -206.214 694.781 -450 1
Cu -214.214 682.571 -450 1
Cu -222.214 670.362 -450 1
Cu -230.214 658.152 -450 1
Cu -238.214 645.943 -450 1
Cu -246.214 633.733 -450 1
Cu -254.214 621.524 -450 1
Cu -262.214 609.314 -450 1
Cu -270.214 597.105 -450 1
Cu -278.214 584.895 -450 1
Cu -286.214 572.686 -450 1
Cu -294.214 560.476 -450 1
Cu -302.214 548.267 -450 1
Cu -310.214 536.057 -450 1
Cu -318.214 523.848 -450 1
Cu -326.214 511.638 -450 1
Cu -334.214 499.429 -450 1
Cu -342.214 487.219 -450 1
Cu -350.214 475.01 -450 1
Cu -358.214 462.8 -450 1
Cu -366.214 450.591 -450 1
Cu -374.214 438.381 -450 1
Cu -382.214 426.172 -450 1
Cu -390.214 413.962 -450 1
Cu -398.214 401.753 -450 1
Cu -406.214 389.543 -450 1
Cu -414.214 377.334 -450 1
Cu -422.214 365.124 -450 1
Cu -430.214 352.915 -450 1
Cu -438.214 340.705 -450 1
Cu -446.214 328.496 -450 1
Cu -454.214 316.286 -450 1
Cu -462.214 304.077 -450 1
Cu -470.214 291.867 -450 1
Cu -478.214 279.658 -450 1
Cu -486.214 267.448 -450 1
Cu -494.214 255.239 -450 1
Cu -502.214 243.029 -450 1
Cu -510.214 230.82 -450 1
Cu -518.214 218.61 -450 1
Cu -526.214 206.401 -450 1
Cu -534.214 194.191 -450 1
Cu -542.214 181.982 -450 1
Cu -537.289 169.772 -450 1
Cu -529.289 157.563 -450 1
Cu -521.289 145.353 -450 1
Cu -513.289 133.144 -450 1
Cu -505.289 120.934 -450 1
Cu -497.289 108.725 -450 1
Cu -489.289 96.5153 -450 1
Cu -481.289 84.3058 -450 1
Cu -473.289 72.0963 -450 1
Cu -465.289 59.8869 -450 1
Cu -457.289 47.6774 -450 1
Cu -449.289 35.4679 -450 1
Cu -441.289 23.2584 -450 1
Cu -433.289 11.0489 -450 1
Cu -425.289 -1.16064 -450 1
Cu -417.289 -13.3701 -450 1
Cu -409.289 -25.5796 -450 1
Cu -401.289 -37.7891 -450 1
Cu -393.289 -49.9986 -450 1
Cu -385.289 -62.2081 -450 1
Cu -377.289 -74.4176 -450 1
Cu -369.289 -86.6271 -450 1
Cu -361.289 -98.8366 -450 1
Cu -353.289 -111.046 -450 1
Cu -345.289 -123.256 -450 1
Cu -337.289 -135.465 -450 1
Cu -329.289 -147.675 -450 1
Cu -321.289 -159.884 -450 1
Cu -313.289 -172.094 -450 1
Cu -305.289 -184.303 -450 1
Cu -297.289 -196.513 -450 1
Cu -289.289 -208.722 -450 1
Cu -281.289 -220.932 -450 1
Cu -273.289 -233.141 -450 1
Cu -265.289 -245.351 -450 1
Cu -257.289 -257.56 -450 1
Cu -249.289 -269.77 -450 1
Cu -241.289 -281.979 -450 1
Cu -233.289 -294.189 -450 1
Cu -225.289 -306.398 -450 1
Cu -217.289 -318.608 -450 1
Cu -209.289 -330.817 -450 1
Cu -201.289 -343.027 -450 1
Cu -193.289 -355.236 -450 1
Cu -185.289 -367.446 -450 1
Cu -177.289 -379.655 -450 1
Cu -169.289 -391.865 -450 1
Cu -161.289 -404.074 -450 1
Cu -153.289 -416.284 -450 1
Cu -145.289 -428.493 -450 1
Cu -137.289 -440.703 -450 1
Cu -129.289 -452.912 -450 1
Cu -121.289 -465.122 -450 1
Cu -113.289 -477.331 -450 1
Cu -105.289 -489.541 -450 1
Cu -97.2892 -501.75 -450 1
Cu -89.2892 -513.96 -450 1
Cu -81.2892 -526.169 -450 1
Cu -73.2892 -538.379 -450 1
Cu -65.2892 -550.588 -450 1
Cu -57.2892 -562.798 -450 1
Cu -49.2892 -575.007 -450 1
Cu -41.2892 -587.217 -450 1
Cu -33.2892 -599.426 -450 1
Cu -25.2892 -611.636 -450 1
Cu -17.2892 -623.845 -450 1
Cu -9.2892 -636.055 -450 1
Cu -1.2892 -648.264 -450 1
Cu 6.7108 -660.474 -450 1
Cu 14.7108 -672.683 -450 1
Cu 22.7108 -684.893 -450 1
Cu 30.7108 -697.102 -450 1
Cu 38.7108 -709.312 -450 1
Cu 46.7108 -721.521 -450 1
Cu 54.7108 -733.731 -450 1
Cu 62.7108 -745.94 -450 1
Cu -311.298 -220.918 -450 1
Cu -303.298 -233.128 -450 1
Cu -295.298 -245.337 -450 1
Cu -287.298 -257.547 -450 1
Cu -279.298 -269.756 -450 1
Cu -271.298 -281.966 -450 1
Cu -263.298 -294.175 -450 1
Cu -255.298 -306.385 -450 1
Cu -247.298 -318.594 -450 1
Cu -239.298 -330.804 -450 1
Cu -231.298 -343.013 -450 1
Cu -223.298 -355.223 -450 1
Cu -215.298 -367.432 -450 1
Cu -207.298 -379.642 -450 1
Cu -199.298 -391.851 -450 1
Cu -191.298 -404.061 -450 1
Cu -183.298 -416.27 -450 1
Cu -175.298 -428.48 -450 1
Cu -167.298 -440.689 -450 1
Cu -159.298 -452.899 -450 1
Cu -151.298 -465.108 -450 1
Cu -143.298 -477.318 -450 1
Cu -135.298 -489.527 -450 1
Cu -127.298 -501.737 -450 1
Cu -119.298 -513.946 -450 1
Cu -111.298 -526.156 -450 1
Cu -103.298 -538.365 -450 1
Cu -95.298 -550.575 -450 1
Cu -87.298 -562.784 -450 1
Cu -79.298 -574.994 -450 1
Cu -71.298 -587.203 -450 1
Cu -63.298 -599.413 -450 1
Cu -55.298 -611.622 -450 1
Cu -47.298 -623.832 -450 1
Cu -39.298 -636.041 -450 1
Cu -31.298 -648.251 -450 1
Cu -23.298 -660.46 -450 1
Cu -15.298 -672.67 -450 1
Cu -7.29803 -684.879 -450 1
Cu 0.701969 -697.089 -450 1
Cu 8.70197 -709.298 -450 1
Cu 16.702 -721.508 -450 1
Cu 24.702 -733.717 -450 1
Cu 32.702 -745.927 -450 1
Cu 472.702 -750.018 -450 1
Cu 480.702 -737.808 -450 1
Cu 488.702 -725.599 -450 1
Cu 496.702 -713.389 -450 1
Cu 504.702 -701.18 -450 1
Cu 512.702 -688.97 -450 1
Cu 520.702 -676.761 -450 1
Cu 528.702 -664.551 -450 1
Cu 536.702 -652.342 -450 1
Cu 544.702 -640.132 -450 1
Cu 552.702 -627.923 -450 1
Cu 560.702 -615.713 -450 1
Cu 568.702 -603.504 -450 1
Cu 576.702 -591.294 -450 1
Cu 584.702 -579.085 -450 1
Cu 592.702 -566.875 -450 1
Cu 600.702 -554.666 -450 1
Cu 608.702 -542.456 -450 1
Cu 616.702 -530.247 -450 1
Cu 624.702 -518.037 -450 1
Cu 632.702 -505.828 -450 1
Cu 640.702 -493.618 -450 1
Cu 648.702 -481.409 -450 1
Cu 656.702 -469.199 -450 1
Cu 664.702 -456.99 -450 1
Cu 672.702 -444.78 -450 1
Cu 680.702 -432.571 -450 1
Cu 688.702 -420.361 -450 1
Cu 696.702 -408.152 -450 1
Cu 704.702 -395.942 -450 1
Cu 712.702 -383.733 -450 1
Cu 720.702 -371.523 -450 1
Cu 728.702 -359.314 -450 1
Cu 736.702 -347.104 -450 1
Cu 744.702 -334.895 -450 1
Cu 752.702 -322.685 -450 1
Cu 760.702 -310.476 -450 1
Cu 768.702 -298.266 -450 1
Cu 776.702 -286.057 -450 1
Cu 784.702 -273.847 -450 1
Cu 792.702 -261.638 -450 1
Cu 800.702 -249.428 -450 1
Cu 808.702 -237.219 -450 1
Cu 816.702 -225.009 -450 1
Cu 824.702 -212.8 -450 1
Cu 832.702 -200.59 -450 1
Cu 840.702 -188.381 -450 1
Cu 848.702 -176.171 -450 1
Cu 856.702 -163.962 -450 1
Cu 864.702 -151.752 -450 1
Cu 872.702 -139.543 -450 1
Cu 880.702 -127.333 -450 1
Cu 888.702 -115.124 -450 1
Cu 896.702 -102.914 -450 1
Cu 904.702 -90.7047 -450 1
Cu 912.702 -78.4952 -450 1
Cu 920.702 -66.2857 -450 1
Cu 928.702 -54.0762 -450 1
Cu 936.702 -41.8667 -450 1
Cu 944.702 -29.6572 -450 1
Cu 952.702 -17.4477 -450 1
Cu 960.702 -5.23822 -450 1
Cu 968.702 6.97128 -450 1
Cu 976.702 19.1808 -450 1
Cu 984.702 31.3903 -450 1
Cu 992.702 43.5998 -450 1
Cu 1000.7 55.8093 -450 1
Cu 1008.7 68.0188 -450 1
Cu 1016.7 80.2283 -450 1
Cu 1024.7 92.4378 -450 1
Cu 1032.7 104.647 -450 1
Cu 1040.7 116.857 -450 1
Cu 1048.7 129.066 -450 1
Cu 1056.7 141.276 -450 1
Cu 1064.7 153.485 -450 1
Cu 1072.7 165.695 -450 1
Cu 1080.7 177.904 -450 1
Cu 1074.97 190.114 -450 1
Cu 1066.97 202.323 -450 1
Cu 1058.97 214.533 -450 1
Cu 1050.97 226.742 -450 1
Cu 1042.97 238.952 -450 1
Cu 1034.97 251.161 -450 1
Cu 1026.97 263.371 -450 1
Cu 1018.97 275.58 -450 1
Cu 1010.97 287.79 -450 1
Cu 1002.97 299.999 -450 1
Cu 994.97 312.209 -450 1
Cu 986.97 324.418 -450 1
Cu 978.97 336.628 -450 1
Cu 970.97 348.837 -450 1
Cu 962.97 361.047 -450 1
Cu 954.97 373.256 -450 1
Cu 946.97 385.466 -450 1
Cu 938.97 397.675 -450 1
Cu 930.97 409.885 -450 1
Cu 922.97 422.094 -450 1
Cu 914.97 434.304 -450 1
Cu 906.97 446.513 -450 1
Cu 898.97 458.723 -450 1
Cu 890.97 470.932 -450 1
Cu 882.97 483.142 -450 1
Cu 874.97 495.351 -450 1
Cu 866.97 507.561 -450 1
Cu 858.97 519.77 -450 1
Cu 850.97 531.98 -450 1
Cu 842.97 544.189 -450 1
Cu 834.97 556.399 -450 1
Cu 826.97 568.608 -450 1
Cu 818.97 580.818 -450 1
Cu 810.97 593.027 -450 1
Cu 802.97 605.237 -450 1
Cu 794.97 617.446 -450 1
Cu 786.97 629.656 -450 1
Cu 778.97 641.865 -450 1
Cu 770.97 654.075 -450 1
Cu 762.97 666.284 -450 1
Cu 754.97 678.494 -450 1
Cu 746.97 690.703 -450 1
Cu 738.97 702.913 -450 1
Cu 730.97 715.122 -450 1
Cu 722.97 727.332 -450 1
Cu 714.97 739.541 -450 1
Cu 706.97 751.751 -450 1
Cu 698.97 763.96 -450 1
Cu 690.97 776.17 -450 1
Cu 682.97 788.379 -450 1
Cu 674.97 800.589 -450 1
Cu 666.97 812.798 -450 1
Cu 658.97 825.008 -450 1
Cu 650.97 837.217 -450 1
Cu 642.97 849.427 -450 1
Cu 634.97 861.636 -450 1
Cu 626.97 873.846 -450 1
Cu 618.97 886.055 -450 1
Cu 610.97 898.265 -450 1
Cu 602.97 910.474 -450 1
Cu 594.97 922.684 -450 1
Cu 586.97 934.893 -450 1
Cu 578.97 947.103 -450 1
Cu 570.97 959.312 -450 1
Cu 562.97 971.522 -450 1
Cu 554.97 983.731 -450 1
Cu 546.97 995.941 -450 1
Cu 538.97 1008.15 -450 1
Cu 530.97 1020.36 -450 1
Cu 522.97 1032.57 -450 1
Cu 514.97 1044.78 -450 1
Cu 506.97 1056.99 -450 1
Cu 498.97 1069.2 -450 1
Cu 490.97 1081.41 -450 1
Cu 482.97 1093.62 -450 1
Cu 474.97 1105.83 -450 1
Cu 34.97 1108.66 -450 1
Cu 26.97 1096.45 -450 1
Cu 18.97 1084.24 -450 1
Cu 10.97 1072.03 -450 1
Cu 2.97004 1059.82 -450 1
Cu -5.02996 1047.61 -450 1
Cu -13.03 1035.4 -450 1
Cu -21.03 1023.19 -450 1
Cu -29.03 1010.98 -450 1
Cu -37.03 998.773 -450 1
Cu -45.03 986.563 -450 1
Cu -53.03 974.354 -450 1
Cu -61.03 962.144 -450 1
Cu -69.03 949.935 -450 1
Cu -77.03 937.725 -450 1
Cu -85.03 925.516 -450 1
Cu -93.03 913.306 -450 1
Cu -101.03 901.097 -450 1
Cu -109.03 888.887 -450 1
Cu -117.03 876.678 -450 1
Cu -125.03 864.468 -450 1
Cu -133.03 852.259 -450 1
Cu -141.03 840.049 -450 1
Cu -149.03 827.84 -450 1
Cu -157.03 815.63 -450 1
Cu -165.03 803.421 -450 1
Cu -173.03 791.211 -450 1
Cu -181.03 779.002 -450 1
Cu -189.03 766.792 -450 1
Cu -197.03 754.583 -450 1
Cu -205.03 742.373 -450 1
Cu -213.03 730.164 -450 1
Cu -221.03 717.954 -450 1
Cu -229.03 705.745 -450 1
Cu -237.03 693.535 -450 1
Cu -245.03 681.326 -450 1
Cu -253.03 669.116 -450 1
Cu -261.03 656.907 -450 1
Cu -269.03 644.697 -450 1
Cu -277.03 632.488 -450 1
Cu -285.03 620.278 -450 1
Cu -293.03 608.069 -450 1
Cu -301.03 595.859 -450 1
Cu -309.03 583.65 -450 1
Cu -317.03 571.44 -450 1
Cu -325.03 559.231 -450 1
Cu -333.03 547.021 -450 1
Cu -341.03 534.812 -450 1
Cu -349.03 522.602 -450 1
Cu -357.03 510.393 -450 1
Cu -365.03 498.183 -450 1
Cu -373.03 485.974 -450 1
Cu -381.03 473.764 -450 1
Cu -389.03 461.555 -450 1
Cu -397.03 449.345 -450 1
Cu -405.03 437.136 -450 1
Cu -413.03 424.926 -450 1
Cu -421.03 412.717 -450 1
Cu -429.03 400.507 -450 1
Cu -437.03 388.298 -450 1
Cu -445.03 376.088 -450 1
Cu -453.03 363.879 -450 1
Cu -461.03 351.669 -450 1
Cu -469.03 339.46 -450 1
Cu -477.03 327.25 -450 1
Cu -485.03 315.041 -450 1
Cu -493.03 302.831 -450 1
Cu -501.03 290.622 -450 1
Cu -509.03 278.412 -450 1
Cu -517.03 266.203 -450 1
Cu -525.03 253.993 -450 1
Cu -533.03 241.784 -450 1
Cu -541.03 229.574 -450 1
Cu -549.03 217.365 -450 1
Cu -557.03 205.155 -450 1
Cu -565.03 192.946 -450 1
Cu -573.03 180.736 -450 1
Cu -566.473 168.527 -450 1
Cu -558.473 156.317 -450 1
Cu -550.473 144.108 -450 1
Cu -542.473 131.898 -450 1
Cu -534.473 119.689 -450 1
Cu -526.473 107.479 -450 1
Cu -518.473 95.2697 -450 1
Cu -510.473 83.0602 -450 1
Cu -502.473 70.8507 -450 1
Cu -494.473 58.6412 -450 1
Cu -486.473 46.4317 -450 1
Cu -478.473 34.2222 -450 1
Cu -470.473 22.0127 -450 1
Cu -462.473 9.80323 -450 1
Cu -454.473 -2.40627 -450 1
Cu -446.473 -14.6158 -450 1
Cu -438.473 -26.8253 -450 1
Cu -430.473 -39.0348 -450 1
Cu -422.473 -51.2443 -450 1
Cu -414.473 -63.4538 -450 1
Cu -406.473 -75.6633 -450 1
Cu -398.473 -87.8728 -450 1
Cu -390.473 -100.082 -450 1
Cu -382.473 -112.292 -450 1
Cu -374.473 -124.501 -450 1
Cu -366.473 -136.711 -450 1
Cu -358.473 -148.92 -450 1
Cu -350.473 -161.13 -450 1
Cu -342.473 -173.339 -450 1
Cu -334.473 -185.549 -450 1
Cu -326.473 -197.758 -450 1
Cu -318.473 -209.968 -450 1
Cu 804.061 -290.087 -450 1
Cu 812.061 -277.877 -450 1
Cu 820.061 -265.668 -450 1
Cu 828.061 -253.458 -450 1
Cu 836.061 -241.249 -450 1
Cu 844.061 -229.039 -450 1
Cu 852.061 -216.83 -450 1
Cu 860.061 -204.62 -450 1
Cu 868.061 -192.411 -450 1
Cu 876.061 -180.201 -450 1
Cu 884.061 -167.992 -450 1
Cu 892.061 -155.782 -450 1
Cu 900.061 -143.573 -450 1
Cu 908.061 -131.363 -450 1
Cu 916.061 -119.154 -450 1
Cu 924.061 -106.944 -450 1
Cu 932.061 -94.7349 -450 1
Cu 940.061 -82.5254 -450 1
Cu 948.061 -70.3159 -450 1
Cu 956.061 -58.1064 -450 1
Cu 964.061 -45.8969 -450 1
Cu 972.061 -33.6874 -450 1
Cu 980.061 -21.4779 -450 1
Cu 988.061 -9.26838 -450 1
Cu 996.061 2.94112 -450 1
Cu 1004.06 15.1506 -450 1
Cu 1012.06 27.3601 -450 1
Cu 1020.06 39.5696 -450 1
Cu 1028.06 51.7791 -450 1
Cu 1036.06 63.9886 -450 1
Cu 1044.06 76.1981 -450 1
Cu 1052.06 88.4076 -450 1
Cu 1060.06 100.617 -450 1
Cu 1068.06 112.827 -450 1
Cu 1076.06 125.036 -450 1
Cu 1084.06 137.246 -450 1
Cu 1092.06 149.455 -450 1
Cu 1100.06 161.665 -450 1
Cu 1108.06 173.874 -450 1
Cu 1107.61 186.084 -450 1
Cu 1099.61 198.293 -450 1
Cu 1091.61 210.503 -450 1
Cu 1083.61 222.712 -450 1
Cu 1075.61 234.922 -450 1
Cu 1067.61 247.131 -450 1
Cu 1059.61 259.341 -450 1
Cu 1051.61 271.55 -450 1
Cu 1043.61 283.76 -450 1
Cu 1035.61 295.969 -450 1
Cu 1027.61 308.179 -450 1
Cu 1019.61 320.388 -450 1
Cu 1011.61 332.598 -450 1
Cu 1003.61 344.807 -450 1
Cu 995.611 357.017 -450 1
Cu 987.611 369.226 -450 1
Cu 979.611 381.436 -450 1
Cu 971.611 393.645 -450 1
Cu 963.611 405.855 -450 1
Cu 955.611 418.064 -450 1
Cu 947.611 430.274 -450 1
Cu 939.611 442.483 -450 1
Cu 931.611 454.693 -450 1
Cu 923.611 466.902 -450 1
Cu 915.611 479.112 -450 1
Cu 907.611 491.321 -450 1
Cu 899.611 503.531 -450 1
Cu 891.611 515.74 -450 1
Cu 883.611 527.95 -450 1
Cu 875.611 540.159 -450 1
Cu 867.611 552.369 -450 1
Cu 859.611 564.578 -450 1
Cu 851.611 576.788 -450 1
Cu 843.611 588.997 -450 1
Cu 835.611 601.207 -450 1
Cu 827.611 613.416 -450 1
Cu 819.611 625.626 -450 1
Cu 811.611 637.835 -450 1
Cu 803.611 650.045 -450 1
Cu 795.611 662.254 -450 1
Cu 787.611 674.464 -450 1
Cu 779.611 686.673 -450 1
Cu 771.611 698.882 -450 1
Cu 763.611 711.092 -450 1
Cu 755.611 723.301 -450 1
Cu 747.611 735.511 -450 1
Cu 739.611 747.72 -450 1
Cu 731.611 759.93 -450 1
Cu 723.611 772.139 -450 1
Cu 715.611 784.349 -450 1
Cu 707.611 796.558 -450 1
Cu 699.611 808.768 -450 1
Cu 691.611 820.977 -450 1
Cu 683.611 833.187 -450 1
Cu 675.611 845.396 -450 1
Cu 667.611 857.606 -450 1
Cu 659.611 869.815 -450 1
Cu 651.611 882.025 -450 1
Cu 643.611 894.234 -450 1
Cu 635.611 906.444 -450 1
Cu 627.611 918.653 -450 1
Cu 619.611 930.863 -450 1
Cu 611.611 943.072 -450 1
Cu 603.611 955.282 -450 1
Cu 595.611 967.491 -450 1
Cu 587.611 979.701 -450 1
Cu 579.611 991.91 -450 1
Cu 571.611 1004.12 -450 1
Cu 563.611 1016.33 -450 1
Cu 555.611 1028.54 -450 1
Cu 547.611 1040.75 -450 1
Cu 539.611 1052.96 -450 1
Cu 531.611 1065.17 -450 1
Cu 523.611 1077.38 -450 1
Cu 515.611 1089.59 -450 1
Cu 507.611 1101.8 -450 1
Cu 3.61071 1106.58 -450 1
Cu -4.38929 1094.37 -450 1
Cu -12.3893 1082.16 -450 1
Cu -20.3893 1069.95 -450 1
Cu -28.3893 1057.75 -450 1
Cu -36.3893 1045.54 -450 1
Cu -44.3893 1033.33 -450 1
Cu -52.3893 1021.12 -450 1
Cu -60.3893 1008.91 -450 1
Cu -68.3893 996.698 -450 1
Cu -76.3893 984.488 -450 1
Cu -84.3893 972.279 -450 1
Cu -92.3893 960.069 -450 1
Cu -100.389 947.86 -450 1
Cu -108.389 935.65 -450 1
Cu -116.389 923.441 -450 1
Cu -124.389 911.231 -450 1
Cu -132.389 899.022 -450 1
Cu -140.389 886.812 -450 1
Cu -148.389 874.603 -450 1
Cu -156.389 862.393 -450 1
Cu -164.389 850.184 -450 1
Cu -172.389 837.974 -450 1
Cu -180.389 825.765 -450 1
Cu -188.389 813.556 -450 1
Cu -196.389 801.346 -450 1
Cu -204.389 789.137 -450 1
Cu -212.389 776.927 -450 1
Cu -220.389 764.718 -450 1
Cu -228.389 752.508 -450 1
Cu -236.389 740.299 -450 1
Cu -244.389 728.089 -450 1
Cu -252.389 715.88 -450 1
Cu -260.389 703.67 -450 1
Cu -268.389 691.461 -450 1
Cu -276.389 679.251 -450 1
Cu -284.389 667.042 -450 1
Cu -292.389 654.832 -450 1
Cu -300.389 642.623 -450 1
Cu -308.389 630.413 -450 1
Cu -316.389 618.204 -450 1
Cu -324.389 605.994 -450 1
Cu -332.389 593.785 -450 1
Cu -340.389 581.575 -450 1
Cu -348.389 569.366 -450 1
Cu -356.389 557.156 -450 1
Cu -364.389 544.947 -450 1
Cu -372.389 532.737 -450 1
Cu -380.389 520.528 -450 1
Cu -388.389 508.318 -450 1
Cu -396.389 496.109 -450 1
Cu -404.389 483.899 -450 1
Cu -412.389 471.69 -450 1
Cu -420.389 459.48 -450 1
Cu -428.389 447.271 -450 1
Cu -436.389 435.061 -450 1
Cu -444.389 422.852 -450 1
Cu -452.389 410.642 -450 1
Cu -460.389 398.433 -450 1
Cu -468.389 386.223 -450 1
Cu -476.389 374.014 -450 1
Cu -484.389 361.804 -450 1
Cu -492.389 349.595 -450 1
Cu -500.389 337.385 -450 1
Cu -508.389 325.176 -450 1
Cu -516.389 312.966 -450 1
Cu -524.389 300.757 -450 1
Cu -532.389 288.547 -450 1
Cu -540.389 276.338 -450 1
Cu -548.389 264.128 -450 1
Cu -556.389 251.919 -450 1
Cu -564.389 239.709 -450 1
Cu -572.389 227.5 -450 1
Cu -580.389 215.29 -450 1
Cu -588.389 203.081 -450 1
Cu -596.389 190.871 -450 1
Cu -603.114 178.662 -450 1
Cu -595.114 166.452 -450 1
Cu -587.114 154.243 -450 1
Cu -579.114 142.033 -450 1
Cu -571.114 129.824 -450 1
Cu -563.114 117.614 -450 1
Cu -555.114 105.405 -450 1
Cu -547.114 93.1951 -450 1
Cu -539.114 80.9856 -450 1
Cu -531.114 68.7761 -450 1
Cu -523.114 56.5666 -450 1
Cu -515.114 44.3571 -450 1
Cu -507.114 32.1476 -450 1
Cu -499.114 19.9381 -450 1
Cu -491.114 7.72864 -450 1
Cu -483.114 -4.48086 -450 1
Cu -475.114 -16.6904 -450 1
Cu -467.114 -28.8999 -450 1
Cu -459.114 -41.1094 -450 1
Cu -451.114 -53.3189 -450 1
Cu -443.114 -65.5283 -450 1
Cu -435.114 -77.7378 -450 1
Cu -427.114 -89.9473 -450 1
Cu -419.114 -102.157 -450 1
Cu -411.114 -114.366 -450 1
Cu -403.114 -126.576 -450 1
Cu -395.114 -138.785 -450 1
Cu -387.114 -150.995 -450 1
Cu -379.114 -163.204 -450 1
Cu -371.114 -175.414 -450 1
Cu -363.114 -187.623 -450 1
Cu -355.114 -199.833 -450 1
Cu -347.114 -212.042 -450 1
Cu -339.114 -224.252 -450 1
Cu -331.114 -236.461 -450 1
Cu -323.114 -248.671 -450 1
Cu -315.114 -260.88 -450 1
Cu -307.114 -273.09 -450 1
Cu -299.114 -285.299 -450 1
Cu -291.114 -297.509 -450 1
Cu -283.114 -309.718 -450 1
Cu -275.114 -321.928 -450 1
Cu -267.114 -334.137 -450 1
Cu -259.114 -346.347 -450 1
Cu -251.114 -358.556 -450 1
Cu -243.114 -370.766 -450 1
Cu -235.114 -382.975 -450 1
Cu -227.114 -395.185 -450 1
Cu -219.114 -407.394 -450 1
Cu -211.114 -419.604 -450 1
Cu -203.114 -431.813 -450 1
Cu -195.114 -444.023 -450 1
Cu -187.114 -456.232 -450 1
Cu -179.114 -468.442 -450 1
Cu -171.114 -480.651 -450 1
Cu -163.114 -492.861 -450 1
Cu -155.114 -505.07 -450 1
Cu -147.114 -517.28 -450 1
Cu -139.114 -529.489 -450 1
Cu -131.114 -541.699 -450 1
Cu -123.114 -553.908 -450 1
Cu -115.114 -566.118 -450 1
Cu -107.114 -578.327 -450 1
Cu -99.1137 -590.537 -450 1
Cu -91.1137 -602.746 -450 1
Cu -83.1137 -614.956 -450 1
Cu -75.1137 -627.165 -450 1
Cu -67.1137 -639.375 -450 1
Cu -59.1137 -651.584 -450 1
Cu -51.1137 -663.794 -450 1
Cu -43.1137 -676.003 -450 1
Cu -35.1137 -688.213 -450 1
Cu -27.1137 -700.422 -450 1
Cu -19.1137 -712.632 -450 1
Cu -11.1137 -724.841 -450 1
Cu -3.1137 -737.051 -450 1
Cu 4.8863 -749.26 -450 1
Cu 508.886 -740.579 -450 1
Cu 516.886 -728.37 -450 1
Cu 524.886 -716.16 -450 1
Cu 532.886 -703.951 -450 1
Cu 540.886 -691.741 -450 1
Cu 548.886 -679.532 -450 1
Cu 556.886 -667.322 -450 1
Cu 564.886 -655.113 -450 1
Cu 572.886 -642.903 -450 1
Cu 580.886 -630.694 -450 1
Cu 588.886 -618.484 -450 1
Cu 596.886 -606.275 -450 1
Cu 604.886 -594.065 -450 1
Cu 612.886 -581.856 -450 1
Cu 620.886 -569.646 -450 1
Cu 628.886 -557.437 -450 1
Cu 636.886 -545.227 -450 1
Cu 644.886 -533.018 -450 1
Cu 652.886 -520.808 -450 1
Cu 660.886 -508.599 -450 1
Cu 668.886 -496.389 -450 1
Cu 676.886 -484.18 -450 1
Cu 684.886 -471.97 -450 1
Cu 692.886 -459.761 -450 1
Cu 700.886 -447.551 -450 1
Cu 708.886 -435.342 -450 1
Cu 716.886 -423.132 -450 1
Cu 724.886 -410.923 -450 1
Cu 732.886 -398.713 -450 1
Cu 740.886 -386.504 -450 1
Cu 748.886 -374.294 -450 1
Cu 756.886 -362.085 -450 1
Cu 764.886 -349.875 -450 1
Cu 772.886 -337.666 -450 1
Cu 780.886 -325.456 -450 1
Cu 788.886 -313.247 -450 1
Cu 796.886 -301.037 -450 1
Cu 538.728 -740.82 -450 1
Cu 546.728 -728.61 -450 1
Cu 554.728 -716.401 -450 1
Cu 562.728 -704.191 -450 1
Cu 570.728 -691.982 -450 1
Cu 578.728 -679.772 -450 1
Cu 586.728 -667.563 -450 1
Cu 594.728 -655.353 -450 1
Cu 602.728 -643.144 -450 1
Cu 610.728 -630.934 -450 1
Cu 618.728 -618.725 -450 1
Cu 626.728 -606.516 -450 1
Cu 634.728 -594.306 -450 1
Cu 642.728 -582.097 -450 1
Cu 650.728 -569.887 -450 1
Cu 658.728 -557.678 -450 1
Cu 666.728 -545.468 -450 1
Cu 674.728 -533.259 -450 1
Cu 682.728 -521.049 -450 1
Cu 690.728 -508.84 -450 1
Cu 698.728 -496.63 -450 1
Cu 706.728 -484.421 -450 1
Cu 714.728 -472.211 -450 1
Cu 722.728 -460.002 -450 1
Cu 730.728 -447.792 -450 1
Cu 738.728 -435.583 -450 1
Cu 746.728 -423.373 -450 1
Cu 754.728 -411.164 -450 1
Cu 762.728 -398.954 -450 1
Cu 770.728 -386.745 -450 1
Cu 778.728 -374.535 -450 1
Cu 786.728 -362.326 -450 1
Cu 794.728 -350.116 -450 1
Cu 802.728 -337.907 -450 1
Cu 810.728 -325.697 -450 1
Cu 818.728 -313.488 -450 1
Cu 826.728 -301.278 -450 1
Cu 834.728 -289.069 -450 1
Cu 842.728 -276.859 -450 1
Cu 850.728 -264.65 -450 1
Cu 858.728 -252.44 -450 1
Cu 866.728 -240.231 -450 1
Cu 874.728 -228.021 -450 1
Cu 882.728 -215.812 -450 1
Cu 890.728 -203.602 -450 1
Cu 898.728 -191.393 -450 1
Cu 906.728 -179.183 -450 1
Cu 914.728 -166.974 -450 1
Cu 922.728 -154.764 -450 1
Cu 930.728 -142.555 -450 1
Cu 938.728 -130.345 -450 1
Cu 946.728 -118.136 -450 1
Cu 954.728 -105.926 -450 1
Cu 962.728 -93.7166 -450 1
Cu 970.728 -81.5071 -450 1
Cu 978.728 -69.2976 -450 1
Cu 986.728 -57.0881 -450 1
Cu 994.728 -44.8786 -450 1
Cu 1002.73 -32.6691 -450 1
Cu 1010.73 -20.4596 -450 1
Cu 1018.73 -8.2501 -450 1
Cu 1026.73 3.9594 -450 1
Cu 1034.73 16.1689 -450 1
Cu 1042.73 28.3784 -450 1
Cu 1050.73 40.5879 -450 1
Cu 1058.73 52.7974 -450 1
Cu 1066.73 65.0069 -450 1
Cu 1074.73 77.2164 -450 1
Cu 1082.73 89.4259 -450 1
Cu 1090.73 101.635 -450 1
Cu 1098.73 113.845 -450 1
Cu 1106.73 126.054 -450 1
Cu 1114.73 138.264 -450 1
Cu 1122.73 150.473 -450 1
Cu 1130.73 162.683 -450 1
Cu 1138.73 174.892 -450 1
Cu 1136.94 187.102 -450 1
Cu 1128.94 199.311 -450 1
Cu 1120.94 211.521 -450 1
Cu 1112.94 223.73 -450 1
Cu 1104.94 235.94 -450 1
Cu 1096.94 248.149 -450 1
Cu 1088.94 260.359 -450 1
Cu 1080.94 272.568 -450 1
Cu 1072.94 284.778 -450 1
Cu 1064.94 296.987 -450 1
Cu 1056.94 309.197 -450 1
Cu 1048.94 321.406 -450 1
Cu 1040.94 333.616 -450 1
Cu 1032.94 345.825 -450 1
Cu 1024.94 358.035 -450 1
Cu 1016.94 370.244 -450 1
Cu 1008.94 382.454 -450 1
Cu 1000.94 394.663 -450 1
Cu 992.944 406.873 -450 1
Cu 984.944 419.082 -450 1
Cu 976.944 431.292 -450 1
Cu 968.944 443.501 -450 1
Cu 960.944 455.711 -450 1
Cu 952.944 467.92 -450 1
Cu 944.944 480.13 -450 1
Cu 936.944 492.339 -450 1
Cu 928.944 504.549 -450 1
Cu 920.944 516.758 -450 1
Cu 912.944 528.968 -450 1
Cu 904.944 541.177 -450 1
Cu 896.944 553.387 -450 1
Cu 888.944 565.596 -450 1
Cu 880.944 577.806 -450 1
Cu 872.944 590.015 -450 1
Cu 864.944 602.225 -450 1
Cu 856.944 614.434 -450 1
Cu 848.944 626.644 -450 1
Cu 840.944 638.853 -450 1
Cu 832.944 651.063 -450 1
Cu 824.944 663.272 -450 1
Cu 816.944 675.482 -450 1
Cu 808.944 687.691 -450 1
Cu 800.944 699.901 -450 1
Cu 792.944 712.11 -450 1
Cu 784.944 724.32 -450 1
Cu 776.944 736.529 -450 1
Cu 768.944 748.739 -450 1
Cu 760.944 760.948 -450 1
Cu 752.944 773.158 -450 1
Cu 744.944 785.367 -450 1
Cu 736.944 797.577 -450 1
Cu 728.944 809.786 -450 1
Cu 720.944 821.996 -450 1
Cu 712.944 834.205 -450 1
Cu 704.944 846.415 -450 1
Cu 696.944 858.624 -450 1
Cu 688.944 870.834 -450 1
Cu 680.944 883.043 -450 1
Cu 672.944 895.253 -450 1
Cu 664.944 907.462 -450 1
Cu 656.944 919.672 -450 1
Cu 648.944 931.881 -450 1
Cu 640.944 944.091 -450 1
Cu 632.944 956.3 -450 1
Cu 624.944 968.51 -450 1
Cu 616.944 980.719 -450 1
Cu 608.944 992.929 -450 1
Cu 600.944 1005.14 -450 1
Cu 592.944 1017.35 -450 1
Cu 584.944 1029.56 -450 1
Cu 576.944 1041.77 -450 1
Cu 568.944 1053.98 -450 1
Cu 560.944 1066.19 -450 1
Cu 552.944 1078.4 -450 1
Cu 544.944 1090.6 -450 1
Cu 536.944 1102.81 -450 1
Cu -31.0565 1099.46 -450 1
Cu -39.0565 1087.25 -450 1
Cu -47.0565 1075.04 -450 1
Cu -55.0565 1062.83 -450 1
Cu -63.0565 1050.62 -450 1
Cu -71.0565 1038.41 -450 1
Cu -79.0565 1026.2 -450 1
Cu -87.0565 1013.99 -450 1
Cu -95.0565 1001.78 -450 1
Cu -103.056 989.575 -450 1
Cu -111.056 977.365 -450 1
Cu -119.056 965.156 -450 1
Cu -127.056 952.946 -450 1
Cu -135.056 940.737 -450 1
Cu -143.056 928.527 -450 1
Cu -151.056 916.318 -450 1
Cu -159.056 904.108 -450 1
Cu -167.056 891.899 -450 1
Cu -175.056 879.689 -450 1
Cu -183.056 867.48 -450 1
Cu -191.056 855.27 -450 1
Cu -199.056 843.061 -450 1
Cu -207.056 830.851 -450 1
Cu -215.056 818.642 -450 1
Cu -223.056 806.432 -450 1
Cu -231.056 794.223 -450 1
Cu -239.056 782.013 -450 1
Cu -247.056 769.804 -450 1
Cu -255.056 757.594 -450 1
Cu -263.056 745.385 -450 1
Cu -271.056 733.175 -450 1
Cu -279.056 720.966 -450 1
Cu -287.056 708.756 -450 1
Cu -295.056 696.547 -450 1
Cu -303.056 684.337 -450 1
Cu -311.056 672.128 -450 1
Cu -319.056 659.919 -450 1
Cu -327.056 647.709 -450 1
Cu -335.056 635.5 -450 1
Cu -343.056 623.29 -450 1
Cu -351.056 611.081 -450 1
Cu -359.056 598.871 -450 1
Cu -367.056 586.662 -450 1
Cu -375.056 574.452 -450 1
Cu -383.056 562.243 -450 1
Cu -391.056 550.033 -450 1
Cu -399.056 537.824 -450 1
Cu -407.056 525.614 -450 1
Cu -415.056 513.405 -450 1
Cu -423.056 501.195 -450 1
Cu -431.056 488.986 -450 1
Cu -439.056 476.776 -450 1
Cu -447.056 464.567 -450 1
Cu -455.056 452.357 -450 1
Cu -463.056 440.148 -450 1
Cu -471.056 427.938 -450 1
Cu -479.056 415.729 -450 1
Cu -487.056 403.519 -450 1
Cu -495.056 391.31 -450 1
Cu -503.056 379.1 -450 1
Cu -511.056 366.891 -450 1
Cu -519.056 354.681 -450 1
Cu -527.056 342.472 -450 1
Cu -535.056 330.262 -450 1
Cu -543.056 318.053 -450 1
Cu -551.056 305.843 -450 1
Cu -559.056 293.634 -450 1
Cu -567.056 281.424 -450 1
Cu -575.056 269.215 -450 1
Cu -583.056 257.005 -450 1
Cu -591.056 244.796 -450 1
Cu -599.056 232.586 -450 1
Cu -607.056 220.377 -450 1
Cu -615.056 208.167 -450 1
Cu -623.056 195.958 -450 1
Cu -631.056 183.748 -450 1
Cu -628.447 171.539 -450 1
Cu -620.447 159.329 -450 1
Cu -612.447 147.12 -450 1
Cu -604.447 134.91 -450 1
Cu -596.447 122.701 -450 1
Cu -588.447 110.491 -450 1
Cu -580.447 98.2816 -450 1
Cu -572.447 86.0721 -450 1
Cu -564.447 73.8626 -450 1
Cu -556.447 61.6531 -450 1
Cu -548.447 49.4436 -450 1
Cu -540.447 37.2341 -450 1
Cu -532.447 25.0246 -450 1
Cu -524.447 12.8151 -450 1
Cu -516.447 0.605613 -450 1
Cu -508.447 -11.6039 -450 1
Cu -500.447 -23.8134 -450 1
Cu -492.447 -36.0229 -450 1
Cu -484.447 -48.2324 -450 1
Cu -476.447 -60.4419 -450 1
Cu -468.447 -72.6514 -450 1
Cu -460.447 -84.8609 -450 1
Cu -452.447 -97.0704 -450 1
Cu -444.447 -109.28 -450 1
Cu -436.447 -121.489 -450 1
Cu -428.447 -133.699 -450 1
Cu -420.447 -145.908 -450 1
Cu -412.447 -158.118 -450 1
Cu -404.447 -170.327 -450 1
Cu -396.447 -182.537 -450 1
Cu -388.447 -194.746 -450 1
Cu -380.447 -206.956 -450 1
Cu -372.447 -219.165 -450 1
Cu -364.447 -231.375 -450 1
Cu -356.447 -243.584 -450 1
Cu -348.447 -255.794 -450 1
Cu -340.447 -268.003 -450 1
Cu -332.447 -280.213 -450 1
Cu -324.447 -292.422 -450 1
Cu -316.447 -304.632 -450 1
Cu -308.447 -316.841 -450 1
Cu -300.447 -329.051 -450 1
Cu -292.447 -341.26 -450 1
Cu -284.447 -353.47 -450 1
Cu -276.447 -365.679 -450 1
Cu -268.447 -377.889 -450 1
Cu -260.447 -390.098 -450 1
Cu -252.447 -402.308 -450 1
Cu -244.447 -414.517 -450 1
Cu -236.447 -426.727 -450 1
Cu -228.447 -438.936 -450 1
Cu -220.447 -451.146 -450 1
Cu -212.447 -463.355 -450 1
Cu -204.447 -475.565 -450 1
Cu -196.447 -487.774 -450 1
Cu -188.447 -499.984 -450 1
Cu -180.447 -512.193 -450 1
Cu -172.447 -524.403 -450 1
Cu -164.447 -536.612 -450 1
Cu -156.447 -548.822 -450 1
Cu -148.447 -561.031 -450 1
Cu -140.447 -573.241 -450 1
Cu -132.447 -585.45 -450 1
Cu -124.447 -597.66 -450 1
Cu -116.447 -609.869 -450 1
Cu -108.447 -622.079 -450 1
Cu -100.447 -634.288 -450 1
Cu -92.4465 -646.498 -450 1
Cu -84.4465 -658.707 -450 1
Cu -76.4465 -670.917 -450 1
Cu -68.4465 -683.126 -450 1
Cu -60.4465 -695.336 -450 1
Cu -52.4465 -707.545 -450 1
Cu -44.4465 -719.755 -450 1
Cu -36.4465 -731.964 -450 1
Cu -28.4465 -744.174 -450 1
Cu 563.632 -748.598 -450 1
Cu 571.632 -736.388 -450 1
Cu 579.632 -724.179 -450 1
Cu 587.632 -711.969 -450 1
Cu 595.632 -699.76 -450 1
Cu 603.632 -687.55 -450 1
Cu 611.632 -675.341 -450 1
Cu 619.632 -663.131 -450 1
Cu 627.632 -650.922 -450 1
Cu 635.632 -638.712 -450 1
Cu 643.632 -626.503 -450 1
Cu 651.632 -614.293 -450 1
Cu 659.632 -602.084 -450 1
Cu 667.632 -589.874 -450 1
Cu 675.632 -577.665 -450 1
Cu 683.632 -565.455 -450 1
Cu 691.632 -553.246 -450 1
Cu 699.632 -541.036 -450 1
Cu 707.632 -528.827 -450 1
Cu 715.632 -516.617 -450 1
Cu 723.632 -504.408 -450 1
Cu 731.632 -492.198 -450 1
Cu 739.632 -479.989 -450 1
Cu 747.632 -467.779 -450 1
Cu 755.632 -455.57 -450 1
Cu 763.632 -443.36 -450 1
Cu 771.632 -431.151 -450 1
Cu 779.632 -418.941 -450 1
Cu 787.632 -406.732 -450 1
Cu 795.632 -394.522 -450 1
Cu 803.632 -382.313 -450 1
Cu 811.632 -370.103 -450 1
Cu 819.632 -357.894 -450 1
Cu 827.632 -345.684 -450 1
Cu 835.632 -333.475 -450 1
Cu 843.632 -321.265 -450 1
Cu 851.632 -309.056 -450 1
Cu 859.632 -296.846 -450 1
Cu 867.632 -284.637 -450 1
Cu 875.632 -272.427 -450 1
Cu 883.632 -260.218 -450 1
Cu 891.632 -248.008 -450 1
Cu 899.632 -235.799 -450 1
Cu 907.632 -223.589 -450 1
Cu 915.632 -211.38 -450 1
Cu 923.632 -199.17 -450 1
Cu 931.632 -186.961 -450 1
Cu 939.632 -174.751 -450 1
Cu 947.632 -162.542 -450 1
Cu 955.632 -150.332 -450 1
Cu 963.632 -138.123 -450 1
Cu 971.632 -125.913 -450 1
Cu 979.632 -113.704 -450 1
Cu 987.632 -101.494 -450 1
Cu 995.632 -89.2848 -450 1
Cu 1003.63 -77.0753 -450 1
Cu 1011.63 -64.8658 -450 1
Cu 1019.63 -52.6563 -450 1
Cu 1027.63 -40.4468 -450 1
Cu 1035.63 -28.2373 -450 1
Cu 1043.63 -16.0278 -450 1
Cu 1051.63 -3.81828 -450 1
Cu 1059.63 8.39122 -450 1
Cu 1067.63 20.6007 -450 1
Cu 1075.63 32.8102 -450 1
Cu 1083.63 45.0197 -450 1
Cu 1091.63 57.2292 -450 1
Cu 1099.63 69.4387 -450 1
Cu 1107.63 81.6482 -450 1
Cu 1115.63 93.8577 -450 1
Cu 1123.63 106.067 -450 1
Cu 1131.63 118.277 -450 1
Cu 1139.63 130.486 -450 1
Cu 1147.63 142.696 -450 1
Cu 1155.63 154.905 -450 1
Cu 1163.63 167.115 -450 1
Cu 1171.63 179.324 -450 1
Cu 1164.04 191.534 -450 1
Cu 1156.04 203.743 -450 1
Cu 1148.04 215.953 -450 1
Cu 1140.04 228.162 -450 1
Cu 1132.04 240.372 -450 1
Cu 1124.04 252.581 -450 1
Cu 1116.04 264.791 -450 1
Cu 1108.04 277 -450 1
Cu 1100.04 289.21 -450 1
Cu 1092.04 301.419 -450 1
Cu 1084.04 313.629 -450 1
Cu 1076.04 325.838 -450 1
Cu 1068.04 338.048 -450 1
Cu 1060.04 350.257 -450 1
Cu 1052.04 362.467 -450 1
Cu 1044.04 374.676 -450 1
Cu 1036.04 386.886 -450 1
Cu 1028.04 399.095 -450 1
Cu 1020.04 411.305 -450 1
Cu 1012.04 423.514 -450 1
Cu 1004.04 435.724 -450 1
Cu 996.04 447.933 -450 1
Cu 988.04 460.143 -450 1
Cu 980.04 472.352 -450 1
Cu 972.04 484.562 -450 1
Cu 964.04 496.771 -450 1
Cu 956.04 508.981 -450 1
Cu 948.04 521.19 -450 1
Cu 940.04 533.4 -450 1
Cu 932.04 545.609 -450 1
Cu 924.04 557.819 -450 1
Cu 916.04 570.028 -450 1
Cu 908.04 582.238 -450 1
Cu 900.04 594.447 -450 1
Cu 892.04 606.657 -450 1
Cu 884.04 618.866 -450 1
Cu 876.04 631.076 -450 1
Cu 868.04 643.285 -450 1
Cu 860.04 655.495 -450 1
Cu 852.04 667.704 -450 1
Cu 844.04 679.914 -450 1
Cu 836.04 692.123 -450 1
Cu 828.04 704.333 -450 1
Cu 820.04 716.542 -450 1
Cu 812.04 728.752 -450 1
Cu 804.04 740.961 -450 1
Cu 796.04 753.171 -450 1
Cu 788.04 765.38 -450 1
Cu 780.04 777.59 -450 1
Cu 772.04 789.799 -450 1
Cu 764.04 802.009 -450 1
Cu 756.04 814.218 -450 1
Cu 748.04 826.428 -450 1
Cu 740.04 838.637 -450 1
Cu 732.04 850.847 -450 1
Cu 724.04 863.056 -450 1
Cu 716.04 875.266 -450 1
Cu 708.04 887.475 -450 1
Cu 700.04 899.685 -450 1
Cu 692.04 911.894 -450 1
Cu 684.04 924.104 -450 1
Cu 676.04 936.313 -450 1
Cu 668.04 948.523 -450 1
Cu 660.04 960.732 -450 1
Cu 652.04 972.942 -450 1
Cu 644.04 985.151 -450 1
Cu 636.04 997.361 -450 1
Cu 628.04 1009.57 -450 1
Cu 620.04 1021.78 -450 1
Cu 612.04 1033.99 -450 1
Cu 604.04 1046.2 -450 1
Cu 596.04 1058.41 -450 1
Cu 588.04 1070.62 -450 1
Cu 580.04 1082.83 -450 1
Cu 572.04 1095.04 -450 1
Cu 564.04 1107.25 -450 1
Cu -59.9603 1101.13 -450 1
Cu -67.9603 1088.92 -450 1
Cu -75.9603 1076.71 -450 1
Cu -83.9603 1064.5 -450 1
Cu -91.9603 1052.3 -450 1
Cu -99.9603 1040.09 -450 1
Cu -107.96 1027.88 -450 1
Cu -115.96 1015.67 -450 1
Cu -123.96 1003.46 -450 1
Cu -131.96 991.248 -450 1
Cu -139.96 979.038 -450 1
Cu -147.96 966.829 -450 1
Cu -155.96 954.619 -450 1
Cu -163.96 942.41 -450 1
Cu -171.96 930.2 -450 1
Cu -179.96 917.991 -450 1
Cu -187.96 905.781 -450 1
Cu -195.96 893.572 -450 1
Cu -203.96 881.362 -450 1
Cu -211.96 869.153 -450 1
Cu -219.96 856.943 -450 1
Cu -227.96 844.734 -450 1
Cu -235.96 832.524 -450 1
Cu -243.96 820.315 -450 1
Cu -251.96 808.105 -450 1
Cu -259.96 795.896 -450 1
Cu -267.96 783.686 -450 1
Cu -275.96 771.477 -450 1
Cu -283.96 759.267 -450 1
Cu -291.96 747.058 -450 1
Cu -299.96 734.848 -450 1
Cu -307.96 722.639 -450 1
Cu -315.96 710.429 -450 1
Cu -323.96 698.22 -450 1
Cu -331.96 686.01 -450 1
Cu -339.96 673.801 -450 1
Cu -347.96 661.591 -450 1
Cu -355.96 649.382 -450 1
Cu -363.96 637.172 -450 1
Cu -371.96 624.963 -450 1
Cu -379.96 612.753 -450 1
Cu -387.96 600.544 -450 1
Cu -395.96 588.334 -450 1
Cu -403.96 576.125 -450 1
Cu -411.96 563.915 -450 1
Cu -419.96 551.706 -450 1
Cu -427.96 539.496 -450 1
Cu -435.96 527.287 -450 1
Cu -443.96 515.077 -450 1
Cu -451.96 502.868 -450 1
Cu -459.96 490.658 -450 1
Cu -467.96 478.449 -450 1
Cu -475.96 466.239 -450 1
Cu -483.96 454.03 -450 1
Cu -491.96 441.82 -450 1
Cu -499.96 429.611 -450 1
Cu -507.96 417.401 -450 1
Cu -515.96 405.192 -450 1
Cu -523.96 392.982 -450 1
Cu -531.96 380.773 -450 1
Cu -539.96 368.563 -450 1
Cu -547.96 356.354 -450 1
Cu -555.96 344.144 -450 1
Cu -563.96 331.935 -450 1
Cu -571.96 319.725 -450 1
Cu -579.96 307.516 -450 1
Cu -587.96 295.306 -450 1
Cu -595.96 283.097 -450 1
Cu -603.96 270.887 -450 1
Cu -611.96 258.678 -450 1
Cu -619.96 246.468 -450 1
Cu -627.96 234.259 -450 1
Cu -635.96 222.049 -450 1
Cu -643.96 209.84 -450 1
Cu -651.96 197.631 -450 1
Cu -659.96 185.421 -450 1
Cu -659.543 173.212 -450 1
Cu -651.543 161.002 -450 1
Cu -643.543 148.793 -450 1
Cu -635.543 136.583 -450 1
Cu -627.543 124.374 -450 1
Cu -619.543 112.164 -450 1
Cu -611.543 99.9545 -450 1
Cu -603.543 87.745 -450 1
Cu -595.543 75.5355 -450 1
Cu -587.543 63.326 -450 1
Cu -579.543 51.1165 -450 1
Cu -571.543 38.907 -450 1
Cu -563.543 26.6975 -450 1
Cu -555.543 14.488 -450 1
Cu -547.543 2.27853 -450 1
Cu -539.543 -9.93096 -450 1
Cu -531.543 -22.1405 -450 1
Cu -523.543 -34.35 -450 1
Cu -515.543 -46.5595 -450 1
Cu -507.543 -58.769 -450 1
Cu -499.543 -70.9785 -450 1
Cu -491.543 -83.188 -450 1
Cu -483.543 -95.3974 -450 1
Cu -475.543 -107.607 -450 1
Cu -467.543 -119.816 -450 1
Cu -459.543 -132.026 -450 1
Cu -451.543 -144.235 -450 1
Cu -443.543 -156.445 -450 1
Cu -435.543 -168.654 -450 1
Cu -427.543 -180.864 -450 1
Cu -419.543 -193.073 -450 1
Cu -411.543 -205.283 -450 1
Cu -403.543 -217.492 -450 1
Cu -395.543 -229.702 -450 1
Cu -387.543 -241.911 -450 1
Cu -379.543 -254.121 -450 1
Cu -371.543 -266.33 -450 1
Cu -363.543 -278.54 -450 1
Cu -355.543 -290.749 -450 1
Cu -347.543 -302.959 -450 1
Cu -339.543 -315.168 -450 1
Cu -331.543 -327.378 -450 1
Cu -323.543 -339.587 -450 1
Cu -315.543 -351.797 -450 1
Cu -307.543 -364.006 -450 1
Cu -299.543 -376.216 -450 1
Cu -291.543 -388.425 -450 1
Cu -283.543 -400.635 -450 1
Cu -275.543 -412.844 -450 1
Cu -267.543 -425.054 -450 1
Cu -259.543 -437.263 -450 1
Cu -251.543 -449.473 -450 1
Cu -243.543 -461.682 -450 1
Cu -235.543 -473.892 -450 1
Cu -227.543 -486.101 -450 1
Cu -219.543 -498.311 -450 1
Cu -211.543 -510.52 -450 1
Cu -203.543 -522.73 -450 1
Cu -195.543 -534.939 -450 1
Cu -187.543 -547.149 -450 1
Cu -179.543 -559.358 -450 1
Cu -171.543 -571.568 -450 1
Cu -163.543 -583.777 -450 1
Cu -155.543 -595.987 -450 1
Cu -147.543 -608.196 -450 1
Cu -139.543 -620.406 -450 1
Cu -131.543 -632.615 -450 1
Cu -123.543 -644.825 -450 1
Cu -115.543 -657.034 -450 1
Cu -107.543 -669.244 -450 1
Cu -99.5426 -681.453 -450 1
Cu -91.5426 -693.663 -450 1
Cu -83.5426 -705.872 -450 1
Cu -75.5426 -718.082 -450 1
Cu -67.5426 -730.291 -450 1
Cu -59.5426 -742.501 -450 1
Cu 1180.67 211.938 -450 1
Cu 1172.67 224.147 -450 1
Cu 1164.67 236.357 -450 1
Cu 1156.67 248.566 -450 1
Cu 1148.67 260.776 -450 1
Cu 1140.67 272.985 -450 1
Cu 1132.67 285.195 -450 1
Cu 1124.67 297.404 -450 1
Cu 1116.67 309.614 -450 1
Cu 1108.67 321.823 -450 1
Cu 1100.67 334.033 -450 1
Cu 1092.67 346.242 -450 1
Cu 1084.67 358.452 -450 1
Cu 1076.67 370.661 -450 1
Cu 1068.67 382.871 -450 1
Cu 1060.67 395.08 -450 1
Cu 1052.67 407.29 -450 1
Cu 1044.67 419.499 -450 1
Cu 1036.67 431.709 -450 1
Cu 1028.67 443.918 -450 1
Cu 1020.67 456.128 -450 1
Cu 1012.67 468.337 -450 1
Cu 1004.67 480.547 -450 1
Cu 996.67 492.756 -450 1
Cu 988.67 504.966 -450 1
Cu 980.67 517.175 -450 1
Cu 972.67 529.385 -450 1
Cu 964.67 541.594 -450 1
Cu 956.67 553.804 -450 1
Cu 948.67 566.013 -450 1
Cu 940.67 578.223 -450 1
Cu 932.67 590.432 -450 1
Cu 924.67 602.642 -450 1
Cu 916.67 614.851 -450 1
Cu 908.67 627.061 -450 1
Cu 900.67 639.27 -450 1
Cu 892.67 651.48 -450 1
Cu 884.67 663.689 -450 1
Cu 876.67 675.899 -450 1
Cu 868.67 688.108 -450 1
Cu 860.67 700.318 -450 1
Cu 852.67 712.527 -450 1
Cu 844.67 724.736 -450 1
Cu 836.67 736.946 -450 1
Cu 828.67 749.155 -450 1
Cu 820.67 761.365 -450 1
Cu 812.67 773.574 -450 1
Cu 804.67 785.784 -450 1
Cu 796.67 797.993 -450 1
Cu 788.67 810.203 -450 1
Cu 780.67 822.412 -450 1
Cu 772.67 834.622 -450 1
Cu 764.67 846.831 -450 1
Cu 756.67 859.041 -450 1
Cu 748.67 871.25 -450 1
Cu 740.67 883.46 -450 1
Cu 732.67 895.669 -450 1
Cu 724.67 907.879 -450 1
Cu 716.67 920.088 -450 1
Cu 708.67 932.298 -450 1
Cu 700.67 944.507 -450 1
Cu 692.67 956.717 -450 1
Cu 684.67 968.926 -450 1
Cu 676.67 981.136 -450 1
Cu 668.67 993.345 -450 1
Cu 660.67 1005.55 -450 1
Cu 652.67 1017.76 -450 1
Cu 644.67 1029.97 -450 1
Cu 636.67 1042.18 -450 1
Cu 628.67 1054.39 -450 1
Cu 620.67 1066.6 -450 1
Cu 612.67 1078.81 -450 1
Cu 604.67 1091.02 -450 1
Cu 596.67 1103.23 -450 1
Cu -91.3295 1099.04 -450 1
Cu -99.3295 1086.83 -450 1
Cu -107.33 1074.62 -450 1
Cu -115.33 1062.42 -450 1
Cu -123.33 1050.21 -450 1
Cu -131.33 1038 -450 1
Cu -139.33 1025.79 -450 1
Cu -147.33 1013.58 -450 1
Cu -155.33 1001.37 -450 1
Cu -163.33 989.158 -450 1
Cu -171.33 976.949 -450 1
Cu -179.33 964.739 -450 1
Cu -187.33 952.53 -450 1
Cu -195.33 940.32 -450 1
Cu -203.33 928.111 -450 1
Cu -211.33 915.901 -450 1
Cu -219.33 903.692 -450 1
Cu -227.33 891.482 -450 1
Cu -235.33 879.273 -450 1
Cu -243.33 867.063 -450 1
Cu -251.33 854.854 -450 1
Cu -259.33 842.644 -450 1
Cu -267.33 830.435 -450 1
Cu -275.33 818.225 -450 1
Cu -283.33 806.016 -450 1
Cu -291.33 793.806 -450 1
Cu -299.33 781.597 -450 1
Cu -307.33 769.387 -450 1
Cu -315.33 757.178 -450 1
Cu -323.33 744.968 -450 1
Cu -331.33 732.759 -450 1
Cu -339.33 720.549 -450 1
Cu -347.33 708.34 -450 1
Cu -355.33 696.13 -450 1
Cu -363.33 683.921 -450 1
Cu -371.33 671.711 -450 1
Cu -379.33 659.502 -450 1
Cu -387.33 647.292 -450 1
Cu -395.33 635.083 -450 1
Cu -403.33 622.873 -450 1
Cu -411.33 610.664 -450 1
Cu -419.33 598.454 -450 1
Cu -427.33 586.245 -450 1
Cu -435.33 574.035 -450 1
Cu -443.33 561.826 -450 1
Cu -451.33 549.616 -450 1
Cu -459.33 537.407 -450 1
Cu -467.33 525.197 -450 1
Cu -475.33 512.988 -450 1
Cu -483.33 500.778 -450 1
Cu -491.33 488.569 -450 1
Cu -499.33 476.359 -450 1
Cu -507.33 464.15 -450 1
Cu -515.33 451.94 -450 1
Cu -523.33 439.731 -450 1
Cu -531.33 427.521 -450 1
Cu -539.33 415.312 -450 1
Cu -547.33 403.102 -450 1
Cu -555.33 390.893 -450 1
Cu -563.33 378.683 -450 1
Cu -571.33 366.474 -450 1
Cu -579.33 354.264 -450 1
Cu -587.33 342.055 -450 1
Cu -595.33 329.845 -450 1
Cu -603.33 317.636 -450 1
Cu -611.33 305.426 -450 1
Cu -619.33 293.217 -450 1
Cu -627.33 281.007 -450 1
Cu -635.33 268.798 -450 1
Cu -643.33 256.588 -450 1
Cu -651.33 244.379 -450 1
Cu -659.33 232.169 -450 1
Cu -667.33 219.96 -450 1
Cu -675.33 207.75 -450 1
Cu -672.173 146.703 -450 1
Cu -664.173 134.493 -450 1
Cu -656.173 122.284 -450 1
Cu -648.173 110.074 -450 1
Cu -640.173 97.8649 -450 1
Cu -632.173 85.6554 -450 1
Cu -624.173 73.4459 -450 1
Cu -616.173 61.2364 -450 1
Cu -608.173 49.0269 -450 1
Cu -600.173 36.8174 -450 1
Cu -592.173 24.6079 -450 1
Cu -584.173 12.3984 -450 1
Cu -576.173 0.188887 -450 1
Cu -568.173 -12.0206 -450 1
Cu -560.173 -24.2301 -450 1
Cu -552.173 -36.4396 -450 1
Cu -544.173 -48.6491 -450 1
Cu -536.173 -60.8586 -450 1
Cu -528.173 -73.0681 -450 1
Cu -520.173 -85.2776 -450 1
Cu -512.173 -97.4871 -450 1
Cu -504.173 -109.697 -450 1
Cu -496.173 -121.906 -450 1
Cu -488.173 -134.116 -450 1
Cu -480.173 -146.325 -450 1
Cu -472.173 -158.535 -450 1
Cu -464.173 -170.744 -450 1
Cu -456.173 -182.954 -450 1
Cu -448.173 -195.163 -450 1
Cu -440.173 -207.373 -450 1
Cu -432.173 -219.582 -450 1
Cu -424.173 -231.792 -450 1
Cu -416.173 -244.001 -450 1
Cu -408.173 -256.211 -450 1
Cu -400.173 -268.42 -450 1
Cu -392.173 -280.63 -450 1
Cu -384.173 -292.839 -450 1
Cu -376.173 -305.049 -450 1
Cu -368.173 -317.258 -450 1
Cu -360.173 -329.468 -450 1
Cu -352.173 -341.677 -450 1
Cu -344.173 -353.887 -450 1
Cu -336.173 -366.096 -450 1
Cu -328.173 -378.306 -450 1
Cu -320.173 -390.515 -450 1
Cu -312.173 -402.725 -450 1
Cu -304.173 -414.934 -450 1
Cu -296.173 -427.144 -450 1
Cu -288.173 -439.353 -450 1
Cu -280.173 -451.563 -450 1
Cu -272.173 -463.772 -450 1
Cu -264.173 -475.982 -450 1
Cu -256.173 -488.191 -450 1
Cu -248.173 -500.401 -450 1
Cu -240.173 -512.61 -450 1
Cu -232.173 -524.82 -450 1
Cu -224.173 -537.029 -450 1
Cu -216.173 -549.239 -450 1
Cu -208.173 -561.448 -450 1
Cu -200.173 -573.658 -450 1
Cu -192.173 -585.867 -450 1
Cu -184.173 -598.077 -450 1
Cu -176.173 -610.286 -450 1
Cu -168.173 -622.496 -450 1
Cu -160.173 -634.705 -450 1
Cu -152.173 -646.915 -450 1
Cu -144.173 -659.124 -450 1
Cu -136.173 -671.333 -450 1
Cu -128.173 -683.543 -450 1
Cu -120.173 -695.752 -450 1
Cu -112.173 -707.962 -450 1
Cu -104.173 -720.171 -450 1
Cu -96.1735 -732.381 -450 1
Cu -88.1735 -744.59 -450 1
Cu 591.827 -751.354 -450 1
Cu 599.827 -739.144 -450 1
Cu 607.827 -726.935 -450 1
Cu 615.827 -714.725 -450 1
Cu 623.827 -702.516 -450 1
Cu 631.827 -690.306 -450 1
Cu 639.827 -678.097 -450 1
Cu 647.827 -665.887 -450 1
Cu 655.827 -653.678 -450 1
Cu 663.827 -641.468 -450 1
Cu 671.827 -629.259 -450 1
Cu 679.827 -617.049 -450 1
Cu 687.827 -604.84 -450 1
Cu 695.827 -592.63 -450 1
Cu 703.827 -580.421 -450 1
Cu 711.827 -568.211 -450 1
Cu 719.827 -556.002 -450 1
Cu 727.827 -543.792 -450 1
Cu 735.827 -531.583 -450 1
Cu 743.827 -519.373 -450 1
Cu 751.827 -507.164 -450 1
Cu 759.827 -494.954 -450 1
Cu 767.827 -482.745 -450 1
Cu 775.827 -470.535 -450 1
Cu 783.827 -458.326 -450 1
Cu 791.827 -446.116 -450 1
Cu 799.827 -433.907 -450 1
Cu 807.827 -421.697 -450 1
Cu 815.827 -409.488 -450 1
Cu 823.827 -397.278 -450 1
Cu 831.827 -385.069 -450 1
Cu 839.827 -372.859 -450 1
Cu 847.827 -360.65 -450 1
Cu 855.827 -348.44 -450 1
Cu 863.827 -336.231 -450 1
Cu 871.827 -324.021 -450 1
Cu 879.827 -311.812 -450 1
Cu 887.827 -299.602 -450 1
Cu 895.827 -287.393 -450 1
Cu 903.827 -275.183 -450 1
Cu 911.827 -262.974 -450 1
Cu 919.827 -250.764 -450 1
Cu 927.827 -238.555 -450 1
Cu 935.827 -226.345 -450 1
Cu 943.827 -214.136 -450 1
Cu 951.827 -201.926 -450 1
Cu 959.827 -189.717 -450 1
Cu 967.827 -177.507 -450 1
Cu 975.827 -165.298 -450 1
Cu 983.827 -153.088 -450 1
Cu 991.827 -140.879 -450 1
Cu 999.827 -128.669 -450 1
Cu 1007.83 -116.46 -450 1
Cu 1015.83 -104.25 -450 1
Cu 1023.83 -92.0408 -450 1
Cu 1031.83 -79.8313 -450 1
Cu 1039.83 -67.6218 -450 1
Cu 1047.83 -55.4123 -450 1
Cu 1055.83 -43.2028 -450 1
Cu 1063.83 -30.9933 -450 1
Cu 1071.83 -18.7838 -450 1
Cu 1079.83 -6.57427 -450 1
Cu 1087.83 5.63523 -450 1
Cu 1095.83 17.8447 -450 1
Cu 1103.83 30.0542 -450 1
Cu 1111.83 42.2637 -450 1
Cu 1119.83 54.4732 -450 1
Cu 1127.83 66.6827 -450 1
Cu 1135.83 78.8922 -450 1
Cu 1143.83 91.1017 -450 1
Cu 1151.83 103.311 -450 1
Cu 1159.83 115.521 -450 1
Cu 1167.83 127.73 -450 1
Cu 1175.83 139.94 -450 1
Cu 1183.83 152.149 -450 1
Cu 982.697 -200.597 -450 1
Cu 990.697 -188.388 -450 1
Cu 998.697 -176.178 -450 1
Cu 1006.7 -163.969 -450 1
Cu 1014.7 -151.759 -450 1
Cu 1022.7 -139.55 -450 1
Cu 1030.7 -127.34 -450 1
Cu 1038.7 -115.131 -450 1
Cu 1046.7 -102.921 -450 1
Cu 1054.7 -90.7118 -450 1
Cu 1062.7 -78.5023 -450 1
Cu 1070.7 -66.2928 -450 1
Cu 1078.7 -54.0834 -450 1
Cu 1086.7 -41.8739 -450 1
Cu 1094.7 -29.6644 -450 1
Cu 1102.7 -17.4549 -450 1
Cu 1110.7 -5.24536 -450 1
Cu 1118.7 6.96414 -450 1
Cu 1126.7 19.1736 -450 1
Cu 1134.7 31.3831 -450 1
Cu 1142.7 43.5926 -450 1
Cu 1150.7 55.8021 -450 1
Cu 1158.7 68.0116 -450 1
Cu 1166.7 80.2211 -450 1
Cu 1174.7 92.4306 -450 1
Cu 1182.7 104.64 -450 1
Cu 1184.97 251.154 -450 1
Cu 1176.97 263.364 -450 1
Cu 1168.97 275.573 -450 1
Cu 1160.97 287.783 -450 1
Cu 1152.97 299.992 -450 1
Cu 1144.97 312.202 -450 1
Cu 1136.97 324.411 -450 1
Cu 1128.97 336.621 -450 1
Cu 1120.97 348.83 -450 1
Cu 1112.97 361.04 -450 1
Cu 1104.97 373.249 -450 1
Cu 1096.97 385.459 -450 1
Cu 1088.97 397.668 -450 1
Cu 1080.97 409.878 -450 1
Cu 1072.97 422.087 -450 1
Cu 1064.97 434.297 -450 1
Cu 1056.97 446.506 -450 1
Cu 1048.97 458.716 -450 1
Cu 1040.97 470.925 -450 1
Cu 1032.97 483.135 -450 1
Cu 1024.97 495.344 -450 1
Cu 1016.97 507.554 -450 1
Cu 1008.97 519.763 -450 1
Cu 1000.97 531.973 -450 1
Cu 992.975 544.182 -450 1
Cu 984.975 556.392 -450 1
Cu 976.975 568.601 -450 1
Cu 968.975 580.811 -450 1
Cu 960.975 593.02 -450 1
Cu 952.975 605.23 -450 1
Cu 944.975 617.439 -450 1
Cu 936.975 629.649 -450 1
Cu 928.975 641.858 -450 1
Cu 920.975 654.068 -450 1
Cu 912.975 666.277 -450 1
Cu 904.975 678.487 -450 1
Cu 896.975 690.696 -450 1
Cu 888.975 702.906 -450 1
Cu 880.975 715.115 -450 1
Cu 872.975 727.325 -450 1
Cu 864.975 739.534 -450 1
Cu 856.975 751.744 -450 1
Cu 848.975 763.953 -450 1
Cu 840.975 776.163 -450 1
Cu 832.975 788.372 -450 1
Cu 824.975 800.582 -450 1
Cu 816.975 812.791 -450 1
Cu 808.975 825 -450 1
Cu 800.975 837.21 -450 1
Cu 792.975 849.419 -450 1
Cu 784.975 861.629 -450 1
Cu 776.975 873.838 -450 1
Cu 768.975 886.048 -450 1
Cu 760.975 898.257 -450 1
Cu 752.975 910.467 -450 1
Cu 744.975 922.676 -450 1
Cu 736.975 934.886 -450 1
Cu 728.975 947.095 -450 1
Cu 720.975 959.305 -450 1
Cu 712.975 971.514 -450 1
Cu 704.975 983.724 -450 1
Cu 696.975 995.933 -450 1
Cu 688.975 1008.14 -450 1
Cu 680.975 1020.35 -450 1
Cu 672.975 1032.56 -450 1
Cu 664.975 1044.77 -450 1
Cu 656.975 1056.98 -450 1
Cu 648.975 1069.19 -450 1
Cu 640.975 1081.4 -450 1
Cu 632.975 1093.61 -450 1
Cu 624.975 1105.82 -450 1
Cu -119.025 1102.56 -450 1
Cu -127.025 1090.35 -450 1
Cu -135.025 1078.14 -450 1
Cu -143.025 1065.93 -450 1
Cu -151.025 1053.72 -450 1
Cu -159.025 1041.51 -450 1
Cu -167.025 1029.3 -450 1
Cu -175.025 1017.09 -450 1
Cu -183.025 1004.88 -450 1
Cu -191.025 992.675 -450 1
Cu -199.025 980.465 -450 1
Cu -207.025 968.256 -450 1
Cu -215.025 956.046 -450 1
Cu -223.025 943.837 -450 1
Cu -231.025 931.627 -450 1
Cu -239.025 919.418 -450 1
Cu -247.025 907.208 -450 1
Cu -255.025 894.999 -450 1
Cu -263.025 882.789 -450 1
Cu -271.025 870.58 -450 1
Cu -279.025 858.37 -450 1
Cu -287.025 846.161 -450 1
Cu -295.025 833.951 -450 1
Cu -303.025 821.742 -450 1
Cu -311.025 809.532 -450 1
Cu -319.025 797.323 -450 1
Cu -327.025 785.113 -450 1
Cu -335.025 772.904 -450 1
Cu -343.025 760.694 -450 1
Cu -351.025 748.485 -450 1
Cu -359.025 736.275 -450 1
Cu -367.025 724.066 -450 1
Cu -375.025 711.856 -450 1
Cu -383.025 699.647 -450 1
Cu -391.025 687.438 -450 1
Cu -399.025 675.228 -450 1
Cu -407.025 663.019 -450 1
Cu -415.025 650.809 -450 1
Cu -423.025 638.6 -450 1
Cu -431.025 626.39 -450 1
Cu -439.025 614.181 -450 1
Cu -447.025 601.971 -450 1
Cu -455.025 589.762 -450 1
Cu -463.025 577.552 -450 1
Cu -471.025 565.343 -450 1
Cu -479.025 553.133 -450 1
Cu -487.025 540.924 -450 1
Cu -495.025 528.714 -450 1
Cu -503.025 516.505 -450 1
Cu -511.025 504.295 -450 1
Cu -519.025 492.086 -450 1
Cu -527.025 479.876 -450 1
Cu -535.025 467.667 -450 1
Cu -543.025 455.457 -450 1
Cu -551.025 443.248 -450 1
Cu -559.025 431.038 -450 1
Cu -567.025 418.829 -450 1
Cu -575.025 406.619 -450 1
Cu -583.025 394.41 -450 1
Cu -591.025 382.2 -450 1
Cu -599.025 369.991 -450 1
Cu -607.025 357.781 -450 1
Cu -615.025 345.572 -450 1
Cu -623.025 333.362 -450 1
Cu -631.025 321.153 -450 1
Cu -639.025 308.943 -450 1
Cu -647.025 296.734 -450 1
Cu -655.025 284.524 -450 1
Cu -663.025 272.315 -450 1
Cu -671.025 260.105 -450 1
Cu -672.478 101.382 -450 1
Cu -664.478 89.1721 -450 1
Cu -656.478 76.9626 -450 1
Cu -648.478 64.7531 -450 1
Cu -640.478 52.5436 -450 1
Cu -632.478 40.3341 -450 1
Cu -624.478 28.1246 -450 1
Cu -616.478 15.9151 -450 1
Cu -608.478 3.70562 -450 1
Cu -600.478 -8.50388 -450 1
Cu -592.478 -20.7134 -450 1
Cu -584.478 -32.9229 -450 1
Cu -576.478 -45.1324 -450 1
Cu -568.478 -57.3419 -450 1
Cu -560.478 -69.5514 -450 1
Cu -552.478 -81.7609 -450 1
Cu -544.478 -93.9704 -450 1
Cu -536.478 -106.18 -450 1
Cu -528.478 -118.389 -450 1
Cu -520.478 -130.599 -450 1
Cu -512.478 -142.808 -450 1
Cu -504.478 -155.018 -450 1
Cu -496.478 -167.227 -450 1
Cu -488.478 -179.437 -450 1
Cu -480.478 -191.646 -450 1
Cu -472.478 -203.856 -450 1
Cu -464.478 -216.065 -450 1
Cu -456.478 -228.275 -450 1
Cu -448.478 -240.484 -450 1
Cu -440.478 -252.694 -450 1
Cu -432.478 -264.903 -450 1
Cu -424.478 -277.113 -450 1
Cu -416.478 -289.322 -450 1
Cu -408.478 -301.532 -450 1
Cu -400.478 -313.741 -450 1
Cu -392.478 -325.951 -450 1
Cu -384.478 -338.16 -450 1
Cu -376.478 -350.37 -450 1
Cu -368.478 -362.579 -450 1
Cu -360.478 -374.789 -450 1
Cu -352.478 -386.998 -450 1
Cu -344.478 -399.208 -450 1
Cu -336.478 -411.417 -450 1
Cu -328.478 -423.627 -450 1
Cu -320.478 -435.836 -450 1
Cu -312.478 -448.046 -450 1
Cu -304.478 -460.255 -450 1
Cu -296.478 -472.465 -450 1
Cu -288.478 -484.674 -450 1
Cu -280.478 -496.884 -450 1
Cu -272.478 -509.093 -450 1
Cu -264.478 -521.303 -450 1
Cu -256.478 -533.512 -450 1
Cu -248.478 -545.722 -450 1
Cu -240.478 -557.931 -450 1
Cu -232.478 -570.141 -450 1
Cu -224.478 -582.35 -450 1
Cu -216.478 -594.56 -450 1
Cu -208.478 -606.769 -450 1
Cu -200.478 -618.979 -450 1
Cu -192.478 -631.188 -450 1
Cu -184.478 -643.398 -450 1
Cu -176.478 -655.607 -450 1
Cu -168.478 -667.817 -450 1
Cu -160.478 -680.026 -450 1
Cu -152.478 -692.236 -450 1
Cu -144.478 -704.445 -450 1
Cu -136.478 -716.655 -450 1
Cu -128.478 -728.864 -450 1
Cu -120.478 -741.074 -450 1
Cu 623.522 -748.766 -450 1
Cu 631.522 -736.556 -450 1
Cu 639.522 -724.347 -450 1
Cu 647.522 -712.137 -450 1
Cu 655.522 -699.928 -450 1
Cu 663.522 -687.718 -450 1
Cu 671.522 -675.509 -450 1
Cu 679.522 -663.299 -450 1
Cu 687.522 -651.09 -450 1
Cu 695.522 -638.88 -450 1
Cu 703.522 -626.671 -450 1
Cu 711.522 -614.461 -450 1
Cu 719.522 -602.252 -450 1
Cu 727.522 -590.042 -450 1
Cu 735.522 -577.833 -450 1
Cu 743.522 -565.623 -450 1
Cu 751.522 -553.414 -450 1
Cu 759.522 -541.204 -450 1
Cu 767.522 -528.995 -450 1
Cu 775.522 -516.785 -450 1
Cu 783.522 -504.576 -450 1
Cu 791.522 -492.366 -450 1
Cu 799.522 -480.157 -450 1
Cu 807.522 -467.947 -450 1
Cu 815.522 -455.738 -450 1
Cu 823.522 -443.528 -450 1
Cu 831.522 -431.319 -450 1
Cu 839.522 -419.109 -450 1
Cu 847.522 -406.9 -450 1
Cu 855.522 -394.69 -450 1
Cu 863.522 -382.481 -450 1
Cu 871.522 -370.271 -450 1
Cu 879.522 -358.062 -450 1
Cu 887.522 -345.852 -450 1
Cu 895.522 -333.643 -450 1
Cu 903.522 -321.433 -450 1
Cu 911.522 -309.224 -450 1
Cu 919.522 -297.014 -450 1
Cu 927.522 -284.805 -450 1
Cu 935.522 -272.595 -450 1
Cu 943.522 -260.386 -450 1
Cu 951.522 -248.176 -450 1
Cu 959.522 -235.967 -450 1
Cu 967.522 -223.757 -450 1
Cu 975.522 -211.548 -450 1
Cu -356.742 -426.276 -450 1
Cu -348.742 -438.485 -450 1
Cu -340.742 -450.695 -450 1
Cu -332.742 -462.904 -450 1
Cu -324.742 -475.114 -450 1
Cu -316.742 -487.323 -450 1
Cu -308.742 -499.533 -450 1
Cu -300.742 -511.742 -450 1
Cu -292.742 -523.952 -450 1
Cu -284.742 -536.161 -450 1
Cu -276.742 -548.371 -450 1
Cu -268.742 -560.58 -450 1
Cu -260.742 -572.79 -450 1
Cu -252.742 -584.999 -450 1
Cu -244.742 -597.209 -450 1
Cu -236.742 -609.418 -450 1
Cu -228.742 -621.628 -450 1
Cu -220.742 -633.837 -450 1
Cu -212.742 -646.047 -450 1
Cu -204.742 -658.256 -450 1
Cu -196.742 -670.466 -450 1
Cu -188.742 -682.675 -450 1
Cu -180.742 -694.885 -450 1
Cu -172.742 -707.094 -450 1
Cu -164.742 -719.304 -450 1
Cu -156.742 -731.513 -450 1
Cu -148.742 -743.723 -450 1
Cu 659.258 -740.012 -450 1
Cu 667.258 -727.802 -450 1
Cu 675.258 -715.593 -450 1
Cu 683.258 -703.383 -450 1
Cu 691.258 -691.174 -450 1
Cu 699.258 -678.964 -450 1
Cu 707.258 -666.755 -450 1
Cu 715.258 -654.545 -450 1
Cu 723.258 -642.336 -450 1
Cu 731.258 -630.126 -450 1
Cu 739.258 -617.917 -450 1
Cu 747.258 -605.707 -450 1
Cu 755.258 -593.498 -450 1
Cu 763.258 -581.288 -450 1
Cu 771.258 -569.079 -450 1
Cu 779.258 -556.869 -450 1
Cu 787.258 -544.66 -450 1
Cu 795.258 -532.45 -450 1
Cu 803.258 -520.241 -450 1
Cu 811.258 -508.031 -450 1
Cu 819.258 -495.822 -450 1
Cu 827.258 -483.612 -450 1
Cu 835.258 -471.403 -450 1
Cu 843.258 -459.193 -450 1
Cu 851.258 -446.984 -450 1
Cu 859.258 -434.774 -450 1
Cu 867.258 -422.565 -450 1
Cu 875.258 -410.355 -450 1
Cu 883.258 -398.146 -450 1
Cu 891.258 -385.936 -450 1
Cu 899.258 -373.727 -450 1
Cu 907.258 -361.517 -450 1
Cu 915.258 -349.308 -450 1
Cu 923.258 -337.098 -450 1
Cu 931.258 -324.889 -450 1
Cu 939.258 -312.679 -450 1
Cu 947.258 -300.47 -450 1
Cu 955.258 -288.26 -450 1
Cu 963.258 -276.051 -450 1
Cu 971.258 -263.841 -450 1
Cu 979.258 -251.632 -450 1
Cu 987.258 -239.422 -450 1
Cu 995.258 -227.213 -450 1
Cu 1003.26 -215.003 -450 1
Cu 1011.26 -202.794 -450 1
Cu 1019.26 -190.584 -450 1
Cu 1027.26 -178.375 -450 1
Cu 1035.26 -166.165 -450 1
Cu 1043.26 -153.956 -450 1
Cu 1051.26 -141.746 -450 1
Cu 1059.26 -129.537 -450 1
Cu 1067.26 -117.327 -450 1
Cu 1075.26 -105.118 -450 1
Cu 1083.26 -92.9083 -450 1
Cu 1091.26 -80.6988 -450 1
Cu 1099.26 -68.4893 -450 1
Cu 1107.26 -56.2798 -450 1
Cu 1115.26 -44.0703 -450 1
Cu 1123.26 -31.8608 -450 1
Cu 1131.26 -19.6513 -450 1
Cu 1139.26 -7.44183 -450 1
Cu 1147.26 4.76767 -450 1
Cu 1155.26 16.9772 -450 1
Cu 1163.26 29.1867 -450 1
Cu 1171.26 41.3962 -450 1
Cu 1179.26 53.6057 -450 1
Cu 1184.41 297.796 -450 1
Cu 1176.41 310.005 -450 1
Cu 1168.41 322.215 -450 1
Cu 1160.41 334.424 -450 1
Cu 1152.41 346.634 -450 1
Cu 1144.41 358.843 -450 1
Cu 1136.41 371.053 -450 1
Cu 1128.41 383.262 -450 1
Cu 1120.41 395.472 -450 1
Cu 1112.41 407.681 -450 1
Cu 1104.41 419.891 -450 1
Cu 1096.41 432.1 -450 1
Cu 1088.41 444.31 -450 1
Cu 1080.41 456.519 -450 1
Cu 1072.41 468.729 -450 1
Cu 1064.41 480.938 -450 1
Cu 1056.41 493.148 -450 1
Cu 1048.41 505.357 -450 1
Cu 1040.41 517.567 -450 1
Cu 1032.41 529.776 -450 1
Cu 1024.41 541.986 -450 1
Cu 1016.41 554.195 -450 1
Cu 1008.41 566.405 -450 1
Cu 1000.41 578.614 -450 1
Cu 992.414 590.824 -450 1
Cu 984.414 603.033 -450 1
Cu 976.414 615.243 -450 1
Cu 968.414 627.452 -450 1
Cu 960.414 639.662 -450 1
Cu 952.414 651.871 -450 1
Cu 944.414 664.081 -450 1
Cu 936.414 676.29 -450 1
Cu 928.414 688.5 -450 1
Cu 920.414 700.709 -450 1
Cu 912.414 712.919 -450 1
Cu 904.414 725.128 -450 1
Cu 896.414 737.338 -450 1
Cu 888.414 749.547 -450 1
Cu 880.414 761.757 -450 1
Cu 872.414 773.966 -450 1
Cu 864.414 786.176 -450 1
Cu 856.414 798.385 -450 1
Cu 848.414 810.595 -450 1
Cu 840.414 822.804 -450 1
Cu 832.414 835.014 -450 1
Cu 824.414 847.223 -450 1
Cu 816.414 859.433 -450 1
Cu 808.414 871.642 -450 1
Cu 800.414 883.852 -450 1
Cu 792.414 896.061 -450 1
Cu 784.414 908.271 -450 1
Cu 776.414 920.48 -450 1
Cu 768.414 932.69 -450 1
Cu 760.414 944.899 -450 1
Cu 752.414 957.109 -450 1
Cu 744.414 969.318 -450 1
Cu 736.414 981.527 -450 1
Cu 728.414 993.737 -450 1
Cu 720.414 1005.95 -450 1
Cu 712.414 1018.16 -450 1
Cu 704.414 1030.37 -450 1
Cu 696.414 1042.57 -450 1
Cu 688.414 1054.78 -450 1
Cu 680.414 1066.99 -450 1
Cu 672.414 1079.2 -450 1
Cu 664.414 1091.41 -450 1
Cu 656.414 1103.62 -450 1
Cu -151.586 1098.65 -450 1
Cu -159.586 1086.44 -450 1
Cu -167.586 1074.23 -450 1
Cu -175.586 1062.02 -450 1
Cu -183.586 1049.81 -450 1
Cu -191.586 1037.6 -450 1
Cu -199.586 1025.4 -450 1
Cu -207.586 1013.19 -450 1
Cu -215.586 1000.98 -450 1
Cu -223.586 988.767 -450 1
Cu -231.586 976.557 -450 1
Cu -239.586 964.348 -450 1
Cu -247.586 952.138 -450 1
Cu -255.586 939.929 -450 1
Cu -263.586 927.719 -450 1
Cu -271.586 915.51 -450 1
Cu -279.586 903.3 -450 1
Cu -287.586 891.091 -450 1
Cu -295.586 878.881 -450 1
Cu -303.586 866.672 -450 1
Cu -311.586 854.462 -450 1
Cu -319.586 842.253 -450 1
Cu -327.586 830.043 -450 1
Cu -335.586 817.834 -450 1
Cu -343.586 805.624 -450 1
Cu -351.586 793.415 -450 1
Cu -359.586 781.205 -450 1
Cu -367.586 768.996 -450 1
Cu -375.586 756.786 -450 1
Cu -383.586 744.577 -450 1
Cu -391.586 732.367 -450 1
Cu -399.586 720.158 -450 1
Cu -407.586 707.948 -450 1
Cu -415.586 695.739 -450 1
Cu -423.586 683.529 -450 1
Cu -431.586 671.32 -450 1
Cu -439.586 659.11 -450 1
Cu -447.586 646.901 -450 1
Cu -455.586 634.691 -450 1
Cu -463.586 622.482 -450 1
Cu -471.586 610.272 -450 1
Cu -479.586 598.063 -450 1
Cu -487.586 585.853 -450 1
Cu -495.586 573.644 -450 1
Cu -503.586 561.434 -450 1
Cu -511.586 549.225 -450 1
Cu -519.586 537.015 -450 1
Cu -527.586 524.806 -450 1
Cu -535.586 512.596 -450 1
Cu -543.586 500.387 -450 1
Cu -551.586 488.177 -450 1
Cu -559.586 475.968 -450 1
Cu -567.586 463.758 -450 1
Cu -575.586 451.549 -450 1
Cu -583.586 439.339 -450 1
Cu -591.586 427.13 -450 1
Cu -599.586 414.92 -450 1
Cu -607.586 402.711 -450 1
Cu -615.586 390.501 -450 1
Cu -623.586 378.292 -450 1
Cu -631.586 366.082 -450 1
Cu -639.586 353.873 -450 1
Cu -647.586 341.663 -450 1
Cu -655.586 329.454 -450 1
Cu -663.586 317.244 -450 1
Cu -671.586 305.035 -450 1
Cu -675.917 60.8448 -450 1
Cu -667.917 48.6353 -450 1
Cu -659.917 36.4258 -450 1
Cu -651.917 24.2163 -450 1
Cu -643.917 12.0068 -450 1
Cu -635.917 -0.202658 -450 1
Cu -627.917 -12.4122 -450 1
Cu -619.917 -24.6217 -450 1
Cu -611.917 -36.8312 -450 1
Cu -603.917 -49.0406 -450 1
Cu -595.917 -61.2501 -450 1
Cu -587.917 -73.4596 -450 1
Cu -579.917 -85.6691 -450 1
Cu -571.917 -97.8786 -450 1
Cu -563.917 -110.088 -450 1
Cu -555.917 -122.298 -450 1
Cu -547.917 -134.507 -450 1
Cu -539.917 -146.717 -450 1
Cu -531.917 -158.926 -450 1
Cu -523.917 -171.136 -450 1
Cu -515.917 -183.345 -450 1
Cu -507.917 -195.555 -450 1
Cu -499.917 -207.764 -450 1
Cu -491.917 -219.974 -450 1
Cu -483.917 -232.183 -450 1
Cu -475.917 -244.393 -450 1
Cu -467.917 -256.602 -450 1
Cu -459.917 -268.812 -450 1
Cu -451.917 -281.021 -450 1
Cu -443.917 -293.231 -450 1
Cu -435.917 -305.44 -450 1
Cu -427.917 -317.65 -450 1
Cu -419.917 -329.859 -450 1
Cu -411.917 -342.069 -450 1
Cu -403.917 -354.278 -450 1
Cu -395.917 -366.488 -450 1
Cu -387.917 -378.697 -450 1
Cu -379.917 -390.907 -450 1
Cu -371.917 -403.116 -450 1
Cu -363.917 -415.326 -450 1
Cu 908.363 -405.617 -450 1
Cu 916.363 -393.407 -450 1
Cu 924.363 -381.198 -450 1
Cu 932.363 -368.988 -450 1
Cu 940.363 -356.779 -450 1
Cu 948.363 -344.569 -450 1
Cu 956.363 -332.36 -450 1
Cu 964.363 -320.15 -450 1
Cu 972.363 -307.941 -450 1
Cu 980.363 -295.731 -450 1
Cu 988.363 -283.522 -450 1
Cu 996.363 -271.312 -450 1
Cu 1004.36 -259.103 -450 1
Cu 1012.36 -246.893 -450 1
Cu 1020.36 -234.684 -450 1
Cu 1028.36 -222.474 -450 1
Cu 1036.36 -210.265 -450 1
Cu 1044.36 -198.055 -450 1
Cu 1052.36 -185.846 -450 1
Cu 1060.36 -173.636 -450 1
Cu 1068.36 -161.427 -450 1
Cu 1076.36 -149.217 -450 1
Cu 1084.36 -137.008 -450 1
Cu 1092.36 -124.798 -450 1
Cu 1100.36 -112.589 -450 1
Cu 1108.36 -100.379 -450 1
Cu 1116.36 -88.1698 -450 1
Cu 1124.36 -75.9603 -450 1
Cu 1132.36 -63.7508 -450 1
Cu 1140.36 -51.5413 -450 1
Cu 1148.36 -39.3318 -450 1
Cu 1156.36 -27.1223 -450 1
Cu 1164.36 -14.9128 -450 1
Cu 1172.36 -2.70335 -450 1
Cu 1180.36 9.50615 -450 1
Cu 1179.31 351.372 -450 1
Cu 1171.31 363.582 -450 1
Cu 1163.31 375.791 -450 1
Cu 1155.31 388.001 -450 1
Cu 1147.31 400.21 -450 1
Cu 1139.31 412.42 -450 1
Cu 1131.31 424.629 -450 1
Cu 1123.31 436.839 -450 1
Cu 1115.31 449.048 -450 1
Cu 1107.31 461.258 -450 1
Cu 1099.31 473.467 -450 1
Cu 1091.31 485.677 -450 1
Cu 1083.31 497.886 -450 1
Cu 1075.31 510.096 -450 1
Cu 1067.31 522.305 -450 1
Cu 1059.31 534.515 -450 1
Cu 1051.31 546.724 -450 1
Cu 1043.31 558.934 -450 1
Cu 1035.31 571.143 -450 1
Cu 1027.31 583.353 -450 1
Cu 1019.31 595.562 -450 1
Cu 1011.31 607.772 -450 1
Cu 1003.31 619.981 -450 1
Cu 995.309 632.191 -450 1
Cu 987.309 644.4 -450 1
Cu 979.309 656.61 -450 1
Cu 971.309 668.819 -450 1
Cu 963.309 681.029 -450 1
Cu 955.309 693.238 -450 1
Cu 947.309 705.448 -450 1
Cu 939.309 717.657 -450 1
Cu 931.309 729.867 -450 1
Cu 923.309 742.076 -450 1
Cu 915.309 754.286 -450 1
Cu 907.309 766.495 -450 1
Cu 899.309 778.705 -450 1
Cu 891.309 790.914 -450 1
Cu 883.309 803.124 -450 1
Cu 875.309 815.333 -450 1
Cu 867.309 827.543 -450 1
Cu 859.309 839.752 -450 1
Cu 851.309 851.962 -450 1
Cu 843.309 864.171 -450 1
Cu 835.309 876.381 -450 1
Cu 827.309 888.59 -450 1
Cu 819.309 900.799 -450 1
Cu 811.309 913.009 -450 1
Cu 803.309 925.218 -450 1
Cu 795.309 937.428 -450 1
Cu 787.309 949.637 -450 1
Cu 779.309 961.847 -450 1
Cu 771.309 974.056 -450 1
Cu 763.309 986.266 -450 1
Cu 755.309 998.475 -450 1
Cu 747.309 1010.68 -450 1
Cu 739.309 1022.89 -450 1
Cu 731.309 1035.1 -450 1
Cu 723.309 1047.31 -450 1
Cu 715.309 1059.52 -450 1
Cu 707.309 1071.73 -450 1
Cu 699.309 1083.94 -450 1
Cu 691.309 1096.15 -450 1
Cu 683.309 1108.36 -450 1
Cu -180.691 1100.02 -450 1
Cu -188.691 1087.81 -450 1
Cu -196.691 1075.6 -450 1
Cu -204.691 1063.39 -450 1
Cu -212.691 1051.18 -450 1
Cu -220.691 1038.97 -450 1
Cu -228.691 1026.76 -450 1
Cu -236.691 1014.55 -450 1
Cu -244.691 1002.34 -450 1
Cu -252.691 990.133 -450 1
Cu -260.691 977.923 -450 1
Cu -268.691 965.714 -450 1
Cu -276.691 953.504 -450 1
Cu -284.691 941.295 -450 1
Cu -292.691 929.085 -450 1
Cu -300.691 916.876 -450 1
Cu -308.691 904.666 -450 1
Cu -316.691 892.457 -450 1
Cu -324.691 880.247 -450 1
Cu -332.691 868.038 -450 1
Cu -340.691 855.828 -450 1
Cu -348.691 843.619 -450 1
Cu -356.691 831.409 -450 1
Cu -364.691 819.2 -450 1
Cu -372.691 806.99 -450 1
Cu -380.691 794.781 -450 1
Cu -388.691 782.571 -450 1
Cu -396.691 770.362 -450 1
Cu -404.691 758.152 -450 1
Cu -412.691 745.943 -450 1
Cu -420.691 733.733 -450 1
Cu -428.691 721.524 -450 1
Cu -436.691 709.314 -450 1
Cu -444.691 697.105 -450 1
Cu -452.691 684.895 -450 1
Cu -460.691 672.686 -450 1
Cu -468.691 660.476 -450 1
Cu -476.691 648.267 -450 1
Cu -484.691 636.057 -450 1
Cu -492.691 623.848 -450 1
Cu -500.691 611.639 -450 1
Cu -508.691 599.429 -450 1
Cu -516.691 587.22 -450 1
Cu -524.691 575.01 -450 1
Cu -532.691 562.801 -450 1
Cu -540.691 550.591 -450 1
Cu -548.691 538.382 -450 1
Cu -556.691 526.172 -450 1
Cu -564.691 513.963 -450 1
Cu -572.691 501.753 -450 1
Cu -580.691 489.544 -450 1
Cu -588.691 477.334 -450 1
Cu -596.691 465.125 -450 1
Cu -604.691 452.915 -450 1
Cu -612.691 440.706 -450 1
Cu -620.691 428.496 -450 1
Cu -628.691 416.287 -450 1
Cu -636.691 404.077 -450 1
Cu -644.691 391.868 -450 1
Cu -652.691 379.658 -450 1
Cu -660.691 367.449 -450 1
Cu -668.691 355.239 -450 1
Cu -676.691 343.03 -450 1
Cu -674.812 13.3731 -450 1
Cu -666.812 1.16361 -450 1
Cu -658.812 -11.0459 -450 1
Cu -650.812 -23.2554 -450 1
Cu -642.812 -35.4649 -450 1
Cu -634.812 -47.6744 -450 1
Cu -626.812 -59.8839 -450 1
Cu -618.812 -72.0934 -450 1
Cu -610.812 -84.3029 -450 1
Cu -602.812 -96.5124 -450 1
Cu -594.812 -108.722 -450 1
Cu -586.812 -120.931 -450 1
Cu -578.812 -133.141 -450 1
Cu -570.812 -145.35 -450 1
Cu -562.812 -157.56 -450 1
Cu -554.812 -169.769 -450 1
Cu -546.812 -181.979 -450 1
Cu -538.812 -194.188 -450 1
Cu -530.812 -206.398 -450 1
Cu -522.812 -218.607 -450 1
Cu -514.812 -230.817 -450 1
Cu -506.812 -243.026 -450 1
Cu -498.812 -255.236 -450 1
Cu -490.812 -267.445 -450 1
Cu -482.812 -279.655 -450 1
Cu -474.812 -291.864 -450 1
Cu -466.812 -304.074 -450 1
Cu -458.812 -316.283 -450 1
Cu -450.812 -328.493 -450 1
Cu -442.812 -340.702 -450 1
Cu -434.812 -352.912 -450 1
Cu -426.812 -365.121 -450 1
Cu -418.812 -377.331 -450 1
Cu -410.812 -389.54 -450 1
Cu -402.812 -401.75 -450 1
Cu -394.812 -413.959 -450 1
Cu -386.812 -426.169 -450 1
Cu -378.812 -438.378 -450 1
Cu -370.812 -450.588 -450 1
Cu -362.812 -462.797 -450 1
Cu -354.812 -475.007 -450 1
Cu -346.812 -487.216 -450 1
Cu -338.812 -499.426 -450 1
Cu -330.812 -511.635 -450 1
Cu -322.812 -523.845 -450 1
Cu -314.812 -536.054 -450 1
Cu -306.812 -548.264 -450 1
Cu -298.812 -560.473 -450 1
Cu -290.812 -572.683 -450 1
Cu -282.812 -584.892 -450 1
Cu -274.812 -597.102 -450 1
Cu -266.812 -609.311 -450 1
Cu -258.812 -621.521 -450 1
Cu -250.812 -633.73 -450 1
Cu -242.812 -645.94 -450 1
Cu -234.812 -658.149 -450 1
Cu -226.812 -670.359 -450 1
Cu -218.812 -682.568 -450 1
Cu -210.812 -694.778 -450 1
Cu -202.812 -706.987 -450 1
Cu -194.812 -719.197 -450 1
Cu -186.812 -731.406 -450 1
Cu -178.812 -743.616 -450 1
Cu 685.188 -746.224 -450 1
Cu 693.188 -734.014 -450 1
Cu 701.188 -721.805 -450 1
Cu 709.188 -709.595 -450 1
Cu 717.188 -697.386 -450 1
Cu 725.188 -685.176 -450 1
Cu 733.188 -672.967 -450 1
Cu 741.188 -660.757 -450 1
Cu 749.188 -648.548 -450 1
Cu 757.188 -636.338 -450 1
Cu 765.188 -624.129 -450 1
Cu 773.188 -611.919 -450 1
Cu 781.188 -599.71 -450 1
Cu 789.188 -587.5 -450 1
Cu 797.188 -575.291 -450 1
Cu 805.188 -563.081 -450 1
Cu 813.188 -550.872 -450 1
Cu 821.188 -538.662 -450 1
Cu 829.188 -526.453 -450 1
Cu 837.188 -514.243 -450 1
Cu 845.188 -502.034 -450 1
Cu 853.188 -489.824 -450 1
Cu 861.188 -477.615 -450 1
Cu 869.188 -465.405 -450 1
Cu 877.188 -453.196 -450 1
Cu 885.188 -440.986 -450 1
Cu 893.188 -428.777 -450 1
Cu 901.188 -416.567 -450 1
Cu -204.489 1109.48 -450 1
Cu -212.489 1097.27 -450 1
Cu -220.489 1085.06 -450 1
Cu -228.489 1072.86 -450 1
Cu -236.489 1060.65 -450 1
Cu -244.489 1048.44 -450 1
Cu -252.489 1036.23 -450 1
Cu -260.489 1024.02 -450 1
Cu -268.489 1011.81 -450 1
Cu -276.489 999.598 -450 1
Cu -284.489 987.389 -450 1
Cu -292.489 975.179 -450 1
Cu -300.489 962.97 -450 1
Cu -308.489 950.76 -450 1
Cu -316.489 938.551 -450 1
Cu -324.489 926.341 -450 1
Cu -332.489 914.132 -450 1
Cu -340.489 901.922 -450 1
Cu -348.489 889.713 -450 1
Cu -356.489 877.503 -450 1
Cu -364.489 865.294 -450 1
Cu -372.489 853.084 -450 1
Cu -380.489 840.875 -450 1
Cu -388.489 828.665 -450 1
Cu -396.489 816.456 -450 1
Cu -404.489 804.246 -450 1
Cu -412.489 792.037 -450 1
Cu -420.489 779.827 -450 1
Cu -428.489 767.618 -450 1
Cu -436.489 755.408 -450 1
Cu -444.489 743.199 -450 1
Cu -452.489 730.989 -450 1
Cu -460.489 718.78 -450 1
Cu -468.489 706.57 -450 1
Cu -476.489 694.361 -450 1
Cu -484.489 682.151 -450 1
Cu -492.489 669.942 -450 1
Cu -500.489 657.732 -450 1
Cu -508.489 645.523 -450 1
Cu -516.489 633.313 -450 1
Cu -524.489 621.104 -450 1
Cu -532.489 608.894 -450 1
Cu -540.489 596.685 -450 1
Cu -548.489 584.475 -450 1
Cu -556.489 572.266 -450 1
Cu -564.489 560.056 -450 1
Cu -572.489 547.847 -450 1
Cu -580.489 535.637 -450 1
Cu -588.489 523.428 -450 1
Cu -596.489 511.218 -450 1
Cu -604.489 499.009 -450 1
Cu -612.489 486.799 -450 1
Cu -620.489 474.59 -450 1
Cu -628.489 462.38 -450 1
Cu -636.489 450.171 -450 1
Cu -644.489 437.961 -450 1
Cu -652.489 425.752 -450 1
Cu -660.489 413.542 -450 1
Cu -668.489 401.333 -450 1
Cu -676.489 389.123 -450 1
Cu -671.014 -38.2092 -450 1
Cu -663.014 -50.4187 -450 1
Cu -655.014 -62.6282 -450 1
Cu -647.014 -74.8377 -450 1
Cu -639.014 -87.0472 -450 1
Cu -631.014 -99.2567 -450 1
Cu -623.014 -111.466 -450 1
Cu -615.014 -123.676 -450 1
Cu -607.014 -135.885 -450 1
Cu -599.014 -148.095 -450 1
Cu -591.014 -160.304 -450 1
Cu -583.014 -172.514 -450 1
Cu -575.014 -184.723 -450 1
Cu -567.014 -196.933 -450 1
Cu -559.014 -209.142 -450 1
Cu -551.014 -221.352 -450 1
Cu -543.014 -233.561 -450 1
Cu -535.014 -245.771 -450 1
Cu -527.014 -257.98 -450 1
Cu -519.014 -270.19 -450 1
Cu -511.014 -282.399 -450 1
Cu -503.014 -294.609 -450 1
Cu -495.014 -306.818 -450 1
Cu -487.014 -319.028 -450 1
Cu -479.014 -331.237 -450 1
Cu -471.014 -343.447 -450 1
Cu -463.014 -355.656 -450 1
Cu -455.014 -367.866 -450 1
Cu -447.014 -380.075 -450 1
Cu -439.014 -392.285 -450 1
Cu -431.014 -404.494 -450 1
Cu -423.014 -416.704 -450 1
Cu -415.014 -428.913 -450 1
Cu -407.014 -441.123 -450 1
Cu -399.014 -453.332 -450 1
Cu -391.014 -465.542 -450 1
Cu -383.014 -477.751 -450 1
Cu -375.014 -489.961 -450 1
Cu -367.014 -502.17 -450 1
Cu -359.014 -514.38 -450 1
Cu -351.014 -526.589 -450 1
Cu -343.014 -538.799 -450 1
Cu -335.014 -551.008 -450 1
Cu -327.014 -563.218 -450 1
Cu -319.014 -575.427 -450 1
Cu -311.014 -587.637 -450 1
Cu -303.014 -599.846 -450 1
Cu -295.014 -612.056 -450 1
Cu -287.014 -624.265 -450 1
Cu -279.014 -636.475 -450 1
Cu -271.014 -648.684 -450 1
Cu -263.014 -660.894 -450 1
Cu -255.014 -673.103 -450 1
Cu -247.014 -685.313 -450 1
Cu -239.014 -697.522 -450 1
Cu -231.014 -709.732 -450 1
Cu -223.014 -721.941 -450 1
Cu -215.014 -734.151 -450 1
Cu -207.014 -746.36 -450 1
Cu 712.986 -749.584 -450 1
Cu 720.986 -737.375 -450 1
Cu 728.986 -725.165 -450 1
Cu 736.986 -712.956 -450 1
Cu 744.986 -700.746 -450 1
Cu 752.986 -688.537 -450 1
Cu 760.986 -676.327 -450 1
Cu 768.986 -664.118 -450 1
Cu 776.986 -651.908 -450 1
Cu 784.986 -639.699 -450 1
Cu 792.986 -627.489 -450 1
Cu 800.986 -615.28 -450 1
Cu 808.986 -603.07 -450 1
Cu 816.986 -590.861 -450 1
Cu 824.986 -578.651 -450 1
Cu 832.986 -566.442 -450 1
Cu 840.986 -554.232 -450 1
Cu 848.986 -542.023 -450 1
Cu 856.986 -529.813 -450 1
Cu 864.986 -517.604 -450 1
Cu 872.986 -505.394 -450 1
Cu 880.986 -493.185 -450 1
Cu 888.986 -480.975 -450 1
Cu 896.986 -468.766 -450 1
Cu 904.986 -456.556 -450 1
Cu 912.986 -444.347 -450 1
Cu 920.986 -432.137 -450 1
Cu 928.986 -419.928 -450 1
Cu 936.986 -407.718 -450 1
Cu 944.986 -395.509 -450 1
Cu 952.986 -383.299 -450 1
Cu 960.986 -371.09 -450 1
Cu 968.986 -358.88 -450 1
Cu 976.986 -346.671 -450 1
Cu 984.986 -334.461 -450 1
Cu 992.986 -322.252 -450 1
Cu 1000.99 -310.042 -450 1
Cu 1008.99 -297.833 -450 1
Cu 1016.99 -285.623 -450 1
Cu 1024.99 -273.414 -450 1
Cu 1032.99 -261.204 -450 1
Cu 1040.99 -248.995 -450 1
Cu 1048.99 -236.785 -450 1
Cu 1056.99 -224.576 -450 1
Cu 1064.99 -212.366 -450 1
Cu 1072.99 -200.157 -450 1
Cu 1080.99 -187.947 -450 1
Cu 1088.99 -175.738 -450 1
Cu 1096.99 -163.528 -450 1
Cu 1104.99 -151.319 -450 1
Cu 1112.99 -139.109 -450 1
Cu 1120.99 -126.9 -450 1
Cu 1128.99 -114.69 -450 1
Cu 1136.99 -102.481 -450 1
Cu 1144.99 -90.2712 -450 1
Cu 1152.99 -78.0617 -450 1
Cu 1160.99 -65.8522 -450 1
Cu 1168.99 -53.6427 -450 1
Cu 1176.99 -41.4332 -450 1
Cu 1184.99 -29.2237 -450 1
Cu 1178.69 398.109 -450 1
Cu 1170.69 410.318 -450 1
Cu 1162.69 422.528 -450 1
Cu 1154.69 434.737 -450 1
Cu 1146.69 446.947 -450 1
Cu 1138.69 459.156 -450 1
Cu 1130.69 471.366 -450 1
Cu 1122.69 483.575 -450 1
Cu 1114.69 495.785 -450 1
Cu 1106.69 507.994 -450 1
Cu 1098.69 520.204 -450 1
Cu 1090.69 532.413 -450 1
Cu 1082.69 544.623 -450 1
Cu 1074.69 556.832 -450 1
Cu 1066.69 569.042 -450 1
Cu 1058.69 581.251 -450 1
Cu 1050.69 593.461 -450 1
Cu 1042.69 605.67 -450 1
Cu 1034.69 617.88 -450 1
Cu 1026.69 630.089 -450 1
Cu 1018.69 642.299 -450 1
Cu 1010.69 654.508 -450 1
Cu 1002.69 666.718 -450 1
Cu 994.686 678.927 -450 1
Cu 986.686 691.137 -450 1
Cu 978.686 703.346 -450 1
Cu 970.686 715.556 -450 1
Cu 962.686 727.765 -450 1
Cu 954.686 739.975 -450 1
Cu 946.686 752.184 -450 1
Cu 938.686 764.394 -450 1
Cu 930.686 776.603 -450 1
Cu 922.686 788.813 -450 1
Cu 914.686 801.022 -450 1
Cu 906.686 813.232 -450 1
Cu 898.686 825.441 -450 1
Cu 890.686 837.651 -450 1
Cu 882.686 849.86 -450 1
Cu 874.686 862.07 -450 1
Cu 866.686 874.279 -450 1
Cu 858.686 886.489 -450 1
Cu 850.686 898.698 -450 1
Cu 842.686 910.908 -450 1
Cu 834.686 923.117 -450 1
Cu 826.686 935.327 -450 1
Cu 818.686 947.536 -450 1
Cu 810.686 959.746 -450 1
Cu 802.686 971.955 -450 1
Cu 794.686 984.165 -450 1
Cu 786.686 996.374 -450 1
Cu 778.686 1008.58 -450 1
Cu 770.686 1020.79 -450 1
Cu 762.686 1033 -450 1
Cu 754.686 1045.21 -450 1
Cu 746.686 1057.42 -450 1
Cu 738.686 1069.63 -450 1
Cu 730.686 1081.84 -450 1
Cu 722.686 1094.05 -450 1
Cu 714.686 1106.26 -450 1
Cu -598.572 553.824 -450 1
Cu -606.572 541.615 -450 1
Cu -614.572 529.405 -450 1
Cu -622.572 517.196 -450 1
Cu -630.572 504.986 -450 1
Cu -638.572 492.777 -450 1
Cu -646.572 480.567 -450 1
Cu -654.572 468.358 -450 1
Cu -662.572 456.148 -450 1
Cu -670.572 443.939 -450 1
Cu -672.931 -81.0697 -450 1
Cu -664.931 -93.2792 -450 1
Cu -656.931 -105.489 -450 1
Cu -648.931 -117.698 -450 1
Cu -640.931 -129.908 -450 1
Cu -632.931 -142.117 -450 1
Cu -624.931 -154.327 -450 1
Cu -616.931 -166.536 -450 1
Cu -608.931 -178.746 -450 1
Cu -600.931 -190.955 -450 1
Cu -592.931 -203.165 -450 1
Cu -584.931 -215.374 -450 1
Cu -576.931 -227.584 -450 1
Cu -568.931 -239.793 -450 1
Cu -560.931 -252.003 -450 1
Cu -552.931 -264.212 -450 1
Cu -544.931 -276.422 -450 1
Cu -536.931 -288.631 -450 1
Cu -528.931 -300.841 -450 1
Cu -520.931 -313.05 -450 1
Cu -512.931 -325.26 -450 1
Cu -504.931 -337.469 -450 1
Cu -496.931 -349.679 -450 1
Cu -488.931 -361.888 -450 1
Cu -480.931 -374.098 -450 1
Cu -472.931 -386.307 -450 1
Cu -464.931 -398.517 -450 1
Cu -456.931 -410.726 -450 1
Cu -448.931 -422.936 -450 1
Cu -440.931 -435.145 -450 1
Cu -432.931 -447.355 -450 1
Cu -424.931 -459.564 -450 1
Cu -416.931 -471.774 -450 1
Cu -408.931 -483.983 -450 1
Cu -400.931 -496.193 -450 1
Cu -392.931 -508.402 -450 1
Cu -384.931 -520.612 -450 1
Cu -376.931 -532.821 -450 1
Cu -368.931 -545.031 -450 1
Cu -360.931 -557.24 -450 1
Cu -352.931 -569.45 -450 1
Cu -344.931 -581.659 -450 1
Cu -336.931 -593.869 -450 1
Cu -328.931 -606.078 -450 1
Cu -320.931 -618.288 -450 1
Cu -312.931 -630.497 -450 1
Cu -304.931 -642.707 -450 1
Cu -296.931 -654.916 -450 1
Cu -288.931 -667.126 -450 1
Cu -280.931 -679.335 -450 1
Cu -272.931 -691.545 -450 1
Cu -264.931 -703.754 -450 1
Cu -256.931 -715.964 -450 1
Cu -248.931 -728.173 -450 1
Cu -240.931 -740.383 -450 1
Cu 743.069 -749.457 -450 1
Cu 751.069 -737.247 -450 1
Cu 759.069 -725.038 -450 1
Cu 767.069 -712.828 -450 1
Cu 775.069 -700.619 -450 1
Cu 783.069 -688.409 -450 1
Cu 791.069 -676.2 -450 1
Cu 799.069 -663.99 -450 1
Cu 807.069 -651.781 -450 1
Cu 815.069 -639.571 -450 1
Cu 823.069 -627.362 -450 1
Cu 831.069 -615.152 -450 1
Cu 839.069 -602.943 -450 1
Cu 847.069 -590.733 -450 1
Cu 855.069 -578.524 -450 1
Cu 863.069 -566.314 -450 1
Cu 871.069 -554.105 -450 1
Cu 879.069 -541.895 -450 1
Cu 887.069 -529.686 -450 1
Cu 895.069 -517.476 -450 1
Cu 903.069 -505.267 -450 1
Cu 911.069 -493.057 -450 1
Cu 919.069 -480.848 -450 1
Cu 927.069 -468.638 -450 1
Cu 935.069 -456.429 -450 1
Cu 943.069 -444.219 -450 1
Cu 951.069 -432.01 -450 1
Cu 959.069 -419.8 -450 1
Cu 967.069 -407.591 -450 1
Cu 975.069 -395.381 -450 1
Cu 983.069 -383.172 -450 1
Cu 991.069 -370.962 -450 1
Cu 999.069 -358.753 -450 1
Cu 1007.07 -346.543 -450 1
Cu 1015.07 -334.334 -450 1
Cu 1023.07 -322.124 -450 1
Cu 1031.07 -309.915 -450 1
Cu 1039.07 -297.705 -450 1
Cu 1047.07 -285.496 -450 1
Cu 1055.07 -273.286 -450 1
Cu 1063.07 -261.077 -450 1
Cu 1071.07 -248.867 -450 1
Cu 1079.07 -236.658 -450 1
Cu 1087.07 -224.448 -450 1
Cu 1095.07 -212.239 -450 1
Cu 1103.07 -200.029 -450 1
Cu 1111.07 -187.82 -450 1
Cu 1119.07 -175.61 -450 1
Cu 1127.07 -163.401 -450 1
Cu 1135.07 -151.191 -450 1
Cu 1143.07 -138.982 -450 1
Cu 1151.07 -126.772 -450 1
Cu 1159.07 -114.563 -450 1
Cu 1167.07 -102.353 -450 1
Cu 1175.07 -90.1439 -450 1
Cu 1183.07 -77.9344 -450 1
Cu 1184.6 434.865 -450 1
Cu 1176.6 447.074 -450 1
Cu 1168.6 459.284 -450 1
Cu 1160.6 471.493 -450 1
Cu 1152.6 483.703 -450 1
Cu 1144.6 495.912 -450 1
Cu 1136.6 508.122 -450 1
Cu 1128.6 520.331 -450 1
Cu 1120.6 532.541 -450 1
Cu 1112.6 544.75 -450 1
Cu 1104.6 556.96 -450 1
Cu 1096.6 569.169 -450 1
Cu 1088.6 581.379 -450 1
Cu 1080.6 593.588 -450 1
Cu 1072.6 605.798 -450 1
Cu 1064.6 618.007 -450 1
Cu 1056.6 630.217 -450 1
Cu 1048.6 642.426 -450 1
Cu 1040.6 654.636 -450 1
Cu 1032.6 666.845 -450 1
Cu 1024.6 679.055 -450 1
Cu 1016.6 691.264 -450 1
Cu 1008.6 703.474 -450 1
Cu 1000.6 715.683 -450 1
Cu 992.603 727.892 -450 1
Cu 984.603 740.102 -450 1
Cu 976.603 752.311 -450 1
Cu 968.603 764.521 -450 1
Cu 960.603 776.73 -450 1
Cu 952.603 788.94 -450 1
Cu 944.603 801.149 -450 1
Cu 936.603 813.359 -450 1
Cu 928.603 825.568 -450 1
Cu 920.603 837.778 -450 1
Cu 912.603 849.987 -450 1
Cu 904.603 862.197 -450 1
Cu 896.603 874.406 -450 1
Cu 888.603 886.616 -450 1
Cu 880.603 898.825 -450 1
Cu 872.603 911.035 -450 1
Cu 864.603 923.244 -450 1
Cu 856.603 935.454 -450 1
Cu 848.603 947.663 -450 1
Cu 840.603 959.873 -450 1
Cu 832.603 972.082 -450 1
Cu 824.603 984.292 -450 1
Cu 816.603 996.501 -450 1
Cu 808.603 1008.71 -450 1
Cu 800.603 1020.92 -450 1
Cu 792.603 1033.13 -450 1
Cu 784.603 1045.34 -450 1
Cu 776.603 1057.55 -450 1
Cu 768.603 1069.76 -450 1
Cu 760.603 1081.97 -450 1
Cu 752.603 1094.18 -450 1
Cu 744.603 1106.39 -450 1
Cu -239.397 1101.99 -450 1
Cu -247.397 1089.78 -450 1
Cu -255.397 1077.57 -450 1
Cu -263.397 1065.36 -450 1
Cu -271.397 1053.15 -450 1
Cu -279.397 1040.94 -450 1
Cu -287.397 1028.74 -450 1
Cu -295.397 1016.53 -450 1
Cu -303.397 1004.32 -450 1
Cu -311.397 992.107 -450 1
Cu -319.397 979.897 -450 1
Cu -327.397 967.688 -450 1
Cu -335.397 955.478 -450 1
Cu -343.397 943.269 -450 1
Cu -351.397 931.059 -450 1
Cu -359.397 918.85 -450 1
Cu -367.397 906.64 -450 1
Cu -375.397 894.431 -450 1
Cu -383.397 882.221 -450 1
Cu -391.397 870.012 -450 1
Cu -399.397 857.802 -450 1
Cu -407.397 845.593 -450 1
Cu -415.397 833.383 -450 1
Cu -423.397 821.174 -450 1
Cu -431.397 808.964 -450 1
Cu -439.397 796.755 -450 1
Cu -447.397 784.546 -450 1
Cu -455.397 772.336 -450 1
Cu -463.397 760.127 -450 1
Cu -471.397 747.917 -450 1
Cu -479.397 735.708 -450 1
Cu -487.397 723.498 -450 1
Cu -495.397 711.289 -450 1
Cu -503.397 699.079 -450 1
Cu -511.397 686.87 -450 1
Cu -519.397 674.66 -450 1
Cu -527.397 662.451 -450 1
Cu -535.397 650.241 -450 1
Cu -543.397 638.032 -450 1
Cu -551.397 625.822 -450 1
Cu -559.397 613.613 -450 1
Cu -567.397 601.403 -450 1
Cu -575.397 589.194 -450 1
Cu -583.397 576.984 -450 1
Cu -591.397 564.775 -450 1
Cu 774.544 -747.206 -450 1
Cu 782.544 -734.997 -450 1
Cu 790.544 -722.787 -450 1
Cu 798.544 -710.578 -450 1
Cu 806.544 -698.368 -450 1
Cu 814.544 -686.159 -450 1
Cu 822.544 -673.949 -450 1
Cu 830.544 -661.74 -450 1
Cu 838.544 -649.53 -450 1
Cu 846.544 -637.321 -450 1
Cu 854.544 -625.111 -450 1
Cu 862.544 -612.902 -450 1
Cu 870.544 -600.692 -450 1
Cu 878.544 -588.483 -450 1
Cu 886.544 -576.273 -450 1
Cu 894.544 -564.064 -450 1
Cu 902.544 -551.854 -450 1
Cu 910.544 -539.645 -450 1
Cu 918.544 -527.435 -450 1
Cu 926.544 -515.226 -450 1
Cu 934.544 -503.016 -450 1
Cu 942.544 -490.807 -450 1
Cu 950.544 -478.597 -450 1
Cu 958.544 -466.388 -450 1
Cu 966.544 -454.178 -450 1
Cu 974.544 -441.969 -450 1
Cu 982.544 -429.759 -450 1
Cu 990.544 -417.55 -450 1
Cu 998.544 -405.34 -450 1
Cu 1006.54 -393.131 -450 1
Cu 1014.54 -380.921 -450 1
Cu 1022.54 -368.712 -450 1
Cu 1030.54 -356.502 -450 1
Cu 1038.54 -344.293 -450 1
Cu 1046.54 -332.083 -450 1
Cu 1054.54 -319.874 -450 1
Cu 1062.54 -307.664 -450 1
Cu 1070.54 -295.455 -450 1
Cu 1078.54 -283.245 -450 1
Cu 1086.54 -271.036 -450 1
Cu 1094.54 -258.826 -450 1
Cu 1102.54 -246.617 -450 1
Cu 1110.54 -234.407 -450 1
Cu 1118.54 -222.198 -450 1
Cu 1126.54 -209.988 -450 1
Cu 1134.54 -197.779 -450 1
Cu 1142.54 -185.569 -450 1
Cu 1150.54 -173.36 -450 1
Cu 1158.54 -161.15 -450 1
Cu 1166.54 -148.941 -450 1
Cu 1174.54 -136.731 -450 1
Cu 1182.54 -124.522 -450 1
Cu 1181.13 485.953 -450 1
Cu 1173.13 498.163 -450 1
Cu 1165.13 510.372 -450 1
Cu 1157.13 522.582 -450 1
Cu 1149.13 534.791 -450 1
Cu 1141.13 547.001 -450 1
Cu 1133.13 559.21 -450 1
Cu 1125.13 571.42 -450 1
Cu 1117.13 583.629 -450 1
Cu 1109.13 595.839 -450 1
Cu 1101.13 608.048 -450 1
Cu 1093.13 620.258 -450 1
Cu 1085.13 632.467 -450 1
Cu 1077.13 644.677 -450 1
Cu 1069.13 656.886 -450 1
Cu 1061.13 669.096 -450 1
Cu 1053.13 681.305 -450 1
Cu 1045.13 693.515 -450 1
Cu 1037.13 705.724 -450 1
Cu 1029.13 717.934 -450 1
Cu 1021.13 730.143 -450 1
Cu 1013.13 742.353 -450 1
Cu 1005.13 754.562 -450 1
Cu 997.128 766.772 -450 1
Cu 989.128 778.981 -450 1
Cu 981.128 791.191 -450 1
Cu 973.128 803.4 -450 1
Cu 965.128 815.61 -450 1
Cu 957.128 827.819 -450 1
Cu 949.128 840.029 -450 1
Cu 941.128 852.238 -450 1
Cu 933.128 864.448 -450 1
Cu 925.128 876.657 -450 1
Cu 917.128 888.867 -450 1
Cu 909.128 901.076 -450 1
Cu 901.128 913.286 -450 1
Cu 893.128 925.495 -450 1
Cu 885.128 937.705 -450 1
Cu 877.128 949.914 -450 1
Cu 869.128 962.124 -450 1
Cu 861.128 974.333 -450 1
Cu 853.128 986.543 -450 1
Cu 845.128 998.752 -450 1
Cu 837.128 1010.96 -450 1
Cu 829.128 1023.17 -450 1
Cu 821.128 1035.38 -450 1
Cu 813.128 1047.59 -450 1
Cu 805.128 1059.8 -450 1
Cu 797.128 1072.01 -450 1
Cu 789.128 1084.22 -450 1
Cu 781.128 1096.43 -450 1
Cu 773.128 1108.64 -450 1
Cu -266.872 1105.85 -450 1
Cu -274.872 1093.64 -450 1
Cu -282.872 1081.43 -450 1
Cu -290.872 1069.22 -450 1
Cu -298.872 1057.01 -450 1
Cu -306.872 1044.8 -450 1
Cu -314.872 1032.59 -450 1
Cu -322.872 1020.38 -450 1
Cu -330.872 1008.17 -450 1
Cu -338.872 995.961 -450 1
Cu -346.872 983.752 -450 1
Cu -354.872 971.542 -450 1
Cu -362.872 959.333 -450 1
Cu -370.872 947.123 -450 1
Cu -378.872 934.914 -450 1
Cu -386.872 922.704 -450 1
Cu -394.872 910.495 -450 1
Cu -402.872 898.285 -450 1
Cu -410.872 886.076 -450 1
Cu -418.872 873.866 -450 1
Cu -426.872 861.657 -450 1
Cu -434.872 849.447 -450 1
Cu -442.872 837.238 -450 1
Cu -450.872 825.028 -450 1
Cu -458.872 812.819 -450 1
Cu -466.872 800.609 -450 1
Cu -474.872 788.4 -450 1
Cu -482.872 776.19 -450 1
Cu -490.872 763.981 -450 1
Cu -498.872 751.771 -450 1
Cu -506.872 739.562 -450 1
Cu -514.872 727.352 -450 1
Cu -522.872 715.143 -450 1
Cu -530.872 702.933 -450 1
Cu -538.872 690.724 -450 1
Cu -546.872 678.514 -450 1
Cu -554.872 666.305 -450 1
Cu -562.872 654.095 -450 1
Cu -570.872 641.886 -450 1
Cu -578.872 629.676 -450 1
Cu -586.872 617.467 -450 1
Cu -594.872 605.257 -450 1
Cu -602.872 593.048 -450 1
Cu -610.872 580.838 -450 1
Cu -618.872 568.629 -450 1
Cu -626.872 556.419 -450 1
Cu -634.872 544.21 -450 1
Cu -642.872 532 -450 1
Cu -650.872 519.791 -450 1
Cu -658.872 507.581 -450 1
Cu -666.872 495.372 -450 1
Cu -674.872 483.162 -450 1
Cu -672.631 -127.313 -450 1
Cu -664.631 -139.522 -450 1
Cu -656.631 -151.732 -450 1
Cu -648.631 -163.941 -450 1
Cu -640.631 -176.151 -450 1
Cu -632.631 -188.36 -450 1
Cu -624.631 -200.57 -450 1
Cu -616.631 -212.779 -450 1
Cu -608.631 -224.989 -450 1
Cu -600.631 -237.198 -450 1
Cu -592.631 -249.408 -450 1
Cu -584.631 -261.617 -450 1
Cu -576.631 -273.827 -450 1
Cu -568.631 -286.036 -450 1
Cu -560.631 -298.246 -450 1
Cu -552.631 -310.455 -450 1
Cu -544.631 -322.665 -450 1
Cu -536.631 -334.874 -450 1
Cu -528.631 -347.084 -450 1
Cu -520.631 -359.293 -450 1
Cu -512.631 -371.503 -450 1
Cu -504.631 -383.712 -450 1
Cu -496.631 -395.922 -450 1
Cu -488.631 -408.131 -450 1
Cu -480.631 -420.341 -450 1
Cu -472.631 -432.55 -450 1
Cu -464.631 -444.76 -450 1
Cu -456.631 -456.969 -450 1
Cu -448.631 -469.179 -450 1
Cu -440.631 -481.388 -450 1
Cu -432.631 -493.598 -450 1
Cu -424.631 -505.807 -450 1
Cu -416.631 -518.017 -450 1
Cu -408.631 -530.226 -450 1
Cu -400.631 -542.436 -450 1
Cu -392.631 -554.645 -450 1
Cu -384.631 -566.855 -450 1
Cu -376.631 -579.064 -450 1
Cu -368.631 -591.274 -450 1
Cu -360.631 -603.483 -450 1
Cu -352.631 -615.693 -450 1
Cu -344.631 -627.902 -450 1
Cu -336.631 -640.112 -450 1
Cu -328.631 -652.321 -450 1
Cu -320.631 -664.531 -450 1
Cu -312.631 -676.74 -450 1
Cu -304.631 -688.95 -450 1
Cu -296.631 -701.159 -450 1
Cu -288.631 -713.369 -450 1
Cu -280.631 -725.578 -450 1
Cu -272.631 -737.788 -450 1
Cu -264.631 -749.997 -450 1
Cu -300.036 1101.02 -450 1
Cu -308.036 1088.81 -450 1
Cu -316.036 1076.6 -450 1
Cu -324.036 1064.39 -450 1
Cu -332.036 1052.18 -450 1
Cu -340.036 1039.97 -450 1
Cu -348.036 1027.76 -450 1
Cu -356.036 1015.55 -450 1
Cu -364.036 1003.34 -450 1
Cu -372.036 991.132 -450 1
Cu -380.036 978.922 -450 1
Cu -388.036 966.713 -450 1
Cu -396.036 954.503 -450 1
Cu -404.036 942.294 -450 1
Cu -412.036 930.084 -450 1
Cu -420.036 917.875 -450 1
Cu -428.036 905.665 -450 1
Cu -436.036 893.456 -450 1
Cu -444.036 881.246 -450 1
Cu -452.036 869.037 -450 1
Cu -460.036 856.828 -450 1
Cu -468.036 844.618 -450 1
Cu -476.036 832.409 -450 1
Cu -484.036 820.199 -450 1
Cu -492.036 807.99 -450 1
Cu -500.036 795.78 -450 1
Cu -508.036 783.571 -450 1
Cu -516.036 771.361 -450 1
Cu -524.036 759.152 -450 1
Cu -532.036 746.942 -450 1
Cu -540.036 734.733 -450 1
Cu -548.036 722.523 -450 1
Cu -556.036 710.314 -450 1
Cu -564.036 698.104 -450 1
Cu -572.036 685.895 -450 1
Cu -580.036 673.685 -450 1
Cu -588.036 661.476 -450 1
Cu -596.036 649.266 -450 1
Cu -604.036 637.057 -450 1
Cu -612.036 624.847 -450 1
Cu -620.036 612.638 -450 1
Cu -628.036 600.428 -450 1
Cu -636.036 588.219 -450 1
Cu -644.036 576.009 -450 1
Cu -652.036 563.8 -450 1
Cu -660.036 551.59 -450 1
Cu -668.036 539.381 -450 1
Cu -676.036 527.171 -450 1
Cu -675.467 -168.77 -450 1
Cu -667.467 -180.98 -450 1
Cu -659.467 -193.189 -450 1
Cu -651.467 -205.399 -450 1
Cu -643.467 -217.608 -450 1
Cu -635.467 -229.818 -450 1
Cu -627.467 -242.027 -450 1
Cu -619.467 -254.237 -450 1
Cu -611.467 -266.446 -450 1
Cu -603.467 -278.656 -450 1
Cu -595.467 -290.865 -450 1
Cu -587.467 -303.075 -450 1
Cu -579.467 -315.284 -450 1
Cu -571.467 -327.494 -450 1
Cu -563.467 -339.703 -450 1
Cu -555.467 -351.913 -450 1
Cu -547.467 -364.122 -450 1
Cu -539.467 -376.332 -450 1
Cu -531.467 -388.541 -450 1
Cu -523.467 -400.751 -450 1
Cu -515.467 -412.96 -450 1
Cu -507.467 -425.17 -450 1
Cu -499.467 -437.379 -450 1
Cu -491.467 -449.589 -450 1
Cu -483.467 -461.798 -450 1
Cu -475.467 -474.008 -450 1
Cu -467.467 -486.217 -450 1
Cu -459.467 -498.427 -450 1
Cu -451.467 -510.636 -450 1
Cu -443.467 -522.846 -450 1
Cu -435.467 -535.055 -450 1
Cu -427.467 -547.265 -450 1
Cu -419.467 -559.474 -450 1
Cu -411.467 -571.684 -450 1
Cu -403.467 -583.893 -450 1
Cu -395.467 -596.103 -450 1
Cu -387.467 -608.312 -450 1
Cu -379.467 -620.522 -450 1
Cu -371.467 -632.731 -450 1
Cu -363.467 -644.941 -450 1
Cu -355.467 -657.15 -450 1
Cu -347.467 -669.36 -450 1
Cu -339.467 -681.569 -450 1
Cu -331.467 -693.779 -450 1
Cu -323.467 -705.988 -450 1
Cu -315.467 -718.198 -450 1
Cu -307.467 -730.407 -450 1
Cu -299.467 -742.617 -450 1
Cu 804.533 -747.223 -450 1
Cu 812.533 -735.013 -450 1
Cu 820.533 -722.804 -450 1
Cu 828.533 -710.594 -450 1
Cu 836.533 -698.385 -450 1
Cu 844.533 -686.175 -450 1
Cu 852.533 -673.966 -450 1
Cu 860.533 -661.756 -450 1
Cu 868.533 -649.547 -450 1
Cu 876.533 -637.337 -450 1
Cu 884.533 -625.128 -450 1
Cu 892.533 -612.918 -450 1
Cu 900.533 -600.709 -450 1
Cu 908.533 -588.499 -450 1
Cu 916.533 -576.29 -450 1
Cu 924.533 -564.08 -450 1
Cu 932.533 -551.871 -450 1
Cu 940.533 -539.661 -450 1
Cu 948.533 -527.452 -450 1
Cu 956.533 -515.242 -450 1
Cu 964.533 -503.033 -450 1
Cu 972.533 -490.823 -450 1
Cu 980.533 -478.614 -450 1
Cu 988.533 -466.404 -450 1
Cu 996.533 -454.195 -450 1
Cu 1004.53 -441.985 -450 1
Cu 1012.53 -429.776 -450 1
Cu 1020.53 -417.566 -450 1
Cu 1028.53 -405.357 -450 1
Cu 1036.53 -393.147 -450 1
Cu 1044.53 -380.938 -450 1
Cu 1052.53 -368.728 -450 1
Cu 1060.53 -356.519 -450 1
Cu 1068.53 -344.309 -450 1
Cu 1076.53 -332.1 -450 1
Cu 1084.53 -319.89 -450 1
Cu 1092.53 -307.681 -450 1
Cu 1100.53 -295.471 -450 1
Cu 1108.53 -283.262 -450 1
Cu 1116.53 -271.052 -450 1
Cu 1124.53 -258.843 -450 1
Cu 1132.53 -246.633 -450 1
Cu 1140.53 -234.424 -450 1
Cu 1148.53 -222.214 -450 1
Cu 1156.53 -210.005 -450 1
Cu 1164.53 -197.795 -450 1
Cu 1172.53 -185.586 -450 1
Cu 1180.53 -173.376 -450 1
Cu 1179.14 534.775 -450 1
Cu 1171.14 546.984 -450 1
Cu 1163.14 559.194 -450 1
Cu 1155.14 571.403 -450 1
Cu 1147.14 583.613 -450 1
Cu 1139.14 595.822 -450 1
Cu 1131.14 608.032 -450 1
Cu 1123.14 620.241 -450 1
Cu 1115.14 632.451 -450 1
Cu 1107.14 644.66 -450 1
Cu 1099.14 656.87 -450 1
Cu 1091.14 669.079 -450 1
Cu 1083.14 681.289 -450 1
Cu 1075.14 693.498 -450 1
Cu 1067.14 705.708 -450 1
Cu 1059.14 717.917 -450 1
Cu 1051.14 730.127 -450 1
Cu 1043.14 742.336 -450 1
Cu 1035.14 754.546 -450 1
Cu 1027.14 766.755 -450 1
Cu 1019.14 778.965 -450 1
Cu 1011.14 791.174 -450 1
Cu 1003.14 803.384 -450 1
Cu 995.139 815.593 -450 1
Cu 987.139 827.803 -450 1
Cu 979.139 840.012 -450 1
Cu 971.139 852.222 -450 1
Cu 963.139 864.431 -450 1
Cu 955.139 876.641 -450 1
Cu 947.139 888.85 -450 1
Cu 939.139 901.06 -450 1
Cu 931.139 913.269 -450 1
Cu 923.139 925.479 -450 1
Cu 915.139 937.688 -450 1
Cu 907.139 949.898 -450 1
Cu 899.139 962.107 -450 1
Cu 891.139 974.317 -450 1
Cu 883.139 986.526 -450 1
Cu 875.139 998.736 -450 1
Cu 867.139 1010.95 -450 1
Cu 859.139 1023.15 -450 1
Cu 851.139 1035.36 -450 1
Cu 843.139 1047.57 -450 1
Cu 835.139 1059.78 -450 1
Cu 827.139 1071.99 -450 1
Cu 819.139 1084.2 -450 1
Cu 811.139 1096.41 -450 1
Cu 803.139 1108.62 -450 1
Cu -325.159 1108.46 -450 1
Cu -333.159 1096.25 -450 1
Cu -341.159 1084.04 -450 1
Cu -349.159 1071.83 -450 1
Cu -357.159 1059.62 -450 1
Cu -365.159 1047.41 -450 1
Cu -373.159 1035.2 -450 1
Cu -381.159 1022.99 -450 1
Cu -389.159 1010.79 -450 1
Cu -397.159 998.576 -450 1
Cu -405.159 986.366 -450 1
Cu -413.159 974.157 -450 1
Cu -421.159 961.947 -450 1
Cu -429.159 949.738 -450 1
Cu -437.159 937.528 -450 1
Cu -445.159 925.319 -450 1
Cu -453.159 913.109 -450 1
Cu -461.159 900.9 -450 1
Cu -469.159 888.69 -450 1
Cu -477.159 876.481 -450 1
Cu -485.159 864.271 -450 1
Cu -493.159 852.062 -450 1
Cu -501.159 839.852 -450 1
Cu -509.159 827.643 -450 1
Cu -517.159 815.433 -450 1
Cu -525.159 803.224 -450 1
Cu -533.159 791.014 -450 1
Cu -541.159 778.805 -450 1
Cu -549.159 766.595 -450 1
Cu -557.159 754.386 -450 1
Cu -565.159 742.176 -450 1
Cu -573.159 729.967 -450 1
Cu -581.159 717.757 -450 1
Cu -589.159 705.548 -450 1
Cu -597.159 693.338 -450 1
Cu -605.159 681.129 -450 1
Cu -613.159 668.919 -450 1
Cu -621.159 656.71 -450 1
Cu -629.159 644.5 -450 1
Cu -637.159 632.291 -450 1
Cu -645.159 620.081 -450 1
Cu -653.159 607.872 -450 1
Cu -661.159 595.662 -450 1
Cu -669.159 583.453 -450 1
Cu -670.344 -222.374 -450 1
Cu -662.344 -234.584 -450 1
Cu -654.344 -246.793 -450 1
Cu -646.344 -259.003 -450 1
Cu -638.344 -271.212 -450 1
Cu -630.344 -283.422 -450 1
Cu -622.344 -295.631 -450 1
Cu -614.344 -307.841 -450 1
Cu -606.344 -320.05 -450 1
Cu -598.344 -332.26 -450 1
Cu -590.344 -344.469 -450 1
Cu -582.344 -356.679 -450 1
Cu -574.344 -368.888 -450 1
Cu -566.344 -381.098 -450 1
Cu -558.344 -393.307 -450 1
Cu -550.344 -405.517 -450 1
Cu -542.344 -417.726 -450 1
Cu -534.344 -429.936 -450 1
Cu -526.344 -442.145 -450 1
Cu -518.344 -454.355 -450 1
Cu -510.344 -466.564 -450 1
Cu -502.344 -478.774 -450 1
Cu -494.344 -490.983 -450 1
Cu -486.344 -503.193 -450 1
Cu -478.344 -515.402 -450 1
Cu -470.344 -527.612 -450 1
Cu -462.344 -539.821 -450 1
Cu -454.344 -552.031 -450 1
Cu -446.344 -564.24 -450 1
Cu -438.344 -576.45 -450 1
Cu -430.344 -588.659 -450 1
Cu -422.344 -600.869 -450 1
Cu -414.344 -613.078 -450 1
Cu -406.344 -625.288 -450 1
Cu -398.344 -637.497 -450 1
Cu -390.344 -649.707 -450 1
Cu -382.344 -661.916 -450 1
Cu -374.344 -674.126 -450 1
Cu -366.344 -686.335 -450 1
Cu -358.344 -698.545 -450 1
Cu -350.344 -710.754 -450 1
Cu -342.344 -722.964 -450 1
Cu -334.344 -735.173 -450 1
Cu -326.344 -747.383 -450 1
Cu 833.656 -748.562 -450 1
Cu 841.656 -736.352 -450 1
Cu 849.656 -724.143 -450 1
Cu 857.656 -711.933 -450 1
Cu 865.656 -699.724 -450 1
Cu 873.656 -687.514 -450 1
Cu 881.656 -675.305 -450 1
Cu 889.656 -663.095 -450 1
Cu 897.656 -650.886 -450 1
Cu 905.656 -638.676 -450 1
Cu 913.656 -626.467 -450 1
Cu 921.656 -614.257 -450 1
Cu 929.656 -602.048 -450 1
Cu 937.656 -589.838 -450 1
Cu 945.656 -577.629 -450 1
Cu 953.656 -565.419 -450 1
Cu 961.656 -553.21 -450 1
Cu 969.656 -541 -450 1
Cu 977.656 -528.791 -450 1
Cu 985.656 -516.581 -450 1
Cu 993.656 -504.372 -450 1
Cu 1001.66 -492.162 -450 1
Cu 1009.66 -479.953 -450 1
Cu 1017.66 -467.743 -450 1
Cu 1025.66 -455.534 -450 1
Cu 1033.66 -443.324 -450 1
Cu 1041.66 -431.115 -450 1
Cu 1049.66 -418.905 -450 1
Cu 1057.66 -406.696 -450 1
Cu 1065.66 -394.486 -450 1
Cu 1073.66 -382.277 -450 1
Cu 1081.66 -370.067 -450 1
Cu 1089.66 -357.858 -450 1
Cu 1097.66 -345.648 -450 1
Cu 1105.66 -333.439 -450 1
Cu 1113.66 -321.229 -450 1
Cu 1121.66 -309.02 -450 1
Cu 1129.66 -296.81 -450 1
Cu 1137.66 -284.601 -450 1
Cu 1145.66 -272.391 -450 1
Cu 1153.66 -260.182 -450 1
Cu 1161.66 -247.972 -450 1
Cu 1169.66 -235.763 -450 1
Cu 1177.66 -223.553 -450 1
Cu 1178.02 582.274 -450 1
Cu 1170.02 594.483 -450 1
Cu 1162.02 606.693 -450 1
Cu 1154.02 618.902 -450 1
Cu 1146.02 631.112 -450 1
Cu 1138.02 643.321 -450 1
Cu 1130.02 655.531 -450 1
Cu 1122.02 667.74 -450 1
Cu 1114.02 679.95 -450 1
Cu 1106.02 692.159 -450 1
Cu 1098.02 704.369 -450 1
Cu 1090.02 716.578 -450 1
Cu 1082.02 728.788 -450 1
Cu 1074.02 740.997 -450 1
Cu 1066.02 753.207 -450 1
Cu 1058.02 765.416 -450 1
Cu 1050.02 777.626 -450 1
Cu 1042.02 789.835 -450 1
Cu 1034.02 802.045 -450 1
Cu 1026.02 814.254 -450 1
Cu 1018.02 826.464 -450 1
Cu 1010.02 838.673 -450 1
Cu 1002.02 850.883 -450 1
Cu 994.016 863.092 -450 1
Cu 986.016 875.302 -450 1
Cu 978.016 887.511 -450 1
Cu 970.016 899.721 -450 1
Cu 962.016 911.93 -450 1
Cu 954.016 924.14 -450 1
Cu 946.016 936.349 -450 1
Cu 938.016 948.559 -450 1
Cu 930.016 960.768 -450 1
Cu 922.016 972.978 -450 1
Cu 914.016 985.187 -450 1
Cu 906.016 997.397 -450 1
Cu 898.016 1009.61 -450 1
Cu 890.016 1021.82 -450 1
Cu 882.016 1034.03 -450 1
Cu 874.016 1046.23 -450 1
Cu 866.016 1058.44 -450 1
Cu 858.016 1070.65 -450 1
Cu 850.016 1082.86 -450 1
Cu 842.016 1095.07 -450 1
Cu 834.016 1107.28 -450 1
Cu 866.479 -744.253 -450 1
Cu 874.479 -732.043 -450 1
Cu 882.479 -719.834 -450 1
Cu 890.479 -707.624 -450 1
Cu 898.479 -695.415 -450 1
Cu 906.479 -683.205 -450 1
Cu 914.479 -670.996 -450 1
Cu 922.479 -658.786 -450 1
Cu 930.479 -646.577 -450 1
Cu 938.479 -634.367 -450 1
Cu 946.479 -622.158 -450 1
Cu 954.479 -609.948 -450 1
Cu 962.479 -597.739 -450 1
Cu 970.479 -585.529 -450 1
Cu 978.479 -573.32 -450 1
Cu 986.479 -561.11 -450 1
Cu 994.479 -548.901 -450 1
Cu 1002.48 -536.691 -450 1
Cu 1010.48 -524.482 -450 1
Cu 1018.48 -512.272 -450 1
Cu 1026.48 -500.063 -450 1
Cu 1034.48 -487.853 -450 1
Cu 1042.48 -475.644 -450 1
Cu 1050.48 -463.434 -450 1
Cu 1058.48 -451.225 -450 1
Cu 1066.48 -439.015 -450 1
Cu 1074.48 -426.806 -450 1
Cu 1082.48 -414.596 -450 1
Cu 1090.48 -402.387 -450 1
Cu 1098.48 -390.177 -450 1
Cu 1106.48 -377.968 -450 1
Cu 1114.48 -365.758 -450 1
Cu 1122.48 -353.549 -450 1
Cu 1130.48 -341.339 -450 1
Cu 1138.48 -329.13 -450 1
Cu 1146.48 -316.92 -450 1
Cu 1154.48 -304.711 -450 1
Cu 1162.48 -292.501 -450 1
Cu 1170.48 -280.292 -450 1
Cu 1178.48 -268.082 -450 1
Cu 1181.19 623.211 -450 1
Cu 1173.19 635.42 -450 1
Cu 1165.19 647.63 -450 1
Cu 1157.19 659.839 -450 1
Cu 1149.19 672.049 -450 1
Cu 1141.19 684.258 -450 1
Cu 1133.19 696.468 -450 1
Cu 1125.19 708.677 -450 1
Cu 1117.19 720.887 -450 1
Cu 1109.19 733.096 -450 1
Cu 1101.19 745.306 -450 1
Cu 1093.19 757.515 -450 1
Cu 1085.19 769.725 -450 1
Cu 1077.19 781.934 -450 1
Cu 1069.19 794.144 -450 1
Cu 1061.19 806.353 -450 1
Cu 1053.19 818.563 -450 1
Cu 1045.19 830.772 -450 1
Cu 1037.19 842.982 -450 1
Cu 1029.19 855.191 -450 1
Cu 1021.19 867.401 -450 1
Cu 1013.19 879.61 -450 1
Cu 1005.19 891.82 -450 1
Cu 997.193 904.029 -450 1
Cu 989.193 916.239 -450 1
Cu 981.193 928.448 -450 1
Cu 973.193 940.658 -450 1
Cu 965.193 952.867 -450 1
Cu 957.193 965.077 -450 1
Cu 949.193 977.286 -450 1
Cu 941.193 989.496 -450 1
Cu 933.193 1001.71 -450 1
Cu 925.193 1013.91 -450 1
Cu 917.193 1026.12 -450 1
Cu 909.193 1038.33 -450 1
Cu 901.193 1050.54 -450 1
Cu 893.193 1062.75 -450 1
Cu 885.193 1074.96 -450 1
Cu 877.193 1087.17 -450 1
Cu 869.193 1099.38 -450 1
Cu -354.807 1109 -450 1
Cu -362.807 1096.79 -450 1
Cu -370.807 1084.58 -450 1
Cu -378.807 1072.37 -450 1
Cu -386.807 1060.16 -450 1
Cu -394.807 1047.95 -450 1
Cu -402.807 1035.74 -450 1
Cu -410.807 1023.53 -450 1
Cu -418.807 1011.32 -450 1
Cu -426.807 999.113 -450 1
Cu -434.807 986.903 -450 1
Cu -442.807 974.694 -450 1
Cu -450.807 962.484 -450 1
Cu -458.807 950.275 -450 1
Cu -466.807 938.065 -450 1
Cu -474.807 925.856 -450 1
Cu -482.807 913.646 -450 1
Cu -490.807 901.437 -450 1
Cu -498.807 889.227 -450 1
Cu -506.807 877.018 -450 1
Cu -514.807 864.808 -450 1
Cu -522.807 852.599 -450 1
Cu -530.807 840.389 -450 1
Cu -538.807 828.18 -450 1
Cu -546.807 815.97 -450 1
Cu -554.807 803.761 -450 1
Cu -562.807 791.551 -450 1
Cu -570.807 779.342 -450 1
Cu -578.807 767.132 -450 1
Cu -586.807 754.923 -450 1
Cu -594.807 742.713 -450 1
Cu -602.807 730.504 -450 1
Cu -610.807 718.294 -450 1
Cu -618.807 706.085 -450 1
Cu -626.807 693.875 -450 1
Cu -634.807 681.666 -450 1
Cu -642.807 669.456 -450 1
Cu -650.807 657.247 -450 1
Cu -658.807 645.037 -450 1
Cu -666.807 632.828 -450 1
Cu -674.807 620.618 -450 1
Cu -676.696 -258.466 -450 1
Cu -668.696 -270.675 -450 1
Cu -660.696 -282.885 -450 1
Cu -652.696 -295.094 -450 1
Cu -644.696 -307.304 -450 1
Cu -636.696 -319.513 -450 1
Cu -628.696 -331.723 -450 1
Cu -620.696 -343.932 -450 1
Cu -612.696 -356.142 -450 1
Cu -604.696 -368.351 -450 1
Cu -596.696 -380.561 -450 1
Cu -588.696 -392.77 -450 1
Cu -580.696 -404.98 -450 1
Cu -572.696 -417.189 -450 1
Cu -564.696 -429.399 -450 1
Cu -556.696 -441.608 -450 1
Cu -548.696 -453.818 -450 1
Cu -540.696 -466.027 -450 1
Cu -532.696 -478.237 -450 1
Cu -524.696 -490.446 -450 1
Cu -516.696 -502.656 -450 1
Cu -508.696 -514.865 -450 1
Cu -500.696 -527.075 -450 1
Cu -492.696 -539.284 -450 1
Cu -484.696 -551.494 -450 1
Cu -476.696 -563.703 -450 1
Cu -468.696 -575.913 -450 1
Cu -460.696 -588.122 -450 1
Cu -452.696 -600.332 -450 1
Cu -444.696 -612.541 -450 1
Cu -436.696 -624.751 -450 1
Cu -428.696 -636.96 -450 1
Cu -420.696 -649.17 -450 1
Cu -412.696 -661.379 -450 1
Cu -404.696 -673.589 -450 1
Cu -396.696 -685.798 -450 1
Cu -388.696 -698.008 -450 1
Cu -380.696 -710.217 -450 1
Cu -372.696 -722.427 -450 1
Cu -364.696 -734.636 -450 1
Cu -356.696 -746.846 -450 1
Cu 895.745 -745.373 -450 1
Cu 903.745 -733.163 -450 1
Cu 911.745 -720.954 -450 1
Cu 919.745 -708.744 -450 1
Cu 927.745 -696.535 -450 1
Cu 935.745 -684.325 -450 1
Cu 943.745 -672.116 -450 1
Cu 951.745 -659.906 -450 1
Cu 959.745 -647.697 -450 1
Cu 967.745 -635.487 -450 1
Cu 975.745 -623.278 -450 1
Cu 983.745 -611.068 -450 1
Cu 991.745 -598.859 -450 1
Cu 999.745 -586.649 -450 1
Cu 1007.75 -574.44 -450 1
Cu 1015.75 -562.23 -450 1
Cu 1023.75 -550.021 -450 1
Cu 1031.75 -537.811 -450 1
Cu 1039.75 -525.602 -450 1
Cu 1047.75 -513.392 -450 1
Cu 1055.75 -501.183 -450 1
Cu 1063.75 -488.973 -450 1
Cu 1071.75 -476.764 -450 1
Cu 1079.75 -464.554 -450 1
Cu 1087.75 -452.345 -450 1
Cu 1095.75 -440.135 -450 1
Cu 1103.75 -427.926 -450 1
Cu 1111.75 -415.716 -450 1
Cu 1119.75 -403.507 -450 1
Cu 1127.75 -391.297 -450 1
Cu 1135.75 -379.088 -450 1
Cu 1143.75 -366.878 -450 1
Cu 1151.75 -354.669 -450 1
Cu 1159.75 -342.459 -450 1
Cu 1167.75 -330.25 -450 1
Cu 1175.75 -318.04 -450 1
Cu 1183.75 -305.831 -450 1
Cu 1179.93 670.929 -450 1
Cu 1171.93 683.139 -450 1
Cu 1163.93 695.348 -450 1
Cu 1155.93 707.558 -450 1
Cu 1147.93 719.767 -450 1
Cu 1139.93 731.977 -450 1
Cu 1131.93 744.186 -450 1
Cu 1123.93 756.396 -450 1
Cu 1115.93 768.605 -450 1
Cu 1107.93 780.815 -450 1
Cu 1099.93 793.024 -450 1
Cu 1091.93 805.234 -450 1
Cu 1083.93 817.443 -450 1
Cu 1075.93 829.653 -450 1
Cu 1067.93 841.862 -450 1
Cu 1059.93 854.072 -450 1
Cu 1051.93 866.281 -450 1
Cu 1043.93 878.491 -450 1
Cu 1035.93 890.7 -450 1
Cu 1027.93 902.91 -450 1
Cu 1019.93 915.119 -450 1
Cu 1011.93 927.329 -450 1
Cu 1003.93 939.538 -450 1
Cu 995.927 951.748 -450 1
Cu 987.927 963.957 -450 1
Cu 979.927 976.167 -450 1
Cu 971.927 988.376 -450 1
Cu 963.927 1000.59 -450 1
Cu 955.927 1012.8 -450 1
Cu 947.927 1025 -450 1
Cu 939.927 1037.21 -450 1
Cu 931.927 1049.42 -450 1
Cu 923.927 1061.63 -450 1
Cu 915.927 1073.84 -450 1
Cu 907.927 1086.05 -450 1
Cu 899.927 1098.26 -450 1
Cu 891.927 1110.47 -450 1
Cu -388.073 1104.01 -450 1
Cu -396.073 1091.8 -450 1
Cu -404.073 1079.59 -450 1
Cu -412.073 1067.38 -450 1
Cu -420.073 1055.18 -450 1
Cu -428.073 1042.97 -450 1
Cu -436.073 1030.76 -450 1
Cu -444.073 1018.55 -450 1
Cu -452.073 1006.34 -450 1
Cu -460.073 994.128 -450 1
Cu -468.073 981.918 -450 1
Cu -476.073 969.709 -450 1
Cu -484.073 957.499 -450 1
Cu -492.073 945.29 -450 1
Cu -500.073 933.08 -450 1
Cu -508.073 920.871 -450 1
Cu -516.073 908.661 -450 1
Cu -524.073 896.452 -450 1
Cu -532.073 884.242 -450 1
Cu -540.073 872.033 -450 1
Cu -548.073 859.823 -450 1
Cu -556.073 847.614 -450 1
Cu -564.073 835.404 -450 1
Cu -572.073 823.195 -450 1
Cu -580.073 810.985 -450 1
Cu -588.073 798.776 -450 1
Cu -596.073 786.566 -450 1
Cu -604.073 774.357 -450 1
Cu -612.073 762.147 -450 1
Cu -620.073 749.938 -450 1
Cu -628.073 737.728 -450 1
Cu -636.073 725.519 -450 1
Cu -644.073 713.309 -450 1
Cu -652.073 701.1 -450 1
Cu -660.073 688.89 -450 1
Cu -668.073 676.681 -450 1
Cu -676.073 664.471 -450 1
Cu -671.43 -312.289 -450 1
Cu -663.43 -324.498 -450 1
Cu -655.43 -336.708 -450 1
Cu -647.43 -348.917 -450 1
Cu -639.43 -361.127 -450 1
Cu -631.43 -373.336 -450 1
Cu -623.43 -385.546 -450 1
Cu -615.43 -397.755 -450 1
Cu -607.43 -409.965 -450 1
Cu -599.43 -422.174 -450 1
Cu -591.43 -434.384 -450 1
Cu -583.43 -446.593 -450 1
Cu -575.43 -458.803 -450 1
Cu -567.43 -471.012 -450 1
Cu -559.43 -483.222 -450 1
Cu -551.43 -495.431 -450 1
Cu -543.43 -507.641 -450 1
Cu -535.43 -519.85 -450 1
Cu -527.43 -532.06 -450 1
Cu -519.43 -544.269 -450 1
Cu -511.43 -556.479 -450 1
Cu -503.43 -568.688 -450 1
Cu -495.43 -580.898 -450 1
Cu -487.43 -593.107 -450 1
Cu -479.43 -605.317 -450 1
Cu -471.43 -617.526 -450 1
Cu -463.43 -629.736 -450 1
Cu -455.43 -641.945 -450 1
Cu -447.43 -654.155 -450 1
Cu -439.43 -666.364 -450 1
Cu -431.43 -678.574 -450 1
Cu -423.43 -690.783 -450 1
Cu -415.43 -702.993 -450 1
Cu -407.43 -715.202 -450 1
Cu -399.43 -727.412 -450 1
Cu -391.43 -739.621 -450 1
Cu -416.345 1106.65 -450 1
Cu -424.345 1094.44 -450 1
Cu -432.345 1082.23 -450 1
Cu -440.345 1070.02 -450 1
Cu -448.345 1057.81 -450 1
Cu -456.345 1045.6 -450 1
Cu -464.345 1033.39 -450 1
Cu -472.345 1021.18 -450 1
Cu -480.345 1008.98 -450 1
Cu -488.345 996.766 -450 1
Cu -496.345 984.556 -450 1
Cu -504.345 972.347 -450 1
Cu -512.345 960.137 -450 1
Cu -520.345 947.928 -450 1
Cu -528.345 935.718 -450 1
Cu -536.345 923.509 -450 1
Cu -544.345 911.3 -450 1
Cu -552.345 899.09 -450 1
Cu -560.345 886.881 -450 1
Cu -568.345 874.671 -450 1
Cu -576.345 862.462 -450 1
Cu -584.345 850.252 -450 1
Cu -592.345 838.043 -450 1
Cu -600.345 825.833 -450 1
Cu -608.345 813.624 -450 1
Cu -616.345 801.414 -450 1
Cu -624.345 789.205 -450 1
Cu -632.345 776.995 -450 1
Cu -640.345 764.786 -450 1
Cu -648.345 752.576 -450 1
Cu -656.345 740.367 -450 1
Cu -664.345 728.157 -450 1
Cu -672.345 715.948 -450 1
Cu -671.158 -358.488 -450 1
Cu -663.158 -370.698 -450 1
Cu -655.158 -382.907 -450 1
Cu -647.158 -395.117 -450 1
Cu -639.158 -407.326 -450 1
Cu -631.158 -419.536 -450 1
Cu -623.158 -431.745 -450 1
Cu -615.158 -443.955 -450 1
Cu -607.158 -456.164 -450 1
Cu -599.158 -468.374 -450 1
Cu -591.158 -480.583 -450 1
Cu -583.158 -492.793 -450 1
Cu -575.158 -505.002 -450 1
Cu -567.158 -517.212 -450 1
Cu -559.158 -529.421 -450 1
Cu -551.158 -541.631 -450 1
Cu -543.158 -553.84 -450 1
Cu -535.158 -566.05 -450 1
Cu -527.158 -578.259 -450 1
Cu -519.158 -590.469 -450 1
Cu -511.158 -602.678 -450 1
Cu -503.158 -614.888 -450 1
Cu -495.158 -627.097 -450 1
Cu -487.158 -639.307 -450 1
Cu -479.158 -651.516 -450 1
Cu -471.158 -663.726 -450 1
Cu -463.158 -675.935 -450 1
Cu -455.158 -688.145 -450 1
Cu -447.158 -700.354 -450 1
Cu -439.158 -712.564 -450 1
Cu -431.158 -724.773 -450 1
Cu -423.158 -736.983 -450 1
Cu -415.158 -749.192 -450 1
Cu 928.842 -740.647 -450 1
Cu 936.842 -728.438 -450 1
Cu 944.842 -716.228 -450 1
Cu 952.842 -704.019 -450 1
Cu 960.842 -691.809 -450 1
Cu 968.842 -679.6 -450 1
Cu 976.842 -667.39 -450 1
Cu 984.842 -655.181 -450 1
Cu 992.842 -642.971 -450 1
Cu 1000.84 -630.762 -450 1
Cu 1008.84 -618.552 -450 1
Cu 1016.84 -606.343 -450 1
Cu 1024.84 -594.133 -450 1
Cu 1032.84 -581.924 -450 1
Cu 1040.84 -569.714 -450 1
Cu 1048.84 -557.505 -450 1
Cu 1056.84 -545.295 -450 1
Cu 1064.84 -533.086 -450 1
Cu 1072.84 -520.876 -450 1
Cu 1080.84 -508.667 -450 1
Cu 1088.84 -496.457 -450 1
Cu 1096.84 -484.248 -450 1
Cu 1104.84 -472.038 -450 1
Cu 1112.84 -459.829 -450 1
Cu 1120.84 -447.619 -450 1
Cu 1128.84 -435.41 -450 1
Cu 1136.84 -423.2 -450 1
Cu 1144.84 -410.991 -450 1
Cu 1152.84 -398.781 -450 1
Cu 1160.84 -386.572 -450 1
Cu 1168.84 -374.362 -450 1
Cu 1176.84 -362.153 -450 1
Cu 1184.84 -349.943 -450 1
Cu 1182.83 712.283 -450 1
Cu 1174.83 724.493 -450 1
Cu 1166.83 736.702 -450 1
Cu 1158.83 748.912 -450 1
Cu 1150.83 761.121 -450 1
Cu 1142.83 773.331 -450 1
Cu 1134.83 785.54 -450 1
Cu 1126.83 797.75 -450 1
Cu 1118.83 809.959 -450 1
Cu 1110.83 822.169 -450 1
Cu 1102.83 834.378 -450 1
Cu 1094.83 846.588 -450 1
Cu 1086.83 858.797 -450 1
Cu 1078.83 871.007 -450 1
Cu 1070.83 883.216 -450 1
Cu 1062.83 895.426 -450 1
Cu 1054.83 907.635 -450 1
Cu 1046.83 919.845 -450 1
Cu 1038.83 932.054 -450 1
Cu 1030.83 944.264 -450 1
Cu 1022.83 956.473 -450 1
Cu 1014.83 968.683 -450 1
Cu 1006.83 980.892 -450 1
Cu 998.83 993.102 -450 1
Cu 990.83 1005.31 -450 1
Cu 982.83 1017.52 -450 1
Cu 974.83 1029.73 -450 1
Cu 966.83 1041.94 -450 1
Cu 958.83 1054.15 -450 1
Cu 950.83 1066.36 -450 1
Cu 942.83 1078.57 -450 1
Cu 934.83 1090.78 -450 1
Cu 926.83 1102.99 -450 1
Cu -446.71 1106.09 -450 1
Cu -454.71 1093.88 -450 1
Cu -462.71 1081.68 -450 1
Cu -470.71 1069.47 -450 1
Cu -478.71 1057.26 -450 1
Cu -486.71 1045.05 -450 1
Cu -494.71 1032.84 -450 1
Cu -502.71 1020.63 -450 1
Cu -510.71 1008.42 -450 1
Cu -518.71 996.209 -450 1
Cu -526.71 983.999 -450 1
Cu -534.71 971.79 -450 1
Cu -542.71 959.58 -450 1
Cu -550.71 947.371 -450 1
Cu -558.71 935.161 -450 1
Cu -566.71 922.952 -450 1
Cu -574.71 910.742 -450 1
Cu -582.71 898.533 -450 1
Cu -590.71 886.323 -450 1
Cu -598.71 874.114 -450 1
Cu -606.71 861.904 -450 1
Cu -614.71 849.695 -450 1
Cu -622.71 837.485 -450 1
Cu -630.71 825.276 -450 1
Cu -638.71 813.066 -450 1
Cu -646.71 800.857 -450 1
Cu -654.71 788.647 -450 1
Cu -662.71 776.438 -450 1
Cu -670.71 764.228 -450 1
Cu -676.793 -395.674 -450 1
Cu -668.793 -407.883 -450 1
Cu -660.793 -420.093 -450 1
Cu -652.793 -432.302 -450 1
Cu -644.793 -444.512 -450 1
Cu -636.793 -456.721 -450 1
Cu -628.793 -468.931 -450 1
Cu -620.793 -481.14 -450 1
Cu -612.793 -493.35 -450 1
Cu -604.793 -505.559 -450 1
Cu -596.793 -517.769 -450 1
Cu -588.793 -529.978 -450 1
Cu -580.793 -542.188 -450 1
Cu -572.793 -554.397 -450 1
Cu -564.793 -566.607 -450 1
Cu -556.793 -578.816 -450 1
Cu -548.793 -591.026 -450 1
Cu -540.793 -603.235 -450 1
Cu -532.793 -615.445 -450 1
Cu -524.793 -627.654 -450 1
Cu -516.793 -639.864 -450 1
Cu -508.793 -652.073 -450 1
Cu -500.793 -664.283 -450 1
Cu -492.793 -676.492 -450 1
Cu -484.793 -688.702 -450 1
Cu -476.793 -700.911 -450 1
Cu -468.793 -713.121 -450 1
Cu -460.793 -725.33 -450 1
Cu -452.793 -737.54 -450 1
Cu -444.793 -749.749 -450 1
Cu 955.207 -746.195 -450 1
Cu 963.207 -733.985 -450 1
Cu 971.207 -721.776 -450 1
Cu 979.207 -709.566 -450 1
Cu 987.207 -697.357 -450 1
Cu 995.207 -685.147 -450 1
Cu 1003.21 -672.938 -450 1
Cu 1011.21 -660.728 -450 1
Cu 1019.21 -648.519 -450 1
Cu 1027.21 -636.309 -450 1
Cu 1035.21 -624.1 -450 1
Cu 1043.21 -611.89 -450 1
Cu 1051.21 -599.681 -450 1
Cu 1059.21 -587.471 -450 1
Cu 1067.21 -575.262 -450 1
Cu 1075.21 -563.052 -450 1
Cu 1083.21 -550.843 -450 1
Cu 1091.21 -538.633 -450 1
Cu 1099.21 -526.424 -450 1
Cu 1107.21 -514.214 -450 1
Cu 1115.21 -502.005 -450 1
Cu 1123.21 -489.795 -450 1
Cu 1131.21 -477.586 -450 1
Cu 1139.21 -465.376 -450 1
Cu 1147.21 -453.167 -450 1
Cu 1155.21 -440.957 -450 1
Cu 1163.21 -428.748 -450 1
Cu 1171.21 -416.538 -450 1
Cu 1179.21 -404.329 -450 1
Cu 1184.47 755.574 -450 1
Cu 1176.47 767.783 -450 1
Cu 1168.47 779.993 -450 1
Cu 1160.47 792.202 -450 1
Cu 1152.47 804.412 -450 1
Cu 1144.47 816.621 -450 1
Cu 1136.47 828.831 -450 1
Cu 1128.47 841.04 -450 1
Cu 1120.47 853.25 -450 1
Cu 1112.47 865.459 -450 1
Cu 1104.47 877.669 -450 1
Cu 1096.47 889.878 -450 1
Cu 1088.47 902.088 -450 1
Cu 1080.47 914.297 -450 1
Cu 1072.47 926.506 -450 1
Cu 1064.47 938.716 -450 1
Cu 1056.47 950.925 -450 1
Cu 1048.47 963.135 -450 1
Cu 1040.47 975.344 -450 1
Cu 1032.47 987.554 -450 1
Cu 1024.47 999.763 -450 1
Cu 1016.47 1011.97 -450 1
Cu 1008.47 1024.18 -450 1
Cu 1000.47 1036.39 -450 1
Cu 992.465 1048.6 -450 1
Cu 984.465 1060.81 -450 1
Cu 976.465 1073.02 -450 1
Cu 968.465 1085.23 -450 1
Cu 960.465 1097.44 -450 1
Cu 952.465 1109.65 -450 1
Cu -479.812 1101.36 -450 1
Cu -487.812 1089.15 -450 1
Cu -495.812 1076.94 -450 1
Cu -503.812 1064.73 -450 1
Cu -511.812 1052.52 -450 1
Cu -519.812 1040.31 -450 1
Cu -527.812 1028.1 -450 1
Cu -535.812 1015.89 -450 1
Cu -543.812 1003.68 -450 1
Cu -551.812 991.474 -450 1
Cu -559.812 979.265 -450 1
Cu -567.812 967.055 -450 1
Cu -575.812 954.846 -450 1
Cu -583.812 942.636 -450 1
Cu -591.812 930.427 -450 1
Cu -599.812 918.217 -450 1
Cu -607.812 906.008 -450 1
Cu -615.812 893.798 -450 1
Cu -623.812 881.589 -450 1
Cu -631.812 869.379 -450 1
Cu -639.812 857.17 -450 1
Cu -647.812 844.96 -450 1
Cu -655.812 832.751 -450 1
Cu -663.812 820.541 -450 1
Cu -671.812 808.332 -450 1
Cu -671.691 -449.246 -450 1
Cu -663.691 -461.456 -450 1
Cu -655.691 -473.665 -450 1
Cu -647.691 -485.875 -450 1
Cu -639.691 -498.084 -450 1
Cu -631.691 -510.294 -450 1
Cu -623.691 -522.503 -450 1
Cu -615.691 -534.713 -450 1
Cu -607.691 -546.922 -450 1
Cu -599.691 -559.132 -450 1
Cu -591.691 -571.341 -450 1
Cu -583.691 -583.551 -450 1
Cu -575.691 -595.76 -450 1
Cu -567.691 -607.97 -450 1
Cu -559.691 -620.179 -450 1
Cu -551.691 -632.389 -450 1
Cu -543.691 -644.598 -450 1
Cu -535.691 -656.808 -450 1
Cu -527.691 -669.017 -450 1
Cu -519.691 -681.227 -450 1
Cu -511.691 -693.436 -450 1
Cu -503.691 -705.646 -450 1
Cu -495.691 -717.855 -450 1
Cu -487.691 -730.065 -450 1
Cu -479.691 -742.274 -450 1
Cu 984.309 -747.565 -450 1
Cu 992.309 -735.355 -450 1
Cu 1000.31 -723.146 -450 1
Cu 1008.31 -710.936 -450 1
Cu 1016.31 -698.727 -450 1
Cu 1024.31 -686.518 -450 1
Cu 1032.31 -674.308 -450 1
Cu 1040.31 -662.099 -450 1
Cu 1048.31 -649.889 -450 1
Cu 1056.31 -637.68 -450 1
Cu 1064.31 -625.47 -450 1
Cu 1072.31 -613.261 -450 1
Cu 1080.31 -601.051 -450 1
Cu 1088.31 -588.842 -450 1
Cu 1096.31 -576.632 -450 1
Cu 1104.31 -564.423 -450 1
Cu 1112.31 -552.213 -450 1
Cu 1120.31 -540.004 -450 1
Cu 1128.31 -527.794 -450 1
Cu 1136.31 -515.585 -450 1
Cu 1144.31 -503.375 -450 1
Cu 1152.31 -491.166 -450 1
Cu 1160.31 -478.956 -450 1
Cu 1168.31 -466.747 -450 1
Cu 1176.31 -454.537 -450 1
Cu 1184.31 -442.328 -450 1
Cu 1183.36 803.041 -450 1
Cu 1175.36 815.251 -450 1
Cu 1167.36 827.46 -450 1
Cu 1159.36 839.67 -450 1
Cu 1151.36 851.879 -450 1
Cu 1143.36 864.089 -450 1
Cu 1135.36 876.298 -450 1
Cu 1127.36 888.508 -450 1
Cu 1119.36 900.717 -450 1
Cu 1111.36 912.927 -450 1
Cu 1103.36 925.136 -450 1
Cu 1095.36 937.346 -450 1
Cu 1087.36 949.555 -450 1
Cu 1079.36 961.765 -450 1
Cu 1071.36 973.974 -450 1
Cu 1063.36 986.184 -450 1
Cu 1055.36 998.393 -450 1
Cu 1047.36 1010.6 -450 1
Cu 1039.36 1022.81 -450 1
Cu 1031.36 1035.02 -450 1
Cu 1023.36 1047.23 -450 1
Cu 1015.36 1059.44 -450 1
Cu 1007.36 1071.65 -450 1
Cu 999.363 1083.86 -450 1
Cu 991.363 1096.07 -450 1
Cu 983.363 1108.28 -450 1
Cu -511.626 1098.59 -450 1
Cu -519.626 1086.38 -450 1
Cu -527.626 1074.17 -450 1
Cu -535.626 1061.96 -450 1
Cu -543.626 1049.75 -450 1
Cu -551.626 1037.54 -450 1
Cu -559.626 1025.33 -450 1
Cu -567.626 1013.13 -450 1
Cu -575.626 1000.92 -450 1
Cu -583.626 988.706 -450 1
Cu -591.626 976.497 -450 1
Cu -599.626 964.287 -450 1
Cu -607.626 952.078 -450 1
Cu -615.626 939.868 -450 1
Cu -623.626 927.659 -450 1
Cu -631.626 915.449 -450 1
Cu -639.626 903.24 -450 1
Cu -647.626 891.031 -450 1
Cu -655.626 878.821 -450 1
Cu -663.626 866.612 -450 1
Cu -671.626 854.402 -450 1
Cu -675.877 -488.643 -450 1
Cu -667.877 -500.852 -450 1
Cu -659.877 -513.062 -450 1
Cu -651.877 -525.271 -450 1
Cu -643.877 -537.481 -450 1
Cu -635.877 -549.69 -450 1
Cu -627.877 -561.9 -450 1
Cu -619.877 -574.109 -450 1
Cu -611.877 -586.319 -450 1
Cu -603.877 -598.528 -450 1
Cu -595.877 -610.738 -450 1
Cu -587.877 -622.947 -450 1
Cu -579.877 -635.157 -450 1
Cu -571.877 -647.366 -450 1
Cu -563.877 -659.576 -450 1
Cu -555.877 -671.785 -450 1
Cu -547.877 -683.995 -450 1
Cu -539.877 -696.204 -450 1
Cu -531.877 -708.414 -450 1
Cu -523.877 -720.623 -450 1
Cu -515.877 -732.833 -450 1
Cu -507.877 -745.042 -450 1
Cu 1012.12 -750.902 -450 1
Cu 1020.12 -738.692 -450 1
Cu 1028.12 -726.483 -450 1
Cu 1036.12 -714.273 -450 1
Cu 1044.12 -702.064 -450 1
Cu 1052.12 -689.854 -450 1
Cu 1060.12 -677.645 -450 1
Cu 1068.12 -665.435 -450 1
Cu 1076.12 -653.226 -450 1
Cu 1084.12 -641.016 -450 1
Cu 1092.12 -628.807 -450 1
Cu 1100.12 -616.597 -450 1
Cu 1108.12 -604.388 -450 1
Cu 1116.12 -592.178 -450 1
Cu 1124.12 -579.969 -450 1
Cu 1132.12 -567.759 -450 1
Cu 1140.12 -555.55 -450 1
Cu 1148.12 -543.34 -450 1
Cu 1156.12 -531.131 -450 1
Cu 1164.12 -518.921 -450 1
Cu 1172.12 -506.712 -450 1
Cu 1180.12 -494.502 -450 1
Cu 1183.55 848.542 -450 1
Cu 1175.55 860.752 -450 1
Cu 1167.55 872.961 -450 1
Cu 1159.55 885.171 -450 1
Cu 1151.55 897.38 -450 1
Cu 1143.55 909.59 -450 1
Cu 1135.55 921.799 -450 1
Cu 1127.55 934.009 -450 1
Cu 1119.55 946.218 -450 1
Cu 1111.55 958.428 -450 1
Cu 1103.55 970.637 -450 1
Cu 1095.55 982.847 -450 1
Cu 1087.55 995.056 -450 1
Cu 1079.55 1007.27 -450 1
Cu 1071.55 1019.48 -450 1
Cu 1063.55 1031.68 -450 1
Cu 1055.55 1043.89 -450 1
Cu 1047.55 1056.1 -450 1
Cu 1039.55 1068.31 -450 1
Cu 1031.55 1080.52 -450 1
Cu 1023.55 1092.73 -450 1
Cu 1015.55 1104.94 -450 1
Cu -536.019 1107.15 -450 1
Cu -544.019 1094.94 -450 1
Cu -552.019 1082.73 -450 1
Cu -560.019 1070.52 -450 1
Cu -568.019 1058.31 -450 1
Cu -576.019 1046.1 -450 1
Cu -584.019 1033.89 -450 1
Cu -592.019 1021.68 -450 1
Cu -600.019 1009.47 -450 1
Cu -608.019 997.263 -450 1
Cu -616.019 985.054 -450 1
Cu -624.019 972.844 -450 1
Cu -632.019 960.635 -450 1
Cu -640.019 948.425 -450 1
Cu -648.019 936.216 -450 1
Cu -656.019 924.006 -450 1
Cu -664.019 911.797 -450 1
Cu -672.019 899.587 -450 1
Cu -671.484 -541.134 -450 1
Cu -663.484 -553.343 -450 1
Cu -655.484 -565.553 -450 1
Cu -647.484 -577.762 -450 1
Cu -639.484 -589.972 -450 1
Cu -631.484 -602.181 -450 1
Cu -623.484 -614.391 -450 1
Cu -615.484 -626.6 -450 1
Cu -607.484 -638.81 -450 1
Cu -599.484 -651.019 -450 1
Cu -591.484 -663.229 -450 1
Cu -583.484 -675.438 -450 1
Cu -575.484 -687.648 -450 1
Cu -567.484 -699.857 -450 1
Cu -559.484 -712.067 -450 1
Cu -551.484 -724.276 -450 1
Cu -543.484 -736.486 -450 1
Cu -535.484 -748.695 -450 1
Cu 1048.52 -741.144 -450 1
Cu 1056.52 -728.935 -450 1
Cu 1064.52 -716.725 -450 1
Cu 1072.52 -704.516 -450 1
Cu 1080.52 -692.306 -450 1
Cu 1088.52 -680.097 -450 1
Cu 1096.52 -667.887 -450 1
Cu 1104.52 -655.678 -450 1
Cu 1112.52 -643.468 -450 1
Cu 1120.52 -631.259 -450 1
Cu 1128.52 -619.049 -450 1
Cu 1136.52 -606.84 -450 1
Cu 1144.52 -594.63 -450 1
Cu 1152.52 -582.421 -450 1
Cu 1160.52 -570.211 -450 1
Cu 1168.52 -558.002 -450 1
Cu 1176.52 -545.792 -450 1
Cu 1184.52 -533.583 -450 1
Cu 1183.16 894.928 -450 1
Cu 1175.16 907.138 -450 1
Cu 1167.16 919.347 -450 1
Cu 1159.16 931.557 -450 1
Cu 1151.16 943.766 -450 1
Cu 1143.16 955.976 -450 1
Cu 1135.16 968.185 -450 1
Cu 1127.16 980.395 -450 1
Cu 1119.16 992.604 -450 1
Cu 1111.16 1004.81 -450 1
Cu 1103.16 1017.02 -450 1
Cu 1095.16 1029.23 -450 1
Cu 1087.16 1041.44 -450 1
Cu 1079.16 1053.65 -450 1
Cu 1071.16 1065.86 -450 1
Cu 1063.16 1078.07 -450 1
Cu 1055.16 1090.28 -450 1
Cu 1047.16 1102.49 -450 1
Cu -568.478 1103.39 -450 1
Cu -576.478 1091.19 -450 1
Cu -584.478 1078.98 -450 1
Cu -592.478 1066.77 -450 1
Cu -600.478 1054.56 -450 1
Cu -608.478 1042.35 -450 1
Cu -616.478 1030.14 -450 1
Cu -624.478 1017.93 -450 1
Cu -632.478 1005.72 -450 1
Cu -640.478 993.51 -450 1
Cu -648.478 981.3 -450 1
Cu -656.478 969.091 -450 1
Cu -664.478 956.881 -450 1
Cu -672.478 944.672 -450 1
Cu -675.025 -581.516 -450 1
Cu -667.025 -593.725 -450 1
Cu -659.025 -605.935 -450 1
Cu -651.025 -618.144 -450 1
Cu -643.025 -630.354 -450 1
Cu -635.025 -642.563 -450 1
Cu -627.025 -654.773 -450 1
Cu -619.025 -666.982 -450 1
Cu -611.025 -679.192 -450 1
Cu -603.025 -691.401 -450 1
Cu -595.025 -703.611 -450 1
Cu -587.025 -715.82 -450 1
Cu -579.025 -728.03 -450 1
Cu -571.025 -740.239 -450 1
Cu 1076.98 -743.495 -450 1
Cu 1084.98 -731.286 -450 1
Cu 1092.98 -719.076 -450 1
Cu 1100.98 -706.867 -450 1
Cu 1108.98 -694.657 -450 1
Cu 1116.98 -682.448 -450 1
Cu 1124.98 -670.238 -450 1
Cu 1132.98 -658.029 -450 1
Cu 1140.98 -645.819 -450 1
Cu 1148.98 -633.61 -450 1
Cu 1156.98 -621.4 -450 1
Cu 1164.98 -609.191 -450 1
Cu 1172.98 -596.981 -450 1
Cu 1180.98 -584.772 -450 1
Cu 1182.7 941.415 -450 1
Cu 1174.7 953.625 -450 1
Cu 1166.7 965.834 -450 1
Cu 1158.7 978.044 -450 1
Cu 1150.7 990.253 -450 1
Cu 1142.7 1002.46 -450 1
Cu 1134.7 1014.67 -450 1
Cu 1126.7 1026.88 -450 1
Cu 1118.7 1039.09 -450 1
Cu 1110.7 1051.3 -450 1
Cu 1102.7 1063.51 -450 1
Cu 1094.7 1075.72 -450 1
Cu 1086.7 1087.93 -450 1
Cu 1078.7 1100.14 -450 1
Cu -596.782 1105.98 -450 1
Cu -604.782 1093.77 -450 1
Cu -612.782 1081.56 -450 1
Cu -620.782 1069.36 -450 1
Cu -628.782 1057.15 -450 1
Cu -636.782 1044.94 -450 1
Cu -644.782 1032.73 -450 1
Cu -652.782 1020.52 -450 1
Cu -660.782 1008.31 -450 1
Cu -668.782 996.098 -450 1
Cu -676.782 983.889 -450 1
Cu -674.721 -627.765 -450 1
Cu -666.721 -639.975 -450 1
Cu -658.721 -652.184 -450 1
Cu -650.721 -664.394 -450 1
Cu -642.721 -676.603 -450 1
Cu -634.721 -688.813 -450 1
Cu -626.721 -701.022 -450 1
Cu -618.721 -713.232 -450 1
Cu -610.721 -725.441 -450 1
Cu -602.721 -737.651 -450 1
Cu -594.721 -749.86 -450 1
Cu 1109.28 -739.979 -450 1
Cu 1117.28 -727.77 -450 1
Cu 1125.28 -715.56 -450 1
Cu 1133.28 -703.351 -450 1
Cu 1141.28 -691.141 -450 1
Cu 1149.28 -678.932 -450 1
Cu 1157.28 -666.722 -450 1
Cu 1165.28 -654.513 -450 1
Cu 1173.28 -642.303 -450 1
Cu 1181.28 -630.094 -450 1
Cu 1178.39 993.769 -450 1
Cu 1170.39 1005.98 -450 1
Cu 1162.39 1018.19 -450 1
Cu 1154.39 1030.4 -450 1
Cu 1146.39 1042.61 -450 1
Cu 1138.39 1054.82 -450 1
Cu 1130.39 1067.03 -450 1
Cu 1122.39 1079.24 -450 1
Cu 1114.39 1091.45 -450 1
Cu 1106.39 1103.65 -450 1
Cu -631.251 1099.16 -450 1
Cu -639.251 1086.95 -450 1
Cu -647.251 1074.74 -450 1
Cu -655.251 1062.53 -450 1
Cu -663.251 1050.33 -450 1
Cu -671.251 1038.12 -450 1
Cu -676.252 -671.214 -450 1
Cu -668.252 -683.424 -450 1
Cu -660.252 -695.633 -450 1
Cu -652.252 -707.843 -450 1
Cu -644.252 -720.052 -450 1
Cu -636.252 -732.262 -450 1
Cu -628.252 -744.471 -450 1
Cu 1139.75 -739.264 -450 1
Cu 1147.75 -727.054 -450 1
Cu 1155.75 -714.845 -450 1
Cu 1163.75 -702.635 -450 1
Cu 1171.75 -690.426 -450 1
Cu 1179.75 -678.216 -450 1
Cu 1183.92 1031.11 -450 1
Cu 1175.92 1043.32 -450 1
Cu 1167.92 1055.53 -450 1
Cu 1159.92 1067.74 -450 1
Cu 1151.92 1079.95 -450 1
Cu 1143.92 1092.16 -450 1
Cu 1135.92 1104.37 -450 1
Cu -661.575 1098.67 -450 1
Cu -669.575 1086.46 -450 1
Cu -673.928 -720.546 -450 1
Cu -665.928 -732.756 -450 1
Cu -657.928 -744.965 -450 1
Cu 1166.07 -744.874 -450 1
Cu 1174.07 -732.664 -450 1
Cu 1182.07 -720.455 -450 1
Cu 1177.6 1086.55 -450 1
Cu 1169.6 1098.76 -450 1


==> anc/supplementary/111/tall_mid/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.5928 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable        center equal 50
variable        border equal 2*${center}
variable        C equal 1

variable        xoffset equal 2.01
variable        yoffset equal 2.01
variable        xdir equal 1
variable        ydir equal 1
variable        z equal 4

variable        px1 equal ${center}+${xoffset}
variable        py1 equal ${center}+${yoffset}
variable        pz1 equal 0

variable        nx1 equal -${xdir}
variable        ny1 equal -${ydir}
variable        nz1 equal 0

variable        px2 equal ${center}-${xoffset}
variable        py2 equal ${center}+${yoffset}
variable        pz2 equal 0

variable        nx2 equal ${xdir}
variable        ny2 equal -${ydir}
variable        nz2 equal 0

variable        px3 equal ${center}-${xoffset}
variable        py3 equal ${center}-${yoffset}
variable        pz3 equal 0

variable        nx3 equal ${xdir}
variable        ny3 equal ${ydir}
variable        nz3 equal 0

variable        px4 equal ${center}+${xoffset}
variable        py4 equal ${center}-${yoffset}
variable        pz4 equal 0

variable        nx4 equal -${xdir}
variable        ny4 equal ${ydir}
variable        nz4 equal 0

variable        px5 equal 0
variable        py5 equal 0
variable        pz5 equal 0

variable        nx5 equal 0
variable        ny5 equal 0
variable        nz5 equal 1

variable        px6 equal 0
variable        py6 equal 0
variable        pz6 equal $z

variable        nx6 equal 0
variable        ny6 equal 0
variable        nz6 equal -1

region          mycube block 0 ${border} 0 ${border} 0 $z
create_box      1 mycube

region          p1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side in
region          p2 plane ${px2} ${py2} ${pz2} ${nx2} ${ny2} ${nz2} side in
region          p3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side in
region          p4 plane ${px4} ${py4} ${pz4} ${nx4} ${ny4} ${nz4} side in
region          p5 plane ${px5} ${py5} ${pz5} ${nx5} ${ny5} ${nz5} side in
region          p6 plane ${px6} ${py6} ${pz6} ${nx6} ${ny6} ${nz6} side in

region          wire intersect 6 p1 p2 p3 p4 p5 p6
create_atoms    1 region wire

variable        px1L equal ${px1}+0.5
variable        py1L equal ${py1}+0.5

variable        px3L equal ${px3}-0.5
variable        py3L equal ${py3}-0.5

region          ad1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side out
region          ad2 plane ${px1L} ${py1L} ${pz1} ${nx1} ${ny1} ${nz1} side in

region          ad3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side out
region          ad4 plane ${px3L} ${py3L} ${pz3} ${nx3} ${ny3} ${nz3} side in

region          adatomregion1 intersect 6 ad1 ad2 p2 p4 p5 p6
create_atoms    1 random 1 ${seed1} adatomregion1
group           adatoms1 region adatomregion1

region          adatomregion2 intersect 6 ad3 ad4 p2 p4 p5 p6
create_atoms    1 random 1 ${seed3} adatomregion2
group           adatoms2 region adatomregion2

group           adatoms union adatoms1 adatoms2

variable        px1S equal ${px1}-0.1
variable        py1S equal ${py1}-0.1

variable        px2S equal ${px2}+0.1
variable        py2S equal ${py2}-0.1

variable        px3S equal ${px3}+0.1
variable        py3S equal ${py3}+0.1

variable        px4S equal ${px4}-0.1
variable        py4S equal ${py4}+0.1

region          s1 plane ${px1S} ${py1S} ${pz1} ${nx1} ${ny1} ${nz1} side out
region          s2 plane ${px2S} ${py2S} ${pz2} ${nx2} ${ny2} ${nz2} side out
region          s3 plane ${px3S} ${py3S} ${pz3} ${nx3} ${ny3} ${nz3} side out
region          s4 plane ${px4S} ${py4S} ${pz4} ${nx4} ${ny4} ${nz4} side out

region          surfacereg union 4 s1 s2 s3 s4
group           surface region surfacereg

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor 2.0 bin
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity        hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix             myfix all nvt temp 300 300 0.1

thermo 25557

dump mydump all atom 255570 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style    custom step cpuremain time temp press etotal pe vol c_aveclimb

fix  fem all femocs in.fem 0

run 25557000


==> anc/supplementary/111/tall_mid/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.5928              # lattice constant [A]
radius = 420.                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 102228
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 5 5       # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotip/cone below apex [latconst/4] minimum 2
                                # 3rd - minimum distance between atoms in nanotip/coarsening cone apex [latconst/4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
box_width = 6                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field (V/Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/111/tall_top/in.LAMMPS <==
units		metal
atom_modify	map yes # Fix colvars requires an atom map
atom_style	atomic	#default
boundary	s s p
processors	1 1 1

lattice	fcc 3.5928 orient x 1 0 -1 orient y 0 1 0 orient z 1 0 1

timestep	0.004

variable       center equal 50
variable       border equal 2*${center}
variable       C equal 1

variable       xoffset equal 2.01
variable       yoffset equal 2.01
variable       xdir equal 1
variable       ydir equal 1
variable       z equal 4

variable       px1 equal ${center}+${xoffset}
variable       py1 equal ${center}+${yoffset}
variable       pz1 equal 0

variable       nx1 equal -${xdir}
variable       ny1 equal -${ydir}
variable       nz1 equal 0

variable       px2 equal ${center}-${xoffset}
variable       py2 equal ${center}+${yoffset}
variable       pz2 equal 0

variable       nx2 equal ${xdir}
variable       ny2 equal -${ydir}
variable       nz2 equal 0

variable       px3 equal ${center}-${xoffset}
variable       py3 equal ${center}-${yoffset}
variable       pz3 equal 0

variable       nx3 equal ${xdir}
variable       ny3 equal ${ydir}
variable       nz3 equal 0

variable       px4 equal ${center}+${xoffset}
variable       py4 equal ${center}-${yoffset}
variable       pz4 equal 0

variable       nx4 equal -${xdir}
variable       ny4 equal ${ydir}
variable       nz4 equal 0

variable       px5 equal 0
variable       py5 equal 0
variable       pz5 equal 0

variable       nx5 equal 0
variable       ny5 equal 0
variable       nz5 equal 1

variable       px6 equal 0
variable       py6 equal 0
variable       pz6 equal $z

variable       nx6 equal 0
variable       ny6 equal 0
variable       nz6 equal -1

region         mycube block 0 ${border} 0 ${border} 0 $z
create_box     1 mycube

region         p1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side in
region         p2 plane ${px2} ${py2} ${pz2} ${nx2} ${ny2} ${nz2} side in
region         p3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side in
region         p4 plane ${px4} ${py4} ${pz4} ${nx4} ${ny4} ${nz4} side in
region         p5 plane ${px5} ${py5} ${pz5} ${nx5} ${ny5} ${nz5} side in
region         p6 plane ${px6} ${py6} ${pz6} ${nx6} ${ny6} ${nz6} side in

region         wire intersect 6 p1 p2 p3 p4 p5 p6
create_atoms   1 region wire

variable       px1L equal ${px1}+0.5
variable       py1L equal ${py1}+0.5

variable       px3L equal ${px3}-0.5
variable       py3L equal ${py3}-0.5

region         ad1 plane ${px1} ${py1} ${pz1} ${nx1} ${ny1} ${nz1} side out
region         ad2 plane ${px1L} ${py1L} ${pz1} ${nx1} ${ny1} ${nz1} side in

region         ad3 plane ${px3} ${py3} ${pz3} ${nx3} ${ny3} ${nz3} side out
region         ad4 plane ${px3L} ${py3L} ${pz3} ${nx3} ${ny3} ${nz3} side in

region         adatomregion1 intersect 6 ad1 ad2 p2 p4 p5 p6
create_atoms   1 random 1 ${seed1} adatomregion1
group          adatoms1 region adatomregion1

region         adatomregion2 intersect 6 ad3 ad4 p2 p4 p5 p6
create_atoms   1 random 1 ${seed3} adatomregion2
group          adatoms2 region adatomregion2

group          adatoms union adatoms1 adatoms2

variable        px1S equal ${px1}-0.1
variable        py1S equal ${py1}-0.1

variable        px2S equal ${px2}+0.1
variable        py2S equal ${py2}-0.1

variable        px3S equal ${px3}+0.1
variable        py3S equal ${py3}+0.1

variable        px4S equal ${px4}-0.1
variable        py4S equal ${py4}+0.1

region          s1 plane ${px1S} ${py1S} ${pz1} ${nx1} ${ny1} ${nz1} side out
region          s2 plane ${px2S} ${py2S} ${pz2} ${nx2} ${ny2} ${nz2} side out
region          s3 plane ${px3S} ${py3S} ${pz3} ${nx3} ${ny3} ${nz3} side out
region          s4 plane ${px4S} ${py4S} ${pz4} ${nx4} ${ny4} ${nz4} side out

region          surfacereg union 4 s1 s2 s3 s4
group           surface region surfacereg

region		freezereg cylinder z ${center} ${center} $C 0 $z 
group		frozen region freezereg
group		hot subtract all frozen

pair_style	eam/alloy
pair_coeff	* * Cu.eam Cu

neighbor 2.0 bin
neigh_modify	every 1 delay 10 check yes # Defaults delay = 10, every = 1, check = yes, once = no, cluster = no

velocity       hot create 300 ${seed2}
velocity	hot zero angular
velocity	hot zero linear
fix		freeze frozen setforce 0 0 0
fix		tether frozen spring/self 10.0

fix            myfix all nvt temp 300 300 0.1

thermo 19757

dump mydump all atom 197570 atom.dump

min_style	cg
minimize	1e-7 1e-7 1000000 1000000
run 100000

compute		climb surface property/atom zu
compute		aveclimb surface reduce sum c_climb

thermo_style   custom step cpuremain time temp press etotal pe vol c_aveclimb

fix fem all femocs in.fem 0

run 19757000


==> anc/supplementary/111/tall_top/in.fem <==
#==========================================
# FEMOCS parameters
#
# Spacing does not matter
# Commands and arguments can but don't have to be separated with "="-sign
# Commands and arguments are case-insensitive
# Commands can be in any order
#------------------------------------------

# General
#---------------
project = hype
mass(1) = 63.55                 # mass of Cu atom [amu]
md_timestep = 4.0               # MD time step [fs]
latconst = 3.61769              # lattice constant [A]
radius = 800                     # inner radius of coarsening cylinder [A]
distance_tol = 0.38             # max RMS distance atoms are allowed to move between runs before the solution is recalculated; 0 forces to recalculate every time-step
write_period = 197570
n_read_conf = 0                 # nr of timesteps between re-reading conf file; 0 reads file only once
femocs_verbose_mode = mute      # control verbosity in console; mute, silent or verbose
clear_output = true             # clear out folder before the run
coarse_theta = 0                # apex angle of coarsening cylinder [deg]
coarse_factor = 0.4 5 5        # coarsening factor; bigger number gives coarser surface
                                # 1st - coarsening factor for atoms outside the coarsening cylinder - use something between the smallest and the biggest that works
                                # 2nd - minimum distance between atoms in nanotcone below apex [latcon4] minimum 2
                                # 3rd - minimum distance between atoms in nanotcoarsening cone apex [latcon4]
# Atom processing
#---------------
nnn = 12                        # nr of nearest neighbours of bulk material within coord_cutoff radius; needs to be adjusted if coord_cutoff is changed
coord_cutoff = 3.1              # coordination analysis cut-off radius [A]
cluster_cutoff = 0              # cluster anal. cut-off radius [A]; if 0, cluster anal. uses coord_cutoff instead
cluster_anal = false            # enable or disable cluster analysis
clean_surface = false           # activate extra effort to clean surface atoms - important probably for molten systems only
charge_smooth_factor = 100.0    # parameter controlling face-charge distribution

# Parameters for extending simulation domain
#---------------
extended_atoms = extension.xyz   # file with atoms of extended surface
femocs_periodic = false          # imported atoms have periodic boundaries in x- & y-direction; must be false in systems without slab
femocs_periodic_z = true          # imported atoms have periodic a boundary in z-direction
#box_width = 35                  # minimal simulation box width [tip height] = height of e.g. adatoms on top of surface level (based on histogram)
#box_height = 10.0                 # simulation box height [tip height]
#bulk_height = 20.0                # bulk substrate height [latconst]

# Field emission parameters
#---------------
# Relevant only for Poisson (transient mode)
work_function = 4.5             # work function [eV]
emitter_blunt = true            # if true blunt emitter SN barrier approximation used
emitter_cold = false

# Heating parameters
#---------------
heat_mode = none                # method to calculate heating effects in material; none, stationary, transient, converge
force_mode = all                # forces to be calculated; all, lorentz, none
vscale_tau = 10.0               # time constant in temperature scaler
t_ambient =  300.0              # temperature at the bottom of simulation cell [K]
heat_dt = 20                    # heat calculation time step [fs]

# Field parameters
#---------------
charge_tolerance 0.4 1.6        # min and max tolerance of charge calculation - tune if necessary
field_tolerance 0.0 20.0         # min and max allowed deviation of maximum field from the semianalytical one - try min = 0!
field_mode = laplace            # method to calculate field; laplace or transient (means solving Poisson equation - field emission and PIC)
field_cgtol = 1e-3              # tolerance of field solver
elfield = -0.01                   # value of applied elctric field Angstrom)
Vappl = 0.0                     # anode voltage when diriclet BC is used [V]
anode_bc = neumann              # boundary condition type at anode; dirichlet or neumann

# PIC parameters
#---------------
# Relevant only for Poisson (transient)
pic_dtmax = 0.5                 # maximum time interval between particle push in PIC [fs]
pic_collide_ee = true           # turn on electron superparticle collisions
electron_weight = 0.01          # electron superparticle weight [nr of SPs]


==> anc/supplementary/README <==
Supplementary material for J. Kimari, Y. Wang, A. Kyritsakis, V. Zadin, F. Djurabekova. "Biased self-diffusion on Cu surface due to electric field gradients".
Preprint available at https://arxiv-org.libproxy.helsinki.fi/abs/2205.13236

Written by Jyri Kimari, Helsinki Institute of Physics and Department of Physics, University of Helsinki.
Email: jyri.kimari@helsinki.fi
19 August, 2022

Directory structure
-> 100/
    -> tall_top/
        -> input files for {100} surface, MD region on the top of the 93 nm tip
    -> tall_mid/
        -> input files for {100} surface, MD region in the middle of the 93 nm tip
    -> tall_bottom/
        -> input files for {100} surface, MD region at the bottom of the 93 nm tip
    -> short_mid/
        -> input files for {100} surface, MD region in the middle of the 5 nm tip
-> 110/
    -> tall_top/
        -> input files for {110} surface, MD region on the top of the 93 nm tip
    -> tall_mid/
        -> input files for {110} surface, MD region in the middle of the 93 nm tip
    -> tall_bottom/
        -> input files for {110} surface, MD region at the bottom of the 93 nm tip
    -> short_mid/
        -> input files for {110} surface, MD region in the middle of the 5 nm tip
-> 111/
    -> tall_top/
        -> input files for {111} surface, MD region on the top of the 93 nm tip
    -> tall_mid/
        -> input files for {111} surface, MD region in the middle of the 93 nm tip
    -> tall_bottom/
        -> input files for {111} surface, MD region at the bottom of the 93 nm tip
    -> short_mid/
        -> input files for {111} surface, MD region in the middle of the 5 nm tip

The input files include the LAMMPS, CVHD and FEM input:
- in.LAMMPS: the LAMMPS input script.
- in.fem: the Femocs FEM solver input script. Called from in.LAMMPS.
- extension.xyz: the extension for the FEM surface mesh, read in in.fem.
- colvar.LAMMPS: the CVHD input script, called from in.LAMMPS. Only present in the {100} simulations.

You will still need the potential energy file (called Cu.eam in in.LAMMPS) and the LAMMPS executable.

It is recommended to clone this fork of LAMMPS, which has the Femocs library readily included: https://github.com/veskem/lammps

First, go to LAMMPS/lib/femocs/, and compile the Femocs library:
$ make install-ubuntu # depends on your environment
$ make lib
Successful installation is highly dependent on your computing environment.

NOTE: the surface coarsening method of Femocs was slightly modified for the simulations in the publication. The modified source is available from the authors upon reasonable request.

You need to patch the colvars library with the bond-breaking CV and the acceleration functionality, found with instructions from here: https://version.helsinki.fi/kurkmika/cvhd-for-lammps

LAMMPS needs to be compiled with packages USER-FEMOCS and USER-COLVARS (and at least MANYBODY for the MC/MD-CEM potential). You can compile the serial version of LAMMPS, because Femocs is not parallelized with MPI. In the directory LAMMPS/src/:
$ make yes-manybody yes-user-femocs yes-user-colvars
$ make serial

The LAMMPS input scripts
- generate the MD region atom with a lattice constant optimized for no strain along the length of the wire,
- place two adatoms randomly on the opposite sides of the MD region on appropriate facets,
- minimize potential energy and thermalize the system at 300 K for 400 ps without any acceleration or electric fields,
- and run the simulation for a set number of MD steps, tuned to take roughly 14 days in the original computing environment.

The input script read three variables from the command line: seed1, seed2, and seed3. These are the random number generator seeds for placing adatoms randomly and for initializing velocities. Example command to run the simulations:
$ lmp_serial -in in.LAMMPS -v seed1 123 -v seed2 456 -v seed3 789

Thermo output will be printed no more than 1000 times in one simulation, and the animation in atom.dump will have no more than 100 frames.

